The most variable VVV sources: eruptive protostars, dipping giants in the Nuclear Disc and others

We have performed a comprehensive search of a VISTA Variables in the Via Lactea (VVV) database of 9.5 yr light curves for variable sources with $\Delta K_s \ge 4$ mag, aiming to provide a large sample of high amplitude eruptive young stellar objects (YSOs) and detect unusual or new types of infrared variable source. We find 222 variable or transient sources in the Galactic bulge and disc, most of which are new discoveries. The sample mainly comprises novae, YSOs, microlensing events, Long Period Variable stars (LPVs) and a few rare or unclassified sources. Additionally, we report the discovery of a significant population of aperiodic late-type giant stars suffering deep extinction events, strongly clustered in the Nuclear Disc of the Milky Way. We suggest that these are metal-rich stars in which radiatively driven mass loss has been enhanced by super-solar metallicity. Among the YSOs, 32/40 appear to be undergoing episodic accretion. Long-lasting YSO eruptions have a typical rise time of $\sim$2 yr, somewhat slower than the 6-12 month timescale seen in the few historical events observed on the rise. The outburst durations are usually at least 5 yr, somewhat longer than many lower amplitude VVV events detected previously. The light curves are diverse in nature, suggesting that multiple types of disc instability may occur. Eight long-duration extinction events are seen wherein the YSO dims for a year or more, attributable to inner disc structure. One binary YSO in NGC 6530 displays periodic extinction events (P=59 days) similar to KH 15D.

==> anc/2dp/VVVJ1636-4744_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.364245 15.936   0.070   0.021     2     Ks
55277.332001 17.411   0.181     NaN     1      H
55277.336989 15.263   0.023   0.003     2     Ks
55373.293702 14.951   0.029   0.017     2     Ks
55695.299365 16.189   0.055   0.025     2     Ks
55696.297340 15.844   0.061   0.025     2     Ks
55697.325504 16.305   0.053   0.108     3     Ks
55699.302728 16.334   0.064   0.074     2     Ks
55790.086836 13.730   0.023   0.010     2     Ks
55804.992726 14.376   0.024   0.038     2     Ks
55805.995796 13.845   0.013   0.004     2     Ks
55809.083240 14.012   0.016   0.043     2     Ks
55821.067895 14.204   0.020   0.016     2     Ks
55825.054562 14.244   0.020   0.033     2     Ks
55992.346591 13.820   0.015   0.017     2     Ks
55995.273361 13.934   0.018   0.014     2     Ks
55998.381541 14.022   0.014   0.007     2     Ks
56000.354458 14.010   0.040   0.009     2     Ks
56008.273378 14.088   0.018   0.000     2     Ks
56009.290637 13.972   0.015   0.001     2     Ks
56010.321756 13.868   0.018   0.006     2     Ks
56075.160565 13.995   0.016   0.002     2     Ks
56079.092205 14.023   0.015   0.011     2     Ks
56080.215067 14.245   0.016   0.001     2     Ks
56412.419624 14.440   0.017   0.013     2     Ks
56439.321539 15.598   0.190     NaN     1     Ks
56471.078134 15.319   0.036   0.000     2     Ks
56473.115079 15.832   0.039   0.008     2     Ks
56485.043043 15.635   0.043   0.010     2     Ks
56487.143936 15.340   0.030   0.013     2     Ks
56490.098159 15.410   0.018   0.019    10     Ks
56490.985695 15.442   0.045     NaN     1     Ks
56494.107687 15.352   0.023   0.017     8     Ks
56495.141181 15.032   0.018   0.026     5     Ks
56502.104856 15.205   0.020   0.018     2     Ks
56503.017114 15.251   0.043   0.008     2     Ks
56504.028296 15.256   0.040   0.040     2     Ks
56843.975830 15.395   0.055   0.007     2     Ks
56850.137837 16.200   0.049   0.056     4     Ks
56870.082072 15.551   0.020   0.018    10     Ks
57095.275405 15.759   0.063   0.114     2     Ks
57184.018196 15.765   0.093   0.044     2     Ks
57204.151332 15.139   0.029   0.024     2     Ks
57212.021770 17.330   0.176     NaN     1      H
57212.026194 15.223   0.037   0.058     2     Ks
57222.189929 15.126   0.024   0.074     4     Ks
57578.139351 15.666   0.047   0.028     2     Ks
57925.288447 13.706   0.031   0.016     2     Ks
57925.982711 13.640   0.021   0.019     2     Ks
58247.405815 13.453   0.021   0.010     2     Ks
58249.132107 13.557   0.030   0.010     2     Ks
58250.264858 13.431   0.018   0.018     2     Ks
58651.325196 12.901   0.013   0.012     2     Ks
58709.154226 13.227   0.016   0.010     2     Ks
58727.079416 12.656   0.014   0.002     2     Ks


==> anc/2dp/VVVJ1640-4846_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.354465 15.848   0.034   0.016     2     Ks
55277.313136 18.485   0.068   0.097     3      H
55277.319704 15.840   0.017   0.034     2     Ks
55373.287828 15.852   0.033   0.054     2     Ks
55695.296244 15.797   0.029   0.042     2     Ks
55696.294356 15.868   0.035   0.020     2     Ks
55697.326745 15.793   0.022   0.023     4     Ks
55699.299504 15.880   0.038   0.020     2     Ks
55790.081006 15.897   0.056   0.006     2     Ks
55804.986925 15.779   0.047   0.058     2     Ks
55805.989969 15.802   0.046   0.079     2     Ks
55809.077376 15.805   0.035   0.014     2     Ks
55821.060707 15.826   0.034   0.019     2     Ks
55825.047342 15.883   0.037   0.024     2     Ks
55992.341036 15.780   0.032   0.015     2     Ks
55995.267849 15.760   0.039   0.010     2     Ks
55998.375633 15.765   0.028   0.001     2     Ks
56000.349083 15.825   0.052   0.003     2     Ks
56008.267057 15.833   0.037   0.057     2     Ks
56009.284391 15.795   0.032   0.079     2     Ks
56010.315277 15.805   0.035   0.037     2     Ks
56056.330577 15.785   0.047   0.061     2     Ks
56075.154096 15.784   0.032   0.017     2     Ks
56079.085639 15.826   0.036   0.053     2     Ks
56080.208504 15.848   0.035   0.077     2     Ks
56412.413989 15.716   0.035   0.007     2     Ks
56439.314705 15.689   0.049   0.032     2     Ks
56471.072072 15.709   0.031   0.025     2     Ks
56473.108720 15.741   0.024   0.012     2     Ks
56485.037301 15.645   0.024   0.046     2     Ks
56487.138079 15.638   0.025   0.015     2     Ks
56490.092170 15.666   0.015   0.018    10     Ks
56490.979759 15.674   0.032   0.017     2     Ks
56494.101611 15.666   0.018   0.032     8     Ks
56495.121648 15.662   0.015   0.016     6     Ks
56502.098820 15.746   0.032   0.001     2     Ks
56503.008804 15.726   0.034   0.097     2     Ks
56504.021753 15.715   0.038   0.030     2     Ks
56843.968850 15.425   0.033   0.039     2     Ks
56850.131815 15.514   0.018   0.035     4     Ks
56870.075464 15.465   0.012   0.015    10     Ks
57082.390481 15.254   0.028   0.023     2     Ks
57095.269699 15.239   0.036   0.017     2     Ks
57184.010269 15.071   0.028   0.026     2     Ks
57204.142916 15.161   0.027   0.020     2     Ks
57212.003625 18.214   0.102   0.017     2      H
57212.009127 15.130   0.011   0.020     2     Ks
57222.183873 15.087   0.019   0.018     4     Ks
57578.133541 13.260   0.004   0.017     2     Ks
57925.283675 12.720   0.005   0.055     2     Ks
57925.977740 12.816   0.004   0.032     2     Ks
58247.400654 12.862   0.004   0.021     2     Ks
58249.125657 12.700   0.010     NaN     1     Ks
58250.257797 12.821   0.005   0.016     2     Ks
58651.318314 13.121   0.003   0.011     2     Ks
58709.148753 13.179   0.005   0.007     2     Ks
58727.073662 13.072   0.004   0.003     2     Ks


==> anc/2dp/sf100_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55987.351971  7.804 0.354   0.029     2
56010.274914  8.444 0.500     NaN     1
56085.198379 11.661 0.010   0.005     2
56086.233534 11.696 0.011   0.003     2
56099.034526 12.038 0.020   0.005     2
56104.073477 12.208 0.016     NaN     1
56120.152012 12.642 0.014   0.010     2
56122.171316 12.666 0.012   0.003     2
56125.169113 12.727 0.013   0.011     2
56125.994497 12.769 0.017   0.006     2
56135.102147 12.991 0.024   0.027     2
56140.048847 13.128 0.016   0.005     2
56141.151218 13.115 0.018   0.017     2
56151.011721 13.356 0.019   0.009     2
56152.134003 13.340 0.024   0.007     2
56155.988367 13.379 0.035   0.019     2
56180.070029 13.915 0.044   0.055     2
56181.982727 13.935 0.022   0.000     2
56188.034118 14.060 0.028   0.001     2
56189.010140 14.108 0.071     NaN     1
56190.001601 14.061 0.024   0.007     2
56201.028077 14.264 0.034   0.060     2
56202.043721 14.285 0.020   0.016     4
56203.033372 14.286 0.033   0.007     2
56208.997358 14.434 0.031   0.017     2
56364.296444 14.776 0.068     NaN     1
56369.290019 15.475 0.055   0.015     2
56370.282820 15.311 0.064   0.077     2
56381.240274 15.482 0.135     NaN     1
56504.151482 16.573 0.258     NaN     1
56508.085825 16.185 0.121   0.024     2
56516.117739 15.874 0.101     NaN     1
56554.013275 16.677 0.234     NaN     1
56733.287820 16.371 0.116   0.013     2
56735.281337 15.601 0.119     NaN     1
56799.099105 15.873 0.156     NaN     1
56817.050798 15.926 0.107   0.141     2
56841.988047 15.960 0.153     NaN     1
57234.073550 15.499 0.108     NaN     1
58721.151240 15.813 0.144     NaN     1


==> anc/2dp/sf101_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55305.384099 12.835   0.022     NaN     1      H
55305.386460 12.152   0.018     NaN     1     Ks
55305.390035 14.579   0.070     NaN     1      J
55425.172054 12.853   0.034     NaN     1      H
55425.184048 14.559   0.051     NaN     1      J
55694.369532 12.177   0.027     NaN     1     Ks
55697.415823 12.146   0.026     NaN     1     Ks
55709.370233 16.018   0.095     NaN     1      Y
55709.373687 17.644   0.178     NaN     1      Z
55769.200975 12.154   0.015     NaN     1     Ks
55779.175096 15.852   0.101     NaN     1      Y
55780.155646 15.980   0.076     NaN     1      Y
55787.154050 12.160   0.026     NaN     1     Ks
55815.002779 12.218   0.027     NaN     1     Ks
55816.098112 12.165   0.025     NaN     1     Ks
55829.052252 12.178   0.025     NaN     1     Ks
55838.051114 12.130   0.043     NaN     1     Ks
55847.012534 12.154   0.036     NaN     1     Ks
56019.238041 12.146   0.020     NaN     1     Ks
56076.231804 12.186   0.044     NaN     1     Ks
56084.241648 12.181   0.027     NaN     1     Ks
56086.183599 12.161   0.020     NaN     1     Ks
56090.028439 12.166   0.034     NaN     1     Ks
56096.035448 12.149   0.022     NaN     1     Ks
56099.107345 12.132   0.021   0.015     3     Ks
56105.133005 12.138   0.025     NaN     1     Ks
56112.036256 12.131   0.023     NaN     1     Ks
56112.972515 12.103   0.018     NaN     1     Ks
56116.125478 12.173   0.013     NaN     1     Ks
56124.092606 12.192   0.022   0.016     2     Ks
56125.968278 12.175   0.026     NaN     1     Ks
56130.193741 12.154   0.020     NaN     1     Ks
56133.145165 12.161   0.026     NaN     1     Ks
56134.082452 12.187   0.025     NaN     1     Ks
56140.014689 12.179   0.024     NaN     1     Ks
56141.203792 12.156   0.019     NaN     1     Ks
56144.063976 12.125   0.027     NaN     1     Ks
56154.029824 12.196   0.034     NaN     1     Ks
56157.017100 12.158   0.032     NaN     1     Ks
56169.026180 12.129   0.025     NaN     1     Ks
56171.992913 12.100   0.051     NaN     1     Ks
56176.098458 12.208   0.044     NaN     1     Ks
56181.055610 12.125   0.028     NaN     1     Ks
56189.029723 12.191   0.029     NaN     1     Ks
56203.051169 12.161   0.029     NaN     1     Ks
56204.020794 12.149   0.021     NaN     1     Ks
56216.991526 12.169   0.036     NaN     1     Ks
56353.319930 12.247   0.041     NaN     1     Ks
56367.286918 12.152   0.027     NaN     1     Ks
56485.128628 12.146   0.015     NaN     1     Ks
56490.100214 12.165   0.018   0.011     2     Ks
56504.133262 12.139   0.026     NaN     1     Ks
56505.098307 12.146   0.016   0.008     3     Ks
56507.075433 12.140   0.029     NaN     1     Ks
56514.994118 12.173   0.026     NaN     1     Ks
56531.023808 12.149   0.022     NaN     1     Ks
56553.983998 12.145   0.026     NaN     1     Ks
56555.006379 12.169   0.031     NaN     1     Ks
56555.987293 12.144   0.018     NaN     1     Ks
56557.040153 12.173   0.023     NaN     1     Ks
56570.042143 12.146   0.020     NaN     1     Ks
56571.052735 12.155   0.036     NaN     1     Ks
56720.340278 12.120   0.050     NaN     1     Ks
56741.370902 12.146   0.017     NaN     1     Ks
56809.164138 12.147   0.017     NaN     1     Ks
56811.104108 12.156   0.019   0.011     2     Ks
56826.063988 12.158   0.021     NaN     1     Ks
56827.235041 12.153   0.034     NaN     1     Ks
56830.201475 12.144   0.017     NaN     1     Ks
56832.009363 12.132   0.015     NaN     1     Ks
56833.084946 12.166   0.019     NaN     1     Ks
56844.129552 12.032   0.062     NaN     1     Ks
56846.126845 12.140   0.015   0.007     2     Ks
56851.039936 12.145   0.013   0.003     2     Ks
56885.106907 12.180   0.024     NaN     1     Ks
57230.000000 15.850     NaN     NaN     0     Ks
57575.982126 12.153   0.034     NaN     1     Ks
57922.106988 12.156   0.017   0.012     2     Ks
57928.307541 12.164   0.039     NaN     1     Ks
58252.339593 12.146   0.017   0.006     2     Ks
58263.333327 12.149   0.012   0.002     3     Ks
58325.038178 12.208   0.024     NaN     1     Ks
58337.015761 12.823   0.021     NaN     1      H
58337.024622 14.540   0.031     NaN     1      J
58340.078535 14.607   0.035     NaN     1      J
58343.099574 12.168   0.017     NaN     1     Ks
58348.078417 12.842   0.025     NaN     1      H
58348.081674 12.171   0.021     NaN     1     Ks
58348.086333 14.501   0.038     NaN     1      J
58361.065006 12.197   0.026     NaN     1     Ks
58363.102628 12.170   0.029     NaN     1     Ks
58548.387626 14.482   0.021   0.013     2      J
58554.359015 14.509   0.046   0.056     2      J
58562.383169 14.521   0.026   0.048     2      J


==> anc/2dp/sf102_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
56504.132373  8.468   0.177   0.060     2     Ks
56505.059039  8.578   0.112   0.026     5     Ks
56507.074187  8.709   0.250     NaN     1     Ks
56516.086242  9.348   0.177   0.004     2     Ks
56531.022946 10.410   0.177   0.022     2     Ks
56532.004309 10.508   0.177   0.012     2     Ks
56555.028296 12.372   0.012   0.002     2     Ks
56556.086036 12.413   0.007   0.002     2     Ks
56571.051998 13.118   0.014   0.010     2     Ks
56577.020067 13.311   0.012   0.002     2     Ks
56584.008667 13.515   0.012   0.003     2     Ks
56733.311146 15.628   0.047   0.097     2     Ks
56809.163356 16.265   0.068   0.018     2     Ks
56810.258567 16.345   0.060   0.017     2     Ks
56811.096971 16.434   0.189     NaN     1     Ks
56816.119329 16.466   0.049   0.045     4     Ks
56829.274046 16.352   0.074   0.225     2     Ks
56832.008569 16.483   0.081   0.073     2     Ks
56833.199276 16.499   0.062   0.012     2     Ks
56846.151301 16.457   0.044   0.041     6     Ks
56851.007379 16.443   0.069   0.032     2     Ks
56865.018447 16.910   0.131   0.147     2     Ks
57163.358046 19.110   0.166     NaN     1      Y
58348.077825 18.248   0.166     NaN     1      H


==> anc/2dp/sf103_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55418.186334 17.105 0.172     NaN     1
55422.153401 16.897 0.175   0.000     2
55791.064111 16.761 0.150   0.000     2
55819.046653 16.942 0.138   0.000     2
55844.034164 17.072 0.173     NaN     1
56089.307547 16.771 0.112   0.005     4
56095.178283 16.735 0.165   0.000     2
56129.191278 17.203 0.189   0.000     2
56141.022389 16.823 0.106   0.076     4
56148.086413 16.881 0.133   0.000     2
56182.989596 16.714 0.156   0.000     2
56195.985870 16.702 0.120   0.000     2
56375.358467 16.823 0.182   0.000     2
56377.344268 16.714 0.178   0.000     2
56378.310986 16.685 0.079   0.036     6
56476.072331 16.797 0.221     NaN     1
56477.102471 16.725 0.069   0.071    10
56480.151780 16.838 0.080   0.064     8
56485.052773 16.467 0.125   0.001     4
56487.053919 16.757 0.110   0.032     4
56500.994488 16.669 0.107   0.045     3
56530.997026 16.095 0.049   0.035     8
56557.029290 12.837 0.012   0.009     4
56558.093264 13.342 0.016   0.024     4
56874.065530 16.979 0.134   0.074     2
57589.092972 17.202 0.213     NaN     1
58360.029372 17.148 0.191     NaN     1
58363.015118 17.166 0.147   0.012     2


==> anc/2dp/sf104_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55307.400360 14.309   0.011   0.008     3     Ks
55334.337659 13.889   0.022   0.071     3     Ks
55374.329768 12.869   0.011   0.006     3     Ks
55788.207462 10.699   0.026     NaN     1     Ks
56076.243289 11.368   0.011   0.005     3     Ks
56086.196550 11.464   0.011   0.007     2     Ks
56088.051554 11.438   0.011   0.025     3     Ks
56099.150255 11.477   0.028   0.017     3     Ks
56116.154460 11.669   0.025     NaN     1     Ks
56122.095090 11.699   0.011   0.015     3     Ks
56124.040362 11.719   0.009   0.037     3     Ks
56125.024042 11.686   0.008   0.006     3     Ks
56125.977801 11.694   0.010   0.017     3     Ks
56128.241271 11.706   0.008   0.015     3     Ks
56132.093151 11.757   0.008   0.005     3     Ks
56140.054790 11.814   0.007   0.017     3     Ks
56141.030981 11.838   0.013   0.000     2     Ks
56144.073591 11.835   0.009   0.016     3     Ks
56151.076690 11.926   0.011   0.048     2     Ks
56163.014046 11.954   0.006   0.018     3     Ks
56170.003539 12.080   0.021   0.027     2     Ks
56176.061251 12.051   0.009   0.010     3     Ks
56178.092857 12.076   0.011   0.030     3     Ks
56189.040558 12.166   0.009   0.024     3     Ks
56203.016964 12.293   0.012   0.022     3     Ks
56362.314546 13.383   0.008   0.017     3     Ks
56366.300940 13.387   0.012   0.003     3     Ks
56367.296186 13.394   0.009   0.016     3     Ks
56376.286569 13.510   0.011   0.012     3     Ks
56421.403321 13.775   0.021   0.035     3     Ks
56485.138710 14.206   0.021   0.016     3     Ks
56489.973408 14.192   0.011   0.026     3     Ks
56505.057381 14.303   0.025   0.008     2     Ks
56506.085384 14.335   0.011   0.014     3     Ks
56516.992453 14.375   0.013   0.002     3     Ks
56518.020263 14.370   0.013   0.018     3     Ks
56531.005547 14.441   0.012   0.002     3     Ks
56531.979791 14.480   0.013   0.021     3     Ks
56540.126455 14.526   0.059   0.033     2     Ks
56556.026328 14.579   0.015   0.011     3     Ks
56560.066148 14.662   0.016   0.027     3     Ks
56561.008483 14.684   0.023   0.032     3     Ks
56569.000231 14.703   0.021   0.010     3     Ks
56571.015406 14.739   0.040   0.019     3     Ks
56733.299772 15.018   0.020   0.025     3     Ks
56737.343515 15.131   0.109   0.081     3     Ks
56799.263832 14.243   0.029   0.030     3     Ks
56813.079152 14.092   0.009   0.021     3     Ks
56815.188294 14.085   0.020   0.020     3     Ks
56837.177780 13.881   0.006   0.006     9     Ks
56853.127230 13.730   0.007   0.009     6     Ks
56871.127713 13.572   0.005   0.009    15     Ks
56897.093756 13.285   0.010   0.010     3     Ks
56910.069019 13.132   0.006   0.016     6     Ks
57152.197068 11.222   0.021     NaN     1     Ks
57260.030191 17.826   0.111   0.110     2      H
57576.181245 11.396   0.019   0.108     3     Ks
57922.175005 13.654   0.011   0.014     3     Ks
57928.321366 13.666   0.031   0.007     3     Ks
58252.353507 15.027   0.038   0.028     3     Ks
58264.228516 14.966   0.021   0.029     6     Ks
58328.055535 14.679   0.017   0.041     3     Ks
58337.131522 14.697   0.020   0.030     3     Ks
58343.109841 14.585   0.012   0.023     3     Ks
58356.034117 14.561   0.017   0.026     3     Ks
58362.003125 14.438   0.019   0.006     3     Ks
58363.118333 14.444   0.018   0.020     3     Ks
58710.187515 11.126   0.018   0.017     3     Ks


==> anc/2dp/sf105_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55294.285458 16.354   0.054   0.040     3      H
55294.287710 16.203   0.107   0.040     3     Ks
55294.290251 17.016   0.033   0.028     3      J
55301.378343 16.243   0.143   0.134     2     Ks
55694.282245 15.904   0.103   0.071     2     Ks
55769.226722 16.385   0.367     NaN     1     Ks
55797.058845 17.599   0.044   0.038     3      Y
55797.062610 18.570   0.052   0.018     3      Z
55815.036293 16.020   0.101   0.002     2     Ks
55826.010255 15.972   0.094   0.013     3     Ks
55843.027869 16.018   0.269     NaN     1     Ks
55844.003987 16.081   0.147   0.068     2     Ks
55999.299965 15.184   0.043   0.045     3     Ks
56006.276100 15.137   0.046   0.029     3     Ks
56016.375094 15.051   0.051   0.025     3     Ks
56020.244871 14.960   0.034   0.020     3     Ks
56088.123263 13.346   0.040   0.029     2     Ks
56094.156359 12.597   0.014   0.001     2     Ks
56101.199028 13.014   0.031     NaN     1     Ks
56107.146236 13.032   0.024     NaN     1     Ks
56112.123364 13.070   0.017   0.009     2     Ks
56119.172191 13.682   0.020   0.024     2     Ks
56121.243542 13.771   0.031   0.001     2     Ks
56122.089064 13.801   0.020   0.023     2     Ks
56124.181905 13.918   0.029   0.015     2     Ks
56125.065531 13.927   0.023   0.005     2     Ks
56126.050857 13.996   0.022   0.004     2     Ks
56127.065654 14.049   0.024   0.006     2     Ks
56131.179669 14.176   0.032   0.015     2     Ks
56134.100473 14.283   0.027   0.006     2     Ks
56135.006499 14.343   0.032   0.021     2     Ks
56139.981276 14.465   0.051   0.047     2     Ks
56141.013758 14.441   0.030   0.021     2     Ks
56144.091757 14.628   0.108   0.011     2     Ks
56160.083804 14.846   0.038   0.006     2     Ks
56168.034854 15.029   0.052   0.005     2     Ks
56176.029725 15.099   0.073   0.033     2     Ks
56178.063442 15.041   0.048   0.021     2     Ks
56178.993483 15.126   0.056   0.070     2     Ks
56187.036044 15.251   0.054   0.033     4     Ks
56187.985244 15.221   0.055   0.019     2     Ks
56189.058638 15.336   0.105   0.018     2     Ks
56200.014417 15.386   0.076   0.016     2     Ks
56200.981099 15.338   0.070   0.031     2     Ks
56207.003432 15.346   0.057   0.051     2     Ks
56489.127836 16.106   0.122   0.034     2     Ks
56503.113256 16.050   0.121   0.047     2     Ks
56515.108580 16.185   0.161   0.090     2     Ks
56518.053606 15.988   0.116     NaN     1     Ks
56527.033213 16.075   0.097   0.015     2     Ks
56539.099832 16.165   0.281     NaN     1     Ks
56541.072466 16.044   0.094   0.057     2     Ks
56552.983375 16.083   0.092   0.036     2     Ks
56564.993372 16.133   0.132   0.004     2     Ks
56565.999410 16.126   0.111   0.000     2     Ks
56568.019058 16.053   0.269     NaN     1     Ks
56578.028427 16.161   0.119     NaN     1     Ks
56588.989832 16.326   0.160   0.034     2     Ks
56837.261954 16.202   0.279     NaN     1     Ks
56838.130377 16.248   0.177     NaN     1     Ks
56846.055130 16.232   0.107   0.055     3     Ks
56867.970675 16.188   0.164   0.009     2     Ks
56868.994952 16.459   0.198   0.079     2     Ks
56882.131826 16.218   0.118   0.017     2     Ks
56894.137200 16.361   0.244     NaN     1     Ks
57246.034425 15.785   0.101   0.054     2     Ks
57248.066298 17.780   0.214     NaN     1      Y
57248.069821 18.743   0.111   0.019     2      Z
57267.124869 16.579   0.132   0.024     2      H
57267.127159 16.268   0.152   0.024     2     Ks
57267.129582 17.017   0.066   0.053     2      J
57580.119251 15.704   0.135   0.001     2     Ks
57934.064271 16.518   0.223     NaN     1     Ks
58204.365787 16.161   0.139   0.037     2     Ks
58263.272565 15.986   0.176     NaN     1     Ks
58337.062066 17.042   0.072   0.015     2      J
58343.032495 15.963   0.177     NaN     1     Ks
58347.045641 15.885   0.129   0.061     2     Ks
58360.036429 16.134   0.249     NaN     1     Ks
58363.025446 16.285   0.287     NaN     1     Ks
58370.021272 16.008   0.176     NaN     1     Ks
58370.024460 17.173   0.099   0.031     2      J
58571.349618 17.002   0.048   0.022     2      J
58574.327045 17.009   0.050   0.038     4      J


==> anc/2dp/sf106_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
57580.120846 11.488 0.019   0.001     2
57928.209169 15.514 0.084   0.017     2
57934.065584 15.384 0.057   0.016     2
58204.367071 16.888 0.146   0.074     3
58347.046625 17.255 0.221     NaN     1


==> anc/2dp/sf107_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55337.377213 14.107   0.037     NaN     1     Ks
55414.115937 14.244   0.030     NaN     1     Ks
55418.177096 14.229   0.025   0.067     2     Ks
55767.178944 12.675   0.017   0.001     2     Ks
55779.211066 12.417   0.010   0.002     2     Ks
55787.179511 12.286   0.010   0.003     2     Ks
55806.037551 12.039   0.013   0.021     2     Ks
55816.006040 11.891   0.011   0.010     2     Ks
55831.078166 11.721   0.019   0.003     2     Ks
56099.207651  9.897   0.029   0.024     2     Ks
56135.162770  9.891   0.037     NaN     1     Ks
56151.040774  9.840   0.045     NaN     1     Ks
56156.036487  9.849   0.039     NaN     1     Ks
56176.085905  9.763   0.035     NaN     1     Ks
56478.997090 10.530   0.017   0.004     2     Ks
56504.057626 10.583   0.015   0.006     2     Ks
56516.098951 10.661   0.025   0.013     2     Ks
56555.017065 10.863   0.017   0.014     2     Ks
56556.042049 10.844   0.012   0.012     2     Ks
56568.040413 10.887   0.013   0.011     2     Ks
56571.042207 10.936   0.025   0.004     2     Ks
56735.289076 11.617   0.017   0.006     2     Ks
56737.357803 11.659   0.015   0.010     2     Ks
56806.235820 11.943   0.018   0.008     2     Ks
56813.146007 11.944   0.018   0.003     2     Ks
56814.170209 11.967   0.011   0.002     2     Ks
56817.162225 11.995   0.011   0.029     2     Ks
56825.070743 12.018   0.019   0.013     2     Ks
56827.210061 12.018   0.018   0.003     2     Ks
56830.165122 12.020   0.015   0.003     2     Ks
56831.199432 12.032   0.012   0.007     2     Ks
56837.271900 12.078   0.023   0.016     2     Ks
56843.994156 12.093   0.017   0.013     2     Ks
56846.064519 12.084   0.012   0.018     4     Ks
56869.983073 12.226   0.018   0.003     4     Ks
56883.029316 12.284   0.016   0.003     2     Ks
56921.107456 12.456   0.012   0.002     2     Ks
56923.097351 12.489   0.014   0.000     2     Ks
57152.207834 13.995   0.013   0.016     2     Ks
57216.130278 14.459   0.021   0.024     4     Ks
57241.080786 14.579   0.019   0.001     2     Ks
57246.065231 14.658   0.027   0.014     2     Ks
57248.005812 14.624   0.015   0.005     2     Ks
57252.039131 14.636   0.018   0.000     2     Ks
57281.000165 14.799   0.025   0.023     2     Ks
57588.110538 15.313   0.029   0.016     2     Ks
57589.068178 15.285   0.027   0.014     2     Ks
57927.035539 11.802   0.015   0.001     2     Ks
57934.050952 11.762   0.018     NaN     1     Ks
58224.271646 10.964   0.019   0.004     2     Ks
58263.243104 11.041   0.020     NaN     1     Ks
58335.109741 11.239   0.023   0.001     2     Ks
58340.044357 11.234   0.019     NaN     1     Ks
58347.029622 11.297   0.018     NaN     1     Ks
58349.045401 16.465   0.033   0.013     2      H
58357.101922 16.522   0.036   0.017     2      H
58357.105155 11.314   0.016   0.012     2     Ks
58359.032306 11.352   0.017     NaN     1     Ks
58363.006330 11.363   0.012   0.008     2     Ks
58710.163990 13.732   0.024   0.011     2     Ks


==> anc/2dp/sf108_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55294.285143 11.849   0.018     NaN     1      H
55294.287388 10.856   0.250     NaN     1     Ks
55294.289702 13.126   0.015     NaN     1      J
55301.377837 10.977   0.250     NaN     1     Ks
55418.207096 12.358   0.018     NaN     1      H
55418.210267  9.569   0.177   0.124     2     Ks
55418.214707 15.007   0.017     NaN     1      J
55422.177359 12.349   0.019     NaN     1      H
55422.180448  9.640   0.177   0.198     2     Ks
55422.183584 14.978   0.013     NaN     1      J
55694.282035 12.172   0.019     NaN     1     Ks
55769.185897 12.966   0.014   0.007     3     Ks
55778.211173 13.066   0.014   0.010     2     Ks
55791.069688 13.200   0.014   0.003     2     Ks
55795.090034 13.237   0.027     NaN     1     Ks
55797.058217 19.107   0.172     NaN     1      Y
55797.090080 13.251   0.021     NaN     1     Ks
55806.072710 13.358   0.018     NaN     1     Ks
55815.036078 13.420   0.019     NaN     1     Ks
55819.044638 13.445   0.029     NaN     1     Ks
55822.080722 13.533   0.020   0.007     2     Ks
55826.009826 13.553   0.017     NaN     1     Ks
55843.027472 13.731   0.034     NaN     1     Ks
55844.028789 13.741   0.012   0.033     3     Ks
55999.299600 15.353   0.052     NaN     1     Ks
56003.313608 15.369   0.051   0.024     2     Ks
56005.362735 15.320   0.036   0.047     2     Ks
56006.275724 15.343   0.055     NaN     1     Ks
56016.374619 15.400   0.093     NaN     1     Ks
56020.244465 15.448   0.058     NaN     1     Ks
56080.311621 16.078   0.084     NaN     1     Ks
56085.220484 16.061   0.089     NaN     1     Ks
56089.304040 16.266   0.067     NaN     1     Ks
56093.171351 15.919   0.072     NaN     1     Ks
56094.156145 16.021   0.108     NaN     1     Ks
56095.175713 16.143   0.091     NaN     1     Ks
56096.130711 16.140   0.109     NaN     1     Ks
56101.198486 16.202   0.067     NaN     1     Ks
56107.145705 16.250   0.073     NaN     1     Ks
56112.123104 16.133   0.059     NaN     1     Ks
56112.997366 16.249   0.151     NaN     1     Ks
56114.218336 16.250   0.098     NaN     1     Ks
56119.171928 16.353   0.144     NaN     1     Ks
56121.243330 16.315   0.147     NaN     1     Ks
56122.145667 16.358   0.080   0.075     2     Ks
56124.181696 16.236   0.150     NaN     1     Ks
56125.065332 16.069   0.119     NaN     1     Ks
56126.050652 16.312   0.122     NaN     1     Ks
56127.065456 16.514   0.215     NaN     1     Ks
56129.187614 16.316   0.089     NaN     1     Ks
56131.179469 16.277   0.091     NaN     1     Ks
56134.100255 16.538   0.131     NaN     1     Ks
56135.006302 16.486   0.110     NaN     1     Ks
56140.160141 16.397   0.152     NaN     1     Ks
56141.016841 16.408   0.075   0.075     2     Ks
56148.082445 16.494   0.105     NaN     1     Ks
56153.978933 16.388   0.124     NaN     1     Ks
56160.083616 16.495   0.102     NaN     1     Ks
56168.034614 16.633   0.157     NaN     1     Ks
56178.993262 16.661   0.169     NaN     1     Ks
56182.056322 16.711   0.118     NaN     1     Ks
56182.987020 16.694   0.191     NaN     1     Ks
56187.985045 16.899   0.186     NaN     1     Ks
56194.995941 16.701   0.170     NaN     1     Ks
56195.983418 16.827   0.196     NaN     1     Ks
56197.058297 16.478   0.151     NaN     1     Ks
56200.014212 16.684   0.146     NaN     1     Ks
56207.003232 16.812   0.208     NaN     1     Ks


==> anc/2dp/sf109_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55294.285934 17.068   0.042   0.017     4      H
55294.288193 16.604   0.057   0.033     4     Ks
55294.291067 18.149   0.049   0.049     4      J
55301.378704 16.740   0.061   0.034     4     Ks
55694.282873 11.487   0.112   0.031     5     Ks
55769.226928 13.150   0.013   0.011     4     Ks
55795.090944 13.492   0.012   0.010     5     Ks
55797.059721 16.113   0.007   0.011     4      Y
55797.063480 17.463   0.015   0.026     4      Z
55815.036953 13.730   0.009   0.013     5     Ks
55826.010895 13.829   0.011   0.006     4     Ks
55843.028267 14.002   0.014   0.019     5     Ks
55844.004614 14.030   0.010   0.024     5     Ks
55999.300508 15.077   0.029   0.019     4     Ks
56006.276668 15.073   0.022   0.028     4     Ks
56016.375829 15.170   0.030   0.074     4     Ks
56020.245498 15.206   0.034   0.014     4     Ks
56088.123926 15.566   0.047   0.088     5     Ks
56094.157038 15.470   0.025   0.024     5     Ks
56101.199551 15.505   0.026   0.023     5     Ks
56107.146764 15.523   0.027   0.038     5     Ks
56112.124172 15.587   0.037   0.009     5     Ks
56119.172973 15.536   0.022   0.023     5     Ks
56121.244208 15.589   0.039   0.063     5     Ks
56122.089667 15.563   0.027   0.026     5     Ks
56124.182516 15.554   0.026   0.032     5     Ks
56125.066140 15.560   0.029   0.031     5     Ks
56126.051473 15.568   0.026   0.023     5     Ks
56127.066274 15.536   0.026   0.023     5     Ks
56131.180281 15.644   0.032   0.027     5     Ks
56134.101111 15.565   0.022   0.011     5     Ks
56135.007096 15.577   0.030   0.038     5     Ks
56139.981849 15.616   0.026   0.019     5     Ks
56141.014371 15.602   0.024   0.027     5     Ks
56144.092368 15.692   0.048   0.041     5     Ks
56160.084374 15.723   0.033   0.020     5     Ks
56168.035743 15.684   0.026   0.042     5     Ks
56176.030368 15.692   0.033   0.034     5     Ks
56178.064150 15.700   0.033   0.053     4     Ks
56178.994123 15.743   0.033   0.053     5     Ks
56187.036586 15.732   0.021   0.031    10     Ks
56187.985856 15.720   0.032   0.015     5     Ks
56189.059245 15.762   0.028   0.021     5     Ks
56200.015047 15.782   0.030   0.017     5     Ks
56200.981730 15.770   0.029   0.039     5     Ks
56207.004008 15.825   0.039   0.050     5     Ks
56428.391975 16.167   0.066   0.073     5     Ks
56489.128496 16.189   0.039   0.049     5     Ks
56490.254472 16.211   0.047   0.085     5     Ks
56497.255214 16.104   0.066   0.059     4     Ks
56503.113877 16.228   0.050   0.067     5     Ks
56505.001491 16.233   0.064   0.106     3     Ks
56515.048153 16.237   0.034   0.035    10     Ks
56518.055154 16.338   0.068   0.039     5     Ks
56527.033619 16.310   0.038   0.039    10     Ks
56539.100215 16.146   0.057   0.081     5     Ks
56540.083066 16.106   0.100   0.105     4     Ks
56541.073041 16.253   0.055   0.081     5     Ks
56542.091074 16.281   0.052   0.069     5     Ks
56552.983999 16.351   0.067   0.053     5     Ks
56564.993954 16.285   0.062   0.053     5     Ks
56566.000021 16.400   0.065   0.040     5     Ks
56568.019817 16.221   0.044   0.057     5     Ks
56578.029004 16.187   0.050   0.033     4     Ks
56588.990422 16.233   0.043   0.036     5     Ks
56831.021671 16.353   0.073   0.040     4     Ks
56836.252783 16.362   0.177   0.104     3     Ks
56837.262365 16.322   0.055   0.078     5     Ks
56838.131259 16.334   0.042   0.025     5     Ks
56843.987906 16.376   0.065   0.009     5     Ks
56846.048483 16.373   0.042   0.032    10     Ks
56867.971269 16.390   0.066   0.037     5     Ks
56868.995344 16.320   0.088   0.074     4     Ks
56882.132428 16.431   0.063   0.046     5     Ks
56894.138013 16.355   0.047   0.087     5     Ks
56936.023297 16.335   0.054   0.087     5     Ks
57152.164175 16.116   0.400     NaN     1     Ks
57234.059165 16.328   0.110   0.106     3     Ks
57246.043814 16.394   0.041   0.029     8     Ks
57267.125391 16.979   0.041   0.051     5      H
57267.127661 16.466   0.063   0.087     5     Ks
57267.131402 18.023   0.053   0.032     5      J
57580.120154 16.468   0.097   0.038     4     Ks
57928.208491 16.340   0.163   0.086     2     Ks
57934.064933 16.703   0.081   0.069     5     Ks
58204.366348 16.514   0.076   0.098     5     Ks
58263.272951 16.472   0.072   0.078     5     Ks
58335.171218 16.657   0.070   0.074     5     Ks
58337.063761 18.028   0.053   0.088     5      J
58343.032764 16.636   0.084   0.052     4     Ks
58347.046228 16.752   0.086   0.036     5     Ks
58360.036802 16.502   0.068   0.099     5     Ks
58363.025869 16.522   0.058   0.113     5     Ks
58370.018300 16.934   0.046   0.072     4      H
58370.022084 16.514   0.068   0.122     5     Ks
58370.026091 17.935   0.074   0.139     3      J
58571.351252 17.907   0.049   0.067     4      J
58574.328748 17.888   0.036   0.100     8      J
58723.139175 16.548   0.233     NaN     1     Ks


==> anc/2dp/sf10_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55271.205215 17.091   0.017   0.030     2      H
55271.210417 15.682   0.017   0.004     2     Ks
55293.099029 15.651   0.048   0.009     2     Ks
55309.037148 15.738   0.028   0.019     2     Ks
55327.155476 15.669   0.028   0.004     2     Ks
55328.147532 15.649   0.031   0.006     2     Ks
55356.084516 15.728   0.036   0.039     2     Ks
55363.089570 15.690   0.025   0.054     2     Ks
55368.082021 15.671   0.035   0.009     2     Ks
55390.032310 15.709   0.025   0.005     2     Ks
55423.986634 15.625   0.028   0.033     2     Ks
55425.005786 15.668   0.027   0.008     2     Ks
55696.213783 15.521   0.031   0.014     2     Ks
55758.065573 15.743   0.052   0.040     2     Ks
55772.016098 15.664   0.040   0.067     2     Ks
55773.008353 15.784   0.071   0.125     2     Ks
55775.012053 15.735   0.101   0.126     2     Ks
55777.021285 15.666   0.035   0.030     2     Ks
55788.016299 15.594   0.031   0.044     2     Ks
55790.991830 15.590   0.051   0.051     2     Ks
55794.992188 15.683   0.033   0.052     2     Ks
55795.994447 15.728   0.060   0.001     2     Ks
55994.172013 15.564   0.032   0.001     2     Ks
55995.151334 15.518   0.033   0.012     2     Ks
56000.195534 15.488   0.035   0.025     2     Ks
56005.152295 15.458   0.024   0.026     2     Ks
56016.120473 15.621   0.034   0.025     2     Ks
56067.162287 15.539   0.028   0.055     2     Ks
56074.987567 15.530   0.031   0.043     2     Ks
56362.142859 15.383   0.033   0.021     2     Ks
56365.141683 15.341   0.025   0.002     2     Ks
56372.134803 15.333   0.028   0.040     2     Ks
56373.151440 15.258   0.030   0.041     2     Ks
56374.215471 15.338   0.033   0.038     2     Ks
56375.140025 15.356   0.023   0.011     2     Ks
56376.257706 15.328   0.022   0.006     2     Ks
56377.114552 15.307   0.025   0.001     2     Ks
56407.210327 15.314   0.025   0.008     2     Ks
56408.042942 15.403   0.030   0.016     2     Ks
56418.231064 15.353   0.023   0.013     2     Ks
56431.993314 15.478   0.026   0.002     2     Ks
56439.189045 15.470   0.061   0.025     2     Ks
56447.184038 15.482   0.024   0.002     2     Ks
56449.172372 15.450   0.030   0.015     2     Ks
56450.166470 15.485   0.033   0.073     2     Ks
56459.171542 15.474   0.045   0.031     2     Ks
56460.976819 15.417   0.020   0.002     2     Ks
56463.109173 15.417   0.027   0.010     2     Ks
56464.078913 15.419   0.022   0.012     2     Ks
56465.055343 15.428   0.019   0.013     6     Ks
56799.013204 14.206   0.014   0.008     2     Ks
56804.073281 14.192   0.011   0.001     2     Ks
56810.041604 14.095   0.007   0.005     6     Ks
56813.008009 14.100   0.006   0.008     6     Ks
57111.167520 12.915   0.012   0.001     2     Ks
57113.136576 12.950   0.014   0.001     2     Ks
57115.105942 12.929   0.012   0.012     2     Ks
57135.060048 12.976   0.010   0.003     2     Ks
57135.278527 18.638   0.040   0.027     2      Y
57146.252592 14.222   0.009     NaN     1      H
57146.257992 12.955   0.020     NaN     1     Ks
57146.263961 16.371   0.011   0.007     2      J
57150.005227 12.959   0.012   0.002     2     Ks
57165.019079 12.963   0.009   0.011     2     Ks
57178.208792 12.948   0.021   0.002     2     Ks
57570.123947 12.283   0.017   0.002     2     Ks
57927.149872 12.015   0.011   0.007     4     Ks
58249.987477 11.912   0.017   0.009     2     Ks
58252.969979 11.915   0.009   0.016     2     Ks
58655.167129 11.773   0.007   0.009     4     Ks
58703.010850 11.766   0.013     NaN     1     Ks


==> anc/2dp/sf110_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55795.117647 11.197   0.022   0.007     2     Ks
55797.074032 13.290   0.013   0.031     2      Y
55797.077522 14.518   0.010   0.052     2      Z
55816.093484 11.442   0.010   0.000     2     Ks
55825.009612 11.386   0.012   0.023     2     Ks
55825.991101 11.404   0.022     NaN     1     Ks
55832.002525 11.449   0.011   0.014     2     Ks
55983.368814 11.967   0.014   0.003     2     Ks
56003.365470 11.997   0.013   0.004     2     Ks
56007.321537 11.981   0.023   0.005     2     Ks
56089.234927 12.299   0.014   0.012     2     Ks
56095.141052 12.299   0.015   0.007     2     Ks
56102.093600 12.323   0.011   0.011     2     Ks
56103.225844 12.340   0.015   0.002     2     Ks
56107.170365 12.331   0.017   0.002     2     Ks
56112.190002 12.344   0.015   0.008     2     Ks
56115.187388 12.344   0.012   0.001     2     Ks
56116.255755 12.356   0.013   0.001     2     Ks
56119.194160 12.358   0.017   0.003     2     Ks
56121.259537 12.367   0.023   0.001     2     Ks
56122.185351 12.369   0.012   0.003     2     Ks
56124.196386 12.375   0.014   0.004     2     Ks
56125.080296 12.383   0.015   0.001     2     Ks
56131.193968 12.401   0.016   0.005     2     Ks
56140.136979 12.414   0.011   0.002     2     Ks
56141.094949 12.419   0.022   0.003     2     Ks
56144.106308 12.415   0.020   0.002     2     Ks
56154.087601 12.436   0.009   0.003     4     Ks
56168.049574 12.491   0.013   0.007     2     Ks
56176.046185 12.522   0.016   0.004     2     Ks
56178.078098 12.540   0.013   0.000     2     Ks
56179.012458 12.541   0.013   0.006     2     Ks
56187.051982 12.566   0.011   0.002     4     Ks
56188.000688 12.581   0.014   0.003     2     Ks
56189.073572 12.576   0.012   0.001     2     Ks
56200.029504 12.597   0.016   0.008     2     Ks
56200.995976 12.596   0.013   0.001     2     Ks
56207.018136 12.595   0.011   0.010     2     Ks
56497.177833 13.562   0.019   0.012     2     Ks
56504.146745 13.604   0.016   0.012     4     Ks
56505.131637 13.613   0.013   0.012     4     Ks
56507.120495 13.591   0.015   0.003     2     Ks
56517.014556 13.622   0.016   0.022     2     Ks
56523.136659 13.675   0.027     NaN     1     Ks
56542.071502 13.748   0.014   0.016     2     Ks
56545.079823 13.786   0.038     NaN     1     Ks
56554.004004 13.790   0.018   0.002     2     Ks
56555.052720 13.762   0.043     NaN     1     Ks
56568.008034 13.836   0.019     NaN     1     Ks
56577.996544 13.880   0.016   0.019     2     Ks
56810.149376 14.722   0.034   0.004     2     Ks
56813.069626 14.745   0.026   0.033     2     Ks
56815.122440 14.755   0.037   0.005     2     Ks
56826.133186 14.806   0.038   0.025     2     Ks
56829.109604 14.834   0.035   0.035     2     Ks
56833.241465 14.817   0.026   0.005     2     Ks
56837.218412 14.849   0.029   0.002     2     Ks
56851.148133 14.840   0.020   0.028     4     Ks
56852.158769 14.837   0.024   0.013     4     Ks
56896.089005 15.060   0.038   0.009     2     Ks
57235.012874 16.129   0.090   0.062     2     Ks
57245.132629 16.354   0.250     NaN     1     Ks
57261.064290 16.361   0.102   0.041     2     Ks
57267.135430 17.288   0.126   0.135     2      H
57267.137943 16.355   0.140   0.071     2     Ks


==> anc/2dp/sf111_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55418.185551 17.890   0.281     NaN     1      H
56003.308480 10.862   0.177   0.020     2     Ks
56005.357967 10.852   0.250     NaN     1     Ks
56080.316454 12.552   0.011   0.002     2     Ks
56085.225045 12.598   0.009   0.006     2     Ks
56089.308005 11.887   0.014   0.002     2     Ks
56093.175990 12.762   0.012   0.001     2     Ks
56095.180302 12.990   0.013   0.006     2     Ks
56096.135582 12.963   0.011   0.008     2     Ks
56113.001165 12.907   0.015   0.011     2     Ks
56114.221887 13.104   0.016   0.011     2     Ks
56122.206053 12.813   0.018   0.018     2     Ks
56123.150065 12.987   0.023   0.047     2     Ks
56128.177241 12.991   0.029   0.005     2     Ks
56129.191274 13.002   0.011   0.012     2     Ks
56130.149491 13.038   0.011   0.014     2     Ks
56130.981996 13.007   0.015   0.005     2     Ks
56140.163891 13.257   0.016   0.008     2     Ks
56141.023813 13.266   0.014   0.003     2     Ks
56144.114228 13.079   0.019   0.002     2     Ks
56148.086419 13.169   0.016   0.003     2     Ks
56153.982798 13.006   0.012   0.003     2     Ks
56157.137423 13.216   0.047   0.104     2     Ks
56168.137075 13.188   0.015   0.006     2     Ks
56169.106284 13.419   0.015   0.006     2     Ks
56182.059817 13.275   0.017   0.022     2     Ks
56182.990866 13.074   0.017   0.007     2     Ks
56194.999675 13.326   0.015   0.049     2     Ks
56195.987122 13.427   0.018   0.007     2     Ks
56197.061705 13.259   0.032   0.084     2     Ks
56213.015610 13.410   0.023   0.033     2     Ks
56370.343189 14.261   0.019   0.032     2     Ks
56375.358494 14.323   0.026   0.002     2     Ks
56376.396290 14.277   0.021   0.020     2     Ks
56377.343664 14.401   0.036   0.014     2     Ks
56378.312403 14.379   0.033   0.002     2     Ks
56469.253539 14.390   0.093   0.288     2     Ks
56476.071937 14.977   0.066     NaN     1     Ks
56477.139824 14.886   0.026   0.032     3     Ks
56479.118637 14.828   0.020   0.042     6     Ks
56480.137722 14.993   0.042   0.045     2     Ks
56487.053915 15.050   0.056     NaN     1     Ks
56498.202092 14.973   0.034   0.039     2     Ks
56500.995512 15.070   0.046   0.015     2     Ks
56508.070401 15.086   0.047     NaN     1     Ks
56557.030319 15.290   0.056     NaN     1     Ks
56558.094020 15.116   0.046   0.043     2     Ks
56569.027081 15.334   0.050   0.046     2     Ks
56737.401636 15.986   0.091   0.050     2     Ks
56873.218378 15.714   0.059   0.006     3     Ks
56874.090618 15.965   0.043   0.087     6     Ks
56886.144263 16.072   0.098   0.071     2     Ks
56897.138811 15.632   0.065   0.113     2     Ks
57113.250154 16.508   0.172     NaN     1     Ks
57226.031011 15.955   0.081   0.003     2     Ks
57226.997583 16.498   0.214     NaN     1     Ks
57247.080381 15.658   0.103     NaN     1     Ks
57251.039072 16.152   0.085   0.024     2     Ks
57282.997600 17.568   0.226     NaN     1      H
57283.000143 16.473   0.128   0.051     2     Ks
57588.276725 16.260   0.139     NaN     1     Ks
57589.092542 16.447   0.116   0.107     2     Ks
57928.201581 16.107   0.126   0.180     2     Ks
58204.359702 16.541   0.258     NaN     1     Ks
58263.264897 16.323   0.121   0.012     2     Ks
58335.151403 16.505   0.151     NaN     1     Ks
58355.995961 17.484   0.099   0.002     2      H
58355.998652 16.420   0.299     NaN     1     Ks
58360.029135 16.371   0.112   0.037     2     Ks
58363.015315 16.384   0.163     NaN     1     Ks
58369.990150 17.368   0.109   0.106     2      H
58369.992852 16.210   0.142     NaN     1     Ks
58571.332842 19.437   0.080   0.110     2      J
58574.324044 19.299   0.096   0.033     2      J


==> anc/2dp/sf112_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55418.206632 14.815   0.017   0.007     2      H
55418.209602 13.283   0.013   0.006     2     Ks
55418.213407 16.036   0.018   0.008     2      J
55422.176922 14.877   0.017   0.010     2      H
55422.179808 13.380   0.013   0.001     2     Ks
55422.182928 16.142   0.017   0.004     2      J
55769.165229 16.419   0.082   0.022     2     Ks
55778.210557 16.342   0.087   0.074     2     Ks
55791.069004 16.531   0.087   0.020     2     Ks
55797.089659 16.553   0.104   0.050     2     Ks
55806.072287 16.639   0.146   0.121     2     Ks
55819.043209 16.570   0.152     NaN     1     Ks
55822.080004 16.561   0.097   0.035     2     Ks
55844.040586 16.647   0.100   0.051     2     Ks
56003.312719 16.958   0.121   0.062     2     Ks
56005.362136 17.181   0.176   0.093     2     Ks
56080.311621 17.152   0.318     NaN     1     Ks
56085.219994 16.953   0.140   0.052     2     Ks
56095.175195 17.365   0.204   0.085     2     Ks
56096.129792 17.012   0.175     NaN     1     Ks
56112.996560 16.823   0.157     NaN     1     Ks
56114.217909 17.089   0.146   0.052     2     Ks
56122.202472 17.096   0.195     NaN     1     Ks
56129.186805 17.140   0.179     NaN     1     Ks
56140.159732 17.093   0.129   0.101     2     Ks
56141.019295 17.238   0.296     NaN     1     Ks
56148.082051 17.242   0.207   0.063     2     Ks
56169.100635 17.122   0.228     NaN     1     Ks
56182.056322 17.305   0.347     NaN     1     Ks
56194.995098 17.262   0.252     NaN     1     Ks
56487.049897 17.197   0.246     NaN     1     Ks
56737.396368 17.137   0.251     NaN     1     Ks


==> anc/2dp/sf113_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55294.306277 14.474   0.019   0.020     4     Ks
55301.397850 14.495   0.030   0.037     2     Ks
55791.115893 14.668   0.024   0.016     2     Ks
55795.117440 14.649   0.045   0.057     2     Ks
55816.093258 14.824   0.031   0.049     2     Ks
55825.009401 14.771   0.031   0.001     2     Ks
55825.991337 14.817   0.025   0.025     2     Ks
55832.002317 14.788   0.031   0.045     2     Ks
55983.368625 12.168   0.020   0.007     2     Ks
56003.365274 12.022   0.011   0.007     2     Ks
56007.321139 12.001   0.028     NaN     1     Ks
56089.234660 12.054   0.012   0.008     2     Ks
56095.140814 12.091   0.017   0.012     2     Ks
56102.093598 12.170   0.023     NaN     1     Ks
56103.225614 12.164   0.014   0.003     2     Ks
56107.170088 12.204   0.011   0.004     2     Ks
56112.189418 12.230   0.012   0.002     2     Ks
56115.187166 12.259   0.015   0.001     2     Ks
56116.255559 12.279   0.013   0.002     2     Ks
56119.193899 12.267   0.017   0.002     2     Ks
56121.259315 12.294   0.017   0.010     2     Ks
56122.185155 12.306   0.013   0.007     2     Ks
56124.196191 12.343   0.011   0.001     2     Ks
56125.080101 12.340   0.016   0.004     2     Ks
56131.193963 12.414   0.020     NaN     1     Ks
56140.136780 12.468   0.013   0.005     2     Ks
56141.094737 12.464   0.019   0.004     2     Ks
56144.106143 12.490   0.015   0.006     2     Ks
56154.095351 12.605   0.009   0.004     3     Ks
56168.049371 12.777   0.014   0.013     2     Ks
56176.045983 12.862   0.015   0.006     2     Ks
56178.077900 12.871   0.012   0.009     2     Ks
56179.012219 12.886   0.011   0.015     2     Ks
56187.051813 12.981   0.010   0.005     4     Ks
56188.000476 12.991   0.009   0.000     2     Ks
56189.073382 13.030   0.014   0.002     2     Ks
56200.029306 13.141   0.015   0.021     2     Ks
56200.995777 13.180   0.009   0.024     2     Ks
56207.017944 13.251   0.012   0.001     2     Ks
56497.177641 11.688   0.018   0.001     2     Ks
56504.146539 11.646   0.009   0.005     4     Ks
56505.131437 11.635   0.009   0.005     4     Ks
56507.120285 11.630   0.013   0.012     2     Ks
56517.014553 11.596   0.024     NaN     1     Ks
56523.136064 11.530   0.013   0.006     2     Ks
56531.102246 11.511   0.015   0.008     2     Ks
56540.071439 11.485   0.019   0.009     2     Ks
56542.071302 11.458   0.012   0.013     2     Ks
56545.080013 11.473   0.018   0.012     2     Ks
56554.004011 11.514   0.021     NaN     1     Ks
56555.052122 11.482   0.020   0.002     2     Ks
56568.008234 11.507   0.012   0.017     2     Ks
56577.996353 11.567   0.013   0.006     2     Ks
56583.002739 11.573   0.014   0.000     2     Ks
56810.149184 14.647   0.029   0.021     2     Ks
56813.069409 14.713   0.030   0.013     2     Ks
56815.122235 14.696   0.035   0.050     2     Ks
56826.132994 14.836   0.027   0.002     2     Ks
56829.109397 14.854   0.028   0.010     2     Ks
56833.241274 14.903   0.028   0.008     2     Ks
56837.218209 14.945   0.030   0.009     2     Ks
56851.147940 14.876   0.019   0.022     4     Ks
56852.158559 14.854   0.021   0.013     4     Ks
56896.088795 13.742   0.015   0.008     2     Ks
57235.012662 14.113   0.021   0.010     2     Ks
57242.144711 14.244   0.053     NaN     1     Ks
57245.132629 14.196   0.055     NaN     1     Ks
57248.141632 14.108   0.097     NaN     1     Ks
57251.084005 14.349   0.046   0.044     2     Ks
57261.064126 14.510   0.017   0.008     2     Ks
57267.137750 14.620   0.022   0.003     2     Ks
57582.031000 12.346   0.014   0.001     2     Ks
57928.217840 13.176   0.024   0.013     2     Ks
57934.071335 13.049   0.018   0.009     2     Ks
58205.341652 13.697   0.039   0.014     2     Ks
58264.105642 14.729   0.034   0.016     2     Ks
58335.211788 15.696   0.165     NaN     1     Ks
58343.058721 15.555   0.116     NaN     1     Ks
58345.059020 15.460   0.046   0.026     2     Ks
58347.075628 15.472   0.042   0.037     2     Ks
58360.045381 15.399   0.049   0.026     2     Ks
58363.033123 15.321   0.061   0.017     2     Ks
58371.055711 15.062   0.053   0.039     2     Ks
58550.364130 17.294   0.158   0.001     2      H
58550.367887 12.160   0.009   0.002     2     Ks
58585.399728 12.308   0.044   0.004     2     Ks


==> anc/2dp/sf114_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55272.357213 13.110   0.011   0.004     2      H
55272.359503 12.192   0.010   0.020     2     Ks
55272.361944 13.491   0.009   0.007     2      J
55457.092515 14.864   0.019   0.008     2      Y
55457.096194 15.786   0.032     NaN     1      Z
55458.048979 14.881   0.016     NaN     1      Y
55458.053204 15.734   0.014     NaN     1      Z
55459.051565 15.753   0.014     NaN     1      Z
55468.044917 14.925   0.011   0.008     2      Y
55468.048910 15.814   0.014   0.007     2      Z
55469.004429 14.934   0.015     NaN     1      Y
55469.008549 15.807   0.016     NaN     1      Z
55724.305014 14.128   0.017   0.010     2     Ks
55791.157888 14.380   0.016   0.018     2     Ks
55804.117982 14.474   0.017   0.001     2     Ks
55807.053919 14.439   0.016   0.015     2     Ks
55823.026127 14.507   0.024   0.005     2     Ks
55825.079157 14.540   0.020   0.011     2     Ks
55834.027279 14.529   0.016   0.011     2     Ks
55835.019085 14.576   0.018   0.028     2     Ks
56009.372406 15.116   0.034   0.011     2     Ks
56063.370535 15.306   0.040   0.019     2     Ks
56080.297787 15.321   0.036   0.007     2     Ks
56086.113601 15.340   0.032   0.030     2     Ks
56088.078003 15.366   0.033   0.008     2     Ks
56100.205241 15.398   0.032   0.016     2     Ks
56102.186287 15.463   0.045   0.199     2     Ks
56104.199896 15.427   0.032   0.005     2     Ks
56116.108699 15.372   0.036   0.006     2     Ks
56126.056725 15.444   0.031   0.017     2     Ks
56135.211814 15.446   0.046   0.044     2     Ks
56140.104097 15.503   0.033   0.005     2     Ks
56140.981960 15.478   0.033   0.041     2     Ks
56143.204046 15.492   0.057     NaN     1     Ks
56154.040174 15.597   0.029   0.030     4     Ks
56156.070458 15.513   0.046   0.008     2     Ks
56168.052299 15.569   0.041   0.030     2     Ks
56169.077955 15.537   0.037   0.013     2     Ks
56182.004652 15.619   0.050   0.148     2     Ks
56183.064177 15.650   0.040   0.023     2     Ks
56185.979092 15.725   0.051   0.085     2     Ks
56195.049584 15.804   0.051   0.049     2     Ks
56207.020637 15.744   0.045   0.016     2     Ks
56215.991951 15.724   0.052   0.023     2     Ks
56364.340368 16.139   0.060   0.028     2     Ks
56369.364189 16.083   0.075   0.090     2     Ks
56379.314824 16.026   0.082     NaN     1     Ks
56405.367646 16.347   0.074   0.045     2     Ks
56461.088589 16.383   0.081   0.123     2     Ks
56469.225928 16.380   0.174   0.014     2     Ks
56480.044114 16.539   0.113   0.087     2     Ks
56498.015031 16.495   0.106   0.027     2     Ks
56502.151501 16.568   0.101   0.090     2     Ks
56508.149096 16.592   0.084   0.001     2     Ks
56523.065520 16.456   0.081   0.038     2     Ks
56532.049085 16.410   0.055   0.065     4     Ks
56533.022282 16.494   0.091   0.020     2     Ks
56535.054510 16.565   0.065   0.060     4     Ks
56557.002098 16.581   0.115   0.045     2     Ks
56559.034380 16.717   0.111   0.014     2     Ks
56560.054606 16.536   0.090   0.049     2     Ks
56572.042947 16.748   0.102   0.018     2     Ks
56573.041373 16.545   0.091   0.061     2     Ks
56586.014124 16.774   0.111   0.030     2     Ks
56810.163450 17.162   0.301     NaN     1     Ks
56872.100298 17.183   0.243     NaN     1     Ks
56873.084040 17.310   0.124   0.046     4     Ks
57279.999636 19.387   0.314     NaN     1      Y
57280.002772 19.861   0.313     NaN     1      Z


==> anc/2dp/sf115_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55418.206858 15.981   0.066   0.006     2      H
55418.209834 15.051   0.077   0.033     2     Ks
55418.214375 17.822   0.066   0.038     2      J
55422.177149 15.929   0.067   0.053     2      H
55422.180015 15.051   0.061   0.051     2     Ks
55422.183252 17.775   0.056   0.041     2      J
55769.165459 15.095   0.056   0.010     2     Ks
55778.210763 15.112   0.043   0.050     2     Ks
55791.069235 14.985   0.071   0.064     2     Ks
55797.090080 15.094   0.053     NaN     1     Ks
55806.072500 15.160   0.061   0.037     2     Ks
55822.080242 15.134   0.057   0.024     2     Ks
55844.041059 15.256   0.114     NaN     1     Ks
56003.312907 15.114   0.043   0.008     2     Ks
56005.362334 15.204   0.056   0.008     2     Ks
56080.311381 15.140   0.047   0.005     2     Ks
56085.220241 14.965   0.065   0.009     2     Ks
56089.303811 15.124   0.043   0.027     2     Ks
56093.171116 15.179   0.060   0.044     2     Ks
56095.175456 15.151   0.039   0.002     2     Ks
56096.130229 15.203   0.130     NaN     1     Ks
56112.996958 14.948   0.108     NaN     1     Ks
56114.218138 14.837   0.084   0.065     2     Ks
56122.202472 14.996   0.094     NaN     1     Ks
56129.187412 14.999   0.040   0.072     2     Ks
56130.144823 14.983   0.105     NaN     1     Ks
56140.159742 15.005   0.051     NaN     1     Ks
56141.019919 15.159   0.089   0.080     2     Ks
56148.082053 15.131   0.082     NaN     1     Ks
56169.101228 15.201   0.048   0.064     2     Ks
56182.056099 15.213   0.045   0.015     2     Ks
56182.986787 15.165   0.063   0.046     2     Ks
56194.995527 15.146   0.060     NaN     1     Ks
56195.983213 15.170   0.054   0.041     2     Ks
56197.058109 15.142   0.042   0.040     2     Ks
56375.354485 15.201   0.054   0.029     2     Ks
56376.392300 14.890   0.082   0.018     2     Ks
56377.337826 15.300   0.086     NaN     1     Ks
56378.305899 15.055   0.062   0.027     2     Ks
56476.068547 14.397   0.030   0.007     2     Ks
56477.090102 14.319   0.022   0.006     4     Ks
56479.097710 14.098   0.025   0.071     5     Ks
56480.123740 14.229   0.022   0.009     3     Ks
56485.049803 13.983   0.021   0.007     2     Ks
56487.050546 13.821   0.019   0.025     2     Ks
56498.197739 11.967   0.009   0.009     2     Ks
56500.991396 10.148   0.177   0.054     2     Ks
56508.065965 13.204   0.022     NaN     1     Ks
56530.993465 14.603   0.075     NaN     1     Ks
56557.025928 14.825   0.066     NaN     1     Ks
56569.023594 15.067   0.040   0.034     2     Ks
56737.396368 15.091   0.096     NaN     1     Ks
56874.096503 15.019   0.044   0.052     5     Ks
56886.139969 15.134   0.065   0.061     2     Ks
57113.253603 15.015   0.052   0.064     2     Ks
57226.993542 15.091   0.064   0.020     2     Ks
57283.005351 16.105   0.057   0.001     2      H
57283.007652 15.204   0.044   0.009     2     Ks
57283.010911 18.037   0.086   0.038     2      J
57588.253028 15.176   0.068     NaN     1     Ks
57589.088163 15.216   0.038   0.020     2     Ks
57934.059510 15.085   0.054   0.050     2     Ks
58204.361075 15.222   0.068   0.004     2     Ks
58263.267087 15.188   0.167     NaN     1     Ks
58335.164860 14.903   0.066   0.061     2     Ks
58337.049106 17.834   0.055   0.068     2      J
58347.040431 15.213   0.052   0.054     2     Ks
58356.012546 14.967   0.136     NaN     1     Ks
58360.031120 15.069   0.062   0.027     2     Ks
58363.016482 14.825   0.145     NaN     1     Ks
58370.007481 15.069   0.064   0.100     2     Ks
58571.337077 17.825   0.066   0.027     2      J
58574.328625 17.602   0.094     NaN     1      J


==> anc/2dp/sf116_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55299.291131 18.111   0.116   0.008     2      H
55299.296199 18.864   0.117     NaN     1      J
56080.301055  7.852   0.354   0.222     2     Ks
56086.120788  8.628   0.177   0.027     2     Ks
56088.081220  8.660   0.250     NaN     1     Ks
56100.208883  9.340   0.177   0.010     2     Ks
56102.192063  9.428   0.177   0.026     2     Ks
56104.203619  9.590   0.250     NaN     1     Ks
56116.112906 10.052   0.250     NaN     1     Ks
56126.059655 10.424   0.177   0.018     2     Ks
56135.214574 10.740   0.023   0.041     2     Ks
56140.107009 10.943   0.177   0.000     2     Ks
56140.984692 10.992   0.177   0.001     2     Ks
56143.206497 10.849   0.031   0.011     2     Ks
56154.043020 11.176   0.125   0.015     4     Ks
56156.073388 11.242   0.017   0.005     2     Ks
56168.055687 11.609   0.011   0.003     2     Ks
56169.080794 11.584   0.177   0.020     2     Ks
56182.007617 11.883   0.009   0.001     2     Ks
56183.066965 11.916   0.009   0.004     2     Ks
56185.982109 11.936   0.008   0.010     2     Ks
56195.052212 12.148   0.009   0.007     2     Ks
56207.023308 12.457   0.009   0.010     2     Ks
56215.995172 12.598   0.008   0.009     2     Ks
56364.343132 15.418   0.053   0.053     2     Ks
56369.367073 15.331   0.044   0.029     2     Ks
56379.320530 15.403   0.037   0.033     2     Ks
56405.370655 15.884   0.072   0.239     2     Ks
56461.091491 16.359   0.080   0.007     2     Ks
56480.046828 16.552   0.107   0.018     2     Ks
56498.018198 16.731   0.150   0.121     2     Ks
56502.154566 16.453   0.098   0.044     2     Ks
56508.151824 16.352   0.080   0.059     2     Ks
56523.068385 16.838   0.115   0.129     2     Ks
56532.052063 16.688   0.096   0.150     4     Ks
56533.025113 16.802   0.142   0.045     2     Ks
56535.057828 16.542   0.078   0.118     4     Ks
56559.037827 16.253   0.072   0.062     2     Ks
56560.057684 16.345   0.073   0.166     2     Ks
56572.045668 16.492   0.143   0.016     2     Ks
56586.016862 16.785   0.158   0.110     2     Ks
56873.096397 17.281   0.258     NaN     1     Ks
56898.108714 16.843   0.109   0.080     2     Ks
56911.062596 16.988   0.210     NaN     1     Ks
57261.044875 18.779   0.124     NaN     1      Y
57261.051334 19.812   0.215     NaN     1      Z


==> anc/2dp/sf117_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
56365.310470  8.434 0.250     NaN     1
56366.316224  8.387 0.250     NaN     1
56367.305439  8.351 0.250     NaN     1
56370.355166  8.738 0.177   0.020     2
56373.362689  8.961 0.250     NaN     1
56375.358931  9.007 0.250     NaN     1
56376.396687  9.018 0.250     NaN     1
56377.344268  9.105 0.250     NaN     1
56378.313020  9.320 0.250     NaN     1
56422.376404  9.412 0.250     NaN     1
56461.142287 10.549 0.250     NaN     1
56469.253930 10.910 0.139     NaN     1
56476.072735 10.830 0.250     NaN     1
56477.110077 10.997 0.013   0.092     3
56479.131793 11.060 0.009   0.002     4
56480.138121 10.876 0.177   0.034     2
56484.159070 10.774 0.250     NaN     1
56485.053992 10.929 0.250     NaN     1
56487.121110 11.224 0.021   0.044     2
56498.202475 11.222 0.011     NaN     1
56500.995894 11.161 0.250     NaN     1
56507.055757 11.341 0.009   0.007     3
56508.050779 11.380 0.010   0.011     2
56509.081600 11.371 0.017     NaN     1
56523.019351 11.546 0.021     NaN     1
56530.998099 11.741 0.011     NaN     1
56557.030319 12.118 0.013     NaN     1
56558.065132 12.155 0.018   0.001     2
56559.026593 12.185 0.016     NaN     1
56560.035241 12.203 0.019     NaN     1
56561.042962 12.216 0.022     NaN     1
56569.027446 12.371 0.010     NaN     1
56570.994846 12.395 0.025     NaN     1
56737.402052 14.297 0.026     NaN     1
56745.288989 14.401 0.061     NaN     1
56746.274929 14.399 0.044     NaN     1
56788.369682 14.774 0.050   0.007     2
56804.104163 14.790 0.045     NaN     1
56806.254865 14.979 0.055   0.043     2
56809.228394 14.926 0.042     NaN     1
56817.130745 14.992 0.044     NaN     1
56828.125839 15.139 0.078     NaN     1
56832.027098 15.065 0.051     NaN     1
56833.181837 15.054 0.025   0.008     2
56838.168201 15.097 0.060     NaN     1
56846.164033 15.199 0.049     NaN     1
56851.068882 15.191 0.022   0.022     3
56864.001480 15.314 0.049     NaN     1
56870.236189 15.293 0.070     NaN     1
56873.216772 15.404 0.114   0.001     2
56874.086826 15.361 0.028   0.036     4
56886.144679 15.323 0.061     NaN     1
56887.180800 15.479 0.075     NaN     1
56897.139207 15.521 0.083     NaN     1
56898.148176 15.597 0.094     NaN     1
57113.250911 16.528 0.167     NaN     1
57225.007785 16.755 0.168     NaN     1
57226.031412 16.809 0.323     NaN     1
57226.997583 16.719 0.151     NaN     1
57251.027146 16.962 0.140   0.050     3
57283.000448 16.885 0.182     NaN     1


==> anc/2dp/sf118_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55308.245579 16.358   0.050   0.037     3      H
55308.247811 16.007   0.045   0.038     3     Ks
55308.250263 16.938   0.030   0.010     3      J
55334.288863 15.831   0.040   0.057     3     Ks
55451.080361 16.039   0.060   0.019     3     Ks
55775.154908 17.448   0.055   0.017     3      Y
55775.157898 18.192   0.127     NaN     1      Z
55791.126589 16.115   0.080   0.039     2     Ks
55829.077066 16.064   0.073   0.147     3     Ks
55839.029566 16.061   0.059   0.046     3     Ks
55843.049082 15.712   0.084   0.042     3     Ks
55857.995333 15.836   0.077   0.083     3     Ks
56004.301658 16.038   0.083     NaN     1     Ks
56005.344773 16.043   0.079   0.071     2     Ks
56007.286263 16.072   0.072   0.041     3     Ks
56008.314142 16.138   0.085   0.023     2     Ks
56086.165475 15.805   0.056   0.061     3     Ks
56088.133816 15.035   0.144     NaN     1     Ks
56094.118611 15.637   0.048   0.064     3     Ks
56101.150725 15.431   0.052   0.063     3     Ks
56112.090303 13.387   0.018   0.012     3     Ks
56114.062443 12.131   0.009   0.011     3     Ks
56116.200944 14.027   0.022   0.018     3     Ks
56126.072710 15.336   0.027   0.021     3     Ks
56127.098948 15.591   0.045   0.077     2     Ks
56128.149868 15.152   0.088   0.043     3     Ks
56129.143153 15.608   0.043   0.027     3     Ks
56130.170889 15.516   0.037   0.037     3     Ks
56132.189328 15.717   0.048   0.018     3     Ks
56140.070381 15.758   0.045   0.030     3     Ks
56141.052600 15.894   0.053   0.055     3     Ks
56143.993438 15.734   0.048   0.029     3     Ks
56151.061517 15.680   0.077   0.054     3     Ks
56154.044520 15.990   0.056   0.090     2     Ks
56195.025990 16.066   0.093     NaN     1     Ks
56196.010792 16.138   0.095     NaN     1     Ks
56197.007712 16.087   0.105   0.025     2     Ks
56198.045487 16.017   0.053   0.019     3     Ks
56365.309680 15.442   0.193   0.038     2     Ks
56366.315409 15.949   0.088   0.058     3     Ks
56367.304668 15.982   0.054   0.029     3     Ks
56370.365889 15.997   0.058   0.050     3     Ks
56373.362278 16.222   0.198     NaN     1     Ks
56461.141462 15.967   0.059   0.057     3     Ks
56484.158238 16.024   0.072   0.077     2     Ks
56487.186928 16.000   0.092   0.128     2     Ks
56507.036367 16.000   0.043   0.047     6     Ks
56508.030276 16.037   0.070   0.114     3     Ks
56509.080973 16.151   0.131   0.012     2     Ks
56523.018470 16.038   0.070   0.079     2     Ks
56558.035047 15.751   0.091   0.064     3     Ks
56559.025968 16.063   0.073   0.030     2     Ks
56560.034422 16.024   0.058   0.021     3     Ks
56570.994087 15.838   0.070   0.027     3     Ks
56745.288158 15.808   0.074   0.085     3     Ks
56746.274006 15.881   0.059   0.056     3     Ks
56788.355684 15.290   0.111   0.028     3     Ks
56804.103737 16.053   0.149     NaN     1     Ks
56806.253624 15.610   0.067   0.071     5     Ks
56809.227558 16.133   0.080   0.070     2     Ks
56817.129915 16.009   0.061   0.093     3     Ks
56828.125022 15.751   0.122   0.230     3     Ks
56832.026324 16.059   0.079   0.033     3     Ks
56833.182433 16.013   0.044   0.050     5     Ks
56838.167270 15.872   0.052   0.029     3     Ks
56846.163201 16.009   0.078   0.160     2     Ks
56851.070444 16.083   0.045   0.026     7     Ks
56864.000872 16.118   0.062   0.061     2     Ks
56870.235304 16.072   0.069   0.074     3     Ks
56887.179959 16.073   0.058   0.071     3     Ks
56898.147334 15.953   0.077   0.083     3     Ks
57130.373601 17.297   0.048   0.060     3      Y
57130.377193 18.095   0.065   0.009     3      Z
57225.006975 15.925   0.080   0.090     3     Ks
57238.167568 16.124   0.075   0.005     3     Ks
57251.019959 15.996   0.043   0.019     6     Ks
57260.079096 16.414   0.097     NaN     1      H
57260.082198 15.992   0.089   0.003     2     Ks
57260.084862 17.025   0.042   0.069     3      J
57261.088748 15.848   0.053   0.038     3     Ks
57578.147493 16.017   0.054   0.035     3     Ks
57595.186306 15.920   0.063   0.059     3     Ks
57923.051956 16.029   0.090   0.084     3     Ks
57933.265353 15.824   0.110   0.058     3     Ks
58211.395798 15.750   0.065   0.078     3     Ks
58263.257425 15.974   0.091     NaN     1     Ks
58264.295154 15.942   0.076   0.027     3     Ks
58327.019946 15.770   0.074   0.112     3     Ks
58337.155620 16.425   0.081   0.045     2      H
58337.159898 16.060   0.080   0.086     3     Ks
58337.163493 16.971   0.033   0.045     3      J
58342.051193 17.018   0.030   0.003     2      J
58344.082227 15.823   0.088   0.086     2     Ks
58356.045609 15.939   0.092   0.008     2     Ks
58359.010336 15.990   0.085   0.041     3     Ks
58363.126118 15.893   0.099   0.096     3     Ks
58563.319223 17.005   0.032   0.024     3      J
58566.330276 17.032   0.026   0.006     3      J


==> anc/2dp/sf119_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55791.117326  8.692   0.177   0.002     2     Ks
55795.118935  8.946   0.177   0.008     2     Ks
55797.079464 12.355   0.013   0.000     2      Z
55816.094742 10.187   0.177   0.035     2     Ks
55825.010654 10.999   0.021   0.174     2     Ks
55825.992911 10.323   0.144   0.024     3     Ks
55832.003766 10.070   0.144   0.054     3     Ks
55983.369944 14.043   0.015   0.017     3     Ks
56003.366671 14.571   0.016   0.065     3     Ks
56007.322802 14.609   0.025   0.011     3     Ks
56089.236585 15.881   0.054   0.067     3     Ks
56095.142514 16.059   0.068   0.067     3     Ks
56102.095019 16.139   0.065   0.070     3     Ks
56103.227236 16.189   0.072   0.058     3     Ks
56107.171979 16.240   0.069   0.007     3     Ks
56112.191970 16.220   0.067   0.051     3     Ks
56115.188706 16.236   0.059   0.061     3     Ks
56116.256974 16.253   0.065   0.049     3     Ks
56119.195731 16.281   0.077   0.048     3     Ks
56121.260835 16.357   0.094   0.071     3     Ks
56122.186550 16.209   0.072   0.087     3     Ks
56124.197585 16.274   0.068   0.025     3     Ks
56125.081481 16.061   0.117   0.163     3     Ks
56131.195163 16.477   0.095   0.007     3     Ks
56140.138200 16.360   0.090   0.155     3     Ks
56141.095998 16.604   0.136   0.252     2     Ks
56144.107752 16.359   0.175     NaN     1     Ks
56154.088804 16.485   0.054   0.033     6     Ks
56168.051028 16.396   0.140   0.135     2     Ks
56176.047017 16.228   0.139     NaN     1     Ks
56178.079268 16.587   0.097   0.067     3     Ks
56179.014017 16.648   0.098   0.031     3     Ks
56187.041091 16.561   0.073   0.095     4     Ks
56188.001951 16.751   0.098   0.036     3     Ks
56189.074765 16.692   0.137   0.140     2     Ks
56200.030677 16.509   0.107   0.074     3     Ks
56200.996772 16.880   0.276     NaN     1     Ks
56207.019259 16.676   0.109   0.085     3     Ks
56504.180001 16.844   0.150   0.092     2     Ks
56505.108989 16.683   0.214     NaN     1     Ks
56507.121964 16.707   0.105   0.168     2     Ks
56517.015896 17.022   0.141   0.030     3     Ks
56531.103670 16.737   0.233     NaN     1     Ks
56542.073067 16.783   0.170     NaN     1     Ks
56554.005399 16.538   0.098   0.257     2     Ks
56577.998160 16.840   0.156     NaN     1     Ks
56829.110901 15.931   0.127     NaN     1     Ks
56833.243076 16.764   0.137     NaN     1     Ks
56837.219654 16.810   0.185     NaN     1     Ks
56851.149134 16.896   0.176   0.070     2     Ks
56852.158231 16.699   0.094   0.109     3     Ks
57267.136795 17.491   0.120   0.010     2      H
57267.142769 18.245   0.121     NaN     1      J
57582.033553 16.956   0.163     NaN     1     Ks
58337.087789 18.362   0.094   0.089     2      J
58345.060860 16.996   0.251     NaN     1     Ks
58347.076620 16.914   0.263     NaN     1     Ks
58360.046713 17.024   0.136   0.051     2     Ks
58550.365614 17.822   0.203     NaN     1      H
58550.369199 16.953   0.143   0.011     2     Ks
58550.374429 18.295   0.103   0.036     2      J
58573.319198 18.347   0.140     NaN     1      J
58574.364378 18.258   0.099     NaN     1      J


==> anc/2dp/sf11_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55271.225904 17.465   0.113     NaN     1     Ks
55327.157359 17.369   0.119     NaN     1     Ks
55696.217206 11.634   0.020   0.047     2     Ks
55772.021743 13.417   0.008   0.014     2     Ks
55773.013867 13.413   0.050     NaN     1     Ks
55775.017303 13.498   0.055     NaN     1     Ks
55777.027090 13.526   0.011   0.002     2     Ks
55788.024202 13.689   0.013   0.004     2     Ks
55790.998056 13.729   0.012   0.002     2     Ks
55794.997830 13.873   0.018   0.003     2     Ks
55796.000295 13.748   0.033   0.006     2     Ks
55994.177349 15.554   0.049   0.023     2     Ks
55995.156650 15.582   0.043   0.031     2     Ks
56000.201146 15.499   0.038   0.081     2     Ks
56005.158042 15.637   0.030   0.016     2     Ks
56016.126869 15.682   0.036   0.011     2     Ks
56067.168501 15.764   0.029   0.006     2     Ks
56074.993871 15.809   0.041   0.100     2     Ks
56362.150685 16.670   0.109   0.101     2     Ks
56365.147431 16.563   0.091   0.064     2     Ks
56372.140661 16.542   0.119   0.044     2     Ks
56373.157861 16.689   0.111   0.059     2     Ks
56375.146945 16.821   0.081   0.006     2     Ks
56376.263967 16.487   0.061   0.091     2     Ks
56377.123284 16.817   0.122   0.110     2     Ks
56407.216511 16.743   0.194     NaN     1     Ks
56408.050041 16.722   0.111   0.021     2     Ks
56418.236482 16.940   0.109   0.036     2     Ks
56431.999807 17.078   0.118   0.026     2     Ks
56439.194462 16.624   0.173     NaN     1     Ks
56447.189592 16.996   0.105   0.146     2     Ks
56449.178511 16.812   0.119   0.109     2     Ks
56450.172972 16.844   0.192     NaN     1     Ks
56460.982071 17.255   0.212     NaN     1     Ks
56463.115903 16.949   0.095   0.059     2     Ks
56464.084688 16.823   0.082   0.123     2     Ks
56465.078159 16.542   0.140     NaN     1     Ks
56810.038666 17.282   0.137     NaN     1     Ks
56813.011098 17.254   0.123   0.039     3     Ks
57113.143052 17.234   0.251     NaN     1     Ks
57146.275818 17.329   0.111   0.029     2     Ks
57146.281022 18.909   0.085   0.040     2      J


==> anc/2dp/sf120_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55308.261657 18.166   0.131     NaN     1      H
55308.264031 15.151   0.021   0.012     2     Ks
55334.293849 15.229   0.029   0.008     2     Ks
55451.087456 14.971   0.017   0.040     2     Ks
55791.133163 17.157   0.201     NaN     1     Ks
55839.036774 17.077   0.177     NaN     1     Ks
56004.306769 16.685   0.085   0.076     2     Ks
56005.349948 16.754   0.086   0.029     2     Ks
56007.291929 16.726   0.087   0.031     2     Ks
56008.322192 16.848   0.092   0.015     2     Ks
56086.161957 15.199   0.020   0.003     2     Ks
56088.130881 15.021   0.023   0.006     2     Ks
56094.115590 15.243   0.034     NaN     1     Ks
56112.086085 15.004   0.024   0.030     2     Ks
56114.058363 15.258   0.035   0.050     2     Ks
56116.197865 15.407   0.028   0.057     2     Ks
56126.069583 15.201   0.031   0.012     2     Ks
56127.095962 15.223   0.040   0.044     2     Ks
56128.146833 15.196   0.057   0.002     2     Ks
56129.140120 15.208   0.018   0.012     2     Ks
56130.167943 15.174   0.021   0.018     2     Ks
56132.186366 15.242   0.026   0.074     2     Ks
56140.067053 15.864   0.038   0.015     2     Ks
56141.049509 15.851   0.028   0.000     2     Ks
56143.989856 15.843   0.057   0.075     2     Ks
56151.058359 15.483   0.034   0.012     2     Ks
56154.041116 15.640   0.030   0.046     2     Ks
56157.157346 15.362   0.111   0.081     2     Ks
56195.021762 14.699   0.014   0.003     2     Ks
56196.006652 14.675   0.017   0.023     2     Ks
56197.004616 14.703   0.017   0.002     2     Ks
56198.042645 14.726   0.022   0.028     2     Ks
56365.306773 14.486   0.036   0.090     2     Ks
56366.311651 14.433   0.021   0.009     2     Ks
56367.301310 14.260   0.016   0.000     2     Ks
56370.362894 14.265   0.012   0.008     2     Ks
56373.358772 14.409   0.012   0.012     2     Ks
56422.372108 13.945   0.048     NaN     1     Ks
56461.138410 13.778   0.011   0.009     2     Ks
56484.155197 13.478   0.009   0.002     2     Ks
56487.183911 13.540   0.012   0.004     2     Ks
56507.051281 13.381   0.007   0.009     6     Ks
56508.026716 13.469   0.009   0.001     2     Ks
56509.077615 13.510   0.009   0.006     2     Ks
56523.015094 13.273   0.011   0.003     2     Ks
56558.031219 13.002   0.013   0.005     2     Ks
56559.022114 13.045   0.008   0.006     2     Ks
56560.031431 13.088   0.010   0.013     2     Ks
56561.039199 13.135   0.014   0.014     2     Ks
56570.991351 13.639   0.016   0.007     2     Ks
56745.283762 13.063   0.029   0.005     2     Ks
56746.269959 13.134   0.010   0.008     2     Ks
56788.364469 13.067   0.016   0.035     4     Ks
56804.097861 13.249   0.014   0.001     2     Ks
56806.249221 13.134   0.025   0.005     2     Ks
56809.224315 13.013   0.009   0.004     2     Ks
56817.126830 12.953   0.011   0.001     2     Ks
56828.121889 12.711   0.010   0.000     2     Ks
56832.023304 12.594   0.013   0.003     2     Ks
56833.177681 12.585   0.006   0.005     4     Ks
56838.163795 12.455   0.009   0.003     2     Ks
56846.158983 12.241   0.008   0.008     2     Ks
56851.058736 12.119   0.006   0.004     5     Ks
56863.997471 12.093   0.017     NaN     1     Ks
56870.232183 12.207   0.013   0.007     2     Ks
56887.176866 11.973   0.011   0.004     2     Ks
56898.144362 11.858   0.017   0.001     2     Ks
57225.009426 13.990   0.010   0.002     2     Ks
57238.164909 14.223   0.015   0.017     2     Ks
57251.022234 14.250   0.010   0.005     3     Ks
57260.088500 17.032   0.046   0.042     2      H
57260.090902 14.110   0.012   0.003     2     Ks
57261.091760 13.959   0.015   0.012     2     Ks
57578.144326 12.917   0.009   0.005     2     Ks
57595.182673 12.834   0.013   0.007     2     Ks
57923.054165 12.522   0.011   0.002     2     Ks
57933.267618 12.619   0.026   0.001     2     Ks
58211.398268 13.490   0.016   0.012     2     Ks
58263.259465 13.982   0.013   0.000     2     Ks
58264.297622 13.932   0.015   0.012     2     Ks
58319.046974 13.932   0.032   0.018     2     Ks
58327.022276 13.538   0.011   0.007     2     Ks
58337.169804 15.330   0.012   0.001     2      H
58337.173538 13.303   0.014   0.003     2     Ks
58337.176321 18.383   0.032   0.059     2      J
58342.058247 18.214   0.023   0.015     2      J
58344.084928 13.222   0.022   0.000     2     Ks
58356.048123 13.316   0.011   0.008     2     Ks
58359.012816 13.435   0.011   0.000     2     Ks
58363.129233 13.578   0.022   0.022     2     Ks


==> anc/2dp/sf121_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55308.246857 17.584   0.123     NaN     1      H
56365.310459  8.621   0.289   0.244     3     Ks
56366.316209  8.422   0.289   0.121     3     Ks
56367.305053  8.615   0.354   0.103     2     Ks
56370.366733  8.524   0.289   0.014     3     Ks
56373.362679  8.385   0.289   0.041     3     Ks
56422.376191 10.833   0.020   0.011     4     Ks
56461.142270 10.794   0.144   0.049     3     Ks
56484.159061 10.941   0.144   0.021     3     Ks
56487.187317 10.970   0.125   0.058     4     Ks
56507.036562 11.330   0.022   0.021    10     Ks
56508.030925 11.334   0.012   0.020     4     Ks
56509.082224 11.264   0.144   0.014     3     Ks
56523.019467 11.523   0.022   0.034     3     Ks
56558.035863 11.803   0.016   0.023     3     Ks
56559.026743 11.808   0.009   0.010     3     Ks
56560.035021 11.851   0.009   0.007     4     Ks
56561.042750 11.862   0.012   0.020     4     Ks
56570.994662 11.950   0.014   0.006     4     Ks
56745.288753 13.111   0.017   0.015     4     Ks
56746.274658 13.110   0.011   0.008     4     Ks
56788.363917 13.350   0.016   0.013     7     Ks
56804.103937 13.460   0.017   0.017     4     Ks
56806.254656 13.463   0.010   0.011     8     Ks
56809.228176 13.464   0.009   0.006     4     Ks
56817.130537 13.521   0.012   0.004     4     Ks
56828.125855 13.576   0.020   0.013     3     Ks
56832.026903 13.633   0.014   0.008     4     Ks
56833.181620 13.615   0.007   0.004     8     Ks
56838.168322 13.646   0.010   0.013     3     Ks
56846.163857 13.697   0.012   0.015     4     Ks
56851.068613 13.720   0.007   0.005    12     Ks
56864.001259 13.793   0.010   0.013     4     Ks
56870.236304 13.838   0.013   0.008     3     Ks
56887.180585 13.938   0.012   0.028     4     Ks
56898.148286 13.972   0.017   0.015     3     Ks
57130.374438 17.298   0.020   0.013     4      Y
57130.378052 18.355   0.030   0.004     4      Z
57225.007582 15.287   0.027   0.035     4     Ks
57238.168083 15.497   0.042   0.040     4     Ks
57251.020790 15.452   0.018   0.022     8     Ks
57260.079771 16.319   0.027   0.033     4      H
57260.082726 15.476   0.032   0.007     4     Ks
57260.085749 16.924   0.025   0.027     4      J
57261.089291 15.465   0.035   0.020     4     Ks
57578.148128 16.243   0.051   0.034     4     Ks
57595.186919 16.112   0.056   0.029     4     Ks
57923.052194 16.300   0.078   0.065     3     Ks
57933.265908 16.204   0.125   0.014     2     Ks
58211.397842 16.548   0.075   0.062     4     Ks
58263.257399 16.630   0.114   0.036     2     Ks
58264.295405 16.553   0.098   0.068     3     Ks
58327.020506 16.570   0.107   0.059     2     Ks
58337.159135 16.777   0.300     NaN     1     Ks
58344.082457 16.693   0.164     NaN     1     Ks
58356.045996 16.530   0.128   0.121     2     Ks
58363.126121 16.409   0.160     NaN     1     Ks
58563.322591 18.061   0.103     NaN     1      J
58566.331014 18.214   0.058   0.132     3      J


==> anc/2dp/sf122_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55294.304636 15.949   0.032   0.010     2      H
55294.306932 15.439   0.053   0.025     2     Ks
55294.310180 17.257   0.038   0.021     2      J
55301.398398 15.448   0.056   0.004     2     Ks
55791.117801 12.233   0.013   0.009     2     Ks
55795.118938 11.408   0.018   0.016     3     Ks
55797.075965 15.524   0.014   0.012     2      Y
55797.079464 16.954   0.016   0.002     2      Z
55816.094739 14.412   0.020   0.005     3     Ks
55825.011061 14.721   0.029   0.005     2     Ks
55825.993127 14.711   0.019   0.018     2     Ks
55832.003766 14.828   0.038   0.053     3     Ks
55983.370133 15.489   0.048   0.031     2     Ks
56003.366870 15.433   0.048   0.084     2     Ks
56007.323009 15.475   0.064   0.068     2     Ks
56089.236585 15.439   0.042   0.009     3     Ks
56095.142514 15.421   0.039   0.011     3     Ks
56102.095019 15.379   0.034   0.050     3     Ks
56103.227236 15.443   0.038   0.034     3     Ks
56107.171979 15.391   0.038   0.031     3     Ks
56112.191970 15.447   0.034   0.030     3     Ks
56115.188706 15.385   0.029   0.028     3     Ks
56116.256974 15.406   0.036   0.039     3     Ks
56119.195731 15.430   0.046   0.009     3     Ks
56121.260835 15.412   0.046   0.006     3     Ks
56122.186550 15.418   0.036   0.017     3     Ks
56124.197585 15.387   0.033   0.065     3     Ks
56125.081481 15.367   0.070   0.041     3     Ks
56131.195163 15.466   0.049   0.071     3     Ks
56140.138200 15.409   0.030   0.033     3     Ks
56141.096211 15.443   0.043   0.042     3     Ks
56144.107373 15.364   0.067   0.039     3     Ks
56154.088804 15.418   0.021   0.010     6     Ks
56168.050816 15.450   0.029   0.007     3     Ks
56176.047400 15.442   0.033   0.075     3     Ks
56178.079085 15.332   0.040   0.060     2     Ks
56179.014017 15.455   0.036   0.011     3     Ks
56187.053048 15.422   0.025   0.027     6     Ks
56188.001951 15.371   0.029   0.022     3     Ks
56189.074770 15.417   0.034   0.038     3     Ks
56200.030677 15.407   0.049   0.039     3     Ks
56200.997174 15.536   0.048   0.034     3     Ks
56207.019259 15.421   0.034   0.017     3     Ks
56497.179048 15.473   0.053   0.051     3     Ks
56504.147991 15.458   0.035   0.065     6     Ks
56505.132845 15.368   0.028   0.051     6     Ks
56507.121750 15.399   0.028   0.026     3     Ks
56517.015896 15.441   0.054   0.014     3     Ks
56523.137463 15.398   0.044   0.030     3     Ks
56531.103672 15.447   0.040   0.089     3     Ks
56540.072852 15.359   0.043   0.077     3     Ks
56542.072675 15.371   0.029   0.021     3     Ks
56545.081351 15.363   0.089   0.041     3     Ks
56554.005195 15.420   0.035   0.082     3     Ks
56555.053502 15.437   0.075   0.043     3     Ks
56568.009633 15.422   0.047   0.035     3     Ks
56577.997755 15.395   0.036   0.039     3     Ks
56583.004096 15.423   0.067   0.060     3     Ks
56810.150539 15.396   0.051   0.025     3     Ks
56813.070831 15.473   0.035   0.023     3     Ks
56815.123657 15.415   0.031   0.057     3     Ks
56826.134401 15.411   0.054   0.112     3     Ks
56829.110892 15.385   0.027   0.017     3     Ks
56833.242663 15.424   0.037   0.019     3     Ks
56837.219650 15.425   0.029   0.048     3     Ks
56851.149334 15.387   0.024   0.022     6     Ks
56852.160076 15.407   0.025   0.025     6     Ks
56896.090288 15.378   0.034   0.036     3     Ks
57235.014125 15.428   0.032   0.029     3     Ks
57242.145774 15.413   0.079   0.025     3     Ks
57245.133967 15.445   0.061   0.074     3     Ks
57248.143029 15.275   0.093   0.061     3     Ks
57251.085988 15.420   0.081   0.032     3     Ks
57261.065366 15.415   0.030   0.073     3     Ks
57267.136609 15.946   0.043   0.049     3      H
57267.139036 15.436   0.049   0.096     3     Ks
57267.142230 17.299   0.060   0.025     3      J
57582.032628 15.434   0.042   0.053     3     Ks
57928.219087 15.437   0.099   0.055     3     Ks
57934.072531 15.503   0.058   0.028     3     Ks
58205.342997 15.360   0.068   0.057     3     Ks
58264.156266 15.358   0.041   0.039     6     Ks
58335.213419 15.318   0.085   0.064     3     Ks
58337.087789 17.282   0.035   0.038     3      J
58343.060333 15.374   0.055   0.070     3     Ks
58345.060453 15.444   0.033   0.016     3     Ks
58347.077003 15.467   0.053   0.014     3     Ks
58360.046709 15.354   0.038   0.029     3     Ks
58363.034484 15.460   0.066   0.083     3     Ks
58371.053995 15.872   0.116   0.040     3      H
58371.057060 15.310   0.081   0.061     3     Ks
58371.061878 17.003   0.157   0.085     2      J
58550.366215 15.974   0.035   0.030     3      H
58550.369200 15.457   0.048   0.023     3     Ks
58550.374430 17.229   0.038   0.013     3      J
58571.374926 17.280   0.042   0.059     3      J
58573.353036 17.302   0.040   0.107     4      J
58574.364915 17.327   0.049   0.051     2      J
58585.401536 15.571   0.331     NaN     1     Ks


==> anc/2dp/sf123_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.268334 17.032   0.089   0.027     3      H
55295.270237 16.565   0.184     NaN     1     Ks
55295.273649 17.781   0.090   0.071     3      J
55301.403306 16.414   0.210     NaN     1     Ks
55791.124525 16.804   0.124   0.023     3     Ks
55983.375470 16.723   0.175   0.091     2     Ks
56003.372415 16.790   0.114   0.048     3     Ks
56007.328827 16.797   0.118   0.019     3     Ks
56089.232915 16.599   0.086   0.019     3     Ks
56095.139484 16.864   0.176   0.195     2     Ks
56102.092035 16.640   0.169   0.011     2     Ks
56103.224069 16.641   0.123   0.154     3     Ks
56107.183878 16.891   0.110   0.108     3     Ks
56112.188255 16.553   0.203     NaN     1     Ks
56115.185693 16.693   0.127   0.131     3     Ks
56116.254113 16.783   0.130   0.062     3     Ks
56119.191237 16.708   0.187     NaN     1     Ks
56121.257685 16.434   0.302     NaN     1     Ks
56122.183582 16.526   0.142   0.075     2     Ks
56124.195171 16.520   0.188     NaN     1     Ks
56131.192402 16.673   0.114   0.060     3     Ks
56154.085993 16.753   0.082   0.060     6     Ks
56168.048230 16.600   0.158   0.009     2     Ks
56178.076302 16.494   0.188   0.092     2     Ks
56187.999104 16.581   0.259     NaN     1     Ks
56200.027771 16.965   0.212   0.178     2     Ks
56200.994871 16.486   0.243     NaN     1     Ks
56504.177276 16.874   0.169   0.114     2     Ks
56505.125266 16.844   0.107   0.055     5     Ks
56507.118910 16.952   0.164   0.050     3     Ks
56517.013029 16.903   0.165   0.073     2     Ks
56523.134965 16.492   0.124   0.039     2     Ks
56540.069808 16.168   0.161   0.091     2     Ks
56554.002260 16.648   0.161   0.137     2     Ks
56568.007269 16.320   0.176     NaN     1     Ks
56577.994770 16.765   0.158   0.203     2     Ks
56810.147846 16.542   0.121   0.066     3     Ks
56813.067739 16.388   0.141   0.043     2     Ks
56815.120861 15.955   0.197     NaN     1     Ks
56826.131622 16.400   0.186     NaN     1     Ks
56829.108284 16.772   0.198     NaN     1     Ks
56833.239826 16.671   0.120   0.045     3     Ks
56837.217012 16.705   0.158   0.005     2     Ks
56851.146468 16.792   0.094   0.067     6     Ks
56852.157472 16.792   0.107   0.045     5     Ks
57235.011131 16.623   0.163   0.141     2     Ks
57255.069081 19.087   0.165   0.030     2      Y
57261.067869 16.451   0.146   0.138     2     Ks
57267.053888 17.263   0.165   0.079     2      H
57267.059392 18.303   0.122   0.006     3      J
57582.029516 16.445   0.149   0.028     2     Ks
57934.074880 16.578   0.268     NaN     1     Ks
58264.109506 16.635   0.228     NaN     1     Ks
58335.216394 11.058   0.014   0.002     3     Ks
58343.063203 10.310   0.144   0.034     3     Ks
58345.063315 10.115   0.144   0.037     3     Ks
58347.079675 10.038   0.177   0.129     2     Ks
58360.049335  9.329   0.144   0.060     3     Ks
58363.037599  9.264   0.177   0.008     2     Ks
58371.077102  7.528   0.354   0.008     2     Ks
58550.383303 10.834   0.144   0.087     3     Ks


==> anc/2dp/sf124_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55413.207888 16.068   0.013   0.029     2      Y
55413.211562 17.633   0.020   0.017     2      Z
55453.024635 14.103   0.013   0.005     2      H
55453.028040 12.072   0.023   0.004     2     Ks
55453.032557 16.070   0.087   0.010     2      J
55470.029106 14.443   0.012   0.007     2      H
55470.032577 12.488   0.008   0.000     2     Ks
55470.036998 16.122   0.018   0.002     2      J
55768.215065 16.093   0.045   0.090     2     Ks
55769.190250 16.064   0.057   0.067     2     Ks
55781.182292 15.994   0.053   0.004     2     Ks
55827.025707 16.682   0.164   0.013     2     Ks
55828.080500 16.275   0.088   0.281     2     Ks
55840.054849 16.354   0.066   0.058     2     Ks
55856.994568 16.515   0.072   0.098     2     Ks
55993.356006 16.749   0.090   0.053     2     Ks
56012.375965 16.757   0.091   0.080     2     Ks
56095.208940 16.892   0.108   0.105     2     Ks
56096.173219 17.090   0.173     NaN     1     Ks
56104.155798 17.040   0.166   0.154     2     Ks
56112.985503 16.710   0.149     NaN     1     Ks
56115.204213 16.955   0.180     NaN     1     Ks
56116.224770 16.901   0.122   0.059     2     Ks
56123.206829 16.954   0.161   0.063     2     Ks
56125.139809 16.859   0.136     NaN     1     Ks
56126.138357 16.944   0.088   0.097     2     Ks
56127.168793 16.940   0.196     NaN     1     Ks
56139.988675 16.923   0.172     NaN     1     Ks
56141.134905 16.900   0.112   0.024     2     Ks
56152.002666 16.825   0.095   0.049     3     Ks
56154.018711 16.862   0.104   0.033     2     Ks
56169.038076 16.920   0.136   0.090     2     Ks
56172.006384 16.865   0.105   0.011     2     Ks
56181.006448 16.788   0.129     NaN     1     Ks
56183.998639 17.073   0.121   0.079     2     Ks
56204.019689 17.099   0.118   0.073     3     Ks
56205.006021 17.144   0.178     NaN     1     Ks
56209.026767 17.085   0.188     NaN     1     Ks
56353.331102 16.901   0.167     NaN     1     Ks
56506.062604 17.072   0.111   0.046     2     Ks
56507.160562 17.038   0.158     NaN     1     Ks
56508.138739 16.880   0.190     NaN     1     Ks
56509.066291 17.090   0.112   0.008     2     Ks
56584.022955 16.807   0.148     NaN     1     Ks
56734.338271 17.001   0.141     NaN     1     Ks
56817.248261 17.021   0.161     NaN     1     Ks
56851.160928 17.116   0.109   0.102     3     Ks
56873.108212 17.049   0.161     NaN     1     Ks
56911.022636 17.187   0.157   0.148     2     Ks
57227.166684 17.186   0.238     NaN     1     Ks
57235.060419 17.436   0.098   0.245     2      H
57235.066876 18.365   0.088   0.003     2      J
57598.130676 17.233   0.163   0.032     2     Ks
58337.100357 17.617   0.129   0.026     2      H
58337.109671 18.291   0.187     NaN     1      J
58342.019466 18.490   0.114   0.043     2      J
58343.105990 17.196   0.193     NaN     1     Ks
58369.003607 18.531   0.134   0.061     2      J
58550.330264 18.586   0.100   0.097     2      J
58563.344221 18.680   0.121   0.042     2      J


==> anc/2dp/sf125_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
57589.200000 16.500   NaN     NaN     0
57923.047424  8.797 0.354   0.007     2
57933.260632  9.045 0.354   0.014     2
58211.390246 14.260 0.029   0.027     2
58263.250469 14.625 0.027   0.018     2
58264.288982 14.640 0.032   0.011     2
58327.015120 15.114 0.060   0.011     2
58337.118434 15.104 0.037   0.013     2
58344.077272 15.218 0.048   0.060     2
58356.036903 15.298 0.046   0.014     2
58359.004587 15.358 0.053   0.018     2
58363.120979 15.231 0.042   0.033     2


==> anc/2dp/sf126_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.141682 16.813   0.056   0.020     2      H
55423.144601 13.454   0.019   0.007     2     Ks
55777.131305 13.344   0.019   0.008     2     Ks
55778.193241 13.340   0.014   0.003     2     Ks
55794.121667 13.360   0.020   0.007     2     Ks
55806.149428 13.360   0.015   0.001     2     Ks
55820.102325 13.363   0.016   0.008     2     Ks
55830.023022 13.384   0.029   0.008     2     Ks
55844.022437 13.394   0.016   0.007     2     Ks
55849.024465 13.275   0.073   0.045     2     Ks
55987.374073 13.651   0.016   0.014     2     Ks
55999.373596 13.696   0.015   0.019     2     Ks
56016.378723 13.791   0.030   0.008     2     Ks
56024.261399 13.801   0.013   0.009     2     Ks
56035.274282 13.836   0.012   0.007     6     Ks
56036.350426 13.847   0.007   0.006     8     Ks
56039.258826 13.841   0.015   0.013     2     Ks
56046.279630 13.860   0.018   0.008     2     Ks
56047.232377 13.866   0.014   0.031     2     Ks
56086.152767 13.937   0.016   0.011     2     Ks
56090.123725 13.923   0.017   0.009     2     Ks
56093.188854 13.967   0.016   0.006     2     Ks
56096.148205 13.960   0.014   0.021     2     Ks
56109.097211 14.067   0.017   0.029     2     Ks
56114.178009 14.091   0.018   0.017     2     Ks
56123.161147 14.170   0.022   0.029     2     Ks
56125.098971 14.129   0.023   0.017     2     Ks
56126.024947 14.146   0.020   0.013     2     Ks
56126.991962 14.156   0.030   0.024     2     Ks
56128.088584 14.190   0.028   0.033     4     Ks
56130.159822 14.211   0.024   0.015     2     Ks
56130.991663 14.208   0.029   0.002     2     Ks
56132.068257 14.231   0.031   0.008     2     Ks
56135.039707 14.187   0.015   0.000     2     Ks
56140.033743 14.218   0.020   0.039     2     Ks
56141.125101 14.262   0.022   0.003     2     Ks
56144.124563 14.268   0.045   0.043     2     Ks
56148.105800 14.313   0.017   0.007     2     Ks
56153.993130 14.373   0.017   0.015     2     Ks
56157.147592 14.546   0.109   0.082     2     Ks
56168.146819 14.511   0.039   0.002     2     Ks
56169.116647 14.490   0.020   0.008     2     Ks
56182.070625 14.560   0.021   0.013     2     Ks
56183.002956 14.583   0.022   0.011     2     Ks
56195.013527 14.642   0.020   0.006     2     Ks
56195.998333 14.671   0.021   0.003     2     Ks
56197.071957 14.648   0.023   0.036     2     Ks
56213.026302 14.778   0.068   0.067     2     Ks
56370.353404 15.165   0.039   0.016     2     Ks
56375.371779 15.222   0.031   0.029     2     Ks
56376.407707 15.252   0.033   0.018     2     Ks
56377.359844 15.361   0.040   0.035     2     Ks
56378.327556 15.331   0.040   0.041     2     Ks
56476.083309 16.214   0.085   0.049     2     Ks
56477.121204 16.180   0.042   0.022     6     Ks
56479.056774 16.261   0.079   0.162     2     Ks
56480.149113 16.167   0.050   0.022     4     Ks
56485.063990 16.310   0.097   0.014     2     Ks
56487.065055 16.350   0.081   0.018     2     Ks
56498.214182 16.483   0.081   0.023     2     Ks
56501.010987 16.654   0.132     NaN     1     Ks
56512.101562 16.292   0.094   0.105     2     Ks
56533.075854 16.476   0.105   0.046     2     Ks
56573.022234 16.766   0.174     NaN     1     Ks
57273.002394 17.105   0.215     NaN     1     Ks
58347.070518 17.460   0.339     NaN     1     Ks
58355.050339 16.670   0.235     NaN     1     Ks
58550.352863 16.988   0.236     NaN     1     Ks


==> anc/2dp/sf127_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.142117 17.077   0.045   0.021     6      H
55423.145044 14.462   0.013   0.012     6     Ks
55777.131713 13.022   0.014   0.009     5     Ks
55778.193600 13.082   0.010   0.023     5     Ks
55794.122048 14.284   0.015   0.007     4     Ks
55806.149223 14.823   0.024   0.167     3     Ks
55820.102937 15.155   0.023   0.024     4     Ks
55830.022812 12.832   0.014   0.051     3     Ks
55844.022800 14.299   0.015   0.012     5     Ks
55849.024267 14.962   0.140   0.097     3     Ks
55987.374465 15.114   0.019   0.032     6     Ks
55999.373982 15.474   0.025   0.012     6     Ks
56016.379276 14.200   0.016   0.035     5     Ks
56024.261821 12.104   0.011   0.014     6     Ks
56035.273352 13.273   0.009   0.011    17     Ks
56036.350920 13.445   0.005   0.007    24     Ks
56039.259165 13.756   0.011   0.011     5     Ks
56046.280051 14.435   0.013   0.019     6     Ks
56047.232893 14.514   0.015   0.019     5     Ks
56086.152540 12.903   0.013   0.005     3     Ks
56090.123297 12.571   0.018   0.002     2     Ks
56093.188339 12.459   0.016   0.014     2     Ks
56096.147760 12.848   0.011   0.005     2     Ks
56109.096989 14.329   0.024   0.019     3     Ks
56114.177792 14.583   0.024   0.064     3     Ks
56123.160944 15.023   0.021   0.024     3     Ks
56125.098764 15.208   0.036   0.007     3     Ks
56126.024751 15.191   0.025   0.079     3     Ks
56126.991764 15.248   0.031   0.033     3     Ks
56128.088385 15.304   0.038   0.035     6     Ks
56130.159623 15.488   0.032   0.035     3     Ks
56130.991475 15.611   0.046   0.028     3     Ks
56132.068049 15.685   0.039   0.024     3     Ks
56135.039503 15.743   0.036   0.038     3     Ks
56140.033522 15.808   0.040   0.085     3     Ks
56141.124905 16.033   0.046   0.047     3     Ks
56144.124365 15.999   0.062   0.006     3     Ks
56148.105607 15.260   0.023   0.034     3     Ks
56153.992740 12.698   0.011   0.009     2     Ks
56157.147399 12.709   0.028   0.019     3     Ks
56168.146628 13.998   0.020   0.022     3     Ks
56169.116454 14.081   0.013   0.030     3     Ks
56182.070412 15.190   0.025   0.008     3     Ks
56183.002739 15.233   0.023   0.010     3     Ks
56195.013318 15.701   0.032   0.040     3     Ks
56195.998124 15.666   0.043   0.029     3     Ks
56197.071626 15.690   0.040   0.043     3     Ks
56213.026100 14.102   0.030   0.050     3     Ks
56370.353198 15.363   0.039   0.055     3     Ks
56375.371569 15.820   0.036   0.011     3     Ks
56376.407485 15.900   0.047   0.028     3     Ks
56377.359538 15.974   0.044   0.013     3     Ks
56378.327249 16.050   0.047   0.099     3     Ks
56469.263518 16.486   0.340   0.077     2     Ks
56476.083115 16.353   0.061   0.016     3     Ks
56477.121005 16.201   0.031   0.035     9     Ks
56479.130560 15.941   0.035   0.045    11     Ks
56480.155030 14.447   0.015   0.023     5     Ks
56485.063785 13.634   0.017   0.003     3     Ks
56487.064845 13.987   0.015   0.017     3     Ks
56498.213995 15.868   0.048   0.025     3     Ks
56501.010581 16.067   0.064   0.051     3     Ks
56512.101354 16.657   0.076   0.061     3     Ks
56533.075654 16.863   0.096   0.081     3     Ks
56558.020408 15.636   0.041   0.039     3     Ks
56573.021681 16.793   0.109   0.004     2     Ks
56583.019931 16.644   0.286     NaN     1     Ks
56804.159285 14.820   0.030   0.019     3     Ks
56816.144777 15.425   0.048   0.051     3     Ks
56829.311023 16.683   0.088   0.107     2     Ks
56832.235138 16.912   0.132     NaN     1     Ks
56833.236996 16.702   0.086   0.070     4     Ks
56841.176279 17.104   0.248     NaN     1     Ks
56842.115488 16.846   0.128   0.050     2     Ks
56845.207320 16.901   0.128   0.232     2     Ks
56851.136361 16.154   0.057   0.046     3     Ks
56873.999674 14.613   0.067   0.059     3     Ks
56912.069732 16.907   0.092   0.032     3     Ks
56937.021223 14.594   0.023   0.074     2     Ks
57166.316010 15.736   0.031   0.007     3     Ks
57172.113957 15.690   0.025   0.033     9     Ks
57174.312542 15.663   0.026   0.048     6     Ks
57227.213235 16.128   0.053   0.052     3     Ks
57239.044281 16.292   0.063   0.044     3     Ks
57245.059966 16.168   0.320   0.026     2     Ks
57265.005999 14.717   0.022   0.040     3     Ks
57273.001968 16.115   0.056   0.046     3     Ks
57284.034871 16.793   0.084   0.075     3     Ks
57589.160863 14.144   0.016   0.027     3     Ks
57593.156336 17.433   0.050   0.115     3      H
57594.165085 17.579   0.086   0.083     4      H
57636.029994 17.836   0.208     NaN     1      H
57637.005558 17.430   0.058   0.077     3      H
57928.212261 15.492   0.109   0.034     3     Ks
57934.066895 15.615   0.061   0.052     2     Ks
58205.336207 15.962   0.154   0.028     2     Ks
58264.124729 16.045   0.070   0.051     4     Ks
58335.206858 15.597   0.166   0.013     2     Ks
58343.052544 15.664   0.135   0.043     3     Ks
58345.051481 15.772   0.107   0.081     3     Ks
58347.070714 15.000   0.036   0.001     2     Ks
58355.043542 14.461   0.013   0.013     2      H
58355.049180 12.162   0.017   0.007     2     Ks
58355.055312 17.423   0.017   0.018     3      J
58360.038905 12.685   0.018   0.002     2     Ks
58363.028159 12.871   0.017   0.010     3     Ks
58371.037874 15.884   0.062   0.030     3      H
58371.041774 13.918   0.032   0.006     3     Ks
58371.044477 18.546   0.107   0.010     2      J
58550.348869 14.663   0.016   0.014     3      H
58550.352466 12.415   0.016   0.003     3     Ks
58550.355746 17.585   0.014   0.004     3      J


==> anc/2dp/sf128_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
57130.381365 18.059   0.047   0.062     2      Y
57225.009820 11.948   0.011   0.001     2     Ks
57238.165262 11.999   0.014   0.008     2     Ks
57251.020109 12.236   0.009   0.010     4     Ks
57260.088863 14.451   0.015   0.007     2      H
57260.091280 12.319   0.012   0.013     2     Ks
57260.094342 16.865   0.027   0.050     2      J
57261.092136 12.313   0.013   0.002     2     Ks
57578.144779 14.246   0.024   0.007     2     Ks
57595.183405 14.272   0.024   0.036     2     Ks
57923.054496 15.825   0.077   0.108     2     Ks
58263.259855 16.691   0.142   0.011     2     Ks
58264.298014 16.639   0.188   0.040     2     Ks
58337.170106 18.005   0.204     NaN     1      H
58356.048492 16.976   0.192   0.003     2     Ks
58359.013199 16.844   0.239   0.070     2     Ks


==> anc/2dp/sf129_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55308.264339 13.797 0.026   0.016     2
55334.292773 13.856 0.024   0.033     3
55451.085953 14.505 0.028   0.016     3
55791.130838 15.233 0.035   0.024     4
55829.076322 15.118 0.040   0.028     4
55839.033994 15.138 0.035   0.035     4
55843.048300 14.878 0.041   0.048     4
55857.994601 14.923 0.042   0.083     4
56004.304875 14.099 0.036   0.086     2
56005.350541 13.981 0.056     NaN     1
56007.289824 14.000 0.032   0.014     2
56008.320157 13.999 0.028   0.042     3
56086.164525 13.239 0.019   0.022     4
56088.135419 13.241 0.035   0.054     2
56094.115590 13.214 0.049     NaN     1
56101.151964 13.137 0.030   0.000     2
56114.061383 12.990 0.018   0.028     4
56116.202240 13.033 0.036     NaN     1
56126.073769 12.908 0.019   0.035     2
56127.099972 12.885 0.025     NaN     1
56128.149622 12.805 0.021   0.043     3
56129.142159 12.908 0.024   0.049     2
56130.170666 12.823 0.016   0.024     3
56132.188573 12.855 0.018   0.027     4
56141.049716 12.653 0.056     NaN     1
56151.061224 12.715 0.020   0.003     3
56157.160310 12.571 0.024   0.031     4
56195.021973 12.360 0.047     NaN     1
56198.045283 12.490 0.020   0.001     3
56365.310846 11.124 0.052     NaN     1
56366.312039 11.210 0.026   0.026     2
56422.372564 10.781 0.097     NaN     1
56570.995237 10.602 0.038     NaN     1
56745.287581 10.743 0.033   0.008     3
56788.330549 10.897 0.039     NaN     1
56804.098053 11.064 0.031     NaN     1
56806.253412 11.019 0.043     NaN     1
56887.177117 11.578 0.032     NaN     1
57225.009617 13.189 0.042     NaN     1
57251.019356 13.292 0.031   0.028     2
57260.083096 13.314 0.031   0.012     2
57261.090431 13.245 0.021   0.008     3
57578.147367 14.121 0.028   0.006     3
57595.185369 14.107 0.024   0.032     4
57923.053662 14.190 0.023   0.012     4
57933.267119 14.071 0.031   0.023     4
58211.398464 13.629 0.042     NaN     1
58264.297066 13.624 0.019   0.016     4
58319.046444 13.407 0.027   0.018     4
58327.022467 13.550 0.034     NaN     1
58337.167483 13.615 0.024   0.027     4
58344.084362 13.360 0.023   0.020     4
58356.047545 13.493 0.023   0.014     4
58359.012237 13.449 0.022   0.017     4
58363.128881 13.364 0.028   0.026     3


==> anc/2dp/sf12_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55249.372231 12.727   0.007   0.010     3     Ks
55250.314338 12.709   0.007   0.002     3     Ks
55260.288977 12.644   0.006   0.009     4     Ks
55264.365084 12.591   0.008   0.012     4     Ks
55271.180280 12.810   0.009   0.008     4     Ks
55272.296996 13.530   0.008   0.018     3      H
55272.304955 12.866   0.011   0.008     3     Ks
55272.310571 13.851   0.005   0.009     4      J
55337.136616 14.519   0.008     NaN     1      Y
55363.157234 14.686   0.007   0.008     2      Y
55422.993158 15.001   0.009   0.001     2      Y
55422.998838 15.653   0.011   0.003     2      Z
55581.347210 15.694   0.027   0.064     2      Y
55581.351968 16.377   0.054     NaN     1      Z
55583.281709 15.817   0.012   0.004     3      Y
55583.295403 16.516   0.012   0.024     3      Z
55605.351589 15.799   0.028     NaN     1      Y
55725.192897 15.081   0.030   0.019     2     Ks
55726.155574 14.803   0.031   0.033     2     Ks
55786.012757 15.106   0.030   0.014     2     Ks
55788.003601 15.064   0.024   0.007     2     Ks
55789.989111 14.906   0.020   0.026     2     Ks
55994.158441 15.690   0.047   0.059     2     Ks
55997.176366 15.272   0.043   0.022     2     Ks
56015.248507 15.145   0.025   0.035     2     Ks
56040.319145 15.289   0.025   0.001     2     Ks
56042.048389 15.671   0.048   0.041     2     Ks
56066.032449 15.529   0.033   0.013     2     Ks
56074.973606 15.761   0.040   0.019     2     Ks
56360.128723 16.650   0.120   0.013     2     Ks
56366.273468 16.484   0.119   0.201     2     Ks
56374.135721 16.573   0.086   0.009     2     Ks
56375.261124 16.675   0.102   0.103     2     Ks
56408.028856 16.739   0.125   0.064     2     Ks
56447.169769 16.868   0.104   0.046     2     Ks
56449.179210 16.816   0.080   0.073     4     Ks
56450.152909 16.759   0.111   0.093     2     Ks
56463.120875 16.895   0.134     NaN     1     Ks
56464.139600 16.601   0.074   0.002     2     Ks
56812.978973 16.645   0.092   0.112     3     Ks
57140.288471 17.883   0.056   0.019     2      Y
57140.293634 17.960   0.063     NaN     1      Z
57170.054181 17.760   0.113     NaN     1      H
57170.065857 17.936   0.059   0.004     2      J


==> anc/2dp/sf130_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
56851.137647 17.263   0.186     NaN     1     Ks
56912.071222 16.946   0.103   0.050     2     Ks
56937.022549 16.837   0.216     NaN     1     Ks
57166.317488 14.354   0.024   0.014     2     Ks
57172.115321 14.367   0.013   0.009     6     Ks
57174.313955 14.385   0.016   0.011     4     Ks
57227.214853 14.237   0.026   0.012     2     Ks
57239.045514 14.185   0.019   0.002     2     Ks
57245.061128 14.334   0.069   0.019     2     Ks
57265.007304 14.158   0.021   0.011     2     Ks
57273.003489 14.085   0.021   0.007     2     Ks
57284.036123 13.998   0.018   0.009     2     Ks
57589.162277 13.667   0.023   0.002     2     Ks
57593.158767 17.563   0.065   0.031     2      H
57636.031692 17.403   0.065   0.018     2      H
57637.008044 17.443   0.066   0.023     2      H
57928.213831 13.061   0.030   0.012     2     Ks
57934.068073 13.081   0.014   0.028     2     Ks
58205.337697 13.599   0.035   0.013     2     Ks
58264.150446 13.617   0.020   0.025     4     Ks
58335.208277 13.540   0.043   0.018     2     Ks
58343.054707 13.439   0.024   0.021     2     Ks
58345.052790 13.475   0.030   0.009     2     Ks
58347.071864 13.423   0.021   0.010     2     Ks
58355.047143 17.264   0.059   0.055     2      H
58355.052432 13.470   0.019   0.014     2     Ks
58360.040507 13.445   0.017   0.004     2     Ks
58363.029456 13.463   0.022   0.011     2     Ks
58371.040055 17.433   0.241   0.211     2      H
58371.043098 13.475   0.040   0.013     2     Ks
58550.350921 16.964   0.038   0.020     2      H
58550.353795 13.282   0.025   0.008     2     Ks


==> anc/2dp/sf131_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55272.362794 17.386   0.054   0.037     2      H
55272.368609 17.976   0.052   0.029     2      J
55272.369757 17.344   0.194     NaN     1     Ks
55468.051036 18.564   0.119   0.110     2      Y
55468.058462 19.218   0.265     NaN     1      Z
55724.307929 17.135   0.157   0.105     2     Ks
55791.159700 17.088   0.170     NaN     1     Ks
55823.028102 16.933   0.135     NaN     1     Ks
55834.035003 17.007   0.172     NaN     1     Ks
56009.376664 17.168   0.193     NaN     1     Ks
56080.299973 17.104   0.319     NaN     1     Ks
56086.119738 17.296   0.208     NaN     1     Ks
56088.084968 17.278   0.197     NaN     1     Ks
56100.210687 16.890   0.110   0.120     2     Ks
56102.197635 17.039   0.152     NaN     1     Ks
56104.205106 17.187   0.109   0.040     2     Ks
56116.114797 17.212   0.088   0.060     2     Ks
56126.063535 17.203   0.152     NaN     1     Ks
56135.213661 16.900   0.153     NaN     1     Ks
56140.108467 17.105   0.096   0.101     2     Ks
56140.986070 17.147   0.102   0.075     2     Ks
56154.059425 17.157   0.106   0.025     3     Ks
56169.082237 17.023   0.104   0.031     2     Ks
56183.065995 17.129   0.151     NaN     1     Ks
56185.983650 17.230   0.136   0.078     2     Ks
56195.055820 17.099   0.137     NaN     1     Ks
56207.022338 17.071   0.160     NaN     1     Ks
56369.370833 17.201   0.155     NaN     1     Ks
56379.323302 17.087   0.104   0.089     2     Ks
56405.369563 17.094   0.169     NaN     1     Ks
56461.092879 16.965   0.095   0.080     2     Ks
56480.048213 17.161   0.118   0.114     2     Ks
56502.156006 17.297   0.158   0.009     2     Ks
56508.150915 17.126   0.169     NaN     1     Ks
56523.069793 17.105   0.111   0.045     2     Ks
56532.046457 17.123   0.097   0.068     3     Ks
56533.024097 17.002   0.154     NaN     1     Ks
56535.021706 16.837   0.097     NaN     1     Ks
56810.162269 17.067   0.121   0.049     2     Ks
56872.098922 16.885   0.120   0.011     2     Ks
56873.089397 16.988   0.077   0.077     4     Ks
56898.110161 16.488   0.060   0.037     2     Ks
56911.066813 11.617   0.010     NaN     1     Ks
56923.039222 16.518   0.078   0.122     2     Ks
57262.060991 17.982   0.124   0.098     2      J
57262.064555 17.540   0.154     NaN     1      H
57262.066972 16.726   0.135     NaN     1     Ks
57280.008241 18.478   0.098   0.102     2      Y
57280.011363 18.984   0.091   0.060     2      Z
57864.395971 17.028   0.176     NaN     1     Ks


==> anc/2dp/sf132_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.141459 14.866   0.024   0.019     3      H
55423.144380 11.576   0.016   0.013     3     Ks
55777.131075 11.892   0.026     NaN     1     Ks
55778.193241 11.898   0.014   0.014     2     Ks
55794.121667 11.976   0.016   0.001     2     Ks
55806.149428 11.982   0.015   0.008     2     Ks
55820.102325 12.044   0.015   0.004     2     Ks
55830.022812 12.027   0.018   0.005     3     Ks
55844.022437 12.050   0.014   0.011     2     Ks
55849.024267 12.128   0.056   0.014     3     Ks
55987.374073 12.155   0.014   0.011     2     Ks
55999.373596 12.213   0.016   0.004     2     Ks
56016.378723 12.347   0.025   0.006     2     Ks
56024.261399 12.350   0.017   0.006     2     Ks
56035.274282 12.375   0.013   0.006     6     Ks
56036.350426 12.375   0.006   0.003     8     Ks
56039.258826 12.352   0.019   0.013     2     Ks
56046.279630 12.374   0.015   0.008     2     Ks
56047.232377 12.366   0.015   0.007     2     Ks
56086.152540 12.327   0.014   0.030     3     Ks
56090.123725 12.333   0.016   0.004     2     Ks
56093.188596 12.351   0.012   0.002     3     Ks
56096.147982 12.386   0.012   0.002     3     Ks
56109.097211 12.386   0.012   0.008     2     Ks
56114.177792 12.401   0.018   0.027     3     Ks
56123.160944 12.349   0.017   0.007     3     Ks
56125.098764 12.351   0.017   0.004     3     Ks
56126.024751 12.356   0.015   0.010     3     Ks
56126.991764 12.327   0.013   0.011     3     Ks
56128.088385 12.356   0.015   0.013     6     Ks
56130.159623 12.346   0.015   0.005     3     Ks
56130.991475 12.358   0.013   0.029     3     Ks
56132.068049 12.363   0.022   0.003     3     Ks
56135.039503 12.356   0.011   0.016     3     Ks
56140.033522 12.362   0.015   0.015     3     Ks
56141.124905 12.372   0.017   0.007     3     Ks
56144.124365 12.355   0.024   0.023     3     Ks
56148.105800 12.330   0.013   0.001     2     Ks
56153.992934 12.341   0.011   0.003     3     Ks
56157.147399 12.370   0.030   0.002     3     Ks
56168.146628 12.380   0.018   0.014     3     Ks
56169.116454 12.387   0.013   0.022     3     Ks
56182.070625 12.340   0.014   0.012     2     Ks
56183.002739 12.354   0.014   0.013     3     Ks
56195.013318 12.422   0.018   0.013     3     Ks
56195.998124 12.416   0.018   0.008     3     Ks
56197.071626 12.416   0.014   0.012     3     Ks
56213.026100 12.448   0.022   0.020     3     Ks
56370.353198 12.519   0.019   0.004     3     Ks
56375.371569 12.516   0.014   0.016     3     Ks
56376.407485 12.489   0.012   0.013     3     Ks
56377.359844 12.533   0.020   0.000     2     Ks
56378.327556 12.498   0.016   0.006     2     Ks
56469.263517 12.737   0.032   0.006     3     Ks
56476.083115 12.745   0.014   0.011     3     Ks
56477.121005 12.747   0.008   0.004     9     Ks
56479.139189 12.754   0.011   0.004    11     Ks
56480.148910 12.765   0.010   0.014     6     Ks
56485.063990 12.764   0.018   0.004     2     Ks
56487.065055 12.760   0.015   0.006     2     Ks
56498.213995 12.747   0.017   0.007     3     Ks
56501.010581 12.743   0.014   0.003     3     Ks
56512.101354 12.791   0.012   0.006     3     Ks
56533.075654 12.857   0.015   0.005     3     Ks
56558.020408 12.913   0.017   0.004     3     Ks
56573.021865 12.955   0.017   0.004     3     Ks
56582.003012 13.004   0.040   0.012     2     Ks
56583.020317 13.005   0.024   0.013     3     Ks
56804.159285 13.464   0.020   0.002     3     Ks
56816.144777 13.511   0.023   0.006     3     Ks
56826.299472 13.614   0.061   0.038     3     Ks
56829.311278 13.565   0.018   0.004     3     Ks
56832.235536 13.570   0.016   0.010     3     Ks
56833.181360 13.545   0.014   0.007     6     Ks
56841.176711 13.535   0.026   0.008     3     Ks
56842.115690 13.541   0.019   0.010     3     Ks
56845.207715 13.536   0.018   0.008     2     Ks
56851.136361 13.486   0.017   0.016     3     Ks
56873.999674 13.444   0.045   0.015     3     Ks
56912.069732 13.528   0.017   0.001     3     Ks
56937.021415 13.638   0.018   0.020     3     Ks
57166.316010 14.021   0.021   0.020     3     Ks
57172.113957 14.018   0.013   0.008     9     Ks
57174.312542 14.003   0.016   0.018     6     Ks
57227.213235 14.160   0.022   0.010     3     Ks
57239.044468 14.173   0.024   0.001     2     Ks
57245.059763 14.150   0.068   0.041     3     Ks
57265.005999 14.207   0.026   0.078     3     Ks
57273.001968 14.181   0.029   0.050     3     Ks
57284.034871 14.182   0.024   0.019     3     Ks
57589.160863 14.568   0.055   0.013     3     Ks
57928.212261 14.714   0.090   0.053     3     Ks
57934.066903 14.860   0.063   0.043     3     Ks
58205.336396 15.088   0.109   0.058     3     Ks
58264.149034 15.104   0.058   0.029     6     Ks
58335.207026 15.129   0.130   0.062     3     Ks
58343.052544 15.167   0.131   0.036     3     Ks
58345.051481 15.199   0.084   0.042     3     Ks
58347.070714 15.540   0.076   0.122     2     Ks
58355.049567 15.228   0.082   0.037     3     Ks
58360.039117 15.257   0.067   0.039     3     Ks
58363.028159 15.208   0.065   0.044     3     Ks
58371.041774 15.187   0.142   0.082     3     Ks
58550.352454 15.784   0.122     NaN     1     Ks


==> anc/2dp/sf133_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.145700 16.432   0.130   0.084     2     Ks
55777.132440 16.634   0.138   0.063     2     Ks
55778.194675 16.552   0.169     NaN     1     Ks
55794.123074 16.606   0.170   0.111     2     Ks
55806.150444 16.689   0.161   0.040     2     Ks
55820.103555 16.452   0.129   0.085     2     Ks
55830.023683 16.459   0.281     NaN     1     Ks
55844.023455 16.595   0.138   0.155     2     Ks
55987.375049 16.550   0.092   0.108     2     Ks
55999.374567 16.572   0.139   0.065     2     Ks
56016.379950 16.406   0.096   0.092     2     Ks
56024.262446 16.712   0.158   0.006     2     Ks
56035.275282 16.660   0.186   0.043     3     Ks
56036.351652 16.620   0.070   0.028     8     Ks
56039.260147 16.598   0.211     NaN     1     Ks
56046.280682 16.534   0.094   0.109     2     Ks
56047.233369 16.561   0.140   0.017     2     Ks
56086.154477 16.726   0.172     NaN     1     Ks
56090.124903 16.577   0.134   0.073     2     Ks
56093.190129 16.593   0.156   0.050     2     Ks
56096.149434 16.422   0.103   0.093     2     Ks
56109.098400 16.624   0.192   0.006     2     Ks
56114.179120 16.126   0.065   0.092     2     Ks
56123.162165 12.675   0.016   0.004     2     Ks
56125.100056 14.862   0.042   0.046     2     Ks
56126.025973 15.252   0.037   0.016     2     Ks
56126.992947 15.412   0.046   0.002     2     Ks
56128.089619 15.638   0.058   0.075     4     Ks
56130.160827 16.035   0.086   0.005     2     Ks
56132.069349 16.104   0.084   0.059     2     Ks
56135.040766 16.376   0.106   0.118     2     Ks
56140.034802 16.424   0.104   0.103     2     Ks
56141.126096 16.423   0.095   0.021     2     Ks
56144.125574 16.612   0.144   0.073     2     Ks
56148.106804 16.578   0.139   0.198     2     Ks
56153.994169 16.738   0.147   0.043     2     Ks
56168.147798 16.428   0.127   0.254     2     Ks
56169.117680 16.653   0.161   0.023     2     Ks
56182.071599 16.627   0.129   0.035     2     Ks
56183.004040 16.723   0.147   0.063     2     Ks
56195.014603 16.635   0.121   0.089     2     Ks
56195.999406 16.652   0.126   0.150     2     Ks
56197.072914 16.463   0.121   0.048     2     Ks
56213.026921 16.473   0.273     NaN     1     Ks
56370.355165 16.943   0.170   0.004     2     Ks
56375.372854 16.615   0.121   0.030     2     Ks
56376.408828 16.618   0.122   0.010     2     Ks
56377.361409 16.652   0.161   0.014     2     Ks
56378.329705 16.608   0.229     NaN     1     Ks
56469.264326 16.403   0.285     NaN     1     Ks
56476.084339 16.634   0.180   0.045     2     Ks
56477.122239 16.730   0.066   0.046     6     Ks
56479.096897 16.531   0.078   0.069     4     Ks
56480.150179 16.697   0.128   0.021     4     Ks
56485.064605 16.664   0.330     NaN     1     Ks
56487.066107 16.627   0.177   0.036     2     Ks
56498.214795 16.443   0.172     NaN     1     Ks
56501.011825 16.522   0.157   0.067     2     Ks
56512.102625 16.647   0.094   0.039     2     Ks
56533.076868 16.599   0.117   0.012     2     Ks
56558.021691 16.560   0.115   0.007     2     Ks
56573.023004 16.495   0.133   0.060     2     Ks
56583.021074 16.287   0.219     NaN     1     Ks
56816.146040 16.634   0.166   0.139     2     Ks
56829.312819 16.431   0.125   0.156     2     Ks
56832.236751 16.517   0.119   0.029     2     Ks
56833.219890 16.558   0.114   0.020     3     Ks
56841.178425 16.532   0.206     NaN     1     Ks
56842.116893 16.542   0.107   0.116     2     Ks
56845.208717 16.711   0.136   0.022     2     Ks
56851.137667 16.675   0.162   0.137     2     Ks
56912.071010 16.702   0.179   0.026     2     Ks
56937.022549 16.509   0.120   0.163     2     Ks
57166.317282 16.508   0.123   0.007     2     Ks
57172.115129 16.646   0.072   0.027     6     Ks
57174.345717 16.447   0.105   0.043     3     Ks
57227.214634 16.663   0.136   0.020     2     Ks
57239.045347 16.478   0.134   0.035     2     Ks
57265.007122 16.677   0.178   0.093     2     Ks
57273.003265 16.638   0.143   0.005     2     Ks
57284.035943 16.533   0.126   0.055     2     Ks
57589.162080 16.675   0.183   0.024     2     Ks
57934.067903 16.553   0.156   0.008     2     Ks
58264.101312 16.379   0.373     NaN     1     Ks
58343.054901 16.261   0.183     NaN     1     Ks
58345.052608 16.489   0.253   0.161     2     Ks
58347.072055 16.651   0.276     NaN     1     Ks
58355.045877 17.830   0.398     NaN     1      H
58355.052059 16.478   0.164   0.227     2     Ks
58360.040322 16.496   0.129   0.055     2     Ks
58363.029277 16.341   0.142   0.139     2     Ks
58550.354007 16.789   0.247     NaN     1     Ks


==> anc/2dp/sf134_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.141459 15.073   0.019   0.002     3      H
55423.144380 12.336   0.013   0.009     3     Ks
55423.147602 18.732   0.425     NaN     1      J
55777.130859 12.830   0.014   0.004     2     Ks
55778.192797 12.854   0.013   0.004     2     Ks
55794.121233 12.671   0.014   0.005     2     Ks
55806.149021 12.482   0.017   0.011     2     Ks
55820.101856 12.906   0.011   0.005     2     Ks
55830.022812 12.740   0.015   0.024     3     Ks
55844.022031 12.858   0.013   0.005     2     Ks
55849.024267 12.695   0.050   0.072     3     Ks
55987.373697 11.806   0.017   0.005     2     Ks
55999.373204 12.026   0.013   0.012     2     Ks
56016.378267 12.345   0.024   0.001     2     Ks
56024.260995 12.351   0.015   0.001     2     Ks
56035.273749 12.113   0.011   0.012     6     Ks
56036.349949 12.204   0.007   0.008     8     Ks
56039.258437 12.066   0.022   0.007     2     Ks
56046.279206 12.253   0.009   0.006     2     Ks
56047.231962 12.115   0.013   0.006     2     Ks
56086.152540 12.415   0.012   0.014     3     Ks
56090.123511 12.292   0.014   0.007     3     Ks
56093.188596 12.539   0.010   0.012     3     Ks
56096.147982 12.097   0.011   0.007     3     Ks
56109.096989 12.451   0.013   0.011     3     Ks
56114.177792 12.641   0.019   0.013     3     Ks
56123.160944 12.492   0.013   0.024     3     Ks
56125.098764 12.380   0.014   0.013     3     Ks
56126.024751 12.501   0.011   0.023     3     Ks
56126.991764 12.450   0.010   0.004     3     Ks
56128.088385 12.493   0.014   0.008     6     Ks
56130.159623 12.749   0.011   0.026     3     Ks
56130.991475 12.706   0.011   0.005     3     Ks
56132.068049 12.745   0.018   0.020     3     Ks
56135.039503 12.448   0.010   0.012     3     Ks
56140.033310 12.537   0.015   0.014     2     Ks
56141.124905 12.416   0.013   0.020     3     Ks
56144.124168 12.891   0.018   0.020     2     Ks
56148.105607 13.225   0.011   0.012     3     Ks
56153.992930 13.043   0.012   0.006     2     Ks
56157.147399 13.047   0.029   0.028     3     Ks
56168.146628 12.908   0.016   0.014     3     Ks
56169.116454 12.969   0.014   0.005     3     Ks
56182.070211 13.094   0.009   0.018     2     Ks
56183.002739 12.862   0.010   0.002     3     Ks
56195.013318 13.115   0.014   0.003     3     Ks
56195.997907 13.105   0.016   0.004     2     Ks
56197.071957 12.922   0.015   0.009     2     Ks
56213.026100 13.196   0.019   0.020     3     Ks
56370.353198 15.033   0.057   0.083     3     Ks
56375.371779 14.723   0.022   0.023     2     Ks
56376.407485 14.869   0.020   0.062     3     Ks
56377.359538 14.959   0.024   0.024     3     Ks
56378.327249 14.969   0.022   0.025     3     Ks
56469.263914 15.373   0.233     NaN     1     Ks
56476.083115 15.617   0.039   0.031     3     Ks
56477.121005 15.699   0.022   0.046     9     Ks
56479.110212 15.604   0.037   0.041     7     Ks
56480.148910 15.800   0.029   0.036     6     Ks
56485.063785 15.904   0.042   0.065     3     Ks
56487.064845 15.909   0.048   0.077     3     Ks
56498.213995 15.766   0.077   0.090     3     Ks
56501.010581 15.924   0.066   0.114     3     Ks
56512.101354 15.832   0.053   0.056     3     Ks
56533.075654 16.014   0.050   0.035     3     Ks
56558.020408 15.555   0.048   0.053     3     Ks
56573.021865 15.896   0.068   0.071     3     Ks
56582.003432 15.261   0.149     NaN     1     Ks
56583.020314 15.514   0.162   0.110     2     Ks
56804.159296 15.967   0.071   0.118     2     Ks
56816.144770 16.034   0.160   0.103     2     Ks
56829.311278 15.769   0.050   0.025     3     Ks
56832.235536 15.988   0.081   0.023     3     Ks
56833.181360 16.021   0.048   0.072     6     Ks
56841.176711 15.788   0.091   0.193     3     Ks
56842.115690 15.673   0.054   0.100     3     Ks
56845.207515 15.837   0.047   0.008     3     Ks
56851.136361 16.137   0.050   0.059     3     Ks
56912.069732 15.106   0.027   0.037     2     Ks
56937.021415 14.709   0.020   0.044     3     Ks
57166.316010 12.345   0.011   0.004     3     Ks
57172.113957 12.454   0.008   0.005     9     Ks
57174.293200 12.534   0.010   0.008     5     Ks
57227.213235 12.687   0.013   0.008     3     Ks
57239.044281 12.522   0.013   0.004     3     Ks
57245.059763 12.677   0.035   0.014     3     Ks
57265.005999 12.580   0.010   0.004     3     Ks
57273.001968 12.662   0.014   0.012     3     Ks
57284.032557 15.077   0.019   0.011     3      H
57284.034871 12.636   0.012   0.011     3     Ks
57589.160863 15.152   0.035   0.005     3     Ks
57636.029313 16.844   0.078   0.013     3      H
57637.005558 17.076   0.093   0.049     3      H
57928.212261 13.381   0.041   0.026     3     Ks
57934.066903 13.635   0.012   0.010     3     Ks
58205.336396 13.845   0.035   0.092     3     Ks
58264.149034 13.536   0.018   0.065     6     Ks
58335.207026 12.444   0.031   0.021     3     Ks
58343.051942 12.230   0.031   0.002     2     Ks
58345.051481 12.268   0.020   0.013     3     Ks
58347.070260 12.267   0.013   0.018     2     Ks
58355.044682 15.246   0.070     NaN     1      H
58355.049567 12.644   0.012   0.003     3     Ks
58360.038905 12.277   0.015   0.011     2     Ks
58363.028159 12.375   0.016   0.003     3     Ks
58371.037874 14.460   0.031   0.013     3      H
58371.041774 12.174   0.023   0.015     3     Ks
58550.348869 16.861   0.082   0.048     3      H
58550.352472 13.603   0.018   0.012     2     Ks


==> anc/2dp/sf135_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.142775 16.923   0.067   0.040     2      H
55423.145700 12.469   0.016   0.016     2     Ks
55830.024113 10.846   0.022   0.029     2     Ks
55849.025530 10.933   0.058   0.001     2     Ks
55987.375049 12.028   0.021   0.001     2     Ks
55999.374567 12.112   0.017   0.002     2     Ks
56016.379950 12.194   0.016   0.001     2     Ks
56024.262446 12.166   0.016   0.001     2     Ks
56035.270909 12.202   0.020   0.013     4     Ks
56036.351652 12.185   0.008   0.005     8     Ks
56039.259777 12.169   0.015   0.013     2     Ks
56046.280682 12.190   0.016   0.007     2     Ks
56047.233369 12.198   0.014   0.003     2     Ks
56086.154001 12.110   0.016   0.001     2     Ks
56090.124903 12.074   0.022   0.002     2     Ks
56093.190129 12.057   0.015   0.001     2     Ks
56096.149434 12.054   0.012   0.002     2     Ks
56109.097925 11.889   0.034     NaN     1     Ks
56114.179120 11.760   0.015   0.010     2     Ks
56123.162165 11.528   0.016   0.005     2     Ks
56125.100056 11.464   0.016   0.003     2     Ks
56126.026369 11.420   0.026     NaN     1     Ks
56126.992570 11.354   0.023     NaN     1     Ks
56128.089619 11.325   0.015   0.007     4     Ks
56130.160827 11.250   0.015   0.019     2     Ks
56130.992639 11.218   0.028   0.005     2     Ks
56132.069349 11.193   0.020   0.008     2     Ks
56135.040366 11.132   0.019     NaN     1     Ks
56140.034802 10.956   0.018   0.002     2     Ks
56141.126096 10.968   0.021   0.020     2     Ks
56144.125574 10.898   0.024   0.005     2     Ks
56157.148589 10.780   0.041   0.007     2     Ks
56168.147423 10.767   0.030     NaN     1     Ks
56213.026921 10.548   0.032     NaN     1     Ks
56370.354062 10.327   0.034     NaN     1     Ks
56469.264714 11.199   0.055   0.103     2     Ks
56477.134890 11.268   0.010   0.014     5     Ks
56479.144314 11.277   0.011   0.009     8     Ks
56480.119606 11.287   0.019   0.039     2     Ks
56487.066107 11.415   0.018   0.060     2     Ks
56498.215153 11.490   0.022   0.008     2     Ks
56501.011825 11.534   0.014   0.001     2     Ks
56512.102625 11.653   0.016   0.008     2     Ks
56533.076868 11.912   0.016   0.009     2     Ks
56558.021691 12.184   0.018   0.006     2     Ks
56573.023004 12.269   0.013   0.011     2     Ks
56582.004314 12.327   0.039   0.011     2     Ks
56583.021441 12.316   0.025   0.001     2     Ks
56804.160565 10.747   0.019   0.028     2     Ks
56816.146040 10.751   0.023   0.023     2     Ks
56826.300700 10.762   0.052   0.009     2     Ks
56829.312819 10.786   0.019   0.020     2     Ks
56833.145284 10.818   0.019   0.044     3     Ks
56841.177995 10.847   0.023   0.034     2     Ks
56842.116505 10.815   0.028     NaN     1     Ks
56874.001869 10.855   0.055   0.001     2     Ks
56937.022549 11.285   0.019   0.049     2     Ks
57166.317282 13.753   0.024   0.018     2     Ks
57172.115129 13.817   0.011   0.007     6     Ks
57174.313757 13.794   0.014   0.013     4     Ks
57227.214634 13.267   0.021   0.023     2     Ks
57239.045347 12.847   0.013   0.002     2     Ks
57245.060927 12.692   0.053   0.004     2     Ks
57265.007122 12.227   0.017   0.012     2     Ks
57273.003265 12.114   0.015   0.002     2     Ks
57284.033550 16.367   0.044   0.038     2      H
57284.035943 11.979   0.014   0.000     2     Ks
57589.162080 13.186   0.022   0.020     2     Ks
57593.157727 17.970   0.273     NaN     1      H
57594.070373 16.793   0.342     NaN     1      H
57928.213649 11.920   0.029   0.002     2     Ks
57934.067903 11.908   0.012   0.009     2     Ks
58205.337498 14.276   0.057   0.012     2     Ks
58264.150257 14.608   0.039   0.038     4     Ks
58335.208095 14.292   0.057   0.048     2     Ks
58343.054520 14.013   0.029   0.019     2     Ks
58345.052608 13.986   0.035   0.048     2     Ks
58347.071686 13.802   0.025   0.011     2     Ks
58355.045877 17.945   0.284     NaN     1      H
58355.052059 13.447   0.018   0.012     2     Ks
58360.040322 13.240   0.017   0.002     2     Ks
58363.029277 13.161   0.018   0.015     2     Ks
58371.039171 16.315   0.272     NaN     1      H
58371.042921 12.982   0.039   0.015     2     Ks
58550.350637 16.707   0.059   0.011     2      H
58550.353632 12.342   0.027   0.020     2     Ks


==> anc/2dp/sf136_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55272.358031 17.684   0.065   0.066     4      H
55272.360311 17.278   0.098   0.109     4     Ks
55272.363478 18.554   0.056   0.027     4      J
55724.304045 17.377   0.279     NaN     1     Ks
55834.038876 17.150   0.143     NaN     1     Ks
55835.017811 16.989   0.108   0.055     2     Ks
56080.309727 16.963   0.169     NaN     1     Ks
56086.128922 17.346   0.173     NaN     1     Ks
56088.088797 17.168   0.128     NaN     1     Ks
56102.202035 17.268   0.147   0.046     2     Ks
56116.121628 17.480   0.133   0.007     2     Ks
56126.067269 17.114   0.149     NaN     1     Ks
56140.991898 17.003   0.128     NaN     1     Ks
56154.015697 17.335   0.177     NaN     1     Ks
56169.088408 17.007   0.157     NaN     1     Ks
56183.073707 17.030   0.138     NaN     1     Ks
56195.059288 17.263   0.219     NaN     1     Ks
56207.031611 16.868   0.153     NaN     1     Ks
56216.002489 17.052   0.147     NaN     1     Ks
56364.360075 17.024   0.176     NaN     1     Ks
56369.374460 17.258   0.193     NaN     1     Ks
56379.335566 17.248   0.182     NaN     1     Ks
56461.098512 17.233   0.150     NaN     1     Ks
56502.162506 17.344   0.255     NaN     1     Ks
56523.076631 12.526   0.014   0.008     2     Ks
56559.045236 17.095   0.206     NaN     1     Ks
56586.024152 16.811   0.146     NaN     1     Ks
56873.091839 17.262   0.173     NaN     1     Ks
56911.070558 17.013   0.145     NaN     1     Ks
57262.054639 17.448   0.092   0.016     2      H
57262.062405 18.385   0.114     NaN     1      J
57280.008139 19.303   0.143   0.007     2      Y
57280.011384 19.898   0.241     NaN     1      Z


==> anc/2dp/sf137_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.142775 14.545   0.020   0.020     3      H
55423.145708 11.474   0.015   0.014     3     Ks
55777.132873 11.409   0.031     NaN     1     Ks
55778.194280 11.404   0.012   0.002     3     Ks
55794.123175 11.384   0.013   0.006     3     Ks
55806.150448 11.423   0.011   0.014     3     Ks
55820.103552 11.470   0.013   0.005     3     Ks
55830.024112 11.417   0.024   0.024     3     Ks
55844.023456 11.411   0.012   0.014     3     Ks
55849.025526 11.419   0.058   0.016     3     Ks
55987.375045 11.500   0.014   0.020     3     Ks
55999.374567 11.480   0.015   0.016     3     Ks
56016.379949 11.432   0.018   0.010     3     Ks
56024.262646 11.410   0.016   0.020     2     Ks
56036.370476 11.407   0.009   0.005     8     Ks
56039.259594 11.440   0.024   0.063     2     Ks
56046.280682 11.403   0.014   0.003     3     Ks
56047.233372 11.407   0.014   0.007     3     Ks
56086.153999 11.456   0.015   0.011     3     Ks
56090.125132 11.465   0.014   0.047     2     Ks
56093.190377 11.468   0.019   0.000     2     Ks
56096.149685 11.455   0.016   0.006     2     Ks
56114.179117 11.443   0.015   0.014     3     Ks
56123.162357 11.464   0.017   0.013     2     Ks
56125.100266 11.464   0.019   0.006     2     Ks
56126.992947 11.446   0.015   0.016     3     Ks
56128.110880 11.455   0.016   0.008     5     Ks
56130.161015 11.459   0.015   0.008     2     Ks
56130.992450 11.450   0.025   0.045     2     Ks
56132.069562 11.502   0.022   0.015     2     Ks
56135.040765 11.462   0.013   0.011     3     Ks
56140.034804 11.462   0.016   0.018     3     Ks
56141.126284 11.456   0.018   0.009     2     Ks
56144.125768 11.458   0.036   0.011     2     Ks
56148.106999 11.437   0.014   0.030     2     Ks
56153.994166 11.434   0.011   0.013     3     Ks
56157.148590 11.475   0.034   0.011     3     Ks
56168.148174 11.504   0.029     NaN     1     Ks
56169.117667 11.462   0.029     NaN     1     Ks
56182.071597 11.516   0.014   0.006     3     Ks
56183.004034 11.506   0.012   0.013     3     Ks
56195.014813 11.500   0.017   0.012     2     Ks
56195.999201 11.492   0.024   0.023     2     Ks
56197.072918 11.488   0.015   0.008     3     Ks
56213.027304 11.415   0.023   0.014     3     Ks
56370.355366 11.464   0.019   0.002     2     Ks
56375.373059 11.444   0.017   0.009     2     Ks
56376.409051 11.464   0.017   0.020     2     Ks
56377.361409 11.497   0.018   0.037     2     Ks
56378.329407 11.512   0.019   0.021     2     Ks
56469.264712 11.492   0.047   0.052     3     Ks
56476.084353 11.460   0.030     NaN     1     Ks
56477.130240 11.501   0.008   0.008     8     Ks
56479.154859 11.514   0.012   0.011    11     Ks
56480.144152 11.512   0.011   0.016     5     Ks
56487.066108 11.498   0.017   0.017     3     Ks
56498.215153 11.473   0.031   0.036     2     Ks
56501.011825 11.508   0.015   0.005     3     Ks
56512.102625 11.533   0.014   0.009     3     Ks
56533.076868 11.498   0.013   0.013     3     Ks
56558.021686 11.472   0.018   0.008     3     Ks
56573.023011 11.451   0.017   0.004     3     Ks
56582.004315 11.423   0.030   0.016     3     Ks
56583.021074 11.484   0.048     NaN     1     Ks
56804.160565 11.464   0.023   0.019     2     Ks
56816.146045 11.509   0.022   0.009     3     Ks
56826.300695 11.552   0.057   0.026     3     Ks
56829.312813 11.532   0.020   0.023     3     Ks
56832.236749 11.529   0.015   0.016     3     Ks
56833.219890 11.526   0.015   0.017     3     Ks
56841.178210 11.548   0.022   0.001     2     Ks
56842.116891 11.532   0.019   0.021     3     Ks
56845.208716 11.555   0.014   0.002     3     Ks
56851.137878 11.604   0.019   0.037     2     Ks
56874.001872 11.596   0.044   0.028     3     Ks
56912.071222 11.623   0.017   0.004     2     Ks
56937.022549 11.650   0.015   0.017     3     Ks
57166.317284 11.686   0.018   0.026     3     Ks
57172.115130 11.680   0.010   0.012     9     Ks
57174.294577 11.681   0.012   0.010     5     Ks
57227.214630 11.666   0.019   0.004     3     Ks
57239.045348 11.646   0.015   0.002     3     Ks
57245.060930 11.708   0.049   0.019     3     Ks
57265.007304 11.642   0.014   0.017     2     Ks
57273.003267 11.632   0.015   0.006     3     Ks
57284.033554 14.911   0.021   0.017     3      H
57284.035944 11.656   0.015   0.007     3     Ks
57589.162277 11.960   0.019   0.007     2     Ks
57593.158420 15.567   0.023   0.042     3      H
57594.104337 15.570   0.027   0.081     8      H
57636.031350 15.963   0.029   0.026     3      H
57637.007687 15.919   0.029   0.031     3      H
57928.213562 13.518   0.042   0.081     3     Ks
57934.067904 13.586   0.021   0.025     3     Ks
58205.337508 14.950   0.097   0.199     3     Ks
58264.126082 15.020   0.054   0.046     4     Ks
58335.208093 14.940   0.139   0.208     3     Ks
58343.054518 15.162   0.081   0.174     3     Ks
58345.052422 15.357   0.140   0.299     2     Ks
58347.071681 15.298   0.067   0.075     3     Ks
58355.052069 15.221   0.067   0.166     3     Ks
58360.040320 15.174   0.057   0.224     3     Ks
58363.029274 15.174   0.065   0.163     3     Ks
58371.042730 15.113   0.152   0.351     2     Ks
58550.353615 15.578   0.069   0.150     3     Ks


==> anc/2dp/sf138_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.141233 13.361   0.038   0.011     2      H
55794.121460 10.723   0.030     NaN     1     Ks
55849.024071 10.549   0.055   0.002     2     Ks
56016.378267 10.577   0.030   0.021     2     Ks
56125.098556 10.569   0.022   0.024     2     Ks
56128.088184 10.581   0.023   0.023     4     Ks
56132.067842 10.573   0.027   0.030     2     Ks
56140.033310 10.651   0.023   0.003     2     Ks
56141.124710 10.554   0.024   0.020     2     Ks
56144.124168 10.592   0.026   0.014     2     Ks
56157.147205 10.590   0.037   0.009     2     Ks
56168.146247 10.653   0.038     NaN     1     Ks
56213.025695 10.604   0.049     NaN     1     Ks
56370.352785 10.514   0.047     NaN     1     Ks
56469.263318 10.544   0.042   0.012     2     Ks
56479.161045 10.555   0.018   0.009     6     Ks
56498.213999 10.538   0.032     NaN     1     Ks
56582.002592 10.320   0.131     NaN     1     Ks
56583.020126 10.577   0.028   0.012     2     Ks
56804.159064 10.858   0.027   0.026     2     Ks
56816.144563 10.888   0.027   0.015     2     Ks
56826.299268 10.873   0.049   0.010     2     Ks
56829.310775 10.875   0.034     NaN     1     Ks
56832.235138 10.880   0.037     NaN     1     Ks
56833.069678 10.863   0.024   0.027     2     Ks
56841.176501 10.828   0.028   0.009     2     Ks
56842.115488 10.823   0.023   0.022     2     Ks
56873.998995 10.932   0.043   0.005     2     Ks
56937.021415 11.213   0.032     NaN     1     Ks
57172.126732 12.267   0.022   0.002     2     Ks
57227.213003 11.700   0.020   0.013     2     Ks
57239.044290 11.948   0.021     NaN     1     Ks
57245.059569 11.810   0.054   0.089     2     Ks
57265.005796 12.577   0.020   0.001     2     Ks
57273.001981 12.562   0.035     NaN     1     Ks
57284.032380 16.401   0.139   0.065     2      H
57284.034877 12.474   0.028     NaN     1     Ks
57589.160655 12.416   0.024   0.006     2     Ks
57593.155981 16.479   0.186   0.096     2      H
57934.066919 14.255   0.128     NaN     1     Ks
58264.100191 14.349   0.099   0.056     2     Ks
58347.070518 14.022   0.063     NaN     1     Ks
58355.049180 13.987   0.063   0.008     2     Ks
58360.038905 13.811   0.058   0.011     2     Ks
58363.027789 13.746   0.081     NaN     1     Ks


==> anc/2dp/sf139_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55296.364190 14.165   0.011   0.008     2      H
55296.366652 13.183   0.014   0.001     2     Ks
55296.369791 14.469   0.008   0.012     2      J
55726.300314 14.990   0.024   0.032     2     Ks
55777.212917 15.136   0.023   0.008     2     Ks
55791.095131 15.102   0.018   0.005     2     Ks
55794.103202 15.142   0.017   0.039     2     Ks
55797.102704 15.124   0.019   0.039     2     Ks
55802.092849 15.887   0.008   0.003     2      Y
55802.096306 16.320   0.009   0.017     2      Z
55807.043624 15.158   0.024   0.026     2     Ks
55823.066444 15.205   0.022   0.001     2     Ks
55834.004004 15.215   0.030   0.014     2     Ks
55992.355413 15.884   0.044   0.022     2     Ks
55995.334577 15.882   0.045   0.027     2     Ks
56003.331454 16.064   0.046   0.012     2     Ks
56006.312395 15.881   0.030   0.011     2     Ks
56010.314402 15.883   0.027   0.044     4     Ks
56015.382011 15.971   0.033   0.003     2     Ks
56017.352979 15.864   0.026   0.023     4     Ks
56065.386619 16.024   0.042   0.004     2     Ks
56075.285834 15.967   0.034   0.041     2     Ks
56078.277646 16.043   0.047   0.034     2     Ks
56079.156161 16.087   0.052   0.020     2     Ks
56080.283921 16.063   0.047   0.014     2     Ks
56081.296758 16.058   0.042   0.051     2     Ks
56107.113836 16.125   0.043   0.008     2     Ks
56121.225213 16.219   0.057   0.062     2     Ks
56125.251481 16.056   0.068   0.099     2     Ks
56152.104783 16.310   0.054   0.014     2     Ks
56154.996930 16.146   0.042   0.021     2     Ks
56157.123333 16.306   0.072   0.048     2     Ks
56158.156388 16.227   0.055   0.014     2     Ks
56168.100544 16.389   0.066   0.150     2     Ks
56180.035968 16.440   0.062   0.021     2     Ks
56183.050792 16.350   0.053   0.087     2     Ks
56190.031591 16.360   0.044   0.046     2     Ks
56215.010191 16.369   0.050   0.004     2     Ks
56367.362487 16.481   0.130     NaN     1     Ks
56377.397782 16.668   0.063   0.074     2     Ks
56404.385392 16.748   0.083   0.107     2     Ks
56488.063778 16.817   0.066   0.022     2     Ks
56498.181065 16.867   0.084   0.027     2     Ks
56506.054240 16.762   0.050   0.084     4     Ks
56507.137202 16.795   0.065   0.020     2     Ks
56508.120018 16.829   0.086   0.058     2     Ks
56509.154224 16.808   0.082   0.019     2     Ks
56523.105194 16.828   0.076   0.163     2     Ks
56532.063328 16.798   0.057   0.057     4     Ks
56533.086763 16.956   0.102   0.162     2     Ks
56535.083063 16.744   0.066   0.033     2     Ks
56541.041346 16.850   0.083   0.104     2     Ks
56545.023330 16.613   0.091   0.199     2     Ks
56557.014752 16.907   0.099   0.095     2     Ks
56570.018444 16.771   0.089   0.191     2     Ks
56580.007596 16.773   0.096   0.047     2     Ks
56581.011294 16.871   0.170     NaN     1     Ks
56585.012647 16.731   0.090   0.123     2     Ks
56809.102832 16.984   0.170     NaN     1     Ks
56816.114408 16.842   0.160     NaN     1     Ks
56825.156554 16.956   0.201     NaN     1     Ks
56852.107533 16.923   0.115     NaN     1     Ks
56886.003076 17.045   0.162     NaN     1     Ks
56899.110120 17.062   0.082   0.071     3     Ks
56900.076319 17.113   0.085   0.054     2     Ks
57262.102954 18.297   0.065   0.025     2      Y
57262.106180 18.404   0.054   0.088     2      Z
57282.080850 17.384   0.056   0.060     2      H
57282.082912 16.997   0.131     NaN     1     Ks
57282.087147 17.783   0.043   0.046     2      J


==> anc/2dp/sf13_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55264.369292 17.110   0.203     NaN     1     Ks
55272.315400 17.956   0.051   0.041     2      H
55272.320237 17.140   0.072   0.016     2     Ks
55272.324803 19.136   0.122     NaN     1      J
56375.266627 17.057   0.111   0.098     2     Ks
56408.035717 16.849   0.214     NaN     1     Ks
56450.158151 16.694   0.191     NaN     1     Ks
56464.145168 17.120   0.203     NaN     1     Ks
57165.101397 16.723   0.149     NaN     1     Ks
57170.070809 17.595   0.066   0.072     2      H
57170.076016 17.028   0.157     NaN     1     Ks
57170.082327 18.947   0.162     NaN     1      J
57585.038153 15.710   0.059   0.120     2     Ks
57613.001629 15.491   0.036   0.101     2     Ks
57928.142069 12.878   0.013   0.001     2     Ks
57932.094537 12.882   0.010   0.027     3     Ks
58212.301613 13.048   0.011   0.008     3     Ks
58252.005388 13.066   0.012   0.004     2     Ks
58253.007531 13.067   0.010   0.010     2     Ks
58653.171418 13.379   0.011   0.016     2     Ks
58655.171623 13.392   0.014   0.006     2     Ks
58702.030969 13.419   0.012   0.040     3     Ks


==> anc/2dp/sf140_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55308.338995 17.415   0.104     NaN     1      H
55308.341545 15.364   0.062   0.014     2     Ks
55328.283213 17.464   0.088   0.048     2      H
55328.285625 15.324   0.056   0.014     2     Ks
55334.303568 15.336   0.055   0.006     2     Ks
55385.222510 17.071   0.098   0.174     2      H
55385.225539 15.256   0.061     NaN     1     Ks
55386.266423 14.754   0.044     NaN     1     Ks
55388.194066 17.513   0.095   0.021     2      H
55388.226590 15.372   0.051   0.072     3     Ks
55389.204992 17.206   0.089   0.039     2      H
55390.243758 17.259   0.166     NaN     1      H
55418.102437 17.454   0.112     NaN     1      H
55418.106022 15.397   0.057   0.011     2     Ks
55423.141013 17.331   0.146     NaN     1      H
55423.144680 15.461   0.047   0.120     3     Ks
55445.048613 15.402   0.123     NaN     1     Ks
55451.061675 15.355   0.060   0.022     2     Ks
55777.131758 15.348   0.029   0.030     4     Ks
55778.193658 15.313   0.054   0.130     2     Ks
55794.122192 15.392   0.076   0.270     2     Ks
55806.128455 15.445   0.071   0.117     3     Ks
55820.082853 15.413   0.038   0.074     5     Ks
55824.073979 15.538   0.077   0.202     2     Ks
55830.022602 15.646   0.116   0.127     2     Ks
55839.014885 15.369   0.074     NaN     1     Ks
55844.022507 15.413   0.044   0.060     3     Ks
55987.374467 15.299   0.037   0.019     4     Ks
55999.373983 15.378   0.035   0.027     4     Ks
56004.291624 15.378   0.069   0.027     2     Ks
56007.343142 15.411   0.058   0.037     2     Ks
56016.378988 15.236   0.039   0.124     3     Ks
56020.278141 15.389   0.056   0.001     2     Ks
56024.261820 15.337   0.042   0.023     4     Ks
56035.275162 15.341   0.024   0.017    11     Ks
56036.354257 15.408   0.021   0.028    15     Ks
56039.259007 15.358   0.040   0.032     3     Ks
56046.280395 15.244   0.046   0.021     3     Ks
56047.232764 15.332   0.033   0.037     4     Ks
56086.152308 15.498   0.104   0.264     2     Ks
56089.175744 15.445   0.101     NaN     1     Ks
56090.123297 15.355   0.052   0.065     2     Ks
56093.188339 15.409   0.069   0.046     2     Ks
56094.137591 15.269   0.078     NaN     1     Ks
56095.109469 15.267   0.127     NaN     1     Ks
56096.147760 15.345   0.066   0.056     2     Ks
56102.062498 15.298   0.072     NaN     1     Ks
56109.096770 15.460   0.054   0.063     2     Ks
56112.211251 15.314   0.062     NaN     1     Ks
56114.143065 15.307   0.046   0.083     3     Ks
56115.089419 15.321   0.045     NaN     1     Ks
56123.160745 15.449   0.060   0.054     2     Ks
56125.098556 15.336   0.059   0.023     2     Ks
56126.024555 15.231   0.035   0.076     2     Ks
56127.003397 15.385   0.043   0.030     3     Ks
56128.087986 15.354   0.070   0.044     2     Ks
56129.155157 15.401   0.073     NaN     1     Ks
56130.167838 15.340   0.037   0.014     3     Ks
56130.991287 15.347   0.082   0.022     2     Ks
56132.067842 15.378   0.062   0.170     2     Ks
56135.039298 15.346   0.054   0.003     2     Ks
56140.033310 15.338   0.054   0.005     2     Ks
56141.116943 15.396   0.045   0.026     3     Ks
56144.064210 15.648   0.078   0.060     2     Ks
56148.105413 15.332   0.063   0.009     2     Ks
56153.992740 15.438   0.058   0.021     2     Ks
56155.018005 15.357   0.070     NaN     1     Ks
56157.147011 15.444   0.222     NaN     1     Ks
56169.116263 15.357   0.067   0.071     2     Ks
56182.070211 15.347   0.062   0.054     2     Ks
56183.002529 15.396   0.052   0.032     2     Ks
56195.021175 15.406   0.049   0.031     3     Ks
56196.006032 15.322   0.040   0.019     3     Ks
56197.058170 15.381   0.051   0.032     3     Ks
56213.026110 15.541   0.160     NaN     1     Ks
56366.326790 15.427   0.100     NaN     1     Ks
56367.315727 16.146   0.160     NaN     1     Ks
56370.365793 15.365   0.061   0.088     2     Ks
56373.375088 15.399   0.081     NaN     1     Ks
56375.371355 15.297   0.057   0.027     2     Ks
56376.407270 15.468   0.051   0.023     2     Ks
56377.359237 15.441   0.045   0.011     2     Ks
56378.326947 15.376   0.053   0.041     2     Ks
56422.395580 14.977   0.092     NaN     1     Ks
56461.156024 15.453   0.097     NaN     1     Ks
56469.263122 15.243   0.177     NaN     1     Ks
56476.082919 15.345   0.050   0.008     2     Ks
56477.120806 15.332   0.027   0.018     6     Ks
56479.181269 15.380   0.073   0.161     2     Ks
56480.148708 15.359   0.037   0.013     4     Ks
56484.171157 15.483   0.151     NaN     1     Ks
56485.063592 15.390   0.047   0.022     2     Ks
56487.109858 15.403   0.047   0.040     3     Ks
56498.213623 15.394   0.112     NaN     1     Ks
56501.010175 15.171   0.043     NaN     1     Ks
56507.020118 15.364   0.049   0.163     2     Ks
56509.035548 15.402   0.097     NaN     1     Ks
56511.169209 15.301   0.069     NaN     1     Ks
56512.101144 15.346   0.052   0.004     2     Ks
56527.132079 15.375   0.080     NaN     1     Ks
56533.075449 15.385   0.059   0.024     2     Ks
56534.095913 15.393   0.092     NaN     1     Ks
56558.019967 15.505   0.090     NaN     1     Ks
56558.998731 15.471   0.086     NaN     1     Ks
56560.046587 15.464   0.081     NaN     1     Ks
56572.030264 15.476   0.074     NaN     1     Ks
56573.021681 15.335   0.056   0.045     2     Ks
56583.009029 15.273   0.063   0.130     3     Ks
56717.389679 15.473   0.112     NaN     1     Ks
56770.304405 15.577   0.183     NaN     1     Ks
56779.415844 14.718   0.177     NaN     1     Ks
56799.144079 15.290   0.062     NaN     1     Ks
56804.159064 15.314   0.063   0.117     2     Ks
56810.203798 15.365   0.074     NaN     1     Ks
56816.144563 15.262   0.062   0.089     2     Ks
56817.066901 15.072   0.080     NaN     1     Ks
56829.311023 15.343   0.056   0.201     2     Ks
56832.235335 15.452   0.061   0.206     2     Ks
56833.181148 15.381   0.041   0.034     4     Ks
56841.176501 15.374   0.066   0.164     2     Ks
56842.115488 15.377   0.057   0.028     2     Ks
56845.207320 15.298   0.051   0.040     2     Ks
56851.136147 15.532   0.069   0.193     2     Ks
56853.164602 15.418   0.091     NaN     1     Ks
56882.082808 15.500   0.050   0.047     5     Ks
56883.071830 15.344   0.082     NaN     1     Ks
56885.122724 15.268   0.053   0.072     2     Ks
56886.066374 15.457   0.082     NaN     1     Ks
56887.082854 15.383   0.064   0.091     2     Ks
56900.151329 15.676   0.108     NaN     1     Ks
56912.069731 15.315   0.095     NaN     1     Ks
56937.021223 15.397   0.070   0.097     2     Ks
57113.402002 15.397   0.090     NaN     1     Ks
57166.315789 15.474   0.068   0.091     2     Ks
57172.109223 15.366   0.042   0.090     3     Ks
57174.344380 15.320   0.038   0.066     3     Ks
57227.213003 15.340   0.050   0.078     2     Ks
57239.044099 15.341   0.052   0.009     2     Ks
57241.172261 15.204   0.077     NaN     1     Ks
57265.006023 15.320   0.107     NaN     1     Ks
57268.006122 15.373   0.085     NaN     1     Ks
57273.001754 15.381   0.067   0.039     2     Ks
57274.012375 15.459   0.069     NaN     1     Ks
57284.032380 17.177   0.112   0.094     2      H
57284.034685 15.351   0.045   0.056     2     Ks
57287.997728 17.376   0.219     NaN     1      H
57288.000086 15.375   0.088     NaN     1     Ks
57580.021991 15.415   0.077     NaN     1     Ks
57589.160655 15.379   0.052   0.024     2     Ks
57593.156349 17.249   0.161     NaN     1      H
57636.029321 17.448   0.206     NaN     1      H
57637.005562 17.400   0.137     NaN     1      H
57928.290955 16.018   0.300     NaN     1     Ks
57934.066740 15.341   0.045   0.023     2     Ks
58264.207639 15.572   0.064   0.099     3     Ks
58333.028365 14.922   0.045     NaN     1     Ks
58335.207033 14.375   0.104     NaN     1     Ks
58342.081192 18.950   0.127     NaN     1      J
58343.051942 11.012   0.029   0.049     2     Ks
58345.051280 13.440   0.030   0.105     2     Ks
58345.978285 13.964   0.030     NaN     1     Ks
58347.070260 14.189   0.033   0.040     2     Ks
58355.043542 17.023   0.101   0.123     2      H
58355.049180 15.020   0.049   0.052     2     Ks
58356.057601 15.135   0.061     NaN     1     Ks
58358.054984 15.162   0.068     NaN     1     Ks
58359.022153 15.197   0.071     NaN     1     Ks
58360.038905 15.158   0.060   0.033     2     Ks
58362.012724 15.299   0.107     NaN     1     Ks
58363.027968 15.170   0.063   0.051     2     Ks
58371.037180 16.779   0.223     NaN     1      H
58371.041359 15.255   0.153     NaN     1     Ks
58550.348564 17.387   0.070   0.100     2      H
58550.352267 15.329   0.052   0.013     2     Ks
58577.387690 14.825   0.183     NaN     1     Ks


==> anc/2dp/sf141_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55273.333758 15.705   0.019   0.023     2      H
55273.336039 15.421   0.033   0.046     2     Ks
55273.340140 16.105   0.013   0.005     2      J
55451.100017 16.263   0.012     NaN     1      Y
55451.104771 16.599   0.010   0.001     2      Z
55468.067599 15.193   0.034     NaN     1     Ks
55808.083775 15.032   0.035     NaN     1     Ks
55820.076556 15.102   0.027   0.004     2     Ks
55834.990193 15.002   0.023   0.038     2     Ks
55839.052045 15.032   0.024     NaN     1     Ks
55980.380327 15.184   0.058     NaN     1     Ks
55985.370007 15.074   0.022   0.009     2     Ks
55990.368256 15.133   0.029   0.015     2     Ks
55991.387942 15.168   0.025   0.013     2     Ks
55996.385904 15.071   0.026     NaN     1     Ks
55997.370424 15.207   0.024   0.038     2     Ks
56004.328209 15.213   0.028   0.013     2     Ks
56008.303762 15.276   0.027   0.011     2     Ks
56009.308051 15.226   0.021   0.033     4     Ks
56014.291380 15.220   0.025   0.052     2     Ks
56015.315005 15.222   0.020   0.005     4     Ks
56016.265416 15.174   0.025   0.018     2     Ks
56020.306172 15.139   0.024   0.016     2     Ks
56054.356975  9.674   0.177   0.014     2     Ks
56063.388354 10.562   0.030   0.023     2     Ks
56064.404325 10.708   0.177   0.227     2     Ks
56067.399098 10.518   0.177   0.008     2     Ks
56075.413644 10.890   0.013   0.003     2     Ks
56078.310507 11.060   0.177   0.035     2     Ks
56079.146781 11.026   0.177   0.028     2     Ks
56080.272707 11.054   0.177   0.011     2     Ks
56143.218252 14.391   0.029   0.013     2     Ks
56156.086041 14.461   0.040     NaN     1     Ks
56168.068338 14.451   0.053     NaN     1     Ks
56169.093453 14.774   0.019   0.025     2     Ks
56182.020845 14.779   0.019   0.000     2     Ks
56183.079786 14.877   0.017   0.001     2     Ks
56185.996411 14.650   0.023   0.003     2     Ks
56195.066010 14.663   0.018   0.007     2     Ks
56207.036379 15.245   0.025   0.017     2     Ks
56216.008458 15.063   0.026   0.006     2     Ks
56364.368706 15.174   0.037   0.038     2     Ks
56369.383735 15.475   0.039   0.012     2     Ks
56379.348797 15.163   0.023   0.014     2     Ks
56405.386027 15.137   0.028   0.004     2     Ks
56461.107752 14.974   0.021   0.021     2     Ks
56469.241526 14.912   0.039   0.026     2     Ks
56480.063406 14.895   0.021   0.000     2     Ks
56498.035929 14.774   0.021   0.001     2     Ks
56502.174459 14.930   0.025   0.024     2     Ks
56508.110675 15.513   0.051   0.061     2     Ks
56509.145167 15.037   0.018   0.016     2     Ks
56523.120057 15.208   0.025   0.006     2     Ks
56533.077427 15.063   0.019   0.032     4     Ks
56534.086330 15.061   0.020   0.011     4     Ks
56540.108857 15.094   0.048   0.009     2     Ks
56542.013249 15.166   0.024   0.007     2     Ks
56557.990528 15.164   0.026   0.002     2     Ks
56569.997660 15.268   0.027   0.003     2     Ks
56581.003079 15.128   0.026   0.000     2     Ks
56582.017105 15.150   0.025   0.020     2     Ks
56587.015165 15.029   0.034   0.064     2     Ks
56746.293450 15.199   0.026   0.034     2     Ks
56815.226802 14.936   0.064     NaN     1     Ks
56816.073804 14.827   0.044   0.033     2     Ks
56817.099057 15.124   0.033   0.043     2     Ks
56853.153003 15.241   0.031   0.005     2     Ks
56872.031550 15.250   0.015   0.013     6     Ks
56874.086605 15.248   0.013   0.025     9     Ks
56887.141988 15.686   0.039   0.085     2     Ks
56912.019483 14.925   0.027   0.042     2     Ks
56924.101122 14.999   0.038   0.107     2     Ks
57199.026599 15.343   0.034   0.032     2     Ks
57241.039798 15.144   0.026   0.058     2     Ks
57264.139944 15.219   0.109   0.101     2     Ks
57269.005355 15.720   0.034     NaN     1      H
57269.007611 15.359   0.052   0.029     2     Ks
57269.011166 16.210   0.021     NaN     1      J
57272.989446 15.522   0.034   0.035     2     Ks
57280.021926 16.655   0.015   0.069     2      Y
57280.025013 17.039   0.011   0.001     2      Z
57576.120739 15.118   0.035   0.039     2     Ks
57876.363617 14.816   0.072     NaN     1     Ks


==> anc/2dp/sf142_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.145493 12.124   0.015   0.014     2     Ks
55777.132223 13.385   0.019   0.005     2     Ks
55778.194082 13.331   0.018   0.013     2     Ks
55794.122837 12.806   0.018   0.003     2     Ks
55806.150268 12.771   0.018   0.001     2     Ks
55820.103323 12.948   0.022   0.011     2     Ks
55830.023896 12.889   0.024   0.005     2     Ks
55844.023267 12.978   0.018   0.006     2     Ks
55849.025316 12.768   0.076   0.010     2     Ks
55987.374848 13.532   0.024   0.011     2     Ks
55999.374371 13.484   0.016   0.007     2     Ks
56016.379709 13.434   0.024   0.007     2     Ks
56024.262247 13.117   0.023   0.008     2     Ks
56035.275207 14.036   0.019   0.012     6     Ks
56036.358424 14.179   0.016   0.013     7     Ks
56039.259594 14.340   0.039   0.012     2     Ks
56046.280477 13.585   0.028   0.006     2     Ks
56047.233180 13.523   0.025   0.022     2     Ks
56086.153761 13.728   0.025   0.013     2     Ks
56090.124668 13.781   0.028   0.005     2     Ks
56093.189886 13.939   0.027   0.011     2     Ks
56096.149192 13.774   0.022   0.002     2     Ks
56109.098152 13.176   0.025   0.002     2     Ks
56114.178902 13.011   0.022   0.009     2     Ks
56123.161970 13.317   0.024   0.002     2     Ks
56125.099854 13.326   0.023   0.012     2     Ks
56126.025776 13.336   0.025   0.017     2     Ks
56126.992758 13.286   0.023   0.004     2     Ks
56128.089424 13.284   0.018   0.011     4     Ks
56130.160640 13.293   0.020   0.003     2     Ks
56130.992450 13.289   0.030   0.003     2     Ks
56132.069139 13.293   0.030   0.002     2     Ks
56135.040565 13.260   0.022   0.004     2     Ks
56140.034601 13.275   0.021   0.005     2     Ks
56141.125905 13.310   0.026   0.019     2     Ks
56144.125383 13.406   0.031   0.004     2     Ks
56148.106611 13.446   0.025   0.001     2     Ks
56153.993968 13.317   0.023   0.016     2     Ks
56157.148396 13.287   0.047   0.013     2     Ks
56168.147610 13.451   0.025   0.014     2     Ks
56169.117484 13.570   0.028   0.031     2     Ks
56182.071404 13.174   0.018   0.006     2     Ks
56183.003814 13.168   0.020   0.013     2     Ks
56195.014398 13.658   0.027   0.004     2     Ks
56195.999201 13.701   0.023   0.007     2     Ks
56197.072736 13.717   0.024   0.019     2     Ks
56213.027118 13.414   0.031   0.008     2     Ks
56476.084141 15.982   0.102   0.054     2     Ks
56477.058411 15.927   0.111   0.093     2     Ks
56479.087919 15.526   0.112     NaN     1     Ks
56480.149976 15.748   0.060   0.031     4     Ks
56485.064793 15.836   0.094   0.032     2     Ks
56487.065906 15.937   0.092   0.054     2     Ks
56512.102416 15.606   0.119   0.029     2     Ks
56533.076663 15.576   0.083   0.069     2     Ks
56558.021469 14.860   0.049   0.028     2     Ks
56573.022826 15.140   0.068   0.031     2     Ks
56582.004107 14.489   0.083   0.068     2     Ks
56583.021262 14.492   0.064   0.024     2     Ks
56804.160370 12.792   0.024   0.000     2     Ks
56816.145843 12.900   0.026   0.003     2     Ks
56826.300499 12.909   0.080   0.014     2     Ks
56829.312556 12.828   0.022   0.007     2     Ks
56832.236544 12.807   0.019   0.004     2     Ks
56833.182385 12.792   0.014   0.004     4     Ks
56841.177780 12.814   0.028   0.005     2     Ks
56842.116696 12.837   0.021   0.007     2     Ks
56845.208517 12.925   0.018   0.000     2     Ks
56851.137436 13.168   0.027   0.008     2     Ks
56874.001674 13.007   0.049   0.006     2     Ks
56912.070796 13.237   0.025   0.011     2     Ks
56937.022362 13.299   0.022   0.012     2     Ks
57166.317081 13.452   0.025   0.013     2     Ks
57172.114941 13.465   0.014   0.008     6     Ks
57174.313549 13.436   0.017   0.010     4     Ks
57227.214403 13.550   0.027   0.011     2     Ks
57239.045183 13.512   0.022   0.001     2     Ks
57245.060735 13.429   0.069   0.011     2     Ks
57265.006945 13.707   0.028   0.015     2     Ks
57273.003046 13.917   0.031   0.005     2     Ks
57284.035767 13.854   0.027   0.009     2     Ks
57589.161878 12.867   0.028   0.012     2     Ks
57593.158069 16.942   0.103   0.037     2      H
57594.009849 16.724   0.542     NaN     1      H
57636.031016 16.815   0.071   0.061     2      H
57637.007332 16.766   0.080   0.063     2      H
57928.213204 12.023   0.037   0.006     2     Ks
57934.067736 12.000   0.020   0.037     2     Ks
58205.337330 11.993   0.037   0.003     2     Ks
58264.150055 12.104   0.021   0.009     4     Ks
58335.207907 11.932   0.040   0.002     2     Ks
58343.054326 11.964   0.030   0.007     2     Ks
58345.052422 11.976   0.018   0.001     2     Ks
58347.071494 12.024   0.024   0.005     2     Ks
58355.051715 12.004   0.017   0.008     2     Ks
58360.040131 12.037   0.014   0.007     2     Ks
58363.029090 12.053   0.016   0.002     2     Ks
58371.039463 15.310   0.093   0.061     2      H
58371.042730 12.116   0.034   0.004     2     Ks
58550.350326 15.333   0.041   0.008     2      H
58550.353419 12.013   0.028   0.020     2     Ks


==> anc/2dp/sf143_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.144158 12.970   0.034   0.014     2     Ks
55777.130859 13.355   0.054   0.017     2     Ks
55778.192797 13.310   0.037   0.026     2     Ks
55794.121233 13.444   0.045   0.008     2     Ks
55806.149021 13.459   0.048   0.002     2     Ks
55820.102085 13.450   0.072     NaN     1     Ks
55830.022812 13.356   0.110     NaN     1     Ks
55844.022031 13.540   0.050   0.002     2     Ks
55849.023871 13.435   0.251     NaN     1     Ks
55987.373885 14.632   0.110     NaN     1     Ks
56024.261197 15.145   0.131     NaN     1     Ks
56035.273871 15.295   0.086   0.056     3     Ks
56036.316281 15.192   0.142     NaN     1     Ks
56039.258629 15.366   0.141     NaN     1     Ks
56477.000000 16.500     NaN     NaN     0     Ks
57166.315789 13.561   0.043   0.004     2     Ks
57172.113761 13.532   0.023   0.010     6     Ks
57174.312345 13.491   0.031   0.004     4     Ks
57227.213003 13.407   0.040   0.020     2     Ks
57239.044099 13.398   0.049   0.004     2     Ks
57245.059569 13.186   0.073   0.036     2     Ks
57265.005796 13.406   0.045   0.013     2     Ks
57284.034685 13.329   0.042   0.035     2     Ks
57934.066740 13.195   0.053   0.006     2     Ks
58205.336005 13.119   0.070     NaN     1     Ks
58264.132683 13.189   0.043   0.040     3     Ks
58335.206858 13.105   0.079   0.057     2     Ks
58345.051280 13.112   0.064   0.046     2     Ks
58355.049180 13.210   0.055   0.038     2     Ks
58360.038905 13.267   0.046   0.014     2     Ks
58363.027968 13.273   0.054   0.030     2     Ks
58371.037180 16.475   0.434     NaN     1      H
58371.041359 13.383   0.190     NaN     1     Ks
58550.352267 13.400   0.067   0.014     2     Ks


==> anc/2dp/sf144_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55777.137517 14.874   0.086     NaN     1     Ks
55778.199118 14.804   0.056   0.004     2     Ks
55794.128591 14.859   0.074   0.002     2     Ks
55806.145733 14.843   0.057   0.015     2     Ks
55820.110405 14.743   0.051   0.054     2     Ks
55830.020220 14.822   0.069   0.077     2     Ks
55844.028335 15.094   0.078   0.004     2     Ks
55987.380845 16.050   0.172   0.025     2     Ks
56086.149595 15.878   0.139   0.123     2     Ks
56090.120630 15.857   0.113   0.156     2     Ks
56109.088969 16.211   0.301     NaN     1     Ks
56126.989483 15.955   0.231     NaN     1     Ks
56130.157137 15.940   0.156   0.054     2     Ks
56130.988839 15.894   0.246     NaN     1     Ks
56135.036813 16.059   0.149   0.139     2     Ks
56140.030135 16.181   0.280     NaN     1     Ks
56148.102519 16.049   0.266     NaN     1     Ks
56169.113739 16.015   0.193     NaN     1     Ks
56182.067391 16.036   0.133   0.205     2     Ks
56182.998942 16.056   0.158   0.100     2     Ks
56195.007405 16.152   0.235     NaN     1     Ks
56195.995155 16.302   0.258     NaN     1     Ks
56370.350643 14.606   0.058   0.010     2     Ks
56375.366398 14.598   0.054   0.013     2     Ks
56376.404191 14.597   0.051   0.050     2     Ks
56377.354857 14.585   0.063   0.002     2     Ks
56378.323251 14.547   0.044   0.030     2     Ks
56469.260724 14.182   0.155     NaN     1     Ks
56476.079898 14.753   0.071   0.043     2     Ks
56477.117314 14.730   0.035   0.046     6     Ks
56479.083871 14.718   0.047   0.054     2     Ks
56480.145626 14.774   0.037   0.028     4     Ks
56485.060901 14.954   0.083   0.183     2     Ks
56487.061861 14.822   0.062   0.016     2     Ks
56498.211567 15.025   0.130     NaN     1     Ks
56501.005820 14.950   0.065   0.059     4     Ks
56512.098606 14.633   0.071   0.016     2     Ks
56533.073054 14.274   0.041   0.021     2     Ks
56558.017089 13.748   0.034   0.034     2     Ks
56573.019499 13.521   0.026   0.013     2     Ks
56582.000182 13.224   0.050   0.022     2     Ks
56583.017840 13.229   0.040   0.006     2     Ks
56804.156667 12.751   0.033   0.005     2     Ks
56816.141499 12.722   0.033   0.008     2     Ks
56826.296813 12.728   0.057   0.001     2     Ks
56829.307931 12.831   0.022   0.044     2     Ks
56832.232964 12.831   0.019   0.008     2     Ks
56833.177935 12.816   0.014   0.010     4     Ks
56841.173806 12.780   0.027   0.011     2     Ks
56842.113074 12.811   0.018   0.039     2     Ks
56845.203437 12.787   0.023   0.023     2     Ks
56851.133566 12.800   0.021   0.012     2     Ks
56873.996358 12.785   0.040   0.010     2     Ks
56912.066695 13.073   0.023   0.011     2     Ks
56937.019024 12.962   0.022   0.008     2     Ks
57166.319082 13.204   0.021   0.006     2     Ks
57172.116758 13.189   0.013   0.005     6     Ks
57174.318856 13.178   0.016   0.014     4     Ks
57227.210122 13.238   0.021   0.008     2     Ks
57239.041849 13.230   0.023   0.020     2     Ks
57245.065954 13.087   0.041   0.003     2     Ks
57265.008843 13.295   0.025   0.021     2     Ks
57273.005155 13.383   0.029   0.001     2     Ks
57277.089811 17.452   0.158   0.020     2      H
57277.092182 13.363   0.025   0.013     2     Ks
57589.158226 13.357   0.030   0.021     2     Ks
57593.142099 17.705   0.156   0.111     2      H
57594.141244 17.499   0.162   0.081     3      H
57928.215626 13.319   0.047   0.022     2     Ks
57934.069358 13.375   0.027   0.013     2     Ks
58205.339258 12.653   0.029   0.010     2     Ks
58264.151966 12.623   0.021   0.006     4     Ks
58335.209651 12.414   0.033   0.014     2     Ks
58343.056375 12.370   0.027   0.011     2     Ks
58345.056653 12.376   0.026   0.001     2     Ks
58347.073359 12.390   0.025   0.005     2     Ks
58360.042166 12.352   0.024   0.018     2     Ks
58362.018587 15.905   0.057   0.017     2      H
58362.022324 12.330   0.026   0.005     2     Ks
58363.030956 12.313   0.027   0.011     2     Ks


==> anc/2dp/sf145_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.179055 14.168   0.022   0.016     3     Ks
55777.138193 15.192   0.035   0.013     4     Ks
55778.199525 15.117   0.031   0.047     4     Ks
55794.129007 15.196   0.034   0.035     4     Ks
55806.145733 15.241   0.047   0.002     2     Ks
55820.111426 15.098   0.031   0.026     4     Ks
55830.020220 15.247   0.061   0.027     2     Ks
55844.028913 15.215   0.035   0.037     4     Ks
55849.021433 15.163   0.195   0.153     2     Ks
55987.381225 15.598   0.048   0.026     4     Ks
55999.379697 15.597   0.044   0.013     4     Ks
56016.385965 15.675   0.056   0.021     4     Ks
56086.149595 15.942   0.064   0.006     2     Ks
56090.120630 16.006   0.072   0.006     2     Ks
56093.185229 16.049   0.104   0.020     2     Ks
56096.144910 16.078   0.079   0.013     2     Ks
56109.088736 16.113   0.110   0.065     2     Ks
56113.120661 16.389   0.216   0.052     2     Ks
56114.175120 16.292   0.096   0.008     2     Ks
56123.158241 16.339   0.129   0.083     2     Ks
56125.096182 16.486   0.412     NaN     1     Ks
56126.022301 16.292   0.087   0.042     2     Ks
56126.989295 16.253   0.112   0.074     2     Ks
56128.085865 16.121   0.092   0.081     4     Ks
56130.157137 16.378   0.138   0.053     2     Ks
56130.989028 16.263   0.115   0.138     2     Ks
56132.064992 16.245   0.195     NaN     1     Ks
56135.036813 16.185   0.079   0.028     2     Ks
56140.030335 16.061   0.081   0.084     2     Ks
56141.121824 16.300   0.118   0.008     2     Ks
56144.121851 16.409   0.158   0.053     2     Ks
56148.102725 16.258   0.103   0.030     2     Ks
56153.990338 16.020   0.087   0.004     2     Ks
56157.145079 15.848   0.309     NaN     1     Ks
56168.144206 16.209   0.118   0.036     2     Ks
56169.113943 16.037   0.070   0.019     2     Ks
56182.067391 16.015   0.084   0.099     2     Ks
56182.998942 15.917   0.080   0.036     2     Ks
56195.007618 15.975   0.080   0.013     2     Ks
56195.994932 16.024   0.086   0.036     2     Ks
56197.068881 16.043   0.125   0.122     2     Ks
56213.023039 15.821   0.141   0.166     2     Ks
56370.350643 15.881   0.075   0.053     2     Ks
56375.366398 15.728   0.063   0.057     2     Ks
56376.404191 15.829   0.062   0.011     2     Ks
56377.354857 15.786   0.059   0.013     2     Ks
56378.323251 15.698   0.060   0.042     2     Ks
56469.260926 15.677   0.223   0.131     2     Ks
56476.079898 15.585   0.063   0.024     2     Ks
56477.117314 15.632   0.029   0.012     6     Ks
56479.094931 15.649   0.042   0.047     6     Ks
56480.145626 15.595   0.036   0.010     4     Ks
56485.060901 15.713   0.065   0.002     2     Ks
56487.061861 15.781   0.065   0.032     2     Ks
56498.211387 15.932   0.087   0.091     2     Ks
56501.005820 15.989   0.068   0.024     4     Ks
56512.098606 16.018   0.079   0.105     2     Ks
56533.073054 16.269   0.104   0.049     2     Ks
56558.017089 16.252   0.117   0.039     2     Ks
56573.019499 16.332   0.115   0.034     2     Ks
56581.999978 16.322   0.548     NaN     1     Ks
56829.307931 16.734   0.140   0.074     2     Ks
56832.232964 16.630   0.139   0.014     2     Ks
56833.177935 16.673   0.125   0.050     4     Ks
56841.173806 16.455   0.210   0.126     2     Ks
56842.113074 16.594   0.121   0.150     2     Ks
56845.203437 16.659   0.138   0.208     2     Ks
56851.133566 16.613   0.117   0.122     2     Ks
56912.066695 15.975   0.068   0.038     2     Ks
56937.019024 15.976   0.077   0.015     2     Ks
57166.319082 14.571   0.029   0.097     2     Ks
57172.116758 14.518   0.018   0.040     6     Ks
57174.318856 14.555   0.019   0.034     4     Ks
57227.210122 14.300   0.020   0.000     2     Ks
57239.041849 14.189   0.022   0.010     2     Ks
57245.065954 14.111   0.049   0.035     2     Ks
57265.008843 14.026   0.025   0.006     2     Ks
57273.005155 14.066   0.017   0.007     2     Ks
57589.158226 13.882   0.025   0.013     2     Ks
57928.215626 13.661   0.043   0.015     2     Ks
57934.069358 13.699   0.020   0.003     2     Ks
58205.339258 13.287   0.021   0.002     2     Ks
58264.151966 13.221   0.020   0.004     4     Ks
58335.209651 12.860   0.028   0.002     2     Ks
58343.056375 12.863   0.022   0.009     2     Ks
58345.056653 12.851   0.015   0.001     2     Ks
58347.073359 12.873   0.026   0.002     2     Ks
58360.042166 12.827   0.015   0.013     2     Ks
58362.018587 16.606   0.084   0.068     2      H
58362.022324 12.813   0.018   0.011     2     Ks
58363.030956 12.814   0.018   0.004     2     Ks


==> anc/2dp/sf146_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.142775 14.282   0.022   0.009     2      H
55423.145700 11.897   0.018   0.002     2     Ks
55423.148973 19.011   0.157     NaN     1      J
55777.132440 11.935   0.017   0.005     2     Ks
55778.194278 11.932   0.019   0.000     2     Ks
55794.122297 11.962   0.027     NaN     1     Ks
55806.150080 11.946   0.025     NaN     1     Ks
55820.103555 11.942   0.014   0.003     2     Ks
55830.023683 11.980   0.039     NaN     1     Ks
55844.023455 11.973   0.021   0.016     2     Ks
55987.374660 12.005   0.029     NaN     1     Ks
55999.374567 11.971   0.013   0.011     2     Ks
56016.379470 11.959   0.029     NaN     1     Ks
56024.262446 11.967   0.019   0.005     2     Ks
56035.284018 11.978   0.018   0.017     2     Ks
56036.337944 11.962   0.010   0.014     6     Ks
56039.260147 12.028   0.031     NaN     1     Ks
56046.280682 11.974   0.014   0.004     2     Ks
56047.233369 11.972   0.021   0.013     2     Ks
56086.154001 11.934   0.015   0.016     2     Ks
56090.124903 11.922   0.020   0.006     2     Ks
56093.190129 11.928   0.018   0.008     2     Ks
56096.149434 11.928   0.013   0.015     2     Ks
56109.097925 11.928   0.025     NaN     1     Ks
56114.178691 11.950   0.028     NaN     1     Ks
56123.161777 11.911   0.030     NaN     1     Ks
56125.100056 11.910   0.021   0.022     2     Ks
56126.026369 11.880   0.028     NaN     1     Ks
56126.992947 11.893   0.014   0.009     2     Ks
56128.089222 11.915   0.023   0.001     2     Ks
56130.160827 11.903   0.014   0.007     2     Ks
56130.992262 11.853   0.064     NaN     1     Ks
56132.069349 11.889   0.020   0.020     2     Ks
56135.040766 11.899   0.014   0.019     2     Ks
56140.034802 11.916   0.020   0.020     2     Ks
56144.125188 11.923   0.044     NaN     1     Ks
56148.106804 11.916   0.015   0.019     2     Ks
56153.994169 11.901   0.015   0.013     2     Ks
56157.148589 11.860   0.053   0.002     2     Ks
56168.147798 11.888   0.018   0.002     2     Ks
56169.117301 11.894   0.027     NaN     1     Ks
56182.071599 11.887   0.014   0.014     2     Ks
56183.004040 11.903   0.015   0.013     2     Ks
56195.014188 11.912   0.021     NaN     1     Ks
56195.999000 11.896   0.019     NaN     1     Ks
56213.026921 11.866   0.042     NaN     1     Ks
56370.355165 11.920   0.017   0.020     2     Ks
56375.372448 11.958   0.015     NaN     1     Ks
56376.409260 11.957   0.026     NaN     1     Ks
56377.361409 11.940   0.017   0.021     2     Ks
56378.329108 11.955   0.018   0.006     2     Ks
56469.264326 11.956   0.126     NaN     1     Ks
56476.083929 11.905   0.025     NaN     1     Ks
56477.129120 11.884   0.010   0.008     4     Ks
56479.102460 11.869   0.013   0.008     5     Ks
56480.150179 11.890   0.011   0.014     4     Ks
56487.066107 11.873   0.016   0.026     2     Ks
56498.215153 11.882   0.031   0.026     2     Ks
56501.011825 11.895   0.022   0.012     2     Ks
56512.102205 11.902   0.023     NaN     1     Ks
56533.076868 11.895   0.015   0.013     2     Ks
56558.021263 11.911   0.030     NaN     1     Ks
56573.023004 11.880   0.015   0.031     2     Ks
56582.003899 11.880   0.056     NaN     1     Ks
56583.021074 11.904   0.041     NaN     1     Ks
56804.160160 11.937   0.034     NaN     1     Ks
56816.145633 11.923   0.035     NaN     1     Ks
56829.312310 11.940   0.043     NaN     1     Ks
56832.236751 11.944   0.022   0.001     2     Ks
56833.182594 11.926   0.020   0.012     2     Ks
56841.177995 11.922   0.025   0.005     2     Ks
56842.116893 11.941   0.019   0.008     2     Ks
56845.208717 11.944   0.014   0.007     2     Ks
56851.137667 11.934   0.016   0.003     2     Ks
56874.001469 11.881   0.084     NaN     1     Ks
56912.071010 11.942   0.016   0.007     2     Ks
56937.022549 11.919   0.023   0.011     2     Ks
57166.316876 12.153   0.037     NaN     1     Ks
57172.117690 12.122   0.011   0.006     5     Ks
57174.345717 12.116   0.023   0.017     3     Ks
57227.214634 12.073   0.020   0.016     2     Ks
57239.045347 12.106   0.018   0.024     2     Ks
57265.007122 12.068   0.015   0.016     2     Ks
57273.003265 12.080   0.017   0.007     2     Ks
57284.033550 14.631   0.022   0.010     2      H
57284.035943 12.097   0.016   0.005     2     Ks
57589.162080 12.080   0.020   0.026     2     Ks
57593.158425 14.616   0.023   0.012     2      H
57594.093914 14.606   0.029   0.022     6      H
57636.031342 14.636   0.018   0.008     2      H
57637.007683 14.622   0.016   0.001     2      H
57934.067566 13.988   0.045     NaN     1     Ks
58205.337865 14.747   0.174     NaN     1     Ks
58264.102130 14.242   0.088     NaN     1     Ks
58335.207725 14.418   0.198     NaN     1     Ks
58343.054139 14.419   0.199     NaN     1     Ks
58347.071686 15.378   0.062   0.066     2     Ks
58355.051341 15.240   0.127     NaN     1     Ks
58360.039946 15.443   0.101     NaN     1     Ks
58363.028911 15.386   0.115     NaN     1     Ks
58550.354007 16.577   0.426     NaN     1     Ks


==> anc/2dp/sf147_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.145700 13.602   0.030   0.061     2     Ks
55777.132440 12.093   0.021   0.012     2     Ks
55778.194278 12.090   0.017   0.021     2     Ks
55794.123074 12.042   0.019   0.017     2     Ks
55806.150444 11.963   0.020   0.012     2     Ks
55820.103555 11.969   0.021   0.006     2     Ks
55830.024113 11.966   0.021   0.012     2     Ks
55844.023455 12.023   0.018   0.012     2     Ks
55849.025530 11.988   0.052   0.019     2     Ks
55987.375049 12.784   0.023   0.040     2     Ks
55999.374567 12.930   0.020   0.005     2     Ks
56016.379950 12.991   0.022   0.044     2     Ks
56024.262446 13.021   0.017   0.019     2     Ks
56035.275429 13.040   0.011   0.010     6     Ks
56036.351652 13.016   0.013   0.015     8     Ks
56039.259777 13.019   0.019   0.025     2     Ks
56046.280682 13.033   0.030   0.029     2     Ks
56047.233369 13.048   0.023   0.000     2     Ks
56086.154001 12.986   0.023   0.020     2     Ks
56090.124903 12.964   0.026   0.014     2     Ks
56093.190129 13.005   0.025   0.017     2     Ks
56096.149434 12.970   0.023   0.013     2     Ks
56109.098400 13.034   0.024   0.020     2     Ks
56114.179120 13.008   0.035   0.023     2     Ks
56123.162165 13.019   0.026   0.011     2     Ks
56125.100056 13.060   0.025   0.028     2     Ks
56126.025973 13.065   0.029   0.005     2     Ks
56126.992947 13.047   0.027   0.009     2     Ks
56128.089619 12.997   0.020   0.013     4     Ks
56130.160827 13.032   0.030   0.020     2     Ks
56130.992639 12.987   0.033   0.008     2     Ks
56132.069349 13.085   0.028   0.024     2     Ks
56135.040766 13.104   0.026   0.029     2     Ks
56140.035209 13.098   0.032     NaN     1     Ks
56141.126096 13.050   0.028   0.033     2     Ks
56144.125574 13.074   0.030   0.013     2     Ks
56148.106804 13.111   0.030   0.054     2     Ks
56153.994169 13.120   0.020   0.025     2     Ks
56157.148589 13.042   0.049   0.005     2     Ks
56168.147798 13.069   0.027   0.009     2     Ks
56169.118059 13.084   0.051     NaN     1     Ks
56182.071599 13.054   0.022   0.029     2     Ks
56183.004040 13.053   0.030   0.034     2     Ks
56195.014603 12.933   0.024   0.042     2     Ks
56195.999000 12.901   0.058     NaN     1     Ks
56197.072914 12.847   0.027   0.040     2     Ks
56213.027300 12.784   0.033   0.027     2     Ks
56370.356268 13.433   0.036     NaN     1     Ks
56375.372854 13.435   0.029   0.005     2     Ks
56376.409260 13.408   0.029     NaN     1     Ks
56377.361409 13.453   0.020   0.002     2     Ks
56378.329108 13.418   0.020   0.029     2     Ks
56469.264714 13.688   0.082   0.155     2     Ks
56476.084339 13.868   0.024   0.002     2     Ks
56477.125070 13.864   0.016   0.006     5     Ks
56479.082409 13.834   0.034   0.052     4     Ks
56480.150179 13.904   0.016   0.010     4     Ks
56485.064989 13.991   0.032   0.040     2     Ks
56487.066107 13.986   0.023   0.013     2     Ks
56498.215153 13.921   0.046   0.032     2     Ks
56501.011825 14.029   0.046   0.099     2     Ks
56512.102625 14.157   0.025   0.008     2     Ks
56533.076868 14.131   0.027   0.037     2     Ks
56558.021691 13.865   0.045   0.060     2     Ks
56573.023004 13.394   0.052   0.013     2     Ks
56582.004314 13.308   0.048   0.064     2     Ks
56583.021441 13.284   0.037   0.033     2     Ks
56804.160565 14.565   0.038   0.011     2     Ks
56816.146040 14.780   0.061   0.018     2     Ks
56826.301088 14.162   0.125     NaN     1     Ks
56829.313328 14.867   0.083     NaN     1     Ks
56832.236751 14.913   0.037   0.001     2     Ks
56833.294094 14.859   0.041   0.008     2     Ks
56842.117281 14.916   0.068     NaN     1     Ks
56845.208320 14.856   0.044     NaN     1     Ks
56851.137667 14.865   0.041   0.033     2     Ks
56912.071010 14.419   0.034   0.020     2     Ks
56937.022549 14.236   0.026   0.004     2     Ks
57172.115705 15.783   0.127     NaN     1     Ks
57174.409638 15.856   0.164     NaN     1     Ks
57239.045678 15.948   0.189     NaN     1     Ks
57265.007122 15.603   0.067   0.052     2     Ks
57273.003265 15.478   0.069   0.009     2     Ks
57284.036299 15.464   0.157     NaN     1     Ks
57589.162080 12.603   0.023   0.031     2     Ks
57928.213649 11.875   0.038   0.009     2     Ks
57934.067903 11.865   0.018   0.016     2     Ks
58205.337498 12.475   0.037   0.007     2     Ks
58264.150257 12.858   0.028   0.018     4     Ks
58335.208095 12.845   0.045   0.001     2     Ks
58343.054520 12.857   0.036   0.020     2     Ks
58345.052608 12.823   0.037   0.011     2     Ks
58347.071686 12.856   0.027   0.029     2     Ks
58355.052059 12.795   0.032   0.003     2     Ks
58360.040322 12.760   0.029   0.016     2     Ks
58363.029277 12.742   0.038   0.006     2     Ks
58371.042921 12.655   0.036   0.004     2     Ks
58550.350637 17.000   0.083   0.016     2      H
58550.354007 11.813   0.043     NaN     1     Ks


==> anc/2dp/sf148_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55308.341733 15.424   0.033     NaN     1     Ks
55328.285828 15.280   0.036     NaN     1     Ks
55334.303759 15.056   0.030     NaN     1     Ks
55385.226043 15.012   0.028     NaN     1     Ks
55386.266423 15.140   0.052     NaN     1     Ks
55388.241303 15.013   0.030   0.003     2     Ks
55389.208389 15.056   0.045     NaN     1     Ks
55390.246786 15.130   0.072     NaN     1     Ks
55418.106280 15.423   0.037     NaN     1     Ks
55423.146137 15.395   0.037     NaN     1     Ks
55445.049134 15.338   0.060     NaN     1     Ks
55451.061922 15.468   0.053     NaN     1     Ks
55777.132873 15.849   0.058     NaN     1     Ks
55778.194675 15.699   0.066     NaN     1     Ks
55780.195805 15.764   0.082     NaN     1     Ks
55794.123851 15.772   0.059     NaN     1     Ks
55806.119270 15.874   0.047   0.061     2     Ks
55820.078879 16.099   0.054   0.020     2     Ks
55824.074192 16.216   0.152     NaN     1     Ks
55830.024543 16.351   0.173     NaN     1     Ks
55839.015309 16.129   0.085     NaN     1     Ks
55844.023835 15.891   0.067     NaN     1     Ks
55847.045906 15.976   0.145     NaN     1     Ks
55987.375439 15.579   0.059     NaN     1     Ks
55999.374959 15.538   0.041     NaN     1     Ks
56004.291815 15.632   0.052     NaN     1     Ks
56007.343374 15.414   0.057     NaN     1     Ks
56016.380429 15.718   0.052     NaN     1     Ks
56020.278364 15.453   0.055     NaN     1     Ks
56024.262845 15.320   0.043     NaN     1     Ks
56035.275877 15.678   0.042   0.063     3     Ks
56036.352140 15.620   0.025   0.030     4     Ks
56039.260147 15.564   0.060     NaN     1     Ks
56046.281091 15.504   0.042     NaN     1     Ks
56047.233755 15.518   0.042     NaN     1     Ks
56089.176243 15.012   0.029     NaN     1     Ks
56090.125367 15.016   0.039     NaN     1     Ks
56093.190620 15.145   0.046     NaN     1     Ks
56094.138072 15.070   0.032     NaN     1     Ks
56095.109933 14.893   0.039     NaN     1     Ks
56096.149927 15.239   0.043     NaN     1     Ks
56102.062946 15.292   0.047     NaN     1     Ks
56109.098875 15.536   0.080     NaN     1     Ks
56112.211766 15.520   0.045     NaN     1     Ks
56114.127000 15.666   0.042   0.002     2     Ks
56115.089888 15.616   0.040     NaN     1     Ks
56123.162552 15.563   0.047     NaN     1     Ks
56125.126750 15.543   0.041   0.050     2     Ks
56126.056622 15.524   0.037   0.058     2     Ks
56127.010576 15.625   0.043   0.080     2     Ks
56128.114984 15.690   0.083   0.067     3     Ks
56129.155571 15.558   0.051     NaN     1     Ks
56130.173150 15.432   0.034   0.073     2     Ks
56130.993017 15.575   0.108     NaN     1     Ks
56132.069772 15.756   0.079     NaN     1     Ks
56135.041166 15.440   0.047     NaN     1     Ks
56140.077743 15.329   0.041   0.159     2     Ks
56141.114159 15.391   0.027   0.016     2     Ks
56144.065406 15.327   0.043   0.062     2     Ks
56148.107192 15.428   0.050     NaN     1     Ks
56153.994562 15.222   0.041     NaN     1     Ks
56155.018501 15.256   0.042     NaN     1     Ks
56157.128033 15.161   0.075   0.113     3     Ks
56158.176107 15.185   0.074     NaN     1     Ks
56168.148174 15.187   0.039     NaN     1     Ks
56169.118059 15.311   0.065     NaN     1     Ks
56182.071984 15.072   0.033     NaN     1     Ks
56183.004475 15.112   0.040     NaN     1     Ks
56195.026374 15.182   0.023   0.009     2     Ks
56196.011263 15.320   0.032   0.006     2     Ks
56197.052749 15.316   0.033   0.058     2     Ks
56198.060430 15.157   0.123     NaN     1     Ks
56213.027678 15.422   0.101     NaN     1     Ks
56365.322146 15.886   0.318     NaN     1     Ks
56366.327185 15.630   0.051     NaN     1     Ks
56367.316110 15.565   0.047     NaN     1     Ks
56370.367550 15.675   0.039   0.030     2     Ks
56373.375558 15.438   0.058     NaN     1     Ks
56375.373259 15.472   0.051     NaN     1     Ks
56376.409260 15.419   0.043     NaN     1     Ks
56377.362017 15.462   0.053     NaN     1     Ks
56378.329705 15.580   0.098     NaN     1     Ks
56422.395992 15.131   0.055     NaN     1     Ks
56461.156438 14.800   0.030     NaN     1     Ks
56469.265102 15.337   0.226     NaN     1     Ks
56476.084749 15.193   0.036     NaN     1     Ks
56477.122632 15.258   0.030   0.060     3     Ks
56479.144716 15.360   0.035   0.057     4     Ks
56480.150596 15.285   0.035   0.018     2     Ks
56484.171573 15.449   0.057     NaN     1     Ks
56485.065374 15.437   0.067     NaN     1     Ks
56487.133607 15.455   0.035   0.058     2     Ks
56498.215510 15.907   0.121     NaN     1     Ks
56501.012211 15.565   0.057     NaN     1     Ks
56507.021265 15.626   0.041   0.029     2     Ks
56509.035978 15.679   0.064     NaN     1     Ks
56511.169597 15.688   0.041     NaN     1     Ks
56512.103045 15.545   0.055     NaN     1     Ks
56527.132463 15.559   0.046     NaN     1     Ks
56533.077279 15.586   0.045     NaN     1     Ks
56534.096300 15.717   0.051     NaN     1     Ks
56558.022120 15.774   0.067     NaN     1     Ks
56558.999146 15.785   0.063     NaN     1     Ks
56560.046979 15.733   0.054     NaN     1     Ks
56572.030693 15.703   0.076     NaN     1     Ks
56573.023379 15.672   0.063     NaN     1     Ks
56582.004730 15.613   0.316     NaN     1     Ks
56583.004516 15.580   0.054   0.031     2     Ks
56717.390083 15.074   0.031     NaN     1     Ks
56770.304862 15.905   0.221     NaN     1     Ks
56798.305468 15.061   0.062     NaN     1     Ks
56799.132315 15.208   0.040   0.021     2     Ks
56804.160970 15.202   0.051     NaN     1     Ks
56810.204235 15.313   0.055     NaN     1     Ks
56816.146447 14.980   0.047     NaN     1     Ks
56817.067303 15.038   0.059     NaN     1     Ks
56826.301088 14.888   0.141     NaN     1     Ks
56829.313328 14.798   0.044     NaN     1     Ks
56832.237160 14.819   0.031     NaN     1     Ks
56833.182992 14.844   0.028   0.067     2     Ks
56841.178425 14.438   0.034     NaN     1     Ks
56842.117281 14.429   0.029     NaN     1     Ks
56845.209113 14.332   0.037     NaN     1     Ks
56851.138108 14.087   0.024     NaN     1     Ks
56853.165037 14.002   0.031     NaN     1     Ks
56874.002270 14.682   0.162     NaN     1     Ks
56882.083234 14.981   0.016   0.018     5     Ks
56883.072256 15.152   0.067     NaN     1     Ks
56885.123153 14.922   0.026   0.024     2     Ks
56886.066798 14.993   0.035     NaN     1     Ks
56887.058819 14.957   0.026   0.065     3     Ks
56900.151728 15.099   0.034     NaN     1     Ks
56912.071436 15.205   0.035     NaN     1     Ks
56937.022925 15.764   0.072     NaN     1     Ks
57113.402472 15.609   0.050     NaN     1     Ks
57166.317689 15.040   0.038     NaN     1     Ks
57172.115509 14.810   0.022   0.031     3     Ks
57174.314162 14.815   0.024   0.003     2     Ks
57226.120832 14.311   0.059     NaN     1     Ks
57227.215085 14.208   0.028     NaN     1     Ks
57239.045678 13.931   0.021     NaN     1     Ks
57241.172597 13.887   0.027     NaN     1     Ks
57245.061319 13.835   0.104     NaN     1     Ks
57253.101941 13.599   0.029     NaN     1     Ks
57265.007480 14.131   0.028     NaN     1     Ks
57268.006465 14.064   0.023     NaN     1     Ks
57272.009818 14.128   0.092     NaN     1     Ks
57273.003709 14.127   0.021     NaN     1     Ks
57274.012738 14.130   0.022     NaN     1     Ks
57284.036299 14.600   0.043     NaN     1     Ks
57288.000430 14.428   0.028     NaN     1     Ks
57580.022374 14.217   0.034     NaN     1     Ks
57589.162479 13.911   0.040     NaN     1     Ks
57593.159123 16.996   0.082     NaN     1      H
57594.201551 17.212   0.150     NaN     1      H
57636.032019 16.390   0.034     NaN     1      H
57637.008396 16.459   0.054     NaN     1      H
57925.188598 13.053   0.030     NaN     1     Ks
57928.252789 13.087   0.028   0.000     2     Ks
57933.277317 13.086   0.062     NaN     1     Ks
57934.068240 13.155   0.018     NaN     1     Ks
58205.337865 12.389   0.037     NaN     1     Ks
58264.171470 12.849   0.013   0.005     5     Ks
58333.028740 12.381   0.029     NaN     1     Ks
58335.208464 12.359   0.059     NaN     1     Ks
58337.074800 17.479   0.037     NaN     1      J
58342.082344 17.200   0.039     NaN     1      J
58343.054901 12.124   0.024     NaN     1     Ks
58345.052975 12.218   0.031     NaN     1     Ks
58345.978679 12.180   0.022     NaN     1     Ks
58355.047633 14.162   0.020     NaN     1      H
58355.052776 12.005   0.019     NaN     1     Ks
58355.059979 16.970   0.023     NaN     1      J
58356.057972 12.000   0.018     NaN     1     Ks
58358.052085 14.081   0.022     NaN     1      H
58358.055366 11.911   0.022     NaN     1     Ks
58358.059974 16.856   0.026     NaN     1      J
58359.022560 11.963   0.016     NaN     1     Ks
58360.040698 11.960   0.026     NaN     1     Ks
58362.013118 11.881   0.027     NaN     1     Ks
58363.029644 11.871   0.024     NaN     1     Ks
58371.040354 13.847   0.039     NaN     1      H
58371.043289 11.807   0.043     NaN     1     Ks
58385.044660 16.448   0.028     NaN     1      J
58386.012169 16.488   0.038     NaN     1      J
58550.351232 15.804   0.054     NaN     1      H
58550.354007 13.105   0.032     NaN     1     Ks
58550.359968 19.119   0.107     NaN     1      J
58566.361190 18.116   0.066     NaN     1      J
58571.362087 18.193   0.042     NaN     1      J
58573.339938 18.505   0.056   0.052     2      J
58574.352657 18.558   0.061     NaN     1      J
58577.388116 12.792   0.076     NaN     1     Ks


==> anc/2dp/sf149_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.175490 15.767   0.027   0.012     3      H
55423.178478 11.781   0.012   0.001     3     Ks
55777.137747 12.595   0.017   0.013     2     Ks
55778.198914 12.589   0.014   0.006     3     Ks
55794.128375 12.672   0.016   0.016     3     Ks
55806.145536 12.710   0.013   0.012     3     Ks
55820.109809 12.779   0.015   0.011     3     Ks
55830.020011 12.719   0.015   0.011     3     Ks
55844.028049 12.648   0.014   0.003     3     Ks
55849.021194 12.633   0.042   0.020     3     Ks
55987.380642 12.933   0.019   0.003     3     Ks
55999.379115 12.902   0.013   0.009     3     Ks
56016.385204 12.865   0.017   0.007     3     Ks
56086.149361 14.202   0.015   0.009     3     Ks
56090.120412 14.268   0.019   0.016     3     Ks
56093.184976 14.346   0.020   0.018     3     Ks
56096.144672 14.353   0.015   0.022     3     Ks
56109.088503 14.620   0.056     NaN     1     Ks
56113.120404 14.818   0.036   0.015     3     Ks
56114.174923 14.877   0.021   0.034     3     Ks
56123.158033 15.490   0.039   0.072     3     Ks
56125.095785 15.684   0.116   0.090     3     Ks
56126.022105 15.678   0.041   0.070     3     Ks
56126.988476 15.667   0.053   0.024     3     Ks
56128.084736 15.912   0.059   0.073     6     Ks
56130.156941 15.876   0.040   0.036     3     Ks
56130.988838 15.906   0.050   0.164     3     Ks
56132.064171 16.079   0.050   0.036     3     Ks
56135.036611 16.368   0.060   0.097     3     Ks
56140.029932 16.598   0.085   0.108     2     Ks
56141.121635 16.721   0.226     NaN     1     Ks
56148.102323 17.142   0.197   0.023     2     Ks
56851.133352 16.910   0.116   0.109     3     Ks
56912.066474 16.068   0.051   0.028     3     Ks
56937.018832 15.265   0.042   0.016     3     Ks
57166.318877 12.677   0.011   0.007     3     Ks
57172.116564 12.734   0.009   0.004     9     Ks
57174.318658 12.737   0.010   0.006     6     Ks
57227.209877 12.546   0.013   0.007     3     Ks
57239.041663 12.483   0.011   0.005     3     Ks
57245.065758 12.495   0.026   0.007     3     Ks
57265.008650 12.422   0.011   0.007     3     Ks
57273.004926 12.443   0.014   0.004     3     Ks
57277.089609 17.070   0.067   0.019     3      H
57277.092000 12.458   0.015   0.003     3     Ks
57589.158023 12.442   0.016   0.001     3     Ks
57593.141748 17.042   0.056   0.030     3      H
57594.118935 17.138   0.064   0.041     6      H
57636.016334 16.792   0.051   0.023     3      H
57636.993015 16.800   0.047   0.021     3      H
57928.215429 12.330   0.026   0.003     3     Ks
57934.069191 12.578   0.014   0.002     3     Ks
58205.339056 12.508   0.021   0.012     3     Ks
58264.151771 12.151   0.018   0.008     6     Ks
58335.209467 11.931   0.028   0.008     3     Ks
58343.056156 11.980   0.023   0.007     3     Ks
58345.056464 11.978   0.013   0.014     3     Ks
58360.041954 12.041   0.014   0.004     3     Ks
58362.018257 16.236   0.042   0.045     3      H
58362.022114 12.059   0.020   0.004     3     Ks
58363.030765 12.059   0.015   0.003     3     Ks


==> anc/2dp/sf14_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55317.500000 18.200     NaN     NaN     0     Ks
55272.317334 18.733   0.157     NaN     1      H
56331.347057  9.129   0.250     NaN     1     Ks
56360.134991 10.156   0.250     NaN     1     Ks
56362.143291 10.272   0.250     NaN     1     Ks
56365.142110 10.092   0.250     NaN     1     Ks
56366.282931 10.242   0.250     NaN     1     Ks
56371.238195 10.248   0.016     NaN     1     Ks
56372.202299  9.996   0.019   0.040     2     Ks
56373.166940 10.481   0.029   0.018     2     Ks
56374.179118 10.405   0.048   0.100     2     Ks
56375.204090 10.419   0.177   0.078     2     Ks
56376.181878 10.579   0.011   0.007     2     Ks
56377.115180 10.454   0.250     NaN     1     Ks
56407.210748 11.262   0.013     NaN     1     Ks
56408.039966 11.295   0.012   0.015     2     Ks
56418.231459 11.221   0.013     NaN     1     Ks
56431.993722 11.600   0.013     NaN     1     Ks
56438.235619 11.650   0.018     NaN     1     Ks
56439.176681 11.704   0.021   0.001     2     Ks
56445.175604 11.713   0.014     NaN     1     Ks
56447.180386 11.461   0.012   0.032     2     Ks
56448.173854 11.826   0.012   0.004     2     Ks
56449.181557 11.655   0.009   0.011     3     Ks
56450.163333 11.739   0.010   0.006     2     Ks
56459.080170 12.015   0.013   0.024     2     Ks
56460.977223 12.004   0.011     NaN     1     Ks
56462.062204 12.093   0.017     NaN     1     Ks
56463.119317 11.975   0.008   0.001     2     Ks
56465.049432 12.054   0.006   0.025     5     Ks
56798.993885 14.931   0.042     NaN     1     Ks
56804.070130 14.962   0.022   0.022     2     Ks
56809.077196 15.356   0.042     NaN     1     Ks
56810.033299 15.167   0.036     NaN     1     Ks
56811.050168 14.856   0.023   0.042     2     Ks
56812.997232 15.454   0.021   0.030     3     Ks
57111.168112 15.548   0.080     NaN     1     Ks
57113.136991 15.454   0.034     NaN     1     Ks
57115.106347 15.849   0.059     NaN     1     Ks
57135.048467 15.477   0.058   0.021     2     Ks
57135.279083 18.042   0.061     NaN     1      Y
57135.282672 19.060   0.088     NaN     1      Z
57138.070894 15.545   0.090     NaN     1     Ks
57146.254388 17.032   0.036     NaN     1      H
57146.259626 16.329   0.044     NaN     1     Ks
57146.264777 18.283   0.043     NaN     1      J
57150.005743 15.437   0.071     NaN     1     Ks
57152.989473 15.378   0.049     NaN     1     Ks
57170.078632 15.550   0.032     NaN     1     Ks
57170.084175 17.099   0.024     NaN     1      J
57178.203814 15.830   0.098   0.000     2     Ks


==> anc/2dp/sf150_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
57113.402472 11.314   0.022     NaN     1     Ks
57166.317689 13.080   0.022     NaN     1     Ks
57172.115509 13.257   0.012   0.002     3     Ks
57174.314162 13.355   0.021   0.004     2     Ks
57226.120832 14.862   0.168     NaN     1     Ks
57227.215085 15.252   0.153     NaN     1     Ks
57239.045678 15.420   0.135     NaN     1     Ks
57241.172597 15.372   0.144     NaN     1     Ks
57253.101941 15.428   0.231     NaN     1     Ks
57265.007480 15.959   0.144     NaN     1     Ks
57268.006465 15.958   0.227     NaN     1     Ks
57273.003709 16.085   0.121     NaN     1     Ks
57274.012738 16.043   0.214     NaN     1     Ks
57284.036299 16.438   0.278     NaN     1     Ks
58337.074800 18.001   0.160     NaN     1      J
58342.082344 18.086   0.145     NaN     1      J
58355.047633 15.453   0.085     NaN     1      H
58355.059979 17.987   0.163     NaN     1      J
58358.052085 15.578   0.115     NaN     1      H
58358.059974 18.012   0.109     NaN     1      J
58371.040354 15.171   0.159     NaN     1      H
58371.049263 17.749   0.229     NaN     1      J
58385.044660 17.870   0.152     NaN     1      J
58386.012169 17.891   0.211     NaN     1      J


==> anc/2dp/sf151_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55451.043224 17.456   0.095   0.021     2      H
55451.046803 16.792   0.085   0.019     2     Ks
55464.094840 16.692   0.122   0.052     2     Ks
55776.197807 16.924   0.157   0.068     2     Ks
55781.167747 16.947   0.163   0.102     2     Ks
55828.090462 16.686   0.137   0.107     2     Ks
55840.035099 16.865   0.119   0.020     2     Ks
55841.045329 16.908   0.143   0.045     2     Ks
55993.343987 16.950   0.132   0.032     2     Ks
56012.359247 16.885   0.125   0.015     2     Ks
56085.177697 16.822   0.130   0.197     2     Ks
56090.052488 16.403   0.199     NaN     1     Ks
56095.233928 16.835   0.115   0.060     2     Ks
56100.092894 16.638   0.131   0.041     2     Ks
56102.124897 17.010   0.148   0.033     2     Ks
56103.078391 16.567   0.086   0.002     2     Ks
56104.029091 16.689   0.208     NaN     1     Ks
56112.016291 16.783   0.118   0.160     2     Ks
56115.233207 16.771   0.101   0.071     2     Ks
56123.182527 17.045   0.151   0.079     2     Ks
56125.083234 16.625   0.180   0.105     2     Ks
56127.084864 17.027   0.149   0.124     2     Ks
56129.198652 16.985   0.157   0.029     2     Ks
56130.074155 16.736   0.132   0.116     2     Ks
56131.039457 16.826   0.090   0.116     2     Ks
56132.105463 16.734   0.107   0.122     2     Ks
56134.131215 16.806   0.118   0.048     2     Ks
56139.998268 16.740   0.109   0.015     2     Ks
56141.179704 16.662   0.095   0.084     2     Ks
56144.087487 16.669   0.087   0.056     4     Ks
56168.121525 17.045   0.252     NaN     1     Ks
56170.058795 16.868   0.133   0.030     2     Ks
56172.137671 16.746   0.219     NaN     1     Ks
56182.091643 16.839   0.125   0.104     2     Ks
56183.024733 16.803   0.118   0.013     2     Ks
56364.329744 16.828   0.117   0.093     2     Ks
56366.352555 16.977   0.215     NaN     1     Ks
56368.331320 16.942   0.131   0.111     2     Ks
56373.311490 16.889   0.147   0.009     2     Ks
56375.301835 16.859   0.153   0.040     2     Ks
56378.289015 17.010   0.154   0.031     2     Ks
56484.123845 16.800   0.142   0.063     2     Ks
56486.091858 16.875   0.125   0.023     2     Ks
56508.073118 16.709   0.073   0.124     7     Ks
56509.019026 16.972   0.165   0.062     2     Ks
56523.027692 17.021   0.159   0.062     2     Ks
56533.035210 16.806   0.098   0.064     4     Ks
56534.076932 17.054   0.125   0.043     4     Ks
56536.014665 16.799   0.214     NaN     1     Ks
56559.006846 16.683   0.122   0.185     2     Ks
56571.027028 16.340   0.304     NaN     1     Ks
56584.034385 16.670   0.166   0.019     2     Ks
56737.382689 16.643   0.136   0.010     2     Ks
56806.270228 16.539   0.191     NaN     1     Ks
56814.121879 16.948   0.155   0.062     2     Ks
56816.098054 16.293   0.133   0.107     2     Ks
56825.111548 16.729   0.154   0.054     2     Ks
56826.075455 16.341   0.228     NaN     1     Ks
56829.133153 16.808   0.125   0.155     2     Ks
56830.046720 16.922   0.129   0.062     2     Ks
56837.057911 16.736   0.137   0.007     2     Ks
56838.210764 16.926   0.117   0.201     2     Ks
56839.199646 16.572   0.221     NaN     1     Ks
56842.124308 16.810   0.136   0.041     2     Ks
56846.112786 16.968   0.166   0.020     2     Ks
56888.122081 16.885   0.176   0.095     2     Ks
56912.108192 16.809   0.137   0.093     2     Ks
56938.010151 16.830   0.157   0.104     2     Ks
57226.143008 16.636   0.145   0.063     2     Ks
57237.122749 17.518   0.062   0.024     2      H
57237.125134 16.799   0.126   0.001     2     Ks
57237.127740 18.786   0.080   0.031     2      J
57261.122901 16.742   0.092   0.095     4     Ks
57588.284403 16.594   0.111   0.140     2     Ks
57589.173611 17.159   0.188   0.107     2     Ks
57923.049575 16.730   0.149   0.007     2     Ks
57933.262519 16.547   0.184     NaN     1     Ks
58211.392623 16.701   0.240     NaN     1     Ks
58263.254198 17.005   0.187   0.004     2     Ks
58264.292840 16.546   0.175     NaN     1     Ks
58319.041457 16.266   0.194   0.047     2     Ks
58327.017441 16.503   0.121   0.101     2     Ks
58337.142449 17.082   0.054   0.075     2      H
58337.146086 16.540   0.119   0.116     2     Ks
58337.149428 18.534   0.063   0.032     2      J
58342.044513 18.248   0.033   0.046     2      J
58344.079734 16.180   0.082   0.040     2     Ks
58356.042915 12.707   0.008   0.003     2     Ks
58359.007496 14.963   0.023   0.009     2     Ks
58363.123267 15.654   0.083   0.092     2     Ks
58563.312381 18.790   0.074   0.127     2      J
58566.323332 18.797   0.095   0.142     2      J


==> anc/2dp/sf152_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55451.112690 18.188   0.047   0.093     4      Y
55451.119897 18.594   0.042   0.026     3      Z
55808.090883 12.002   0.007   0.004     2     Ks
55820.079468 12.221   0.010   0.002     2     Ks
55834.996255 12.366   0.010   0.012     2     Ks
55839.055574 12.410   0.008   0.005     3     Ks
55980.385507 13.869   0.016   0.006     2     Ks
55985.372823 13.894   0.014   0.011     3     Ks
55990.373930 13.933   0.014   0.011     2     Ks
55991.393482 13.929   0.015   0.014     2     Ks
55996.391679 13.966   0.018   0.009     2     Ks
55997.375431 14.007   0.033     NaN     1     Ks
56004.331025 14.021   0.014   0.012     3     Ks
56008.309664 14.059   0.016   0.020     2     Ks
56009.312894 14.112   0.033   0.020     2     Ks
56014.297432 14.126   0.017   0.034     2     Ks
56015.323756 14.149   0.013   0.019     4     Ks
56016.271403 14.131   0.013   0.002     2     Ks
56020.309342 14.177   0.021   0.015     3     Ks
56054.364205 14.522   0.027   0.013     2     Ks
56063.394973 14.649   0.031   0.016     2     Ks
56064.410936 14.588   0.020   0.010     2     Ks
56067.405016 14.600   0.021   0.010     2     Ks
56075.419703 14.705   0.031   0.013     2     Ks
56078.317194 14.690   0.020   0.018     2     Ks
56079.153223 14.728   0.018   0.008     2     Ks
56080.280056 14.785   0.037   0.031     2     Ks
56143.223728 15.309   0.039   0.049     2     Ks
56156.091496 15.451   0.080   0.073     2     Ks
56168.073856 15.512   0.055   0.037     2     Ks
56169.099318 15.441   0.028   0.007     2     Ks
56182.029032 15.488   0.037   0.008     2     Ks
56183.085491 15.516   0.044   0.053     2     Ks
56186.002506 15.572   0.052   0.055     2     Ks
56195.071464 15.570   0.040   0.064     2     Ks
56207.042456 15.644   0.037   0.026     2     Ks
56216.014080 15.636   0.035   0.047     2     Ks
56364.374718 16.288   0.081   0.052     2     Ks
56369.389508 16.384   0.121   0.088     2     Ks
56379.362078 16.357   0.081   0.061     2     Ks
56405.392155 16.292   0.070   0.046     2     Ks
56461.113308 16.433   0.080   0.067     2     Ks
56469.246891 16.683   0.259     NaN     1     Ks
56480.069223 16.599   0.092   0.021     2     Ks
56498.042358 16.369   0.066   0.031     2     Ks
56502.180391 16.490   0.103   0.127     2     Ks
56508.116645 16.603   0.085   0.138     2     Ks
56509.150900 16.699   0.075   0.129     2     Ks
56523.125860 16.591   0.085   0.091     2     Ks
56533.083169 16.639   0.076   0.105     4     Ks
56534.092082 16.514   0.064   0.070     4     Ks
56542.019801 16.701   0.205     NaN     1     Ks
56557.998714 16.814   0.132   0.105     2     Ks
56570.003225 16.677   0.105   0.052     2     Ks
56581.008822 16.865   0.135   0.066     2     Ks
56582.023469 16.596   0.188     NaN     1     Ks
56587.020878 16.566   0.144   0.172     2     Ks
56746.299144 16.897   0.156   0.012     2     Ks
56815.244668 16.703   0.076   0.044     2     Ks
56817.104631 16.931   0.183     NaN     1     Ks
56853.159243 16.872   0.105   0.034     2     Ks
56872.040936 16.870   0.076   0.043     4     Ks
56874.124936 16.900   0.076   0.031     5     Ks
56912.025739 16.834   0.102   0.078     2     Ks
57241.045236 16.806   0.203     NaN     1     Ks
57269.025800 17.303   0.103   0.056     2      H
57269.032514 17.726   0.056   0.004     2      J
57280.035161 18.018   0.061   0.017     2      Y
57280.038215 18.596   0.047   0.064     2      Z


==> anc/2dp/sf153_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.176749 14.778   0.018   0.000     2      H
55423.179744 12.233   0.012   0.006     2     Ks
55777.138859 12.811   0.013   0.007     2     Ks
55778.200133 12.819   0.013   0.004     2     Ks
55794.129627 12.826   0.015   0.011     2     Ks
55806.147710 12.817   0.013   0.005     2     Ks
55820.112685 12.821   0.016   0.016     2     Ks
55830.021243 12.866   0.017   0.006     2     Ks
55844.029683 12.926   0.016   0.002     2     Ks
55849.022602 12.993   0.052   0.021     2     Ks
55987.381793 13.186   0.027   0.018     2     Ks
55999.380285 13.157   0.012   0.001     2     Ks
56016.386731 13.171   0.017   0.004     2     Ks
56086.150772 13.314   0.015   0.006     2     Ks
56090.121781 13.329   0.016   0.008     2     Ks
56093.186514 13.360   0.013   0.008     2     Ks
56096.146122 13.385   0.011   0.003     2     Ks
56109.092434 13.455   0.031   0.128     2     Ks
56113.121993 13.491   0.032   0.006     2     Ks
56114.176114 13.452   0.017   0.007     2     Ks
56123.159280 13.456   0.020   0.015     2     Ks
56125.097015 13.484   0.024   0.002     2     Ks
56126.023266 13.436   0.012   0.027     2     Ks
56126.990265 13.425   0.014   0.006     2     Ks
56128.086871 13.454   0.013   0.012     4     Ks
56130.158127 13.427   0.012   0.001     2     Ks
56130.989984 13.453   0.015   0.024     2     Ks
56132.066235 13.481   0.018   0.002     2     Ks
56135.037847 13.450   0.011   0.000     2     Ks
56140.031348 13.420   0.012   0.001     2     Ks
56141.123343 13.425   0.020   0.010     2     Ks
56144.122818 13.415   0.017   0.014     2     Ks
56148.103730 13.402   0.011   0.020     2     Ks
56153.991319 13.405   0.014   0.009     2     Ks
56157.145865 13.467   0.039   0.029     2     Ks
56168.145167 13.445   0.018   0.002     2     Ks
56169.114947 13.414   0.016   0.002     2     Ks
56182.068426 13.463   0.016   0.013     2     Ks
56183.000542 13.452   0.014   0.008     2     Ks
56195.010218 13.437   0.016   0.006     2     Ks
56195.996268 13.438   0.014   0.004     2     Ks
56197.069846 13.473   0.018   0.015     2     Ks
56213.024053 13.459   0.022   0.023     2     Ks
56370.351643 14.062   0.021   0.002     2     Ks
56375.368677 14.050   0.018   0.012     2     Ks
56376.405482 14.062   0.017   0.019     2     Ks
56377.356437 14.017   0.021   0.001     2     Ks
56378.325094 14.033   0.018   0.029     2     Ks
56469.261953 14.049   0.056   0.009     2     Ks
56476.081239 13.976   0.020   0.018     2     Ks
56477.118874 13.993   0.009   0.005     6     Ks
56479.140295 14.026   0.011   0.015     8     Ks
56480.157599 13.991   0.013   0.009     3     Ks
56485.061878 13.973   0.014   0.008     2     Ks
56487.062851 13.955   0.017   0.012     2     Ks
56498.212778 13.925   0.024     NaN     1     Ks
56501.007152 13.915   0.010   0.005     4     Ks
56512.099680 13.872   0.018   0.004     2     Ks
56533.074092 13.818   0.019   0.002     2     Ks
56558.018464 13.810   0.017   0.023     2     Ks
56573.020429 13.888   0.021   0.033     2     Ks
56582.001216 13.992   0.053   0.043     2     Ks
56583.018796 13.931   0.028   0.014     2     Ks
56804.157673 14.154   0.035   0.007     2     Ks
56816.142499 14.230   0.034   0.004     2     Ks
56826.297876 14.385   0.071   0.016     2     Ks
56829.309175 14.215   0.021   0.012     2     Ks
56832.233974 14.217   0.019   0.020     2     Ks
56833.178955 14.221   0.014   0.007     4     Ks
56841.174934 14.218   0.028   0.026     2     Ks
56842.114088 14.187   0.021   0.003     2     Ks
56845.205194 14.192   0.018   0.037     2     Ks
56851.134663 14.129   0.021   0.010     2     Ks
56873.997421 14.178   0.046   0.018     2     Ks
56912.067872 14.126   0.016   0.018     2     Ks
56937.020009 14.150   0.017   0.008     2     Ks
57166.320135 15.228   0.039   0.074     2     Ks
57172.117726 15.295   0.023   0.035     6     Ks
57174.319888 15.374   0.030   0.051     4     Ks
57227.211312 15.967   0.070   0.016     2     Ks
57239.042759 16.139   0.070   0.022     2     Ks
57245.067221 16.265   0.236     NaN     1     Ks
57265.009769 16.458   0.127   0.018     2     Ks
57273.006263 16.353   0.099   0.012     2     Ks
57277.093071 16.392   0.096   0.075     2     Ks
57589.159266 16.729   0.120   0.127     2     Ks
57934.070166 16.605   0.123   0.023     2     Ks
58205.340249 15.794   0.100   0.150     2     Ks
58264.152894 15.403   0.044   0.056     4     Ks
58335.210507 15.166   0.071   0.009     2     Ks
58343.057438 15.163   0.042   0.062     2     Ks
58345.057640 15.098   0.030   0.013     2     Ks
58347.074322 15.089   0.044   0.022     2     Ks
58360.043619 15.193   0.043   0.011     2     Ks
58362.024450 15.209   0.061   0.007     2     Ks
58363.031848 15.167   0.044   0.005     2     Ks


==> anc/2dp/sf154_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.180141 17.213   0.388     NaN     1     Ks
55777.139076 15.073   0.033   0.012     2     Ks
55778.200337 15.090   0.030   0.007     2     Ks
55794.129833 15.013   0.030   0.028     2     Ks
55806.147902 15.065   0.041   0.080     2     Ks
55820.112911 14.980   0.036   0.009     2     Ks
55830.021445 14.875   0.036   0.036     2     Ks
55844.029874 14.873   0.029   0.026     2     Ks
55849.022835 14.957   0.119   0.053     2     Ks
55987.381983 15.379   0.042   0.059     2     Ks
55999.380483 15.316   0.041   0.095     2     Ks
56016.386731 15.113   0.038     NaN     1     Ks
56086.151010 15.572   0.036   0.006     2     Ks
56090.122014 15.595   0.046   0.132     2     Ks
56093.186762 15.591   0.049   0.109     2     Ks
56096.146364 15.520   0.038   0.008     2     Ks
56109.095188 15.562   0.051   0.008     2     Ks
56113.122250 15.415   0.059   0.025     2     Ks
56114.176306 15.361   0.033   0.012     2     Ks
56123.159489 15.344   0.040   0.000     2     Ks
56125.097216 15.342   0.045   0.027     2     Ks
56126.023459 15.264   0.031   0.029     2     Ks
56126.990456 15.231   0.034   0.016     2     Ks
56128.087076 15.231   0.029   0.021     4     Ks
56130.158318 15.201   0.032   0.006     2     Ks
56130.990172 15.169   0.032   0.034     2     Ks
56132.066443 15.212   0.042   0.002     2     Ks
56135.038056 15.150   0.031   0.052     2     Ks
56140.031549 15.013   0.025   0.025     2     Ks
56141.123569 15.112   0.044   0.005     2     Ks
56144.123007 15.053   0.034   0.028     2     Ks
56148.103924 15.019   0.032   0.087     2     Ks
56153.991512 14.881   0.024   0.024     2     Ks
56157.146061 14.908   0.050   0.018     2     Ks
56168.145359 14.873   0.032   0.010     2     Ks
56169.115350 14.895   0.036     NaN     1     Ks
56182.068625 14.895   0.027   0.013     2     Ks
56183.001280 14.866   0.027   0.022     2     Ks
56195.010426 14.837   0.030   0.001     2     Ks
56195.996485 14.818   0.026   0.015     2     Ks
56197.070027 14.882   0.030   0.043     2     Ks
56213.024257 14.807   0.039   0.030     2     Ks
56370.351839 14.573   0.019   0.013     2     Ks
56375.370117 14.539   0.019   0.006     2     Ks
56376.405682 14.546   0.021   0.006     2     Ks
56377.356747 14.548   0.025   0.000     2     Ks
56378.325402 14.524   0.022   0.002     2     Ks
56469.262152 15.175   0.083   0.003     2     Ks
56476.081462 15.264   0.031   0.001     2     Ks
56477.119511 15.271   0.022   0.025     6     Ks
56479.140567 15.280   0.021   0.022     8     Ks
56480.147491 15.337   0.029   0.062     4     Ks
56485.062070 15.293   0.050   0.032     2     Ks
56487.063045 15.390   0.039   0.039     2     Ks
56498.212588 15.529   0.043   0.007     2     Ks
56501.007353 15.509   0.032   0.040     4     Ks
56512.099898 15.656   0.054   0.009     2     Ks
56533.074294 15.721   0.060   0.180     2     Ks
56558.018991 15.533   0.035   0.018     2     Ks
56573.020608 15.559   0.048   0.056     2     Ks
56582.001420 15.830   0.167   0.026     2     Ks
56583.018993 15.607   0.066   0.014     2     Ks
56829.309178 16.921   0.186     NaN     1     Ks
56833.142099 16.975   0.120   0.031     3     Ks
56842.114284 16.872   0.136   0.136     2     Ks
56845.205401 17.293   0.190   0.001     2     Ks
56851.134895 16.768   0.139   0.117     2     Ks
56912.068123 16.666   0.121   0.057     2     Ks
56937.020207 16.749   0.123   0.059     2     Ks
57166.320340 14.510   0.024   0.017     2     Ks
57172.117917 14.511   0.018   0.011     6     Ks
57174.320094 14.492   0.017   0.004     4     Ks
57227.211552 14.085   0.023   0.018     2     Ks
57239.042941 14.064   0.018   0.002     2     Ks
57245.067039 14.027   0.042   0.020     2     Ks
57265.009954 13.976   0.019   0.006     2     Ks
57273.006497 13.902   0.014   0.005     2     Ks
57277.093248 13.896   0.017   0.007     2     Ks
57589.159474 13.042   0.018   0.001     2     Ks
57593.144188 17.494   0.049   0.005     2      H
57594.121428 17.493   0.068   0.081     4      H
57636.995475 17.904   0.089   0.007     2      H
57928.216741 13.276   0.040   0.001     2     Ks
57934.070323 13.346   0.021   0.010     2     Ks
58205.340451 13.666   0.028   0.013     2     Ks
58264.153090 13.659   0.022   0.013     4     Ks
58335.210670 13.247   0.036   0.008     2     Ks
58343.057623 13.143   0.025   0.000     2     Ks
58345.057826 13.129   0.018   0.013     2     Ks
58347.074504 13.122   0.022   0.001     2     Ks
58360.043798 13.089   0.024   0.028     2     Ks
58362.024653 13.129   0.033   0.006     2     Ks
58363.032033 13.123   0.022   0.005     2     Ks


==> anc/2dp/sf155_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.175281 15.587   0.041   0.000     2      H
55423.178241 13.156   0.018   0.008     2     Ks
55777.137288 13.506   0.021   0.000     2     Ks
55778.198711 13.490   0.016   0.007     2     Ks
55794.128162 13.591   0.017   0.015     2     Ks
55806.145342 13.578   0.020   0.014     2     Ks
55820.108844 13.573   0.017   0.005     2     Ks
55830.019803 13.584   0.022   0.014     2     Ks
55844.027673 13.502   0.016   0.011     2     Ks
55849.020960 13.507   0.058   0.002     2     Ks
55987.380446 13.773   0.020   0.008     2     Ks
55999.378922 13.752   0.019   0.002     2     Ks
56016.384952 13.807   0.021   0.002     2     Ks
56086.149129 13.727   0.018   0.007     2     Ks
56090.120193 13.738   0.023   0.022     2     Ks
56093.184722 13.794   0.018   0.020     2     Ks
56096.144435 13.766   0.018   0.003     2     Ks
56109.088270 13.676   0.025   0.028     2     Ks
56113.120145 13.664   0.029   0.016     2     Ks
56114.174726 13.645   0.018   0.005     2     Ks
56123.157827 13.682   0.029   0.016     2     Ks
56125.095586 13.683   0.045   0.012     2     Ks
56126.021908 13.630   0.017   0.022     2     Ks
56126.987972 13.627   0.018   0.013     2     Ks
56128.084073 13.643   0.018   0.035     4     Ks
56130.156745 13.633   0.017   0.006     2     Ks
56130.988648 13.615   0.016   0.007     2     Ks
56132.063559 13.621   0.017   0.029     2     Ks
56135.036408 13.623   0.019   0.001     2     Ks
56140.029932 13.626   0.018   0.002     2     Ks
56141.121443 13.639   0.025   0.003     2     Ks
56144.121472 13.661   0.025   0.011     2     Ks
56148.102323 13.612   0.019   0.014     2     Ks
56153.989953 13.560   0.017   0.001     2     Ks
56157.144491 13.588   0.058   0.040     2     Ks
56168.143828 13.606   0.021   0.019     2     Ks
56169.113547 13.592   0.021   0.018     2     Ks
56182.066987 13.634   0.019   0.010     2     Ks
56182.998515 13.617   0.019   0.002     2     Ks
56195.007191 13.670   0.020   0.052     2     Ks
56195.994507 13.602   0.018   0.003     2     Ks
56197.068494 13.632   0.020   0.017     2     Ks
56213.022612 13.576   0.027   0.011     2     Ks
56370.350252 13.615   0.018   0.003     2     Ks
56375.365984 13.582   0.017   0.006     2     Ks
56376.403771 13.602   0.020   0.031     2     Ks
56377.354237 13.578   0.016   0.016     2     Ks
56378.322399 13.553   0.019   0.004     2     Ks
56469.260523 13.751   0.044   0.042     2     Ks
56476.079485 13.737   0.021   0.009     2     Ks
56477.116912 13.735   0.011   0.008     6     Ks
56479.138667 13.764   0.014   0.012     8     Ks
56480.145220 13.770   0.015   0.034     4     Ks
56485.060514 13.791   0.019   0.006     2     Ks
56487.061465 13.778   0.020   0.015     2     Ks
56498.210973 13.759   0.022   0.020     2     Ks
56501.005457 13.737   0.014   0.008     4     Ks
56512.098190 13.777   0.019   0.011     2     Ks
56533.072630 13.772   0.020   0.023     2     Ks
56558.016671 13.789   0.021   0.006     2     Ks
56573.019102 13.788   0.020   0.006     2     Ks
56581.999978 13.872   0.065     NaN     1     Ks
56583.017440 13.846   0.043   0.012     2     Ks
56804.156243 13.717   0.049   0.033     2     Ks
56816.141093 13.776   0.049   0.034     2     Ks
56826.296386 13.734   0.071   0.022     2     Ks
56829.307413 13.808   0.022   0.010     2     Ks
56832.232539 13.824   0.022   0.017     2     Ks
56833.177511 13.793   0.013   0.003     4     Ks
56841.173328 13.849   0.046   0.012     2     Ks
56842.112676 13.800   0.018   0.007     2     Ks
56845.203048 13.788   0.021   0.002     2     Ks
56851.133136 13.836   0.017   0.002     2     Ks
56873.995961 13.845   0.043   0.029     2     Ks
56912.066247 13.936   0.021   0.000     2     Ks
56937.018640 14.109   0.025   0.008     2     Ks
57166.318674 14.882   0.043   0.031     2     Ks
57172.116367 14.821   0.022   0.011     6     Ks
57174.318460 14.766   0.023   0.009     4     Ks
57227.209635 14.785   0.034   0.019     2     Ks
57239.041483 14.771   0.033   0.007     2     Ks
57245.065568 14.862   0.089   0.099     2     Ks
57265.008467 14.677   0.029   0.005     2     Ks
57273.004701 14.795   0.038   0.001     2     Ks
57277.091828 14.832   0.038   0.043     2     Ks
57589.157818 14.858   0.043   0.006     2     Ks
57934.069201 16.829   0.254     NaN     1     Ks
58347.073172 17.479   0.583     NaN     1     Ks


==> anc/2dp/sf156_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55285.366143 16.492 0.128     NaN     1
55286.370810 16.823 0.111   0.059     2
55295.321728 16.830 0.091   0.052     2
55296.309855 16.869 0.145     NaN     1
55771.025700 16.687 0.158     NaN     1
55791.102917 17.001 0.100   0.045     2
55806.057763 16.799 0.143     NaN     1
55822.091108 16.894 0.177     NaN     1
55835.010990 16.718 0.116     NaN     1
56003.297020 16.883 0.113     NaN     1
56006.384487 17.249 0.179   0.071     2
56086.281615 16.994 0.128   0.017     2
56089.249799 16.863 0.106   0.023     2
56095.157883 16.809 0.157     NaN     1
56096.257756 16.937 0.157     NaN     1
56107.105877 17.073 0.139   0.054     2
56112.204609 16.617 0.122     NaN     1
56115.199729 16.907 0.104   0.031     2
56116.092624 17.265 0.183   0.058     2
56134.161031 16.878 0.072   0.065     2
56140.151084 16.457 0.195     NaN     1
56141.119058 16.881 0.084   0.018     2
56154.101020 17.231 0.302     NaN     1
56154.990199 16.753 0.142     NaN     1
56157.119132 16.518 0.176     NaN     1
56180.028260 16.826 0.136     NaN     1
56183.046893 17.126 0.141   0.030     2
56190.027995 17.035 0.123   0.009     2
56215.006824 16.941 0.167     NaN     1
56367.355112 16.626 0.081   0.061     2
56377.388763 16.839 0.163   0.039     2
56488.056166 15.697 0.046   0.059     2
56497.163924 14.813 0.027   0.019     2
56498.177266 14.850 0.022   0.007     2
56506.088345 14.843 0.012   0.013     6
56509.155596 15.221 0.021   0.047     4
56510.099316 15.999 0.080   0.193     2
56511.162897 15.352 0.031   0.046     2
56518.098674 15.805 0.044   0.075     3
56523.063285 13.047 0.033     NaN     1
56531.063720 15.595 0.045   0.001     2
56532.059177 15.847 0.061   0.228     2
56541.063262 15.905 0.046   0.023     2
56542.058789 15.950 0.064   0.054     2
56556.023588 16.225 0.062   0.004     2
56567.996109 16.386 0.078   0.100     2
56570.037995 16.427 0.081   0.032     2
56572.024792 16.423 0.102   0.029     2
56814.165692 16.961 0.148     NaN     1
56872.156032 16.919 0.059   0.032     8
56885.168701 16.716 0.137     NaN     1
56922.118215 16.920 0.261     NaN     1
57227.039680 16.926 0.119   0.157     2
57277.063144 16.930 0.135     NaN     1
57934.097802 16.977 0.154   0.064     2
58264.238406 16.743 0.132     NaN     1
58346.000337 16.874 0.126   0.030     2
58357.034798 16.711 0.103   0.053     2
58361.017892 16.852 0.119   0.108     2
58362.050664 16.937 0.144   0.095     2
58363.044550 16.600 0.141     NaN     1
58582.358090 16.909 0.172     NaN     1


==> anc/2dp/sf157_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.175490 14.943   0.017   0.002     3      H
55423.178478 11.920   0.011   0.007     3     Ks
55777.137518 15.472   0.035   0.039     3     Ks
55778.198914 15.458   0.039   0.049     3     Ks
55794.128375 15.685   0.043   0.047     3     Ks
55806.145533 16.587   0.148   0.203     2     Ks
55987.380642 16.005   0.055   0.002     3     Ks
55999.379115 15.638   0.042   0.019     3     Ks
56016.385204 15.535   0.051   0.022     3     Ks
56086.149361 15.596   0.047   0.008     3     Ks
56090.120412 15.607   0.045   0.037     3     Ks
56093.184976 15.584   0.049   0.039     3     Ks
56096.144672 15.543   0.042   0.073     3     Ks
56109.088503 14.924   0.035   0.025     3     Ks
56113.120404 14.893   0.037   0.024     3     Ks
56114.174923 14.902   0.033   0.040     3     Ks
56123.158033 15.305   0.039   0.019     3     Ks
56125.095785 15.335   0.103   0.079     3     Ks
56126.022105 15.490   0.045   0.043     3     Ks
56126.988476 15.463   0.045   0.009     3     Ks
56128.084736 15.558   0.052   0.050     6     Ks
56130.156941 15.614   0.046   0.035     3     Ks
56130.988838 15.568   0.060   0.136     3     Ks
56132.064171 15.631   0.042   0.004     3     Ks
56135.036611 15.698   0.056   0.019     3     Ks
56140.030133 15.560   0.050   0.049     3     Ks
56141.121633 15.661   0.038   0.015     3     Ks
56144.121661 15.616   0.049   0.031     3     Ks
56148.102526 15.568   0.046   0.104     3     Ks
56153.990146 15.412   0.042   0.061     3     Ks
56157.144883 15.670   0.236   0.059     2     Ks
56168.144016 15.404   0.052   0.077     3     Ks
56169.113747 15.428   0.041   0.051     3     Ks
56182.067189 15.353   0.036   0.021     3     Ks
56182.998725 15.358   0.036   0.033     3     Ks
56195.007405 15.231   0.026   0.029     3     Ks
56195.994723 15.294   0.041   0.058     3     Ks
56197.068687 15.209   0.044   0.115     3     Ks
56213.022825 15.199   0.056   0.055     3     Ks
56370.350447 15.131   0.036   0.033     3     Ks
56375.366194 15.179   0.033   0.028     3     Ks
56376.403982 15.201   0.032   0.051     3     Ks
56377.354857 15.233   0.044   0.022     2     Ks
56378.322867 15.226   0.042   0.018     3     Ks
56469.260724 14.969   0.069   0.061     3     Ks
56476.079691 14.544   0.024   0.015     3     Ks
56477.117112 14.495   0.011   0.014     9     Ks
56479.138867 14.437   0.014   0.011    12     Ks
56480.145424 14.350   0.014   0.014     6     Ks
56485.060705 14.130   0.019   0.010     3     Ks
56487.061662 14.068   0.019   0.018     3     Ks
56498.211171 13.673   0.017   0.012     3     Ks
56501.005640 13.637   0.011   0.009     6     Ks
56512.098398 13.417   0.014   0.004     3     Ks
56533.072845 13.102   0.011   0.007     3     Ks
56558.016876 12.933   0.013   0.003     3     Ks
56573.019296 13.200   0.014   0.022     3     Ks
56582.000182 13.209   0.041   0.049     2     Ks
56583.017631 13.169   0.044   0.002     2     Ks
56804.156451 11.850   0.035   0.015     3     Ks
56816.141296 11.894   0.026   0.003     3     Ks
56826.296386 11.957   0.048   0.001     2     Ks
56829.307413 11.964   0.019   0.004     2     Ks
56832.232747 11.988   0.012   0.003     3     Ks
56833.177718 12.006   0.009   0.008     6     Ks
56841.173566 12.047   0.021   0.001     3     Ks
56842.112875 12.026   0.014   0.010     3     Ks
56845.203244 12.066   0.014   0.035     3     Ks
56851.133136 12.028   0.016   0.003     2     Ks
56873.996158 12.096   0.032   0.062     3     Ks
56912.066474 12.146   0.015   0.006     3     Ks
56937.018832 12.196   0.012   0.003     3     Ks
57166.318674 11.776   0.017   0.008     2     Ks
57172.116564 11.751   0.010   0.009     9     Ks
57174.318658 11.778   0.010   0.004     6     Ks
57227.209877 11.742   0.013   0.015     3     Ks
57239.041663 11.753   0.012   0.003     3     Ks
57245.065758 11.762   0.021   0.005     3     Ks
57265.008650 11.730   0.012   0.002     3     Ks
57273.004926 11.759   0.011   0.014     3     Ks
57277.089609 14.640   0.012   0.010     3      H
57277.092000 11.752   0.015   0.010     3     Ks
57589.157818 11.797   0.018   0.007     2     Ks
57593.141748 14.703   0.017   0.006     3      H
57594.087958 14.718   0.010   0.021     8      H
57636.016334 14.642   0.007   0.032     3      H
57636.993015 14.648   0.010   0.008     3      H
57928.215429 11.734   0.022   0.003     3     Ks
57934.069029 11.758   0.018   0.002     2     Ks
58205.339056 11.832   0.022   0.012     3     Ks
58264.141984 11.819   0.016   0.019     5     Ks
58335.209467 11.989   0.026   0.021     3     Ks
58343.056156 11.941   0.023   0.017     3     Ks
58345.056275 11.936   0.020   0.008     2     Ks
58347.072976 11.991   0.021   0.014     2     Ks
58360.041954 11.937   0.016   0.002     3     Ks
58362.018257 14.980   0.017   0.011     3      H
58362.022114 11.947   0.021   0.012     3     Ks
58363.030765 11.926   0.014   0.015     3     Ks


==> anc/2dp/sf158_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55451.048425 17.316   0.248     NaN     1     Ks
56012.360783 17.480   0.216   0.132     2     Ks
56085.179350 17.261   0.159   0.041     2     Ks
56100.094203 17.305   0.187     NaN     1     Ks
56115.234936 17.187   0.171     NaN     1     Ks
56373.312732 17.132   0.233     NaN     1     Ks
56484.125120 17.235   0.215     NaN     1     Ks
56533.036668 15.300   0.020   0.032     4     Ks
56534.079192 13.024   0.008   0.017     4     Ks
56536.015716 16.198   0.072   0.095     2     Ks
56814.123247 17.105   0.129   0.053     2     Ks
56830.048091 17.230   0.144   0.010     2     Ks
56838.212443 17.179   0.149     NaN     1     Ks
57237.124155 17.787   0.189     NaN     1      H
57237.129482 19.282   0.148     NaN     1      J
57589.174834 17.123   0.134     NaN     1     Ks
58337.144512 18.221   0.139   0.084     2      H
58337.147291 17.278   0.227     NaN     1     Ks
58337.153789 18.959   0.118     NaN     1      J
58342.048472 19.159   0.107   0.150     2      J
58344.080895 17.343   0.214     NaN     1     Ks
58563.316149 19.212   0.095   0.020     2      J
58566.327172 19.423   0.106   0.040     2      J


==> anc/2dp/sf159_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55308.339860 16.745   0.087   0.007     2      H
55308.342236 16.123   0.082   0.019     2     Ks
55308.345601 18.279   0.089   0.051     2      J
55328.283881 16.718   0.072   0.013     2      H
55328.286370 16.101   0.098   0.050     2     Ks
55328.289898 18.105   0.090   0.005     2      J
55334.304307 16.081   0.066   0.076     2     Ks
55385.223723 16.571   0.095     NaN     1      H
55385.226768 16.115   0.073   0.006     2     Ks
55386.267114 16.011   0.071   0.165     2     Ks
55386.272700 18.202   0.107     NaN     1      J
55388.202695 18.250   0.081   0.017     2      J
55388.238782 16.714   0.046   0.026     4      H
55388.241978 16.139   0.057   0.022     4     Ks
55389.205899 16.773   0.062   0.014     2      H
55389.209044 16.158   0.078   0.162     2     Ks
55389.212885 18.182   0.165     NaN     1      J
55390.244185 16.728   0.099     NaN     1      H
55390.247442 16.193   0.100   0.202     2     Ks
55390.254434 18.208   0.121     NaN     1      J
55418.103684 16.800   0.075   0.078     2      H
55418.107003 16.133   0.077   0.016     2     Ks
55418.116523 18.158   0.092   0.095     2      J
55445.049848 16.097   0.159   0.091     2     Ks
55451.062655 16.188   0.075   0.064     2     Ks
55780.195793 16.189   0.067   0.065     3     Ks
55806.087715 16.143   0.073   0.060     3     Ks
55820.054345 16.155   0.114   0.073     2     Ks
55824.074765 16.066   0.068   0.001     2     Ks
55839.015914 16.355   0.129   0.182     2     Ks
56004.292380 16.187   0.116   0.007     2     Ks
56007.344028 16.117   0.097   0.028     2     Ks
56020.278970 16.162   0.108   0.057     2     Ks
56089.176264 16.073   0.066   0.022     3     Ks
56094.138784 16.031   0.068   0.045     2     Ks
56095.109959 16.007   0.077   0.184     3     Ks
56102.063104 16.219   0.099   0.046     3     Ks
56112.211752 16.130   0.067   0.028     3     Ks
56114.074438 16.045   0.063   0.067     3     Ks
56115.089875 16.110   0.070   0.086     3     Ks
56125.152823 16.218   0.075   0.100     4     Ks
56126.086874 16.229   0.071   0.135     3     Ks
56127.027225 16.219   0.075   0.081     4     Ks
56128.163455 16.156   0.135     NaN     1     Ks
56129.155776 16.174   0.083   0.122     3     Ks
56130.185093 16.077   0.068   0.059     3     Ks
56140.120272 16.212   0.060   0.052     3     Ks
56141.101615 16.093   0.080   0.052     2     Ks
56144.005428 16.143   0.089   0.059     2     Ks
56155.018611 16.123   0.063   0.109     3     Ks
56157.059931 16.077   0.054   0.091     4     Ks
56158.175884 15.988   0.060   0.043     4     Ks
56195.037497 16.177   0.067   0.020     4     Ks
56196.022514 16.133   0.079   0.048     4     Ks
56197.032044 16.105   0.064   0.098     4     Ks
56198.057655 16.144   0.141   0.158     3     Ks
56365.322281 14.552   0.061   0.047     3     Ks
56366.327298 13.612   0.012   0.013     3     Ks
56367.316245 12.414   0.013   0.007     3     Ks
56370.378975 15.254   0.033   0.022     3     Ks
56373.375708 15.806   0.061   0.051     3     Ks
56422.395157 16.244   0.554     NaN     1     Ks
56461.156218 16.116   0.061   0.065     4     Ks
56484.171693 16.189   0.090   0.016     3     Ks
56487.200493 16.150   0.065   0.098     4     Ks
56507.014676 16.135   0.058   0.061     5     Ks
56509.036981 16.180   0.082   0.043     3     Ks
56511.169356 16.231   0.080   0.055     4     Ks
56527.132250 16.257   0.070   0.023     4     Ks
56534.096086 16.276   0.073   0.039     4     Ks
56558.999116 16.215   0.062   0.038     3     Ks
56560.047562 16.221   0.109   0.011     2     Ks
56572.030496 16.130   0.060   0.054     4     Ks
56582.987229 16.153   0.066   0.078     3     Ks
56717.390215 16.227   0.085   0.044     3     Ks
56770.305662 15.872   0.217     NaN     1     Ks
56798.306088 16.024   0.079   0.093     2     Ks
56799.134809 16.218   0.063   0.078     5     Ks
56810.204003 16.173   0.060   0.038     4     Ks
56817.067887 16.267   0.092   0.170     2     Ks
56853.165457 16.201   0.077   0.056     3     Ks
56882.079824 16.193   0.031   0.026    18     Ks
56883.072033 16.200   0.071   0.057     4     Ks
56885.115586 16.201   0.052   0.037     7     Ks
56886.066583 16.169   0.058   0.064     4     Ks
56887.058590 16.154   0.036   0.045    12     Ks
56900.151549 16.264   0.071   0.016     4     Ks
57113.402589 16.177   0.103   0.008     3     Ks
57226.119927 16.556   0.473     NaN     1     Ks
57241.172699 16.265   0.064   0.114     3     Ks
57253.101446 16.349   0.097   0.088     3     Ks
57268.004514 16.263   0.078   0.072     4     Ks
57272.005428 16.494   0.288     NaN     1      H
57272.009062 16.167   0.424     NaN     1     Ks
57274.012554 16.113   0.066   0.030     4     Ks
57287.998180 16.773   0.072   0.053     3      H
57288.000234 16.104   0.060   0.075     4     Ks
57288.003427 18.217   0.090   0.044     3      J
57580.022501 16.202   0.077   0.084     3     Ks
57925.188570 16.129   0.103   0.019     3     Ks
57933.277660 16.434   0.341     NaN     1     Ks
58264.203257 16.186   0.051   0.053     7     Ks
58333.029288 16.173   0.075   0.028     2     Ks
58342.081782 18.477   0.090   0.114     4      J
58345.978750 16.204   0.067   0.060     3     Ks
58356.057762 16.198   0.071   0.049     4     Ks
58358.051439 16.888   0.077   0.068     4      H
58358.055166 16.216   0.077   0.011     4     Ks
58358.059439 18.295   0.077   0.047     4      J
58359.022331 16.168   0.054   0.016     4     Ks
58362.012916 16.121   0.058   0.042     4     Ks
58385.045201 18.456   0.103   0.138     3      J
58566.361526 18.256   0.078   0.053     3      J
58577.387916 16.093   0.248   0.192     2     Ks


==> anc/2dp/sf15_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55272.337025 17.388   0.104   0.018     2     Ks
55768.600000 17.600     NaN     NaN     0     Ks
56449.168315 17.169   0.314     NaN     1     Ks
56464.148463 17.124   0.150     NaN     1     Ks
56798.989819 14.105   0.012   0.004     4     Ks
56804.069055 13.868   0.010   0.003     2     Ks
56809.079622 13.547   0.010   0.005     2     Ks
56809.991387 13.420   0.011   0.001     2     Ks
56811.053149 13.288   0.007   0.011     4     Ks
56812.988209 13.055   0.009   0.002     2     Ks
57118.147221 13.518   0.013   0.004     2     Ks
57135.042137 13.418   0.011   0.008     2     Ks
57138.073143 13.420   0.011   0.004     2     Ks
57140.307507 17.007   0.024   0.030     2      Y
57140.310991 18.404   0.041   0.009     2      Z
57152.991711 13.382   0.010   0.008     2     Ks
57165.105703 13.383   0.019     NaN     1     Ks
57170.088156 14.323   0.008     NaN     1      H
57170.094640 13.392   0.014     NaN     1     Ks
57170.099863 15.668   0.009   0.006     2      J
57178.200579 13.407   0.013   0.004     2     Ks
57585.042195 12.514   0.009   0.004     2     Ks
57613.004886 12.374   0.010   0.027     2     Ks
57928.145098 12.643   0.009   0.035     2     Ks
57932.097284 12.617   0.009   0.008     2     Ks
58212.304580 12.894   0.011   0.031     2     Ks
58252.009179 12.922   0.011   0.011     2     Ks
58253.011256 12.945   0.010   0.007     2     Ks
58653.174522 13.301   0.013   0.001     2     Ks
58655.174641 13.315   0.012   0.020     2     Ks
58702.033799 13.272   0.012   0.002     2     Ks


==> anc/2dp/sf160_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55777.137288 11.446   0.029   0.095     2     Ks
55778.198711 11.464   0.016   0.001     2     Ks
55780.192773 11.260   0.250     NaN     1     Ks
55788.110628 18.768   0.171     NaN     1      Y
55794.128162 11.415   0.015   0.002     2     Ks
55803.133329 18.563   0.102   0.022     2      Y
55806.125038 11.316   0.017   0.018     3     Ks
55820.083862 11.251   0.026   0.089     2     Ks
55824.080434 11.036   0.250     NaN     1     Ks
55830.019803 11.268   0.015   0.005     2     Ks
55839.022328 10.937   0.250     NaN     1     Ks
55844.027673  9.830   0.177   0.034     2     Ks
55847.041946  9.381   0.500     NaN     1     Ks
55849.020960 10.007   0.048   0.057     2     Ks
55987.380446 10.774   0.177   0.158     2     Ks
55999.378731 10.714   0.250     NaN     1     Ks
56004.296710 11.154   0.250     NaN     1     Ks
56007.350418 10.754   0.250     NaN     1     Ks
56016.384952 10.775   0.024   0.074     2     Ks
56020.283746 11.125   0.250     NaN     1     Ks
56086.148893 10.663   0.250     NaN     1     Ks
56089.172447 10.898   0.250     NaN     1     Ks
56090.119974 10.649   0.250     NaN     1     Ks
56093.184722 10.674   0.177   0.066     2     Ks
56094.134458 10.807   0.250     NaN     1     Ks
56095.106457 10.752   0.250     NaN     1     Ks
56096.144435 10.594   0.177   0.020     2     Ks
56102.059491 10.830   0.250     NaN     1     Ks
56112.207908 10.839   0.250     NaN     1     Ks
56113.120145 10.845   0.021   0.007     2     Ks
56114.140242 10.748   0.144   0.019     3     Ks
56115.086453 10.870   0.250     NaN     1     Ks
56123.157827 10.896   0.028   0.036     2     Ks
56125.113650 10.931   0.031   0.051     3     Ks
56126.052606 11.016   0.177   0.232     2     Ks
56126.999817 10.774   0.144   0.031     3     Ks
56128.099478 10.934   0.015   0.035     5     Ks
56129.152369 10.940   0.250     NaN     1     Ks
56130.165110 10.953   0.144   0.008     3     Ks
56130.988457 10.849   0.250     NaN     1     Ks
56132.063559 10.960   0.015   0.002     2     Ks
56135.036207 10.856   0.250     NaN     1     Ks
56140.058820 11.035   0.016   0.064     3     Ks
56141.113753 10.996   0.018   0.139     3     Ks
56144.081571 11.016   0.020   0.035     3     Ks
56148.102323 11.006   0.177   0.058     2     Ks
56153.989953 10.924   0.177   0.010     2     Ks
56155.015037 11.012   0.250     NaN     1     Ks
56157.129467 11.135   0.030   0.021     4     Ks
56158.172016 10.992   0.250     NaN     1     Ks
56168.143828 11.200   0.015   0.004     2     Ks
56169.113547 11.150   0.177   0.044     2     Ks
56182.066987 11.264   0.177   0.008     2     Ks
56182.998292 11.304   0.025     NaN     1     Ks
56195.034506 11.426   0.250     NaN     1     Ks
56196.002837 11.419   0.017   0.036     3     Ks
56197.051274 11.438   0.015   0.058     3     Ks
56198.054009 11.415   0.017     NaN     1     Ks
56213.022612 11.540   0.019   0.003     2     Ks
56365.318143 12.966   0.033     NaN     1     Ks
56366.324103 13.027   0.020     NaN     1     Ks
56367.313055 13.074   0.023     NaN     1     Ks
56370.358455 13.090   0.012   0.004     3     Ks
56373.370857 13.089   0.014     NaN     1     Ks
56375.365984 13.106   0.016   0.002     2     Ks
56376.403771 13.133   0.012   0.006     2     Ks
56377.354237 13.152   0.017   0.020     2     Ks
56378.322399 13.147   0.015   0.006     2     Ks
56422.392729 13.274   0.049     NaN     1     Ks
56461.150422 13.986   0.024     NaN     1     Ks
56469.260523 13.783   0.043   0.004     2     Ks
56476.079485 14.058   0.020   0.003     2     Ks
56477.116912 14.113   0.011   0.008     6     Ks
56479.138667 13.983   0.013   0.032     8     Ks
56480.145220 14.056   0.013   0.005     4     Ks
56484.167643 14.202   0.042     NaN     1     Ks
56485.060514 14.169   0.022   0.020     2     Ks
56487.106118 14.189   0.018   0.013     3     Ks
56498.210973 14.187   0.023   0.005     2     Ks
56501.005457 14.194   0.017   0.010     4     Ks
56507.016114 14.285   0.021   0.015     2     Ks
56509.032639 14.339   0.031     NaN     1     Ks
56511.165926 14.297   0.029     NaN     1     Ks
56512.098190 14.332   0.020   0.002     2     Ks
56527.128840 14.471   0.029     NaN     1     Ks
56533.072630 14.621   0.027   0.006     2     Ks
56534.092288 14.664   0.046     NaN     1     Ks
56558.016671 14.779   0.029   0.006     2     Ks
56558.994566 14.797   0.043     NaN     1     Ks
56560.043197 14.774   0.045     NaN     1     Ks
56572.027662 14.957   0.049     NaN     1     Ks
56573.019102 14.926   0.041   0.003     2     Ks
56581.999978 14.545   0.090     NaN     1     Ks
56583.000748 14.854   0.049   0.136     2     Ks
56717.386967 15.772   0.074     NaN     1     Ks
56799.129131 16.131   0.105   0.060     2     Ks
56810.200917 16.459   0.129     NaN     1     Ks
56833.288505 16.449   0.100   0.002     2     Ks
56842.112873 16.314   0.150     NaN     1     Ks
56845.203240 16.470   0.184     NaN     1     Ks
56851.133136 16.549   0.123   0.031     2     Ks
56882.090842 16.614   0.095   0.036     4     Ks
56883.068775 16.813   0.227     NaN     1     Ks
56885.067763 16.444   0.211     NaN     1     Ks
56912.066247 16.808   0.119   0.004     2     Ks


==> anc/2dp/sf161_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.176962 15.238   0.027   0.021     2      H
55423.179937 12.101   0.017   0.001     2     Ks
55777.139076 12.183   0.017   0.013     2     Ks
55778.200337 12.184   0.015   0.001     2     Ks
55794.129833 12.228   0.021   0.004     2     Ks
55806.147902 12.227   0.019   0.010     2     Ks
55820.112911 12.234   0.017   0.005     2     Ks
55830.021445 12.314   0.021   0.001     2     Ks
55844.029874 12.363   0.018   0.007     2     Ks
55849.022835 12.512   0.042   0.035     2     Ks
55987.381983 13.121   0.020   0.001     2     Ks
55999.380483 13.298   0.017   0.016     2     Ks
56016.386986 13.351   0.017   0.009     2     Ks
56086.151010 13.815   0.016   0.009     2     Ks
56090.122014 13.821   0.017   0.000     2     Ks
56093.186762 13.859   0.018   0.008     2     Ks
56096.146364 13.854   0.016   0.016     2     Ks
56109.095188 13.981   0.020   0.001     2     Ks
56113.122250 14.090   0.034   0.015     2     Ks
56114.176306 14.043   0.018   0.002     2     Ks
56123.159489 14.174   0.027   0.009     2     Ks
56125.097216 14.196   0.027   0.035     2     Ks
56126.023459 14.189   0.017   0.016     2     Ks
56126.990456 14.185   0.021   0.025     2     Ks
56128.087076 14.185   0.020   0.017     4     Ks
56130.158318 14.142   0.017   0.003     2     Ks
56130.990172 14.163   0.020   0.019     2     Ks
56132.066443 14.167   0.023   0.000     2     Ks
56135.038056 14.163   0.018   0.010     2     Ks
56140.031549 14.210   0.017   0.034     2     Ks
56141.123569 14.234   0.027   0.017     2     Ks
56144.123007 14.277   0.022   0.000     2     Ks
56148.103924 14.271   0.016   0.027     2     Ks
56153.991512 14.379   0.022   0.003     2     Ks
56157.146061 14.510   0.045   0.047     2     Ks
56168.145359 14.659   0.028   0.023     2     Ks
56169.115152 14.701   0.025   0.002     2     Ks
56182.068625 14.772   0.031   0.018     2     Ks
56183.001280 14.800   0.027   0.028     2     Ks
56195.010426 14.912   0.035   0.010     2     Ks
56195.996485 14.944   0.033   0.023     2     Ks
56197.070027 14.943   0.029   0.094     2     Ks
56213.024257 15.135   0.043   0.041     2     Ks
56370.351839 15.162   0.041   0.010     2     Ks
56375.369913 15.250   0.047     NaN     1     Ks
56376.405682 15.225   0.035   0.005     2     Ks
56377.356747 15.284   0.051   0.068     2     Ks
56378.325402 15.312   0.042   0.033     2     Ks
56469.261950 15.982   0.264     NaN     1     Ks
56476.081462 16.218   0.065   0.009     2     Ks
56477.119511 16.172   0.043   0.026     6     Ks
56479.140567 16.191   0.042   0.036     8     Ks
56480.147491 16.224   0.054   0.054     4     Ks
56485.062070 16.209   0.072   0.032     2     Ks
56487.063045 16.168   0.079   0.116     2     Ks
56498.212398 16.218   0.131     NaN     1     Ks
56501.007554 16.419   0.107   0.080     2     Ks
56512.099898 16.646   0.176   0.233     2     Ks
56533.074294 16.850   0.110   0.134     2     Ks
56848.400000 17.500     NaN     NaN     0     Ks
57174.227506 17.075   0.203     NaN     1     Ks
57273.006280 17.185   0.279     NaN     1     Ks
57589.200000 17.500     NaN     NaN     0     Ks
57934.070323 16.781   0.158   0.111     2     Ks
58205.340451 15.185   0.048   0.043     2     Ks
58264.153090 14.564   0.033   0.034     4     Ks
58335.210670 14.099   0.043   0.012     2     Ks
58343.057623 14.103   0.032   0.014     2     Ks
58345.057826 14.052   0.022   0.011     2     Ks
58347.074504 14.058   0.032   0.002     2     Ks
58360.043798 13.977   0.027   0.018     2     Ks
58362.024653 13.967   0.041   0.025     2     Ks
58363.032033 13.938   0.025   0.004     2     Ks


==> anc/2dp/sf162_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.246621 17.728   0.363     NaN     1      H
55309.248814 15.979   0.141     NaN     1     Ks
55334.309080 15.669   0.229     NaN     1     Ks
55423.177170 17.670   0.286     NaN     1      H
55423.180141 16.045   0.197     NaN     1     Ks
55445.056105 16.044   0.225     NaN     1     Ks
55451.070617 15.895   0.105     NaN     1     Ks
55777.138178 15.959   0.122   0.014     2     Ks
55778.199522 15.934   0.101   0.057     2     Ks
55780.192971 15.842   0.112   0.056     2     Ks
55794.128992 15.921   0.074   0.026     2     Ks
55806.115643 15.947   0.077   0.035     4     Ks
55820.093764 15.821   0.087   0.150     3     Ks
55824.080828 15.929   0.123     NaN     1     Ks
55830.020624 15.988   0.110   0.166     2     Ks
55839.022735 15.881   0.172     NaN     1     Ks
55844.028771 16.029   0.107   0.050     2     Ks
55847.042433 15.931   0.191     NaN     1     Ks
55987.382171 16.021   0.168     NaN     1     Ks
55999.380679 16.020   0.219     NaN     1     Ks
56004.297093 15.902   0.119     NaN     1     Ks
56007.350889 15.916   0.171     NaN     1     Ks
56016.385971 15.953   0.096   0.079     2     Ks
56020.284191 15.802   0.096     NaN     1     Ks
56086.150070 15.890   0.127   0.024     2     Ks
56089.172693 15.886   0.088   0.105     2     Ks
56090.121111 15.868   0.097   0.064     2     Ks
56093.185742 16.084   0.154   0.118     2     Ks
56094.134692 15.843   0.114   0.110     2     Ks
56095.106683 15.932   0.145   0.168     2     Ks
56096.145401 15.785   0.098   0.139     2     Ks
56102.059723 15.849   0.126   0.147     2     Ks
56109.091729 15.918   0.075   0.019     2     Ks
56112.208157 15.753   0.083   0.081     2     Ks
56114.123498 15.763   0.076   0.072     4     Ks
56115.086672 15.793   0.066   0.019     2     Ks
56123.159700 15.606   0.117     NaN     1     Ks
56125.123598 15.603   0.099   0.206     2     Ks
56126.053199 15.738   0.071   0.022     4     Ks
56127.000471 15.752   0.075   0.036     3     Ks
56128.110352 15.624   0.053   0.073     6     Ks
56129.152578 15.665   0.082   0.017     2     Ks
56130.174206 15.602   0.067   0.061     3     Ks
56130.989410 15.714   0.087   0.042     2     Ks
56132.064386 15.428   0.059   0.008     2     Ks
56135.037234 15.503   0.069   0.043     2     Ks
56140.073770 15.251   0.035   0.025     4     Ks
56141.110553 15.232   0.043   0.109     4     Ks
56144.062104 15.025   0.034   0.006     4     Ks
56148.103129 14.617   0.037   0.007     2     Ks
56153.990732 12.762   0.018   0.011     2     Ks
56155.015482 11.336   0.026     NaN     1     Ks
56157.124854 13.157   0.015   0.026     6     Ks
56158.172726 13.681   0.029   0.004     2     Ks
56168.144596 15.140   0.061   0.075     2     Ks
56169.114353 15.225   0.050   0.001     2     Ks
56182.067808 15.589   0.079   0.030     2     Ks
56182.999893 15.738   0.098   0.053     2     Ks
56195.022154 15.744   0.050   0.055     4     Ks
56196.007678 15.802   0.061   0.086     4     Ks
56197.051916 15.796   0.077   0.019     3     Ks
56213.024453 15.952   0.166     NaN     1     Ks
56366.324503 15.939   0.149     NaN     1     Ks
56367.313254 15.785   0.121   0.076     2     Ks
56370.363060 15.826   0.069   0.033     4     Ks
56373.371080 16.026   0.122   0.031     2     Ks
56375.368054 15.837   0.094   0.051     2     Ks
56376.404847 15.931   0.103   0.194     2     Ks
56377.355486 15.998   0.081   0.078     2     Ks
56378.323904 15.891   0.082   0.012     2     Ks
56461.150634 15.865   0.101   0.068     2     Ks
56476.080629 15.914   0.096   0.101     2     Ks
56477.118265 15.924   0.063   0.045     6     Ks
56479.079440 15.806   0.061   0.059     5     Ks
56480.146364 15.932   0.082   0.035     4     Ks
56484.167850 15.903   0.103   0.021     2     Ks
56485.061289 15.858   0.074   0.190     2     Ks
56487.128936 15.870   0.059   0.029     4     Ks
56498.211759 15.911   0.088   0.042     2     Ks
56501.006231 15.705   0.073   0.100     3     Ks
56507.016324 15.910   0.084   0.057     4     Ks
56509.032849 16.045   0.135   0.150     2     Ks
56511.166124 15.844   0.090   0.047     2     Ks
56512.099044 15.949   0.146   0.055     2     Ks
56527.129059 15.893   0.126   0.034     2     Ks
56533.073464 15.746   0.090   0.137     2     Ks
56534.092483 15.904   0.102   0.099     2     Ks
56558.017842 15.877   0.125   0.115     2     Ks
56558.994768 15.930   0.115   0.030     2     Ks
56560.043394 15.796   0.079   0.078     2     Ks
56572.027860 15.948   0.105   0.003     2     Ks
56573.019844 15.836   0.104   0.068     2     Ks
56583.019184 15.726   0.160     NaN     1     Ks
56717.387379 15.994   0.148     NaN     1     Ks
56798.302333 15.857   0.121   0.091     2     Ks
56799.129331 15.881   0.085   0.038     4     Ks
56810.201124 15.956   0.095   0.007     2     Ks
56829.308402 16.074   0.119   0.007     2     Ks
56832.233349 15.858   0.097   0.065     2     Ks
56833.214968 15.834   0.072   0.046     3     Ks
56841.175381 15.724   0.140     NaN     1     Ks
56842.113483 15.812   0.093   0.059     2     Ks
56845.204590 15.718   0.110   0.191     2     Ks
56851.134022 15.935   0.099   0.046     2     Ks
56853.161864 15.888   0.107   0.077     2     Ks
56882.079075 15.993   0.047   0.018    10     Ks
56883.068997 15.898   0.085   0.059     2     Ks
56885.119836 15.852   0.080   0.039     4     Ks
56886.063473 15.860   0.136   0.062     2     Ks
56887.055493 15.959   0.059   0.022     6     Ks
56900.148712 15.870   0.101   0.040     2     Ks
56912.067185 15.878   0.079   0.126     2     Ks
56937.019422 15.901   0.097   0.021     2     Ks
57113.405356 16.019   0.116   0.083     2     Ks
57166.319514 15.712   0.083   0.156     2     Ks
57172.117141 15.820   0.049   0.060     6     Ks
57174.319282 15.852   0.066   0.032     4     Ks
57227.210588 15.897   0.122   0.008     2     Ks
57239.042200 15.815   0.089   0.033     2     Ks
57241.162477 15.862   0.090   0.086     2     Ks
57253.097490 15.566   0.105   0.271     2     Ks
57265.009207 15.897   0.142   0.221     2     Ks
57268.008876 15.950   0.081   0.032     2     Ks
57273.005591 15.897   0.096   0.038     2     Ks
57274.015228 15.963   0.123   0.096     2     Ks
57277.090117 17.505   0.146   0.040     2      H
57277.092538 15.891   0.103   0.013     2     Ks
57580.019580 15.859   0.118   0.122     2     Ks
57589.158648 15.879   0.089   0.011     2     Ks
57593.141047 17.431   0.202     NaN     1      H
57636.015628 17.408   0.178     NaN     1      H
57636.994084 17.474   0.199   0.106     2      H
57925.191413 15.667   0.180     NaN     1     Ks
57928.215035 15.856   0.287     NaN     1     Ks
57934.069667 15.886   0.107   0.015     2     Ks
58205.339656 15.842   0.103   0.132     2     Ks
58264.196431 15.808   0.064   0.097     6     Ks
58333.031188 15.931   0.146   0.103     2     Ks
58335.210857 16.008   0.281     NaN     1     Ks
58343.056781 15.701   0.175   0.021     2     Ks
58344.008760 17.347   0.124   0.034     2      H
58344.012085 15.890   0.112   0.057     2     Ks
58345.007797 17.362   0.162   0.062     2      H
58345.042151 15.754   0.077   0.114     3     Ks
58345.981067 15.679   0.139   0.070     2     Ks
58347.073735 15.785   0.092   0.037     2     Ks
58356.060403 16.118   0.120   0.142     2     Ks
58359.025253 15.881   0.108   0.041     2     Ks
58360.043005 15.903   0.090   0.042     2     Ks
58362.017758 15.492   0.109   0.234     3     Ks
58363.031301 15.857   0.124   0.200     2     Ks
58368.060929 15.906   0.135   0.029     2     Ks


==> anc/2dp/sf163_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.246928 15.313   0.020   0.005     2      H
55334.309447 11.472   0.015   0.011     2     Ks
55445.056615 11.496   0.014   0.008     2     Ks
55451.071094 11.523   0.016   0.018     2     Ks
55780.193558 11.558   0.011   0.005     2     Ks
55806.084910 11.369   0.021     NaN     1     Ks
55820.059525 11.240   0.016     NaN     1     Ks
55824.081234 11.218   0.014   0.026     2     Ks
55839.022735 11.082   0.019     NaN     1     Ks
55847.042908 11.018   0.024   0.006     2     Ks
56020.284191 11.556   0.025     NaN     1     Ks
56094.135392 11.354   0.015   0.001     2     Ks
56095.107355 11.363   0.014   0.008     2     Ks
56102.059954 11.362   0.021     NaN     1     Ks
56112.208405 11.316   0.020     NaN     1     Ks
56114.072075 11.361   0.013   0.020     2     Ks
56115.087718 11.381   0.024     NaN     1     Ks
56125.150590 11.313   0.016   0.001     2     Ks
56127.023921 11.322   0.020     NaN     1     Ks
56128.161903 11.305   0.019   0.004     2     Ks
56129.153183 11.331   0.011   0.006     2     Ks
56130.182674 11.310   0.010   0.002     2     Ks
56140.117623 11.270   0.011   0.009     2     Ks
56141.099255 11.243   0.013   0.005     2     Ks
56144.002541 11.233   0.014   0.005     2     Ks
56155.015482 11.119   0.023     NaN     1     Ks
56157.115230 11.112   0.019   0.014     4     Ks
56158.173817 11.087   0.018   0.015     2     Ks
56198.054784 10.876   0.018   0.030     2     Ks
56365.319336 12.076   0.043   0.005     2     Ks
56366.325263 12.053   0.011     NaN     1     Ks
56367.313840 12.081   0.015   0.007     2     Ks
56370.375705 12.109   0.012   0.002     2     Ks
56373.371726 12.117   0.010   0.006     2     Ks
56422.393580 11.972   0.027   0.010     2     Ks
56461.151242 11.940   0.014   0.009     2     Ks
56484.168810 11.909   0.017   0.007     2     Ks
56487.196204 11.840   0.015   0.001     2     Ks
56507.049102 11.458   0.014   0.010     2     Ks
56511.167106 11.471   0.021     NaN     1     Ks
56527.129902 11.316   0.012   0.020     2     Ks
56534.093460 11.253   0.015   0.012     2     Ks
56558.995402 11.171   0.013   0.019     2     Ks
56572.028431 11.243   0.016   0.072     2     Ks
56582.985015 11.210   0.015   0.017     2     Ks
56717.387765 12.210   0.011   0.003     2     Ks
56770.302355 12.122   0.034   0.019     2     Ks
56779.413852 12.128   0.030   0.008     2     Ks
56798.302969 12.071   0.016   0.008     2     Ks
56799.129920 12.059   0.012   0.007     4     Ks
56810.201331 11.970   0.024     NaN     1     Ks
56817.064752 11.893   0.034   0.013     2     Ks
56853.162494 11.417   0.013   0.012     2     Ks
56882.053507 11.348   0.011   0.020     4     Ks
56883.070053 11.387   0.027     NaN     1     Ks
56885.120441 11.326   0.008   0.006     4     Ks
56886.064124 11.316   0.011   0.004     2     Ks
56887.056145 11.349   0.008   0.017     6     Ks
56900.149310 11.331   0.017   0.021     2     Ks
57113.406014 12.540   0.024   0.028     2     Ks
57226.124321 11.819   0.041   0.007     2     Ks
57241.163102 11.825   0.013   0.005     2     Ks
57253.098036 11.858   0.023   0.001     2     Ks
57268.009412 11.908   0.016   0.005     2     Ks
57273.041032 16.220   0.046   0.019     2      H
57273.043551 11.958   0.019   0.005     2     Ks
57274.015769 11.971   0.014   0.006     2     Ks
57580.020161 12.633   0.012   0.003     2     Ks
57925.191819 13.401   0.025   0.006     2     Ks
57928.293926 13.424   0.045   0.012     2     Ks
57933.280085 13.467   0.033   0.027     2     Ks
58264.188347 13.773   0.013   0.012     6     Ks
58333.031708 14.625   0.031   0.016     2     Ks
58344.012649 14.771   0.025   0.017     2     Ks
58345.012690 14.777   0.033   0.035     2     Ks
58345.981595 14.785   0.028   0.028     2     Ks
58356.060965 14.933   0.029   0.087     2     Ks
58359.025875 14.941   0.030   0.000     2     Ks
58362.016391 14.971   0.037   0.021     2     Ks
58368.061522 14.981   0.037   0.019     2     Ks
58577.385690 13.744   0.052   0.014     2     Ks


==> anc/2dp/sf164_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.289290 17.331   0.287     NaN     1     Ks
55775.200411 15.353   0.028   0.061     3     Ks
55778.179727 15.295   0.026   0.028     3     Ks
55779.191224 15.302   0.026   0.014     3     Ks
55794.108532 15.194   0.023   0.050     3     Ks
55808.095816 14.983   0.022   0.024     3     Ks
55830.076229 15.721   0.125   0.050     3     Ks
55844.009992 15.708   0.028   0.048     3     Ks
55847.026205 15.681   0.051   0.027     3     Ks
55850.024446 15.685   0.197   0.024     2     Ks
55999.322003 16.120   0.044   0.074     3     Ks
56017.387672 15.954   0.046   0.015     3     Ks
56085.263366 15.839   0.042   0.019     3     Ks
56089.133024 15.938   0.042   0.008     3     Ks
56090.142459 16.211   0.051   0.063     3     Ks
56093.110795 15.846   0.039   0.039     3     Ks
56096.264407 15.849   0.031   0.023     3     Ks
56109.066918 15.953   0.037   0.050     3     Ks
56113.202693 15.997   0.030   0.012     3     Ks
56114.202267 16.201   0.047   0.043     3     Ks
56127.002834 16.123   0.048   0.024     3     Ks
56131.143186 16.277   0.050   0.012     3     Ks
56132.083118 16.257   0.055   0.081     3     Ks
56134.192296 16.033   0.035   0.014     3     Ks
56135.068528 16.125   0.036   0.023     3     Ks
56144.135546 16.293   0.053   0.014     3     Ks
56145.096752 16.182   0.058   0.066     3     Ks
56155.067349 16.194   0.040   0.017     3     Ks
56156.989399 16.019   0.047   0.018     3     Ks
56158.056682 16.007   0.027   0.028     6     Ks
56169.098387 15.881   0.032   0.045     5     Ks
56182.033623 15.852   0.036   0.034     3     Ks
56196.070358 16.212   0.052   0.072     3     Ks
56208.050012 16.194   0.072   0.034     3     Ks
56353.370570 17.320   0.197     NaN     1     Ks
56469.279745 16.374   0.527     NaN     1     Ks
56487.022654 16.790   0.106   0.107     3     Ks
56510.065267 16.501   0.056   0.039     6     Ks
56511.120231 16.601   0.068   0.062     3     Ks
56512.193853 16.517   0.061   0.071     3     Ks
56535.037605 17.340   0.124   0.070     3     Ks
56560.021720 17.269   0.126   0.054     3     Ks
56583.999485 17.018   0.222     NaN     1     Ks
56833.249092 17.287   0.179     NaN     1     Ks
57255.007407 15.187   0.022   0.027     3     Ks
57272.068836 15.322   0.043   0.043     3     Ks
57274.071172 15.327   0.023   0.018     3     Ks
57275.013032 15.416   0.042   0.003     3     Ks
57288.027409 15.722   0.029   0.011     3     Ks
57589.238596 13.175   0.011   0.008     3     Ks
57622.997157 13.339   0.010   0.015     3     Ks
57925.347261 14.598   0.041   0.069     3     Ks
57926.327702 14.681   0.091   0.036     3     Ks
57934.092785 14.478   0.015   0.005     3     Ks
58211.379247 14.615   0.018   0.015     6     Ks
58239.361485 14.910   0.027   0.013     3     Ks
58264.231322 14.780   0.022   0.017     3     Ks
58335.222190 15.099   0.050   0.012     3     Ks
58343.065274 15.337   0.035   0.038     3     Ks
58345.993952 15.235   0.029   0.026     2     Ks
58357.027788 15.193   0.024   0.038     3     Ks
58361.011838 15.270   0.025   0.011     3     Ks
58362.033292 17.388   0.072   0.004     3      H
58362.036971 14.855   0.020   0.012     3     Ks
58363.039296 15.172   0.023   0.015     3     Ks
58715.185643 15.263   0.025   0.027     3     Ks


==> anc/2dp/sf165_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.246775 17.695   0.208   0.104     2      H
55309.249120 16.899   0.261     NaN     1     Ks
55309.251699 18.816   0.391     NaN     1      J
55820.059738 17.050   0.183   0.001     2     Ks
56004.297281 16.962   0.209   0.022     2     Ks
56007.351346 17.212   0.488     NaN     1     Ks
56020.284399 17.047   0.151   0.112     2     Ks
56089.173183 17.137   0.188   0.068     2     Ks
56102.060377 17.054   0.241     NaN     1     Ks
56112.208405 16.984   0.173     NaN     1     Ks
56114.071878 16.993   0.139   0.074     2     Ks
56115.087098 17.043   0.161   0.019     2     Ks
56126.084143 16.967   0.224   0.002     2     Ks
56129.152983 16.906   0.118   0.054     2     Ks
56155.015896 16.938   0.173     NaN     1     Ks
56195.034939 17.157   0.369     NaN     1     Ks
56196.019932 17.049   0.249     NaN     1     Ks
56422.393555 16.120   0.269     NaN     1     Ks
56461.150845 17.038   0.217     NaN     1     Ks
56484.168257 17.030   0.232   0.056     2     Ks
56487.195812 17.023   0.246     NaN     1     Ks
56507.027522 17.016   0.134   0.095     3     Ks
56509.033268 16.995   0.207   0.088     2     Ks
56511.166520 16.974   0.139   0.062     2     Ks
56558.994970 16.865   0.164     NaN     1     Ks
56717.387576 15.494   0.043   0.033     2     Ks
56770.302153 16.058   0.246   0.013     2     Ks
56779.413435 16.323   0.457     NaN     1     Ks
56810.201532 16.647   0.123   0.028     2     Ks
56817.064337 16.280   0.359     NaN     1     Ks
56882.071675 16.974   0.080   0.067     7     Ks
56887.101056 16.827   0.164   0.073     2     Ks
56900.148906 17.086   0.258     NaN     1     Ks
57113.405804 16.575   0.149   0.021     2     Ks
57253.097850 16.353   0.182   0.256     2     Ks
57268.009230 16.783   0.173   0.008     2     Ks
57273.040663 17.179   0.283     NaN     1      H
57273.043377 16.674   0.215   0.042     2     Ks
57274.015593 16.826   0.177   0.013     2     Ks
57580.019974 13.539   0.017   0.007     2     Ks
57925.191617 12.946   0.016   0.002     2     Ks
57928.293769 12.994   0.028   0.003     2     Ks
57933.279897 13.073   0.021   0.013     2     Ks
58264.188162 12.800   0.009   0.006     6     Ks
58333.031540 12.635   0.013   0.010     2     Ks
58342.090091 14.734   0.012   0.001     2      J
58344.009353 13.552   0.015   0.004     2      H
58344.012458 12.617   0.016   0.000     2     Ks
58344.029347 14.796   0.010   0.004     4      J
58345.008708 13.613   0.033     NaN     1      H
58345.012516 12.645   0.022   0.018     2     Ks
58345.020791 14.760   0.009   0.001     3      J
58345.981411 12.598   0.012   0.000     2     Ks
58356.060783 12.706   0.024   0.002     2     Ks
58359.025678 12.749   0.011   0.002     2     Ks
58362.016203 12.736   0.015   0.000     2     Ks
58368.057814 13.715   0.024     NaN     1      H
58368.061343 12.787   0.013   0.015     2     Ks
58368.066358 14.960   0.016   0.008     2      J
58385.053060 15.026   0.014   0.006     2      J
58566.368676 14.805   0.017   0.004     2      J
58577.385518 12.744   0.031   0.015     2     Ks


==> anc/2dp/sf166_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55423.176334 14.177   0.015   0.024     3      H
55423.179292 13.034   0.015   0.017     3     Ks
55423.183690 16.619   0.020   0.041     3      J
55777.138182 13.162   0.010   0.003     4     Ks
55778.199524 13.152   0.010   0.009     4     Ks
55794.128998 13.120   0.012   0.006     4     Ks
55806.146982 13.082   0.012   0.009     3     Ks
55820.110878 13.098   0.013   0.004     4     Ks
55830.020624 13.108   0.011   0.007     4     Ks
55844.028773 13.103   0.011   0.005     4     Ks
55849.021898 13.087   0.037   0.043     4     Ks
55987.381215 13.132   0.012   0.006     4     Ks
55999.379703 13.113   0.011   0.024     4     Ks
56016.386224 13.159   0.012   0.006     3     Ks
56086.150069 13.142   0.009   0.019     4     Ks
56090.121104 13.145   0.011   0.004     4     Ks
56093.185742 13.153   0.010   0.006     4     Ks
56096.145399 13.150   0.009   0.008     4     Ks
56109.092960 13.142   0.014   0.011     3     Ks
56113.121198 13.178   0.018   0.003     4     Ks
56114.175516 13.152   0.013   0.009     4     Ks
56123.158658 13.163   0.012   0.013     4     Ks
56125.096401 13.162   0.014   0.016     4     Ks
56126.022684 13.151   0.008   0.020     4     Ks
56126.989214 13.144   0.014   0.009     4     Ks
56128.070852 13.152   0.010   0.013     7     Ks
56130.157532 13.140   0.010   0.006     4     Ks
56130.989410 13.143   0.010   0.013     4     Ks
56132.065001 13.154   0.010   0.007     4     Ks
56135.037232 13.148   0.009   0.007     4     Ks
56140.030741 13.137   0.010   0.010     4     Ks
56141.122506 13.134   0.012   0.007     4     Ks
56144.122239 13.141   0.011   0.006     4     Ks
56148.103123 13.137   0.012   0.011     4     Ks
56153.990733 13.126   0.010   0.001     4     Ks
56157.145276 13.128   0.025   0.005     4     Ks
56168.144594 13.153   0.011   0.012     4     Ks
56169.114681 13.124   0.014   0.005     3     Ks
56182.068011 13.143   0.011   0.038     3     Ks
56182.999898 13.109   0.012   0.009     4     Ks
56195.008809 13.157   0.010   0.016     4     Ks
56195.995496 13.140   0.009   0.021     4     Ks
56197.069261 13.129   0.012   0.023     4     Ks
56213.023435 13.159   0.013   0.008     4     Ks
56370.351045 13.273   0.010   0.015     4     Ks
56375.368674 13.283   0.011   0.010     3     Ks
56376.404557 13.292   0.014   0.012     3     Ks
56377.355804 13.263   0.014   0.004     3     Ks
56378.323598 13.258   0.023   0.012     2     Ks
56469.261337 13.193   0.026   0.019     4     Ks
56476.080734 13.152   0.015   0.003     3     Ks
56477.112173 13.150   0.007   0.004    10     Ks
56479.139617 13.156   0.006   0.007    16     Ks
56480.150916 13.157   0.008   0.012     7     Ks
56485.061292 13.156   0.015   0.009     4     Ks
56487.062586 13.159   0.008   0.017     3     Ks
56498.211781 13.174   0.011   0.004     4     Ks
56501.006273 13.200   0.007   0.004     7     Ks
56512.099044 13.164   0.009   0.021     4     Ks
56533.073672 13.141   0.012   0.004     3     Ks
56558.017364 13.142   0.013   0.010     3     Ks
56573.019855 13.143   0.008   0.008     4     Ks
56582.000939 13.160   0.031   0.030     3     Ks
56583.018216 13.150   0.016   0.011     4     Ks
56804.157063 13.153   0.022   0.026     4     Ks
56816.142225 13.141   0.016   0.004     3     Ks
56826.296886 13.167   0.060   0.114     3     Ks
56829.308414 13.122   0.010   0.007     4     Ks
56832.233360 13.101   0.009   0.012     4     Ks
56833.194341 13.121   0.007   0.004     7     Ks
56841.174242 13.142   0.015   0.006     4     Ks
56842.113682 13.141   0.010   0.010     3     Ks
56845.204225 13.135   0.011   0.007     4     Ks
56851.134379 13.128   0.011   0.007     3     Ks
56873.996796 13.149   0.024   0.061     4     Ks
56912.067185 13.122   0.012   0.011     4     Ks
56937.019423 13.154   0.011   0.010     4     Ks
57166.319507 15.236   0.031   0.015     4     Ks
57172.116052 15.421   0.022   0.025    11     Ks
57174.319277 15.593   0.027   0.035     8     Ks
57227.210830 16.762   0.117   0.097     3     Ks
57239.042391 16.583   0.110   0.094     3     Ks
57245.065772 16.263   0.238     NaN     1     Ks
57265.009211 16.087   0.068   0.050     4     Ks
57273.005599 16.268   0.065   0.129     4     Ks
57277.092538 16.199   0.061   0.020     4     Ks
57589.158855 13.281   0.014   0.010     3     Ks
57592.058274 17.749   0.038   0.018     3      J
57593.142793 14.807   0.015   0.025     4      H
57593.149560 17.872   0.042   0.054     3      J
57594.079010 14.768   0.013   0.037     9      H
57594.140503 17.767   0.039   0.066     5      J
57636.017670 15.027   0.016   0.018     4      H
57636.024853 18.311   0.062   0.033     3      J
57636.994072 14.985   0.014   0.011     4      H
57637.001054 18.261   0.054   0.049     3      J
57928.216304 13.316   0.023   0.009     3     Ks
57934.069834 13.265   0.015   0.021     3     Ks
58205.339649 13.250   0.015   0.023     4     Ks
58264.152338 13.292   0.014   0.020     8     Ks
58335.209982 13.320   0.021   0.017     4     Ks
58337.079973 17.711   0.034   0.048     3      J
58343.057135 13.348   0.013   0.044     3     Ks
58345.057050 13.344   0.012   0.012     4     Ks
58347.074060 13.359   0.017   0.003     3     Ks
58360.042773 13.399   0.014   0.019     4     Ks
58362.019208 14.806   0.016   0.025     4      H
58362.023282 13.372   0.017   0.021     4     Ks
58362.029172 17.868   0.071   0.045     3      J
58363.031611 13.361   0.013   0.002     3     Ks
58571.367201 17.927   0.028   0.031     3      J
58573.345004 17.766   0.031   0.020     6      J
58574.357851 17.803   0.038   0.030     3      J


==> anc/2dp/sf167_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.248041 16.297   0.071   0.047     2     Ks
55334.308135 16.165   0.087   0.125     2     Ks
55445.054857 16.185   0.191   0.062     2     Ks
55451.069434 16.268   0.067   0.095     2     Ks
55780.192197 16.549   0.128   0.057     2     Ks
55806.083800 16.831   0.154   0.045     2     Ks
55820.058477 16.842   0.162   0.033     2     Ks
55824.079825 17.014   0.146   0.059     2     Ks
55839.021679 17.097   0.158   0.122     2     Ks
55847.041460 16.817   0.353     NaN     1     Ks
56004.296155 17.064   0.184   0.044     2     Ks
56007.349790 16.893   0.108   0.066     2     Ks
56020.283147 17.222   0.173   0.007     2     Ks
56089.171987 17.357   0.260     NaN     1     Ks
56094.133789 16.854   0.141   0.007     2     Ks
56095.105836 17.086   0.140   0.034     2     Ks
56102.058862 17.105   0.164   0.024     2     Ks
56112.207199 16.858   0.123   0.006     2     Ks
56114.070871 17.145   0.197     NaN     1     Ks
56115.085828 17.312   0.154   0.029     2     Ks
56125.148960 16.853   0.310     NaN     1     Ks
56129.151762 17.161   0.150   0.104     2     Ks
56140.115795 17.167   0.265     NaN     1     Ks
56141.097728 17.075   0.185   0.051     2     Ks
56155.014431 16.800   0.145   0.001     2     Ks
56157.056266 16.955   0.225   0.043     2     Ks
56196.018661 17.132   0.241     NaN     1     Ks
56197.016042 17.041   0.242     NaN     1     Ks
56366.323492 16.657   0.137   0.042     2     Ks
56367.312494 16.857   0.140   0.039     2     Ks
56370.374260 16.855   0.124   0.060     2     Ks
56373.370241 17.020   0.143   0.005     2     Ks
56422.392301 16.700   0.302     NaN     1     Ks
56461.149611 17.184   0.256     NaN     1     Ks
56484.166826 17.301   0.342     NaN     1     Ks
56487.195019 17.209   0.246     NaN     1     Ks
56507.015525 17.112   0.109   0.035     4     Ks
56509.032028 17.470   0.216   0.096     2     Ks
56511.165520 17.292   0.246     NaN     1     Ks
56534.091902 17.097   0.164     NaN     1     Ks
56572.027260 17.197   0.243     NaN     1     Ks
56717.386129 17.248   0.209     NaN     1     Ks
56799.140487 16.762   0.172     NaN     1     Ks
56810.200134 17.059   0.196     NaN     1     Ks
56817.063118 16.425   0.223     NaN     1     Ks
56853.161019 17.082   0.192   0.126     2     Ks
56882.070668 17.075   0.074   0.057     8     Ks
56883.067801 17.185   0.208     NaN     1     Ks
56885.170710 17.228   0.290     NaN     1     Ks
56886.062584 16.799   0.135   0.164     2     Ks
56887.031768 16.858   0.148   0.132     2     Ks
56900.148108 17.189   0.237     NaN     1     Ks
57113.404467 15.971   0.061   0.005     2     Ks
57226.122788 14.187   0.075   0.016     2     Ks
57241.161096 14.690   0.022   0.015     2     Ks
57253.096782 14.471   0.034   0.018     2     Ks
57268.008138 14.334   0.026   0.012     2     Ks
57273.042234 14.617   0.031   0.067     2     Ks
57274.014503 14.451   0.021   0.026     2     Ks
57580.018755 12.902   0.014   0.008     2     Ks
57925.190403 11.434   0.019   0.008     2     Ks
57928.292764 11.534   0.027   0.000     2     Ks
57933.278851 11.475   0.022   0.004     2     Ks
58264.187035 11.707   0.008   0.011     6     Ks
58333.030448 12.308   0.010   0.002     2     Ks
58342.087185 18.513   0.146     NaN     1      J
58344.007539 14.732   0.017   0.001     2      H
58344.011364 11.925   0.015   0.033     2     Ks
58344.014297 18.426   0.104   0.170     2      J
58345.006541 14.628   0.015   0.008     2      H
58345.018914 18.372   0.059   0.017     4      J
58345.980289 11.860   0.012   0.014     2     Ks
58356.059648 12.015   0.031   0.011     2     Ks
58359.024224 11.876   0.026     NaN     1     Ks
58362.014969 11.813   0.013   0.015     2     Ks
58368.056610 14.168   0.017     NaN     1      H
58368.060144 11.805   0.008   0.013     2     Ks
58368.063195 17.211   0.072   0.014     2      J
58385.049269 17.287   0.035   0.024     2      J
58566.365289 19.102   0.118   0.042     2      J
58577.384345 12.637   0.036   0.002     2     Ks


==> anc/2dp/sf168_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.246310 14.646   0.020   0.006     3      H
55309.248348 11.859   0.017   0.044     2     Ks
55334.308803 11.495   0.010   0.017     3     Ks
55445.055860 11.451   0.016   0.005     4     Ks
55451.070381 11.512   0.010   0.005     4     Ks
55780.192969 14.613   0.019   0.027     4     Ks
55806.084674 14.359   0.019   0.047     4     Ks
55820.059317 14.339   0.014   0.005     4     Ks
55824.080632 14.286   0.015   0.012     4     Ks
55839.022522 13.976   0.013   0.009     4     Ks
55847.042185 13.907   0.020   0.013     4     Ks
56004.296902 13.920   0.018   0.010     4     Ks
56007.350663 13.877   0.016   0.001     4     Ks
56020.283974 13.324   0.013   0.007     4     Ks
56089.172700 13.513   0.013   0.019     4     Ks
56094.134702 13.302   0.012   0.012     4     Ks
56095.106695 13.277   0.010   0.005     4     Ks
56102.059724 13.237   0.012   0.010     4     Ks
56112.208157 13.232   0.011   0.007     4     Ks
56114.071475 13.244   0.009   0.005     4     Ks
56115.086671 13.211   0.009   0.002     4     Ks
56125.149979 12.818   0.014   0.019     4     Ks
56126.083718 12.785   0.012   0.006     4     Ks
56127.023712 12.753   0.012   0.007     4     Ks
56128.161298 12.755   0.017   0.040     4     Ks
56129.152575 12.752   0.009   0.013     4     Ks
56130.182049 12.730   0.010   0.013     4     Ks
56140.116889 12.685   0.008   0.004     4     Ks
56141.098599 12.682   0.009   0.011     4     Ks
56144.001965 12.707   0.011   0.013     4     Ks
56155.015263 12.592   0.008   0.010     4     Ks
56157.095521 12.528   0.009   0.014     6     Ks
56158.172364 12.485   0.011   0.009     3     Ks
56195.034516 12.088   0.014   0.003     3     Ks
56196.019293 12.090   0.010   0.008     2     Ks
56197.017046 12.114   0.009   0.007     4     Ks
56198.054205 12.112   0.015   0.006     4     Ks
56365.318521 14.036   0.042   0.124     3     Ks
56366.324295 14.019   0.014   0.017     4     Ks
56367.313259 14.048   0.017   0.020     4     Ks
56370.375073 14.059   0.014   0.008     4     Ks
56373.371082 14.048   0.014   0.008     4     Ks
56422.392932 14.303   0.026   0.049     4     Ks
56461.150632 14.261   0.014   0.017     4     Ks
56484.167850 13.776   0.020   0.014     4     Ks
56487.195618 13.768   0.016   0.021     4     Ks
56507.016326 13.088   0.006   0.005     8     Ks
56509.032849 13.082   0.015   0.009     4     Ks
56511.166122 13.051   0.009   0.014     4     Ks
56527.129052 13.204   0.011   0.006     4     Ks
56534.092482 13.107   0.010   0.007     4     Ks
56558.994768 12.688   0.009   0.005     4     Ks
56560.043384 12.707   0.012   0.004     4     Ks
56572.027857 12.866   0.011   0.017     4     Ks
56582.984249 12.976   0.012   0.009     3     Ks
56717.387168 12.965   0.013   0.011     4     Ks
56770.301813 13.006   0.034   0.080     3     Ks
56779.413032 13.180   0.026   0.018     3     Ks
56798.302320 13.418   0.014   0.023     4     Ks
56799.129328 13.417   0.010   0.012     8     Ks
56810.201129 13.203   0.010   0.008     4     Ks
56817.064082 13.190   0.024   0.018     3     Ks
56853.161864 12.985   0.011   0.010     4     Ks
56882.076345 12.396   0.004   0.006    18     Ks
56883.068992 12.382   0.010   0.004     4     Ks
56885.119835 12.382   0.005   0.015     8     Ks
56886.063474 12.374   0.009   0.010     4     Ks
56887.055487 12.367   0.004   0.005    12     Ks
56900.148708 12.351   0.011   0.008     4     Ks
57113.405355 12.190   0.013   0.010     4     Ks
57226.123669 11.644   0.029   0.018     4     Ks
57241.162483 11.554   0.009   0.004     4     Ks
57253.097496 11.232   0.014   0.011     4     Ks
57268.008339 11.207   0.015     NaN     1     Ks
57273.040466 13.788   0.021   0.023     4      H
57273.042942 11.310   0.016   0.045     3     Ks
57274.015167 11.274   0.011   0.010     3     Ks
57580.019384 10.977   0.011   0.003     3     Ks
57925.191219 11.928   0.012   0.011     4     Ks
57928.293434 12.010   0.021   0.017     4     Ks
57933.279550 12.135   0.017   0.008     4     Ks
58264.187794 11.078   0.007   0.006    12     Ks
58333.031124 10.512   0.009   0.016     3     Ks
58342.088944 15.884   0.011   0.009     4      J
58344.008761 12.236   0.009   0.012     4      H
58344.011728 10.515   0.013   0.025     2     Ks
58344.026807 15.841   0.010   0.014     7      J
58345.007166 12.215   0.019   0.009     2      H
58345.021161 15.818   0.008   0.009     8      J
58345.980694 10.443   0.016   0.049     2     Ks
58362.015381 10.369   0.014   0.009     2     Ks
58368.057215 12.014   0.011   0.012     3      H
58368.060531 10.354   0.014   0.017     2     Ks
58368.065322 15.445   0.014   0.009     4      J
58385.051805 15.123   0.008   0.010     4      J
58566.367563 15.047   0.013   0.010     4      J
58577.385145 10.225   0.023   0.008     4     Ks


==> anc/2dp/sf169_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.287349 18.216   0.103   0.078     4      H
55295.289604 16.819   0.092   0.065     4     Ks
55775.200699 16.832   0.110   0.143     3     Ks
55778.180427 16.742   0.111   0.086     3     Ks
55779.192050 16.770   0.182     NaN     1     Ks
55794.109226 16.821   0.095   0.071     4     Ks
55808.095816 16.627   0.146   0.080     2     Ks
55844.010601 16.794   0.095   0.075     4     Ks
55847.027132 16.842   0.152   0.047     3     Ks
55999.322883 17.066   0.131   0.021     3     Ks
56017.388438 16.927   0.091   0.036     4     Ks
56085.264593 16.716   0.076   0.090     3     Ks
56089.133721 16.814   0.102   0.096     4     Ks
56090.143138 16.962   0.082   0.106     4     Ks
56093.111441 16.886   0.092   0.060     4     Ks
56096.265109 16.836   0.099   0.099     4     Ks
56109.067597 16.893   0.084   0.077     4     Ks
56113.203485 16.884   0.084   0.071     4     Ks
56114.202538 16.722   0.093   0.160     3     Ks
56127.003746 16.790   0.100   0.146     3     Ks
56131.143807 16.844   0.101   0.050     4     Ks
56132.083113 16.574   0.086   0.056     2     Ks
56134.192882 16.800   0.083   0.077     4     Ks
56135.069159 16.797   0.087   0.082     4     Ks
56144.137584 16.619   0.120   0.012     2     Ks
56145.096839 16.848   0.147   0.045     2     Ks
56155.067961 16.701   0.065   0.104     4     Ks
56156.989998 16.740   0.085   0.058     4     Ks
56158.065909 16.855   0.059   0.055     7     Ks
56169.091716 16.962   0.092   0.052     6     Ks
56182.034544 16.935   0.144   0.119     3     Ks
56196.071006 16.892   0.111   0.055     4     Ks
56208.050885 16.778   0.123   0.057     3     Ks
56353.370785 16.768   0.095   0.074     4     Ks
56360.378420 16.748   0.131   0.020     2     Ks
56369.317874 16.636   0.093   0.023     4     Ks
56378.371160 16.715   0.087   0.041     4     Ks
56469.280638 15.865   0.083   0.051     3     Ks
56487.023268 15.363   0.037   0.029     4     Ks
56510.056291 13.292   0.010   0.013     7     Ks
56511.121493 13.020   0.012   0.010     2     Ks
56512.194684 12.716   0.016     NaN     1     Ks
56514.204516 12.354   0.028   0.013     4     Ks
56535.038219 14.832   0.020   0.010     4     Ks
56536.089707 14.883   0.029   0.029     4     Ks
56560.022327 15.541   0.033   0.015     4     Ks
56563.021544 15.612   0.045   0.026     4     Ks
56571.995746 15.662   0.037   0.022     4     Ks
56573.010271 15.821   0.043   0.035     4     Ks
56584.000040 15.805   0.049   0.028     4     Ks
56746.388637 16.818   0.170   0.026     2     Ks
56788.382281 16.672   0.104   0.125     3     Ks
56789.214368 16.809   0.078   0.051     4     Ks
56806.178259 16.755   0.190     NaN     1     Ks
56826.155617 16.874   0.117   0.027     2     Ks
56833.249338 16.836   0.099   0.061     4     Ks
56839.099339 16.718   0.046   0.046    12     Ks
56842.022077 16.790   0.106   0.054     4     Ks
56846.103174 17.119   0.272     NaN     1     Ks
56852.039735 16.805   0.083   0.091     7     Ks
56879.148089 16.739   0.087   0.062     3     Ks
56888.164158 16.545   0.111   0.080     2     Ks
56889.182210 16.596   0.107   0.108     2     Ks
56926.082975 16.900   0.105   0.064     4     Ks
56938.048461 16.823   0.111   0.113     4     Ks
57255.007943 16.860   0.088   0.063     4     Ks
57272.070472 16.728   0.346     NaN     1     Ks
57274.071694 16.857   0.091   0.051     4     Ks
57275.014511 16.693   0.218     NaN     1     Ks
57288.023973 17.603   0.232     NaN     1      H
57288.027920 16.965   0.116   0.050     4     Ks
57589.239179 16.788   0.087   0.055     4     Ks
57622.997384 16.877   0.172   0.038     2     Ks
57934.093591 16.863   0.132   0.036     3     Ks
58211.380005 16.559   0.080   0.072     6     Ks
58239.362064 16.769   0.190   0.051     2     Ks
58264.232208 16.786   0.236     NaN     1     Ks
58335.223560 16.569   0.249     NaN     1     Ks
58343.065831 16.679   0.159   0.128     3     Ks
58345.994680 16.774   0.099   0.133     4     Ks
58357.028397 16.617   0.102   0.120     4     Ks
58361.012452 16.847   0.096   0.083     4     Ks
58362.037522 16.810   0.090   0.068     4     Ks
58363.040210 16.859   0.111   0.080     3     Ks
58715.186207 16.878   0.124   0.037     4     Ks


==> anc/2dp/sf16_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55250.319782 16.912   0.160     NaN     1     Ks
55260.294991 16.891   0.110   0.102     2     Ks
55264.370718 16.892   0.127   0.108     2     Ks
55265.358971 18.898   0.085     NaN     1      Y
55265.363521 19.477   0.108     NaN     1      Z
55271.187208 16.821   0.110   0.168     2     Ks
55272.334107 17.267   0.030     NaN     1      H
55272.339710 16.806   0.050     NaN     1     Ks
55272.344612 18.069   0.057     NaN     1      J
55273.222740 17.340   0.053     NaN     1      H
55273.230991 16.834   0.049   0.043     2     Ks
55273.239277 18.211   0.062     NaN     1      J
55337.158332 19.068   0.296     NaN     1      Y
55605.377487 18.806   0.157     NaN     1      Y
55725.199066 16.819   0.173     NaN     1     Ks
55997.186487 16.714   0.214     NaN     1     Ks
56066.036264 16.745   0.128     NaN     1     Ks
56074.984823 16.813   0.137     NaN     1     Ks
56360.138579 16.812   0.221     NaN     1     Ks
56366.279987 16.862   0.178     NaN     1     Ks
56374.139348 16.447   0.131     NaN     1     Ks
56375.268315 16.938   0.120   0.012     2     Ks
56408.040426 16.871   0.258     NaN     1     Ks
56449.186129 16.883   0.088   0.063     4     Ks
56450.163089 16.853   0.169     NaN     1     Ks
56463.132736 17.048   0.182     NaN     1     Ks
56750.293787 19.620   0.086     NaN     1      Z
56804.070627 17.037   0.198     NaN     1     Ks
56809.081159 16.942   0.175     NaN     1     Ks
56809.989445 16.810   0.088   0.095     2     Ks
56811.022531 16.942   0.160     NaN     1     Ks
56812.986292 16.963   0.137   0.119     2     Ks
57145.249990 19.269   0.161     NaN     1      Y
57165.099323 16.891   0.167     NaN     1     Ks
57170.091776 17.526   0.089     NaN     1      H
57182.035734 17.441   0.068     NaN     1      H
57182.041481 16.876   0.141     NaN     1     Ks
57182.047318 18.240   0.071     NaN     1      J
57613.006363 16.907   0.201     NaN     1     Ks
57930.100000 16.380   0.130     NaN     0     Ks
57932.092649 16.216   0.122     NaN     1     Ks
58653.172763 12.834   0.015   0.052     2     Ks
58655.172858 12.623   0.011   0.001     2     Ks
58702.032107 14.358   0.021   0.036     2     Ks


==> anc/2dp/sf170_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55429.173000 16.750   0.170     NaN     0     Ks
55813.312000 16.280   0.210     NaN     0     Ks
56085.184155  6.637   0.354   0.146     2     Ks
56095.240297  5.254   0.500     NaN     1     Ks
56102.141917  5.386   0.354   0.068     2     Ks
56103.083949  5.501   0.500     NaN     1     Ks
56104.034888  5.516   0.500     NaN     1     Ks
56112.022277  5.930   0.354   0.220     2     Ks
56125.089576  4.284   0.500     NaN     1     Ks
56127.090523  4.624   0.354   0.054     2     Ks
56130.079654  4.845   0.500     NaN     1     Ks
56140.007507  5.792   0.354   0.342     2     Ks
56141.184849  6.035   0.500     NaN     1     Ks
56143.984433  6.525   0.500     NaN     1     Ks
56168.127287  8.627   0.354   0.027     2     Ks
56170.064610  8.316   0.354   0.242     2     Ks
56172.142614  8.434   0.354   0.124     2     Ks
56182.096549  7.995   0.500     NaN     1     Ks
56183.032340  7.931   0.500     NaN     1     Ks
56364.335055 11.363   0.012   0.001     2     Ks
56366.358392 11.398   0.015   0.001     2     Ks
56368.336383 11.480   0.250     NaN     1     Ks
56373.317021 11.558   0.008   0.004     2     Ks
56375.307452 11.587   0.018   0.005     2     Ks
56378.297545 11.650   0.009   0.022     2     Ks
56484.129775 13.280   0.018   0.014     2     Ks
56486.098220 13.280   0.014   0.002     2     Ks
56508.068642 13.524   0.008   0.004     8     Ks
56509.025596 13.534   0.020   0.002     2     Ks
56523.034798 13.672   0.012   0.014     2     Ks
56533.041697 13.791   0.011   0.004     4     Ks
56534.086327 13.781   0.014   0.004     2     Ks
56536.020071 13.791   0.014   0.006     2     Ks
56559.016533 14.000   0.018   0.007     2     Ks
56571.031969 14.067   0.035   0.010     2     Ks
56584.040179 14.285   0.082   0.015     2     Ks
56737.390031 15.304   0.042   0.071     2     Ks
56799.301080 15.580   0.097   0.010     2     Ks
56806.225416 15.424   0.081   0.053     2     Ks
56814.127946 15.775   0.078   0.042     2     Ks
56816.103621 15.627   0.047   0.018     2     Ks
56825.116913 15.685   0.064   0.000     2     Ks
56826.081351 15.564   0.063   0.080     2     Ks
56829.144251 15.661   0.052   0.011     2     Ks
56830.053223 15.878   0.088   0.102     2     Ks
56836.306929 15.480   0.140   0.036     2     Ks
56837.063732 15.690   0.066   0.028     2     Ks
56838.216625 15.642   0.060   0.032     2     Ks
56839.208192 15.652   0.052   0.024     2     Ks
56842.130834 15.727   0.067   0.000     2     Ks
56846.119419 15.699   0.077   0.047     2     Ks
56873.990202 15.849   0.160   0.002     2     Ks
56888.128008 15.864   0.070   0.069     2     Ks
56912.114108 15.890   0.116   0.071     2     Ks
56938.015651 16.051   0.100   0.098     2     Ks
57226.148611 16.388   0.139   0.096     2     Ks
57239.011497 16.328   0.122   0.089     2     Ks
57255.025579 16.637   0.113     NaN     1      H
57255.028652 16.338   0.108   0.070     2     Ks
57255.031599 17.283   0.049   0.001     2      J
57261.127701 16.337   0.068   0.032     4     Ks
57282.002851 17.946   0.060   0.127     2      Y
57282.006012 18.735   0.062   0.026     2      Z
57588.290784 16.427   0.113   0.007     2     Ks
57589.179762 16.471   0.097   0.207     2     Ks
57841.361031 16.552   0.129   0.193     2     Ks


==> anc/2dp/sf171_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55273.343681 17.566   0.066   0.041     2      H
55273.349223 18.175   0.045   0.061     2      J
55451.115478 18.788   0.089   0.002     2      Y
55451.120203 19.379   0.073   0.095     2      Z
55820.079070 17.189   0.266     NaN     1     Ks
55839.055152 16.946   0.115     NaN     1     Ks
55985.372444 16.980   0.174     NaN     1     Ks
55996.391282 16.962   0.225     NaN     1     Ks
56008.309250 16.868   0.168     NaN     1     Ks
56020.309342 17.311   0.116   0.075     3     Ks
56054.363996 17.117   0.130   0.125     2     Ks
56064.410936 16.878   0.073   0.022     3     Ks
56067.405016 16.795   0.077   0.092     3     Ks
56075.419704 15.781   0.046   0.067     3     Ks
56078.317189 14.748   0.019   0.032     3     Ks
56079.153226 13.166   0.010   0.008     3     Ks
56080.280053 14.794   0.022   0.034     3     Ks
56143.223728 16.953   0.224     NaN     1     Ks
56169.099307 17.098   0.155     NaN     1     Ks
56182.029030 17.142   0.098   0.084     3     Ks
56186.002516 17.252   0.231     NaN     1     Ks
56195.071081 16.995   0.304     NaN     1     Ks
56207.042644 17.219   0.095   0.031     2     Ks
56369.389296 17.156   0.130   0.076     2     Ks
56379.362081 17.236   0.102   0.069     3     Ks
56461.113307 17.313   0.169     NaN     1     Ks
56508.116237 17.025   0.183     NaN     1     Ks
56533.107297 17.081   0.148   0.094     2     Ks
56534.084579 17.022   0.098   0.055     3     Ks
56570.002847 17.081   0.219     NaN     1     Ks
56581.008407 16.833   0.148     NaN     1     Ks
56817.104631 16.995   0.195     NaN     1     Ks
56872.050989 17.027   0.108   0.120     2     Ks
56874.117988 17.077   0.058   0.025     7     Ks
56887.147776 17.062   0.271     NaN     1     Ks
56912.025300 17.031   0.217     NaN     1     Ks
57269.025448 17.272   0.114     NaN     1      H
57269.032510 18.363   0.067   0.109     3      J
57280.035163 18.916   0.082   0.041     3      Y
57280.038211 19.486   0.068   0.063     3      Z
57876.357803 16.561   0.180     NaN     1     Ks


==> anc/2dp/sf172_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.289924 16.874   0.153   0.075     2     Ks
55775.201479 13.863   0.018   0.030     2     Ks
55778.180783 13.816   0.017   0.001     2     Ks
55779.192253 13.785   0.019   0.001     2     Ks
55794.109695 13.850   0.018   0.012     2     Ks
55808.097016 13.852   0.020   0.013     2     Ks
55830.077258 13.750   0.029   0.015     2     Ks
55844.011007 13.518   0.014   0.001     2     Ks
55847.027201 13.498   0.021   0.010     2     Ks
55850.025265 13.455   0.048   0.036     2     Ks
55999.322946 13.110   0.019   0.003     2     Ks
56017.388945 13.037   0.019   0.008     2     Ks
56085.264683 13.074   0.014   0.007     2     Ks
56089.134189 13.056   0.014   0.000     2     Ks
56090.143605 13.088   0.017   0.000     2     Ks
56093.111879 13.101   0.014   0.014     2     Ks
56096.265595 13.132   0.014   0.016     2     Ks
56109.068055 12.977   0.017   0.003     2     Ks
56113.204035 12.971   0.014   0.000     2     Ks
56114.203287 12.965   0.017   0.010     2     Ks
56127.003807 12.907   0.015   0.008     2     Ks
56131.144230 12.899   0.013   0.032     2     Ks
56132.084181 12.889   0.012   0.001     2     Ks
56134.193274 12.878   0.014   0.007     2     Ks
56135.069574 12.936   0.014   0.024     2     Ks
56144.136563 12.919   0.015   0.002     2     Ks
56155.068366 12.979   0.017   0.022     2     Ks
56156.990393 13.019   0.016   0.002     2     Ks
56158.057679 13.070   0.009   0.004     4     Ks
56169.092210 13.243   0.012   0.036     4     Ks
56182.034611 13.157   0.015   0.043     2     Ks
56196.071550 13.067   0.020   0.029     2     Ks
56208.050949 12.920   0.015   0.007     2     Ks
56353.371173 14.091   0.019   0.011     2     Ks
56360.378229 14.138   0.019   0.005     2     Ks
56365.334223 14.121   0.055   0.076     2     Ks
56369.318243 14.195   0.016   0.006     2     Ks
56378.371488 14.278   0.032     NaN     1     Ks
56469.280703 12.246   0.026   0.003     2     Ks
56487.023665 12.193   0.014   0.003     2     Ks
56510.066292 12.263   0.011   0.002     4     Ks
56511.121288 12.253   0.014   0.006     2     Ks
56512.194889 12.236   0.012   0.006     2     Ks
56514.204924 12.222   0.040   0.002     2     Ks
56535.038629 12.246   0.014   0.001     2     Ks
56536.090144 12.243   0.017   0.008     2     Ks
56560.022735 11.999   0.016   0.007     2     Ks
56563.021943 11.998   0.021   0.006     2     Ks
56571.996123 11.974   0.012   0.004     2     Ks
56573.010662 11.976   0.010   0.003     2     Ks
56584.000412 12.146   0.012   0.007     2     Ks
56746.388636 12.525   0.021   0.003     2     Ks
56788.382631 12.108   0.013   0.009     2     Ks
56789.214776 12.110   0.012   0.004     2     Ks
56806.177652 12.174   0.015   0.001     2     Ks
56824.316122 12.399   0.029   0.006     2     Ks
56826.204886 12.415   0.012   0.004     4     Ks
56827.357557 12.415   0.018   0.004     2     Ks
56833.249770 12.460   0.014   0.025     2     Ks
56839.099694 12.425   0.008   0.004     6     Ks
56842.022479 12.375   0.013   0.001     2     Ks
56846.104721 12.321   0.016   0.008     2     Ks
56852.043259 12.307   0.010   0.005     4     Ks
56866.029365 12.308   0.016   0.007     2     Ks
56879.148158 12.242   0.011   0.006     2     Ks
56888.164556 12.204   0.014   0.003     2     Ks
56889.182209 12.252   0.014   0.006     2     Ks
56926.083580 12.228   0.013   0.006     2     Ks
56938.048864 12.282   0.020   0.000     2     Ks
57255.008313 11.792   0.013   0.002     2     Ks
57272.069935 11.793   0.021   0.008     2     Ks
57274.072081 11.741   0.013   0.003     2     Ks
57275.013957 11.738   0.015   0.001     2     Ks
57288.025906 14.942   0.023   0.027     2      H
57288.028445 11.809   0.023     NaN     1     Ks
57589.239570 11.667   0.020   0.022     2     Ks
57622.998255 11.689   0.012   0.001     2     Ks
57925.348119 11.841   0.028   0.011     2     Ks
57926.328532 11.861   0.047   0.002     2     Ks
57934.093648 11.904   0.015   0.010     2     Ks
58211.380192 11.729   0.012   0.003     4     Ks
58239.362463 11.665   0.014   0.002     2     Ks
58264.232434 11.823   0.015   0.001     2     Ks
58335.223061 12.000   0.024   0.001     2     Ks
58343.066514 12.026   0.015   0.010     2     Ks
58345.995053 12.049   0.012   0.005     2     Ks
58357.028828 12.098   0.015   0.003     2     Ks
58361.012890 12.097   0.011   0.002     2     Ks
58362.034829 15.521   0.031   0.002     2      H
58362.037904 12.079   0.014   0.001     2     Ks
58363.040262 12.080   0.015   0.009     2     Ks
58715.186562 11.933   0.014   0.003     2     Ks


==> anc/2dp/sf173_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.286852 17.952   0.093   0.093     3      H
55295.289135 16.236   0.056   0.060     3     Ks
55775.200411 16.243   0.056   0.047     3     Ks
55778.179727 16.399   0.076   0.016     3     Ks
55779.191224 16.359   0.076   0.042     3     Ks
55794.108532 16.210   0.054   0.022     3     Ks
55808.095816 16.292   0.051   0.029     3     Ks
55844.009992 16.247   0.064   0.046     3     Ks
55847.026205 16.206   0.073   0.044     3     Ks
55999.322003 16.214   0.052   0.032     3     Ks
56017.387672 16.262   0.066   0.032     3     Ks
56085.263366 16.171   0.049   0.023     3     Ks
56089.133024 16.268   0.059   0.010     3     Ks
56090.142459 16.200   0.046   0.075     3     Ks
56093.110795 16.221   0.056   0.026     3     Ks
56096.264407 16.255   0.049   0.063     3     Ks
56109.066918 16.140   0.049   0.051     3     Ks
56113.202693 16.160   0.042   0.007     3     Ks
56114.202267 16.097   0.039   0.046     3     Ks
56127.002834 16.295   0.060   0.014     3     Ks
56131.143186 16.289   0.057   0.015     3     Ks
56132.083118 16.198   0.047   0.021     3     Ks
56134.192296 16.143   0.040   0.019     3     Ks
56135.068528 16.178   0.050   0.007     3     Ks
56144.135546 16.165   0.066   0.018     3     Ks
56145.096752 16.142   0.059   0.037     3     Ks
56155.067349 16.097   0.044   0.039     3     Ks
56156.989399 16.143   0.047   0.022     3     Ks
56158.056682 16.113   0.035   0.011     6     Ks
56169.090671 16.149   0.040   0.044     6     Ks
56182.033623 16.161   0.058   0.025     3     Ks
56196.070358 16.088   0.046   0.129     3     Ks
56208.050012 16.047   0.063   0.039     3     Ks
56353.370202 14.460   0.020   0.030     3     Ks
56360.377285 14.127   0.023   0.007     3     Ks
56365.333215 13.764   0.041   0.028     3     Ks
56369.317302 13.521   0.028   0.037     3     Ks
56378.370196 12.495   0.013   0.016     2     Ks
56469.279321 15.654   0.151     NaN     1     Ks
56487.022654 15.979   0.053   0.082     3     Ks
56510.065267 15.954   0.037   0.026     6     Ks
56511.120231 15.935   0.047   0.074     3     Ks
56512.193853 16.021   0.045   0.042     3     Ks
56514.204313 16.210   0.229     NaN     1     Ks
56535.037605 16.043   0.043   0.026     3     Ks
56536.089075 16.102   0.083   0.086     3     Ks
56560.021720 16.039   0.051   0.012     3     Ks
56563.020949 16.111   0.061   0.027     3     Ks
56571.995175 16.102   0.052   0.040     3     Ks
56573.009658 16.106   0.055   0.010     3     Ks
56583.999479 16.160   0.070   0.018     3     Ks
56746.387606 16.240   0.079   0.009     2     Ks
56788.381591 16.175   0.076   0.077     3     Ks
56789.213750 16.185   0.057   0.045     3     Ks
56806.176645 16.324   0.085   0.078     3     Ks
56824.314955 16.423   0.100   0.010     2     Ks
56826.187508 16.208   0.116   0.028     3     Ks
56833.248696 16.178   0.047   0.073     3     Ks
56839.098642 16.234   0.033   0.052     9     Ks
56842.021477 16.320   0.072   0.025     3     Ks
56846.103588 16.257   0.063   0.069     3     Ks
56852.042278 16.273   0.041   0.050     6     Ks
56866.027856 16.150   0.150     NaN     1     Ks
56879.147165 16.220   0.065   0.034     3     Ks
56888.163570 16.272   0.063   0.007     3     Ks
56889.181217 16.304   0.077   0.061     3     Ks
56926.082074 16.269   0.063   0.041     3     Ks
56938.047856 16.275   0.071   0.031     3     Ks
57255.007407 16.301   0.056   0.051     3     Ks
57272.068538 16.197   0.112   0.067     2     Ks
57274.071172 16.345   0.058   0.052     3     Ks
57275.013032 16.337   0.088   0.051     3     Ks
57288.027409 16.375   0.060   0.038     3     Ks
57589.238596 16.200   0.046   0.054     3     Ks
57622.997157 16.225   0.057   0.017     3     Ks
57925.347625 16.382   0.172     NaN     1     Ks
57934.092785 16.348   0.069   0.045     3     Ks
58211.379247 16.315   0.062   0.048     6     Ks
58239.361485 16.293   0.076   0.043     3     Ks
58264.231322 16.173   0.070   0.176     3     Ks
58335.222204 16.261   0.333     NaN     1     Ks
58343.065678 16.428   0.111   0.050     2     Ks
58345.994132 16.349   0.069   0.052     3     Ks
58357.027788 16.316   0.066   0.048     3     Ks
58361.011838 16.307   0.064   0.048     3     Ks
58362.033930 17.844   0.167     NaN     1      H
58362.036971 16.377   0.063   0.065     3     Ks
58363.039296 16.300   0.069   0.024     3     Ks
58715.185643 16.266   0.053   0.067     3     Ks


==> anc/2dp/sf174_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55274.383168 17.296   0.027   0.054     2      J
55280.347042 16.650   0.047   0.050     2      H
55280.349230 16.293   0.040   0.096     2     Ks
55280.351750 17.251   0.037   0.050     2      J
55468.075976 16.265   0.053   0.054     2     Ks
55724.311520 17.653   0.041   0.027     2      Y
55724.315054 18.142   0.032   0.006     2      Z
55802.116347 17.712   0.047   0.029     2      Y
55802.119774 18.317   0.037   0.032     2      Z
55808.086327 16.401   0.062   0.119     2     Ks
55820.085217 16.329   0.079   0.283     2     Ks
55834.992262 16.487   0.074   0.060     2     Ks
55839.060505 16.654   0.074   0.110     2     Ks
55980.382000 16.175   0.064   0.059     2     Ks
55985.377154 16.619   0.081   0.264     2     Ks
55990.370214 16.362   0.077   0.096     2     Ks
55991.389847 16.283   0.064   0.016     2     Ks
55996.387812 16.504   0.073   0.006     2     Ks
55997.372312 16.446   0.072   0.078     2     Ks
56004.335306 16.576   0.074   0.061     2     Ks
56008.305759 16.472   0.086   0.006     2     Ks
56009.305032 16.248   0.083   0.047     2     Ks
56014.293448 16.419   0.093   0.013     2     Ks
56015.317195 16.413   0.062   0.068     4     Ks
56016.267460 16.301   0.070   0.053     2     Ks
56020.314276 16.535   0.083   0.066     2     Ks
56054.360022 16.267   0.069   0.020     2     Ks
56063.390626 16.150   0.086   0.071     2     Ks
56064.406656 16.100   0.054   0.029     2     Ks
56067.401168 16.212   0.059   0.012     2     Ks
56075.415679 16.111   0.046   0.036     2     Ks
56078.312750 16.229   0.067   0.079     2     Ks
56079.148988 16.016   0.042   0.021     2     Ks
56080.275228 16.334   0.077   0.074     2     Ks
56143.220140 11.331   0.028   0.029     2     Ks
56156.087735 11.821   0.022   0.005     2     Ks
56168.070070 12.051   0.012   0.002     2     Ks
56169.095441 12.097   0.013   0.016     2     Ks
56182.022751 12.851   0.008   0.017     2     Ks
56183.081755 12.952   0.010   0.013     2     Ks
56185.998472 13.314   0.010   0.007     2     Ks
56195.067904 13.850   0.013   0.012     2     Ks
56207.038287 14.254   0.012   0.010     2     Ks
56216.010367 14.574   0.018   0.067     2     Ks
56364.370644 15.859   0.043   0.024     2     Ks
56369.385678 15.832   0.040   0.008     2     Ks
56379.352719 15.881   0.039   0.033     2     Ks
56405.388111 15.768   0.039   0.005     2     Ks
56461.109646 15.758   0.032   0.023     2     Ks
56469.243249 15.685   0.083     NaN     1     Ks
56480.065198 15.671   0.044     NaN     1     Ks
56498.038182 15.746   0.034   0.015     2     Ks
56502.176377 15.701   0.036   0.064     2     Ks
56508.112671 15.592   0.043   0.041     2     Ks
56509.147134 15.544   0.029   0.018     2     Ks
56523.122025 15.669   0.035   0.047     2     Ks
56533.079355 15.812   0.043   0.122     2     Ks
56534.088282 15.728   0.029   0.068     4     Ks
56540.111437 15.718   0.085   0.057     2     Ks
56542.015300 15.859   0.038   0.047     2     Ks
56557.993897 15.882   0.064   0.123     2     Ks
56569.999604 15.886   0.049   0.069     2     Ks
56581.005018 15.874   0.047   0.024     2     Ks
56582.019136 15.948   0.051   0.036     2     Ks
56587.017052 16.013   0.048   0.004     2     Ks
56746.295404 15.738   0.057   0.075     2     Ks
56815.229757 15.787   0.055   0.031     2     Ks
56816.075829 15.881   0.074   0.023     2     Ks
56817.101107 15.925   0.050   0.017     2     Ks
56853.155096 16.042   0.054   0.112     2     Ks
56872.033723 16.099   0.033   0.032     6     Ks
56874.086794 15.919   0.016   0.024    12     Ks
56887.144142 16.008   0.053   0.005     2     Ks
56912.021659 16.056   0.048   0.008     2     Ks
56924.103874 15.991   0.053   0.003     2     Ks
57199.037284 16.005   0.054   0.007     2     Ks
57241.041778 16.005   0.051   0.051     2     Ks
57270.004460 16.210   0.039   0.035     2      H
57270.008043 16.058   0.047   0.028     2     Ks
57270.010839 16.833   0.028   0.025     2      J
57272.049588 16.006   0.164     NaN     1     Ks
57272.998002 15.973   0.039   0.041     2     Ks
57281.033269 17.242   0.038   0.019     2      Y
57281.036354 17.577   0.026   0.022     2      Z
57576.122737 16.201   0.062   0.167     2     Ks
57876.360079 15.777   0.058   0.091     2     Ks


==> anc/2dp/sf175_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.267870 18.307   0.191     NaN     1      H
55298.270158 17.177   0.120     NaN     1     Ks
55726.311453 15.744   0.053   0.045     2     Ks
55777.192847 15.720   0.031   0.049     2     Ks
55781.160076 15.657   0.046   0.059     2     Ks
55791.085780 15.612   0.033   0.053     2     Ks
55807.079427 15.552   0.038   0.061     2     Ks
55823.057938 15.488   0.025   0.050     2     Ks
55831.009652 15.417   0.040   0.062     2     Ks
55994.359095 15.400   0.032   0.104     2     Ks
55995.368545 15.381   0.041   0.063     2     Ks
55996.348505 15.313   0.026   0.014     2     Ks
55999.366301 15.412   0.026   0.042     2     Ks
56006.304281 15.336   0.025   0.041     2     Ks
56010.372882 15.267   0.020   0.029     2     Ks
56014.300650 15.368   0.038   0.023     2     Ks
56016.274221 15.264   0.026   0.049     2     Ks
56019.368989 15.328   0.018   0.036     4     Ks
56047.398941 15.248   0.025   0.007     2     Ks
56065.399150 15.194   0.021   0.009     2     Ks
56075.299863 15.166   0.024   0.004     2     Ks
56078.292024 15.163   0.023   0.000     2     Ks
56099.289915 15.028   0.024   0.029     2     Ks
56107.063643 15.066   0.020   0.003     2     Ks
56124.119716 15.037   0.019   0.002     2     Ks
56130.091094 15.010   0.018   0.025     2     Ks
56144.207313 14.977   0.035   0.029     2     Ks
56147.003499 14.922   0.017   0.030     2     Ks
56150.005075 14.975   0.020   0.003     2     Ks
56152.040795 15.022   0.028   0.021     2     Ks
56153.044946 14.957   0.023   0.010     2     Ks
56156.011756 14.936   0.026   0.022     2     Ks
56168.034786 14.924   0.013   0.019     4     Ks
56170.034304 14.958   0.020   0.008     2     Ks
56179.016945 14.941   0.019   0.004     2     Ks
56180.000757 14.968   0.021   0.020     2     Ks
56195.073975 14.931   0.017   0.010     2     Ks
56206.016032 14.895   0.021   0.037     2     Ks
56216.017569 14.801   0.014   0.015     2     Ks
56228.990835 14.792   0.038   0.055     2     Ks
56348.392898 14.427   0.013   0.002     2     Ks
56459.356889 14.271   0.022   0.007     2     Ks
56498.155473 14.185   0.016   0.013     2     Ks
56508.081881 14.165   0.010   0.004     4     Ks
56525.010571 14.149   0.012   0.012     2     Ks
56526.031074 14.167   0.016   0.068     2     Ks
56527.117785 14.165   0.017   0.014     2     Ks
56533.015267 14.145   0.010   0.003     4     Ks
56536.099408 14.142   0.021   0.039     2     Ks
56538.102669 14.131   0.015   0.055     2     Ks
56539.081088 14.134   0.014   0.020     2     Ks
56541.026970 14.178   0.013   0.006     2     Ks
56542.022709 14.176   0.020   0.041     2     Ks
56545.037520 14.132   0.016     NaN     1     Ks
56558.004311 14.092   0.017   0.015     2     Ks
56570.005747 14.087   0.013   0.022     2     Ks
56573.031142 14.091   0.020     NaN     1     Ks
56580.987276 14.059   0.014   0.020     2     Ks
56584.997533 14.077   0.014   0.007     2     Ks
56585.999227 14.075   0.010   0.025     2     Ks
56746.301772 14.000   0.018   0.070     2     Ks
56813.208055 13.895   0.014     NaN     1     Ks
56816.213445 13.891   0.011   0.013     2     Ks
56828.092118 13.862   0.032     NaN     1     Ks
56830.179482 13.852   0.012   0.018     2     Ks
56832.140192 13.831   0.011   0.040     2     Ks
56842.216443 13.850   0.010   0.012     2     Ks
56851.242621 13.833   0.013   0.013     2     Ks
56852.121139 13.838   0.011   0.008     2     Ks
56891.163685 13.769   0.015   0.005     2     Ks
56900.105793 13.762   0.010   0.003     2     Ks
56911.100139 13.728   0.012   0.019     2     Ks
57135.412146 18.516   0.052   0.048     2      Y
57228.048911 13.521   0.013   0.018     2     Ks
57241.054024 13.532   0.010   0.028     2     Ks
57264.996153 13.459   0.011   0.035     2     Ks
57268.986470 15.762   0.028   0.017     2      H
57268.988860 13.453   0.010   0.040     2     Ks
57268.991849 17.569   0.062     NaN     1      J
57270.994826 13.481   0.014   0.014     2     Ks
57279.104051 18.393   0.078   0.009     2      Y
57279.107195 19.560   0.139   0.236     2      Z
57589.188994 13.453   0.014   0.007     2     Ks
57876.390884 13.246   0.014   0.064     2     Ks
58723.146970 13.035   0.017   0.034     2     Ks


==> anc/2dp/sf176_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.310727 16.665   0.082   0.053     2      H
55295.312754 11.727   0.012   0.019     3     Ks
55775.207017 15.267   0.026   0.036     4     Ks
55778.186131 15.243   0.039   0.062     4     Ks
55779.197405 15.281   0.034   0.052     4     Ks
55794.115767 15.357   0.023   0.031     4     Ks
55808.093391 15.437   0.041   0.079     4     Ks
55830.073469 15.471   0.148   0.095     2     Ks
55844.017075 15.253   0.026   0.011     4     Ks
55847.024022 15.226   0.081   0.050     4     Ks
55850.022104 15.091   0.242   0.194     2     Ks
55999.328146 12.776   0.008   0.009     4     Ks
56017.394998 12.602   0.014   0.014     2     Ks
56085.260109 12.067   0.006   0.009     4     Ks
56089.130577 12.060   0.009   0.015     4     Ks
56090.138763 12.103   0.019   0.020     2     Ks
56093.108162 12.035   0.010   0.005     3     Ks
56096.262050 11.979   0.010   0.003     3     Ks
56109.063166 12.006   0.030     NaN     1     Ks
56113.199838 11.945   0.011   0.007     3     Ks
56114.199963 11.907   0.007   0.018     4     Ks
56131.139886 11.957   0.030     NaN     1     Ks
56132.080729 11.878   0.008   0.006     4     Ks
56134.189808 11.843   0.011   0.028     3     Ks
56135.065880 11.895   0.013   0.010     3     Ks
56144.133395 11.795   0.009   0.008     4     Ks
56145.094298 11.868   0.013   0.028     3     Ks
56155.064705 11.807   0.008   0.010     4     Ks
56156.983706 11.842   0.010   0.009     4     Ks
56158.089276 11.826   0.009   0.012     5     Ks
56169.108320 11.816   0.013   0.013     4     Ks
56196.067880 11.807   0.010   0.011     4     Ks
56208.047939 11.818   0.009   0.013     4     Ks
56353.367779 11.722   0.017   0.039     2     Ks
56360.373233 11.756   0.025     NaN     1     Ks
56365.331084 11.766   0.030   0.078     4     Ks
56378.367356 11.877   0.027     NaN     1     Ks
56469.277243 12.211   0.020   0.022     4     Ks
56487.020543 12.333   0.024   0.048     2     Ks
56510.061846 12.457   0.008   0.012     8     Ks
56511.118362 12.458   0.008   0.016     3     Ks
56512.191686 12.464   0.006   0.014     4     Ks
56514.201734 12.459   0.031   0.027     4     Ks
56535.035342 12.627   0.011   0.015     4     Ks
56536.086121 12.583   0.013   0.008     4     Ks
56560.019463 12.760   0.009   0.012     3     Ks
56563.018850 12.755   0.012   0.002     4     Ks
56571.992590 12.826   0.010   0.005     3     Ks
56573.007172 12.830   0.012   0.009     2     Ks
56583.997535 12.903   0.011   0.021     3     Ks
56746.385317 14.052   0.032   0.027     4     Ks
56788.379360 14.326   0.030   0.045     4     Ks
56789.211893 14.334   0.022   0.006     3     Ks
56806.174718 14.463   0.030   0.048     3     Ks
56809.244587 14.483   0.022   0.008     2     Ks
56824.311937 14.549   0.040   0.019     4     Ks
56826.201216 14.559   0.030   0.027     8     Ks
56827.349181 14.514   0.041   0.032     4     Ks
56833.246350 14.598   0.017   0.008     4     Ks
56839.096121 14.602   0.011   0.018    12     Ks
56842.016546 14.628   0.032   0.024     4     Ks
56846.101256 14.635   0.017   0.010     4     Ks
56852.037017 14.605   0.016   0.011     7     Ks
56866.025369 14.683   0.020   0.026     4     Ks
56879.144268 14.685   0.033   0.040     3     Ks
56888.161255 14.657   0.025   0.019     4     Ks
56889.179049 14.644   0.024   0.006     4     Ks
56926.079020 14.613   0.017   0.020     4     Ks
56938.045738 14.585   0.019   0.012     4     Ks
57255.005301 11.781   0.010   0.006     3     Ks
57272.071934 11.642   0.016   0.004     4     Ks
57274.074011 11.665   0.009   0.014     3     Ks
57275.016394 11.654   0.009   0.008     4     Ks
57288.033321 16.610   0.115     NaN     1      H
57288.036520 11.610   0.017   0.066     2     Ks
57589.236506 12.180   0.008   0.006     4     Ks
57622.991284 12.363   0.012   0.006     4     Ks
57925.350041 14.116   0.062   0.041     4     Ks
57926.330860 14.096   0.122   0.127     2     Ks
57934.095776 14.254   0.018   0.021     4     Ks
58211.376923 12.627   0.011   0.006     4     Ks
58239.364651 12.378   0.010   0.003     3     Ks
58264.235308 12.160   0.008   0.005     4     Ks
58335.225048 11.692   0.018   0.003     4     Ks
58343.069139 11.682   0.008   0.021     4     Ks
58345.997299 11.699   0.014   0.025     3     Ks
58357.032369 11.597   0.007   0.006     4     Ks
58361.015097 11.651   0.014   0.014     3     Ks
58363.042197 11.595   0.012   0.007     3     Ks
58366.993423 11.673   0.015     NaN     1     Ks
58564.327137 11.561   0.026     NaN     1     Ks
58715.183517 12.097   0.010   0.012     4     Ks


==> anc/2dp/sf177_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55285.371428 15.466   0.059     NaN     1     Ks
55295.325825 16.109   0.022   0.051     2      H
55295.328100 15.474   0.049   0.136     2     Ks
55295.330606 17.525   0.046   0.086     2      J
55296.328325 16.066   0.030     NaN     1      H
55296.330694 15.485   0.067     NaN     1     Ks
55296.333047 17.691   0.123     NaN     1      J
55775.206799  9.425   0.250     NaN     1     Ks
55778.185946  9.760   0.250     NaN     1     Ks
55779.197206  9.652   0.250     NaN     1     Ks
55791.108096  9.989   0.250     NaN     1     Ks
55794.115539  9.844   0.250     NaN     1     Ks
55806.054041 10.549   0.250     NaN     1     Ks
55830.073898 11.875   0.032     NaN     1     Ks
55850.021906 12.054   0.042     NaN     1     Ks
55999.327958 14.876   0.045     NaN     1     Ks
56003.303034 14.941   0.037     NaN     1     Ks
56006.391275 14.943   0.051     NaN     1     Ks
56017.395240 14.951   0.036     NaN     1     Ks
56081.283167 14.944   0.062     NaN     1     Ks
56085.259694 14.954   0.069     NaN     1     Ks
56086.277564 15.000   0.045     NaN     1     Ks
56089.187886 15.101   0.028   0.010     2     Ks
56090.139212 15.185   0.067     NaN     1     Ks
56093.108288 14.994   0.039     NaN     1     Ks
56095.152262 14.991   0.042     NaN     1     Ks
56096.256422 14.990   0.028   0.012     2     Ks
56107.092141 15.128   0.044     NaN     1     Ks
56109.062689 15.037   0.042     NaN     1     Ks
56112.200211 15.116   0.046     NaN     1     Ks
56113.199669 15.066   0.046     NaN     1     Ks
56114.114149 15.108   0.048   0.022     2     Ks
56115.196119 15.079   0.038     NaN     1     Ks
56116.087810 15.253   0.047     NaN     1     Ks
56121.217228 15.101   0.060     NaN     1     Ks
56125.244814 15.003   0.039     NaN     1     Ks
56127.067327 15.023   0.043   0.149     2     Ks
56131.140691 15.205   0.052     NaN     1     Ks
56132.080514 15.145   0.046     NaN     1     Ks
56134.173798 15.156   0.029   0.011     2     Ks
56135.066026 15.155   0.056     NaN     1     Ks
56140.147283 14.926   0.077     NaN     1     Ks
56144.133196 15.160   0.044     NaN     1     Ks
56145.094020 15.095   0.078     NaN     1     Ks
56152.097665 15.095   0.052     NaN     1     Ks
56154.097550 15.108   0.047     NaN     1     Ks
56155.064179 15.077   0.052     NaN     1     Ks
56157.049604 15.112   0.035   0.014     2     Ks
56158.084908 15.094   0.024   0.012     3     Ks
56168.093639 15.172   0.041     NaN     1     Ks
56169.088139 15.299   0.040   0.041     2     Ks
56180.024614 15.140   0.046     NaN     1     Ks
56182.031216 15.173   0.060     NaN     1     Ks
56183.043351 15.197   0.054     NaN     1     Ks
56190.024719 15.281   0.063     NaN     1     Ks
56196.067680 15.162   0.053     NaN     1     Ks
56206.037642 15.102   0.148     NaN     1     Ks
56208.047771 15.186   0.062     NaN     1     Ks
56215.003203 15.213   0.058     NaN     1     Ks
56353.367978 15.329   0.046     NaN     1     Ks
56360.372856 15.273   0.056     NaN     1     Ks
56365.330891 15.179   0.178     NaN     1     Ks
56367.350621 15.367   0.065     NaN     1     Ks
56369.314659 15.555   0.081     NaN     1     Ks
56377.381540 15.335   0.053     NaN     1     Ks
56378.366702 15.233   0.046     NaN     1     Ks
56469.277037 15.273   0.108     NaN     1     Ks
56487.020339 15.115   0.053     NaN     1     Ks
56488.051600 15.091   0.047     NaN     1     Ks
56497.160241 15.205   0.051     NaN     1     Ks
56498.173793 15.344   0.053     NaN     1     Ks
56506.083836 15.196   0.029   0.019     3     Ks
56509.152208 15.245   0.037   0.014     2     Ks
56510.111945 15.260   0.033   0.050     2     Ks
56511.138680 15.370   0.040   0.020     2     Ks
56512.191470 15.351   0.054     NaN     1     Ks
56514.201505 15.244   0.171     NaN     1     Ks
56518.065173 15.165   0.033   0.020     2     Ks
56523.059690 15.174   0.058     NaN     1     Ks
56531.060335 15.011   0.045     NaN     1     Ks
56532.055816 15.189   0.051     NaN     1     Ks
56535.035153 15.088   0.052     NaN     1     Ks
56536.085934 15.161   0.067     NaN     1     Ks
56541.059908 15.379   0.057     NaN     1     Ks
56542.054967 15.173   0.051     NaN     1     Ks
56556.019015 15.046   0.077     NaN     1     Ks
56560.019323 15.157   0.047     NaN     1     Ks
56563.018631 15.262   0.051     NaN     1     Ks
56567.991123 15.257   0.044     NaN     1     Ks
56570.034826 15.231   0.058     NaN     1     Ks
56572.007157 15.172   0.040   0.050     2     Ks
56573.007347 15.278   0.067     NaN     1     Ks
56583.011464 15.262   0.082     NaN     1     Ks
56583.997002 15.293   0.049     NaN     1     Ks
56746.385097 15.168   0.111     NaN     1     Ks
56776.194075 15.376   0.090     NaN     1     Ks
56788.379165 15.150   0.109     NaN     1     Ks
56789.211348 15.198   0.051     NaN     1     Ks
56804.184072 15.285   0.075     NaN     1     Ks
56806.174188 15.265   0.062     NaN     1     Ks
56809.245069 15.256   0.053     NaN     1     Ks
56814.161177 15.281   0.064     NaN     1     Ks
56826.201008 15.202   0.066   0.025     2     Ks
56827.348989 15.310   0.069     NaN     1     Ks
56833.246145 15.382   0.046     NaN     1     Ks
56839.095849 15.194   0.032   0.019     3     Ks
56846.101057 15.372   0.057     NaN     1     Ks
56852.039825 15.241   0.049   0.012     2     Ks
56866.025161 15.301   0.061     NaN     1     Ks
56872.155538 15.351   0.020   0.021     7     Ks
56879.144131 15.406   0.057     NaN     1     Ks
56885.165106 15.278   0.047     NaN     1     Ks
56888.161212 15.298   0.055     NaN     1     Ks
56889.178864 15.401   0.078     NaN     1     Ks
56922.112122 15.355   0.073     NaN     1     Ks
56926.078666 15.401   0.058     NaN     1     Ks
56938.045537 15.377   0.055     NaN     1     Ks
57215.027006 15.386   0.056     NaN     1     Ks
57226.181574 15.357   0.055     NaN     1     Ks
57227.034997 15.409   0.063     NaN     1     Ks
57253.151622 15.384   0.076     NaN     1     Ks
57255.005170 15.421   0.063     NaN     1     Ks
57261.155072 15.340   0.062   0.006     2     Ks
57262.085649 19.026   0.249     NaN     1      Y
57267.020308 18.689   0.120     NaN     1      Y
57272.071786 15.459   0.209     NaN     1     Ks
57274.074129 15.379   0.059     NaN     1     Ks
57275.016210 15.382   0.067     NaN     1     Ks
57277.073476 16.116   0.047     NaN     1      H
57277.075987 15.344   0.062     NaN     1     Ks
57277.078536 17.396   0.092     NaN     1      J
57288.034003 16.033   0.053     NaN     1      H
57288.036351 15.405   0.055     NaN     1     Ks
57288.040381 17.416   0.068     NaN     1      J
57583.096029 15.310   0.055     NaN     1     Ks
57589.236301 15.412   0.038     NaN     1     Ks
57622.991073 15.367   0.060     NaN     1     Ks
57925.351919 15.142   0.102   0.032     2     Ks
57926.330351 15.169   0.288     NaN     1     Ks
57934.097658 15.203   0.044   0.004     2     Ks
58211.379099 15.454   0.058   0.095     2     Ks
58239.367003 15.501   0.050   0.070     2     Ks
58264.237963 15.373   0.043   0.013     2     Ks
58335.226936 15.317   0.078   0.087     2     Ks
58343.071394 15.288   0.057   0.046     2     Ks
58345.999832 15.242   0.039   0.036     2     Ks
58357.034569 15.061   0.041   0.080     2     Ks
58361.017775 15.240   0.040   0.014     2     Ks
58363.044567 15.236   0.050   0.024     2     Ks
58366.013779 17.554   0.043   0.049     2      J
58366.989214 15.951   0.054     NaN     1      H
58366.992979 15.396   0.062     NaN     1     Ks
58366.997111 17.283   0.044     NaN     1      J
58368.114753 17.389   0.055   0.073     2      J
58564.328745 15.983   0.025   0.017     2      H
58564.332324 15.348   0.044   0.058     2     Ks
58564.335524 17.396   0.043   0.130     2      J
58571.393725 17.393   0.051     NaN     1      J
58573.353297 17.419   0.056   0.112     2      J
58574.390350 17.452   0.082   0.077     2      J
58582.350827 15.313   0.063     NaN     1     Ks
58715.183312 15.322   0.063     NaN     1     Ks


==> anc/2dp/sf178_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55283.338313 17.617   0.167     NaN     1      H
55283.342933 12.395   0.008   0.011     3     Ks
55328.251041 12.109   0.015   0.015     3     Ks
55378.285429 11.918   0.009   0.003     3     Ks
55434.154200 12.018   0.014   0.024     3     Ks
55794.190685 13.991   0.016   0.005     3     Ks
55818.021289 14.062   0.022   0.022     3     Ks
55829.089115 14.069   0.018   0.035     3     Ks
55834.056145 14.098   0.021   0.011     3     Ks
55844.049652 14.058   0.016   0.002     3     Ks
55855.033579 14.016   0.022   0.017     2     Ks
55858.007326 14.012   0.015   0.006     3     Ks
56003.375278 12.409   0.015   0.018     3     Ks
56005.334601 12.378   0.011   0.025     3     Ks
56007.331370 12.450   0.037     NaN     1     Ks
56020.264715 12.278   0.017   0.013     3     Ks
56089.190603 11.862   0.025     NaN     1     Ks
56094.167227 11.934   0.021     NaN     1     Ks
56095.122487 11.889   0.013   0.031     2     Ks
56102.186986 11.956   0.010   0.028     4     Ks
56106.259080 11.918   0.011   0.015     3     Ks
56109.130671 11.996   0.041     NaN     1     Ks
56113.077818 11.931   0.009   0.008     3     Ks
56114.116065 11.929   0.009   0.011     3     Ks
56115.102842 11.986   0.015   0.033     3     Ks
56125.214043 11.953   0.007   0.003     3     Ks
56127.076928 12.007   0.016   0.038     3     Ks
56129.168061 11.996   0.014   0.011     2     Ks
56132.135120 11.981   0.008   0.009     3     Ks
56133.207438 12.019   0.014   0.012     3     Ks
56144.175307 11.975   0.011   0.014     3     Ks
56146.195863 12.001   0.020   0.008     3     Ks
56160.093438 12.014   0.029     NaN     1     Ks
56161.059461 12.002   0.028     NaN     1     Ks
56162.135174 12.016   0.009   0.010     3     Ks
56424.380869 13.805   0.041   0.023     3     Ks
56464.266392 14.162   0.015   0.009     3     Ks
56476.078063 14.243   0.015   0.009     6     Ks
56477.069366 14.230   0.009   0.017     9     Ks
56479.179800 14.278   0.013   0.013     9     Ks
56480.193338 14.281   0.021   0.005     3     Ks
56484.077925 14.294   0.020   0.007     3     Ks
56510.041367 14.496   0.018   0.026     6     Ks
56511.110013 14.537   0.025   0.015     3     Ks
56512.121689 14.520   0.020   0.024     3     Ks
56514.193238 14.541   0.037   0.019     3     Ks
56526.095173 14.651   0.021   0.006     3     Ks
56536.059297 14.657   0.026   0.040     5     Ks
56537.103692 14.740   0.027   0.014     3     Ks
56538.084555 14.711   0.023   0.003     3     Ks
56563.075097 14.854   0.056   0.022     3     Ks
56572.994005 14.973   0.035   0.024     3     Ks
56734.305723 12.712   0.012   0.021     2     Ks
56742.342782 12.728   0.011   0.012     3     Ks
56745.392584 12.699   0.009   0.018     3     Ks
56789.180254 12.506   0.009   0.004     3     Ks
56790.149442 12.482   0.010   0.005     3     Ks
56804.197309 12.438   0.017   0.007     3     Ks
56806.204113 12.448   0.007   0.006     3     Ks
56813.095228 12.420   0.010   0.005     3     Ks
56816.176327 12.425   0.009   0.009     3     Ks
56824.290707 12.412   0.010   0.008     3     Ks
56828.179863 12.378   0.010   0.003     3     Ks
56830.129215 12.379   0.010   0.026     3     Ks
56833.219290 12.375   0.008   0.009     3     Ks
56837.144812 12.385   0.007   0.004     6     Ks
56840.120461 12.374   0.006   0.003     3     Ks
56842.326756 12.390   0.035   0.014     3     Ks
56907.160660 12.500   0.013   0.006     3     Ks
56927.087661 12.545   0.009   0.006     3     Ks
57224.996642 15.635   0.050   0.031     3     Ks
57229.139969 15.618   0.039   0.033     6     Ks
57242.100414 15.357   0.051   0.048     3     Ks
57245.224921 15.748   0.156   0.033     2     Ks
57272.080627 15.930   0.098   0.082     3     Ks
57273.072502 15.901   0.196     NaN     1     Ks
57580.172592 12.642   0.012   0.004     3     Ks
57925.303289 15.496   0.094   0.078     3     Ks
57933.287394 15.495   0.082   0.034     3     Ks
58239.399088 13.509   0.015   0.013     3     Ks
58264.230016 13.360   0.010   0.008     6     Ks
58328.134653 12.990   0.019   0.007     3     Ks
58330.048847 12.964   0.015   0.003     3     Ks
58344.026887 12.949   0.012   0.010     3     Ks
58345.037937 12.954   0.010   0.008     3     Ks
58345.984133 12.926   0.013   0.010     3     Ks
58357.059608 12.945   0.011   0.013     3     Ks
58359.040638 12.926   0.010   0.015     3     Ks
58368.087869 12.963   0.011   0.006     3     Ks
58703.213896 15.630   0.136   0.037     2     Ks


==> anc/2dp/sf179_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55295.312977 12.973 0.007   0.032     3
55775.207635 16.106 0.063   0.045     3
55778.186927 16.290 0.114   0.035     2
55779.198003 16.181 0.059   0.066     3
55794.116416 16.140 0.037   0.040     3
55808.094109 16.414 0.074   0.077     3
55844.017682 16.300 0.045   0.053     3
55999.328710 15.150 0.020   0.037     3
56017.396311 14.641 0.016   0.014     3
56085.260954 13.919 0.012   0.019     3
56089.131270 13.891 0.012   0.001     3
56090.140147 13.864 0.009   0.012     3
56093.109153 13.840 0.012   0.010     3
56096.262668 13.801 0.013   0.017     3
56109.063647 13.680 0.016   0.014     3
56113.200707 13.679 0.009   0.018     3
56114.200598 13.645 0.009   0.010     3
56127.001342 13.419 0.014   0.013     3
56131.141531 13.428 0.015   0.014     3
56132.081362 13.426 0.012   0.010     3
56134.190740 13.379 0.008   0.006     3
56135.066854 13.369 0.009   0.009     3
56144.133985 13.251 0.010   0.009     3
56145.094843 13.237 0.011   0.010     3
56155.065646 13.157 0.010   0.017     3
56156.984297 13.117 0.011   0.009     3
56158.053311 13.106 0.007   0.005     6
56169.096779 13.020 0.010   0.006     5
56182.032061 12.948 0.012   0.001     3
56196.068463 12.910 0.013   0.006     3
56208.048526 12.849 0.010   0.003     3
56353.368742 12.537 0.011   0.005     3
56360.373626 12.492 0.013   0.007     3
56365.331679 12.555 0.037   0.031     2
56369.315417 12.523 0.013   0.011     3
56378.367993 12.528 0.013   0.003     3
56469.277832 12.498 0.027   0.008     2
56487.021147 12.523 0.012   0.015     3
56510.049174 12.572 0.009   0.007     5
56511.118629 12.583 0.009   0.012     3
56512.192296 12.567 0.008   0.003     3
56514.202134 12.593 0.034   0.003     2
56535.035970 12.653 0.012   0.010     3
56536.086734 12.651 0.013   0.010     3
56560.020148 12.722 0.009   0.008     3
56563.019440 12.737 0.011   0.005     3
56571.993320 12.784 0.012   0.008     2
56573.008148 12.778 0.011   0.004     3
56583.997798 12.823 0.012   0.009     3
56746.385941 13.535 0.015   0.017     3
56788.379994 13.790 0.013   0.011     3
56789.212162 13.792 0.010   0.006     3
56806.174982 13.890 0.013   0.005     3
56824.312587 14.011 0.024   0.018     3
56826.201832 13.995 0.013   0.011     6
56827.349757 14.019 0.020   0.012     3
56833.246975 14.040 0.010   0.013     3
56839.096775 14.081 0.007   0.006     9
56842.019881 14.074 0.016   0.014     3
56846.101915 14.076 0.009   0.010     3
56852.040617 14.113 0.008   0.009     6
56866.025976 14.250 0.018   0.013     3
56879.144933 14.338 0.014   0.014     3
56888.162023 14.412 0.014   0.022     3
56889.179648 14.380 0.012   0.017     3
56926.080025 14.609 0.023   0.044     3
56938.046327 14.705 0.017   0.012     3
57255.005920 16.146 0.045   0.044     3
57272.072433 15.951 0.120   0.038     2
57274.074848 16.211 0.052   0.034     3
57275.016977 16.121 0.078   0.018     3
57288.037031 16.144 0.038   0.038     3
57589.237105 13.142 0.010   0.010     3
57622.991887 13.016 0.008   0.003     3
57925.350224 12.632 0.049     NaN     1
57926.331027 12.672 0.040   0.011     2
57934.096284 12.685 0.014   0.000     3
58211.377475 13.771 0.022   0.025     3
58239.365527 13.897 0.013   0.007     3
58264.235979 14.031 0.012   0.004     3
58335.225564 14.465 0.040   0.020     3
58343.069777 14.533 0.015   0.005     3
58345.997949 14.521 0.014   0.002     3
58357.032983 14.601 0.015   0.012     3
58361.016046 14.641 0.016   0.008     3
58363.043069 14.642 0.019   0.004     3
58366.993834 14.614 0.015   0.003     3
58564.326786 15.839 0.044   0.108     3
58715.184104 16.090 0.051   0.044     3


==> anc/2dp/sf17_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55281.239631 19.776   0.203     NaN     1      Z
55778.031172 17.015   0.298     NaN     1     Ks
55781.005659 17.125   0.262     NaN     1     Ks
55793.979030 17.147   0.209   0.096     2     Ks
56374.246581 15.905   0.255     NaN     1     Ks
56425.240661 16.235   0.200     NaN     1     Ks
56463.137728 17.177   0.369     NaN     1     Ks
56467.125328 16.555   0.138     NaN     1     Ks
56805.058459 16.754   0.230     NaN     1     Ks
56809.998813 17.273   0.250     NaN     1     Ks
57093.298735  6.390   0.354   0.060     2     Ks
57134.075008  8.927   0.289   0.035     3     Ks
57138.054168  8.847   0.289   0.033     3     Ks
57145.272280 11.983   0.007     NaN     1      Y
57145.276307 12.333   0.005   0.011     3      Z
57150.066494  8.803   0.289   0.038     3     Ks
57165.076430  8.850   0.354   0.040     2     Ks
57171.066087  8.960   0.500     NaN     1     Ks
57176.149696  9.173   0.289   0.085     3     Ks
57183.976436  9.115   0.354   0.005     2     Ks
57570.153112 11.751   0.013   0.013     3     Ks
57932.103835 13.351   0.010   0.006     3     Ks
58204.395486 14.074   0.013   0.008     3     Ks
58212.340338 14.025   0.015   0.005     3     Ks
58252.984086 14.403   0.023   0.009     3     Ks
58651.186474 14.674   0.023   0.009     3     Ks
58700.057671 14.913   0.027   0.021     3     Ks
58704.008286 15.033   0.034   0.033     3     Ks


==> anc/2dp/sf180_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55386.288902 15.173 0.023   0.002     2
55437.131086 15.179 0.030   0.027     2
55464.098054 15.194 0.032   0.027     2
55776.204036 15.230 0.030   0.006     2
55781.171723 15.237 0.033   0.019     2
55828.095891 15.218 0.032   0.064     2
55840.038158 15.220 0.027   0.019     2
55841.051115 15.268 0.036   0.016     2
55993.346692 15.243 0.038   0.009     2
56012.362266 15.242 0.027   0.006     2
56085.184155 15.244 0.032   0.026     2
56090.060647 15.305 0.104   0.007     2
56095.240803 15.242 0.032   0.012     2
56100.098835 15.205 0.035   0.002     2
56102.141917 15.269 0.032   0.037     2
56103.084365 15.276 0.046   0.021     2
56104.034491 15.255 0.032   0.023     2
56112.022277 15.272 0.040   0.028     2
56115.239621 15.237 0.029   0.014     2
56123.188015 15.159 0.028   0.029     2
56125.089162 15.160 0.026   0.038     2
56127.090523 15.237 0.023   0.024     2
56129.204599 15.223 0.029   0.017     2
56130.080069 15.266 0.036   0.005     2
56131.048213 15.240 0.029   0.074     2
56132.111384 15.279 0.033   0.008     2
56134.136818 15.221 0.033   0.012     2
56140.007507 15.226 0.031   0.008     2
56141.185252 15.177 0.042   0.013     2
56144.092789 15.212 0.027   0.023     4
56168.127287 15.177 0.035   0.018     2
56170.064610 15.199 0.039   0.031     2
56172.142614 15.211 0.033   0.018     2
56182.096934 15.232 0.038   0.020     2
56183.031924 15.204 0.030   0.001     2
56364.335055 15.250 0.031   0.031     2
56366.358392 15.234 0.029   0.018     2
56368.336768 15.223 0.033   0.017     2
56373.317021 15.233 0.032   0.037     2
56375.307452 15.245 0.040   0.025     2
56378.297545 15.199 0.034   0.054     2
56484.129775 15.201 0.035   0.011     2
56486.098220 15.284 0.035   0.017     2
56508.068642 15.207 0.017   0.015     8
56509.025596 15.257 0.037   0.027     2
56523.034798 15.245 0.035   0.024     2
56533.041697 15.230 0.024   0.030     4
56534.086327 15.247 0.034   0.047     2
56536.020071 15.263 0.032   0.039     2
56559.016533 15.195 0.033   0.011     2
56571.031969 15.122 0.050   0.069     2
56584.039811 15.040 0.146     NaN     1
56737.390031 15.260 0.033   0.005     2
56799.301080 14.489 0.036   0.019     2
56806.242297 11.000 0.021   0.063     3
56814.127946 14.694 0.028   0.004     2
56816.103621 14.771 0.025   0.003     2
56825.116913 15.130 0.030   0.010     2
56826.081351 15.215 0.051   0.103     2
56829.144251 15.162 0.031   0.041     2
56830.053223 15.191 0.036   0.018     2
56836.306929 15.017 0.062   0.086     2
56837.063732 15.168 0.031   0.038     2
56838.216625 15.198 0.031   0.026     2
56839.208192 15.179 0.030   0.012     2
56842.130834 15.224 0.030   0.017     2
56846.119419 15.209 0.033   0.032     2
56873.990202 15.093 0.056   0.057     2
56888.128008 15.240 0.034   0.020     2
56912.114108 15.207 0.049   0.036     2
56938.015651 15.256 0.034   0.035     2
57226.148611 15.202 0.033   0.030     2
57239.011497 15.255 0.046   0.022     2
57255.028652 15.207 0.037   0.001     2
57261.127701 15.224 0.021   0.042     4
57588.290784 15.222 0.039   0.025     2
57589.179762 15.237 0.041   0.014     2
57841.361031 15.250 0.029   0.017     2


==> anc/2dp/sf180_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55337.386409 16.661   0.021   0.013     2      Y
55337.389131 17.181   0.035     NaN     1      Z
55386.285654 15.374   0.020   0.001     2      H
55386.288902 15.173   0.023   0.002     2     Ks
55386.294229 16.142   0.018   0.008     2      J
55433.157395 16.753   0.025   0.011     2      Y
55433.161392 17.320   0.019   0.007     2      Z
55437.127959 15.426   0.026   0.018     2      H
55437.131086 15.179   0.030   0.027     2     Ks
55437.134432 16.153   0.022   0.050     2      J
55464.098054 15.194   0.032   0.027     2     Ks
55776.204036 15.230   0.030   0.006     2     Ks
55781.171723 15.237   0.033   0.019     2     Ks
55828.095891 15.218   0.032   0.064     2     Ks
55840.038158 15.220   0.027   0.020     2     Ks
55841.051115 15.268   0.036   0.016     2     Ks
55993.346692 15.243   0.038   0.009     2     Ks
56012.362266 15.242   0.027   0.006     2     Ks
56085.184155 15.244   0.032   0.026     2     Ks
56090.060647 15.305   0.104   0.007     2     Ks
56095.240803 15.242   0.032   0.012     2     Ks
56100.098835 15.205   0.035   0.002     2     Ks
56102.141917 15.269   0.032   0.037     2     Ks
56103.084365 15.276   0.046   0.021     2     Ks
56104.034491 15.255   0.032   0.023     2     Ks
56112.022277 15.272   0.040   0.028     2     Ks
56115.239621 15.237   0.029   0.014     2     Ks
56123.188015 15.159   0.028   0.029     2     Ks
56125.089162 15.160   0.026   0.038     2     Ks
56127.090523 15.237   0.023   0.024     2     Ks
56129.204599 15.223   0.029   0.017     2     Ks
56130.080069 15.266   0.036   0.005     2     Ks
56131.048213 15.240   0.029   0.074     2     Ks
56132.111384 15.279   0.033   0.008     2     Ks
56134.136818 15.221   0.033   0.012     2     Ks
56140.007507 15.226   0.031   0.008     2     Ks
56141.185252 15.177   0.042   0.013     2     Ks
56144.092789 15.212   0.027   0.023     4     Ks
56168.127287 15.177   0.035   0.018     2     Ks
56170.064610 15.199   0.039   0.031     2     Ks
56172.142614 15.211   0.033   0.018     2     Ks
56182.096934 15.232   0.038   0.020     2     Ks
56183.031924 15.204   0.030   0.001     2     Ks
56364.335055 15.250   0.031   0.031     2     Ks
56366.358392 15.234   0.029   0.018     2     Ks
56368.336768 15.223   0.033   0.017     2     Ks
56373.317021 15.233   0.032   0.037     2     Ks
56375.307452 15.245   0.040   0.025     2     Ks
56378.297545 15.199   0.034   0.054     2     Ks
56484.129775 15.201   0.035   0.011     2     Ks
56486.098220 15.284   0.035   0.017     2     Ks
56508.068642 15.207   0.017   0.015     8     Ks
56509.025596 15.257   0.037   0.027     2     Ks
56523.034798 15.245   0.035   0.024     2     Ks
56533.041697 15.230   0.024   0.030     4     Ks
56534.086327 15.247   0.034   0.047     2     Ks
56536.020071 15.263   0.032   0.039     2     Ks
56559.016533 15.195   0.033   0.011     2     Ks
56571.031969 15.122   0.050   0.069     2     Ks
56584.039811 15.040   0.146     NaN     1     Ks
56737.390031 15.260   0.033   0.005     2     Ks
56799.301080 14.489   0.036   0.019     2     Ks
56806.242297 11.000   0.021   0.063     3     Ks
56814.127946 14.694   0.028   0.004     2     Ks
56816.103621 14.771   0.025   0.003     2     Ks
56825.116913 15.130   0.030   0.010     2     Ks
56826.081351 15.215   0.051   0.103     2     Ks
56829.144251 15.162   0.031   0.041     2     Ks
56830.053223 15.191   0.036   0.018     2     Ks
56836.306929 15.017   0.062   0.086     2     Ks
56837.063732 15.168   0.031   0.038     2     Ks
56838.216625 15.198   0.031   0.026     2     Ks
56839.208192 15.179   0.030   0.012     2     Ks
56842.130834 15.224   0.030   0.017     2     Ks
56846.119419 15.209   0.033   0.032     2     Ks
56873.990202 15.093   0.056   0.057     2     Ks
56888.128008 15.240   0.034   0.020     2     Ks
56912.114108 15.207   0.049   0.036     2     Ks
56938.015651 15.256   0.034   0.035     2     Ks
57226.148611 15.202   0.033   0.030     2     Ks
57239.011497 15.255   0.046   0.022     2     Ks
57255.025957 15.444   0.023   0.002     2      H
57255.028652 15.207   0.037   0.001     2     Ks
57255.031599 16.151   0.019   0.020     2      J
57261.127701 15.224   0.021   0.042     4     Ks
57282.002851 16.746   0.021   0.006     2      Y
57282.006012 17.282   0.024   0.011     2      Z
57588.290784 15.222   0.039   0.025     2     Ks
57589.179762 15.237   0.041   0.014     2     Ks
57841.361031 15.250   0.029   0.017     2     Ks


==> anc/2dp/sf181_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55283.342065 12.734 0.015   0.034     2
55328.250225 12.706 0.017   0.021     2
55378.284377 12.923 0.018   0.013     2
55794.189519 15.992 0.090   0.097     2
55818.020040 15.307 0.077   0.124     2
55829.088144 14.915 0.042   0.002     2
55834.055129 14.939 0.086   0.129     2
55844.048655 14.353 0.032   0.006     2
55855.032782 14.082 0.028   0.010     2
55858.006366 14.003 0.025   0.035     2
56003.374255 13.023 0.012   0.001     2
56005.333623 13.087 0.021   0.049     2
56007.330917 13.062 0.024     NaN     1
56020.263477 13.056 0.018     NaN     1
56095.121579 13.217 0.020     NaN     1
56102.123849 13.269 0.011   0.015     3
56106.257857 13.304 0.019   0.007     2
56113.076611 13.345 0.020   0.026     2
56114.114994 13.335 0.023   0.007     2
56115.101989 13.315 0.025     NaN     1
56125.213052 13.400 0.015   0.017     2
56127.074919 13.443 0.023   0.009     2
56132.134117 13.449 0.017   0.011     2
56144.174316 13.537 0.024   0.007     2
56162.134232 13.686 0.019   0.019     2
56480.191815 16.924 0.192   0.017     2
56512.120853 16.377 0.112     NaN     1
56526.094008 16.443 0.236     NaN     1
56536.030583 15.868 0.127     NaN     1
56538.083555 15.988 0.099   0.153     2
56572.993032 15.296 0.061   0.046     2
56734.304708 13.338 0.016   0.001     2
56745.391534 13.353 0.015   0.003     2
56789.179272 13.371 0.021   0.022     2
56790.148455 13.380 0.020   0.017     2
56804.196279 13.390 0.031   0.001     2
56806.203064 13.410 0.023   0.009     2
56813.094258 13.479 0.018   0.019     2
56816.175291 13.452 0.026   0.045     2
56824.289718 13.537 0.020   0.007     2
56828.178743 13.531 0.017   0.010     2
56833.218230 13.568 0.016   0.004     2
56837.110736 13.618 0.016   0.016     3
56840.119418 13.638 0.019   0.002     2
56842.325555 13.623 0.054     NaN     1
56907.159610 14.334 0.042   0.015     2
56927.086484 14.585 0.051     NaN     1
57580.171542 14.153 0.030   0.069     2
58239.398349 14.333 0.056     NaN     1
58264.199254 14.042 0.026   0.003     3
58328.133884 14.212 0.052     NaN     1
58330.047936 14.042 0.029   0.032     2
58344.026110 14.073 0.041     NaN     1
58345.036911 14.175 0.032   0.115     2
58345.983225 14.172 0.030   0.003     2
58357.058510 14.236 0.047     NaN     1
58359.039516 14.159 0.039     NaN     1
58368.087061 14.541 0.085     NaN     1


==> anc/2dp/sf183_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55348.900000 16.430   0.110     NaN     0     Ks
55810.800000 16.440   0.120     NaN     0     Ks
56090.173781 11.018   0.250     NaN     1     Ks
56100.063659 10.247   0.144   0.017     3     Ks
56101.092575 10.230   0.144   0.038     3     Ks
56113.232528  9.690   0.177   0.017     2     Ks
56114.232414 10.114   0.030   0.061     3     Ks
56134.222445  9.771   0.144   0.053     3     Ks
56135.139972  9.820   0.144   0.015     3     Ks
56144.148397  9.630   0.144   0.058     3     Ks
56145.007455  9.882   0.177   0.024     2     Ks
56154.172601  9.604   0.144   0.051     3     Ks
56155.079392  9.656   0.144   0.043     3     Ks
56158.132800  9.422   0.083   0.018     9     Ks
56159.104713  9.184   0.177   0.072     2     Ks
56169.083033 10.822   0.125   0.051     4     Ks
56182.046007  9.949   0.144   0.023     3     Ks
56196.081485  9.052   0.144   0.043     3     Ks
56208.060661  9.102   0.144   0.051     3     Ks
56353.388191  9.999   0.177   0.012     2     Ks
56360.396052 10.061   0.177   0.020     2     Ks
56365.349046 10.641   0.018   0.004     3     Ks
56369.331578 10.436   0.177   0.020     2     Ks
56378.393028 10.488   0.144   0.039     3     Ks
56469.290748 12.530   0.019   0.010     3     Ks
56487.037600 12.914   0.014   0.012     3     Ks
56510.079354 13.420   0.009   0.011     6     Ks
56511.133253 13.443   0.011   0.003     3     Ks
56536.043318 13.951   0.012   0.007     3     Ks
56537.090556 13.966   0.012   0.002     3     Ks
56551.026376 14.207   0.016   0.003     3     Ks
56555.070888 14.304   0.016   0.023     3     Ks
56561.029900 14.384   0.015   0.007     3     Ks
56563.044122 14.418   0.020   0.004     3     Ks
56742.311983 16.213   0.052   0.107     3     Ks
56744.326864 16.276   0.063   0.026     3     Ks
56782.418013 16.455   0.068   0.028     3     Ks
56788.354288 16.502   0.130   0.253     2     Ks
56798.358787 16.452   0.049   0.035     6     Ks
56803.404848 16.173   0.141   0.046     3     Ks
56814.141055 16.549   0.097   0.151     3     Ks
56827.271528 16.246   0.113   0.195     2     Ks
56829.291115 16.419   0.089   0.043     2     Ks
56832.076466 16.660   0.128   0.060     2     Ks
56838.083325 16.515   0.052   0.062     6     Ks
56839.263873 16.603   0.075   0.070     3     Ks
56840.083127 16.535   0.085   0.028     2     Ks
56852.221322 16.626   0.108   0.004     2     Ks
56864.986612 16.479   0.278     NaN     1     Ks
56879.126096 16.463   0.149   0.008     2     Ks
56916.088772 16.736   0.098   0.040     3     Ks
56927.035819 16.913   0.209     NaN     1     Ks
57224.268323 16.867   0.093   0.028     3     Ks
57265.157136 16.902   0.135   0.033     2     Ks
57268.151930 16.749   0.102   0.125     3     Ks
57273.138768 16.778   0.148     NaN     1     Ks
57288.052128 17.834   0.179     NaN     1      H
57288.055181 16.903   0.146   0.077     2     Ks
57584.280002 16.884   0.075   0.048     3     Ks
57933.323607 16.806   0.194     NaN     1     Ks
58211.344692 16.863   0.236     NaN     1     Ks
58264.244443 16.834   0.110   0.003     2     Ks
58336.004277 16.865   0.200     NaN     1     Ks
58343.077680 17.058   0.150   0.029     3     Ks
58357.043465 17.005   0.107   0.129     3     Ks
58361.037762 17.035   0.143   0.037     2     Ks
58363.049883 17.066   0.106   0.037     3     Ks
58367.004006 18.012   0.080   0.027     3      H
58367.007927 16.856   0.100   0.067     3     Ks


==> anc/2dp/sf184_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.355709 17.715   0.087   0.100     2      H
55295.358049 12.503   0.014   0.016     2     Ks
55326.394726 17.807   0.151     NaN     1      H
55326.396657 12.844   0.012   0.007     2     Ks
55425.095230 14.220   0.018   0.009     2     Ks
55777.126203 12.923   0.019   0.018     2     Ks
55778.173928 12.945   0.014   0.007     2     Ks
55781.193325 12.932   0.011   0.001     2     Ks
55819.060489 13.149   0.011   0.008     2     Ks
55830.037131 13.251   0.012   0.015     2     Ks
55835.056134 13.313   0.015   0.012     2     Ks
55855.022413 13.494   0.017   0.022     2     Ks
55987.369421 14.814   0.027   0.017     2     Ks
55999.348647 14.856   0.019   0.019     2     Ks
56017.382169 14.881   0.024   0.027     2     Ks
56082.184881 14.447   0.023   0.017     2     Ks
56089.118166 14.347   0.015   0.007     2     Ks
56090.175287 14.282   0.013   0.026     2     Ks
56093.127787 14.220   0.017   0.016     2     Ks
56100.064949 14.059   0.013   0.007     2     Ks
56101.093904 14.056   0.015   0.019     2     Ks
56113.233750 13.784   0.010   0.009     2     Ks
56114.233664 13.776   0.012   0.007     2     Ks
56134.223673 13.573   0.013   0.007     2     Ks
56135.141297 13.568   0.018   0.001     2     Ks
56144.149642 13.498   0.015   0.005     2     Ks
56145.008930 13.463   0.014     NaN     1     Ks
56154.173776 13.420   0.013   0.011     2     Ks
56155.080719 13.416   0.009   0.011     2     Ks
56158.134234 13.412   0.007   0.008     6     Ks
56159.105697 13.418   0.012   0.009     2     Ks
56169.104049 13.375   0.010   0.006     4     Ks
56182.047508 13.297   0.016   0.015     2     Ks
56196.082670 13.213   0.009   0.006     2     Ks
56208.062190 13.154   0.014   0.013     2     Ks
56353.389206 13.915   0.013   0.001     2     Ks
56360.397232 13.969   0.013   0.014     2     Ks
56365.350286 14.043   0.041   0.001     2     Ks
56369.332927 14.053   0.014   0.016     2     Ks
56378.394941 14.194   0.019   0.005     2     Ks
56469.291933 15.276   0.075   0.017     2     Ks
56487.038785 15.367   0.035   0.001     2     Ks
56510.059640 15.519   0.031   0.083     3     Ks
56511.134509 15.539   0.028   0.015     2     Ks
56536.044945 15.569   0.040     NaN     1     Ks
56537.091762 15.608   0.042   0.031     2     Ks
56551.027585 15.730   0.064   0.045     2     Ks
56555.072633 15.741   0.046   0.020     2     Ks
56561.031542 15.711   0.049     NaN     1     Ks
56563.045279 15.710   0.064   0.021     2     Ks
56742.313211 13.511   0.009   0.001     2     Ks
56744.328040 13.511   0.014   0.004     2     Ks
56782.419204 13.620   0.014   0.009     2     Ks
56788.355369 13.654   0.015   0.020     2     Ks
56798.360038 13.724   0.008   0.003     4     Ks
56803.404302 13.770   0.020   0.014     4     Ks
56814.142223 13.808   0.011   0.004     2     Ks
56827.272341 13.934   0.016   0.019     4     Ks
56828.062187 13.997   0.040   0.011     2     Ks
56829.292367 13.967   0.013   0.003     2     Ks
56832.077833 13.985   0.017   0.010     2     Ks
56838.084546 14.044   0.010   0.008     4     Ks
56839.265111 14.067   0.014   0.015     2     Ks
56840.084170 14.093   0.013   0.003     2     Ks
56844.283467 14.194   0.062     NaN     1     Ks
56852.222510 14.195   0.015   0.019     2     Ks
56864.987396 14.441   0.053   0.020     2     Ks
56879.127525 14.637   0.034   0.001     2     Ks
56916.089573 15.031   0.035     NaN     1     Ks
56927.036411 15.173   0.044     NaN     1     Ks
57224.270397 13.666   0.014   0.006     2     Ks
57265.158214 13.608   0.016   0.001     2     Ks
57268.153011 13.632   0.015   0.005     2     Ks
57269.119528 13.647   0.016   0.007     2     Ks
57272.101707 13.702   0.035   0.003     2     Ks
57273.139799 13.649   0.012   0.014     2     Ks
57288.056067 13.782   0.015   0.016     2     Ks
57584.281191 16.541   0.076   0.019     2     Ks
57928.225198 16.052   0.121   0.047     2     Ks
57933.324278 16.096   0.097   0.000     2     Ks
58211.345435 14.730   0.026   0.043     2     Ks
58264.200493 14.520   0.016   0.007     4     Ks
58265.380981 14.527   0.037   0.020     2     Ks
58336.005821 14.889   0.024   0.016     2     Ks
58343.078943 14.978   0.025   0.012     2     Ks
58357.044682 15.141   0.035   0.033     2     Ks
58361.038984 15.167   0.025   0.009     2     Ks
58363.052112 15.195   0.025   0.004     2     Ks
58367.009114 15.284   0.028   0.015     2     Ks


==> anc/2dp/sf185_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
56477.077745 17.105 0.061   0.054     4
56480.188059 16.616 0.054   0.002     2


==> anc/2dp/sf186_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.355888 18.093   0.114   0.011     2      H
55295.358213 12.499   0.012   0.007     2     Ks
55326.396811 12.708   0.008   0.004     2     Ks
55425.095468 13.567   0.012   0.008     2     Ks
55777.126423 14.087   0.014   0.022     2     Ks
55778.174125 14.094   0.015   0.019     2     Ks
55781.193513 13.995   0.013   0.007     2     Ks
55819.060698 13.512   0.010   0.007     2     Ks
55830.037319 13.417   0.011   0.019     2     Ks
55835.056372 13.375   0.009   0.013     2     Ks
55855.022609 13.132   0.010   0.001     2     Ks
55987.369609 11.982   0.015   0.045     2     Ks
55999.348647 11.944   0.027     NaN     1     Ks
56017.382690 12.002   0.026     NaN     1     Ks
56082.185343 12.034   0.020     NaN     1     Ks
56089.118392 12.093   0.009   0.019     2     Ks
56090.175535 12.104   0.012   0.003     2     Ks
56093.128008 12.079   0.011   0.003     2     Ks
56100.065163 12.170   0.012   0.009     2     Ks
56101.094133 12.145   0.011   0.015     2     Ks
56113.233990 12.221   0.007   0.002     2     Ks
56114.233878 12.236   0.009   0.004     2     Ks
56134.223862 12.344   0.008   0.004     2     Ks
56135.141510 12.363   0.013   0.002     2     Ks
56144.149848 12.416   0.010   0.001     2     Ks
56145.008727 12.408   0.010   0.033     2     Ks
56154.173974 12.480   0.009   0.005     2     Ks
56155.080930 12.476   0.007   0.006     2     Ks
56158.134441 12.511   0.005   0.006     6     Ks
56159.105895 12.515   0.010   0.005     2     Ks
56169.104246 12.597   0.008   0.003     4     Ks
56182.047715 12.703   0.021   0.006     2     Ks
56196.082858 12.827   0.011   0.002     2     Ks
56208.062382 12.914   0.011   0.004     2     Ks
56353.389408 14.191   0.017   0.018     2     Ks
56360.397430 14.260   0.016   0.018     2     Ks
56365.350518 14.349   0.068   0.087     2     Ks
56369.333118 14.350   0.014   0.008     2     Ks
56378.395263 14.445   0.021   0.002     2     Ks
56469.292121 15.333   0.098   0.091     2     Ks
56487.038984 15.547   0.037   0.033     2     Ks
56510.080817 15.807   0.044   0.045     4     Ks
56511.134727 15.848   0.045   0.003     2     Ks
56536.044741 16.075   0.054   0.014     2     Ks
56537.091964 15.979   0.048   0.017     2     Ks
56551.027793 15.984   0.083   0.070     2     Ks
56555.072825 16.140   0.067   0.101     2     Ks
56561.031330 16.108   0.056   0.001     2     Ks
56563.045471 16.206   0.072   0.011     2     Ks
56742.313410 13.347   0.014   0.006     2     Ks
56744.328231 13.323   0.010   0.007     2     Ks
56782.419401 12.595   0.010   0.001     2     Ks
56788.355591 12.529   0.009   0.014     2     Ks
56798.360247 12.410   0.006   0.004     4     Ks
56803.406737 12.389   0.018   0.007     3     Ks
56814.142426 12.319   0.008   0.002     2     Ks
56827.272543 12.300   0.012   0.002     4     Ks
56828.062479 12.286   0.031   0.014     2     Ks
56829.292617 12.289   0.006   0.007     2     Ks
56832.078030 12.289   0.009   0.008     2     Ks
56838.084747 12.314   0.005   0.004     4     Ks
56839.265311 12.327   0.009   0.006     2     Ks
56840.084388 12.316   0.008   0.002     2     Ks
56844.283467 12.314   0.056     NaN     1     Ks
56852.222705 12.336   0.008   0.007     2     Ks
56864.987599 12.369   0.033   0.020     2     Ks
56879.127733 12.415   0.016   0.004     2     Ks
56916.090164 12.485   0.009   0.004     2     Ks
56927.037272 12.532   0.007   0.002     2     Ks
57224.270635 14.466   0.016   0.014     2     Ks
57265.158376 14.844   0.022   0.018     2     Ks
57268.153193 14.858   0.026   0.009     2     Ks
57269.119701 14.928   0.027   0.011     2     Ks
57272.101876 14.968   0.070   0.044     2     Ks
57273.139967 14.917   0.024   0.002     2     Ks
57288.056245 15.081   0.023   0.027     2     Ks
57584.281382 13.806   0.012   0.009     2     Ks
57928.225377 13.083   0.019   0.006     2     Ks
57933.324439 13.118   0.021   0.010     2     Ks
58211.345626 15.332   0.037   0.051     2     Ks
58264.200678 15.585   0.033   0.039     4     Ks
58265.381173 15.542   0.101   0.014     2     Ks
58336.006012 15.632   0.043   0.014     2     Ks
58343.079156 15.618   0.048   0.025     2     Ks
58357.044881 15.488   0.038   0.022     2     Ks
58361.038987 15.463   0.045     NaN     1     Ks
58363.052309 15.420   0.034   0.007     2     Ks
58367.009311 15.345   0.036   0.017     2     Ks


==> anc/2dp/sf187_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.296073 17.009   0.075   0.078     2      H
55298.298271 16.797   0.117   0.052     2     Ks
55298.301497 17.954   0.067   0.062     2      J
55778.149966 16.778   0.120   0.069     2     Ks
55804.125335 16.805   0.128   0.178     2     Ks
56012.321839 17.012   0.179   0.091     2     Ks
56069.351133 16.384   0.217     NaN     1     Ks
56074.222567 16.943   0.143     NaN     1     Ks
56089.154567 16.882   0.124   0.251     2     Ks
56090.111113 16.790   0.141     NaN     1     Ks
56093.147317 16.753   0.123   0.191     2     Ks
56094.082176 16.899   0.142   0.148     2     Ks
56108.096998 16.780   0.112   0.058     2     Ks
56113.254479 16.773   0.205     NaN     1     Ks
56115.219788 16.828   0.117   0.075     2     Ks
56120.068525 16.818   0.129   0.188     2     Ks
56122.023233 16.758   0.091   0.077     4     Ks
56132.179047 16.977   0.141   0.051     2     Ks
56134.213267 16.896   0.134   0.060     2     Ks
56135.183840 16.499   0.300     NaN     1     Ks
56161.070478 16.891   0.157   0.010     2     Ks
56178.026494 16.798   0.154   0.129     2     Ks
56184.042168 16.830   0.119   0.095     2     Ks
56186.009322 16.911   0.148   0.013     2     Ks
56187.035062 16.727   0.146   0.051     2     Ks
56190.097715 16.853   0.122   0.033     2     Ks
56196.035226 16.783   0.127   0.053     2     Ks
56200.012989 16.705   0.098   0.107     2     Ks
56207.998139 16.788   0.114   0.030     2     Ks
56209.994340 16.958   0.162   0.029     2     Ks
56210.996427 16.923   0.140   0.090     2     Ks
56211.996884 16.971   0.166   0.033     2     Ks
56212.991439 16.525   0.213     NaN     1     Ks
56222.999110 16.483   0.174     NaN     1     Ks
56224.004815 16.815   0.224     NaN     1     Ks
56353.347836 16.858   0.173   0.045     2     Ks
56360.347173 16.826   0.139   0.138     2     Ks
56363.358643 16.921   0.167   0.020     2     Ks
56381.392508 16.900   0.097   0.177     2     Ks
56480.022965 16.943   0.166   0.007     2     Ks
56486.059913 16.870   0.132   0.148     2     Ks
56511.009175 16.897   0.216     NaN     1     Ks
56564.034192 16.671   0.222     NaN     1     Ks
56733.360145 16.848   0.166   0.098     2     Ks
56734.366362 16.836   0.157     NaN     1     Ks
56814.197893 16.893   0.261     NaN     1     Ks
56833.161359 16.681   0.096   0.085     2     Ks
56853.237462 16.801   0.150     NaN     1     Ks
56881.016459 16.852   0.121   0.081     2     Ks
56882.124170 16.845   0.104   0.093     4     Ks
56883.061867 16.718   0.070   0.040     5     Ks
56884.152280 16.887   0.321     NaN     1     Ks
56885.140167 16.920   0.138   0.005     2     Ks
56887.097763 16.743   0.090   0.067     4     Ks
56888.101163 16.824   0.131   0.006     2     Ks
56890.097272 16.759   0.091   0.030     4     Ks
56891.060706 16.713   0.099   0.032     3     Ks
56893.081890 16.785   0.093   0.049     4     Ks
56894.086328 16.856   0.100   0.086     3     Ks
56897.086934 16.850   0.081   0.034     3     Ks
56898.058563 16.910   0.113   0.036     3     Ks
56899.087309 16.903   0.100   0.057     4     Ks
56900.069331 16.785   0.089   0.022     4     Ks
56901.068582 16.712   0.126   0.026     2     Ks
56911.046833 16.862   0.089   0.017     5     Ks
56912.041688 16.747   0.061   0.040     4     Ks
56915.988126 16.940   0.182     NaN     1     Ks
56919.078918 16.748   0.348     NaN     1     Ks
56920.027290 16.037   0.215     NaN     1     Ks
56921.026880 16.796   0.097   0.054     3     Ks
56922.003144 16.993   0.225     NaN     1     Ks
56923.040210 16.889   0.099   0.022     3     Ks
56924.065213 17.049   0.305     NaN     1     Ks
56924.998907 16.938   0.165   0.021     2     Ks
56926.021682 16.780   0.124   0.017     2     Ks
56927.001863 16.671   0.122   0.079     2     Ks
56928.047192 16.839   0.106   0.033     3     Ks
56930.034077 16.599   0.189     NaN     1     Ks
56935.995082 16.745   0.153     NaN     1     Ks
56937.035126 16.917   0.139   0.078     2     Ks
56938.026269 16.867   0.121   0.076     2     Ks
56940.990857 16.663   0.128   0.001     2     Ks
56941.991431 16.686   0.181     NaN     1     Ks
56948.997222 16.647   0.121     NaN     1     Ks
57112.305629 16.840   0.104   0.012     3     Ks
57113.320587 16.878   0.094   0.055     6     Ks
57166.328890 16.833   0.216     NaN     1     Ks
57226.148921 16.391   0.117   0.017     2     Ks
57227.107629 16.458   0.039   0.036    10     Ks
57228.117892 16.448   0.066   0.091     6     Ks
57229.113099 16.285   0.045   0.040     9     Ks
57230.207670 16.432   0.059   0.054     2      H
57230.210401 16.064   0.062   0.126     2     Ks
57230.214100 17.197   0.055   0.163     2      J
57234.004620 18.349   0.342     NaN     1      Y
57234.152575 15.789   0.052   0.047     2     Ks
57234.985379 15.598   0.052   0.063     2     Ks
57235.019641 17.365   0.042   0.031     2      Y
57235.024970 18.017   0.052   0.066     2      Z
57236.008529 15.401   0.052   0.184     2     Ks
57237.018044 15.090   0.017   0.027     6     Ks
57238.172504 14.657   0.020   0.021     4     Ks
57239.051862 14.042   0.010   0.019     7     Ks
57240.184458 11.313   0.010   0.026     2     Ks
57241.069360 13.555   0.013   0.053     4     Ks
57242.060104 14.517   0.024   0.010     8     Ks
57245.102430 15.575   0.033   0.067    10     Ks
57246.063729 15.979   0.151   0.192     3     Ks
57246.985719 16.034   0.149   0.062     2     Ks
57248.060640 15.989   0.055   0.163     4     Ks
57248.984313 16.231   0.135   0.080     2     Ks
57251.999425 16.293   0.088   0.052     2     Ks
57253.093410 16.259   0.138   0.068     2     Ks
57255.059614 16.561   0.084   0.035     4     Ks
57265.065992 16.647   0.079   0.056     5     Ks
57268.056414 16.743   0.079   0.051     6     Ks
57269.077533 16.362   0.101   0.311     2     Ks
57270.049777 16.870   0.131   0.179     3     Ks
57271.060383 16.567   0.106   0.128     3     Ks
57589.203898 16.972   0.188     NaN     1     Ks
58239.393894 16.861   0.193     NaN     1     Ks
58330.054182 16.870   0.199     NaN     1     Ks
58340.085957 18.213   0.092   0.100     2      J
58341.995790 17.081   0.064   0.067     2      H
58341.998422 16.806   0.177     NaN     1     Ks
58344.003824 18.030   0.100   0.077     2      J
58344.988787 17.005   0.150   0.020     2     Ks
58344.998842 18.002   0.043   0.023     4      J
58345.990236 16.791   0.125   0.049     2     Ks
58368.043550 17.225   0.209   0.191     2      H
58368.053618 18.417   0.255     NaN     1      J
58565.330239 17.921   0.055   0.029     2      J
58566.376722 17.894   0.046   0.091     2      J


==> anc/2dp/sf188_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
56089.190603 10.532   0.250     NaN     1     Ks
56094.167683 10.580   0.177   0.022     2     Ks
56102.174633 10.761   0.144   0.037     3     Ks
56106.259082 10.991   0.018   0.021     2     Ks
56109.129750 10.918   0.250     NaN     1     Ks
56113.077819 11.136   0.018   0.090     2     Ks
56114.116069 11.146   0.013   0.006     2     Ks
56115.103258 10.927   0.250     NaN     1     Ks
56125.214043 11.377   0.011   0.014     2     Ks
56127.076925 11.254   0.177   0.054     2     Ks
56129.168061 11.415   0.021   0.111     2     Ks
56132.135121 11.520   0.010   0.006     2     Ks
56133.207441 11.497   0.014   0.099     2     Ks
56144.175308 11.682   0.014   0.004     2     Ks
56146.195862 11.729   0.028   0.001     2     Ks
56160.093060 11.476   0.177   0.096     2     Ks
56161.059067 11.865   0.022   0.151     2     Ks
56162.135175 11.918   0.011   0.000     2     Ks
56424.380868 14.512   0.074   0.102     2     Ks
56464.266392 14.580   0.016   0.018     2     Ks
56476.078062 14.600   0.015   0.006     4     Ks
56477.069362 14.584   0.011   0.007     6     Ks
56479.176668 14.702   0.019   0.020     5     Ks
56480.193333 14.634   0.017   0.000     2     Ks
56484.077925 14.581   0.020   0.006     2     Ks
56510.041369 14.858   0.018   0.036     4     Ks
56511.110014 14.794   0.019   0.005     2     Ks
56512.121690 14.780   0.018   0.009     2     Ks
56514.193361 14.828   0.046   0.046     2     Ks
56526.095174 14.915   0.019   0.000     2     Ks
56536.046909 14.787   0.021   0.060     3     Ks
56537.103695 14.987   0.035   0.032     2     Ks
56538.084557 14.924   0.021   0.024     2     Ks
56563.075095 15.135   0.096   0.075     2     Ks
56572.994005 15.067   0.024   0.011     2     Ks
56734.305723 15.840   0.046   0.034     2     Ks
56742.342778 15.949   0.055   0.069     2     Ks
56745.392583 15.649   0.032   0.007     2     Ks
56789.180256 16.004   0.052   0.003     2     Ks
56790.149437 15.987   0.064   0.071     2     Ks
56806.204110 16.076   0.049   0.098     2     Ks
56813.095231 16.210   0.085   0.119     2     Ks
56816.176329 16.150   0.068   0.066     2     Ks
56824.291100 16.070   0.072     NaN     1     Ks
56828.179864 16.236   0.082   0.086     2     Ks
56830.129213 15.998   0.055   0.060     2     Ks
56833.219293 16.163   0.067   0.143     2     Ks
56837.144813 16.078   0.038   0.042     4     Ks
56840.120459 16.047   0.058   0.008     2     Ks
56842.326351 15.915   0.360     NaN     1     Ks
56907.160651 16.437   0.105   0.093     2     Ks
56927.087658 16.197   0.068   0.021     2     Ks
57224.996639 16.585   0.101   0.061     2     Ks
57229.139965 16.666   0.071   0.096     4     Ks
57235.144828 18.820   0.063   0.001     2      Y
57235.148597 19.937   0.081   0.060     2      Z
57580.172586 16.867   0.086   0.026     2     Ks


==> anc/2dp/sf189_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55337.400039 17.544   0.083   0.008     2      Y
55337.403039 17.980   0.109   0.073     2      Z
55386.312860 16.653   0.048   0.018     2      H
55386.315797 16.701   0.125   0.049     2     Ks
55433.173729 17.731   0.101   0.079     2      Y
55433.177609 18.226   0.089   0.003     2      Z
55437.155377 16.707   0.065   0.051     2      H
55437.161788 17.305   0.057   0.015     2      J
55699.316659 16.584   0.143     NaN     1     Ks
55778.219104 16.453   0.198     NaN     1     Ks
55791.201748 16.857   0.142     NaN     1     Ks
55820.092129 16.721   0.092   0.063     2     Ks
55826.076272 16.511   0.062   0.049     4     Ks
55840.069654 16.680   0.087   0.034     2     Ks
55856.026101 16.470   0.133     NaN     1     Ks
55857.012595 16.658   0.101   0.067     2     Ks
56012.337760 16.660   0.076   0.045     2     Ks
56095.258808 16.531   0.105   0.054     2     Ks
56113.181204 16.532   0.091   0.024     2     Ks
56115.174194 16.639   0.089   0.016     2     Ks
56116.220480 16.516   0.080   0.038     2     Ks
56123.179097 16.466   0.104   0.024     2     Ks
56127.270356 16.392   0.113   0.010     2     Ks
56130.071416 16.308   0.081   0.076     2     Ks
56131.036860 16.524   0.065   0.088     2     Ks
56135.118183 16.190   0.075   0.024     2     Ks
56141.004906 16.623   0.106   0.082     2     Ks
56144.192098 16.504   0.188     NaN     1     Ks
56157.006975 15.892   0.198     NaN     1     Ks
56158.055312 16.137   0.070   0.055     2     Ks
56168.119438 15.932   0.074   0.042     2     Ks
56170.056126 15.840   0.055   0.101     2     Ks
56172.134675 15.672   0.057   0.026     2     Ks
56182.089172 13.800   0.017   0.034     2     Ks
56183.022050 12.930   0.021   0.051     2     Ks
56366.350195 16.791   0.167     NaN     1     Ks
56368.328677 16.538   0.075   0.150     2     Ks
56373.308197 16.538   0.146     NaN     1     Ks
56375.298339 16.605   0.152     NaN     1     Ks
56378.284196 16.697   0.111   0.058     2     Ks
56486.089245 16.529   0.061   0.045     2     Ks
56509.223247 16.863   0.139   0.006     2     Ks
56510.086382 16.565   0.107   0.064     2     Ks
56511.102210 16.620   0.075   0.039     2     Ks
56523.137020 16.704   0.070   0.047     4     Ks
56559.996933 16.673   0.142   0.211     2     Ks
56561.003181 16.711   0.131   0.039     2     Ks
56742.356512 16.678   0.054   0.061     6     Ks
56743.409477 16.437   0.139     NaN     1     Ks
56830.044115 16.620   0.099   0.001     2     Ks
56840.112033 16.545   0.074   0.019     4     Ks
56841.196701 16.677   0.102     NaN     1     Ks
56851.045438 16.586   0.082   0.004     2     Ks
56853.098776 16.606   0.103   0.098     2     Ks
57112.397656 16.509   0.099   0.041     2     Ks
57255.035680 16.741   0.065   0.033     2      H
57255.038180 16.695   0.122   0.014     2     Ks
57255.040974 17.378   0.060   0.032     2      J
57267.997046 16.728   0.105   0.131     2     Ks
57282.009832 17.703   0.117     NaN     1      Y
57282.013334 18.241   0.092     NaN     1      Z
57589.128558 16.706   0.083   0.074     4     Ks
57841.376108 16.609   0.110   0.076     2     Ks


==> anc/2dp/sf18_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55260.342947 15.848   0.038   0.005     2     Ks
55262.392378 16.042   0.054   0.066     2     Ks
55264.391083 15.904   0.041   0.012     2     Ks
55274.244471 17.799   0.040   0.023     2      H
55274.306853 15.850   0.018   0.021     4     Ks
55283.249745 16.064   0.038   0.045     2     Ks
55778.069168 15.756   0.048   0.036     2     Ks
55780.071456 15.983   0.115   0.069     2     Ks
55785.995595 15.817   0.056   0.081     2     Ks
55790.038678 15.860   0.066   0.069     2     Ks
55795.022078 15.880   0.052   0.059     2     Ks
55803.990396 15.835   0.047   0.059     2     Ks
55808.991725 15.859   0.038   0.035     2     Ks
55995.190057 15.898   0.043   0.036     2     Ks
56014.279197 15.783   0.041   0.029     2     Ks
56058.306508 15.785   0.046   0.001     2     Ks
56365.371170 15.287   0.058   0.018     2     Ks
56371.214667 15.204   0.027   0.021     2     Ks
56372.203838 15.199   0.029   0.015     2     Ks
56373.195175 15.187   0.033   0.047     2     Ks
56374.185955 15.170   0.028   0.034     4     Ks
56375.256397 15.193   0.021   0.005     2     Ks
56394.350941 15.227   0.057   0.018     2     Ks
56419.251974 15.180   0.023   0.009     2     Ks
56428.305182 15.177   0.040   0.031     2     Ks
56439.224178 15.084   0.048   0.026     2     Ks
56448.224767 15.015   0.030   0.030     2     Ks
56453.217599 15.054   0.032   0.052     2     Ks
56459.102286 15.079   0.035   0.031     2     Ks
56460.994268 14.988   0.020   0.002     2     Ks
56463.172322 15.043   0.025   0.003     2     Ks
56464.170304 15.051   0.063   0.011     2     Ks
56465.135732 15.016   0.027   0.013     4     Ks
56466.185748 15.014   0.028   0.017     2     Ks
56467.167193 14.975   0.021   0.023     2     Ks
56468.169632 14.986   0.022   0.008     2     Ks
56469.119631 15.013   0.025   0.021     2     Ks
56813.048301 12.010   0.006   0.003     4     Ks
56813.996766 11.976   0.004   0.002    10     Ks
56825.013419 11.866   0.009   0.006     2     Ks
57118.156890 12.093   0.007   0.003     2     Ks
57145.288231 18.710   0.049   0.124     2      Y
57150.032728 12.135   0.009   0.001     2     Ks
57165.011994 12.153   0.009   0.011     2     Ks
57171.027356 12.179   0.012   0.008     2     Ks
57172.054546 12.168   0.010   0.000     2     Ks
57176.178435 13.632   0.006   0.009     2      H
57176.188927 16.083   0.008   0.003     2      J
57585.080504 12.366   0.008   0.002     2     Ks
57928.178864 12.508   0.017   0.020     2     Ks
57929.189729 12.493   0.033     NaN     1     Ks
57933.033774 12.483   0.008   0.004     2     Ks
58654.201006 12.947   0.011   0.009     2     Ks
58701.082128 12.958   0.016   0.006     2     Ks
58702.064841 12.967   0.015   0.001     2     Ks


==> anc/2dp/sf190_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55337.402819 18.760   0.143     NaN     1      Z
55386.312860 16.805   0.099   0.049     2      H
55386.315797 16.708   0.136   0.052     2     Ks
55699.316874 16.792   0.110   0.018     2     Ks
55791.202433 16.432   0.099   0.173     2     Ks
55826.076272 16.573   0.073   0.082     4     Ks
55840.069654 16.783   0.135   0.066     2     Ks
55841.069977 16.247   0.100   0.091     2     Ks
55856.025905 16.316   0.112   0.183     2     Ks
56012.337563 16.792   0.171     NaN     1     Ks
56086.145187 16.587   0.114   0.096     2     Ks
56095.258808 16.701   0.122   0.133     2     Ks
56104.061918 16.883   0.165     NaN     1     Ks
56113.181204 16.867   0.144   0.309     2     Ks
56115.174194 16.791   0.122   0.158     2     Ks
56116.220693 17.110   0.268     NaN     1     Ks
56123.179097 16.705   0.105   0.024     2     Ks
56130.071217 16.881   0.178     NaN     1     Ks
56135.118183 16.653   0.105   0.013     2     Ks
56143.976912 16.259   0.174     NaN     1     Ks
56158.055523 16.702   0.216     NaN     1     Ks
56170.056126 16.693   0.109   0.137     2     Ks
56183.022050 16.861   0.117   0.067     2     Ks
56364.327254 15.334   0.050   0.131     2     Ks
56366.350399 12.707   0.009   0.001     2     Ks
56368.328677 15.397   0.037   0.029     2     Ks
56373.308197 16.703   0.235     NaN     1     Ks
56375.298762 16.478   0.160     NaN     1     Ks
56378.284196 16.177   0.085   0.006     2     Ks
56486.089043 17.011   0.204     NaN     1     Ks
56511.102210 16.852   0.131   0.058     2     Ks
56523.100536 16.613   0.202     NaN     1     Ks
56559.996724 16.844   0.239     NaN     1     Ks
56561.002966 17.290   0.323     NaN     1     Ks
56742.354460 17.014   0.134   0.015     2     Ks
56743.409477 16.292   0.103     NaN     1     Ks
56829.040463 15.833   0.112   0.098     2     Ks
56830.044115 16.218   0.109   0.005     2     Ks
56839.196431 16.398   0.093   0.144     2     Ks
56840.080254 16.447   0.091   0.073     3     Ks
56851.045438 16.663   0.112   0.081     2     Ks
56853.098776 16.771   0.122   0.073     2     Ks
56901.099703 16.618   0.094   0.016     2     Ks
57255.035680 17.020   0.092   0.020     2      H
57255.037999 16.908   0.183     NaN     1     Ks
57255.040974 17.368   0.062   0.216     2      J
57267.997046 16.822   0.133   0.047     2     Ks
57282.013334 18.094   0.108     NaN     1      Z
57589.128554 16.352   0.078   0.216     2     Ks


==> anc/2dp/sf191_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55434.159348  9.477 0.177   0.002     2
55794.185828 15.638 0.034   0.023     2
55818.026751 16.151 0.060   0.131     2
55829.085268 15.990 0.059   0.026     2
55844.054027 16.039 0.056   0.005     2
55855.030228 16.160 0.096     NaN     1
55858.003935 15.893 0.104     NaN     1
56003.379662 16.866 0.110   0.032     2
56005.338944 16.804 0.104   0.048     2
56007.336471 16.688 0.107   0.021     2
56020.269835 16.990 0.131   0.000     2
56089.185155 17.001 0.115   0.046     2
56094.163102 17.023 0.132   0.037     2
56102.145117 17.119 0.098   0.049     4
56109.120530 16.952 0.126   0.056     2
56115.098606 16.882 0.098   0.045     2
56127.072232 16.866 0.117     NaN     1
56129.164463 17.135 0.245     NaN     1
56133.203501 17.022 0.129   0.014     2
56160.089334 17.236 0.180   0.032     2
56161.055098 17.255 0.153   0.009     2


==> anc/2dp/sf192_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.354895 17.371   0.062   0.030     2      H
55295.357223 16.336   0.073   0.047     2     Ks
55295.359836 18.850   0.084   0.250     2      J
55326.393793 17.370   0.073   0.088     3      H
55326.396025 16.251   0.065   0.013     3     Ks
55425.089541 17.213   0.041   0.042     4      H
55425.093655 16.209   0.039   0.012     4     Ks
55425.098322 18.747   0.034   0.068     4      J
55777.125559 16.331   0.042   0.033     4     Ks
55778.173300 16.374   0.054   0.066     4     Ks
55781.192721 16.412   0.060   0.045     4     Ks
55819.059849 16.200   0.051   0.047     4     Ks
55830.036538 16.246   0.065   0.093     4     Ks
55835.055451 16.160   0.060   0.036     4     Ks
55855.021801 16.210   0.056   0.039     4     Ks
55987.368834 16.248   0.042   0.054     4     Ks
55999.348074 16.254   0.054   0.058     4     Ks
56017.381419 16.205   0.045   0.027     4     Ks
56082.184262 16.226   0.060   0.055     3     Ks
56089.117491 16.273   0.050   0.028     4     Ks
56090.174534 16.313   0.042   0.022     4     Ks
56093.127119 16.248   0.045   0.033     4     Ks
56100.064303 16.292   0.037   0.075     4     Ks
56101.093232 16.302   0.047   0.070     4     Ks
56113.233018 16.299   0.043   0.024     4     Ks
56114.233044 16.396   0.055   0.052     4     Ks
56134.223056 16.379   0.062   0.046     4     Ks
56135.140640 16.474   0.081   0.118     4     Ks
56144.149017 16.438   0.057   0.067     4     Ks
56145.007886 16.295   0.048   0.050     4     Ks
56154.173187 16.384   0.052   0.065     4     Ks
56155.080052 16.278   0.048   0.057     4     Ks
56158.133516 16.372   0.031   0.055    12     Ks
56159.105106 16.347   0.043   0.013     4     Ks
56169.103416 16.324   0.034   0.019     8     Ks
56182.046788 16.295   0.052   0.045     4     Ks
56196.082086 16.293   0.059   0.059     4     Ks
56208.061473 16.488   0.067   0.067     4     Ks
56353.388601 16.246   0.048   0.015     4     Ks
56360.396642 16.407   0.042   0.016     4     Ks
56369.332346 16.260   0.045   0.040     4     Ks
56378.393982 16.334   0.046   0.034     4     Ks
56487.038194 16.206   0.036   0.022     4     Ks
56510.079984 16.274   0.040   0.033     8     Ks
56511.133879 16.192   0.042   0.012     4     Ks
56536.043926 16.227   0.048   0.029     4     Ks
56537.091157 16.310   0.050   0.040     4     Ks
56551.026981 16.363   0.090   0.048     4     Ks
56555.072042 16.254   0.052   0.066     4     Ks
56561.030508 16.210   0.047   0.077     4     Ks
56563.044708 16.191   0.058   0.065     4     Ks
56742.312594 16.208   0.047   0.052     4     Ks
56744.327452 16.189   0.047   0.026     4     Ks
56782.418603 16.183   0.043   0.030     4     Ks
56788.354722 16.460   0.093   0.065     4     Ks
56798.359412 16.241   0.032   0.083     8     Ks
56803.411212 16.004   0.199     NaN     1     Ks
56814.141640 16.197   0.049   0.054     4     Ks
56827.279325 16.131   0.062   0.062     5     Ks
56829.291619 16.332   0.058   0.070     4     Ks
56832.077236 16.368   0.067   0.073     4     Ks
56838.083935 16.241   0.037   0.055     8     Ks
56839.264495 16.205   0.046   0.045     4     Ks
56840.083530 16.205   0.042   0.024     4     Ks
56852.221912 16.215   0.045   0.078     4     Ks
56864.986612 16.387   0.208     NaN     1     Ks
56879.127528 16.416   0.239     NaN     1     Ks
56916.089374 16.297   0.054   0.045     4     Ks
56927.036110 16.202   0.049   0.073     4     Ks
57224.269437 16.116   0.044   0.016     4     Ks
57265.157691 16.136   0.042   0.081     4     Ks
57268.152483 16.033   0.048   0.083     4     Ks
57269.118988 16.101   0.057   0.035     4     Ks
57273.139335 16.085   0.050   0.041     3     Ks
57288.052632 17.396   0.079   0.076     4      H
57288.055543 16.073   0.038   0.037     4     Ks
57288.058156 18.771   0.070   0.076     3      J
57584.280596 15.159   0.020   0.016     4     Ks
57928.224646 11.560   0.017   0.012     4     Ks
57933.323774 11.502   0.017   0.005     4     Ks
58211.344870 11.879   0.012   0.004     4     Ks
58264.198850 11.940   0.008   0.009     8     Ks
58265.380452 11.940   0.019   0.010     4     Ks
58336.005248 12.022   0.012   0.009     4     Ks
58343.078117 12.039   0.014   0.010     3     Ks
58357.044094 12.073   0.010   0.005     4     Ks
58361.038388 12.056   0.007   0.008     4     Ks
58363.051001 12.070   0.009   0.006     4     Ks
58366.034946 14.380   0.006   0.004     4      J
58367.004681 12.911   0.009   0.031     3      H
58367.008137 12.080   0.015   0.014     2     Ks
58367.012905 14.385   0.005   0.006     4      J
58372.001716 14.376   0.005   0.005     4      J
58567.358612 14.597   0.005   0.017     4      J


==> anc/2dp/sf193_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.368278 16.118   0.021   0.023     4      H
55295.370647 15.480   0.032   0.024     4     Ks
55295.377740 17.559   0.034   0.017     3      J
55326.402141 16.042   0.029   0.019     4      H
55326.404527 15.446   0.041   0.002     2     Ks
55326.407482 17.506   0.069   0.126     2      J
55425.102311 16.110   0.032   0.023     4      H
55425.110031 15.522   0.040   0.010     3     Ks
55425.110069 17.517   0.036   0.024     4      J
55777.122326 15.521   0.033   0.025     4     Ks
55778.170392 15.447   0.034   0.030     4     Ks
55781.189918 15.517   0.038   0.029     4     Ks
55806.103793 18.791   0.133     NaN     1      Y
55819.058381 15.447   0.030   0.061     4     Ks
55830.034532 15.352   0.041   0.067     3     Ks
55835.049057 15.370   0.046   0.112     2     Ks
55855.020387 15.454   0.029   0.034     4     Ks
55987.362684 15.507   0.040   0.113     3     Ks
55999.342661 15.481   0.034   0.029     4     Ks
56017.375544 15.533   0.039   0.003     4     Ks
56082.182640 15.533   0.038   0.008     4     Ks
56089.115977 15.448   0.029   0.011     4     Ks
56090.172824 15.537   0.035   0.017     4     Ks
56093.125601 15.467   0.031   0.046     4     Ks
56100.062846 15.488   0.029   0.075     4     Ks
56101.091726 15.469   0.029   0.024     4     Ks
56113.231405 15.524   0.030   0.012     4     Ks
56114.231583 15.379   0.026   0.026     4     Ks
56134.221760 15.403   0.028   0.010     4     Ks
56135.139169 15.373   0.039   0.086     4     Ks
56144.147612 15.386   0.042   0.120     2     Ks
56145.006449 15.480   0.030   0.020     4     Ks
56154.171873 15.449   0.029   0.029     4     Ks
56155.078051 15.467   0.027   0.020     3     Ks
56158.121555 15.449   0.017   0.023    10     Ks
56159.103755 15.485   0.037   0.041     4     Ks
56169.102056 15.473   0.023   0.016     8     Ks
56182.045250 15.573   0.055   0.032     4     Ks
56196.080720 15.436   0.030   0.024     4     Ks
56208.060034 15.452   0.030   0.013     4     Ks
56353.385630 15.579   0.033   0.033     4     Ks
56360.394733 15.568   0.038   0.024     4     Ks
56365.346468 15.177   0.096   0.004     2     Ks
56369.330994 15.516   0.037   0.031     4     Ks
56378.391838 15.550   0.039   0.040     4     Ks
56469.288215 15.319   0.069   0.131     2     Ks
56487.036828 15.524   0.041   0.006     4     Ks
56510.099344 15.503   0.027   0.076     6     Ks
56511.132473 15.457   0.040   0.039     4     Ks
56536.042461 15.422   0.030   0.040     4     Ks
56537.089755 15.449   0.023   0.027     4     Ks
56551.025604 15.255   0.030   0.073     4     Ks
56555.069821 15.337   0.038   0.097     2     Ks
56561.027296 15.547   0.045   0.013     4     Ks
56563.043361 15.442   0.028   0.013     4     Ks
56742.311138 15.520   0.032   0.009     4     Ks
56744.325746 15.497   0.028   0.019     4     Ks
56782.417177 15.410   0.025   0.034     4     Ks
56788.353233 15.261   0.046   0.033     4     Ks
56798.349561 15.404   0.025   0.026     6     Ks
56803.398421 15.230   0.036   0.046     6     Ks
56814.139726 15.490   0.035   0.039     4     Ks
56827.266967 15.281   0.035   0.043     7     Ks
56828.058567 15.315   0.127   0.071     3     Ks
56829.289527 15.430   0.024   0.026     4     Ks
56832.075827 15.510   0.045   0.031     4     Ks
56838.085738 15.384   0.020   0.009     7     Ks
56839.263099 15.546   0.027   0.034     4     Ks
56840.082074 15.435   0.026   0.066     4     Ks
56844.279376 15.099   0.196     NaN     1     Ks
56852.220514 15.452   0.031   0.030     4     Ks
56864.986093 15.254   0.084   0.042     3     Ks
56879.125488 15.380   0.034   0.072     4     Ks
56916.087215 15.398   0.045   0.021     3     Ks
56927.034877 15.452   0.036   0.033     3     Ks
57224.267483 15.409   0.031   0.041     4     Ks
57265.156844 15.400   0.032   0.005     3     Ks
57267.072706 18.832   0.053   0.047     3      Y
57268.154152 15.420   0.037   0.038     3     Ks
57269.115750 15.210   0.039   0.026     3     Ks
57272.103324 14.990   0.112     NaN     1     Ks
57273.140882 15.468   0.034   0.041     3     Ks
57288.057206 16.121   0.024   0.014     4      H
57288.059851 15.503   0.035   0.041     4     Ks
57288.066516 17.430   0.037   0.020     2      J
57584.279250 15.514   0.034   0.025     4     Ks
57928.225977 15.248   0.052   0.066     4     Ks
57933.324104 15.347   0.100   0.038     2     Ks
58211.345056 15.298   0.058     NaN     1     Ks
58264.200286 11.732   0.009   0.032     4     Ks
58265.380800 12.539   0.022   0.006     2     Ks
58336.008057 15.395   0.035   0.041     4     Ks
58343.079513 15.472   0.038   0.055     3     Ks
58357.045512 15.429   0.030   0.045     4     Ks
58361.039785 15.465   0.034   0.020     4     Ks
58363.052897 15.408   0.035   0.038     4     Ks
58366.039428 17.488   0.037   0.039     4      J
58367.013570 16.149   0.028   0.013     4      H
58367.017085 15.531   0.035   0.041     4     Ks
58367.023709 17.468   0.039   0.046     3      J
58372.007568 17.533   0.049   0.020     2      J
58567.364773 17.437   0.075     NaN     1      J


==> anc/2dp/sf194_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55283.359192 17.743   0.187     NaN     1      H
55283.364585 18.955   0.136   0.163     2      J
55822.067541 19.463   0.165     NaN     1      Y
56115.098633 17.145   0.279     NaN     1     Ks
56161.055500 17.347   0.342     NaN     1     Ks
56907.157391  7.682   0.250   0.188     4     Ks
56927.082437  7.777   0.224   0.102     5     Ks
57224.998687 10.902   0.013   0.108     6     Ks
57229.136632 10.470   0.072   0.044    12     Ks
57235.152225 15.778   0.008   0.013     5      Y
57235.155470 17.344   0.008   0.012     6      Z
57242.102546 11.321   0.009   0.005     5     Ks
57272.082780 12.017   0.013   0.010     6     Ks
57273.078690 13.848   0.013   0.011     6      H
57273.081344 12.025   0.008   0.010     6     Ks
57273.086212 15.248   0.007   0.009     6      J
57580.169092 15.405   0.024   0.026     6     Ks
57925.305649 16.698   0.153   0.095     3     Ks
57933.290731 16.385   0.182     NaN     1     Ks
58239.400578 16.839   0.233     NaN     1     Ks
58264.231781 16.504   0.141   0.059     2     Ks
58330.050416 16.811   0.227     NaN     1     Ks
58340.105149 18.322   0.046   0.047     5      J
58345.987122 17.032   0.185   0.060     3     Ks
58357.061563 16.923   0.109   0.129     4     Ks
58359.043281 16.929   0.109   0.131     3     Ks
58369.066336 17.495   0.081   0.080     4      H
58369.076755 16.761   0.158     NaN     1     Ks
58374.018382 17.629   0.077   0.094     6      H
58374.021565 17.027   0.097   0.069     4     Ks
58374.026082 18.287   0.040   0.046     5      J
58565.349968 18.372   0.046   0.090     5      J
58566.395599 18.443   0.045   0.131     6      J


==> anc/2dp/sf195_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
57224.270155 12.201   0.009   0.008     2     Ks
57265.158032 13.002   0.008   0.005     2     Ks
57267.063947 17.977   0.020   0.017     2      Y
57267.074183 20.055   0.113     NaN     1      Z
57268.152841 13.034   0.011   0.005     2     Ks
57269.119359 13.061   0.018   0.014     2     Ks
57272.101536 13.096   0.039   0.008     2     Ks
57273.139618 13.117   0.013   0.006     2     Ks
57288.052965 14.841   0.015   0.004     2      H
57288.055904 13.304   0.015   0.001     2     Ks
57288.058993 16.370   0.017   0.026     2      J
57584.280994 16.624   0.085   0.087     2     Ks


==> anc/2dp/sf196_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.355888 13.560   0.008   0.005     2      H
55295.358213 11.887   0.010   0.001     2     Ks
55295.361477 15.688   0.010   0.001     2      J
55326.394573 13.762   0.009   0.015     2      H
55326.396811 12.034   0.009   0.002     2     Ks
55326.400059 15.957   0.014   0.023     2      J
55425.090484 15.068   0.014   0.006     2      H
55425.095468 13.199   0.010   0.002     2     Ks
55425.099757 17.324   0.019   0.006     2      J
55777.126423 14.832   0.018   0.005     2     Ks
55778.174125 14.890   0.024   0.008     2     Ks
55781.193513 15.272   0.036   0.034     2     Ks
55819.060698 15.362   0.045   0.050     2     Ks
55830.037319 15.026   0.043   0.022     2     Ks
55835.056372 15.126   0.036   0.020     2     Ks
55855.022609 15.211   0.038   0.006     2     Ks
55987.369609 16.041   0.058   0.077     2     Ks
55999.348838 15.924   0.055   0.016     2     Ks
56017.382432 15.460   0.031   0.015     2     Ks
56082.185113 16.019   0.051   0.000     2     Ks
56089.118392 16.042   0.053   0.019     2     Ks
56090.175535 16.171   0.054   0.049     2     Ks
56093.128008 16.178   0.096   0.001     2     Ks
56100.065163 16.105   0.054   0.002     2     Ks
56101.094133 16.136   0.063   0.046     2     Ks
56113.233990 15.443   0.029   0.019     2     Ks
56114.233878 15.289   0.025   0.017     2     Ks
56134.223862 16.243   0.073   0.002     2     Ks
56135.141510 16.384   0.108   0.006     2     Ks
56144.149848 16.272   0.118   0.020     2     Ks
56145.008727 16.160   0.051   0.020     2     Ks
56154.173974 16.364   0.074   0.029     2     Ks
56155.080930 16.504   0.104   0.009     2     Ks
56158.123824 16.373   0.037   0.078     5     Ks
56159.105895 16.465   0.067   0.135     2     Ks
56169.104246 16.375   0.049   0.097     4     Ks
56182.047715 16.325   0.048   0.049     2     Ks
56196.082858 16.534   0.111   0.008     2     Ks
56208.062382 15.289   0.026   0.010     2     Ks
56353.389408 16.856   0.142   0.088     2     Ks
56360.397430 16.600   0.076   0.069     2     Ks
56369.333118 16.748   0.107   0.062     2     Ks
56378.395263 16.940   0.112   0.062     2     Ks
56487.038984 16.774   0.088   0.005     2     Ks
56510.144110 16.973   0.127   0.149     2     Ks
56511.134727 16.923   0.095   0.048     2     Ks
56536.044945 17.027   0.248     NaN     1     Ks
56555.073028 16.947   0.195     NaN     1     Ks
56561.031330 17.170   0.132   0.072     2     Ks


==> anc/2dp/sf197_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
57224.264334  7.002   0.354   0.322     2     Ks
57267.079106 19.487   0.071   0.087     2      Z
57268.154335  6.519   0.354   0.155     2     Ks
57272.102644  7.501   0.500     NaN     1     Ks
57273.141085  7.328   0.354   0.010     2     Ks
57584.277076 12.134   0.012   0.002     2     Ks
57928.226359 14.937   0.158     NaN     1     Ks
57933.325402 15.262   0.106   0.217     2     Ks
58343.080197 16.449   0.164     NaN     1     Ks
58357.046114 16.549   0.131   0.051     2     Ks
58361.040189 16.637   0.204     NaN     1     Ks
58363.053303 16.498   0.136     NaN     1     Ks
58366.041365 18.198   0.091   0.135     2      J
58367.019170 17.431   0.089   0.093     2      H
58367.024839 16.710   0.155   0.035     2     Ks
58367.027763 18.344   0.098   0.052     2      J
58372.005868 18.153   0.227     NaN     1      J
58567.363734 18.230   0.153     NaN     1      J


==> anc/2dp/sf198_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.313464 15.450   0.018   0.018     2      H
55298.315666 15.101   0.034   0.061     2     Ks
55298.318242 16.391   0.014   0.033     2      J
55438.163864 17.362   0.086   0.098     2      Y
55493.020481 15.265   0.052   0.028     2     Ks
55497.007631 15.245   0.044   0.013     2     Ks
55778.155653 15.132   0.027   0.007     2     Ks
55779.230321 15.106   0.028   0.045     2     Ks
55795.120864 15.215   0.043   0.002     2     Ks
55804.129692 15.093   0.032   0.015     2     Ks
55828.046776 15.215   0.034   0.019     2     Ks
55830.086961 15.305   0.095   0.056     2     Ks
55835.030622 15.124   0.032   0.029     2     Ks
56012.327155 15.115   0.040   0.028     2     Ks
56026.252949 15.277   0.041   0.038     2     Ks
56063.333527 15.317   0.078   0.025     2     Ks
56069.343248 15.146   0.019   0.022     6     Ks
56074.217862 15.111   0.022   0.002     2     Ks
56076.200419 15.398   0.179     NaN     1     Ks
56086.101920 15.183   0.032   0.068     2     Ks
56088.144137 15.213   0.035   0.052     2     Ks
56089.147777 15.153   0.025   0.024     3     Ks
56090.087028 15.160   0.029   0.083     4     Ks
56091.138559 15.182   0.036   0.017     2     Ks
56093.112641 15.160   0.021   0.020     4     Ks
56094.077931 15.125   0.031   0.013     2     Ks
56099.235206 15.309   0.069   0.027     2     Ks
56100.117561 15.267   0.038   0.041     2     Ks
56104.095941 15.186   0.023   0.026     4     Ks
56105.114525 15.215   0.035   0.083     2     Ks
56106.107534 15.277   0.067   0.020     2     Ks
56107.019249 15.426   0.113   0.069     2     Ks
56108.091699 15.154   0.026   0.049     4     Ks
56113.249620 15.072   0.026   0.032     2     Ks
56114.035895 15.351   0.062   0.170     2     Ks
56115.215725 15.110   0.032   0.001     2     Ks
56120.063407 15.137   0.026   0.003     2     Ks
56121.175063 15.261   0.050   0.058     2     Ks
56122.019424 15.171   0.021   0.055     4     Ks
56123.080924 15.202   0.031   0.080     2     Ks
56124.076868 15.137   0.027   0.038     2     Ks
56125.186170 15.131   0.027   0.026     2     Ks
56132.175135 15.112   0.028   0.049     2     Ks
56134.209675 15.271   0.050     NaN     1     Ks
56135.177333 15.203   0.035   0.002     2     Ks
56141.252243 15.233   0.049   0.016     2     Ks
56144.157108 15.171   0.031   0.074     2     Ks
56146.168851 15.246   0.044   0.072     2     Ks
56160.018672 15.212   0.031   0.019     2     Ks
56161.066564 15.135   0.032   0.018     2     Ks
56172.088626 15.160   0.045   0.025     2     Ks
56173.116067 15.112   0.031   0.037     2     Ks
56174.129621 15.174   0.036   0.017     2     Ks
56175.110369 15.239   0.035   0.009     2     Ks
56175.971642 15.243   0.040   0.034     2     Ks
56177.066076 15.367   0.116   0.055     2     Ks
56178.022473 15.200   0.043   0.089     2     Ks
56184.038148 15.212   0.037   0.135     2     Ks
56185.093840 15.202   0.035   0.032     2     Ks
56186.004479 15.108   0.030   0.000     2     Ks
56187.031706 15.168   0.018   0.022     6     Ks
56188.077385 15.140   0.028   0.046     2     Ks
56189.077127 15.298   0.042   0.070     2     Ks
56190.093288 15.220   0.026   0.055     2     Ks
56196.031314 15.182   0.035   0.104     2     Ks
56196.980902 15.218   0.039   0.019     2     Ks
56198.007419 15.182   0.035   0.062     2     Ks
56198.990260 15.225   0.038   0.076     2     Ks
56200.009244 15.177   0.023   0.037     4     Ks
56200.999451 15.196   0.035   0.061     2     Ks
56207.994336 15.133   0.025   0.033     2     Ks
56209.990266 15.129   0.030   0.027     2     Ks
56210.992074 15.116   0.031   0.001     2     Ks
56211.992595 15.163   0.054     NaN     1     Ks
56212.987299 15.261   0.037   0.108     2     Ks
56217.987857 15.170   0.029   0.010     2     Ks
56222.995022 15.168   0.031   0.093     2     Ks
56224.001002 15.184   0.033   0.033     2     Ks
56224.990019 15.116   0.035     NaN     1     Ks
56353.344019 15.245   0.039   0.040     2     Ks
56360.343418 15.119   0.036   0.077     2     Ks
56363.353653 15.147   0.026   0.028     2     Ks
56381.384758 15.148   0.028   0.013     2     Ks
56469.325697 15.249   0.058   0.007     2     Ks
56480.019118 15.286   0.034   0.122     2     Ks
56486.056106 15.105   0.028   0.026     2     Ks
56511.005312 15.188   0.036   0.022     2     Ks
56562.007035 15.218   0.044   0.002     2     Ks
56563.030069 15.189   0.034   0.024     2     Ks
56564.030013 15.138   0.025   0.033     2     Ks
56733.356142 15.219   0.027   0.038     2     Ks
56734.362465 15.132   0.038   0.049     2     Ks
56756.344721 18.104   0.034   0.029     2      Z
56814.193520 15.112   0.034   0.079     2     Ks
56824.298035 15.218   0.051   0.041     2     Ks
56828.162458 15.117   0.031   0.055     2     Ks
56833.157060 15.076   0.027   0.025     2     Ks
56844.258804 15.251   0.155     NaN     1     Ks
56852.006265 15.106   0.027   0.041     2     Ks
56853.233636 15.131   0.027   0.065     2     Ks
56879.023155 15.001   0.030   0.012     2     Ks
56881.066698 15.019   0.025   0.029     4     Ks
56882.119193 14.952   0.018   0.029     4     Ks
56883.090334 14.956   0.015   0.015     8     Ks
56884.146237 14.962   0.025   0.100     2     Ks
56885.107748 14.953   0.018   0.013     4     Ks
56886.095106 14.953   0.020   0.033     4     Ks
56887.111786 14.929   0.015   0.025     6     Ks
56888.115513 14.900   0.022   0.028     4     Ks
56889.155284 15.022   0.059   0.068     2     Ks
56890.092986 14.869   0.019   0.016     4     Ks
56891.065794 14.900   0.012   0.017     8     Ks
56893.077765 14.864   0.015   0.015     4     Ks
56894.088448 14.852   0.017   0.014     4     Ks
56896.084866 14.872   0.018   0.020     5     Ks
56897.087474 14.824   0.015   0.026     4     Ks
56898.079483 14.832   0.016   0.021     6     Ks
56899.089097 14.795   0.012   0.013     6     Ks
56900.086152 14.749   0.014   0.019     6     Ks
56901.064422 14.749   0.019   0.005     2     Ks
56907.124720 14.678   0.021   0.000     2     Ks
56910.042627 14.636   0.016   0.031     6     Ks
56911.034302 14.544   0.012   0.011     6     Ks
56912.035358 14.518   0.009   0.005     8     Ks
56915.008654 14.493   0.023   0.004     4     Ks
56916.022631 14.404   0.012   0.020     6     Ks
56919.072835 14.284   0.016   0.024     2     Ks
56920.048686 14.253   0.019   0.019     4     Ks
56921.031497 14.149   0.013   0.016     4     Ks
56922.029630 14.096   0.013   0.012     4     Ks
56923.024552 14.004   0.013   0.012     4     Ks
56924.059248 13.980   0.015   0.026     2     Ks
56925.024579 13.881   0.012   0.011     4     Ks
56926.007025 13.821   0.014   0.014     3     Ks
56927.021988 13.698   0.011   0.005     4     Ks
56928.032259 13.609   0.009   0.005     4     Ks
56929.057816 13.468   0.012   0.001     2     Ks
56930.027040 13.347   0.011   0.014     2     Ks
56936.009933 11.833   0.008   0.008     4     Ks
56937.016874 11.500   0.008   0.011     3     Ks
56938.004238 11.777   0.011   0.006     4     Ks
56939.009310 12.033   0.008   0.005     4     Ks
56940.004789 12.396   0.008   0.003     4     Ks
56940.996902 12.691   0.008   0.002     4     Ks
56942.004919 12.942   0.010   0.012     4     Ks
56943.004565 13.154   0.009   0.011     4     Ks
56944.018669 13.328   0.011   0.016     4     Ks
56947.993960 13.820   0.037     NaN     1     Ks
56948.993561 13.903   0.014   0.003     2     Ks
56949.993254 14.017   0.028   0.010     2     Ks
56952.989075 14.215   0.023   0.008     2     Ks
56953.991030 14.277   0.017   0.000     2     Ks
56955.019307 14.348   0.020   0.035     4     Ks
56958.005267 14.603   0.037   0.022     4     Ks
57112.309714 15.166   0.030   0.144     4     Ks
57113.293950 15.107   0.022   0.048     7     Ks
57166.370738 15.161   0.018   0.039     8     Ks
57174.385455 15.324   0.097   0.096     2     Ks
57180.129976 15.274   0.031   0.046     4     Ks
57185.087816 15.239   0.042   0.060     2     Ks
57207.028065 15.240   0.037   0.044     4     Ks
57208.137302 15.199   0.024   0.035     6     Ks
57210.273554 15.231   0.058   0.056     2     Ks
57215.002167 15.184   0.041   0.095     2     Ks
57216.084951 15.212   0.026   0.035     6     Ks
57218.984303 15.197   0.036   0.016     2     Ks
57224.244505 15.167   0.029   0.005     2     Ks
57226.118716 15.229   0.018   0.020     9     Ks
57227.102965 15.162   0.014   0.024    10     Ks
57228.101658 15.186   0.016   0.023    10     Ks
57229.108903 15.124   0.015   0.021     9     Ks
57230.216093 15.547   0.027   0.029     2      H
57230.218760 15.280   0.032   0.020     2     Ks
57230.222495 16.426   0.022   0.013     2      J
57234.015474 17.605   0.244     NaN     1      Y
57234.148550 15.149   0.027   0.009     2     Ks
57234.981534 15.095   0.033   0.019     2     Ks
57235.026953 17.295   0.044   0.033     2      Y
57235.030511 18.164   0.047   0.051     2      Z
57235.988757 15.113   0.031   0.034     2     Ks
57237.014355 15.142   0.017   0.012     6     Ks
57238.168939 15.156   0.023   0.032     4     Ks
57239.040226 15.163   0.017   0.037     8     Ks
57240.181206 15.203   0.032   0.054     2     Ks
57241.041942 15.149   0.023   0.033     6     Ks
57242.055866 15.282   0.042   0.037     8     Ks
57245.072473 15.246   0.021   0.034     8     Ks
57246.043421 15.286   0.041   0.032     4     Ks
57247.029184 15.240   0.034   0.044     6     Ks
57248.100975 15.268   0.029   0.039    10     Ks
57248.980731 15.166   0.036   0.040     2     Ks
57251.085902 15.258   0.029   0.013     7     Ks
57252.080143 15.252   0.024   0.024     8     Ks
57253.111732 15.188   0.026   0.040     6     Ks
57255.073240 15.097   0.020   0.050     5     Ks
57262.116244 15.124   0.030   0.034     2     Ks
57265.082283 15.131   0.016   0.023    10     Ks
57268.068426 15.100   0.014   0.018     8     Ks
57269.091384 15.126   0.018   0.031     6     Ks
57270.064819 15.190   0.024   0.005     4     Ks
57271.072772 15.130   0.017   0.041     8     Ks
57272.038232 15.313   0.096   0.024     2     Ks
57275.058488 15.219   0.030   0.030     4     Ks
57276.002054 15.136   0.027   0.018     2     Ks
57589.199384 15.142   0.031   0.001     2     Ks
57925.300175 15.232   0.051   0.011     2     Ks
57933.284111 15.426   0.080   0.136     2     Ks
58239.395581 15.110   0.039   0.065     2     Ks
58264.226412 15.286   0.033   0.031     4     Ks
58328.142643 15.124   0.052   0.084     2     Ks
58330.055996 15.113   0.037   0.019     2     Ks
58340.089757 16.380   0.011   0.004     2      J
58342.983847 15.460   0.019   0.054     2      H
58342.987373 15.133   0.029   0.001     2     Ks
58345.991698 15.105   0.039   0.020     2     Ks
58357.066586 15.187   0.043   0.060     2     Ks
58359.048573 15.084   0.033   0.021     2     Ks
58369.024900 15.442   0.013   0.002     2      H
58369.030645 15.113   0.030   0.007     2     Ks
58369.036802 16.414   0.014   0.013     2      J
58373.990288 15.454   0.017   0.004     2      H
58373.993876 15.109   0.028   0.013     2     Ks
58373.997426 16.401   0.012   0.008     2      J
58565.333732 16.400   0.012   0.006     2      J
58566.380320 16.427   0.024   0.031     2      J


==> anc/2dp/sf199_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55308.347948 11.858   0.017     NaN     1      H
55308.350308 11.520   0.019     NaN     1     Ks
55308.353303 12.779   0.011     NaN     1      J
55309.237596 12.793   0.021     NaN     1      J
55328.297488 11.512   0.022     NaN     1     Ks
55328.300503 12.774   0.015     NaN     1      J
55334.308934 11.504   0.011   0.001     2     Ks
55386.282548 12.783   0.025     NaN     1      J
55388.210647 11.497   0.019     NaN     1     Ks
55388.214650 12.768   0.011     NaN     1      J
55388.292509 11.839   0.019     NaN     1      H
55389.216271 11.839   0.012     NaN     1      H
55389.219431 11.503   0.015     NaN     1     Ks
55390.257665 11.830   0.016     NaN     1      H
55418.119517 11.857   0.017     NaN     1      H
55418.122777 11.521   0.017     NaN     1     Ks
55418.126683 12.788   0.009     NaN     1      J
55437.156925 11.869   0.025     NaN     1      H
55437.164171 12.771   0.025     NaN     1      J
55438.087376 14.093   0.016     NaN     1      Z
55439.132345 11.866   0.026     NaN     1      H
55439.135483 11.546   0.033     NaN     1     Ks
55444.143856 11.510   0.017   0.035     2     Ks
55445.052663 11.457   0.031     NaN     1     Ks
55451.067165 11.515   0.019     NaN     1     Ks
55699.320333 11.514   0.011   0.010     2     Ks
55775.194221 13.444   0.014     NaN     1      Y
55775.197786 14.112   0.014     NaN     1      Z
55778.223091 11.500   0.013   0.018     2     Ks
55780.201078 11.514   0.017     NaN     1     Ks
55806.093940 11.530   0.021     NaN     1     Ks
55820.093748 11.515   0.022     NaN     1     Ks
55824.077049 11.466   0.030     NaN     1     Ks
55826.077834 11.511   0.013   0.002     2     Ks
55839.018896 11.519   0.016     NaN     1     Ks
55841.071680 11.537   0.015     NaN     1     Ks
55847.053382 11.505   0.019     NaN     1     Ks
55856.027234 11.509   0.017     NaN     1     Ks
55857.013971 11.517   0.014     NaN     1     Ks
55992.385531 13.585   0.023     NaN     1     Ks
56004.296922 14.416   0.024   0.012     2     Ks
56007.350671 14.660   0.024   0.004     2     Ks
56012.341203 15.182   0.032   0.007     2     Ks
56020.283971 15.657   0.047   0.099     2     Ks
56086.144669 12.120   0.013   0.007     2     Ks
56089.182790 12.015   0.020     NaN     1     Ks
56094.144933 11.939   0.026     NaN     1     Ks
56095.188231 11.928   0.013   0.010     2     Ks
56100.113325 11.847   0.011   0.003     2     Ks
56104.058249 11.851   0.031     NaN     1     Ks
56112.219173 11.670   0.013     NaN     1     Ks
56113.183158 11.677   0.019     NaN     1     Ks
56114.079924 11.649   0.021     NaN     1     Ks
56115.095777 11.639   0.017     NaN     1     Ks
56116.221991 11.658   0.019     NaN     1     Ks
56123.178065 11.627   0.014   0.040     2     Ks
56125.158820 11.565   0.015     NaN     1     Ks
56126.092637 11.534   0.021     NaN     1     Ks
56127.152464 11.558   0.014   0.012     2     Ks
56128.170679 11.527   0.050     NaN     1     Ks
56129.161894 11.536   0.017     NaN     1     Ks
56130.131824 11.542   0.010   0.014     2     Ks
56131.035893 11.559   0.014   0.003     2     Ks
56135.117128 11.577   0.019   0.044     2     Ks
56140.126163 11.502   0.018     NaN     1     Ks
56141.057089 11.508   0.010   0.019     2     Ks
56144.069038 11.510   0.008   0.011     5     Ks
56155.024419 11.480   0.017     NaN     1     Ks
56157.064462 11.507   0.014   0.018     4     Ks
56158.096632 11.516   0.011   0.031     3     Ks
56168.118447 11.528   0.014   0.047     2     Ks
56170.057584 11.491   0.020     NaN     1     Ks
56172.136057 11.515   0.015     NaN     1     Ks
56182.090547 11.500   0.022     NaN     1     Ks
56195.044072 11.467   0.018     NaN     1     Ks
56196.029008 11.476   0.021     NaN     1     Ks
56197.037892 11.482   0.017     NaN     1     Ks
56198.066402 11.501   0.022     NaN     1     Ks
56364.328636 11.500   0.021     NaN     1     Ks
56365.327671 11.496   0.037     NaN     1     Ks
56366.343854 11.517   0.008   0.034     3     Ks
56368.330116 11.509   0.020     NaN     1     Ks
56370.384607 11.493   0.018     NaN     1     Ks
56373.345679 11.506   0.013   0.002     2     Ks
56375.300031 11.500   0.018     NaN     1     Ks
56378.287511 11.496   0.014     NaN     1     Ks
56422.401710 11.501   0.024     NaN     1     Ks
56461.162915 11.480   0.020     NaN     1     Ks
56484.177114 11.489   0.024     NaN     1     Ks
56486.088182 11.538   0.016   0.029     2     Ks
56487.206159 11.499   0.017     NaN     1     Ks
56507.059001 11.501   0.017     NaN     1     Ks
56507.982718 11.505   0.029     NaN     1     Ks
56509.131508 11.520   0.017   0.038     2     Ks
56510.087880 11.498   0.017     NaN     1     Ks
56511.103686 11.499   0.023     NaN     1     Ks
56523.170003 11.591   0.029     NaN     1     Ks
56527.137998 11.495   0.015     NaN     1     Ks
56534.101759 11.522   0.021     NaN     1     Ks
56551.122104 11.522   0.021   0.032     2     Ks
56552.106328 11.520   0.016   0.033     2     Ks
56559.004795 11.485   0.016     NaN     1     Ks
56559.998399 11.497   0.016     NaN     1     Ks
56572.040691 11.509   0.018     NaN     1     Ks
56582.992500 11.506   0.025     NaN     1     Ks
56717.395760 11.527   0.028     NaN     1     Ks
56735.350119 11.513   0.020     NaN     1     Ks
56742.362083 11.501   0.018     NaN     1     Ks
56743.296944 11.495   0.020     NaN     1     Ks
56770.312008 11.501   0.022     NaN     1     Ks
56779.421982 11.501   0.021     NaN     1     Ks
56788.347099 11.501   0.020   0.007     2     Ks
56798.313025 11.491   0.016     NaN     1     Ks
56799.139012 11.506   0.013   0.014     3     Ks
56810.211774 11.486   0.020     NaN     1     Ks
56817.073684 11.518   0.028     NaN     1     Ks
56826.271374 11.512   0.021   0.009     2     Ks
56829.039305 11.512   0.021   0.020     2     Ks
56839.191617 11.554   0.014   0.061     2     Ks
56840.209059 11.501   0.019     NaN     1     Ks
56841.255280 11.523   0.011   0.018     4     Ks
56853.136341 11.514   0.012   0.011     2     Ks
56882.089163 11.489   0.008   0.005     5     Ks
56883.078540 11.483   0.021     NaN     1     Ks
56885.128908 11.490   0.011   0.012     2     Ks
56886.073023 11.484   0.015     NaN     1     Ks
56887.065507 11.489   0.009   0.002     3     Ks
56900.157351 11.504   0.015     NaN     1     Ks
56901.101155 11.485   0.023     NaN     1     Ks
56939.025702 11.507   0.017     NaN     1     Ks
57112.399675 11.501   0.016     NaN     1     Ks
57226.127066 11.497   0.027     NaN     1     Ks
57234.102024 14.097   0.014     NaN     1      Z
57241.062135 11.511   0.014   0.029     3     Ks
57242.159553 11.523   0.021   0.026     2     Ks
57253.107097 11.496   0.022     NaN     1     Ks
57255.036980 11.819   0.014     NaN     1      H
57255.039440 11.512   0.021     NaN     1     Ks
57255.042991 12.770   0.015     NaN     1      J
57257.044524 11.625   0.025     NaN     1     Ks
57257.047045 12.797   0.025     NaN     1      J
57267.156923 13.425   0.029     NaN     1      Y
57267.164352 14.115   0.023     NaN     1      Z
57268.011811 11.519   0.018     NaN     1     Ks
57272.029237 11.562   0.038     NaN     1     Ks
57272.032443 12.790   0.024     NaN     1      J
57274.018220 11.470   0.022     NaN     1     Ks
57281.062969 13.448   0.013     NaN     1      Y
57281.066049 14.100   0.013     NaN     1      Z
57282.011662 13.447   0.024     NaN     1      Y
57288.016312 11.826   0.018     NaN     1      H
57288.018698 11.509   0.010     NaN     1     Ks
57288.021767 12.777   0.011     NaN     1      J
57580.027744 11.482   0.016     NaN     1     Ks
57589.222055 11.513   0.021     NaN     1     Ks
57841.374093 11.504   0.011   0.001     2     Ks
58577.393626 11.503   0.026     NaN     1     Ks


==> anc/2dp/sf19_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55260.345192  9.176   0.100   0.038     4     Ks
55262.393104  9.203   0.115   0.028     3     Ks
55264.391976  9.231   0.115   0.015     3     Ks
55274.342939  9.147   0.089   0.025     5     Ks
55283.251786  9.135   0.115   0.047     3     Ks
55288.288801  9.142   0.141   0.074     2     Ks
55778.069912  8.561   0.115   0.028     3     Ks
55780.070171  8.680   0.200     NaN     1     Ks
55785.995817  8.744   0.141   0.020     2     Ks
55795.022274  8.643   0.141   0.080     2     Ks
55803.990600  8.419   0.115   0.058     3     Ks
55808.991920  8.298   0.115   0.028     3     Ks
55995.190752  8.686   0.115   0.028     3     Ks
56014.279989  8.712   0.115   0.122     3     Ks
56058.306729  8.770   0.141   0.054     2     Ks
56371.215397  8.989   0.115   0.075     3     Ks
56372.204440  8.930   0.100   0.030     4     Ks
56373.196105  8.972   0.115   0.042     3     Ks
56374.191971  9.062   0.200     NaN     1     Ks
56375.256988  8.581   0.100   0.038     4     Ks
56419.252167  8.675   0.115   0.057     3     Ks
56428.306902  9.061   0.200     NaN     1     Ks
56448.225221  9.105   0.115   0.018     3     Ks
56453.218204  8.892   0.100   0.050     4     Ks
56460.994825  8.982   0.100   0.049     4     Ks
56463.172913  9.175   0.100   0.030     4     Ks
56466.186432  9.180   0.115   0.028     3     Ks
56467.167375  9.033   0.115   0.039     3     Ks
56468.170201  9.118   0.100   0.032     4     Ks
56469.121374  9.102   0.200     NaN     1     Ks
56813.049563 10.972   0.005   0.026     4     Ks
56814.000236 10.962   0.002   0.007    16     Ks
56825.013208 11.018   0.007   0.016     2     Ks
57118.156701 12.042   0.003   0.010     2     Ks
57134.082803 12.095   0.005     NaN     1     Ks
57150.033471 12.093   0.002   0.008     4     Ks
57165.012934 12.133   0.002   0.014     4     Ks
57171.027926 12.135   0.002   0.012     4     Ks
57172.055093 12.139   0.003   0.019     4     Ks
57176.178838 16.529   0.041     NaN     1      H
57176.183198 12.151   0.002   0.016     2     Ks
57181.250549 16.772   0.049   0.011     2      H
57181.257222 12.123   0.003     NaN     1     Ks
57585.081065 12.680   0.005   0.011     4     Ks
57928.180460 13.211   0.016     NaN     1     Ks
57933.034294 13.201   0.005   0.008     4     Ks
58208.310808 13.660   0.010   0.004     2     Ks
58212.398319 13.696   0.025     NaN     1     Ks
58262.991173 13.839   0.013   0.020     2     Ks
58654.201580 14.296   0.013   0.014     4     Ks
58701.082677 14.354   0.012   0.009     4     Ks
58702.065831 14.361   0.012   0.018     4     Ks


==> anc/2dp/sf1_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55227.269094 15.699   0.028   0.004     2     Ks
55227.270847 17.099   0.029   0.054     2      H
55227.295687 19.313   0.096   0.106     2      J
55269.119424 16.055   0.101     NaN     1     Ks
55270.155069 19.205   0.094   0.117     2      J
55271.144634 15.986   0.068   0.061     2     Ks
55272.140565 16.118   0.096   0.027     2     Ks
55281.076652 15.951   0.048   0.096     2     Ks
55282.102162 15.827   0.055   0.025     2     Ks
55701.986933 15.605   0.065     NaN     1     Ks
55723.010374 15.760   0.104   0.036     2     Ks
55733.965627 15.593   0.048   0.051     2     Ks
55735.973724 15.797   0.055   0.019     2     Ks
55754.972947 15.653   0.060   0.028     2     Ks
55764.010999 15.551   0.039   0.015     2     Ks
55766.976738 15.630   0.054   0.066     2     Ks
55767.981937 15.924   0.077     NaN     1     Ks
55770.994818 15.682   0.058   0.071     2     Ks
55947.272465 15.436   0.039   0.058     2     Ks
55994.102293 15.602   0.047   0.069     2     Ks
56000.118133 15.562   0.039   0.017     2     Ks
56008.160469 15.657   0.084     NaN     1     Ks
56010.052090 15.584   0.070     NaN     1     Ks
56041.999104 15.435   0.053   0.045     2     Ks
56046.977006 15.307   0.048   0.059     2     Ks
56328.342128 15.422   0.041   0.003     2     Ks
56364.283452 15.177   0.062     NaN     1     Ks
56371.073648 15.516   0.043   0.034     2     Ks
56372.189528 15.571   0.078     NaN     1     Ks
56374.050657 15.486   0.047   0.021     2     Ks
56375.053471 15.550   0.075     NaN     1     Ks
56376.064700 15.289   0.066   0.013     2     Ks
56377.010178 15.315   0.044   0.071     2     Ks
56378.029044 15.291   0.045     NaN     1     Ks
56398.987660 15.459   0.044   0.018     2     Ks
56401.006029 15.326   0.055   0.030     2     Ks
56401.983074 15.517   0.067   0.011     2     Ks
56403.994562 15.528   0.081     NaN     1     Ks
56407.228296 15.392   0.034   0.019     4     Ks
56773.209298 15.118   0.056     NaN     1     Ks
56778.155234 15.027   0.028   0.009     2     Ks
56779.058789 15.085   0.037     NaN     1     Ks
56785.977838 15.166   0.041   0.012     2     Ks
56786.984768 15.209   0.067     NaN     1     Ks
56787.982285 14.950   0.037   0.150     2     Ks
57112.072666 14.536   0.035     NaN     1     Ks
57114.013867 18.330   0.084   0.050     2      J
57118.073546 14.520   0.029   0.012     2     Ks
57121.011514 14.375   0.021   0.018     3     Ks
57570.016725 12.145   0.012     NaN     1     Ks
57928.032993 12.123   0.015   0.005     4     Ks
58212.267010 12.302   0.008   0.009     2     Ks
58234.973559 12.291   0.014   0.012     2     Ks
58245.203779 12.284   0.012   0.013     2     Ks
58599.199234 12.338   0.024   0.010     2     Ks
58653.090757 12.416   0.076     NaN     1     Ks


==> anc/2dp/sf200_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
56428.377409  8.925   0.289   0.089     3     Ks
56464.278582 10.021   0.144   0.044     3     Ks
56476.089646 10.073   0.102   0.030     6     Ks
56477.081252 10.063   0.083   0.018     9     Ks
56479.191489 10.229   0.018   0.024     9     Ks
56480.204821 10.215   0.144   0.044     3     Ks
56484.089814 10.283   0.177   0.073     2     Ks
56510.053777 10.205   0.102   0.010     6     Ks
56512.218907 10.276   0.144   0.042     3     Ks
56519.018664 10.182   0.177   0.062     2     Ks
56525.065101 10.152   0.144   0.036     3     Ks
56537.091116 10.435   0.014   0.009     6     Ks
56538.072517 10.449   0.144   0.059     3     Ks
56551.076498 10.454   0.102   0.030     6     Ks
56730.390937 11.897   0.009   0.005     3     Ks
56742.330744 11.952   0.010   0.005     3     Ks
56743.368576 11.947   0.015   0.007     3     Ks
56745.352252 11.980   0.008   0.015     3     Ks
56746.369581 11.970   0.010   0.006     3     Ks
56756.360544 15.364   0.009   0.014     3      Y
56799.177199 12.416   0.009   0.007     6     Ks
56810.218146 12.484   0.012   0.016     3     Ks
56816.085947 12.521   0.017   0.020     3     Ks
56826.350435 12.623   0.016   0.028     3     Ks
56829.054845 12.656   0.009   0.004     3     Ks
56831.164791 12.639   0.012   0.003     3     Ks
56836.277303 12.668   0.016   0.007     3     Ks
56838.093080 12.710   0.008   0.021     3     Ks
56840.119619 12.718   0.006   0.012     6     Ks
56841.249114 12.713   0.008   0.010     3     Ks
56844.017008 13.306   0.137     NaN     1     Ks
56846.235964 12.770   0.009   0.005     3     Ks
56879.171018 12.972   0.012   0.003     2     Ks
56928.072807 13.299   0.007   0.010     6     Ks
57208.118955 16.204   0.056   0.033     3     Ks
57210.292606 16.086   0.269     NaN     1     Ks
57226.268892 15.922   0.099   0.076     2     Ks
57253.186352 16.349   0.173   0.074     2     Ks
57262.001591 16.280   0.088   0.018     3     Ks
57276.045937 17.621   0.171     NaN     1      H
57276.048746 16.459   0.073   0.042     3     Ks
57583.100000 16.700     NaN     NaN     0     Ks


==> anc/2dp/sf201_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.314090 15.293   0.020   0.018     2      H
55298.316291 14.912   0.023   0.010     2     Ks
55298.319326 16.292   0.020   0.037     2      J
55438.165046 17.165   0.042   0.067     2      Y
55493.021687 15.087   0.049     NaN     1     Ks
55497.008580 15.021   0.045   0.043     2     Ks
55778.156665 14.958   0.022   0.037     2     Ks
55779.231109 14.955   0.025   0.032     2     Ks
55795.121302 14.912   0.024   0.043     4     Ks
55804.130486 14.938   0.031   0.012     2     Ks
55828.047175 14.916   0.016   0.024     4     Ks
55830.087346 15.121   0.065   0.040     4     Ks
55835.031464 14.964   0.022   0.001     2     Ks
56012.328021 14.918   0.024   0.021     2     Ks
56026.253581 14.968   0.024   0.018     3     Ks
56044.266779 15.062   0.219     NaN     1     Ks
56063.334043 14.929   0.035   0.055     4     Ks
56069.343733 14.934   0.012   0.012    12     Ks
56074.218361 14.938   0.017   0.019     4     Ks
56076.201146 14.925   0.127   0.043     2     Ks
56086.102359 14.940   0.019   0.005     4     Ks
56088.145092 15.090   0.033   0.038     2     Ks
56089.150444 14.935   0.012   0.009     8     Ks
56090.094277 14.888   0.017   0.072     6     Ks
56091.139049 14.912   0.019   0.032     4     Ks
56093.113093 14.921   0.012   0.018     8     Ks
56094.078354 14.926   0.019   0.025     4     Ks
56099.235715 14.882   0.039   0.050     4     Ks
56100.118117 15.004   0.028   0.008     3     Ks
56104.094049 14.903   0.012   0.012     7     Ks
56105.115054 14.918   0.023   0.013     3     Ks
56106.107987 14.889   0.024   0.040     4     Ks
56107.019675 14.999   0.071   0.090     4     Ks
56108.092150 14.906   0.014   0.014     8     Ks
56113.250102 14.909   0.019   0.011     4     Ks
56114.036298 14.918   0.034   0.031     4     Ks
56115.216145 14.934   0.024   0.005     4     Ks
56120.063925 14.920   0.017   0.020     4     Ks
56121.175732 14.980   0.031   0.055     4     Ks
56122.019802 14.897   0.013   0.015     8     Ks
56123.081338 14.918   0.016   0.019     4     Ks
56124.077271 14.898   0.016   0.019     4     Ks
56125.186566 14.920   0.016   0.034     4     Ks
56132.175532 14.906   0.018   0.004     4     Ks
56134.209869 14.907   0.018   0.018     4     Ks
56135.177814 14.934   0.020   0.026     4     Ks
56141.252628 14.880   0.021   0.031     4     Ks
56144.157518 14.950   0.018   0.017     4     Ks
56146.169235 14.977   0.021   0.035     4     Ks
56160.019090 14.925   0.018   0.033     4     Ks
56161.066968 14.911   0.018   0.014     4     Ks
56172.089054 14.986   0.032   0.062     4     Ks
56173.086871 14.910   0.015   0.015     7     Ks
56174.130035 14.828   0.017   0.023     4     Ks
56175.110744 14.875   0.019   0.022     4     Ks
56175.972059 14.878   0.032   0.060     4     Ks
56177.066464 15.016   0.062   0.052     4     Ks
56178.022878 14.926   0.018   0.013     4     Ks
56184.038549 14.907   0.023   0.025     4     Ks
56185.094203 14.945   0.026   0.035     4     Ks
56186.004901 14.909   0.021   0.009     4     Ks
56187.027257 14.912   0.013   0.007    10     Ks
56188.077816 14.907   0.019   0.026     4     Ks
56189.077552 14.902   0.019   0.018     4     Ks
56190.093681 14.920   0.021   0.016     4     Ks
56196.031726 14.907   0.030   0.027     4     Ks
56196.981310 14.921   0.021   0.012     4     Ks
56198.007834 14.900   0.019   0.019     4     Ks
56198.990664 14.936   0.022   0.008     4     Ks
56200.006221 14.920   0.016   0.020     7     Ks
56200.999849 14.893   0.019   0.019     4     Ks
56207.994726 14.929   0.021   0.007     4     Ks
56209.990669 14.887   0.019   0.017     4     Ks
56210.992495 14.921   0.024   0.019     4     Ks
56211.993225 14.934   0.024   0.025     4     Ks
56212.987698 14.894   0.020   0.012     4     Ks
56217.988330 14.921   0.022   0.034     3     Ks
56222.995436 14.939   0.019   0.027     4     Ks
56224.001469 14.887   0.026   0.024     3     Ks
56224.990705 14.905   0.024   0.043     3     Ks
56353.344435 14.935   0.021   0.016     4     Ks
56360.343800 14.965   0.024   0.020     4     Ks
56363.354042 14.904   0.019   0.014     4     Ks
56381.385432 14.943   0.020   0.024     4     Ks
56469.326026 14.937   0.057   0.059     3     Ks
56480.019497 14.882   0.023   0.026     4     Ks
56486.056489 14.935   0.019   0.034     4     Ks
56511.005722 14.934   0.021   0.034     4     Ks
56562.007452 14.847   0.028   0.064     4     Ks
56563.030461 14.913   0.020   0.026     4     Ks
56564.030416 14.899   0.020   0.020     4     Ks
56733.356537 14.895   0.016   0.033     4     Ks
56734.362875 14.931   0.024   0.009     4     Ks
56756.345289 18.019   0.020   0.004     4      Z
56814.193931 14.901   0.023   0.015     4     Ks
56824.298446 14.904   0.028   0.019     4     Ks
56828.163100 14.896   0.023   0.026     3     Ks
56833.157497 14.916   0.018   0.018     4     Ks
56844.260124 15.167   0.286     NaN     1     Ks
56852.006640 14.897   0.020   0.022     4     Ks
56853.234046 14.903   0.019   0.031     4     Ks
56879.023579 14.897   0.018   0.019     4     Ks
56881.085507 14.908   0.024   0.013     6     Ks
56882.119601 14.914   0.015   0.013     8     Ks
56883.090829 14.905   0.012   0.016    16     Ks
56884.146654 14.915   0.021   0.023     4     Ks
56885.108295 14.916   0.014   0.018     8     Ks
56886.095661 14.912   0.014   0.039     8     Ks
56887.112314 14.907   0.011   0.013    12     Ks
56888.115922 14.925   0.015   0.019     8     Ks
56889.155676 14.993   0.061   0.093     4     Ks
56890.093402 14.924   0.016   0.017     8     Ks
56891.066226 14.923   0.009   0.008    16     Ks
56893.078179 14.913   0.012   0.008     8     Ks
56894.086308 14.899   0.014   0.008     7     Ks
56896.093089 14.936   0.012   0.015    12     Ks
56897.087887 14.921   0.014   0.012     8     Ks
56898.076461 14.920   0.015   0.010    11     Ks
56899.089732 14.914   0.011   0.012    12     Ks
56900.083319 14.921   0.012   0.008    11     Ks
56901.064839 14.924   0.022   0.020     4     Ks
56907.125152 14.909   0.021   0.013     4     Ks
56910.043246 14.924   0.013   0.016    12     Ks
56911.034723 14.916   0.013   0.009    12     Ks
56912.035791 14.910   0.010   0.010    16     Ks
56915.020942 14.917   0.024   0.025     8     Ks
56916.023065 14.918   0.015   0.019    12     Ks
56919.073522 14.858   0.020   0.036     4     Ks
56920.045503 14.932   0.022   0.015     7     Ks
56921.032087 14.894   0.014   0.011     8     Ks
56922.025676 14.894   0.020   0.012     7     Ks
56923.020973 14.914   0.015   0.014     7     Ks
56924.059886 14.941   0.021   0.029     4     Ks
56925.020708 14.900   0.017   0.015     7     Ks
56926.017144 14.926   0.018   0.012     6     Ks
56927.022687 14.891   0.014   0.011     8     Ks
56928.029410 14.888   0.014   0.017     7     Ks
56929.058392 14.921   0.021   0.017     4     Ks
56930.027616 14.929   0.020   0.015     4     Ks
56936.010321 14.927   0.015   0.019     8     Ks
56937.010794 14.893   0.014   0.018     8     Ks
56938.004650 14.890   0.016   0.014     8     Ks
56939.009711 14.913   0.016   0.016     8     Ks
56940.005309 14.929   0.015   0.020     8     Ks
56940.997301 14.914   0.014   0.014     8     Ks
56942.005321 14.912   0.024   0.041     6     Ks
56943.004971 14.939   0.018   0.030     8     Ks
56944.019066 14.936   0.018   0.031     8     Ks
56947.994365 14.887   0.053   0.085     3     Ks
56948.993955 14.877   0.019   0.027     4     Ks
56949.993640 14.936   0.038   0.050     4     Ks
56952.989670 14.901   0.027   0.028     3     Ks
56953.991426 14.891   0.021   0.025     4     Ks
56955.016662 14.947   0.023   0.029     7     Ks
56958.007119 14.949   0.036   0.045     7     Ks
57112.310305 14.973   0.016   0.030     8     Ks
57113.299015 14.903   0.012   0.011    15     Ks
57166.373605 14.924   0.014   0.025    15     Ks
57174.385852 14.980   0.041   0.041     4     Ks
57180.130551 14.935   0.022   0.039     8     Ks
57185.089027 14.972   0.029   0.034     4     Ks
57207.038959 14.878   0.016   0.032    10     Ks
57208.137713 14.838   0.013   0.010    12     Ks
57210.273955 14.806   0.030   0.028     4     Ks
57215.002562 13.432   0.009   0.020     4     Ks
57216.072213 11.033   0.005   0.025     8     Ks
57218.984705 14.268   0.016   0.025     4     Ks
57224.244900 14.833   0.015   0.015     4     Ks
57226.122782 14.890   0.010   0.012    19     Ks
57227.099717 14.893   0.009   0.010    19     Ks
57228.106870 14.898   0.010   0.010    19     Ks
57229.098612 14.896   0.009   0.007    20     Ks
57230.216499 15.221   0.017   0.018     4      H
57230.219337 14.903   0.014   0.017     4     Ks
57230.223118 16.234   0.013   0.019     4      J
57234.015752 16.984   0.076   0.061     2      Y
57234.020113 17.550   0.170     NaN     1      Z
57234.148952 14.903   0.020   0.038     4     Ks
57234.981731 14.930   0.030   0.032     2     Ks
57235.027506 17.104   0.025   0.016     4      Y
57235.031063 18.010   0.027   0.015     4      Z
57235.989425 14.923   0.025   0.020     4     Ks
57237.014697 14.897   0.011   0.014    12     Ks
57238.169298 14.911   0.014   0.014     8     Ks
57239.039817 14.921   0.011   0.027    15     Ks
57240.181534 14.927   0.020   0.015     4     Ks
57241.042300 14.911   0.015   0.015    12     Ks
57242.057679 14.903   0.024   0.027    15     Ks
57245.072809 14.925   0.013   0.013    16     Ks
57246.050988 14.944   0.027   0.058     7     Ks
57247.029543 14.942   0.020   0.023    12     Ks
57248.099046 14.915   0.013   0.021    19     Ks
57248.981068 14.901   0.017   0.014     4     Ks
57251.096451 14.902   0.016   0.011    16     Ks
57252.081103 14.932   0.013   0.025    15     Ks
57253.112096 14.909   0.014   0.031    12     Ks
57255.079462 14.921   0.013   0.022    12     Ks
57262.116592 14.900   0.020   0.015     4     Ks
57265.075248 14.909   0.011   0.010    16     Ks
57268.065534 14.901   0.009   0.014    15     Ks
57269.088330 14.900   0.013   0.006    10     Ks
57270.057132 14.943   0.011   0.013    11     Ks
57271.073113 14.931   0.012   0.010    16     Ks
57272.038600 14.977   0.047   0.036     4     Ks
57275.058865 14.927   0.015   0.018     8     Ks
57276.002409 14.920   0.018   0.028     4     Ks
57589.199792 14.904   0.025   0.013     4     Ks
57925.300499 14.929   0.027   0.062     4     Ks
57933.284449 14.849   0.048   0.091     4     Ks
58239.395961 14.916   0.023   0.033     4     Ks
58264.197193 14.961   0.026   0.015     6     Ks
58328.143006 14.888   0.030   0.051     4     Ks
58330.056382 14.862   0.027   0.047     4     Ks
58340.090848 16.238   0.012   0.023     4      J
58342.984143 15.233   0.019   0.022     3      H
58342.987928 14.907   0.024   0.016     3     Ks
58342.994337 16.285   0.044     NaN     1      J
58345.992066 14.936   0.025   0.016     4     Ks
58357.066963 14.942   0.022   0.031     4     Ks
58359.048945 14.900   0.020   0.015     4     Ks
58369.025891 15.233   0.016   0.015     4      H
58369.031547 14.912   0.019   0.015     4     Ks
58369.038110 16.246   0.017   0.007     4      J
58373.990897 15.236   0.016   0.009     4      H
58373.994247 14.883   0.021   0.021     4     Ks
58373.998482 16.225   0.011   0.016     4      J
58565.334778 16.227   0.012   0.016     4      J
58566.381386 16.220   0.013   0.017     4      J


==> anc/2dp/sf202_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
57112.309132  9.892   0.125   0.051     4     Ks
57113.300819  9.949   0.094   0.015     7     Ks
57166.382448 10.600   0.009   0.040     6     Ks
57174.385052 10.643   0.025   0.006     2     Ks
57180.129473 10.697   0.010   0.011     4     Ks
57185.087188 10.694   0.012   0.000     2     Ks
57207.044809 10.811   0.017   0.050     5     Ks
57208.142692 10.820   0.010   0.005     5     Ks
57210.273149 10.858   0.017   0.004     2     Ks
57215.001777 10.970   0.012   0.003     2     Ks
57216.094996 10.927   0.012   0.004     5     Ks
57218.983911 10.930   0.015   0.017     2     Ks
57224.244110 10.905   0.011   0.002     2     Ks
57226.118352 10.953   0.006   0.004     9     Ks
57227.125773 10.989   0.007   0.077     5     Ks
57228.140466 10.972   0.007   0.009     6     Ks
57229.089795 10.978   0.009   0.062     7     Ks
57230.218162 10.701   0.250     NaN     1     Ks
57230.222181 12.555   0.026     NaN     1      J
57234.017938 14.719   0.072     NaN     1      Z
57234.145977 11.030   0.014   0.013     2     Ks
57234.981333 10.751   0.250     NaN     1     Ks
57235.026403 13.460   0.012   0.016     2      Y
57235.029655 14.572   0.026     NaN     1      Z
57235.986869 10.652   0.177   0.016     2     Ks
57237.013986 11.086   0.006   0.013     6     Ks
57238.160208 11.067   0.010   0.004     3     Ks
57239.046840 11.080   0.007   0.011     6     Ks
57240.180868 11.087   0.011   0.011     2     Ks
57241.033953 11.097   0.009   0.014     4     Ks
57242.066124 11.059   0.012   0.015     5     Ks
57245.086980 11.091   0.008   0.005     7     Ks
57246.043011 11.107   0.016   0.018     4     Ks
57247.090076 11.050   0.021   0.034     2     Ks
57248.091465 11.129   0.008   0.007     9     Ks
57248.980356 11.166   0.009   0.014     2     Ks
57251.110975 11.151   0.010   0.002     7     Ks
57252.108796 11.148   0.010   0.003     3     Ks
57253.110744 11.203   0.011   0.018     4     Ks
57255.078787 11.254   0.007   0.012     6     Ks
57262.115862 11.301   0.012   0.008     2     Ks
57265.074868 11.369   0.006   0.012     8     Ks
57268.079018 11.365   0.008   0.009     6     Ks
57269.091121 11.349   0.009   0.010     4     Ks
57270.040494 11.377   0.010   0.010     4     Ks
57271.074622 11.403   0.008   0.017     7     Ks
57272.038041 11.338   0.029     NaN     1     Ks
57275.086970 11.371   0.024     NaN     1     Ks
57276.001703 11.415   0.014   0.001     2     Ks
57589.199176 13.425   0.035     NaN     1     Ks
57925.299670 15.221   0.219     NaN     1     Ks
58359.047996 15.875   0.183     NaN     1     Ks
58373.993232 15.547   0.130     NaN     1     Ks


==> anc/2dp/sf203_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55283.388661 14.750   0.028     NaN     1     Ks
55285.380403 14.711   0.028     NaN     1     Ks
55295.381890 18.115   0.095     NaN     1      H
55295.384511 14.719   0.020   0.009     2     Ks
55326.413190 14.763   0.024   0.020     2     Ks
55425.115992 18.032   0.087   0.121     2      H
55425.119075 14.592   0.017   0.003     2     Ks
55777.119983 13.073   0.010   0.002     2     Ks
55778.168262 13.071   0.010   0.008     2     Ks
55781.187911 13.084   0.011   0.013     2     Ks
55795.134288 13.208   0.029     NaN     1     Ks
55816.061226 13.317   0.017     NaN     1     Ks
55819.057792 13.366   0.013   0.016     2     Ks
55825.025622 13.368   0.032     NaN     1     Ks
55830.034675 13.474   0.016   0.002     2     Ks
55831.020949 13.467   0.020     NaN     1     Ks
55835.050269 13.492   0.011   0.000     2     Ks
55842.060675 13.510   0.017     NaN     1     Ks
55843.058537 13.572   0.029     NaN     1     Ks
55855.019808 13.657   0.012   0.007     2     Ks
55987.360467 14.720   0.016   0.022     2     Ks
55999.337998 14.786   0.019   0.002     2     Ks
56003.350160 14.862   0.026     NaN     1     Ks
56007.306179 14.728   0.042     NaN     1     Ks
56017.372089 14.894   0.023   0.012     2     Ks
56019.368130 14.943   0.035     NaN     1     Ks
56082.181990 15.052   0.021   0.037     2     Ks
56086.285953 15.067   0.030     NaN     1     Ks
56089.143964 15.058   0.019   0.009     3     Ks
56090.172122 15.030   0.019   0.005     2     Ks
56093.124970 15.024   0.021   0.029     2     Ks
56094.178365 15.084   0.038     NaN     1     Ks
56100.062197 15.046   0.016   0.023     2     Ks
56101.091114 15.053   0.023   0.028     2     Ks
56102.106241 15.085   0.031     NaN     1     Ks
56104.041662 14.995   0.023     NaN     1     Ks
56106.269675 15.111   0.029     NaN     1     Ks
56113.157051 15.051   0.014   0.020     3     Ks
56114.181587 15.132   0.027   0.031     3     Ks
56115.111566 15.072   0.031     NaN     1     Ks
56116.096297 15.081   0.037     NaN     1     Ks
56125.228596 15.241   0.070     NaN     1     Ks
56131.158647 15.088   0.027     NaN     1     Ks
56132.164817 15.089   0.028     NaN     1     Ks
56134.221189 15.098   0.021   0.011     2     Ks
56135.098555 15.174   0.032   0.034     3     Ks
56144.147025 15.086   0.021   0.016     2     Ks
56145.017952 15.118   0.018   0.005     3     Ks
56146.203565 15.383   0.152     NaN     1     Ks
56154.171312 15.101   0.019   0.037     2     Ks
56155.093941 15.095   0.014   0.016     3     Ks
56158.131481 15.141   0.014   0.024     6     Ks
56159.103211 15.095   0.016   0.006     2     Ks
56160.108068 15.147   0.027     NaN     1     Ks
56169.101446 15.162   0.016   0.007     4     Ks
56182.044465 15.164   0.021   0.003     2     Ks
56196.080128 15.157   0.023   0.044     2     Ks
56208.059193 15.209   0.020   0.013     2     Ks
56353.386905 13.583   0.015     NaN     1     Ks
56360.393824 13.559   0.013     NaN     1     Ks
56365.347690 13.604   0.047   0.007     2     Ks
56369.330470 13.568   0.012   0.004     2     Ks
56378.391033 13.562   0.012   0.002     2     Ks
56428.373797 13.555   0.014     NaN     1     Ks
56464.274511 13.574   0.017     NaN     1     Ks
56469.289434 13.593   0.022   0.010     2     Ks
56476.086063 13.575   0.012   0.005     2     Ks
56477.077566 13.575   0.010   0.015     3     Ks
56479.188054 13.590   0.013   0.018     3     Ks
56480.201601 13.569   0.014     NaN     1     Ks
56484.086579 13.603   0.019     NaN     1     Ks
56487.036280 13.626   0.013   0.006     2     Ks
56510.068462 13.720   0.008   0.007     6     Ks
56511.131870 13.701   0.011   0.002     2     Ks
56512.215746 13.718   0.014     NaN     1     Ks
56519.015097 13.748   0.027     NaN     1     Ks
56525.061885 13.806   0.019     NaN     1     Ks
56536.041859 13.854   0.010   0.008     2     Ks
56537.088571 13.864   0.009   0.005     4     Ks
56538.069290 13.888   0.017     NaN     1     Ks
56551.048818 13.966   0.011   0.012     4     Ks
56555.068412 14.006   0.020   0.007     2     Ks
56561.028576 14.026   0.014   0.002     2     Ks
56563.042811 14.041   0.013   0.014     2     Ks
56730.387603 15.767   0.065     NaN     1     Ks
56742.315750 15.686   0.030   0.066     3     Ks
56743.365267 15.871   0.072     NaN     1     Ks
56744.324886 15.704   0.028   0.003     2     Ks
56745.348942 15.896   0.057     NaN     1     Ks
56746.366258 16.427   0.204     NaN     1     Ks
56782.416594 16.053   0.065   0.091     2     Ks
56788.352599 16.456   0.200   0.052     2     Ks
56798.357339 16.186   0.037   0.061     4     Ks
56799.179258 16.288   0.110     NaN     1     Ks
56810.214890 16.255   0.075     NaN     1     Ks
56814.139164 16.204   0.055   0.023     2     Ks
56816.082060 16.393   0.174     NaN     1     Ks
56829.209842 16.227   0.049   0.072     3     Ks
56831.161419 16.465   0.114     NaN     1     Ks
56832.075279 16.147   0.068   0.027     2     Ks
56838.083410 16.224   0.033   0.041     5     Ks
56839.262498 16.292   0.056   0.004     2     Ks
56840.098741 16.260   0.037   0.010     4     Ks
56846.232584 16.251   0.069     NaN     1     Ks
56852.219911 16.286   0.057   0.040     2     Ks
56879.167755 16.294   0.077     NaN     1     Ks
56916.087504 16.554   0.351     NaN     1     Ks
56927.032742 16.205   0.057   0.037     2     Ks
56928.067735 16.250   0.052   0.014     2     Ks
57210.289395 14.012   0.043     NaN     1     Ks
57224.266264 14.041   0.011   0.001     2     Ks
57226.271322 14.064   0.073     NaN     1     Ks
57251.157321 14.197   0.078     NaN     1     Ks
57253.183495 14.236   0.038     NaN     1     Ks
57262.004268 14.190   0.026     NaN     1     Ks
57265.155306 14.221   0.014   0.014     2     Ks
57268.155813 14.207   0.013   0.013     2     Ks
57269.114914 14.222   0.019   0.035     2     Ks
57272.110786 14.327   0.048   0.008     3     Ks
57273.142518 14.233   0.014   0.013     2     Ks
57276.057629 14.295   0.025     NaN     1     Ks
57288.064821 14.370   0.014   0.010     2     Ks
57584.278896 17.044   0.141     NaN     1     Ks
57925.316873 14.578   0.079     NaN     1     Ks
57928.228337 14.490   0.032   0.014     2     Ks
57933.317993 14.457   0.028   0.006     3     Ks
58263.370070 16.959   0.126   0.024     2     Ks
58357.047518 17.190   0.187     NaN     1     Ks
58367.026178 17.279   0.188     NaN     1     Ks
58710.199840 14.789   0.049     NaN     1     Ks


==> anc/2dp/sf204_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55297.287356 14.426   0.014   0.007     2      H
55297.289576 12.788   0.010   0.009     2     Ks
55297.292706 17.662   0.031   0.052     2      J
55328.378603 14.437   0.014   0.005     2      H
55328.380890 12.797   0.012   0.002     2     Ks
55328.384064 17.735   0.055   0.046     2      J
55378.258220 14.441   0.015   0.010     2      H
55378.261241 12.786   0.011   0.003     2     Ks
55378.265154 17.741   0.076   0.017     2      J
55494.007496 12.768   0.008   0.007     2     Ks
55778.229297 12.771   0.011   0.002     2     Ks
55828.039371 12.774   0.010   0.013     3     Ks
55830.048197 12.754   0.016   0.037     3     Ks
55835.038238 12.770   0.013   0.006     2     Ks
55849.037070 12.785   0.040   0.023     2     Ks
55990.379520 12.802   0.015   0.000     2     Ks
55993.370274 12.789   0.014   0.010     2     Ks
55995.348972 12.783   0.010   0.009     3     Ks
55996.362208 12.771   0.012   0.017     3     Ks
56012.386410 12.786   0.013   0.003     2     Ks
56013.363273 12.778   0.011   0.013     3     Ks
56014.348493 12.793   0.008   0.013     6     Ks
56016.304947 12.799   0.018   0.036     3     Ks
56020.349919 12.782   0.012   0.009     2     Ks
56049.294260 12.782   0.011   0.004     2     Ks
56054.371871 12.767   0.013   0.005     3     Ks
56064.377388 12.774   0.014   0.005     3     Ks
56075.318167 12.770   0.008   0.004     3     Ks
56076.343324 12.781   0.008   0.003     3     Ks
56121.267981 12.793   0.011   0.007     3     Ks
56152.078622 12.807   0.020   0.008     3     Ks
56153.082850 12.781   0.007   0.003     6     Ks
56172.116618 12.779   0.010   0.007     3     Ks
56173.143064 12.792   0.012   0.026     3     Ks
56184.066065 12.779   0.011   0.007     3     Ks
56185.132086 12.798   0.016   0.026     3     Ks
56197.083577 12.778   0.012   0.004     3     Ks
56223.021514 12.748   0.013   0.030     3     Ks
56233.000135 12.773   0.009   0.006     3     Ks
56344.393969 12.779   0.013   0.004     2     Ks
56346.401247 12.768   0.012   0.021     3     Ks
56351.397954 12.771   0.013   0.016     3     Ks
56354.400505 12.794   0.009   0.006     3     Ks
56469.306391 12.798   0.022   0.031     3     Ks
56486.113432 12.796   0.010   0.016     3     Ks
56512.133784 12.778   0.008   0.010     3     Ks
56513.025992 12.791   0.009   0.009     3     Ks
56519.004431 12.782   0.013   0.015     3     Ks
56525.078366 12.788   0.008   0.005     3     Ks
56537.067098 12.792   0.010   0.022     3     Ks
56538.129684 12.783   0.010   0.002     3     Ks
56552.126754 12.768   0.015   0.017     3     Ks
56563.093397 12.765   0.019   0.026     3     Ks
56586.033561 12.766   0.011   0.023     3     Ks
56587.028428 12.770   0.009   0.009     3     Ks
56742.371856 12.777   0.010   0.005     3     Ks
56745.320039 12.788   0.012   0.011     3     Ks
56798.211241 12.766   0.010   0.006     3     Ks
56803.384902 12.775   0.023   0.019     3     Ks
56814.213256 12.776   0.012   0.013     3     Ks
56817.181298 12.769   0.009   0.004     3     Ks
56828.196887 12.778   0.008   0.017     3     Ks
56829.187853 12.777   0.011   0.022     3     Ks
56831.085081 12.783   0.017   0.016     3     Ks
56832.104734 12.731   0.015   0.042     3     Ks
56834.071956 12.772   0.009   0.010     3     Ks
56837.080321 12.784   0.012   0.004     3     Ks
56842.142245 12.791   0.007   0.004     5     Ks
56852.095572 12.771   0.009   0.006     2     Ks
56869.159813 12.761   0.013   0.018     3     Ks
56870.211106 12.786   0.010   0.017     3     Ks
56871.046199 12.791   0.010   0.007     3     Ks
56953.017226 12.753   0.017   0.026     3     Ks
57175.203781 14.482   0.016   0.007     3      H
57175.206576 12.843   0.011   0.005     3     Ks
57175.210364 17.781   0.048   0.070     3      J
57247.044758 13.182   0.022   0.007     3     Ks
57271.049472 13.350   0.015   0.016     3     Ks
57272.090506 13.386   0.023   0.004     5     Ks
57275.046146 13.419   0.033   0.020     2     Ks
57928.237160 16.445   0.148   0.044     2     Ks
57934.080786 16.552   0.115   0.001     2     Ks
58356.066345 17.453   0.191   0.014     2     Ks
58367.993711 17.122   0.167   0.016     2     Ks
58564.367430 14.807   0.017   0.061     2      H
58564.370722 13.101   0.010   0.020     3     Ks
58564.376140 18.091   0.042   0.023     3      J
58567.396294 18.136   0.049   0.036     3      J
58723.173194 12.774   0.017   0.003     3     Ks


==> anc/2dp/sf205_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.321572 14.174   0.013   0.004     2      H
55298.323457 10.768   0.250     NaN     1     Ks
55450.074988 17.467   0.051   0.018     2      Y
55450.079338 18.181   0.056   0.025     2      Z
55491.011266 10.260   0.177   0.038     2     Ks
55778.135038 11.554   0.017   0.019     2     Ks
55804.099693 11.750   0.177   0.038     2     Ks
55807.092702 11.774   0.011   0.010     4     Ks
55818.033601 11.978   0.031   0.029     2     Ks
55819.031524 11.885   0.018   0.009     2     Ks
55820.117664 11.915   0.250     NaN     1     Ks
55824.085653 11.914   0.026   0.004     2     Ks
55831.097512 11.978   0.009   0.007     4     Ks
55832.067209 12.001   0.007   0.006     4     Ks
55840.015755 12.042   0.013   0.005     2     Ks
55842.065526 12.083   0.012   0.016     2     Ks
55846.990946 12.131   0.010   0.012     4     Ks
55857.018430 12.208   0.008   0.004     4     Ks
56011.331407 13.743   0.016   0.009     2     Ks
56063.350980 14.099   0.019   0.016     4     Ks
56069.359918 14.102   0.007   0.014    12     Ks
56074.236753 14.087   0.016   0.012     4     Ks
56076.217962 14.070   0.027   0.023     4     Ks
56086.303682 14.127   0.014   0.003     3     Ks
56088.162496 14.089   0.026   0.025     4     Ks
56090.096915 14.132   0.024   0.023     4     Ks
56091.156378 14.100   0.038   0.031     3     Ks
56093.128232 14.101   0.009   0.006     8     Ks
56094.092990 14.088   0.013   0.017     3     Ks
56099.253757 14.112   0.025   0.020     4     Ks
56100.149665 14.070   0.017   0.015     4     Ks
56102.168354 14.086   0.015   0.004     3     Ks
56104.113176 14.064   0.009   0.010     8     Ks
56106.152187 14.148   0.104   0.196     3     Ks
56107.041338 14.025   0.016   0.014     4     Ks
56108.115799 14.037   0.008   0.008     8     Ks
56114.050721 13.981   0.015   0.015     4     Ks
56115.077983 13.993   0.013   0.006     4     Ks
56120.086298 13.953   0.016   0.017     4     Ks
56121.199080 13.956   0.013   0.017     4     Ks
56122.034660 13.926   0.008   0.006     7     Ks
56123.096255 13.890   0.012   0.012     4     Ks
56124.091482 13.899   0.015   0.011     3     Ks
56125.202001 13.907   0.011   0.051     4     Ks
56131.082231 13.798   0.013   0.008     4     Ks
56132.041133 13.780   0.012   0.011     4     Ks
56133.180372 13.772   0.014   0.014     4     Ks
56135.199608 13.776   0.016   0.021     3     Ks
56141.260622 13.641   0.013   0.014     4     Ks
56145.135904 13.550   0.007   0.011     8     Ks
56146.183260 13.520   0.024   0.029     4     Ks
56159.132787 13.296   0.010   0.014     3     Ks
56160.066400 13.227   0.012   0.011     2     Ks
56172.103400 12.954   0.009   0.004     3     Ks
56173.097869 12.935   0.005   0.005     8     Ks
56174.144194 12.922   0.010   0.134     4     Ks
56175.117513 12.878   0.006   0.015     7     Ks
56175.989598 12.916   0.011   0.025     4     Ks
56177.081013 12.864   0.012   0.014     4     Ks
56178.037592 12.820   0.012   0.007     4     Ks
56184.053334 12.704   0.012   0.014     3     Ks
56185.108258 12.684   0.011   0.008     4     Ks
56186.019770 12.648   0.014   0.043     2     Ks
56187.045395 12.644   0.004   0.006    12     Ks
56188.093267 12.617   0.009   0.004     4     Ks
56189.092051 12.599   0.010   0.008     3     Ks
56190.108338 12.582   0.010   0.003     4     Ks
56196.046244 12.461   0.014   0.010     4     Ks
56196.996100 12.440   0.009   0.005     4     Ks
56198.022357 12.438   0.008   0.007     4     Ks
56199.005437 12.408   0.005   0.007     4     Ks
56200.020594 12.387   0.008   0.006     7     Ks
56201.014221 12.371   0.008   0.007     4     Ks
56208.008787 12.244   0.009   0.019     4     Ks
56210.005825 12.203   0.011   0.012     3     Ks
56211.007270 12.188   0.010   0.006     4     Ks
56212.007181 12.164   0.018   0.024     2     Ks
56213.002786 12.149   0.008   0.013     4     Ks
56218.002491 12.055   0.009   0.026     4     Ks
56223.009312 12.005   0.008   0.024     4     Ks
56224.015751 11.974   0.012   0.011     4     Ks
56225.004890 11.975   0.010   0.017     3     Ks
56353.357616 10.842   0.125   0.124     4     Ks
56360.361926 10.940   0.125   0.135     4     Ks
56363.369449 10.788   0.125   0.103     4     Ks
56381.371945 10.762   0.144   0.181     3     Ks
56418.411542 10.587   0.125   0.106     4     Ks
56419.403150 10.902   0.125   0.137     4     Ks
56422.409024 10.606   0.012   0.050     4     Ks
56424.392877 10.335   0.144   0.206     3     Ks
56469.339847 10.491   0.016   0.040     4     Ks
56480.033620 10.470   0.125   0.060     4     Ks
56486.070684 10.493   0.125   0.051     4     Ks
56511.020487 10.487   0.125   0.117     4     Ks
56563.004122 10.628   0.015   0.046     4     Ks
56564.006821 10.791   0.177   0.171     2     Ks
56715.374302 11.594   0.027   0.052     3     Ks
56720.365007 11.483   0.019   0.010     3     Ks
56730.346846 11.563   0.009   0.009     4     Ks
56734.317681 11.587   0.008   0.006     4     Ks
56810.132812 12.172   0.009   0.011     4     Ks
56874.237835 12.713   0.008   0.006     4     Ks
56881.101399 12.776   0.007   0.006     6     Ks
56882.137311 12.781   0.006   0.009     7     Ks
56883.106171 12.793   0.005   0.005    16     Ks
56884.164327 12.792   0.007   0.007     4     Ks
56885.123284 12.799   0.007   0.007     6     Ks
56886.111623 12.816   0.006   0.004     8     Ks
56887.129235 12.819   0.005   0.007    11     Ks
56888.134440 12.827   0.007   0.006     7     Ks
56889.170015 12.847   0.013   0.009     4     Ks
56890.114477 12.842   0.009   0.005     5     Ks
56891.087246 12.859   0.004   0.004    14     Ks
56893.093993 12.885   0.006   0.006     8     Ks
56894.104277 12.899   0.005   0.004     8     Ks
56896.105784 12.897   0.005   0.006     9     Ks
56897.105097 12.920   0.005   0.004     8     Ks
56898.099819 12.926   0.005   0.004    11     Ks
56899.093028 12.936   0.004   0.003    12     Ks
56900.102268 12.934   0.005   0.002    10     Ks
56901.081483 12.952   0.009   0.006     4     Ks
56907.145781 13.008   0.008   0.005     4     Ks
56910.067529 13.030   0.005   0.004    10     Ks
56911.047197 13.042   0.005   0.006    11     Ks
56912.053180 13.059   0.007   0.006    11     Ks
56915.030649 13.055   0.015   0.013     8     Ks
56916.035427 13.087   0.005   0.005    11     Ks
56919.095218 13.130   0.008   0.008     4     Ks
56920.072344 13.146   0.008   0.008     8     Ks
56921.059084 13.141   0.007   0.007     7     Ks
56922.054747 13.153   0.007   0.007     8     Ks
56923.037768 13.149   0.006   0.006     6     Ks
56924.082515 13.175   0.009   0.012     4     Ks
56925.051004 13.176   0.007   0.005     7     Ks
56926.037838 13.187   0.007   0.006     8     Ks
56927.047591 13.187   0.007   0.005     7     Ks
56928.054079 13.207   0.006   0.006     8     Ks
56929.090175 13.207   0.008   0.002     3     Ks
56930.048694 13.215   0.008   0.009     4     Ks
56936.026216 13.294   0.006   0.004     8     Ks
56937.026093 13.297   0.006   0.007     8     Ks
56938.016501 13.310   0.008   0.006     7     Ks
56939.024436 13.315   0.006   0.007     8     Ks
56940.017193 13.313   0.006   0.006     7     Ks
56941.013711 13.331   0.006   0.005     8     Ks
56942.019551 13.337   0.010   0.003     8     Ks
56943.019629 13.337   0.006   0.008     8     Ks
56944.033394 13.338   0.007   0.008     8     Ks
56948.008005 13.376   0.013   0.010     4     Ks
56949.008768 13.395   0.010   0.007     4     Ks
56950.007832 13.406   0.013   0.020     4     Ks
56953.003500 13.422   0.009   0.010     4     Ks
56954.007133 13.429   0.008   0.001     4     Ks
56955.019205 13.442   0.012   0.006     4     Ks
57112.330416 14.128   0.011   0.011     8     Ks
57113.317278 14.113   0.007   0.008    16     Ks
57166.359926 13.115   0.005   0.007    12     Ks
57170.411617 13.035   0.010   0.010     4     Ks
57174.396657 12.948   0.011   0.012     4     Ks
57207.045138 12.245   0.009   0.006     7     Ks
57208.128786 12.225   0.006   0.008    12     Ks
57215.012086 12.103   0.013   0.010     4     Ks
57216.175569 12.092   0.005   0.007    11     Ks
57219.002903 12.040   0.008   0.009     4     Ks
57224.240640 11.989   0.007   0.010     8     Ks
57226.141510 11.957   0.003   0.004    20     Ks
57227.121183 11.943   0.004   0.005    20     Ks
57228.117118 11.933   0.004   0.004    19     Ks
57229.122786 11.919   0.004   0.006    17     Ks
57234.163783 11.860   0.010   0.006     4     Ks
57234.995146 11.922   0.037   0.001     2     Ks
57236.018816 11.860   0.016   0.014     3     Ks
57237.027387 11.834   0.006   0.005    12     Ks
57238.185791 11.840   0.008   0.023     7     Ks
57239.015269 11.827   0.007   0.014     8     Ks
57240.198143 11.800   0.016   0.040     4     Ks
57241.046341 11.789   0.006   0.006    11     Ks
57242.083185 11.773   0.010   0.006     8     Ks
57245.131432 11.742   0.004   0.003    24     Ks
57246.007002 11.724   0.015   0.006     4     Ks
57247.012421 11.725   0.006   0.004     8     Ks
57248.134287 11.725   0.006   0.005    15     Ks
57248.994168 11.717   0.011   0.017     3     Ks
57251.108144 11.692   0.006   0.002    12     Ks
57252.102395 11.685   0.005   0.006    15     Ks
57253.128408 11.680   0.005   0.007    12     Ks
57255.110668 11.647   0.007   0.009    10     Ks
57256.980457 11.633   0.011   0.010     5     Ks
57262.129497 11.582   0.008   0.006     4     Ks
57265.087067 11.552   0.008   0.031    14     Ks
57268.088741 11.527   0.009   0.031    14     Ks
57269.105113 11.524   0.007   0.012    12     Ks
57270.081925 11.494   0.007   0.018    11     Ks
57271.089971 11.495   0.007   0.014    14     Ks
57274.026342 15.072   0.014   0.004     3      H
57274.028531 11.622   0.177   0.072     2     Ks
57288.979870 17.580   0.060   0.065     4      Y
57288.983140 18.037   0.053   0.067     3      Z
57290.033245 17.477   0.070     NaN     1      Y
57575.013155 11.111   0.015   0.012     4     Ks
57595.020270 11.166   0.017   0.017     4     Ks
57925.308490 13.586   0.018   0.019     4     Ks
57933.292931 13.642   0.025   0.035     4     Ks
58239.376010 11.950   0.010   0.011     4     Ks
58263.361610 11.753   0.009   0.008     7     Ks
58333.041620 11.389   0.009   0.011     4     Ks
58340.033918 11.388   0.014   0.089     3     Ks
58348.999251 11.419   0.144   0.084     3     Ks
58359.056890 11.482   0.177   0.088     2     Ks
58362.065230 16.807   0.064     NaN     1      J
58363.069631 11.311   0.019   0.016     4     Ks
58369.047651 14.887   0.029     NaN     1      H
58369.052002 11.438   0.177   0.200     2     Ks
58370.997208 16.838   0.080   0.087     3      J
58374.004844 14.897   0.019   0.016     3      H
58374.007897 11.506   0.177   0.234     2     Ks
58384.069425 16.772   0.067     NaN     1      J
58567.331178 16.823   0.122     NaN     1      J


==> anc/2dp/sf206_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55284.334812 16.903   0.056     NaN     1      H
55284.337055 13.706   0.016     NaN     1     Ks
55297.286199 16.579   0.035   0.039     2      H
55297.288483 13.388   0.011   0.001     2     Ks
55328.377466 16.796   0.037   0.016     2      H
55328.379762 13.481   0.010   0.001     2     Ks
55378.256641 16.650   0.038   0.033     2      H
55378.259654 13.390   0.012   0.007     2     Ks
55494.005802 13.831   0.012   0.010     2     Ks
55778.192493 14.293   0.013   0.012     3     Ks
55784.995802 14.204   0.053     NaN     1     Ks
55813.075742 13.753   0.017     NaN     1     Ks
55817.091329 13.417   0.017     NaN     1     Ks
55824.097125 13.324   0.016     NaN     1     Ks
55828.037900 13.217   0.013   0.007     2     Ks
55830.046742 13.309   0.012   0.011     2     Ks
55830.997031 13.414   0.012     NaN     1     Ks
55835.036800 13.411   0.010   0.011     2     Ks
55836.006271 13.489   0.015   0.009     3     Ks
55849.035439 13.823   0.050   0.031     2     Ks
55858.020050 14.013   0.024     NaN     1     Ks
55988.382355 14.247   0.023     NaN     1     Ks
55990.378116 14.143   0.020   0.016     2     Ks
55993.368947 14.047   0.016   0.011     2     Ks
55994.347295 14.138   0.028     NaN     1     Ks
55995.351445 13.937   0.012   0.013     3     Ks
55996.360858 14.129   0.024   0.011     2     Ks
56005.318419 13.998   0.018     NaN     1     Ks
56010.361655 14.120   0.021     NaN     1     Ks
56012.384767 13.675   0.014   0.015     2     Ks
56013.368210 13.904   0.013   0.005     3     Ks
56014.349749 13.792   0.008   0.008     5     Ks
56015.370546 13.931   0.019     NaN     1     Ks
56016.311663 13.847   0.009   0.008     4     Ks
56020.348187 13.745   0.018   0.001     2     Ks
56049.292753 13.522   0.012   0.011     2     Ks
56054.370356 13.584   0.019   0.013     2     Ks
56064.375787 13.334   0.014   0.015     2     Ks
56065.375618 13.345   0.013     NaN     1     Ks
56075.293017 13.404   0.010   0.010     3     Ks
56076.350724 13.234   0.009   0.007     3     Ks
56121.266387 12.992   0.013   0.009     2     Ks
56152.077034 13.131   0.028   0.099     2     Ks
56153.083950 12.871   0.007   0.007     5     Ks
56168.157793 13.088   0.017     NaN     1     Ks
56172.115137 13.120   0.012   0.014     2     Ks
56173.122084 13.068   0.009   0.007     3     Ks
56184.064315 13.301   0.011   0.025     2     Ks
56185.126742 13.332   0.017   0.005     3     Ks
56187.103335 13.282   0.015     NaN     1     Ks
56189.102957 13.440   0.018     NaN     1     Ks
56197.082252 13.213   0.010   0.004     2     Ks
56198.033330 13.293   0.016     NaN     1     Ks
56199.017318 13.549   0.017     NaN     1     Ks
56223.019255 13.388   0.010   0.010     2     Ks
56232.998740 13.635   0.011   0.016     2     Ks
56340.394233 13.555   0.018     NaN     1     Ks
56341.396996 13.501   0.019     NaN     1     Ks
56344.392582 13.612   0.015   0.011     2     Ks
56346.395279 13.379   0.012   0.009     3     Ks
56351.396565 13.633   0.014   0.004     2     Ks
56354.399081 13.644   0.016   0.003     2     Ks
56364.382739 13.465   0.015     NaN     1     Ks
56367.376670 13.567   0.024     NaN     1     Ks
56376.307081 13.818   0.017     NaN     1     Ks
56469.304990 13.732   0.032   0.024     2     Ks
56479.313810 13.859   0.066     NaN     1     Ks
56484.060069 13.900   0.018     NaN     1     Ks
56486.111947 13.873   0.016   0.015     2     Ks
56512.132339 13.735   0.012   0.005     2     Ks
56513.051577 13.696   0.010   0.020     3     Ks
56519.043478 14.119   0.015   0.014     3     Ks
56525.076893 13.991   0.012   0.004     2     Ks
56537.065666 13.669   0.012   0.001     2     Ks
56538.128236 13.431   0.013   0.006     2     Ks
56552.125312 13.281   0.014   0.002     2     Ks
56563.092011 13.110   0.017   0.018     2     Ks
56586.032160 13.130   0.013   0.014     2     Ks
56587.027068 13.177   0.012   0.003     2     Ks
56742.369672 13.777   0.014   0.003     2     Ks
56745.318572 13.921   0.015   0.010     2     Ks
56798.209749 13.806   0.017   0.005     2     Ks
56803.383451 13.675   0.036   0.010     2     Ks
56814.211719 13.850   0.014   0.017     2     Ks
56817.179757 13.821   0.014   0.009     2     Ks
56828.195185 13.650   0.016   0.004     2     Ks
56829.186134 13.517   0.012   0.004     2     Ks
56831.083624 13.568   0.027   0.002     2     Ks
56832.103289 13.640   0.018   0.000     2     Ks
56834.070529 13.554   0.016   0.006     2     Ks
56837.078897 13.701   0.016   0.008     2     Ks
56842.124604 13.764   0.011   0.010     4     Ks
56852.094181 13.862   0.016   0.008     2     Ks
56869.158380 13.655   0.014   0.026     2     Ks
56870.209640 13.736   0.016   0.003     2     Ks
56871.044669 13.567   0.014   0.014     2     Ks
56889.195118 13.594   0.024     NaN     1     Ks
56890.179342 13.736   0.021     NaN     1     Ks
56891.183406 13.608   0.012   0.010     2     Ks
56892.991523 13.628   0.016     NaN     1     Ks
56894.074775 13.586   0.011   0.018     2     Ks
56894.997013 13.661   0.017   0.001     2     Ks
56896.001175 13.469   0.016     NaN     1     Ks
56897.119415 13.694   0.008   0.006     4     Ks
56898.105818 13.457   0.010   0.017     3     Ks
56899.070806 13.644   0.013   0.016     2     Ks
56900.043171 13.847   0.012   0.013     3     Ks
56900.977624 13.512   0.016     NaN     1     Ks
56907.108270 13.445   0.013     NaN     1     Ks
56910.128203 13.759   0.017     NaN     1     Ks
56911.121352 13.799   0.014   0.021     2     Ks
56953.015792 13.867   0.016   0.012     2     Ks
56954.018908 13.596   0.021     NaN     1     Ks
57112.321668 13.434   0.017     NaN     1     Ks
57113.352114 13.599   0.017     NaN     1     Ks
57175.205069 14.452   0.020   0.029     2     Ks
57247.043361 14.325   0.027   0.008     2     Ks
57252.192795 14.279   0.021     NaN     1     Ks
57253.193643 14.339   0.046     NaN     1     Ks
57268.077591 14.294   0.025     NaN     1     Ks
57269.158628 14.236   0.040     NaN     1     Ks
57271.058905 14.235   0.013   0.006     3     Ks
57272.095454 14.442   0.027   0.013     5     Ks
57275.044347 14.306   0.042   0.034     2     Ks
57277.001738 14.423   0.020     NaN     1     Ks
57289.038429 14.131   0.017     NaN     1     Ks
57583.998762 17.118   0.234     NaN     1     Ks
57592.132370 16.766   0.088   0.131     3     Ks
57925.324133 13.901   0.034     NaN     1     Ks
57928.235897 14.086   0.022   0.024     2     Ks
57933.308002 14.191   0.052     NaN     1     Ks
57934.079569 14.049   0.018   0.015     2     Ks
58211.359721 14.259   0.036     NaN     1     Ks
58239.411115 14.625   0.036     NaN     1     Ks
58263.386281 14.483   0.023     NaN     1     Ks
58264.322760 14.653   0.019   0.023     5     Ks
58334.125120 13.905   0.020     NaN     1     Ks
58336.117462 13.622   0.014   0.003     2     Ks
58343.030709 13.596   0.010   0.005     3     Ks
58345.112128 17.256   0.069     NaN     1      H
58345.115659 13.698   0.019     NaN     1     Ks
58346.008275 13.421   0.013   0.010     2     Ks
58356.065163 13.577   0.012   0.004     2     Ks
58357.999688 13.814   0.022     NaN     1     Ks
58361.043189 13.479   0.008   0.002     3     Ks
58363.084387 13.650   0.011   0.006     3     Ks
58367.987610 17.213   0.035   0.027     4      H
58367.992445 13.672   0.011   0.008     4     Ks
58384.002133 17.247   0.071     NaN     1      H
58384.007257 13.627   0.014   0.002     2     Ks
58564.365661 17.172   0.038   0.041     2      H
58564.369353 13.704   0.013   0.003     2     Ks
58721.172071 14.154   0.028     NaN     1     Ks
58723.170757 13.977   0.037   0.011     2     Ks


==> anc/2dp/sf207_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55283.385578 16.294   0.035   0.004     2      H
55283.387844 15.844   0.038   0.027     2     Ks
55283.390240 17.006   0.026   0.031     2      J
55285.379587 15.692   0.042   0.001     2     Ks
55298.339192 15.992   0.028     NaN     1      H
55298.341434 15.412   0.033     NaN     1     Ks
55298.344121 16.803   0.022     NaN     1      J
55450.094512 17.236   0.033     NaN     1      Y
55450.098424 17.788   0.042     NaN     1      Z
55491.017909 15.894   0.079     NaN     1     Ks
55778.141605 16.171   0.081     NaN     1     Ks
55793.146553 14.909   0.009   0.011     2      Y
55793.150137 15.496   0.010   0.032     2      Z
55795.132977 12.707   0.027     NaN     1     Ks
55804.106148 15.078   0.037     NaN     1     Ks
55807.089808 15.501   0.050     NaN     1     Ks
55816.060087 16.154   0.066   0.003     2     Ks
55818.040901 16.056   0.079     NaN     1     Ks
55820.125604 15.619   0.070     NaN     1     Ks
55824.091650 14.024   0.022     NaN     1     Ks
55825.024573 13.781   0.014   0.002     2     Ks
55831.057051 15.574   0.055   0.043     2     Ks
55832.063732 15.599   0.079     NaN     1     Ks
55840.023307 16.392   0.097     NaN     1     Ks
55842.063682 16.173   0.049   0.023     3     Ks
55843.057274 16.209   0.145     NaN     1     Ks
55846.987892 15.613   0.062     NaN     1     Ks
55857.015644 12.701   0.024     NaN     1     Ks
56003.348938 12.966   0.011   0.001     2     Ks
56007.304723 13.792   0.025     NaN     1     Ks
56011.337941 15.570   0.056     NaN     1     Ks
56019.366913 15.972   0.045   0.016     2     Ks
56026.264722 13.891   0.030     NaN     1     Ks
56063.347533 12.844   0.021     NaN     1     Ks
56069.356560 14.399   0.015   0.006     3     Ks
56074.232900 15.681   0.062     NaN     1     Ks
56076.214328 15.752   0.140     NaN     1     Ks
56086.292251 13.483   0.012   0.004     2     Ks
56088.158957 12.763   0.022     NaN     1     Ks
56089.199614 12.591   0.020     NaN     1     Ks
56090.093581 12.478   0.019     NaN     1     Ks
56093.125003 12.505   0.015   0.002     2     Ks
56094.133386 12.529   0.014   0.005     2     Ks
56099.250180 13.504   0.023     NaN     1     Ks
56100.146163 13.939   0.020     NaN     1     Ks
56102.133989 14.503   0.018   0.014     2     Ks
56104.086369 14.963   0.022   0.029     3     Ks
56106.197229 15.406   0.042   0.004     2     Ks
56107.036302 15.674   0.068     NaN     1     Ks
56108.111048 15.667   0.039   0.004     2     Ks
56113.008415 15.487   0.058     NaN     1     Ks
56114.064683 15.495   0.034   0.027     2     Ks
56115.092566 15.294   0.026   0.030     2     Ks
56116.094966 15.030   0.041     NaN     1     Ks
56120.082441 12.851   0.019     NaN     1     Ks
56121.193132 12.704   0.017     NaN     1     Ks
56122.033163 12.654   0.011   0.002     2     Ks
56123.093169 12.695   0.015     NaN     1     Ks
56124.088663 12.836   0.024     NaN     1     Ks
56125.212992 13.102   0.008   0.010     2     Ks
56131.118215 15.385   0.026   0.020     2     Ks
56132.100784 15.539   0.042   0.049     2     Ks
56133.177357 15.660   0.061     NaN     1     Ks
56135.106877 15.914   0.067   0.225     2     Ks
56141.265731 15.591   0.072     NaN     1     Ks
56145.101895 13.590   0.010   0.036     3     Ks
56146.191086 13.038   0.019   0.009     2     Ks
56155.124576 12.570   0.013     NaN     1     Ks
56159.129944 13.903   0.025     NaN     1     Ks
56160.084017 14.661   0.021   0.018     2     Ks
56172.100380 15.854   0.066     NaN     1     Ks
56173.092701 15.686   0.060   0.011     2     Ks
56174.140704 15.686   0.083     NaN     1     Ks
56175.121778 15.410   0.053     NaN     1     Ks
56175.985310 14.910   0.039     NaN     1     Ks
56177.077412 13.757   0.044     NaN     1     Ks
56178.034018 13.143   0.013     NaN     1     Ks
56184.049788 12.876   0.029     NaN     1     Ks
56185.104612 13.167   0.018     NaN     1     Ks
56186.017231 13.773   0.038     NaN     1     Ks
56187.042385 14.833   0.020   0.019     3     Ks
56188.090175 15.140   0.036     NaN     1     Ks
56189.088573 15.308   0.083     NaN     1     Ks
56190.105496 15.333   0.051     NaN     1     Ks
56196.043347 15.758   0.064     NaN     1     Ks
56196.992173 15.742   0.070     NaN     1     Ks
56198.018723 15.703   0.066     NaN     1     Ks
56199.001742 15.593   0.060     NaN     1     Ks
56200.020472 15.514   0.037   0.007     2     Ks
56201.010646 15.444   0.043     NaN     1     Ks
56208.005188 12.383   0.025     NaN     1     Ks
56210.002880 12.307   0.022     NaN     1     Ks
56211.003864 12.050   0.036     NaN     1     Ks
56212.004225 12.262   0.029     NaN     1     Ks
56212.999768 12.340   0.013     NaN     1     Ks
56217.998775 13.613   0.018     NaN     1     Ks
56223.006020 15.179   0.038     NaN     1     Ks
56224.012211 15.299   0.048     NaN     1     Ks
56225.001546 15.471   0.053     NaN     1     Ks
56353.354731 15.270   0.063     NaN     1     Ks
56360.358593 13.076   0.029     NaN     1     Ks
56363.366115 13.682   0.019     NaN     1     Ks
56381.367246 13.440   0.035     NaN     1     Ks
56418.408735 12.740   0.027     NaN     1     Ks
56419.400312 12.661   0.033     NaN     1     Ks
56422.404890 13.118   0.020     NaN     1     Ks
56424.389382 14.148   0.048     NaN     1     Ks
56428.372621 15.088   0.031     NaN     1     Ks
56433.414300 15.519   0.088     NaN     1     Ks
56464.273270 15.488   0.042     NaN     1     Ks
56476.084857 12.829   0.025   0.004     2     Ks
56477.076350 12.746   0.012   0.004     3     Ks
56479.186802 12.787   0.014   0.000     3     Ks
56480.115255 12.897   0.015   0.012     2     Ks
56484.084680 14.698   0.031     NaN     1     Ks
56486.067022 14.977   0.031     NaN     1     Ks
56510.114905 12.258   0.011     NaN     1     Ks
56511.016857 12.315   0.019     NaN     1     Ks
56512.213437 12.448   0.019     NaN     1     Ks
56519.013777 14.674   0.034     NaN     1     Ks
56525.060594 15.410   0.041     NaN     1     Ks
56537.086688 12.696   0.017   0.018     2     Ks
56538.067969 12.727   0.024     NaN     1     Ks
56551.071431 15.529   0.034   0.027     2     Ks
56563.001172 12.408   0.021     NaN     1     Ks
56715.371593 12.767   0.028     NaN     1     Ks
56720.362101 14.319   0.054     NaN     1     Ks
56730.365051 15.819   0.064   0.040     2     Ks
56734.314640 15.399   0.051     NaN     1     Ks
56742.324995 12.462   0.019     NaN     1     Ks
56743.363979 12.476   0.019     NaN     1     Ks
56745.347592 12.415   0.023     NaN     1     Ks
56746.364984 12.406   0.020     NaN     1     Ks
56756.362105 17.060   0.019     NaN     1      Y
56799.172384 12.693   0.019   0.002     2     Ks
56810.171269 12.801   0.016   0.009     2     Ks
56816.080871 14.896   0.074     NaN     1     Ks
56826.346004 15.186   0.126     NaN     1     Ks
56829.050238 13.955   0.025     NaN     1     Ks
56831.160078 12.955   0.021     NaN     1     Ks
56836.272772 12.909   0.039     NaN     1     Ks
56838.088627 13.637   0.023     NaN     1     Ks
56840.114758 14.788   0.019   0.004     2     Ks
56841.244734 14.932   0.046     NaN     1     Ks
56846.231275 15.353   0.038     NaN     1     Ks
56874.234808 14.849   0.038     NaN     1     Ks
56879.166518 15.353   0.044     NaN     1     Ks
56881.080693 15.372   0.036   0.005     2     Ks
56882.131746 15.406   0.029   0.000     2     Ks
56883.102426 15.350   0.026   0.007     4     Ks
56884.161278 15.317   0.047     NaN     1     Ks
56885.119956 15.200   0.029   0.006     2     Ks
56886.107697 15.082   0.028   0.003     2     Ks
56887.125638 14.371   0.015   0.028     3     Ks
56888.147464 13.262   0.015     NaN     1     Ks
56889.166411 12.766   0.024     NaN     1     Ks
56890.105106 12.575   0.020   0.012     2     Ks
56891.078655 12.496   0.008   0.020     4     Ks
56893.089705 12.430   0.015   0.000     2     Ks
56894.100278 12.449   0.013   0.001     2     Ks
56896.106183 12.550   0.012   0.003     3     Ks
56897.101538 12.793   0.011   0.009     2     Ks
56898.092459 13.415   0.010   0.019     3     Ks
56899.095882 14.450   0.014   0.034     3     Ks
56900.113205 15.116   0.035   0.077     2     Ks
56901.076377 15.184   0.055     NaN     1     Ks
56907.142658 15.928   0.094     NaN     1     Ks
56910.075545 15.484   0.036   0.012     2     Ks
56911.047189 15.088   0.023   0.010     3     Ks
56912.049792 14.518   0.020   0.030     3     Ks
56915.044898 12.556   0.026   0.041     3     Ks
56916.034924 12.349   0.009   0.004     3     Ks
56919.091008 12.093   0.020     NaN     1     Ks
56920.068017 12.064   0.013   0.034     2     Ks
56921.050956 12.104   0.018   0.006     2     Ks
56922.080565 12.065   0.028     NaN     1     Ks
56923.043792 12.061   0.012   0.003     2     Ks
56925.042141 12.235   0.015   0.010     2     Ks
56926.033392 12.398   0.016   0.001     2     Ks
56927.039643 12.597   0.020   0.078     2     Ks
56928.051827 12.418   0.010   0.004     3     Ks
56929.085830 12.546   0.021     NaN     1     Ks
56930.044088 12.552   0.019     NaN     1     Ks
56936.021974 14.938   0.031   0.008     2     Ks
56937.022029 15.038   0.027   0.029     2     Ks
56938.015917 15.215   0.033   0.017     2     Ks
56939.021073 15.345   0.034   0.006     2     Ks
56940.016194 15.304   0.029   0.054     2     Ks
56941.010437 15.321   0.033   0.050     2     Ks
56942.016095 15.362   0.052   0.046     2     Ks
56943.016388 15.229   0.035   0.077     2     Ks
56944.030167 15.219   0.049   0.103     2     Ks
56948.004680 12.716   0.023     NaN     1     Ks
56949.004687 12.507   0.020     NaN     1     Ks
56950.004047 12.441   0.016     NaN     1     Ks
56953.000056 12.202   0.024     NaN     1     Ks
56954.002107 12.412   0.023     NaN     1     Ks
56955.011062 12.441   0.030     NaN     1     Ks
57112.297330 15.187   0.040     NaN     1     Ks
57113.327861 15.316   0.029   0.026     3     Ks
57166.362820 12.528   0.011   0.007     3     Ks
57170.414028 14.596   0.045     NaN     1     Ks
57174.399146 15.481   0.049     NaN     1     Ks
57207.039501 15.423   0.046   0.175     2     Ks
57208.150804 15.220   0.032   0.006     2     Ks
57210.285689 13.585   0.025   0.003     2     Ks
57215.007681 12.342   0.014     NaN     1     Ks
57216.028143 12.305   0.009   0.009     2     Ks
57219.000015 12.261   0.016     NaN     1     Ks
57224.237655 12.660   0.014   0.003     2     Ks
57226.160397 13.175   0.007   0.016     6     Ks
57227.117168 13.555   0.009   0.031     5     Ks
57228.147750 14.197   0.011   0.036     4     Ks
57229.112777 14.770   0.017   0.016     5     Ks
57234.159986 15.444   0.050     NaN     1     Ks
57234.992467 15.384   0.056     NaN     1     Ks
57236.016415 15.442   0.049     NaN     1     Ks
57237.024561 15.528   0.030   0.045     3     Ks
57237.213783 17.222   0.024     NaN     1      Y
57237.216912 17.653   0.024     NaN     1      Z
57238.179135 15.502   0.047   0.100     2     Ks
57239.047304 15.339   0.041   0.037     3     Ks
57240.190678 15.240   0.113     NaN     1     Ks
57241.052018 15.126   0.028   0.034     3     Ks
57242.067519 14.222   0.025   0.030     4     Ks
57245.129205 12.656   0.009   0.004     6     Ks
57246.003952 12.776   0.068     NaN     1     Ks
57247.009300 12.524   0.022   0.006     2     Ks
57248.111327 12.506   0.010   0.003     5     Ks
57248.991040 12.505   0.008     NaN     1     Ks
57251.117058 12.588   0.014   0.008     5     Ks
57252.092082 12.681   0.012   0.006     4     Ks
57253.138413 12.827   0.009   0.009     4     Ks
57255.136191 13.966   0.014   0.003     2     Ks
57256.984017 15.231   0.034   0.015     2     Ks
57262.065003 15.548   0.051   0.019     2     Ks
57265.083715 15.365   0.024   0.040     4     Ks
57268.079079 14.527   0.016   0.020     4     Ks
57269.102093 13.597   0.011   0.008     3     Ks
57270.067314 13.031   0.010   0.012     3     Ks
57271.098580 12.634   0.011   0.005     3     Ks
57272.083170 12.443   0.024   0.002     2     Ks
57274.040422 12.658   0.024     NaN     1      H
57274.042729 12.214   0.032     NaN     1     Ks
57274.045572 13.599   0.013     NaN     1      J
57276.054082 12.773   0.030     NaN     1      H
57276.056528 12.291   0.020     NaN     1     Ks
57276.062290 13.728   0.013     NaN     1      J
57288.986177 16.954   0.027     NaN     1      Y
57290.039647 17.094   0.037     NaN     1      Y
57290.042816 17.607   0.034     NaN     1      Z
57575.010317 12.158   0.044     NaN     1     Ks
57583.072757 12.257   0.015     NaN     1     Ks
57595.017357 15.059   0.085     NaN     1     Ks
57925.313243 12.077   0.020   0.003     2     Ks
57933.297230 12.072   0.023   0.003     2     Ks
58239.380744 14.283   0.020   0.004     2     Ks
58263.366414 12.625   0.013   0.002     4     Ks
58333.041072 14.290   0.019   0.005     2     Ks
58340.033410 12.250   0.013   0.009     2     Ks
58347.062128 13.358   0.021     NaN     1      J
58348.998971 12.143   0.011   0.005     2     Ks
58359.056813 14.567   0.020   0.003     2     Ks
58362.074761 16.585   0.021   0.009     2      J
58363.068108 14.848   0.027   0.007     2     Ks
58384.087494 16.062   0.021   0.012     2      J
58565.375229 16.511   0.015   0.029     2      J
58567.342584 16.579   0.014   0.022     2      J
58710.198731 12.168   0.038     NaN     1     Ks


==> anc/2dp/sf208_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55283.386845 16.771   0.042   0.026     2      H
55283.389148 16.077   0.047   0.005     2     Ks
55283.392398 18.039   0.068   0.062     2      J
55285.380892 16.129   0.049   0.096     2     Ks
55795.134900 16.104   0.077   0.032     2     Ks
55816.061919 16.168   0.051   0.032     2     Ks
55825.026447 16.536   0.154     NaN     1     Ks
55831.021560 16.218   0.100   0.043     2     Ks
55842.061274 16.066   0.037   0.040     2     Ks
55843.059168 16.250   0.080   0.066     2     Ks
56003.350881 12.504   0.008   0.000     2     Ks
56007.306902 13.688   0.016   0.023     2     Ks
56019.368866 15.032   0.021   0.008     2     Ks
56086.286702 16.102   0.049   0.009     2     Ks
56089.201997 16.067   0.038   0.039     2     Ks
56094.179076 16.051   0.043   0.006     2     Ks
56102.106941 16.072   0.045   0.028     2     Ks
56104.042269 16.108   0.047   0.049     2     Ks
56106.270353 16.071   0.043   0.005     2     Ks
56113.010256 16.119   0.052   0.026     2     Ks
56114.083447 16.045   0.038   0.041     2     Ks
56115.112216 16.236   0.048   0.136     2     Ks
56116.096957 16.120   0.047   0.024     2     Ks
56125.228995 16.164   0.166     NaN     1     Ks
56131.159251 16.090   0.032   0.010     2     Ks
56132.165407 16.093   0.051   0.087     2     Ks
56135.019206 16.119   0.058   0.057     2     Ks
56145.042804 15.989   0.034   0.014     2     Ks
56155.126457 16.097   0.035   0.010     2     Ks
56160.108644 16.301   0.060   0.094     2     Ks
56428.374383 16.237   0.052   0.012     2     Ks
56464.275153 16.267   0.059   0.101     2     Ks
56476.086706 16.107   0.031   0.066     4     Ks
56477.078172 16.169   0.024   0.037     6     Ks
56479.188678 16.107   0.034   0.039     6     Ks
56480.202207 16.115   0.042   0.021     2     Ks
56484.087190 16.073   0.058   0.017     2     Ks
56510.050056 16.076   0.040   0.037     4     Ks
56512.216347 16.085   0.046   0.038     2     Ks
56519.015733 16.236   0.046   0.034     2     Ks
56525.062282 16.079   0.069     NaN     1     Ks
56537.076062 16.095   0.034   0.044     3     Ks
56538.069890 16.146   0.036   0.016     2     Ks
56551.073227 16.117   0.033   0.032     4     Ks
56730.388222 16.085   0.057   0.147     2     Ks
56742.326780 16.026   0.035   0.022     2     Ks
56743.365892 16.122   0.068   0.055     2     Ks
56745.349604 16.136   0.050   0.011     2     Ks
56746.366884 16.066   0.052   0.012     2     Ks
56756.364588 19.127   0.107   0.078     2      Y
56799.179889 16.089   0.053   0.017     2     Ks
56810.215518 16.082   0.037   0.092     2     Ks
56816.082649 16.044   0.081   0.262     2     Ks
56829.052134 16.292   0.093   0.025     2     Ks
56831.162052 16.169   0.063   0.054     2     Ks
56838.090403 16.034   0.036   0.000     2     Ks
56840.116631 16.024   0.026   0.017     4     Ks
56841.246561 16.066   0.058   0.020     2     Ks
56846.233210 16.051   0.039   0.001     2     Ks
56879.168349 16.068   0.046   0.004     2     Ks
56928.077347 16.066   0.034   0.061     3     Ks
57237.215919 18.938   0.090   0.016     2      Y
57237.219323 19.570   0.084     NaN     1      Z
57253.184041 16.083   0.075   0.084     2     Ks
57262.004843 16.103   0.045   0.025     2     Ks
57276.055756 16.589   0.041   0.184     2      H
57276.058173 16.089   0.045   0.009     2     Ks
57276.064652 17.876   0.127     NaN     1      J
57583.074657 16.179   0.041   0.088     2     Ks
57925.317359 16.093   0.114   0.050     2     Ks
57933.300877 16.193   0.100   0.016     2     Ks
58239.384657 16.047   0.058   0.092     2     Ks
58263.370673 16.128   0.042   0.091     4     Ks
58333.039594 15.921   0.071     NaN     1     Ks
58340.032066 16.038   0.044   0.043     2     Ks
58347.058207 16.735   0.041   0.009     2      H
58347.061255 16.456   0.079   0.222     2     Ks
58347.067025 18.048   0.052   0.021     2      J
58348.997629 16.088   0.036   0.057     2     Ks
58359.055151 16.035   0.041   0.024     2     Ks
58362.085602 18.032   0.085   0.050     2      J
58363.066954 16.129   0.040   0.080     2     Ks
58384.102439 17.694   0.122     NaN     1      J
58565.392218 18.043   0.049   0.049     2      J
58567.353316 18.084   0.057   0.012     2      J
58710.200356 16.241   0.084   0.099     2     Ks


==> anc/2dp/sf209_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55434.157569 12.416   0.010   0.004     2     Ks
55788.119714 15.681   0.012   0.008     2      Y
55788.123405 16.321   0.014   0.004     2      Z
55794.197822 14.715   0.024   0.006     2     Ks
55818.024993 14.900   0.035   0.024     2     Ks
55829.094874 14.906   0.028   0.010     2     Ks
55834.060017 14.836   0.039   0.038     2     Ks
55844.052626 14.915   0.032   0.005     2     Ks
55858.014578 15.062   0.034   0.027     2     Ks
56003.378263 15.578   0.032   0.014     2     Ks
56005.337547 15.721   0.053   0.006     2     Ks
56007.334947 15.752   0.067   0.002     2     Ks
56020.268435 15.863   0.065   0.112     2     Ks
56089.198180 15.827   0.060   0.070     2     Ks
56094.174365 16.063   0.053   0.023     2     Ks
56095.128899 16.015   0.057   0.027     2     Ks
56102.156328 15.786   0.026   0.055     4     Ks
56106.266407 15.875   0.063   0.077     2     Ks
56109.137273 15.929   0.052   0.017     2     Ks
56113.084645 15.975   0.063   0.038     2     Ks
56114.122212 15.935   0.060   0.081     2     Ks
56115.109054 15.895   0.053   0.018     2     Ks
56125.226250 15.912   0.069   0.005     2     Ks
56127.083335 15.884   0.046   0.079     2     Ks
56129.173743 15.909   0.041   0.041     2     Ks
56132.141109 15.984   0.074   0.048     2     Ks
56133.213161 16.038   0.061   0.166     2     Ks
56144.181023 15.902   0.072   0.134     2     Ks
56146.201601 15.850   0.092     NaN     1     Ks
56160.098457 16.009   0.050   0.018     2     Ks
56161.064902 15.991   0.068   0.009     2     Ks
56162.140603 15.967   0.058   0.047     2     Ks
56424.387051 16.503   0.165     NaN     1     Ks
56464.272183 16.707   0.083   0.039     2     Ks
56476.083801 16.441   0.075   0.041     4     Ks
56477.075303 16.556   0.049   0.025     6     Ks
56479.058777 16.397   0.131   0.064     2     Ks
56480.199209 16.649   0.093   0.066     2     Ks
56484.083617 16.877   0.156   0.099     2     Ks
56510.069293 16.471   0.101   0.029     3     Ks
56511.115909 16.493   0.120   0.020     2     Ks
56512.128131 16.732   0.120   0.057     2     Ks
56526.100833 16.665   0.109   0.064     2     Ks
56536.038795 16.497   0.111   0.031     2     Ks
56537.109408 16.271   0.093   0.080     2     Ks
56538.090369 16.391   0.098   0.113     2     Ks
56572.999244 16.467   0.176     NaN     1     Ks
56734.311550 16.560   0.174     NaN     1     Ks
56742.348382 17.308   0.350     NaN     1     Ks
56745.399025 16.890   0.170     NaN     1     Ks
56806.210023 16.967   0.208     NaN     1     Ks
56828.185996 16.562   0.155     NaN     1     Ks
56830.135102 17.007   0.122   0.150     2     Ks
56833.225696 17.000   0.219     NaN     1     Ks
57235.105689 18.368   0.083   0.006     2      Y
57235.109272 19.231   0.076   0.155     2      Z


==> anc/2dp/sf20_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
56372.149185 17.117 0.156   0.050     2
56374.150417 16.904 0.172     NaN     1
56376.170587 16.799 0.134   0.166     2
56377.134170 16.752 0.094   0.033     3
56400.368781 12.392 0.019   0.031     2
56407.308636 12.068 0.015   0.023     2
56425.289727 11.963 0.016   0.013     3
56448.233553 11.929 0.009   0.006     3
56453.225668 12.711 0.011   0.009     3
56459.145177 12.667 0.014   0.012     3
56461.059642 12.610 0.009   0.011     2
56463.181140 12.240 0.006   0.002     3
56464.190416 12.038 0.010   0.010     3
56465.149979 12.074 0.015   0.026     3
56467.162434 12.428 0.005   0.005     6
56468.177421 12.502 0.008   0.005     3
56469.103869 12.728 0.009   0.007     3
56813.000000 17.800 0.220     NaN     0
57144.100000 19.500   NaN     NaN     0


==> anc/2dp/sf210_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55284.334497 16.928   0.093   0.001     2      H
55284.336743 14.521   0.022   0.025     2     Ks
55778.121169 15.331   0.036   0.056     2     Ks
55784.995802 15.206   0.176     NaN     1     Ks
55813.075301 14.751   0.024   0.007     2     Ks
55817.090908 14.733   0.030   0.103     2     Ks
55824.096724 14.748   0.022   0.004     2     Ks
55830.996532 14.735   0.036   0.066     2     Ks
55836.005859 14.401   0.010   0.018     6     Ks
55858.018724 14.023   0.026     NaN     1     Ks
55988.381954 14.671   0.028   0.004     2     Ks
55994.346543 14.754   0.034     NaN     1     Ks
55995.358671 14.307   0.023   0.008     2     Ks
56005.318030 14.633   0.024   0.040     2     Ks
56010.361194 14.811   0.025   0.034     2     Ks
56013.380884 14.904   0.028   0.022     2     Ks
56014.361123 14.751   0.023   0.031     2     Ks
56015.370078 15.082   0.026   0.004     2     Ks
56016.319431 15.119   0.023   0.028     4     Ks
56065.375177 15.223   0.026   0.001     2     Ks
56075.245665 15.541   0.041   0.004     2     Ks
56076.368556 15.084   0.042   0.048     2     Ks
56153.093934 15.020   0.026   0.013     2     Ks
56168.157412 14.905   0.034   0.036     2     Ks
56173.080528 15.131   0.031   0.009     2     Ks
56185.118576 14.936   0.059   0.026     2     Ks
56187.102936 14.744   0.030   0.005     2     Ks
56189.102569 14.863   0.028   0.092     2     Ks
56198.032939 14.802   0.024   0.017     2     Ks
56199.016905 15.006   0.039   0.008     2     Ks
56340.393808 14.248   0.024   0.003     2     Ks
56341.396613 14.499   0.022   0.006     2     Ks
56346.385650 15.196   0.049   0.037     2     Ks
56364.382350 15.135   0.037   0.030     2     Ks
56367.376284 15.755   0.060   0.077     2     Ks
56376.306675 14.830   0.030   0.034     2     Ks
56479.313365 13.958   0.061   0.022     2     Ks
56484.059674 14.680   0.024   0.022     2     Ks
56513.105337 14.886   0.036   0.056     2     Ks
56519.124187 14.920   0.032   0.015     2     Ks
56889.194729 12.811   0.013   0.008     2     Ks
56890.178951 12.456   0.006   0.005     2     Ks
56891.183011 12.725   0.008   0.004     4     Ks
56892.991127 12.764   0.010   0.008     2     Ks
56894.074361 12.677   0.008   0.009     4     Ks
56894.996569 12.972   0.010   0.007     4     Ks
56896.000725 12.675   0.015   0.007     2     Ks
56897.118985 12.767   0.006   0.003     8     Ks
56898.105407 12.428   0.007   0.030     6     Ks
56899.070328 12.696   0.008   0.025     4     Ks
56900.042732 12.639   0.006   0.013     6     Ks
56900.977194 12.719   0.008   0.002     2     Ks
56907.107873 11.875   0.008   0.008     2     Ks
56910.127725 12.054   0.009   0.005     2     Ks
56911.120958 12.326   0.008   0.005     4     Ks
57112.321089 11.914   0.007   0.004     2     Ks
57113.351201 11.829   0.017   0.006     2     Ks
57252.192452 11.255   0.017   0.005     2     Ks
57253.193289 11.048   0.028   0.007     2     Ks
57268.077228 11.451   0.008   0.004     2     Ks
57269.158264 11.466   0.020   0.003     2     Ks
57271.079863 11.708   0.008   0.002     2     Ks
57272.141708 11.667   0.032   0.013     2     Ks
57276.998663 13.485   0.016   0.046     2      H
57277.000923 11.291   0.015     NaN     1     Ks
57277.004301 16.352   0.028   0.002     2      J
57289.035529 13.820   0.016   0.019     2      H
57289.038050 11.748   0.010   0.004     2     Ks
57289.040698 16.436   0.036   0.028     2      J
57583.998357 12.175   0.011   0.015     2     Ks
57592.199793 12.203   0.012   0.004     2     Ks
57925.323792 12.238   0.024   0.031     2     Ks
57933.307652 11.818   0.021   0.007     2     Ks
58239.410693 12.525   0.011   0.005     2     Ks
58263.385848 12.335   0.013   0.006     2     Ks
58264.407168 12.315   0.018   0.010     2     Ks
58334.124742 12.412   0.012   0.012     2     Ks
58343.014345 12.074   0.009   0.006     2     Ks
58345.111490 15.036   0.019   0.003     2      H
58345.115267 12.600   0.011   0.003     2     Ks
58357.999688 12.328   0.020     NaN     1     Ks
58361.031178 12.202   0.008   0.001     2     Ks
58363.079823 12.667   0.009   0.000     2     Ks
58721.171275 12.120   0.017     NaN     1     Ks


==> anc/2dp/sf211_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.339192 18.360   0.120     NaN     1      H
55298.341127 16.465   0.045   0.018     3     Ks
55491.017449 13.176   0.011   0.008     3     Ks
55778.141144 12.726   0.008   0.006     3     Ks
55804.105734 12.737   0.010   0.018     3     Ks
55807.089383 12.742   0.009   0.009     3     Ks
55818.040387 12.727   0.012   0.002     2     Ks
55819.037570 12.732   0.010   0.008     3     Ks
55820.125084 12.746   0.012   0.009     3     Ks
55824.091239 12.738   0.008   0.005     3     Ks
55831.094062 12.741   0.013   0.008     3     Ks
55832.063295 12.726   0.010   0.005     3     Ks
55840.022871 12.680   0.011   0.012     3     Ks
55842.071336 12.730   0.008   0.005     3     Ks
55846.987477 12.724   0.014   0.007     3     Ks
55857.015229 12.755   0.010   0.001     3     Ks
56011.337522 12.640   0.018   0.001     2     Ks
56026.264320 13.420   0.015   0.012     3     Ks
56063.347066 14.225   0.016   0.009     3     Ks
56069.356090 14.644   0.010   0.008     9     Ks
56074.232386 14.846   0.019   0.018     3     Ks
56076.213848 14.748   0.041   0.045     3     Ks
56086.299569 14.929   0.022   0.004     3     Ks
56088.158478 14.951   0.027   0.033     3     Ks
56090.093162 15.068   0.021   0.016     3     Ks
56091.151865 15.142   0.139     NaN     1     Ks
56093.124592 15.130   0.018   0.006     6     Ks
56094.089404 15.169   0.026   0.025     3     Ks
56099.249657 15.102   0.035   0.036     3     Ks
56100.145694 15.088   0.023   0.029     3     Ks
56102.162661 15.128   0.023   0.021     3     Ks
56104.112234 15.174   0.018   0.019     5     Ks
56106.125735 15.226   0.029   0.010     3     Ks
56107.035892 15.135   0.034   0.027     3     Ks
56108.110591 15.014   0.016   0.023     6     Ks
56114.047355 14.548   0.019   0.015     3     Ks
56115.074476 14.481   0.016   0.013     3     Ks
56120.081919 14.720   0.016   0.012     3     Ks
56121.192471 14.396   0.019   0.015     3     Ks
56122.032783 14.313   0.010   0.008     6     Ks
56123.092778 14.287   0.014   0.005     3     Ks
56124.088247 14.287   0.021   0.017     3     Ks
56125.198204 14.285   0.016   0.004     3     Ks
56131.078651 14.206   0.015   0.007     3     Ks
56132.037597 14.206   0.020   0.015     3     Ks
56133.176934 14.260   0.015   0.011     3     Ks
56135.195922 14.047   0.019   0.011     3     Ks
56141.265342 13.847   0.012   0.004     3     Ks
56145.132326 13.724   0.009   0.005     6     Ks
56146.179402 13.712   0.017   0.004     3     Ks
56159.129533 13.543   0.010   0.005     3     Ks
56160.060794 13.615   0.014   0.003     3     Ks
56172.099955 13.192   0.009   0.002     3     Ks
56173.092304 13.158   0.008   0.006     6     Ks
56174.140323 13.306   0.014   0.012     3     Ks
56175.121382 13.272   0.009   0.003     3     Ks
56175.984473 13.194   0.011   0.007     3     Ks
56177.077020 13.139   0.019   0.007     3     Ks
56178.033621 13.020   0.010   0.004     3     Ks
56184.049353 14.002   0.015   0.006     3     Ks
56185.104222 14.463   0.018   0.013     3     Ks
56186.016806 14.503   0.018   0.011     3     Ks
56187.042032 14.454   0.009   0.008     9     Ks
56188.089738 14.050   0.012   0.013     3     Ks
56189.088168 14.115   0.018   0.005     3     Ks
56190.105112 14.110   0.011   0.009     3     Ks
56196.042937 14.885   0.023   0.008     3     Ks
56196.991782 14.469   0.013   0.000     3     Ks
56198.018330 14.510   0.015   0.013     3     Ks
56199.001323 14.348   0.014   0.009     3     Ks
56200.020066 14.496   0.013   0.003     6     Ks
56201.010238 14.745   0.016   0.006     3     Ks
56208.004822 15.258   0.027   0.013     3     Ks
56210.002448 15.460   0.030   0.002     3     Ks
56211.003463 15.509   0.027   0.019     3     Ks
56212.003838 15.368   0.031   0.018     3     Ks
56212.999373 15.379   0.029   0.018     3     Ks
56217.998376 15.697   0.052   0.060     3     Ks
56223.005601 16.193   0.060   0.049     3     Ks
56224.011804 16.343   0.067   0.081     3     Ks
56225.001157 16.585   0.074   0.083     3     Ks
56353.354351 14.461   0.018   0.024     3     Ks
56360.358225 14.417   0.018   0.010     3     Ks
56363.365738 15.186   0.023   0.005     3     Ks
56381.366316 15.132   0.026   0.010     3     Ks
56469.336199 16.494   0.100   0.025     2     Ks
56480.029720 16.975   0.265     NaN     1     Ks
56511.016445 14.593   0.015   0.006     3     Ks
56563.000769 13.414   0.019   0.005     3     Ks
56564.003808 13.344   0.008   0.005     3     Ks
56715.371163 12.736   0.011   0.003     2     Ks
56720.361691 12.756   0.026   0.011     3     Ks
56730.343377 12.749   0.012   0.003     3     Ks
56734.314177 12.745   0.009   0.004     3     Ks
56810.128486 12.877   0.009   0.009     3     Ks
56874.234371 12.815   0.013   0.010     3     Ks
56881.090934 12.837   0.007   0.003     5     Ks
56882.131344 12.850   0.006   0.009     6     Ks
56883.102024 12.845   0.005   0.003    12     Ks
56884.159807 12.861   0.007   0.002     3     Ks
56885.125083 12.881   0.005   0.003     5     Ks
56886.107294 12.896   0.006   0.004     6     Ks
56887.125220 12.872   0.005   0.006     9     Ks
56888.127822 12.807   0.007   0.003     6     Ks
56889.166028 12.844   0.015   0.005     3     Ks
56890.104686 12.839   0.007   0.006     6     Ks
56891.078101 12.825   0.004   0.007    12     Ks
56893.089297 12.791   0.006   0.004     6     Ks
56894.103556 12.881   0.006   0.001     5     Ks
56896.105772 12.812   0.007   0.003     9     Ks
56897.101123 12.810   0.006   0.002     6     Ks
56898.092045 12.810   0.005   0.004     9     Ks
56899.100465 12.777   0.005   0.002     8     Ks
56900.096004 12.763   0.005   0.003     9     Ks
56901.075964 12.871   0.009   0.000     3     Ks
56907.142244 12.799   0.018   0.003     3     Ks
56910.056147 12.890   0.006   0.002     9     Ks
56911.041701 12.788   0.007   0.003     8     Ks
56912.049281 12.793   0.005   0.003     9     Ks
56915.050278 12.868   0.015   0.010     8     Ks
56916.034503 12.862   0.005   0.006     9     Ks
56919.090418 12.822   0.010   0.003     3     Ks
56920.067441 12.830   0.010   0.004     6     Ks
56921.044685 12.818   0.006   0.006     5     Ks
56922.047197 12.860   0.007   0.003     6     Ks
56923.043220 12.893   0.006   0.003     6     Ks
56924.077752 12.833   0.008   0.005     3     Ks
56925.035238 12.834   0.008   0.004     5     Ks
56926.027243 12.811   0.007   0.004     5     Ks
56927.039066 12.799   0.007   0.005     6     Ks
56928.049057 12.810   0.007   0.004     6     Ks
56929.085252 12.796   0.011   0.010     2     Ks
56930.043506 12.861   0.009   0.009     3     Ks
56936.021571 12.854   0.007   0.005     6     Ks
56937.021637 12.918   0.007   0.006     6     Ks
56938.015510 12.874   0.006   0.003     6     Ks
56939.020663 12.831   0.006   0.003     6     Ks
56940.012215 12.819   0.006   0.004     5     Ks
56941.010034 12.808   0.006   0.002     6     Ks
56942.015698 12.854   0.012   0.009     6     Ks
56943.015993 12.834   0.007   0.004     6     Ks
56944.029740 12.878   0.010   0.004     6     Ks
56948.004285 12.830   0.038   0.013     2     Ks
56949.004269 12.825   0.011   0.011     3     Ks
56950.003671 12.830   0.015   0.004     3     Ks
56952.999649 12.773   0.007   0.004     3     Ks
56954.001714 12.763   0.010   0.008     3     Ks
56955.009771 12.802   0.012   0.003     3     Ks
57112.325646 12.837   0.006   0.003     6     Ks
57113.327460 12.838   0.007   0.005     9     Ks
57166.362398 12.844   0.005   0.004     9     Ks
57170.413645 12.860   0.023   0.027     3     Ks
57174.398756 12.851   0.009   0.004     3     Ks
57207.056549 12.829   0.013   0.007     8     Ks
57208.150391 12.871   0.010   0.003     6     Ks
57210.284336 12.867   0.020   0.005     3     Ks
57215.007290 12.888   0.008   0.003     3     Ks
57216.027747 12.868   0.009   0.005     6     Ks
57218.999614 12.993   0.008   0.004     3     Ks
57224.237252 12.857   0.006   0.008     6     Ks
57226.138031 12.905   0.005   0.004    15     Ks
57227.116749 12.872   0.004   0.003    15     Ks
57228.115055 12.872   0.005   0.003    15     Ks
57229.112373 12.873   0.004   0.004    15     Ks
57234.159575 12.889   0.011   0.009     3     Ks
57234.992077 12.875   0.009   0.007     3     Ks
57236.016054 12.886   0.008   0.007     3     Ks
57237.024217 12.900   0.005   0.005     9     Ks
57238.178770 12.862   0.007   0.005     6     Ks
57239.046945 12.890   0.006   0.006     9     Ks
57240.190356 12.934   0.017   0.003     3     Ks
57241.051671 12.891   0.006   0.002     9     Ks
57242.067135 12.892   0.010   0.005    12     Ks
57245.128852 12.872   0.006   0.004    18     Ks
57246.003585 12.871   0.025   0.006     3     Ks
57247.008933 12.875   0.013   0.010     6     Ks
57248.112331 12.865   0.006   0.004    14     Ks
57248.990667 12.849   0.009   0.003     3     Ks
57251.106906 12.872   0.009   0.005    12     Ks
57252.091697 12.876   0.006   0.003    12     Ks
57253.123376 12.882   0.006   0.003     9     Ks
57255.089062 12.933   0.006   0.003     9     Ks
57256.983658 12.916   0.006   0.004     6     Ks
57262.126564 12.884   0.010   0.009     3     Ks
57265.083351 12.880   0.004   0.003    12     Ks
57268.078727 12.887   0.004   0.003    12     Ks
57269.101726 12.890   0.006   0.005     9     Ks
57270.066893 12.891   0.006   0.002     9     Ks
57271.082506 12.894   0.006   0.006    12     Ks
57272.043138 12.900   0.023   0.003     3     Ks
57274.040081 13.257   0.011   0.014     3      H
57274.042372 12.903   0.010   0.014     3     Ks
57274.044979 14.270   0.009   0.015     3      J
57288.985675 15.060   0.008   0.001     3      Y
57288.988939 15.829   0.008   0.003     3      Z
57290.039163 15.040   0.009   0.009     3      Y
57290.042321 15.794   0.008   0.002     3      Z
57575.009894 12.571   0.028   0.034     3     Ks
57595.016929 12.638   0.021   0.009     3     Ks
57925.310335 15.111   0.046   0.027     3     Ks
57933.294822 14.961   0.031   0.026     3     Ks
58239.378153 15.219   0.029   0.030     3     Ks
58263.363205 14.194   0.010   0.008     6     Ks
58333.043686 12.821   0.012   0.001     3     Ks
58340.036089 12.781   0.012   0.006     3     Ks
58346.994937 13.140   0.008   0.005     3      H
58346.998640 12.771   0.015   0.001     2     Ks
58347.001823 14.130   0.008   0.005     3      J
58349.001732 12.751   0.011   0.009     3     Ks
58359.059868 12.698   0.008   0.001     3     Ks
58362.067784 14.063   0.005   0.001     3      J
58363.071726 12.718   0.012   0.006     3     Ks
58371.001703 14.088   0.013     NaN     1      J
58384.078985 14.042   0.006   0.001     3      J
58565.362335 18.413   0.047   0.058     3      J
58567.335604 18.640   0.084   0.043     3      J


==> anc/2dp/sf212_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.341127 17.172   0.256     NaN     1     Ks
55305.350273 17.438   0.116     NaN     1      H
55305.352670 17.101   0.171     NaN     1     Ks
55305.355587 18.417   0.148     NaN     1      J
55307.241871 17.541   0.130     NaN     1      H
55307.244385 16.991   0.164     NaN     1     Ks
55307.247039 18.460   0.129     NaN     1      J
55450.093898 19.066   0.264     NaN     1      Y
55450.097229 19.741   0.167     NaN     1      Z
55491.019053 16.993   0.143   0.017     2     Ks
55778.140914 17.071   0.141   0.025     2     Ks
55804.107156 17.038   0.118   0.063     2     Ks
55807.088962 16.832   0.134     NaN     1     Ks
55818.041483 17.102   0.120   0.079     3     Ks
55819.037360 17.082   0.154   0.084     2     Ks
55820.124581 17.277   0.218     NaN     1     Ks
55824.092142 17.028   0.105   0.024     3     Ks
55840.022404 17.381   0.252     NaN     1     Ks
55842.072277 17.067   0.113   0.066     3     Ks
55846.987065 16.942   0.162     NaN     1     Ks
55857.021600 17.140   0.284     NaN     1     Ks
56011.337312 17.228   0.159   0.026     2     Ks
56074.235947 17.193   0.140   0.092     2     Ks
56086.302974 17.057   0.120   0.076     2     Ks
56090.096217 17.132   0.140   0.049     2     Ks
56093.127438 17.027   0.175   0.160     2     Ks
56094.092305 16.939   0.108   0.149     2     Ks
56100.148999 17.114   0.110   0.026     2     Ks
56102.166894 17.098   0.120   0.069     2     Ks
56104.133042 16.888   0.165     NaN     1     Ks
56106.125270 16.935   0.157     NaN     1     Ks
56107.044240 16.942   0.183     NaN     1     Ks
56108.124311 16.998   0.112   0.128     3     Ks
56115.077332 17.226   0.133   0.063     2     Ks
56120.085493 17.160   0.140   0.066     2     Ks
56122.035698 17.128   0.087   0.083     4     Ks
56123.095628 16.958   0.102   0.045     2     Ks
56124.091191 16.975   0.108   0.104     2     Ks
56125.197798 16.865   0.137     NaN     1     Ks
56131.081576 17.140   0.119   0.050     2     Ks
56133.179713 17.340   0.176   0.084     2     Ks
56141.264958 17.024   0.130     NaN     1     Ks
56145.031896 17.035   0.129   0.073     2     Ks
56159.129105 17.366   0.227     NaN     1     Ks
56160.064983 17.248   0.149   0.002     2     Ks
56172.102816 17.006   0.129   0.005     2     Ks
56173.126237 16.938   0.156     NaN     1     Ks
56174.139945 16.702   0.289     NaN     1     Ks
56178.036689 17.122   0.129   0.136     2     Ks
56184.048924 17.210   0.263     NaN     1     Ks
56186.020810 17.148   0.171   0.064     2     Ks
56187.045485 17.019   0.122   0.083     2     Ks
56188.089308 17.104   0.211     NaN     1     Ks
56190.107747 16.994   0.107   0.006     2     Ks
56196.995170 17.155   0.143   0.080     2     Ks
56198.017941 17.091   0.135     NaN     1     Ks
56199.000913 16.901   0.138     NaN     1     Ks
56200.023140 17.158   0.105   0.014     4     Ks
56201.009818 17.189   0.214     NaN     1     Ks
56208.008003 17.148   0.173   0.082     2     Ks
56210.005317 17.013   0.132   0.091     2     Ks
56211.006425 17.160   0.147   0.042     2     Ks
56212.010432 17.125   0.158     NaN     1     Ks
56212.998980 17.033   0.166     NaN     1     Ks
56223.005168 17.053   0.161     NaN     1     Ks
56224.011384 16.927   0.166     NaN     1     Ks
56225.000771 16.916   0.156     NaN     1     Ks
56360.357853 17.057   0.229     NaN     1     Ks
56363.369427 17.370   0.131   0.046     2     Ks
56381.370451 17.176   0.133   0.035     2     Ks
56418.410960 16.971   0.098   0.058     2     Ks
56419.402578 17.223   0.202   0.025     2     Ks
56422.404065 16.835   0.180     NaN     1     Ks
56480.036316 17.054   0.237     NaN     1     Ks
56486.069815 17.178   0.132   0.091     2     Ks
56511.023145 17.095   0.174     NaN     1     Ks
56564.003389 16.896   0.134     NaN     1     Ks
56715.373972 17.154   0.151   0.041     2     Ks
56730.349490 17.109   0.175     NaN     1     Ks
56734.316997 16.923   0.125   0.034     2     Ks
56874.240474 17.088   0.226     NaN     1     Ks
56881.083434 16.953   0.090   0.085     4     Ks
56882.134649 17.210   0.092   0.081     4     Ks
56883.042915 16.952   0.094   0.086     3     Ks
56884.166943 17.048   0.171     NaN     1     Ks
56885.122676 17.050   0.083   0.020     4     Ks
56886.103006 17.104   0.106   0.079     3     Ks
56887.103691 17.075   0.101   0.049     3     Ks
56888.139005 16.928   0.083   0.097     3     Ks
56890.108541 17.146   0.111   0.064     4     Ks
56891.102096 16.953   0.079   0.049     4     Ks
56893.087729 17.028   0.099   0.082     3     Ks
56894.095686 17.027   0.095   0.065     3     Ks
56896.097388 17.063   0.083   0.055     4     Ks
56897.100709 16.954   0.107   0.016     2     Ks
56898.087046 17.013   0.071   0.045     5     Ks
56899.080069 17.045   0.078   0.050     5     Ks
56900.096264 17.123   0.079   0.041     6     Ks
56901.079919 17.004   0.110   0.118     2     Ks
56907.141814 16.636   0.113     NaN     1     Ks
56910.085907 16.992   0.085   0.055     3     Ks
56911.042776 17.094   0.077   0.042     5     Ks
56912.042661 17.147   0.095   0.049     5     Ks
56916.023764 16.811   0.075   0.070     3     Ks
56919.089822 16.897   0.194     NaN     1     Ks
56921.048360 17.016   0.127   0.037     3     Ks
56922.052811 17.067   0.088   0.044     4     Ks
56923.042652 17.078   0.125   0.043     2     Ks
56924.077042 17.133   0.163     NaN     1     Ks
56925.045653 17.149   0.167   0.022     2     Ks
56926.027525 17.206   0.142   0.066     3     Ks
56927.053053 17.074   0.117   0.088     3     Ks
56928.053163 17.082   0.098   0.038     4     Ks
56930.064110 17.019   0.101   0.084     3     Ks
56936.032901 16.908   0.120   0.120     2     Ks
56937.041279 17.245   0.204     NaN     1     Ks
56938.025513 17.179   0.132   0.023     3     Ks
56939.028422 16.923   0.090   0.057     3     Ks
56940.015394 17.058   0.123   0.090     2     Ks
56941.009626 17.059   0.124   0.105     2     Ks
56942.997793 16.917   0.171     NaN     1     Ks
56944.011655 16.978   0.162     NaN     1     Ks
56949.003838 17.052   0.248     NaN     1     Ks
56953.003721 16.948   0.121   0.083     2     Ks
57112.353961 17.135   0.232     NaN     1     Ks
57113.357050 17.340   0.207   0.061     2     Ks
57166.378284 17.030   0.174     NaN     1     Ks
57174.401409 17.053   0.138   0.138     2     Ks
57208.212542 16.790   0.241     NaN     1     Ks
57216.135765 16.945   0.115   0.134     2     Ks
57219.002326 16.787   0.111   0.016     2     Ks
57224.240030 16.905   0.088   0.067     4     Ks
57226.164829 16.781   0.058   0.015     6     Ks
57227.107149 16.820   0.049   0.039     9     Ks
57228.142814 16.749   0.062   0.085     6     Ks
57229.140180 16.800   0.061   0.040     6     Ks
57234.162798 16.815   0.099   0.108     2     Ks
57234.995133 16.734   0.095   0.045     2     Ks
57236.018584 16.799   0.103   0.153     2     Ks
57237.027494 16.702   0.064   0.043     5     Ks
57238.191442 16.742   0.085   0.080     3     Ks
57239.031358 16.696   0.071   0.061     4     Ks
57240.190016 16.698   0.143     NaN     1     Ks
57241.068331 16.715   0.069   0.062     5     Ks
57242.110541 16.398   0.079   0.042     3     Ks
57245.127181 16.564   0.046   0.029    12     Ks
57247.011737 16.539   0.083   0.038     4     Ks
57248.110130 16.541   0.051   0.066     7     Ks
57248.993852 16.322   0.080   0.066     2     Ks
57251.099008 16.497   0.074   0.064     7     Ks
57252.089600 16.340   0.037   0.056     8     Ks
57253.126947 16.335   0.042   0.046     6     Ks
57255.091827 16.239   0.039   0.029     6     Ks
57256.986602 16.187   0.041   0.041     4     Ks
57262.128924 15.844   0.045   0.040     2     Ks
57265.092561 15.488   0.020   0.021     9     Ks
57268.133550 13.345   0.020     NaN     1     Ks
57269.109603 15.497   0.020   0.018     7     Ks
57270.075973 15.487   0.019   0.027     7     Ks
57271.085626 15.496   0.019   0.019     8     Ks
57272.042769 15.457   0.096     NaN     1     Ks
57274.039735 15.791   0.035     NaN     1      H
57274.042015 15.435   0.052     NaN     1     Ks
57274.044383 16.584   0.034     NaN     1      J
57275.123220 15.850   0.056     NaN     1      H
57275.125623 15.408   0.045     NaN     1     Ks
57275.128587 16.668   0.032     NaN     1      J
57288.985149 18.595   0.187     NaN     1      Y
57288.999902 19.659   0.144   0.231     2      Z
57290.038671 18.446   0.084     NaN     1      Y
57290.041813 19.369   0.146     NaN     1      Z


==> anc/2dp/sf213_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55305.363371 18.295   0.223     NaN     1      H
55378.500000 17.000     NaN     NaN     0     Ks
55781.214779  9.950   0.177   0.039     2     Ks
55813.118735  9.976   0.177   0.007     2     Ks
55821.046714 10.277   0.177   0.003     2     Ks
55828.062101 10.094   0.250     NaN     1     Ks
55991.375542 11.799   0.015   0.007     2     Ks
55996.372693 11.852   0.015   0.006     2     Ks
55997.382656 11.847   0.027     NaN     1     Ks
56004.339630 11.897   0.017   0.009     2     Ks
56009.340253 11.909   0.022     NaN     1     Ks
56014.331175 11.968   0.011   0.007     2     Ks
56015.304236 11.955   0.014   0.003     2     Ks
56016.339147 11.961   0.011   0.002     2     Ks
56020.321988 11.998   0.019   0.011     2     Ks
56043.395637 12.166   0.027   0.013     2     Ks
56049.397094 12.119   0.018     NaN     1     Ks
56063.403649 12.265   0.012   0.003     2     Ks
56064.390175 12.250   0.014   0.010     2     Ks
56067.410739 12.306   0.013   0.004     2     Ks
56069.402276 12.327   0.016   0.010     2     Ks
56075.331743 12.349   0.012   0.008     2     Ks
56105.280050 12.537   0.021   0.005     2     Ks
56153.119278 12.793   0.017   0.008     2     Ks
56174.164372 12.912   0.018   0.002     2     Ks
56175.136981 12.903   0.011   0.007     2     Ks
56177.057717 12.922   0.011   0.001     2     Ks
56178.049328 12.949   0.012   0.007     2     Ks
56187.118020 12.976   0.013   0.008     2     Ks
56199.049882 13.054   0.011   0.008     2     Ks
56224.027118 13.135   0.024   0.001     2     Ks
56344.383059 13.756   0.016   0.006     2     Ks
56348.384706 13.704   0.014   0.004     2     Ks
56366.408430 13.800   0.021   0.000     2     Ks
56370.326877 13.877   0.013   0.009     2     Ks
56469.316992 14.204   0.022   0.015     2     Ks
56488.083366 14.155   0.015   0.005     2     Ks
56514.052704 14.287   0.023   0.007     2     Ks
56519.106345 14.236   0.014   0.011     2     Ks
56552.078301 14.423   0.011   0.018     4     Ks
56553.050342 14.413   0.018   0.019     2     Ks
56566.056388 14.394   0.014   0.008     2     Ks
56582.043030 14.573   0.023   0.002     2     Ks
56589.005388 14.434   0.018   0.009     2     Ks
56591.022585 14.506   0.018   0.017     4     Ks
56709.388802 14.892   0.026   0.038     2     Ks
56743.314381 14.783   0.021   0.024     2     Ks
56746.340400 14.880   0.029   0.038     2     Ks
56779.403391 15.048   0.049   0.011     2     Ks
56804.132088 14.959   0.057     NaN     1     Ks
56815.174952 14.963   0.030   0.050     2     Ks
56853.110115 14.942   0.027   0.021     2     Ks
56870.248680 14.978   0.026   0.011     2     Ks
56871.035862 15.065   0.016   0.024     6     Ks
56872.057732 15.145   0.025   0.008     2     Ks
56882.178444 15.095   0.027   0.008     2     Ks
56883.203817 15.189   0.026   0.020     3     Ks
56887.142274 15.250   0.024   0.023     6     Ks
56888.185640 15.024   0.022   0.025     4     Ks
57244.998226 15.604   0.048   0.051     2     Ks
57251.199072 15.936   0.121   0.009     2     Ks
57262.139450 15.657   0.040   0.058     2     Ks
57264.166063 15.895   0.143   0.153     2     Ks
57271.112691 15.836   0.047   0.017     2     Ks
57272.095888 15.776   0.096   0.101     2     Ks
57275.111504 16.378   0.041   0.003     2      H
57275.113903 15.642   0.036   0.005     2     Ks
57275.117174 16.671   0.025   0.013     2      J
57289.001163 17.062   0.029   0.013     2      Y
57289.004406 17.724   0.026   0.004     2      Z
57576.105219 15.931   0.075   0.108     2     Ks
57925.319879 16.083   0.127   0.266     2     Ks
57933.302965 16.559   0.100   0.112     2     Ks
58239.406480 16.343   0.097   0.156     2     Ks
58263.379794 16.468   0.100   0.161     2     Ks
58264.402954 16.282   0.082   0.152     2     Ks
58334.120306 16.538   0.110   0.004     2     Ks
58343.009847 16.159   0.085   0.162     2     Ks
58345.073104 16.142   0.054   0.018     2     Ks
58345.078495 16.582   0.029   0.068     4      H
58345.080892 17.076   0.022   0.005     2      J
58349.009413 16.925   0.024   0.007     2      J
58357.994814 16.077   0.049   0.073     2     Ks
58361.024899 16.101   0.073   0.228     2     Ks
58363.075373 16.342   0.073   0.102     2     Ks
58383.033556 17.035   0.045   0.121     2      J
58384.039437 17.656   0.042   0.011     2      J
58567.303809 17.611   0.104     NaN     1      J


==> anc/2dp/sf214_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55283.347879 17.026   0.106   0.102     2      H
55283.350382 16.794   0.239     NaN     1     Ks
55283.351996 17.527   0.108     NaN     1      J
55788.134572 17.860   0.215     NaN     1      Y
55788.137687 18.297   0.091   0.063     2      Z
55818.030172 17.061   0.217   0.097     2     Ks
55822.059316 17.836   0.070   0.015     2      Y
55822.062809 18.387   0.094   0.020     2      Z
56005.341741 16.605   0.135   0.099     2     Ks
56007.339047 16.972   0.237     NaN     1     Ks
56020.272670 16.557   0.111   0.017     2     Ks
56089.191554 16.932   0.125     NaN     1     Ks
56094.169033 17.081   0.241     NaN     1     Ks
56095.124746 16.914   0.230     NaN     1     Ks
56102.225975 16.688   0.129   0.031     2     Ks
56109.132251 16.912   0.106   0.198     2     Ks
56115.104545 16.812   0.093   0.015     2     Ks
56127.078567 16.843   0.104   0.068     2     Ks
56133.208658 17.104   0.189     NaN     1     Ks
56161.060676 16.938   0.174   0.017     2     Ks
56476.079262 16.640   0.151   0.136     2     Ks
56477.122432 16.719   0.074   0.004     2     Ks
56479.198078 15.006   0.117     NaN     1     Ks
56480.194964 16.322   0.135   0.058     2     Ks
56484.079531 16.719   0.171   0.004     2     Ks
56510.042975 13.208   0.013   0.030     4     Ks
56511.112020 12.285   0.016     NaN     1     Ks
56512.123333 13.545   0.019   0.002     2     Ks
56514.195508 14.397   0.060   0.101     2     Ks
56526.096734 16.317   0.109   0.049     2     Ks
56742.344062 16.847   0.212     NaN     1     Ks
56830.131292 17.103   0.290     NaN     1     Ks
56927.090883 16.827   0.219     NaN     1     Ks
57151.406286 17.187   0.141   0.086     2      H
57242.107461 15.879   0.318     NaN     1     Ks
57272.087231 15.528   0.143     NaN     1     Ks
57273.094449 17.570   0.085   0.058     2      J
57580.174662 16.754   0.231     NaN     1     Ks


==> anc/2dp/sf215_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.330164 14.530   0.013   0.000     2      H
55298.332495 14.332   0.015   0.015     2     Ks
55298.334884 15.224   0.008   0.004     2      J
55450.085602 15.717   0.009   0.013     2      Y
55450.089547 16.216   0.013   0.019     2      Z
55491.014051 14.390   0.019   0.005     2     Ks
55778.137807 14.380   0.016   0.000     2     Ks
55804.102199 14.347   0.018   0.008     2     Ks
55807.098207 14.376   0.016   0.007     2     Ks
55818.036686 14.363   0.018   0.030     2     Ks
55819.034421 14.378   0.016   0.010     2     Ks
55820.121330 14.357   0.014   0.007     2     Ks
55824.088144 14.373   0.014   0.013     2     Ks
55831.102457 14.363   0.031   0.007     2     Ks
55832.073785 14.379   0.018   0.008     2     Ks
55840.018537 14.357   0.016   0.018     2     Ks
55842.068181 14.372   0.017   0.014     2     Ks
55846.995859 14.395   0.018   0.007     2     Ks
55857.023699 14.360   0.014   0.004     2     Ks
56011.334275 14.331   0.018   0.016     2     Ks
56063.356621 14.332   0.023   0.010     2     Ks
56069.373624 14.310   0.012   0.012     5     Ks
56074.242797 14.300   0.017   0.004     2     Ks
56076.225352 14.458   0.113     NaN     1     Ks
56086.309546 14.235   0.014   0.016     2     Ks
56088.168308 14.277   0.032   0.031     2     Ks
56091.161761 14.228   0.024   0.000     2     Ks
56093.133409 14.244   0.016   0.016     4     Ks
56094.097851 14.221   0.014   0.017     2     Ks
56099.259264 14.194   0.039   0.018     2     Ks
56100.155297 14.192   0.018   0.008     2     Ks
56102.174491 14.166   0.013   0.011     2     Ks
56104.118673 14.164   0.013   0.010     4     Ks
56106.160989 14.112   0.033   0.011     2     Ks
56107.047009 14.152   0.016   0.001     2     Ks
56108.145536 14.118   0.012   0.010     2     Ks
56114.055484 14.053   0.020   0.028     2     Ks
56115.082862 14.023   0.013   0.002     2     Ks
56120.092482 13.959   0.012   0.016     2     Ks
56121.205446 13.975   0.021   0.007     2     Ks
56122.042101 13.932   0.008   0.008     4     Ks
56123.101202 13.929   0.014   0.012     2     Ks
56124.096904 13.902   0.012   0.001     2     Ks
56125.206836 13.892   0.015   0.008     2     Ks
56131.087232 13.741   0.011   0.010     2     Ks
56132.047362 13.696   0.013   0.000     2     Ks
56133.185081 13.663   0.014   0.005     2     Ks
56135.204447 13.599   0.015   0.001     2     Ks
56141.267757 13.326   0.013   0.006     2     Ks
56145.140610 13.080   0.007   0.008     4     Ks
56146.187881 12.998   0.022   0.011     2     Ks
56159.137452 10.740   0.177   0.022     2     Ks
56160.071761 10.939   0.177   0.011     2     Ks
56172.108278 13.023   0.010   0.003     2     Ks
56173.103215 13.102   0.008   0.006     4     Ks
56174.148765 13.171   0.010   0.002     2     Ks
56175.129227 13.231   0.011   0.009     2     Ks
56177.085757 13.344   0.030   0.013     2     Ks
56178.042356 13.386   0.009   0.008     2     Ks
56184.058230 13.647   0.013   0.006     2     Ks
56185.113006 13.657   0.021   0.024     2     Ks
56186.027473 13.697   0.012   0.011     2     Ks
56187.050022 13.752   0.010   0.006     6     Ks
56188.098089 13.764   0.016   0.007     2     Ks
56189.096824 13.799   0.015   0.007     2     Ks
56190.113025 13.804   0.012   0.012     2     Ks
56196.051000 13.926   0.014   0.016     2     Ks
56197.001108 13.960   0.014   0.005     2     Ks
56198.027132 13.985   0.013   0.001     2     Ks
56199.010309 14.006   0.013   0.015     2     Ks
56200.028778 13.999   0.009   0.012     4     Ks
56201.019008 14.040   0.020   0.005     2     Ks
56208.013642 14.103   0.013   0.004     2     Ks
56210.011284 14.126   0.013   0.001     2     Ks
56211.012007 14.142   0.012   0.017     2     Ks
56212.012584 14.148   0.013   0.003     2     Ks
56213.007786 14.155   0.015   0.008     2     Ks
56218.007291 14.179   0.016   0.007     2     Ks
56223.013993 14.216   0.015   0.008     2     Ks
56224.020472 14.222   0.017   0.002     2     Ks
56225.009950 14.206   0.016   0.001     2     Ks
56353.363968 14.336   0.021   0.005     2     Ks
56360.367203 14.347   0.021   0.013     2     Ks
56363.375552 14.361   0.017   0.017     2     Ks
56381.379009 14.372   0.013   0.004     2     Ks
56418.416017 14.393   0.013   0.004     2     Ks
56419.407735 14.378   0.016   0.001     2     Ks
56422.414909 14.397   0.041   0.017     2     Ks
56424.398144 14.376   0.039     NaN     1     Ks
56469.344771 14.338   0.024   0.027     2     Ks
56480.038381 14.362   0.016   0.023     2     Ks
56486.075511 14.369   0.016   0.006     2     Ks
56511.025411 14.366   0.018   0.011     2     Ks
56563.008835 14.404   0.020   0.006     2     Ks
56564.011917 14.388   0.021   0.009     2     Ks
56715.379378 14.358   0.016   0.008     2     Ks
56720.371242 14.348   0.032   0.023     2     Ks
56730.351700 14.366   0.023   0.021     2     Ks
56734.322455 14.393   0.021   0.010     2     Ks
56810.137492 14.364   0.015   0.004     2     Ks
56874.242713 14.367   0.016   0.009     2     Ks
56881.089392 14.372   0.012   0.004     4     Ks
56882.140595 14.366   0.012   0.005     4     Ks
56883.112108 14.365   0.008   0.006     8     Ks
56884.169244 14.372   0.019   0.006     2     Ks
56885.128431 14.374   0.011   0.008     4     Ks
56886.116619 14.376   0.012   0.007     4     Ks
56887.134556 14.370   0.009   0.004     6     Ks
56888.137544 14.361   0.011   0.009     4     Ks
56889.174684 14.388   0.018   0.014     2     Ks
56890.116165 14.383   0.012   0.007     4     Ks
56891.088832 14.390   0.009   0.005     8     Ks
56893.099045 14.374   0.010   0.006     4     Ks
56894.109202 14.377   0.012   0.004     4     Ks
56896.115051 14.366   0.009   0.005     6     Ks
56897.110298 14.371   0.012   0.004     4     Ks
56898.109522 14.373   0.010   0.005     5     Ks
56899.079657 14.359   0.009   0.007     6     Ks
56900.097182 14.358   0.010   0.003     6     Ks
56901.086654 14.354   0.015   0.004     2     Ks
56907.151718 14.398   0.020   0.022     2     Ks
56910.065193 14.365   0.009   0.012     6     Ks
56911.056048 14.348   0.008   0.008     6     Ks
56912.058962 14.361   0.009   0.006     6     Ks
56915.053405 14.390   0.033   0.024     5     Ks
56916.044015 14.384   0.010   0.006     6     Ks
56919.103301 14.372   0.019   0.020     2     Ks
56920.081350 14.381   0.018   0.024     4     Ks
56921.065209 14.382   0.013   0.007     4     Ks
56922.063757 14.352   0.013   0.011     4     Ks
56923.057852 14.356   0.012   0.010     4     Ks
56924.089894 14.380   0.017   0.010     2     Ks
56925.054041 14.362   0.012   0.011     4     Ks
56926.047263 14.358   0.011   0.004     4     Ks
56927.050999 14.373   0.011   0.008     4     Ks
56928.061556 14.360   0.009   0.011     4     Ks
56929.097721 14.359   0.018   0.012     2     Ks
56930.055676 14.329   0.016   0.002     2     Ks
56936.034956 14.359   0.012   0.011     4     Ks
56937.032068 14.360   0.013   0.002     4     Ks
56938.024077 14.354   0.012   0.012     4     Ks
56939.029599 14.387   0.012   0.004     4     Ks
56940.024973 14.381   0.015   0.009     4     Ks
56941.016959 14.357   0.012   0.009     4     Ks
56942.024264 14.372   0.020   0.019     4     Ks
56943.024697 14.396   0.013   0.011     4     Ks
56944.038396 14.378   0.018   0.010     4     Ks
56948.012633 14.360   0.027   0.006     2     Ks
56949.013902 14.338   0.016   0.015     2     Ks
56950.012723 14.374   0.026   0.001     2     Ks
56953.010315 14.368   0.019   0.002     2     Ks
56954.012524 14.388   0.020   0.006     2     Ks
56955.024290 14.384   0.021   0.017     2     Ks
57112.336991 14.352   0.012   0.015     4     Ks
57113.341546 14.345   0.011   0.007     6     Ks
57166.360934 14.376   0.011   0.004     7     Ks
57170.416096 14.332   0.023   0.021     2     Ks
57174.401239 14.345   0.016   0.005     2     Ks
57185.113730 14.365   0.019   0.023     2     Ks
57207.047409 14.376   0.017   0.023     4     Ks
57208.151801 14.352   0.016   0.011     4     Ks
57215.017003 14.389   0.025   0.007     2     Ks
57216.118037 14.357   0.013   0.006     6     Ks
57219.007515 14.380   0.017   0.021     2     Ks
57224.259100 14.338   0.015   0.006     2     Ks
57226.148848 14.392   0.009   0.005    10     Ks
57227.126076 14.362   0.007   0.004    10     Ks
57228.124565 14.385   0.009   0.010    10     Ks
57229.121517 14.374   0.007   0.007    10     Ks
57234.168644 14.379   0.016   0.009     2     Ks
57235.000659 14.375   0.015   0.023     2     Ks
57236.023447 14.349   0.014   0.015     2     Ks
57237.031891 14.367   0.010   0.005     6     Ks
57238.187442 14.365   0.014   0.009     4     Ks
57239.025406 14.371   0.019   0.017     3     Ks
57241.060529 14.359   0.012   0.011     6     Ks
57242.070128 14.371   0.018   0.012     6     Ks
57245.135954 14.381   0.010   0.006    12     Ks
57246.057468 14.394   0.019   0.001     4     Ks
57247.017993 14.375   0.015   0.009     4     Ks
57248.120430 14.353   0.011   0.012    10     Ks
57248.999398 14.378   0.018   0.022     2     Ks
57251.116055 14.386   0.014   0.011     8     Ks
57252.101519 14.378   0.011   0.007     8     Ks
57253.134754 14.381   0.011   0.011     5     Ks
57255.152609 14.375   0.013   0.007     6     Ks
57256.986915 14.355   0.012   0.006     4     Ks
57262.133510 14.408   0.020   0.017     2     Ks
57265.092378 14.363   0.008   0.010     8     Ks
57268.087098 14.369   0.010   0.005     8     Ks
57269.110483 14.373   0.011   0.007     6     Ks
57270.080175 14.372   0.013   0.008     6     Ks
57271.091305 14.358   0.008   0.006     8     Ks
57272.054120 14.390   0.036   0.039     2     Ks
57274.052505 14.570   0.019     NaN     1      H
57274.055190 14.371   0.025   0.011     2     Ks
57274.058071 15.255   0.023     NaN     1      J
57288.992049 15.713   0.021   0.003     2      Y
57290.045379 15.717   0.011   0.003     2      Y
57290.049280 16.214   0.008   0.003     2      Z
57575.017727 14.384   0.037   0.011     2     Ks
57595.024916 14.402   0.031   0.024     2     Ks
57841.342231 14.379   0.023   0.004     2     Ks


==> anc/2dp/sf216_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55422.229261 12.918   0.009   0.010     2      H
55422.232161 11.261   0.012   0.066     2     Ks
55422.235466 14.152   0.005   0.005     2      J
55423.116020 12.945   0.008   0.008     2      H
55423.122752 14.181   0.005   0.004     2      J
55493.028052 12.857   0.009   0.004     2     Ks
55496.019058 12.928   0.010   0.004     2     Ks
55497.989180 12.960   0.009   0.010     2     Ks
55794.172995 16.734   0.019   0.008     2      Y
55794.181702 17.268   0.023     NaN     1      Z
55806.174360 16.066   0.055   0.044     2     Ks
55819.068168 16.229   0.058   0.044     2     Ks
55821.115652 16.366   0.073   0.041     2     Ks
55836.071923 16.305   0.050   0.101     2     Ks
55842.077303 16.383   0.065   0.023     2     Ks
55858.028098 16.371   0.061   0.112     2     Ks
56018.321762 16.930   0.083   0.190     2     Ks
56020.386567 16.919   0.096   0.149     2     Ks
56054.287764 17.175   0.116   0.067     2     Ks
56089.395123 17.157   0.156     NaN     1     Ks
56095.262287 17.038   0.095   0.038     2     Ks
56096.207879 17.090   0.094   0.043     2     Ks
56109.081916 17.198   0.118   0.099     2     Ks
56113.113071 17.090   0.074   0.104     2     Ks
56124.199351 17.083   0.135     NaN     1     Ks
56133.182889 17.242   0.083   0.050     4     Ks
56135.059547 17.268   0.181     NaN     1     Ks
56159.113002 17.192   0.091   0.015     2     Ks
56160.164533 17.048   0.080   0.045     2     Ks
56191.006506 17.236   0.120   0.049     2     Ks
56201.045284 17.258   0.185     NaN     1     Ks
57245.700000 18.300     NaN     NaN     0     Ks
57271.010763 18.890   0.083   0.002     2      Y
57271.014033 19.260   0.053   0.074     2      Z
57278.029647 18.607   0.073   0.003     2      J


==> anc/2dp/sf217_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55294.317280 19.131   0.195     NaN     1      J
55798.139240 18.928   0.253     NaN     1      Y
55798.142647 19.302   0.213     NaN     1      Z
55809.116751 19.226   0.084   0.053     3      Y
55809.120776 19.398   0.066   0.099     3      Z
56113.160993  5.440   0.500     NaN     1     Ks
56115.148818  5.550   0.500     NaN     1     Ks
56119.133172  6.663   0.289   0.427     3     Ks
56124.204905  7.012   0.354   0.077     2     Ks
56135.053639  7.854   0.289   0.034     3     Ks
56137.005893  7.847   0.354   0.036     2     Ks
56141.234946  6.714   0.500     NaN     1     Ks
56144.239425  5.851   0.500     NaN     1     Ks
56159.118130  6.112   0.289   0.064     3     Ks
56160.169199  6.606   0.500     NaN     1     Ks
56178.137977  6.896   0.354   0.004     2     Ks
56187.131395  6.971   0.354   0.030     2     Ks
56191.011996  7.204   0.289   0.414     3     Ks
56201.050119  6.879   0.354   0.028     2     Ks
56206.073668  7.047   0.500     NaN     1     Ks
56213.040580  7.089   0.354   0.016     2     Ks
56226.007154  7.393   0.289   0.030     3     Ks
56375.322203 12.761   0.009   0.014     3     Ks
56376.379407 12.774   0.008   0.006     3     Ks
56445.421810 14.030   0.011   0.019     3     Ks
56469.352772 14.324   0.020   0.011     3     Ks
56519.001729 14.838   0.011   0.012     5     Ks
56555.098197 15.220   0.018   0.015     3     Ks
56579.050061 15.361   0.033   0.066     3     Ks
56591.010229 15.408   0.023   0.040     3     Ks
56597.006085 15.451   0.025   0.008     2     Ks
56733.329782 16.139   0.034   0.037     3     Ks
56743.332470 16.114   0.049   0.065     3     Ks
56746.376835 16.243   0.054   0.026     3     Ks
56782.408766 16.375   0.063   0.040     3     Ks
56803.425291 16.528   0.103   0.080     3     Ks
56806.418563 16.382   0.145   0.044     2     Ks
56809.309139 16.497   0.037   0.036     6     Ks
56813.117142 16.535   0.060   0.030     3     Ks
56814.103806 16.450   0.065   0.084     3     Ks
56829.119372 16.523   0.048   0.015     3     Ks
56830.093365 16.555   0.045   0.043     3     Ks
56831.147228 16.621   0.069   0.018     3     Ks
56832.117231 16.398   0.163     NaN     1     Ks
56839.073083 16.584   0.051   0.057     3     Ks
56840.096614 16.684   0.052   0.051     3     Ks
56841.206711 16.450   0.043   0.075     3     Ks
56846.115660 16.507   0.032   0.044     8     Ks
56852.180799 16.542   0.052   0.047     3     Ks
56872.198758 16.546   0.046   0.046     3     Ks
56882.994607 16.657   0.052   0.053     3     Ks
56916.047113 16.738   0.104   0.092     2     Ks
56941.034002 16.626   0.090   0.109     2     Ks
57239.700000 18.500     NaN     NaN     0     Ks
57273.015058 17.722   0.033   0.032     3      Y
57273.018599 17.959   0.019   0.015     3      Z
57291.017495 17.530   0.156     NaN     1      H
57291.022250 17.736   0.104     NaN     1      J


==> anc/2dp/sf218_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55294.314260 13.628 0.012   0.004     2
55435.190825 13.843 0.011   0.010     2
55495.998773 14.235 0.014   0.004     2
55807.175416 16.643 0.096   0.078     2
55819.074183 16.667 0.163     NaN     1
55823.133343 16.842 0.103   0.026     2
55824.032111 16.630 0.083   0.117     2
55840.079524 16.542 0.080   0.128     2
56018.315402 13.864 0.013   0.001     2
56020.379632 13.849 0.017   0.003     2
56054.294291 13.666 0.016   0.013     2
56090.132705 13.468 0.009   0.007     2
56096.214789 13.457 0.008   0.001     2
56100.051047 13.406 0.010   0.002     2
56113.161002 13.395 0.009   0.012     2
56115.148398 13.385 0.008   0.002     2
56119.133175 13.370 0.012   0.015     2
56124.204905 13.345 0.011   0.003     2
56135.053639 13.319 0.009   0.008     2
56137.005893 13.317 0.010   0.013     2
56141.235335 13.333 0.013   0.010     2
56144.239426 13.286 0.015   0.000     2
56159.118129 13.313 0.007   0.006     2
56160.169578 13.321 0.010   0.011     2
56178.137786 13.347 0.009   0.003     2
56187.131204 13.358 0.012   0.009     2
56191.011999 13.384 0.011   0.011     2
56201.050119 13.410 0.009   0.004     2
56206.073302 13.445 0.025   0.002     2
56213.040388 13.489 0.011   0.015     2
56225.019781 13.575 0.013   0.003     2
56226.007159 13.550 0.011   0.005     2
56375.322203 14.698 0.016   0.018     2
56376.379403 14.679 0.020   0.015     2
56445.421816 15.381 0.037   0.023     2
56469.352770 15.708 0.122   0.138     2
56519.006891 16.299 0.043   0.035     4
56555.098193 16.652 0.093   0.006     2
56591.010228 16.796 0.130   0.069     2
56597.006085 16.866 0.105   0.058     2
56733.329784 14.306 0.016   0.003     2
56743.332469 14.232 0.015   0.017     2
56746.376833 14.186 0.018   0.006     2
56782.408766 13.767 0.014   0.003     2
56803.424959 13.445 0.016   0.013     2
56806.418358 13.397 0.019   0.012     2
56809.309145 13.361 0.007   0.003     4
56813.117144 13.323 0.010   0.000     2
56814.103800 13.301 0.013   0.010     2
56829.119368 13.191 0.008   0.009     2
56830.093362 13.167 0.010   0.014     2
56831.147227 13.176 0.009   0.007     2
56832.116839 13.132 0.014   0.012     2
56839.073083 13.103 0.011   0.006     2
56840.096616 13.112 0.009   0.014     2
56841.206709 13.117 0.006   0.001     2
56844.327840 13.047 0.034     NaN     1
56846.113240 13.072 0.006   0.007     6
56852.180802 13.025 0.007   0.007     2
56872.198758 12.923 0.011   0.010     2
56873.253338 12.921 0.020   0.014     2
56882.994603 12.909 0.012   0.016     2
56916.047326 12.868 0.010   0.010     2
56941.033496 12.880 0.010   0.005     2
57166.422857 14.348 0.028   0.029     2
57226.286590 14.895 0.035   0.028     2
57248.204703 15.158 0.036   0.031     2
57253.186798 15.294 0.060   0.078     3
57291.019743 15.771 0.053   0.087     2
57589.277066 13.265 0.011   0.006     2
57592.212006 13.201 0.013   0.000     2
57856.279397 13.590 0.016   0.008     2
58723.183394 14.765 0.041   0.027     2


==> anc/2dp/sf219_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55294.337806 16.931   0.041   0.037     2      H
55294.340065 16.625   0.073   0.031     2     Ks
55294.342451 17.234   0.025   0.020     2      J
55434.188378 16.770   0.089   0.030     2     Ks
55494.045425 16.431   0.104   0.008     2     Ks
55495.992156 16.413   0.077   0.026     2     Ks
55798.152809 17.382   0.044   0.047     2      Y
55808.105926 16.562   0.077   0.074     2     Ks
55809.133242 17.341   0.023   0.043     2      Y
55809.137557 17.572   0.028     NaN     1      Z
55819.081419 16.518   0.105   0.126     2     Ks
55822.129620 16.596   0.099   0.105     2     Ks
55831.051153 16.731   0.106   0.109     2     Ks
55832.017181 16.562   0.139   0.029     2     Ks
55844.074872 16.398   0.070   0.109     2     Ks
56016.393747 16.719   0.100   0.077     2     Ks
56020.372176 17.045   0.150   0.097     2     Ks
56054.303216 16.635   0.085   0.054     2     Ks
56090.151722 16.621   0.071   0.152     2     Ks
56096.221890 16.590   0.069   0.008     2     Ks
56113.213947 16.643   0.069   0.086     2     Ks
56115.154840 16.532   0.067   0.008     2     Ks
56119.151669 16.562   0.098   0.106     2     Ks
56124.210872 16.323   0.091   0.040     2     Ks
56135.083068 16.806   0.096   0.033     2     Ks
56137.010897 16.600   0.063   0.029     2     Ks
56144.244795 16.409   0.109   0.061     2     Ks
56154.140294 16.687   0.089   0.144     2     Ks
56159.123265 16.285   0.054   0.001     2     Ks
56160.174599 13.962   0.012   0.019     2     Ks
56178.143119 16.634   0.098   0.037     2     Ks
56187.136533 16.671   0.087   0.099     2     Ks
56191.017421 16.626   0.072   0.065     2     Ks
56201.054996 16.556   0.083   0.041     2     Ks
56206.077994 16.075   0.144     NaN     1     Ks
56213.045424 16.134   0.078   0.035     2     Ks
56225.024976 16.381   0.090   0.036     2     Ks
56226.012292 16.201   0.084   0.093     2     Ks
56375.327440 16.609   0.084   0.059     2     Ks
56376.385313 16.324   0.070   0.121     2     Ks
56445.426862 16.284   0.112   0.128     2     Ks
56469.358214 16.355   0.083   0.045     2     Ks
56519.040952 16.643   0.058   0.067     4     Ks
56580.041034 16.417   0.058   0.030     4     Ks
56599.001741 16.693   0.097   0.105     2     Ks
56733.335111 16.402   0.079   0.064     2     Ks
56742.383281 16.410   0.069   0.013     2     Ks
56744.299170 16.216   0.055   0.028     2     Ks
56756.354207 17.309   0.016   0.003     2      Y
56776.206948 16.130   0.135     NaN     1     Ks
56788.364595 16.282   0.109   0.015     2     Ks
56809.314476 16.481   0.055   0.083     4     Ks
56813.116197 16.651   0.059   0.052     4     Ks
56815.158867 16.797   0.154   0.086     2     Ks
56826.389343 15.947   0.136     NaN     1     Ks
56829.124944 16.540   0.078   0.198     2     Ks
56832.127701 13.239   0.011   0.034     2     Ks
56839.112771 16.290   0.065   0.038     2     Ks
56840.130562 16.254   0.064   0.036     2     Ks
56841.238320 16.331   0.071   0.011     2     Ks
56842.077401 16.308   0.042   0.067     4     Ks
56846.218274 16.538   0.080   0.239     2     Ks
56852.090407 16.366   0.034   0.060     8     Ks
56872.218768 16.710   0.100   0.082     2     Ks
56874.221307 16.500   0.093   0.090     2     Ks
56916.053646 16.369   0.110   0.047     2     Ks
56941.039035 16.600   0.130   0.135     2     Ks
57175.122443 16.396   0.096   0.009     2     Ks
57229.981747 16.554   0.085   0.122     2     Ks
57248.209110 16.547   0.097   0.007     2     Ks
57253.135807 16.648   0.104   0.050     2     Ks
57267.175642 16.767   0.102   0.048     2     Ks
57273.022136 17.575   0.025   0.054     2      Y
57273.025504 17.523   0.029     NaN     1      Z
57291.025839 16.601   0.074   0.043     2      H
57291.028179 16.432   0.092   0.045     2     Ks
57291.030951 16.777   0.060   0.015     2      J
57585.196613 16.265   0.160     NaN     1     Ks
57592.241789 16.950   0.143   0.202     2     Ks
57856.360154 16.604   0.099   0.060     2     Ks
58723.190935 16.318   0.148     NaN     1     Ks


==> anc/2dp/sf21_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
56066.058900  4.908   0.354   0.016     2     Ks
56320.381684 12.916   0.015   0.017     2     Ks
56362.183026 13.546   0.016   0.013     2     Ks
56365.176172 13.595   0.018   0.009     2     Ks
56372.154552 13.725   0.012   0.009     2     Ks
56374.156668 13.741   0.021   0.007     2     Ks
56376.176318 13.788   0.018   0.024     2     Ks
56377.142155 13.772   0.017   0.017     2     Ks
56400.374599 14.070   0.016   0.009     2     Ks
56407.315040 13.906   0.057     NaN     1     Ks
56418.261129 14.291   0.030   0.012     2     Ks
56425.295546 14.119   0.027   0.071     2     Ks
56448.239391 14.574   0.032   0.021     2     Ks
56453.232253 14.637   0.021   0.000     2     Ks
56459.151623 14.593   0.033   0.039     2     Ks
56461.065861 14.679   0.018   0.017     2     Ks
56463.186992 14.631   0.030   0.009     2     Ks
56467.176637 14.678   0.025   0.055     3     Ks
56468.182884 14.698   0.033   0.011     2     Ks
56469.109391 14.759   0.021   0.015     2     Ks
56811.015477 16.251   0.057   0.069     8     Ks
56814.018020 16.247   0.118   0.083     2     Ks
56824.023829 16.427   0.107   0.037     2     Ks
57111.213917 16.278   0.219     NaN     1     Ks
57113.167167 17.009   0.256     NaN     1     Ks
57141.332026 19.798   0.137     NaN     1      Z
57151.220402 17.504   0.260     NaN     1     Ks
57151.231205 18.384   0.161     NaN     1      J
57171.972640 16.809   0.219     NaN     1     Ks
57578.100000 17.300     NaN     NaN     0     Ks


==> anc/2dp/sf220_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55818.123416 18.323   0.066     NaN     1      Z
56889.197343 11.137   0.013   0.009     2     Ks
56890.181456 11.222   0.022     NaN     1     Ks
56891.186457 11.186   0.010   0.028     4     Ks
56892.993795 11.216   0.010   0.052     2     Ks
56894.149728 11.217   0.012   0.010     2     Ks
56896.003856 11.209   0.019   0.009     2     Ks
56897.123140 11.253   0.006   0.008     8     Ks
56898.108462 11.253   0.009   0.011     6     Ks
56899.073436 11.281   0.008   0.006     4     Ks
56900.104053 11.289   0.009   0.016     3     Ks
56900.979829 11.285   0.013     NaN     1     Ks
56907.113018 11.385   0.012   0.007     2     Ks
56910.130945 11.431   0.008   0.030     2     Ks
56911.130339 11.499   0.018     NaN     1     Ks
57112.325470 13.588   0.011   0.003     2     Ks
57113.354409 13.573   0.014   0.001     2     Ks
57130.407616 14.690   0.017     NaN     1      Y
57130.411240 15.135   0.008     NaN     1      Z
57252.200367 14.407   0.024   0.002     2     Ks
57253.200584 14.404   0.031   0.017     2     Ks
57268.079560 14.498   0.015   0.010     2     Ks
57269.160673 14.520   0.028   0.008     2     Ks
57271.082235 14.533   0.012   0.003     2     Ks
57272.148645 14.427   0.043   0.009     2     Ks
57281.103797 15.305   0.011   0.029     2      H
57281.106108 14.581   0.013   0.007     2     Ks
57281.108576 15.393   0.005   0.005     2      J
57290.023564 15.515   0.009   0.007     2      Y
57290.028290 15.798   0.009   0.006     2      Z
57584.000947 15.718   0.031   0.045     2     Ks
57592.202407 15.801   0.027   0.004     2     Ks
57856.300276 16.153   0.110     NaN     1     Ks


==> anc/2dp/sf221_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55281.392316 17.281   0.036   0.007     2      H
55281.394555 17.031   0.081   0.144     2     Ks
55281.397065 17.620   0.021   0.007     2      J
55301.363333 16.944   0.118     NaN     1     Ks
55475.110254 17.924   0.052   0.018     2      Y
55475.114301 18.184   0.037   0.040     2      Z
55693.337003 17.175   0.177     NaN     1     Ks
55808.127189 17.171   0.178     NaN     1     Ks
55817.149997 16.953   0.167     NaN     1     Ks
55822.145159 17.058   0.150     NaN     1     Ks
55858.038189 17.019   0.083     NaN     1     Ks
56007.357437 17.125   0.096   0.075     2     Ks
56054.281687 17.118   0.080   0.066     2     Ks
56101.183110 17.183   0.070   0.004     2     Ks
56110.074758 17.084   0.078   0.039     2     Ks
56113.066335 17.050   0.115   0.075     2     Ks
56121.289530 17.070   0.092   0.013     2     Ks
56122.237754 17.107   0.095   0.071     2     Ks
56137.084221 17.085   0.092   0.036     2     Ks
56141.219131 17.007   0.078   0.003     2     Ks
56146.245568 16.874   0.102   0.104     2     Ks
56154.152272 16.697   0.078   0.138     2     Ks
56155.118735 16.680   0.065   0.012     2     Ks
56162.152254 12.568   0.009   0.005     2     Ks
56174.184171 16.679   0.111     NaN     1     Ks
56230.012316 16.911   0.154     NaN     1     Ks
56232.011190 16.930   0.146     NaN     1     Ks
56233.024455 16.912   0.102     NaN     1     Ks
56366.394948 16.704   0.132     NaN     1     Ks
56368.354644 16.922   0.075   0.137     2     Ks
56375.410664 17.031   0.095   0.035     2     Ks
56376.348764 16.973   0.123     NaN     1     Ks
56382.334481 16.909   0.080   0.053     2     Ks
56427.418912 17.162   0.074   0.026     2     Ks
56476.159600 17.048   0.069   0.049     2     Ks
56551.143921 17.077   0.148     NaN     1     Ks
56573.985579 17.135   0.175     NaN     1     Ks
56581.023420 16.967   0.132   0.019     2     Ks
56596.013377 16.790   0.100     NaN     1     Ks
56601.007414 16.981   0.111     NaN     1     Ks
56733.367216 17.006   0.081   0.019     2     Ks
56813.108382 17.156   0.113   0.047     2     Ks
56830.118823 17.038   0.085   0.093     2     Ks
56840.120472 16.999   0.059   0.046     4     Ks
56846.056516 16.970   0.099   0.090     2     Ks
56852.049204 16.996   0.082   0.016     2     Ks
57173.425566 16.809   0.096   0.158     2     Ks
57229.987603 18.215   0.023   0.045     2      Z
57245.165154 17.105   0.128   0.109     2     Ks
57252.218856 16.991   0.102   0.023     2     Ks
57257.072917 17.971   0.037   0.000     2      Y
57257.076216 18.229   0.027   0.022     2      Z
57268.111080 17.060   0.110   0.008     2     Ks
57280.114357 17.193   0.051   0.066     2      H
57280.116566 17.014   0.110   0.016     2     Ks
57280.120965 17.632   0.025   0.037     2      J
57580.184239 16.953   0.084   0.096     2     Ks
57876.396897 16.903   0.191     NaN     1     Ks


==> anc/2dp/sf222_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55282.375518 18.102   0.096     NaN     1      H
55282.380595 18.638   0.040   0.016     2      J
55438.173127 18.668   0.105   0.300     2      Y
55438.177273 18.979   0.072     NaN     1      Z
55468.100825 18.664   0.135     NaN     1      Y
55468.104919 18.608   0.075   0.011     2      Z
55479.028105 18.641   0.100     NaN     1      Y
55479.033091 18.738   0.073     NaN     1      Z
55488.045477 18.644   0.127     NaN     1      Y
55488.049522 18.743   0.082     NaN     1      Z
55489.049373 18.777   0.070   0.072     2      Y
55489.053628 18.822   0.050     NaN     1      Z
56476.163486 17.477   0.123   0.009     2     Ks
56560.127132 13.358   0.019   0.002     2     Ks
56573.988985 14.096   0.011   0.003     2     Ks
56581.027200 15.499   0.021   0.014     2     Ks
56589.040518 15.757   0.034   0.021     2     Ks
56593.023046 15.842   0.045   0.030     2     Ks
56596.017455 15.811   0.037   0.020     2     Ks
56601.010618 15.693   0.032   0.041     2     Ks
56756.328275 18.163   0.079   0.182     2      H
56756.330721 17.388   0.174     NaN     1     Ks
56756.334367 18.277   0.031   0.035     2      J
57268.170304 18.561   0.067   0.146     2      Y
57268.173340 18.490   0.052   0.098     2      Z
57281.079431 17.949   0.141     NaN     1      H
57281.088074 18.484   0.042   0.017     2      J


==> anc/2dp/sf22_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
56816.018251 10.264   0.125   0.010     4     Ks
56816.989091 10.540   0.016   0.047     8     Ks
56828.965948 10.404   0.177   0.018     2     Ks
57111.219048 15.118   0.052     NaN     1     Ks
57113.171813 15.152   0.020   0.018     2     Ks
57135.085732 15.616   0.045   0.012     2     Ks
57165.061542 16.045   0.043   0.023     2     Ks
57171.118207 16.088   0.021   0.039     4     Ks
57171.182139 17.987   0.042   0.021     2      H
57197.107583 18.042   0.124     NaN     1      H
57197.115957 16.443   0.034   0.005     2     Ks


==> anc/2dp/sf23_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55287.258706 18.637   0.079   0.026     2      H
56825.991223 11.768   0.006   0.004     6     Ks
56827.077859 11.738   0.018   0.007     2     Ks
56827.978884 11.741   0.009   0.003     4     Ks
56833.985404 11.877   0.007   0.002     4     Ks
57586.079230 17.247   0.135     NaN     1     Ks
57922.009118 16.715   0.139     NaN     1     Ks
57924.108017 16.884   0.090   0.042     2     Ks


==> anc/2dp/sf24_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55288.304524 18.521   0.092   0.173     2      H
55288.308951 14.115   0.010   0.008     3     Ks
55374.161142 13.130   0.010   0.001     3     Ks
55422.006600 12.164   0.007   0.002     3     Ks
55423.065018 12.123   0.008   0.008     3     Ks
55424.058574 12.112   0.009   0.011     3     Ks
55425.034885 12.098   0.007   0.012     3     Ks
55430.035930 12.008   0.011   0.019     3     Ks
55763.013682 11.109   0.023   0.008     3     Ks
55787.112240 11.236   0.007   0.023     3     Ks
55803.034780 11.290   0.009   0.014     3     Ks
55817.988514 11.366   0.009   0.009     3     Ks
55818.982949 11.330   0.008   0.001     3     Ks
55819.983921 11.339   0.010   0.029     3     Ks
55821.999876 11.364   0.009   0.003     3     Ks
56000.326650 12.211   0.016   0.006     3     Ks
56055.288968 12.592   0.010   0.008     3     Ks
56068.284358 12.704   0.009   0.003     3     Ks
56328.350780 12.219   0.012   0.008     3     Ks
56365.257032 11.820   0.011   0.009     3     Ks
56371.344484 11.747   0.013   0.006     3     Ks
56372.275824 11.726   0.019   0.006     3     Ks
56373.213837 11.707   0.014   0.009     3     Ks
56374.270083 11.700   0.010   0.005     3     Ks
56375.225609 11.686   0.008   0.005     3     Ks
56377.165301 11.661   0.006   0.002     3     Ks
56388.408452 11.549   0.012   0.013     3     Ks
56421.373095 11.309   0.017   0.006     3     Ks
56422.307274 11.318   0.015   0.005     3     Ks
56458.098106 11.209   0.010   0.007     3     Ks
56459.057737 11.214   0.006   0.007     9     Ks
56460.072503 11.316   0.025     NaN     1     Ks
56461.188314 11.192   0.015   0.006     3     Ks
56462.247710 11.177   0.009   0.010     3     Ks
56469.185464 11.183   0.013   0.012     3     Ks
56470.125266 11.199   0.010   0.038     2     Ks
56472.064679 11.194   0.008   0.019     4     Ks
56473.016201 11.160   0.021     NaN     1     Ks
56825.998426 11.468   0.011   0.009     3     Ks
56827.021307 11.485   0.008   0.011     9     Ks
56827.983553 11.462   0.018   0.004     3     Ks
56834.031398 11.512   0.008   0.007     3     Ks
56837.011543 11.536   0.007   0.007     3     Ks
56838.965180 11.536   0.010   0.010     3     Ks
57112.159606 14.004   0.011   0.007     3     Ks
57122.194806 14.131   0.016   0.020     3     Ks
57135.129659 14.204   0.010   0.011     3     Ks
57172.005069 14.367   0.015   0.010     3     Ks
57175.001385 14.382   0.014   0.004     3     Ks
57184.977499 14.497   0.032   0.091     3     Ks
57197.192056 14.475   0.010   0.004     3     Ks
57204.055427 14.417   0.037   0.056     3     Ks
57570.214924 10.898   0.008   0.013     3     Ks
57922.156812 12.572   0.008   0.003     2     Ks
57924.116433 12.598   0.009   0.005     3     Ks
58212.337820 14.475   0.017   0.052     6     Ks
58224.320625 14.203   0.012   0.011     3     Ks
58596.371170 10.960   0.020   0.019     3     Ks
58655.239209 11.093   0.011   0.006     3     Ks
58704.101673 11.323   0.011   0.003     3     Ks


==> anc/2dp/sf25_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55260.378134 17.063   0.228     NaN     1     Ks
55422.020050 16.954   0.113   0.019     2     Ks
55787.105614 16.575   0.124     NaN     1     Ks
55810.031501 16.609   0.127     NaN     1     Ks
55818.004759 16.752   0.183     NaN     1     Ks
56373.405521 16.479   0.112   0.066     2     Ks
56377.294071 16.733   0.207     NaN     1     Ks
56418.160033 16.374   0.158     NaN     1     Ks
56420.262239 16.906   0.153   0.031     2     Ks
56461.028366 16.420   0.066   0.057     2     Ks
56470.141365 16.352   0.063   0.001     2     Ks
56471.042957 16.444   0.104   0.120     2     Ks
56472.125368 16.268   0.078   0.029     2     Ks
56827.034865 15.512   0.045   0.049     4     Ks
56828.985302 15.469   0.043   0.037     2     Ks
56831.008638 15.312   0.053   0.005     2     Ks
56837.001816 15.369   0.044   0.005     2     Ks
56839.970578 15.481   0.039   0.004     2     Ks
57081.258515 13.199   0.062   0.049     2     Ks
57094.331142 13.414   0.021     NaN     1     Ks
57134.112320 13.141   0.040   0.059     2     Ks
57171.039769 13.280   0.012   0.016     2     Ks
57172.067576 13.296   0.012   0.005     2     Ks
57181.986772 13.279   0.014   0.003     2     Ks
57182.148941 15.034   0.020   0.012     2      H
57198.975826 13.276   0.012   0.002     2     Ks
57585.181408 12.994   0.101     NaN     1     Ks
57586.093993 13.452   0.014   0.008     2     Ks
57922.184661 13.484   0.012   0.002     2     Ks
57924.132319 13.522   0.013   0.007     2     Ks
58210.397108 13.370   0.065   0.058     2     Ks
58215.389833 13.438   0.023   0.037     4     Ks
58264.011658 13.568   0.015   0.012     2     Ks
58596.387590 13.547   0.021   0.008     2     Ks
58655.255513 13.531   0.021   0.024     2     Ks
58704.046879 13.520   0.017   0.008     2     Ks


==> anc/2dp/sf26_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55260.381008 17.008   0.105   0.209     2     Ks
55298.197249 17.534   0.062   0.005     2      H
55298.202427 17.008   0.079   0.040     2     Ks
55298.207529 18.867   0.091   0.020     2      J
55327.219908 17.341   0.048   0.026     2      H
55327.229671 18.665   0.062   0.032     2      J
55387.171467 16.972   0.040   0.014     2      H
55387.176935 16.328   0.041   0.053     2     Ks
55387.182303 18.168   0.062   0.011     2      J
55389.137204 16.900   0.041   0.007     2      H
55389.144713 16.359   0.043   0.052     2     Ks
55389.152627 18.337   0.062   0.046     2      J
55404.160499 19.139   0.060   0.008     2      Y
55407.126442 16.316   0.032   0.045     2      H
55407.131912 15.794   0.025   0.047     2     Ks
55407.137446 17.559   0.026   0.053     2      J
55411.072802 16.075   0.017   0.017     2      H
55411.083607 17.350   0.020   0.011     2      J
55422.026437 13.074   0.010   0.009     2     Ks
55423.084813 11.214   0.177   0.026     2     Ks
55425.082511 13.533   0.008   0.008     2     Ks
55690.356551 16.821   0.162     NaN     1     Ks
55787.108300 16.992   0.093   0.109     2     Ks
55788.095160 16.990   0.116   0.042     2     Ks
55809.028213 16.895   0.108   0.066     2     Ks
55810.034910 16.743   0.089   0.028     2     Ks
55818.007336 17.096   0.113   0.131     2     Ks
55819.026444 16.727   0.106   0.025     2     Ks
55821.015126 16.801   0.095   0.022     2     Ks
55824.008421 16.875   0.146     NaN     1     Ks
56057.355882 17.048   0.113   0.178     2     Ks
56373.408320 16.818   0.096   0.020     2     Ks
56376.194473 16.871   0.101   0.189     2     Ks
56377.297895 16.915   0.116   0.044     2     Ks
56418.162613 16.857   0.153     NaN     1     Ks
56420.265006 16.923   0.094   0.088     2     Ks
56438.250541 16.649   0.102   0.150     2     Ks
56459.133562 16.871   0.163     NaN     1     Ks
56461.031072 16.937   0.091   0.007     2     Ks
56462.243970 16.837   0.138     NaN     1     Ks
56464.245844 16.765   0.076   0.036     2     Ks
56467.230240 16.857   0.089   0.007     2     Ks
56468.242393 16.732   0.094   0.132     2     Ks
56470.144306 16.963   0.103   0.004     2     Ks
56471.045650 16.963   0.111   0.102     2     Ks
56472.128094 17.073   0.107   0.055     2     Ks
56828.988313 16.928   0.150     NaN     1     Ks
56837.004668 17.043   0.117   0.063     2     Ks
56839.973385 16.942   0.106   0.028     2     Ks
57171.042473 17.245   0.142   0.064     2     Ks
57182.141763 16.969   0.071   0.100     3     Ks
57182.211547 17.561   0.065   0.033     2      H
57182.222994 18.898   0.099   0.017     2      J
57198.979505 16.913   0.105   0.006     2     Ks
57586.097506 16.909   0.110   0.090     2     Ks
57922.187014 16.942   0.116   0.067     2     Ks
57924.134829 17.062   0.101   0.066     2     Ks
58655.258453 16.804   0.169     NaN     1     Ks
58704.049285 16.865   0.204     NaN     1     Ks


==> anc/2dp/sf27_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55260.381911 13.360   0.009   0.007     3     Ks
55298.199283 17.855   0.048   0.090     3      H
55298.204414 13.696   0.010   0.004     3     Ks
55327.221913 18.150   0.052   0.036     3      H
55327.226783 13.990   0.007   0.004     3     Ks
55387.179050 14.579   0.009   0.012     3     Ks
55389.148993 14.594   0.008   0.010     3     Ks
55407.134063 14.791   0.009   0.007     3     Ks
55411.080308 14.845   0.011   0.005     3     Ks
55422.027505 14.923   0.015   0.015     3     Ks
55423.085867 14.958   0.015   0.006     3     Ks
55425.083714 14.963   0.014   0.015     3     Ks
55690.357383 13.689   0.012   0.023     3     Ks
55787.109363 12.820   0.007   0.003     3     Ks
55788.096212 12.815   0.008   0.002     3     Ks
55800.023939 12.771   0.018   0.005     3     Ks
55805.034641 12.696   0.017   0.008     3     Ks
55809.029202 12.638   0.009   0.005     3     Ks
55810.036094 12.650   0.009   0.005     3     Ks
55818.008343 12.621   0.008   0.004     3     Ks
55819.027458 12.592   0.009   0.014     3     Ks
55821.016392 12.582   0.009   0.006     3     Ks
55824.009634 12.557   0.008   0.003     3     Ks
56057.357138 13.541   0.008   0.002     3     Ks
56371.303178 16.301   0.085   0.103     3     Ks
56372.348167 16.289   0.127   0.057     3     Ks
56373.409143 16.417   0.064   0.043     2     Ks
56376.195482 16.311   0.062   0.129     3     Ks
56377.299430 16.258   0.033   0.041     3     Ks
56418.163365 15.860   0.037   0.041     3     Ks
56420.266023 15.824   0.030   0.045     3     Ks
56422.354631 15.520   0.105   0.094     2     Ks
56438.251574 15.208   0.053   0.133     3     Ks
56439.276633 15.140   0.037   0.024     3     Ks
56459.134414 14.203   0.017   0.023     3     Ks
56461.032048 14.134   0.009   0.005     3     Ks
56462.244802 14.071   0.019   0.026     3     Ks
56464.246851 14.011   0.014   0.015     3     Ks
56466.236762 13.980   0.048   0.127     3     Ks
56467.231305 13.926   0.012   0.014     3     Ks
56468.243190 13.886   0.016   0.005     2     Ks
56469.182639 13.878   0.017   0.010     2     Ks
56470.145274 13.832   0.009   0.008     3     Ks
56471.046638 13.810   0.008   0.004     3     Ks
56472.129321 13.797   0.010   0.004     3     Ks
56827.052621 13.921   0.008   0.006    12     Ks
56828.989727 13.929   0.012   0.013     3     Ks
56831.012558 13.949   0.019   0.010     3     Ks
56837.005751 14.035   0.011   0.005     3     Ks
56839.974405 14.032   0.012   0.002     3     Ks
57134.125939 16.539   0.094   0.045     2     Ks
57171.043448 16.106   0.040   0.049     3     Ks
57172.071266 15.993   0.057   0.061     3     Ks
57182.105987 15.945   0.018   0.026     6     Ks
57198.981018 15.626   0.025   0.028     3     Ks
57586.098718 14.009   0.011   0.004     3     Ks
57922.187849 16.612   0.060   0.061     3     Ks
57924.135730 16.611   0.071   0.066     3     Ks
58215.393411 13.415   0.015   0.017     6     Ks
58264.015372 13.513   0.010   0.011     3     Ks
58596.391070 15.835   0.059   0.071     3     Ks
58655.259224 16.302   0.053   0.056     3     Ks
58704.050971 16.548   0.113     NaN     1     Ks


==> anc/2dp/sf28_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55285.336662 18.401   0.031   0.037     2      Y
55285.341224 19.938   0.097   0.034     2      Z
55289.305234 14.719   0.006   0.003     2      H
55289.310014 13.247   0.013   0.003     2     Ks
55289.314883 16.732   0.010   0.015     2      J
55296.280406 13.277   0.011   0.004     2     Ks
55374.137946 13.253   0.011   0.004     2     Ks
55426.069647 13.544   0.010   0.004     4     Ks
55431.074909 13.354   0.013   0.000     2     Ks
55456.004892 13.069   0.011   0.002     2     Ks
55699.287953 13.124   0.012   0.011     2     Ks
55772.988950 14.635   0.031   0.013     2     Ks
55790.056369 13.993   0.014   0.004     2     Ks
55790.978426 14.302   0.016   0.000     2     Ks
55794.074899 14.143   0.012   0.010     2     Ks
55795.061971 14.577   0.028   0.027     2     Ks
55803.057095 14.505   0.018   0.018     2     Ks
55804.049813 14.468   0.017   0.001     2     Ks
55809.044222 14.142   0.018   0.006     2     Ks
55819.006523 14.073   0.019   0.022     2     Ks
55820.014012 14.280   0.015   0.004     2     Ks
55821.020120 14.630   0.024   0.016     2     Ks
55836.983838 14.725   0.027   0.001     2     Ks
56319.378911 16.496   0.056   0.021     2     Ks
56373.230007 16.811   0.224     NaN     1     Ks
56375.237732 16.791   0.093   0.117     2     Ks
56458.087105 16.349   0.055   0.006     2     Ks
56459.012282 16.369   0.111   0.006     2     Ks
56460.039021 16.112   0.039   0.042     4     Ks
56461.173096 16.060   0.078   0.030     2     Ks
56463.153733 16.557   0.076   0.204     2     Ks
56464.214511 16.447   0.053   0.049     2     Ks
56469.197614 16.218   0.366     NaN     1     Ks
56470.160438 16.516   0.075   0.018     2     Ks
56779.085382 16.646   0.116   0.074     2     Ks
56829.962433 15.714   0.044   0.074     2     Ks
56830.989897 16.128   0.076   0.025     2     Ks
56831.973288 16.127   0.069   0.081     2     Ks
56834.004207 16.377   0.077   0.118     2     Ks
56836.981638 16.539   0.083   0.207     2     Ks
56838.982348 16.469   0.074   0.072     3     Ks
56840.976794 16.463   0.133     NaN     1     Ks
57112.176587 15.011   0.026   0.022     2     Ks
57122.209009 14.377   0.020   0.007     2     Ks
57174.989111 14.475   0.034   0.084     2     Ks
57180.257722 17.852   0.036   0.075     2      H
57180.263358 15.070   0.011   0.006     2     Ks
57183.991490 15.137   0.040   0.010     2     Ks
57198.987164 15.625   0.039   0.107     2     Ks
57571.149922 14.935   0.030   0.010     2     Ks
57922.973693 15.373   0.027   0.026     2     Ks
57924.140016 15.733   0.049   0.096     2     Ks
57932.189276 15.796   0.048   0.141     2     Ks
58209.295287 12.423   0.015   0.010     2     Ks
58213.370617 12.367   0.016   0.014     2     Ks
58247.326801 12.501   0.019   0.006     2     Ks
58596.407563 12.405   0.010   0.001     2     Ks
58704.113720 12.292   0.018   0.008     2     Ks
58719.071453 12.437   0.012   0.025     2     Ks


==> anc/2dp/sf29_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55260.382079 13.241   0.009   0.006     2     Ks
55298.199670 14.839   0.009   0.001     2      H
55298.204808 13.727   0.009   0.004     2     Ks
55298.209845 15.773   0.007   0.011     2      J
55327.222327 14.994   0.007   0.001     2      H
55327.227153 13.910   0.008   0.000     2     Ks
55327.231917 15.967   0.006   0.005     2      J
55387.174027 15.637   0.010   0.001     2      H
55387.179468 14.544   0.011   0.009     2     Ks
55387.184849 16.599   0.011   0.009     2      J
55389.139739 15.618   0.009   0.011     2      H
55389.149436 14.553   0.011   0.011     2     Ks
55389.155480 16.616   0.016   0.012     2      J
55404.162952 17.800   0.020   0.023     2      Y
55404.168134 19.603   0.065   0.027     2      Z
55407.129016 15.778   0.022   0.004     2      H
55407.134491 14.699   0.011   0.005     2     Ks
55407.140212 16.737   0.013   0.017     2      J
55411.075322 15.783   0.009   0.002     2      H
55411.080724 14.725   0.011   0.008     2     Ks
55411.086493 16.760   0.011   0.005     2      J
55422.027710 14.846   0.016   0.010     2     Ks
55423.086076 14.817   0.015   0.008     2     Ks
55425.083949 14.869   0.016   0.038     2     Ks
55690.357591 16.520   0.080   0.035     2     Ks
55787.109788 17.233   0.175     NaN     1     Ks
58231.600000 17.700     NaN     NaN     0     Ks


==> anc/2dp/sf2_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55226.226703 10.549   0.016   0.096     3     Ks
55269.114014 10.867   0.014   0.089     4     Ks
55270.130288 16.656   0.009   0.008     4      H
55270.136563 10.547   0.177   0.007     2     Ks
55281.075603 10.975   0.012   0.018     2     Ks
55282.099252 10.973   0.010   0.001     3     Ks
55701.982095 13.810   0.008   0.005     4     Ks
55723.005141 13.941   0.014   0.018     2     Ks
55733.960030 13.984   0.009   0.013     4     Ks
55735.967213 14.032   0.010   0.016     4     Ks
55754.968095 14.142   0.016   0.014     3     Ks
55764.006553 14.143   0.012   0.012     2     Ks
55766.971586 14.216   0.013   0.020     4     Ks
55767.976272 14.152   0.014   0.028     3     Ks
55770.990494 14.190   0.013   0.007     2     Ks
55938.346641 13.588   0.008   0.017     4     Ks
55947.265514 13.294   0.013   0.002     3     Ks
55994.097305 11.931   0.009   0.013     4     Ks
56000.113245 11.789   0.010   0.001     3     Ks
56008.155008 11.668   0.010   0.006     3     Ks
56010.046787 11.601   0.007   0.011     4     Ks
56041.991322 11.058   0.007   0.007     6     Ks
56045.974749 10.677   0.177   0.152     2     Ks
56046.972748 11.018   0.016   0.058     2     Ks
56047.996976 10.820   0.177   0.007     2     Ks
56328.337666  9.472   0.177   0.022     2     Ks
56364.185399  9.329   0.102   0.018     6     Ks
56369.253694  9.323   0.177   0.006     2     Ks
56371.069136  9.357   0.177   0.020     2     Ks
56372.184626  9.334   0.177   0.002     2     Ks
56374.046024  9.298   0.177   0.023     2     Ks
56375.046288  9.294   0.250     NaN     1     Ks
56376.060197  9.461   0.177   0.041     2     Ks
56377.021443  9.348   0.125   0.009     4     Ks
56378.130629  9.343   0.125   0.019     4     Ks
56398.983100  9.360   0.177   0.048     2     Ks
56401.000904  9.405   0.125   0.014     4     Ks
56401.978748  9.341   0.177   0.024     2     Ks
56403.989566  9.463   0.177   0.014     2     Ks
56407.223459  9.422   0.125   0.025     4     Ks
56408.004584  9.404   0.177   0.004     2     Ks
56408.987652  9.369   0.177   0.013     2     Ks
56756.013836 11.544   0.008   0.012     2     Ks
56773.204791 11.625   0.010   0.025     3     Ks
56774.155486 11.654   0.012   0.011     2     Ks
56778.149805 11.652   0.010   0.011     3     Ks
56779.053425 11.665   0.008   0.012     3     Ks
56785.973555 11.741   0.018     NaN     1     Ks
56786.979682 11.725   0.010   0.013     2     Ks
56787.977086 11.706   0.009   0.007     3     Ks
57074.226116 13.468   0.012   0.016     3     Ks
57080.200387 13.480   0.011   0.015     3     Ks
57112.129482 13.623   0.009   0.007     6     Ks
57113.986519 13.590   0.010   0.008     3     Ks
57118.068772 13.603   0.007   0.000     3     Ks
57121.008045 13.612   0.009   0.005     6     Ks
57570.011781 10.390   0.177   0.024     2     Ks
57928.029172  9.738   0.125   0.010     4     Ks
58212.257857 11.121   0.008   0.010     4     Ks
58234.967926 11.244   0.007   0.006     4     Ks
58245.198942 11.285   0.012   0.004     4     Ks
58599.193551 13.277   0.015   0.010     4     Ks
58653.085571 13.500   0.008   0.010     4     Ks


==> anc/2dp/sf30_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55244.334612 17.166   0.023   0.007     2      H
55244.339716 13.243   0.010     NaN     1     Ks
55260.384747 12.846   0.011   0.002     2     Ks
55374.149018 11.033   0.010   0.004     2     Ks
55426.070144 10.511   0.250     NaN     1     Ks
55428.088953 10.501   0.144   0.007     3     Ks
55439.047166 10.466   0.177   0.004     2     Ks
55690.360540 11.470   0.013   0.001     2     Ks
55763.990732 11.884   0.010   0.009     2     Ks
55790.069563 12.040   0.018   0.016     2     Ks
55804.061368 12.162   0.009   0.003     2     Ks
55809.032231 12.206   0.007   0.001     2     Ks
55810.014244 12.249   0.012   0.004     2     Ks
55820.025475 12.336   0.015   0.004     2     Ks
55820.977874 12.342   0.010   0.004     2     Ks
55822.004434 12.349   0.008   0.016     3     Ks
55822.992249 12.363   0.009   0.008     2     Ks
55824.012696 12.364   0.010   0.012     2     Ks
56372.290066 10.773   0.020   0.058     2     Ks
56374.203388 10.741   0.017   0.012     2     Ks
56375.198187 10.757   0.022   0.101     2     Ks
56376.234105 10.753   0.019   0.093     2     Ks
56377.269217 10.524   0.250     NaN     1     Ks
56422.333330 10.733   0.024   0.000     2     Ks
56428.164395 10.798   0.016     NaN     1     Ks
56438.295773 10.784   0.016   0.002     2     Ks
56439.279801 10.766   0.021   0.002     2     Ks
56459.110647 10.857   0.013   0.012     2     Ks
56461.035459 10.628   0.177   0.004     2     Ks
56464.249819 10.878   0.009   0.011     2     Ks
56466.215868 10.878   0.012   0.007     2     Ks
56467.210271 10.874   0.015   0.009     2     Ks
56468.223296 10.884   0.014   0.000     2     Ks
56469.128110 10.688   0.177   0.012     2     Ks
56470.067772 10.664   0.177   0.015     2     Ks
56470.993038 10.624   0.250     NaN     1     Ks
56472.108329 10.917   0.019   0.114     2     Ks
56473.027402 10.662   0.177   0.016     2     Ks
56473.979895 10.899   0.011   0.095     2     Ks
56830.977967 13.105   0.012   0.009     2     Ks
56831.972526 13.156   0.007   0.011     4     Ks
56833.012829 13.150   0.007   0.001     4     Ks
56834.016186 13.172   0.010   0.004     2     Ks
56837.026947 13.193   0.010   0.002     2     Ks
56839.978433 13.263   0.012   0.011     2     Ks
57081.254066 11.935   0.028   0.008     2     Ks
57094.326208 11.783   0.015   0.007     2     Ks
57172.019889 11.260   0.025     NaN     1     Ks
57178.225924 11.217   0.010   0.010     2     Ks
57185.011369 11.144   0.019   0.013     2     Ks
57198.013921 10.878   0.177   0.014     2     Ks
57199.973334 11.057   0.010   0.006     2     Ks
57204.077235 11.043   0.017   0.005     2     Ks
57570.226019 11.798   0.017     NaN     1     Ks
57923.031639 13.650   0.016   0.004     2     Ks
57924.151811 13.643   0.008   0.013     2     Ks
58213.257109 11.042   0.022     NaN     1     Ks
58216.305784 11.035   0.013   0.010     2     Ks
58224.343439 11.055   0.010   0.028     2     Ks
58704.053947 14.706   0.021   0.008     2     Ks
58721.029822 14.844   0.014   0.020     4     Ks


==> anc/2dp/sf31_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55296.285068 14.450 0.050     NaN     1
55297.315051 14.519 0.035   0.029     2
55374.143226 14.034 0.029   0.001     2
55426.077344 13.578 0.013   0.010     4
55431.080988 13.452 0.023   0.010     2
55699.293510 13.919 0.033   0.001     2
55772.991827 14.210 0.068     NaN     1
55790.059026 14.144 0.040   0.003     2
55794.077584 14.296 0.053     NaN     1
55803.060106 14.578 0.042   0.023     2
55804.052457 14.526 0.039   0.013     2
55809.046766 14.665 0.045   0.038     2
55819.009685 13.953 0.036   0.040     2
55820.016632 14.073 0.024   0.007     2
55821.023792 14.092 0.061     NaN     1
55836.986965 14.063 0.037   0.055     2
56000.376180 13.241 0.023   0.000     2
56075.186401 12.528 0.019     NaN     1
56319.381011 13.103 0.026     NaN     1
56362.235136 12.997 0.015   0.017     2
56365.298614 12.828 0.044     NaN     1
56371.358633 13.049 0.024   0.018     2
56372.353433 13.076 0.070     NaN     1
56373.232763 13.295 0.032     NaN     1
56375.241011 13.157 0.018   0.013     2
56377.185501 13.144 0.024     NaN     1
56394.361829 12.914 0.029   0.000     2
56421.335292 13.311 0.022   0.007     2
56425.278264 13.168 0.029   0.083     2
56458.089681 13.068 0.018   0.009     2
56459.015438 13.059 0.019   0.011     2
56460.041248 12.938 0.012   0.000     2
56461.175928 12.911 0.019   0.010     2
56463.156396 13.108 0.018   0.062     2
56464.217114 13.165 0.019   0.073     2
56465.199719 13.081 0.038     NaN     1
56467.234049 13.107 0.022   0.008     2
56469.199908 13.065 0.022   0.048     2
56470.162956 13.052 0.015   0.018     2
56754.404776 15.593 0.053   0.010     2
56779.088726 15.441 0.100   0.120     2
56829.965377 15.200 0.047   0.039     2
56830.993435 14.860 0.056   0.016     2
56831.976182 14.878 0.042   0.009     2
56834.006892 14.884 0.042   0.050     2
56838.987651 14.709 0.039   0.006     2
56840.979327 14.733 0.038   0.003     2
57177.227593 16.435 0.162     NaN     1
57571.152408 15.522 0.090   0.025     2
57922.975889 13.706 0.020   0.007     2
57924.142346 13.929 0.028   0.041     2
57932.191205 14.135 0.057     NaN     1
58213.373167 12.724 0.026   0.009     2
58247.329254 13.344 0.029   0.037     2
58596.410938 12.380 0.018   0.013     2
58704.116135 12.047 0.017   0.024     2


==> anc/2dp/sf32_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55250.375947 16.417 0.027   0.016     3
55261.328515 16.240 0.040   0.026     3
55422.098944 16.319 0.037   0.015     3
55431.064468 16.160 0.045   0.104     3
55432.053275 16.266 0.058   0.044     4
55439.063181 16.186 0.037   0.029     3
55779.138830 15.961 0.044   0.051     3
55809.060509 15.605 0.025   0.002     3
55810.056955 15.628 0.026   0.012     3
55826.072056 15.891 0.067   0.066     3
55828.993300 15.712 0.054   0.002     2
55993.333582 15.663 0.029   0.026     3
56000.367084 15.749 0.125     NaN     1
56008.286510 15.625 0.030   0.052     2
56015.216915 15.590 0.044   0.029     3
56068.321868 16.072 0.051   0.061     3
56137.993695 16.355 0.048   0.095     3
56384.338974 14.530 0.013   0.011     3
56439.345166 14.330 0.066     NaN     1
56470.084369 14.430 0.012   0.012     3
56471.066673 14.432 0.012   0.026     3
56472.161800 14.365 0.012   0.004     3
56473.067205 14.378 0.011   0.017     3
56474.042911 14.358 0.009   0.002     3
56475.126714 14.253 0.012   0.002     3
56483.094731 14.155 0.004   0.007    27
56484.020857 14.153 0.012   0.008     3
56485.120597 14.245 0.011   0.017     3
56487.132161 14.223 0.011   0.008     3
56488.160555 14.278 0.013   0.003     3
56489.072026 14.349 0.014   0.013     3
56492.058620 14.319 0.006   0.006     9
56494.007415 14.473 0.021   0.005     5
56848.039402 16.543 0.023   0.019    22
57181.320152 16.332 0.029   0.039     3
57204.127299 15.854 0.063   0.073     2
57212.974748 15.677 0.035   0.034     3
57214.017153 15.732 0.027   0.043     5
57575.075239 13.945 0.094     NaN     1
57599.120602 14.208 0.010   0.007     3
57924.177568 13.800 0.011   0.007     3
57925.105782 13.806 0.012   0.003     3
58215.373720 12.335 0.027   0.047     2
58247.316884 12.721 0.012   0.007     6
58704.071325 13.302 0.012   0.015     3
58706.136920 13.311 0.010   0.008     3
58726.037884 13.475 0.032     NaN     1


==> anc/2dp/sf33_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.124794 15.048   0.026   0.050     2     Ks
55298.130043 18.202   0.097   0.342     2      J
55299.300792 17.340   0.051   0.013     3      H
55299.305712 15.173   0.015   0.016     3     Ks
55305.290293 15.119   0.020   0.030     3     Ks
55326.346406 17.025   0.075   0.018     2      H
55326.351631 15.080   0.017   0.018     3     Ks
55426.121186 15.224   0.019   0.007     3     Ks
55431.054665 15.173   0.023   0.037     3     Ks
55432.057861 15.158   0.021   0.023     6     Ks
55433.029294 15.180   0.027   0.022     2     Ks
55435.035994 15.176   0.021   0.013     3     Ks
55437.068929 15.084   0.021   0.021     3     Ks
55439.033109 15.154   0.021   0.022     3     Ks
55463.013510 15.185   0.029   0.041     3     Ks
55698.333797 14.781   0.019   0.011     3     Ks
55763.005265 14.807   0.034   0.052     3     Ks
55779.031855 14.743   0.017   0.011     3     Ks
55781.118617 14.719   0.016   0.007     3     Ks
55783.990640 14.777   0.020   0.026     3     Ks
55791.023407 14.779   0.016   0.017     3     Ks
55809.064726 14.596   0.018   0.017     3     Ks
55810.052133 14.552   0.011   0.008     6     Ks
55818.059509 14.519   0.018   0.017     3     Ks
55822.983434 14.475   0.012   0.014     3     Ks
55823.992878 14.430   0.014   0.013     3     Ks
55992.329149 14.095   0.014   0.003     2     Ks
55994.247835 14.057   0.017   0.026     3     Ks
55995.288336 14.048   0.015   0.024     3     Ks
55998.309218 13.982   0.022   0.027     2     Ks
56000.250671 13.944   0.014   0.008     5     Ks
56005.275760 13.894   0.015   0.015     3     Ks
56008.253666 13.863   0.012   0.018     3     Ks
56011.258719 13.835   0.017   0.004     3     Ks
56013.268414 13.850   0.017   0.019     2     Ks
56015.322748 13.802   0.010   0.008     3     Ks
56016.177157 13.776   0.017   0.018     3     Ks
56056.344937 13.549   0.010   0.022     5     Ks
56068.326503 13.435   0.016   0.013     3     Ks
56070.204238 13.455   0.018   0.029     3     Ks
56071.114885 13.455   0.021   0.018     2     Ks
56075.168980 13.406   0.009   0.009     5     Ks
56079.071631 13.361   0.013   0.015     3     Ks
56439.354166 11.017   0.015   0.011     3     Ks
56459.025978 11.076   0.008   0.005     6     Ks
56471.006250 11.111   0.009   0.032     3     Ks
56474.028668 11.122   0.015   0.011     2     Ks
56479.099385 11.095   0.005   0.004    15     Ks
56480.097501 11.123   0.008   0.005     5     Ks
56483.103361 11.087   0.006   0.013    10     Ks
56484.031514 11.106   0.013   0.007     2     Ks
56486.019176 11.101   0.022     NaN     1     Ks
56487.086072 11.094   0.012   0.010     3     Ks
56491.968823 11.177   0.015   0.014     2     Ks
56494.968650 11.092   0.009   0.008     3     Ks
56751.419576 20.064   0.127   0.217     2      Z
56841.075658 11.308   0.009   0.012     3     Ks
56844.039360 11.306   0.034   0.004     2     Ks
56845.091987 11.335   0.004   0.007    17     Ks
56848.141088 11.335   0.006   0.004     6     Ks
56849.053702 11.343   0.021     NaN     1     Ks
56850.058046 11.304   0.012   0.023     3     Ks
57081.283880 11.397   0.046     NaN     1     Ks
57094.342966 11.475   0.012   0.010     3     Ks
57112.270896 11.475   0.024     NaN     1     Ks
57133.396436 18.069   0.039   0.060     3      Y
57133.400354 19.745   0.253     NaN     1      Z
57138.128890 11.668   0.007   0.006     6     Ks
57147.277002 18.358   0.043   0.052     3      Y
57152.141765 11.691   0.013   0.039     3     Ks
57162.244575 11.752   0.015   0.001     2     Ks
57165.037834 11.719   0.012   0.012     4     Ks
57203.037093 13.326   0.007   0.009     6      H
57203.051856 11.786   0.008   0.025     3     Ks
57203.060203 15.881   0.014   0.013     2      J
57204.159027 11.770   0.018   0.010     2     Ks
57210.982105 11.876   0.006   0.005     6     Ks
57210.996507 13.444   0.010     NaN     1      H
57211.006536 16.008   0.017   0.006     3      J
57211.975861 11.900   0.009   0.008     3     Ks
57214.006713 11.917   0.012   0.008     6     Ks
57575.070442 11.949   0.011   0.007     5     Ks
57601.068255 11.970   0.013   0.009     3     Ks
57923.061530 11.950   0.010   0.007     3     Ks
57924.165117 11.957   0.011   0.001     3     Ks
57925.099200 11.938   0.008   0.010     6     Ks
58212.369651 11.968   0.013   0.015     3     Ks
58213.357882 12.002   0.017   0.022     2     Ks
58224.311894 12.043   0.009   0.010     3     Ks
58247.313189 12.047   0.020   0.012     3     Ks
58249.102343 12.057   0.016   0.009     3     Ks
58250.188602 12.081   0.012   0.021     3     Ks
58651.248492 12.056   0.018   0.009     2     Ks
58704.131551 12.187   0.008   0.005     6     Ks
58705.132961 12.145   0.015   0.035     5     Ks
58726.023913 12.189   0.012   0.009     3     Ks


==> anc/2dp/sf34_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55809.063408 16.713 0.101   0.086     2
55810.059994 16.452 0.085   0.079     2
55828.996175 14.839 0.022   0.052     2
55993.336464 10.346 0.177   0.016     2
56000.369442 10.434 0.177   0.020     2
56008.289588 10.438 0.250     NaN     1
56015.220340 10.465 0.177   0.035     2
56068.325079 10.427 0.177   0.026     2
56137.996481  9.736 0.177   0.005     2
56384.341914 13.112 0.010   0.004     2
56439.348195 14.108 0.036   0.019     2
56470.087571 14.513 0.017   0.007     2
56471.069544 14.525 0.016   0.022     2
56472.164636 14.558 0.017   0.009     2
56473.070663 14.551 0.019   0.002     2
56474.045851 14.577 0.017   0.016     2
56475.129574 14.572 0.016   0.001     2
56483.097641 14.659 0.007   0.003    18
56484.023791 14.644 0.024   0.006     2
56485.123577 14.640 0.029   0.017     2
56487.135174 14.695 0.017   0.014     2
56488.163422 14.654 0.018   0.040     2
56489.075014 14.736 0.020   0.000     2
56492.062125 14.759 0.014   0.008     6
56494.016510 14.761 0.020   0.012     4
56848.043017 16.956 0.043   0.034    16
57186.300000 18.000   NaN     NaN     0


==> anc/2dp/sf35_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55258.359381 18.379   0.103     NaN     1      H
55258.366047 12.975   0.010   0.001     2     Ks
55261.331034 13.007   0.011   0.009     2     Ks
55271.278381 13.112   0.008   0.004     2     Ks
55422.105824 14.689   0.016   0.011     2     Ks
55431.071726 14.788   0.018   0.015     2     Ks
55432.065808 14.768   0.027   0.025     2     Ks
55439.071168 14.782   0.021   0.026     2     Ks
55779.141727 11.532   0.009   0.001     2     Ks
55809.063408 11.363   0.012   0.011     2     Ks
55810.059994 11.309   0.012   0.000     2     Ks
55828.996175 11.195   0.009   0.007     2     Ks
55993.336464 11.157   0.009   0.012     2     Ks
56000.369442 11.140   0.023   0.010     2     Ks
56015.220340 11.206   0.017   0.005     2     Ks
56068.325079 11.464   0.013   0.004     2     Ks
56137.996481 11.884   0.018   0.001     2     Ks
56384.341914 14.026   0.011   0.000     2     Ks
56439.348195 14.499   0.047   0.037     2     Ks
56470.087571 14.600   0.016   0.002     2     Ks
56471.069544 14.592   0.012   0.010     2     Ks
56472.164636 14.630   0.016   0.006     2     Ks
56473.070663 14.636   0.017   0.004     2     Ks
56474.045851 14.643   0.014   0.014     2     Ks
56475.129574 14.630   0.015   0.006     2     Ks
56483.097641 14.633   0.006   0.004    18     Ks
56484.023791 14.641   0.015   0.004     2     Ks
56485.123577 14.624   0.019   0.006     2     Ks
56487.135174 14.623   0.016   0.000     2     Ks
56488.163422 14.639   0.018   0.001     2     Ks
56489.075014 14.640   0.016   0.023     2     Ks
56492.062125 14.633   0.009   0.007     6     Ks
56494.016510 14.643   0.018   0.008     4     Ks
56848.042628 11.163   0.003   0.008    14     Ks
57081.278885 11.369   0.047     NaN     1     Ks
57094.338137 11.456   0.009   0.010     2     Ks
57203.130882 17.252   0.024   0.030     2      H
57203.138371 12.219   0.013     NaN     1     Ks
57204.132928 12.206   0.013   0.007     2     Ks
57212.977583 12.286   0.010   0.004     2     Ks
57214.007200 12.296   0.010   0.004     6     Ks
57575.077604 15.648   0.065   0.107     2     Ks
57599.123560 14.836   0.021   0.009     2     Ks
57925.108366 11.030   0.013   0.008     2     Ks
58215.376239 12.361   0.023   0.000     2     Ks
58247.319662 12.619   0.017   0.008     4     Ks
58704.074237 12.389   0.014   0.006     2     Ks
58706.139716 12.361   0.010   0.014     2     Ks
58726.041203 12.132   0.032   0.028     2     Ks


==> anc/2dp/sf36_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55435.036427 16.041 0.113   0.098     2
55437.069247 15.969 0.087   0.053     3
55439.033723 15.900 0.088   0.002     3
55463.013994 15.935 0.144   0.111     2
55809.064734 15.892 0.113     NaN     1
55818.059510 15.854 0.089   0.137     2
55994.247648 15.831 0.080   0.107     2
55995.288524 15.864 0.086   0.079     2
55998.309406 15.711 0.102   0.052     2
56005.275368 15.920 0.117     NaN     1
56013.269394 15.955 0.069   0.039     3
56056.351270 15.858 0.077   0.084     2
56068.326058 15.837 0.194     NaN     1
56458.996663 15.470 0.117     NaN     1
56470.099950 15.674 0.049   0.062     3
56471.048304 15.642 0.072     NaN     1
56472.171496 15.685 0.034   0.039     6
56473.071967 15.712 0.042   0.043     3
56473.990187 15.730 0.058   0.016     3
56475.073238 15.646 0.061   0.056     3
56483.089593 15.636 0.020   0.021    24
56484.038516 15.769 0.059   0.021     3
56487.075426 15.776 0.082   0.030     2
56488.189069 15.548 0.060   0.112     3
56489.053033 15.638 0.060   0.029     3
56492.087623 15.696 0.030   0.030    11
56494.969080 15.525 0.139     NaN     1
56844.039143 12.155 0.076     NaN     1
56848.141296 10.179 0.083   0.012     9
56849.053698 10.684 0.027   0.068     3
56850.054590 11.539 0.017   0.072     8
57094.342950 15.442 0.070   0.104     2
57112.270896 15.561 0.045   0.039     3
57152.142037 15.459 0.091   0.198     2
57165.041315 15.402 0.084   0.056     3
57204.158742 15.607 0.072   0.043     2
57211.001361 15.614 0.091     NaN     1
57214.012508 15.681 0.086     NaN     1
57601.068290 15.855 0.136     NaN     1
58651.248492 15.978 0.087   0.001     2


==> anc/2dp/sf37_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55299.335895 16.649   0.090     NaN     1     Ks
55426.133084 16.188   0.052   0.001     2     Ks
55435.045103 15.844   0.040   0.052     2     Ks
55437.078430 16.046   0.041   0.033     2     Ks
55439.042127 16.212   0.055   0.017     2     Ks
55463.025307 15.768   0.056   0.026     2     Ks
55779.039830 14.011   0.012   0.009     2     Ks
55809.073198 13.589   0.011   0.008     2     Ks
55810.070699 13.593   0.015   0.012     2     Ks
55818.069141 13.354   0.010   0.005     2     Ks
55992.337061 12.736   0.009   0.011     2     Ks
55994.255277 12.499   0.010   0.010     2     Ks
55995.295997 12.702   0.011   0.006     2     Ks
56000.261369 12.686   0.016   0.009     2     Ks
56005.283565 13.050   0.009   0.008     2     Ks
56008.262551 13.073   0.013   0.012     2     Ks
56013.278040 12.873   0.012   0.008     2     Ks
56016.186613 13.035   0.011   0.007     2     Ks
56056.372220 13.325   0.014   0.014     2     Ks
56068.337091 13.415   0.012   0.007     2     Ks
56075.149451 13.017   0.008   0.008     2     Ks
56079.080852 13.169   0.009   0.002     2     Ks
56459.005059 13.409   0.035     NaN     1     Ks
56470.109874 13.411   0.007   0.006     2     Ks
56471.056592 13.371   0.009   0.014     2     Ks
56472.180225 13.422   0.008   0.006     4     Ks
56473.080035 13.210   0.007   0.010     2     Ks
56473.999246 13.217   0.008   0.011     2     Ks
56475.081510 13.187   0.011   0.015     2     Ks
56483.096437 12.862   0.003   0.007    20     Ks
56484.047026 12.739   0.009   0.004     2     Ks
56487.083561 13.033   0.007   0.005     2     Ks
56488.196886 13.003   0.012   0.019     2     Ks
56489.061558 13.067   0.010   0.014     2     Ks
56492.105092 13.098   0.005   0.005     8     Ks
56494.976915 13.338   0.009   0.004     2     Ks
56754.377786 14.648   0.007   0.012     2      H
56754.382929 12.727   0.011   0.001     2     Ks
56754.388107 17.023   0.012   0.003     2      J
56844.050376 13.303   0.033     NaN     1     Ks
56848.149946 13.479   0.007   0.006     6     Ks
56849.062709 13.380   0.013   0.010     2     Ks
56850.066889 13.227   0.005   0.006     6     Ks
57081.266661 13.466   0.055     NaN     1     Ks
57094.313541 13.833   0.019   0.019     2     Ks
57147.291425 19.071   0.090   0.016     2      Y
57165.049875 12.976   0.011   0.014     2     Ks
57204.170445 12.673   0.018   0.017     2     Ks
57211.028065 14.393   0.007   0.008     2      H
57211.033805 12.740   0.006   0.014     2     Ks
57211.038933 16.498   0.010   0.017     2      J
57214.015244 12.633   0.007   0.003     4     Ks
57575.086518 12.604   0.024   0.003     2     Ks
57601.076221 12.330   0.009   0.013     2     Ks
57925.110016 13.268   0.007   0.005     4     Ks
58213.365744 12.831   0.015   0.012     2     Ks
58247.320637 12.950   0.016   0.014     2     Ks
58250.195845 12.881   0.010   0.002     2     Ks
58651.256509 12.686   0.008   0.006     2     Ks
58704.143832 12.417   0.008   0.008     2     Ks
58705.144580 12.305   0.021   0.009     2     Ks


==> anc/2dp/sf38_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55258.377347 17.471   0.037   0.047     2      H
55258.382224 12.305   0.008   0.007     2     Ks
55261.339499 12.352   0.010   0.004     2     Ks
55271.290041 17.618   0.029   0.008     2      H
55271.294775 12.513   0.009   0.006     2     Ks
55437.055326 16.432   0.053   0.048     2     Ks
55439.022581 16.568   0.061   0.051     2     Ks
55463.005425 16.853   0.081   0.111     2     Ks
55464.022227 16.831   0.110   0.082     2     Ks
56485.500000 17.500     NaN     NaN     0     Ks


==> anc/2dp/sf39_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55391.900000 17.000     NaN     NaN     0     Ks
57113.185996  9.544   0.144   0.056     3     Ks
57162.095068 16.083   0.008   0.002     3      Y
57162.098534 18.057   0.016   0.037     3      Z
57199.993590  9.720   0.144   0.046     3     Ks
57216.163085 12.310   0.012   0.011     2      H
57216.168164 11.070   0.177   0.060     2     Ks
57216.173621 13.887   0.022   0.002     2      J
57219.993431 10.992   0.144   0.045     3     Ks
57219.999924 13.847   0.021   0.008     3      J
57221.042915 11.229   0.008   0.005     3     Ks
57224.168063 11.337   0.011   0.014     3     Ks
57576.173079 13.800   0.013   0.006     3     Ks
57925.157241 15.347   0.019   0.019     6     Ks
58213.397924 15.828   0.062   0.040     3     Ks
58249.089728 15.882   0.629     NaN     1     Ks
58250.250305 15.914   0.065   0.051     3     Ks
58651.296077 15.821   0.040   0.035     3     Ks
58706.144981 16.824   0.086   0.083     3     Ks


==> anc/2dp/sf3_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55269.149356 17.448   0.117     NaN     1     Ks
55270.161386 18.590   0.087     NaN     1      H
55270.166183 17.244   0.100     NaN     1     Ks
55272.146265 17.291   0.162     NaN     1     Ks
55701.991205 14.238   0.017     NaN     1     Ks
55721.016350 13.771   0.021     NaN     1     Ks
55724.116666 13.739   0.022     NaN     1     Ks
55733.969582 13.501   0.019     NaN     1     Ks
55735.978056 13.425   0.013     NaN     1     Ks
55754.976732 13.354   0.019     NaN     1     Ks
55764.014736 13.404   0.017     NaN     1     Ks
55766.995987 13.382   0.008   0.006     4     Ks
55767.986153 13.362   0.018     NaN     1     Ks
55770.998684 13.387   0.016     NaN     1     Ks
55938.357639 13.633   0.013     NaN     1     Ks
55947.278435 13.667   0.017     NaN     1     Ks
55994.146097 13.715   0.011   0.012     2     Ks
56000.118851 13.696   0.012   0.026     3     Ks
56001.120913 13.672   0.020     NaN     1     Ks
56008.165249 13.683   0.016     NaN     1     Ks
56010.056702 13.681   0.018     NaN     1     Ks
56016.054200 13.698   0.020     NaN     1     Ks
56042.021521 13.799   0.013   0.004     2     Ks
56045.984636 13.835   0.022     NaN     1     Ks
56046.980698 13.820   0.029     NaN     1     Ks
56048.005715 13.809   0.015     NaN     1     Ks
56328.346955 14.250   0.019     NaN     1     Ks
56360.108561 14.343   0.031     NaN     1     Ks
56364.193643 14.330   0.013   0.021     3     Ks
56365.082090 14.347   0.017   0.011     2     Ks
56369.261767 14.294   0.022     NaN     1     Ks
56371.069415 14.313   0.017   0.021     2     Ks
56372.153026 14.272   0.013   0.026     2     Ks
56374.058628 14.252   0.018   0.003     2     Ks
56375.062085 14.247   0.014   0.027     2     Ks
56376.076440 14.279   0.070     NaN     1     Ks
56377.031525 14.239   0.012   0.007     3     Ks
56378.126493 14.237   0.012   0.012     4     Ks
56383.092281 14.226   0.018     NaN     1     Ks
56390.006220 14.183   0.017     NaN     1     Ks
56392.994487 14.182   0.019     NaN     1     Ks
56398.995683 14.317   0.016   0.018     2     Ks
56401.010316 14.296   0.019   0.033     2     Ks
56401.986853 14.310   0.024     NaN     1     Ks
56403.988936 14.288   0.019   0.026     2     Ks
56407.196210 14.320   0.011   0.010     5     Ks
56408.004373 14.297   0.016   0.027     2     Ks
56408.987497 14.296   0.016   0.023     2     Ks
56412.015013 14.337   0.022     NaN     1     Ks
56420.198130 14.299   0.019     NaN     1     Ks
56756.013330 14.458   0.021   0.034     2     Ks
56759.997027 14.391   0.021     NaN     1     Ks
56773.217353 14.416   0.021   0.004     2     Ks
56774.166989 14.381   0.013   0.001     2     Ks
56778.163238 14.474   0.017   0.008     2     Ks
56779.069230 14.472   0.014   0.011     2     Ks
56785.981579 14.459   0.023     NaN     1     Ks
56787.047504 14.468   0.017   0.030     2     Ks
56787.986031 14.484   0.027     NaN     1     Ks
56789.057284 14.412   0.026     NaN     1     Ks
57112.110812 14.605   0.013   0.011     4     Ks
57113.053033 14.595   0.015     NaN     1     Ks
57113.058686 17.020   0.029     NaN     1      J
57113.998553 14.632   0.028   0.054     2     Ks
57114.050404 16.900   0.023     NaN     1      J
57115.014817 14.610   0.021   0.001     2     Ks
57118.077162 14.579   0.022     NaN     1     Ks
57121.017336 14.579   0.020   0.018     2     Ks
57140.119279 17.986   0.052   0.120     2      Y
57140.123820 19.186   0.079   0.296     2      Z
57570.042291 14.752   0.021   0.023     2     Ks
57927.073367 14.853   0.028   0.009     2     Ks
57928.036217 14.844   0.046   0.064     2     Ks
58212.270448 15.067   0.049     NaN     1     Ks
58221.984267 15.069   0.086     NaN     1     Ks
58234.981066 14.976   0.041   0.090     2     Ks
58245.207337 15.055   0.031     NaN     1     Ks
58247.172777 15.005   0.080     NaN     1     Ks
58599.206361 15.259   0.091   0.012     2     Ks
58604.201417 15.374   0.082     NaN     1     Ks
58653.093888 15.249   0.053     NaN     1     Ks


==> anc/2dp/sf40_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.349533  9.500   0.177   0.044     2     Ks
55275.376904  9.876   0.354   0.062     2     Ks
55275.381996 12.859   0.014     NaN     1      J
55280.267515  9.924   0.354   0.080     2     Ks
55280.272536 12.938   0.012     NaN     1      J
55407.193898 15.527   0.007   0.001     2      Y
55467.002924 12.312   0.012   0.006     2     Ks
55696.256039 14.220   0.018   0.011     2     Ks
55697.271370 14.335   0.022   0.014     2     Ks
55698.274331 14.303   0.020   0.008     2     Ks
55699.278355 14.260   0.014   0.014     2     Ks
55728.314798 14.470   0.021   0.030     2     Ks
55743.200282 17.852   0.018   0.028     2      Y
55743.204981 19.539   0.052   0.040     2      Z
55800.009868 14.914   0.027   0.017     2     Ks
55816.076553 15.082   0.047     NaN     1     Ks
55993.298178 16.216   0.044   0.060     2     Ks
55994.322850 16.266   0.065   0.016     2     Ks
55997.314539 16.226   0.059   0.024     2     Ks
56000.282296 16.343   0.170     NaN     1     Ks
56012.256514 16.315   0.051   0.005     2     Ks
56016.196937 16.727   0.183     NaN     1     Ks
56058.322149 16.555   0.066   0.010     2     Ks
56490.136011 17.028   0.115   0.012     2     Ks
57198.500000 17.300     NaN     NaN     0     Ks


==> anc/2dp/sf41_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.348484 17.566   0.171   0.169     2     Ks
55275.374708 17.411   0.081   0.063     2     Ks
55280.265325 17.566   0.089   0.063     2     Ks
55467.001533 18.050   0.256   0.084     2     Ks
55696.254833 17.344   0.147   0.367     2     Ks
55697.270164 17.473   0.143   0.044     2     Ks
55698.273120 17.584   0.145   0.017     2     Ks
55699.277125 17.499   0.148   0.222     2     Ks
55728.313550 17.506   0.214   0.020     2     Ks
55800.008677 17.513   0.241   0.213     2     Ks
55816.075569 17.942   0.317   0.043     2     Ks
55993.296969 16.995   0.095   0.113     2     Ks
55994.321721 16.841   0.096   0.062     2     Ks
55997.313422 16.769   0.077   0.160     2     Ks
56000.280973 16.453   0.095   0.010     2     Ks
56012.255152 16.511   0.053   0.014     2     Ks
56016.195806 16.429   0.091   0.200     2     Ks
56058.320742 16.990   0.083   0.083     2     Ks
56439.307861 16.562   0.101   0.131     2     Ks
56471.171741 16.582   0.063   0.021     2     Ks
56475.067692 16.731   0.069   0.014     2     Ks
56488.060582 16.672   0.052   0.065     4     Ks
56489.104920 16.633   0.054   0.037     4     Ks
56490.089488 16.575   0.035   0.043    10     Ks
56492.069578 16.613   0.038   0.126     8     Ks
56497.108293 16.519   0.068   0.036     2     Ks
56502.004826 16.580   0.075   0.060     2     Ks
56503.000876 16.679   0.085   0.035     2     Ks
56504.071925 16.507   0.071   0.115     6     Ks
56841.039244 14.583   0.011   0.013     2     Ks
56844.033372 14.385   0.023     NaN     1     Ks
56848.053413 14.631   0.008   0.018     4     Ks
56867.015440 14.604   0.012   0.007     2     Ks
56868.003335 14.619   0.010   0.014     4     Ks
57094.353747 14.581   0.014   0.028     2     Ks
57211.160904 17.153   0.093     NaN     1      H
57211.167038 14.514   0.007   0.006     2     Ks
57219.978975 14.542   0.011   0.004     2     Ks
57221.062121 14.519   0.008   0.020     4     Ks
57223.222715 14.569   0.011   0.024     2     Ks
57578.059561 14.555   0.017   0.037     2     Ks
57925.234214 14.404   0.013   0.025     4     Ks
58247.349249 14.442   0.013   0.009     4     Ks
58250.214952 14.524   0.014   0.055     2     Ks
58585.308224 14.328   0.020   0.074     2     Ks
58651.309369 14.571   0.011   0.029     2     Ks
58704.164240 14.506   0.013   0.029     2     Ks


==> anc/2dp/sf42_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55280.282319 17.546 0.055   0.016     3
55467.008096 17.038 0.098   0.078     3
55696.260534 16.695 0.060   0.056     3
55697.275748 16.959 0.059   0.041     3
55698.278892 17.067 0.065   0.054     3
55699.282801 17.070 0.067   0.037     3
55800.011731 16.703 0.132   0.013     2
55816.079560 16.548 0.089   0.042     3
56439.310851 13.053 0.016   0.000     3
56471.174549 14.289 0.010   0.001     3
56475.070449 14.110 0.013   0.002     3
56488.063512 13.777 0.008   0.022     6
56489.107904 13.958 0.009   0.019     6
56490.092643 14.312 0.005   0.006    15
56492.064026 14.685 0.007   0.009    11
56497.112226 14.977 0.022   0.011     3
56502.008479 15.237 0.020   0.006     3
56503.003933 15.424 0.030   0.056     3
56504.074896 15.656 0.021   0.025     9
56848.045597 17.132 0.061   0.058     5
56867.018234 17.032 0.149     NaN     1
57181.900000 17.940 0.220     NaN     0
57925.236725 13.967 0.015   0.019     6
58247.353925 16.456 0.107   0.053     3
58250.218734 16.855 0.416     NaN     1
58651.312111 16.810 0.079   0.082     3
58704.167868 16.032 0.043   0.025     3


==> anc/2dp/sf43_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55995.258423 10.434   0.144   0.035     3     Ks
56000.311042 10.542   0.012   0.012     4     Ks
56014.226416 10.802   0.014   0.048     4     Ks
56016.218058 10.822   0.017   0.021     4     Ks
56068.300857 11.306   0.012   0.010     3     Ks
56470.195430 13.936   0.009   0.006     4     Ks
56471.179776 13.885   0.010   0.008     4     Ks
56473.121358 13.890   0.013   0.008     4     Ks
56474.063247 13.881   0.009   0.005     4     Ks
56475.098854 13.879   0.011   0.010     4     Ks
56485.103851 13.952   0.018   0.008     4     Ks
56488.057468 13.964   0.010   0.010     8     Ks
56489.003443 13.962   0.014   0.006     4     Ks
56490.107291 13.995   0.005   0.006    20     Ks
56491.207402 14.294   0.082   0.491     2     Ks
56494.056641 14.054   0.011   0.018     8     Ks
56495.019738 14.074   0.009   0.009     4     Ks
56496.033429 14.037   0.031   0.015     4     Ks
56498.050332 14.100   0.010   0.005     4     Ks
56501.063105 14.087   0.012   0.014     4     Ks
56502.112008 14.138   0.011   0.011     4     Ks
56841.970705 15.285   0.026   0.022     4     Ks
56850.120532 15.215   0.016   0.016     8     Ks
56867.002734 15.623   0.017   0.018    12     Ks
56868.001712 15.605   0.027   0.027     7     Ks
57092.400310 16.103   0.043   0.067     4     Ks
57093.292108 16.195   0.074   0.024     2     Ks
57113.194958 16.250   0.049   0.024     4     Ks
57147.347889 19.194   0.124     NaN     1      Y
57162.102396 19.546   0.103   0.059     2      Y
57179.182508 16.523   0.077   0.046     7     Ks
57179.184979 17.118   0.090   0.147     2      H
57219.151435 17.330   0.047   0.009     2      H
57219.156626 16.553   0.048   0.017     2     Ks
57219.161821 18.344   0.052   0.008     2      J
57220.006653 17.313   0.054   0.023     2      H
57220.012202 16.388   0.048   0.016     2     Ks
57220.017391 18.396   0.036   0.022     2      J
57220.971997 16.540   0.063   0.047     4     Ks
57578.100000 17.800     NaN     NaN     0     Ks


==> anc/2dp/sf44_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55277.329373 17.570   0.040   0.046     2      H
55277.335080 17.253   0.099   0.065     2     Ks
55277.339907 18.480   0.036   0.021     2      J
55373.292651 12.619   0.012   0.012     2     Ks
55695.298350 17.040   0.097   0.059     2     Ks
55696.296521 16.988   0.145     NaN     1     Ks
55697.328607 16.928   0.076   0.062     4     Ks
55699.301393 17.044   0.263     NaN     1     Ks
55728.298690 19.323   0.142     NaN     1      Y
55728.303580 19.709   0.135     NaN     1      Z
55809.082447 17.128   0.210     NaN     1     Ks
55992.345612 17.086   0.118   0.033     2     Ks
55998.380560 17.080   0.103   0.043     2     Ks
56009.289523 17.084   0.121   0.019     2     Ks
56075.159180 16.903   0.160     NaN     1     Ks
56080.213910 17.149   0.141   0.007     2     Ks
56473.114046 17.205   0.116   0.092     2     Ks
56485.042031 17.206   0.156   0.033     2     Ks
56487.142716 17.124   0.235     NaN     1     Ks
56490.070175 17.106   0.136   0.062     2     Ks
56490.985297 17.173   0.190     NaN     1     Ks
56495.127438 17.185   0.114   0.040     3     Ks
56502.103841 17.173   0.149   0.038     2     Ks
56850.136783 17.267   0.115   0.036     4     Ks
56870.050681 17.124   0.111   0.034     3     Ks
57147.341495 19.231   0.078   0.015     2      Y
57212.018649 17.467   0.046   0.039     2      H
57212.032713 18.572   0.075   0.019     2      J


==> anc/2dp/sf45_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55304.000000 16.900     NaN     NaN     0     Ks
55695.298565 10.940   0.250     NaN     1     Ks
55696.296105 10.864   0.177   0.006     2     Ks
55697.332755 10.995   0.144   0.014     3     Ks
55699.301393 10.896   0.177   0.010     2     Ks
55790.085634 11.174   0.025   0.010     2     Ks
55804.991478 11.155   0.011   0.030     2     Ks
55805.994568 11.117   0.013   0.004     2     Ks
55809.082053 11.126   0.021   0.014     2     Ks
55821.066354 11.018   0.014   0.010     2     Ks
55825.053116 10.993   0.177   0.019     2     Ks
55992.345804 11.377   0.250     NaN     1     Ks
55995.272309 11.402   0.250     NaN     1     Ks
55998.380752 11.563   0.250     NaN     1     Ks
56000.353698 11.412   0.030     NaN     1     Ks
56008.272066 11.513   0.014   0.025     2     Ks
56009.289300 11.426   0.177   0.003     2     Ks
56010.320388 11.496   0.009   0.021     2     Ks
56056.335570 11.700   0.025     NaN     1     Ks
56075.159186 11.889   0.013   0.026     2     Ks
56079.090830 11.886   0.014   0.013     2     Ks
56080.213669 11.922   0.012   0.038     2     Ks
56412.418452 14.353   0.024   0.040     2     Ks
56439.319869 14.408   0.032   0.051     2     Ks
56471.076916 14.518   0.042     NaN     1     Ks
56487.142716 14.544   0.026   0.022     2     Ks
56490.102072 14.636   0.014   0.016     9     Ks
56490.985297 14.726   0.058     NaN     1     Ks
56494.106457 14.567   0.016   0.011     8     Ks
56495.139888 14.592   0.015   0.018     5     Ks
56503.015819 14.713   0.025   0.025     2     Ks
56504.027015 14.602   0.029   0.021     2     Ks
56843.974588 15.409   0.047   0.036     2     Ks
56870.067092 15.433   0.028   0.024     4     Ks
57095.274206 15.469   0.049   0.016     2     Ks
57184.015964 15.604   0.082     NaN     1     Ks
57204.149514 15.565   0.050   0.067     2     Ks
57212.019107 16.412   0.044     NaN     1      H
57212.031511 17.324   0.033     NaN     1      J
57222.192676 15.528   0.043   0.061     3     Ks
57578.138088 15.612   0.055   0.012     2     Ks
57925.287446 15.596   0.114   0.166     2     Ks
57925.981720 15.612   0.062   0.073     2     Ks
58247.404749 15.589   0.062   0.067     2     Ks
58249.130806 15.646   0.083   0.124     2     Ks
58250.263767 15.648   0.090   0.124     2     Ks
58651.324463 15.548   0.072     NaN     1     Ks
58709.153094 15.851   0.073   0.058     2     Ks
58727.078218 15.688   0.047   0.035     2     Ks


==> anc/2dp/sf46_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55695.298565 11.526   0.018     NaN     1     Ks
55696.324372 11.565   0.008   0.022     4     Ks
55697.341445 11.573   0.017     NaN     1     Ks
55698.281356 11.537   0.019     NaN     1     Ks
55699.302054 11.309   0.012   0.020     2     Ks
55728.299074 18.248   0.052   0.140     2      Y
55781.127579 12.931   0.015   0.005     2     Ks
55790.086242 13.087   0.024   0.039     2     Ks
55804.994918 13.468   0.012   0.022     4     Ks
55806.007079 13.468   0.009   0.012     3     Ks
55809.082646 13.531   0.012   0.014     2     Ks
55817.026191 13.719   0.010   0.027     4     Ks
55821.067141 13.803   0.014   0.012     2     Ks
55825.053856 13.868   0.012   0.006     2     Ks
55992.346001 16.110   0.055   0.067     2     Ks
55995.264884 15.980   0.047   0.031     4     Ks
55998.380955 16.124   0.060   0.005     2     Ks
56000.331830 16.148   0.122   0.142     4     Ks
56008.272738 16.148   0.046   0.024     2     Ks
56009.289978 16.317   0.099   0.065     2     Ks
56010.321070 16.237   0.050   0.008     2     Ks
56014.224953 16.129   0.065   0.150     2     Ks
56016.216555 16.198   0.070   0.023     2     Ks
56056.336586 16.382   0.094     NaN     1     Ks
56068.299050 16.838   0.110   0.045     2     Ks
56075.159882 16.866   0.105   0.002     2     Ks
56079.091523 16.532   0.120   0.070     2     Ks
56080.214374 16.696   0.093   0.062     2     Ks
56850.091232 17.206   0.144   0.052     2     Ks
56866.999465 17.052   0.128   0.061     3     Ks
56867.977021 17.167   0.462     NaN     1     Ks
57212.020030 18.301   0.147     NaN     1      H
57220.005014 18.332   0.112   0.041     2      H
57220.010538 17.838   0.156   0.114     2     Ks


==> anc/2dp/sf47_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55271.306644 17.533   0.036   0.020     2      H
55271.311339 14.458   0.010   0.002     2     Ks
55423.041368 12.887   0.010   0.001     2     Ks
55467.018892 12.766   0.010   0.016     2     Ks
55468.009440 12.765   0.010   0.005     2     Ks
55696.357963 12.409   0.009   0.004     2     Ks
55698.288471 12.429   0.009   0.003     2     Ks
55781.130718 12.294   0.008   0.000     2     Ks
55805.000975 12.356   0.019   0.006     2     Ks
55806.016375 12.367   0.008   0.001     2     Ks
55817.029465 12.499   0.007   0.003     4     Ks
55995.260184 13.558   0.014   0.006     2     Ks
56000.312712 13.519   0.030   0.002     2     Ks
56014.228328 13.414   0.013   0.011     2     Ks
56016.220028 13.405   0.010   0.006     2     Ks
56068.302545 13.164   0.009   0.002     2     Ks
56470.197181 12.050   0.012   0.001     2     Ks
56471.182113 12.055   0.011   0.013     2     Ks
56473.123147 12.061   0.016   0.026     2     Ks
56474.064936 12.008   0.010   0.004     2     Ks
56475.100674 12.013   0.011   0.004     2     Ks
56485.105451 12.011   0.028     NaN     1     Ks
56488.087843 12.004   0.010   0.004     3     Ks
56489.005401 12.001   0.024     NaN     1     Ks
56490.098792 11.991   0.005   0.002     9     Ks
56491.209699 12.001   0.010   0.012     2     Ks
56494.058686 12.001   0.016   0.002     4     Ks
56495.021636 11.992   0.011   0.007     2     Ks
56496.036382 11.988   0.023   0.000     2     Ks
56498.052253 11.952   0.009   0.001     2     Ks
56501.064939 11.904   0.011   0.007     2     Ks
56502.113980 11.917   0.016   0.027     2     Ks
56841.972547 13.163   0.013   0.004     2     Ks
56850.122644 13.088   0.007   0.006     4     Ks
56867.005077 13.320   0.005   0.003     6     Ks
56868.001010 13.323   0.008   0.001     4     Ks
57092.403400 13.757   0.014   0.004     2     Ks
57093.293303 13.761   0.011   0.011     2     Ks
57113.197048 13.954   0.014   0.012     2     Ks
57179.187875 17.062   0.044   0.052     2      H
57179.195453 14.081   0.008   0.004     6     Ks
57219.153921 15.698   0.009   0.001     2      H
57219.159101 13.321   0.008   0.007     2     Ks
57219.164293 19.392   0.090   0.023     2      J
57220.973802 13.307   0.009   0.005     2     Ks
57578.071114 13.257   0.011   0.000     2     Ks
57925.247574 14.011   0.022   0.017     4     Ks
58215.405066 15.915   0.085   0.034     2     Ks
58250.187926 16.098   0.049   0.086     4     Ks
58707.152944 15.673   0.038   0.019     2     Ks
58708.134156 15.623   0.040   0.079     2     Ks
58710.152137 15.779   0.060   0.022     2     Ks


==> anc/2dp/sf48_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55271.312051 16.581   0.038   0.004     2     Ks
55423.041796 15.625   0.035   0.035     2     Ks
55467.019584 16.233   0.050   0.184     2     Ks
55468.009962 16.560   0.069   0.021     2     Ks
55696.358372 16.285   0.054   0.002     2     Ks
55698.288897 16.410   0.048   0.068     2     Ks
55781.131112 15.390   0.025   0.025     2     Ks
55805.001398 15.934   0.063   0.023     2     Ks
55806.016788 15.860   0.039   0.028     2     Ks
55817.029860 15.737   0.028   0.058     4     Ks
55995.260748 16.857   0.156     NaN     1     Ks
56014.228536 16.625   0.123     NaN     1     Ks
56016.220670 16.829   0.149     NaN     1     Ks
56068.303003 16.726   0.094   0.077     2     Ks
56471.182312 17.056   0.108     NaN     1     Ks
56473.123795 17.336   0.097   0.016     2     Ks
56475.100872 16.984   0.103     NaN     1     Ks
56485.106055 16.907   0.070   0.038     2     Ks
56488.059742 16.738   0.058   0.011     4     Ks
56489.005607 16.934   0.064   0.015     2     Ks
56490.097887 16.914   0.067   0.030     4     Ks
56491.209917 16.805   0.156     NaN     1     Ks
56495.022053 16.838   0.084   0.061     2     Ks
56498.052662 16.844   0.092   0.022     2     Ks
56501.065352 16.856   0.117   0.018     2     Ks
56502.114373 16.618   0.081   0.004     2     Ks
56841.972949 16.445   0.078   0.170     2     Ks
56850.123044 16.500   0.048   0.023     4     Ks
56867.005511 16.570   0.039   0.026     6     Ks
56867.994879 16.555   0.074   0.042     3     Ks
57092.403796 13.345   0.013   0.005     2     Ks
57093.293692 13.682   0.014   0.010     2     Ks
57113.197439 14.780   0.019   0.033     2     Ks
57179.188896 17.564   0.097   0.036     2      H
57179.196641 15.468   0.030   0.020     4     Ks
57219.154751 17.722   0.064   0.056     2      H
57219.159926 15.624   0.023   0.018     2     Ks
57220.974205 15.646   0.027   0.015     2     Ks
57578.071517 15.605   0.033   0.021     2     Ks
58707.153314 15.017   0.024   0.021     2     Ks
58708.134540 15.148   0.040   0.030     2     Ks
58710.152551 15.187   0.043   0.039     2     Ks


==> anc/2dp/sf49_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.366433 14.569   0.028   0.001     2     Ks
55282.296965 18.192   0.160     NaN     1      H
55282.301315 14.511   0.034     NaN     1     Ks
55325.345253 14.518   0.035     NaN     1     Ks
55373.299073 14.494   0.027   0.011     2     Ks
55695.304760 14.274   0.023   0.009     2     Ks
55696.302643 14.280   0.026   0.001     2     Ks
55697.334795 14.286   0.016   0.007     4     Ks
55699.308962 14.307   0.027   0.004     2     Ks
55804.995277 14.156   0.042   0.010     2     Ks
55805.998355 14.210   0.032   0.052     2     Ks
55809.085792 14.213   0.027   0.018     2     Ks
55821.071118 14.156   0.024   0.047     2     Ks
55825.057873 14.187   0.025   0.012     2     Ks
55992.349250 14.009   0.045     NaN     1     Ks
55995.276083 14.049   0.029   0.037     2     Ks
55998.383977 13.995   0.026   0.033     2     Ks
56000.357042 13.926   0.076     NaN     1     Ks
56008.276096 13.992   0.027   0.017     2     Ks
56009.293446 14.029   0.029   0.033     2     Ks
56010.324556 13.995   0.025   0.067     2     Ks
56075.163417 14.126   0.028   0.058     2     Ks
56079.095058 14.011   0.040   0.133     2     Ks
56080.217969 14.005   0.029   0.085     2     Ks
56412.422030 13.861   0.036   0.030     2     Ks
56439.323709 13.864   0.060   0.007     2     Ks
56471.081049 13.818   0.024   0.054     2     Ks
56473.117579 13.805   0.025   0.012     2     Ks
56485.045659 13.753   0.035   0.005     2     Ks
56487.146527 13.885   0.023   0.033     2     Ks
56490.100729 13.856   0.010   0.014    10     Ks
56490.988572 13.611   0.031   0.031     2     Ks
56494.119691 13.882   0.018   0.031     6     Ks
56495.118507 13.858   0.015   0.023     5     Ks
56502.107593 13.784   0.024   0.060     2     Ks
56503.020341 13.833   0.025   0.085     2     Ks
56504.030862 13.938   0.025   0.066     2     Ks
56843.978806 13.560   0.027   0.072     2     Ks
56850.140533 13.566   0.015   0.018     4     Ks
56870.093189 13.574   0.010   0.017     9     Ks
57095.278066 13.273   0.062     NaN     1     Ks
57184.021369 13.294   0.041   0.005     2     Ks
57204.155853 13.324   0.019   0.031     2     Ks
57219.102350 17.294   0.074   0.103     2      H
57219.107089 13.316   0.028     NaN     1     Ks
57222.188648 13.376   0.022   0.013     3     Ks
57578.141891 13.065   0.015   0.002     2     Ks
57925.290599 12.930   0.037   0.141     2     Ks
57925.984816 12.929   0.015   0.007     2     Ks
58247.408114  9.012   0.354   0.086     2     Ks
58249.134876  9.375   0.250     NaN     1     Ks
58250.267217  9.608   0.177   0.044     2     Ks
58651.327831 16.780   0.290     NaN     1     Ks


==> anc/2dp/sf4_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55227.258865 15.795   0.087     NaN     1     Ks
55228.166253 15.628   0.082     NaN     1     Ks
55269.179715 15.327   0.074     NaN     1     Ks
55281.072638 15.317   0.050     NaN     1     Ks
55282.125715 15.430   0.073   0.006     2     Ks
55298.016641 15.564   0.058   0.089     3     Ks
55693.982933 15.782   0.081   0.037     2     Ks
55722.004467 15.812   0.112     NaN     1     Ks
55724.104663 15.608   0.059   0.044     2     Ks
55755.021253 15.577   0.069   0.047     2     Ks
55768.016157 15.928   0.115     NaN     1     Ks
55770.986943 15.621   0.068     NaN     1     Ks
55933.356586 15.596   0.089   0.009     2     Ks
55940.269219 15.528   0.044   0.065     3     Ks
55994.135379 16.301   0.213     NaN     1     Ks
55997.169163 15.571   0.081   0.013     2     Ks
56015.199929 16.392   0.178     NaN     1     Ks
56016.067477 15.447   0.094     NaN     1     Ks
56048.997598 15.623   0.048   0.126     3     Ks
56317.381037 15.828   0.082     NaN     1     Ks
56360.148846 15.955   0.104     NaN     1     Ks
56365.104224 15.647   0.091   0.426     2     Ks
56371.253504 15.393   0.083     NaN     1     Ks
56372.109522 15.886   0.070   0.115     2     Ks
56373.263654 16.006   0.155     NaN     1     Ks
56374.110565 15.506   0.064   0.061     2     Ks
56375.088721 15.965   0.068   0.014     3     Ks
56376.056390 15.466   0.117     NaN     1     Ks
56377.147802 15.536   0.032   0.028     5     Ks
56378.260033 15.881   0.070   0.000     2     Ks
56392.046953 15.610   0.070     NaN     1     Ks
56399.012469 15.711   0.058   0.122     2     Ks
56401.999091 15.658   0.078     NaN     1     Ks
56407.986334 15.344   0.090     NaN     1     Ks
56408.970487 15.669   0.077     NaN     1     Ks
56411.990225 15.962   0.165     NaN     1     Ks
56412.979908 15.237   0.092     NaN     1     Ks
56418.009980 16.178   0.220     NaN     1     Ks
56420.229033 15.919   0.060   0.014     3     Ks
56421.121485 15.926   0.070   0.068     4     Ks
56428.154240 15.579   0.138     NaN     1     Ks
56431.972759 15.840   0.060   0.120     2     Ks
56445.080043 15.948   0.107   0.140     2     Ks
56448.133525 15.300   0.059     NaN     1     Ks
56455.005926 15.941   0.100   0.080     2     Ks
56759.033475 15.198   0.106     NaN     1     Ks
56760.015422 15.480   0.057     NaN     1     Ks
56778.071266 15.353   0.040   0.075     3     Ks
56779.031168 15.469   0.055   0.048     2     Ks
56787.093136 15.435   0.049   0.040     2     Ks
56788.076970 15.140   0.047   0.086     3     Ks
56789.166693 15.247   0.061     NaN     1     Ks
56794.111966 15.520   0.074     NaN     1     Ks
56795.151227 15.251   0.046   0.039     2     Ks
57112.145724 12.443   0.010   0.012     5     Ks
57115.035965 12.402   0.019     NaN     1     Ks
57118.045259 12.372   0.014     NaN     1     Ks
57130.990954 12.347   0.021     NaN     1     Ks
57133.016159 12.230   0.013     NaN     1     Ks
57141.112941 19.064   0.165     NaN     1      Z
57161.978630 11.977   0.014   0.014     3     Ks
57584.992051  9.675   0.400     NaN     1     Ks
57587.060156  9.478   0.400     NaN     1     Ks
57928.055830 10.162   0.163   0.015     6     Ks
58247.218618 10.558   0.014   0.011     2     Ks
58248.177190 10.519   0.021   0.027     2     Ks
58249.011337 10.640   0.014   0.026     2     Ks
58318.981458 10.790   0.014   0.004     2     Ks
58703.979295 11.513   0.030     NaN     1     Ks


==> anc/2dp/sf50_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55271.338430 13.481   0.007   0.003     2      H
55271.343110 12.889   0.011   0.002     2     Ks
55271.349816 14.344   0.007   0.001     2      J
55410.200340 15.801   0.005   0.008     3      Y
55410.205494 16.817   0.006   0.003     3      Z
55423.012876 13.273   0.010   0.002     2     Ks
55694.340284 12.789   0.008   0.006     3     Ks
55695.402431 12.808   0.006   0.026     3     Ks
55697.282223 12.800   0.015   0.008     2     Ks
55698.342000 12.794   0.012   0.012     3     Ks
55711.299960 12.779   0.012   0.005     3     Ks
55721.262931 12.749   0.009   0.014     3     Ks
55791.040031 12.892   0.007   0.001     3     Ks
55796.063794 13.002   0.018   0.013     3     Ks
55805.016810 14.535   0.026   0.033     3     Ks
55806.030937 14.508   0.013   0.006     3     Ks
55824.057856 15.130   0.022   0.018     3     Ks
55837.005491 15.713   0.037   0.029     3     Ks
56083.103409 16.270   0.027   0.036     6     Ks
56099.007043 16.313   0.057   0.091     7     Ks
56105.056680 15.935   0.029   0.067     6     Ks
56108.178751 16.337   0.043   0.047     3     Ks
56439.368573 13.301   0.019   0.003     3     Ks
56470.256298 14.540   0.014   0.005     3     Ks
56471.160656 14.269   0.011   0.003     3     Ks
56473.174788 14.462   0.012   0.007     3     Ks
56474.126192 14.505   0.012   0.005     3     Ks
56475.173127 14.554   0.012   0.015     3     Ks
56487.156601 14.601   0.014   0.004     3     Ks
56491.030243 14.600   0.016   0.020     4     Ks
56494.113893 14.771   0.010   0.009    15     Ks
56495.108855 14.815   0.007   0.009    12     Ks
56498.145546 14.662   0.015   0.014     3     Ks
56501.095257 14.877   0.019   0.077     3     Ks
56504.037868 14.888   0.016   0.024     5     Ks
56838.017939 14.650   0.015   0.007     2     Ks
56850.185943 14.734   0.012   0.016     4     Ks
56870.075267 14.981   0.010   0.010    10     Ks
57082.402586 16.350   0.138   0.044     2     Ks
57113.211127 15.985   0.042   0.105     3     Ks
57147.365949 18.322   0.033   0.010     3      Y
57147.369171 19.611   0.077   0.024     2      Z
57219.188020 16.791   0.025   0.019     3      H
57219.192413 16.293   0.046     NaN     1     Ks
57219.199843 17.715   0.028   0.068     3      J
57222.126115 16.359   0.031   0.048     9     Ks
57224.183042 16.087   0.144     NaN     1     Ks
57580.013945 16.552   0.071   0.035     3     Ks
57926.030260 16.407   0.043   0.041     6     Ks
58208.396865 16.861   0.071   0.141     3     Ks
58250.343985 16.766   0.155     NaN     1     Ks
58585.382982 15.777   0.200     NaN     1     Ks
58652.314812 15.911   0.058   0.043     3     Ks
58726.110920 15.759   0.045   0.073     2     Ks


==> anc/2dp/sf51_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.365287 16.905   0.128     NaN     1     Ks
55282.294171 17.874   0.108   0.040     2      H
55373.297847 16.992   0.105   0.077     2     Ks
55695.303531 16.917   0.086   0.051     2     Ks
55696.301181 16.955   0.153     NaN     1     Ks
55697.333591 17.109   0.075   0.045     4     Ks
55699.307406 16.716   0.169     NaN     1     Ks
55804.993832 16.587   0.135     NaN     1     Ks
55805.996882 16.719   0.159     NaN     1     Ks
55809.084797 17.016   0.156     NaN     1     Ks
55821.069568 16.948   0.098   0.016     2     Ks
55825.056427 17.004   0.126   0.019     2     Ks
55992.347897 16.945   0.114   0.179     2     Ks
55995.274944 16.925   0.128   0.071     2     Ks
55998.382822 16.955   0.101   0.062     2     Ks
56008.274570 16.959   0.140     NaN     1     Ks
56009.291871 16.959   0.145     NaN     1     Ks
56075.162023 16.883   0.113   0.022     2     Ks
56079.093445 16.711   0.154     NaN     1     Ks
56080.216549 16.836   0.104   0.063     2     Ks
56412.420879 16.862   0.105   0.085     2     Ks
56471.079871 16.880   0.116   0.016     2     Ks
56473.116380 16.950   0.080   0.083     2     Ks
56485.044390 16.971   0.094   0.002     2     Ks
56487.145274 17.136   0.091   0.005     2     Ks
56490.125666 16.903   0.057   0.068     8     Ks
56490.987177 16.862   0.172     NaN     1     Ks
56494.102548 16.711   0.085   0.013     3     Ks
56495.129834 17.046   0.059   0.066     6     Ks
56502.106355 16.939   0.123   0.091     2     Ks
56503.018816 17.021   0.135   0.060     2     Ks
56850.139281 17.011   0.070   0.060     4     Ks
56870.066676 16.936   0.057   0.044     7     Ks
57184.019845 15.930   0.085   0.045     2     Ks
57204.153268 15.406   0.030   0.043     2     Ks
57219.099467 14.695   0.018     NaN     1      H
57219.105434 13.891   0.014     NaN     1     Ks
57222.187311 13.134   0.009   0.001     3     Ks
57578.140647 16.850   0.100   0.172     2     Ks
57925.983824 16.862   0.103   0.040     2     Ks
58250.265850 16.707   0.170     NaN     1     Ks
58651.326518 16.915   0.133   0.194     2     Ks
58727.080472 16.636   0.169     NaN     1     Ks


==> anc/2dp/sf52_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.366100 13.662   0.012   0.009     4     Ks
55282.295777 17.056   0.038   0.012     4      H
55282.300488 12.814   0.021     NaN     1     Ks
55325.338972 17.611   0.082   0.116     4      H
55325.343971 13.379   0.011   0.006     3     Ks
55373.298663 14.368   0.014   0.008     4     Ks
55695.304351 14.146   0.013   0.019     4     Ks
55696.302228 14.203   0.013   0.021     4     Ks
55697.334394 14.248   0.008   0.011     8     Ks
55699.308525 14.336   0.015   0.016     4     Ks
55790.088384 13.714   0.044     NaN     1     Ks
55804.994868 13.569   0.015   0.015     4     Ks
55805.997935 13.571   0.010   0.004     4     Ks
55809.085396 13.533   0.009   0.011     4     Ks
55821.070600 13.402   0.010   0.007     4     Ks
55825.057162 13.391   0.011   0.010     3     Ks
55992.348666 13.651   0.012   0.009     4     Ks
55995.275702 13.609   0.012   0.010     4     Ks
55998.383590 13.569   0.010   0.009     4     Ks
56000.356460 13.560   0.024   0.013     4     Ks
56008.275648 13.463   0.011   0.012     4     Ks
56009.293218 13.457   0.016   0.008     3     Ks
56010.324101 13.429   0.010   0.008     4     Ks
56075.162949 15.162   0.026   0.014     4     Ks
56079.094521 15.233   0.039   0.017     3     Ks
56080.217495 15.193   0.019   0.014     4     Ks
56412.421642 16.188   0.055   0.045     4     Ks
56439.323369 15.379   0.078   0.055     3     Ks
56471.080657 14.472   0.013   0.014     4     Ks
56473.117174 14.486   0.010   0.012     4     Ks
56485.045230 14.432   0.013   0.006     4     Ks
56487.146110 14.360   0.011   0.010     4     Ks
56490.095211 14.335   0.006   0.006    19     Ks
56490.988164 14.305   0.017   0.026     4     Ks
56494.110215 14.302   0.010   0.011    16     Ks
56495.130721 14.287   0.007   0.006    12     Ks
56502.107181 14.265   0.012   0.005     4     Ks
56503.019787 14.281   0.011   0.009     4     Ks
56504.030443 14.299   0.014   0.015     4     Ks
56843.978357 13.943   0.015   0.005     4     Ks
56850.140110 14.082   0.007   0.005     8     Ks
56870.084522 14.726   0.007   0.006    20     Ks
57095.277065 15.868   0.123   0.013     2     Ks
57184.020839 15.224   0.060   0.057     4     Ks
57204.155051 15.974   0.043   0.031     4     Ks
57219.106548 16.634   0.076   0.042     3     Ks
57222.186241 16.570   0.074   0.045     4     Ks
57578.142099 16.900   0.199     NaN     1     Ks


==> anc/2dp/sf53_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.373387 14.065   0.015   0.007     2     Ks
55282.309640 15.287   0.006   0.007     2      H
55282.314787 13.634   0.011   0.004     2     Ks
55282.319996 17.570   0.014   0.014     2      J
55325.352814 15.567   0.011   0.001     2      H
55325.358024 13.882   0.011   0.009     2     Ks
55325.363236 17.854   0.025   0.052     2      J
55397.131445 18.968   0.069   0.092     2      Y
55397.136709 20.533   0.173     NaN     1      Z
55426.105853 13.688   0.012   0.004     2     Ks
55695.350103 13.965   0.011   0.007     2     Ks
55696.342180 13.909   0.010   0.001     2     Ks
55697.400075 13.794   0.010   0.012     2     Ks
55727.327718 14.006   0.014   0.002     2     Ks
55782.172378 13.312   0.016   0.004     2     Ks
55810.092038 13.694   0.014   0.007     2     Ks
55837.016805 14.312   0.012   0.007     2     Ks
55838.032471 14.407   0.019   0.001     2     Ks
55995.307568 14.753   0.019   0.017     2     Ks
56000.342637 15.031   0.039   0.034     2     Ks
56010.333721 15.197   0.028   0.007     2     Ks
56015.241351 15.236   0.035   0.030     2     Ks
56016.248237 15.122   0.025   0.013     2     Ks
56056.309138 16.266   0.054   0.082     2     Ks
56075.200104 16.924   0.099   0.142     2     Ks
56079.118138 16.839   0.126   0.120     2     Ks
56439.331007 16.406   0.069   0.028     2     Ks
56467.290856 16.465   0.063   0.010     2     Ks
56471.135315 16.371   0.061   0.045     2     Ks
56473.196860 16.378   0.054   0.087     2     Ks
56474.078026 16.429   0.059   0.031     2     Ks
56475.148307 16.546   0.066   0.006     2     Ks
56494.112806 16.452   0.038   0.032     9     Ks
56495.111078 16.469   0.025   0.021    10     Ks
56496.011733 16.433   0.096   0.037     2     Ks
56498.128277 16.510   0.090   0.078     2     Ks
56502.142331 16.304   0.063   0.010     2     Ks
56506.097697 16.303   0.044   0.055     4     Ks
56507.015704 16.273   0.052   0.004     2     Ks
56849.255244 13.797   0.012   0.010     2     Ks
56850.197744 13.801   0.008   0.006     4     Ks
56874.171054 13.661   0.009   0.003     4     Ks
56885.022556 13.836   0.008   0.007     6     Ks
57206.968740 14.117   0.017   0.006     2     Ks
57219.116649 16.204   0.013   0.015     2      H
57219.121896 14.186   0.012   0.001     2     Ks
57219.127679 18.880   0.054   0.077     2      J
57224.081116 14.157   0.007   0.008     6     Ks
57580.132991 13.320   0.010   0.010     2     Ks
57926.089311 12.164   0.009   0.006     4     Ks
58250.262112 13.197   0.009   0.008     4     Ks
58319.032961 13.232   0.034   0.018     2     Ks
58652.312783 14.482   0.014   0.012     4     Ks
58727.089936 13.464   0.013   0.010     2     Ks


==> anc/2dp/sf54_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55273.378917 17.949   0.085     NaN     1      H
55273.383662 17.177   0.126     NaN     1     Ks
55273.389353 18.583   0.065     NaN     1      J
55280.310156 17.508   0.058     NaN     1      H
55280.314862 17.085   0.074     NaN     1     Ks
55280.319546 18.499   0.056     NaN     1      J
55282.357478 17.743   0.042   0.001     2      H
55282.362460 17.291   0.085   0.047     2     Ks
55282.367380 18.576   0.046   0.032     2      J
55423.014260 17.250   0.159     NaN     1     Ks
55426.113897 17.214   0.122   0.069     2     Ks
55434.108569 19.107   0.044   0.028     2      Y
55434.114317 19.871   0.051   0.046     2      Z
55435.098740 19.147   0.106     NaN     1      Y
55695.372053 17.083   0.104   0.041     3     Ks
55696.348604 16.875   0.179     NaN     1     Ks
55697.344868 16.999   0.119   0.060     2     Ks
55721.264093 17.053   0.147     NaN     1     Ks
55743.166792 19.073   0.061     NaN     1      Y
55743.172046 19.940   0.067     NaN     1      Z
55810.095706 16.769   0.135     NaN     1     Ks
55824.053578 16.685   0.110     NaN     1     Ks
55837.000736 16.939   0.156     NaN     1     Ks
55995.310682 16.926   0.166     NaN     1     Ks
56010.337509 16.984   0.138     NaN     1     Ks
56075.204255 17.230   0.135   0.036     2     Ks
56083.155016 17.199   0.149     NaN     1     Ks
56108.171442 17.336   0.226     NaN     1     Ks
56470.251998 16.621   0.096     NaN     1     Ks
56471.138337 17.029   0.133     NaN     1     Ks
56473.190176 17.141   0.096   0.030     3     Ks
56474.081086 17.012   0.117   0.015     2     Ks
56475.151699 17.070   0.185     NaN     1     Ks
56487.152207 17.186   0.180     NaN     1     Ks
56495.093331 17.064   0.049   0.047    10     Ks
56502.145327 17.168   0.193     NaN     1     Ks
56503.999679 16.994   0.217     NaN     1     Ks
56506.057514 17.187   0.143   0.037     2     Ks
56507.018991 17.215   0.144   0.004     2     Ks
56849.258556 16.741   0.178     NaN     1     Ks
56850.176439 17.051   0.100   0.094     3     Ks
56870.037324 17.025   0.090   0.064     2     Ks
56874.182165 17.085   0.159     NaN     1     Ks
56885.026093 16.891   0.089   0.084     4     Ks
57113.206493 16.837   0.174     NaN     1     Ks
57147.380427 19.234   0.117     NaN     1      Y
57162.130376 19.139   0.052   0.028     2      Y
57162.134122 20.060   0.131     NaN     1      Z
57222.031779 17.770   0.054   0.044     2      H
57222.048396 17.320   0.075   0.118     3     Ks
57222.053942 18.649   0.038   0.004     3      J
57580.136274 17.110   0.114   0.098     2     Ks
58250.255222  5.581   0.289   0.263     3     Ks
58319.035692  9.232   0.500     NaN     1     Ks
58585.378429 13.023   0.065     NaN     1     Ks
58652.311054 13.822   0.012   0.019     4     Ks
58726.105704 14.068   0.104     NaN     1     Ks
58727.092984 14.205   0.025   0.023     2     Ks


==> anc/2dp/sf55_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.376593 16.791   0.086   0.031     2     Ks
55282.357047 18.737   0.080   0.026     2      H
55282.362098 16.370   0.029   0.038     2     Ks
55426.113629 17.312   0.104   0.131     2     Ks
55695.356063 16.615   0.061   0.009     2     Ks
55696.348605 16.553   0.086   0.060     2     Ks
55697.405821 16.483   0.060   0.062     2     Ks
55727.331881 16.572   0.092   0.175     2     Ks
55782.175321 16.433   0.094   0.083     2     Ks
55810.095244 16.513   0.078   0.058     2     Ks
55837.019727 16.508   0.068   0.090     2     Ks
55838.035456 16.387   0.070   0.126     2     Ks
55995.310321 16.483   0.075   0.024     2     Ks
56010.337056 16.530   0.069   0.015     2     Ks
56015.245022 16.781   0.189     NaN     1     Ks
56016.251454 16.572   0.086   0.012     2     Ks
56056.312722 16.509   0.053   0.068     2     Ks
56075.203994 16.750   0.085   0.030     2     Ks
56079.121550 16.534   0.075   0.044     2     Ks
56471.138327 16.833   0.078   0.007     2     Ks
56473.199814 16.962   0.079   0.091     2     Ks
56474.080881 16.780   0.073   0.057     2     Ks
56475.151287 17.023   0.102   0.012     2     Ks
56494.166964 16.879   0.073   0.063     4     Ks
56495.092881 17.111   0.046   0.032     8     Ks
56498.132397 17.159   0.193     NaN     1     Ks
56502.145330 16.875   0.076   0.035     2     Ks
56506.086098 17.049   0.059   0.055     3     Ks
56507.018788 17.087   0.103   0.068     2     Ks
56849.258163 15.831   0.049   0.001     2     Ks
56850.200856 15.861   0.029   0.016     4     Ks
56874.174166 15.187   0.015   0.019     4     Ks
56885.025742 14.879   0.011   0.009     6     Ks
57112.240053 15.942   0.046   0.120     2     Ks
57134.161900 15.442   0.053   0.028     2     Ks
57206.971214 16.281   0.155     NaN     1     Ks
57222.071307 17.836   0.073   0.070     2     Ks
57580.136052 16.239   0.049   0.067     2     Ks
57926.091867 13.090   0.008   0.008     4     Ks
58250.264842 16.502   0.061   0.017     4     Ks
58319.035328 16.421   0.252     NaN     1     Ks
58652.315695 14.528   0.015   0.007     4     Ks
58727.092782 13.494   0.012   0.006     2     Ks


==> anc/2dp/sf56_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55273.385505 14.724 0.020   0.012     4
55280.317747 14.792 0.033     NaN     1
55423.015320 15.235 0.025   0.032     4
55694.342934 12.639 0.020   0.007     2
55695.404989 12.610 0.011   0.015     2
55697.284925 12.619 0.020   0.006     2
55698.344483 12.640 0.017   0.030     2
55711.302694 12.545 0.015   0.006     2
55721.265618 12.534 0.012   0.008     2
55791.036736 12.413 0.010   0.001     2
55796.060835 12.380 0.020   0.002     2
55805.012371 12.340 0.088     NaN     1
55806.027865 12.366 0.014   0.005     2
55824.054963 12.328 0.014   0.001     2
55837.002141 12.290 0.014   0.007     2
56083.099436 13.001 0.010   0.011     4
56099.007506 13.005 0.018   0.022     4
56105.053364 13.084 0.013   0.017     4
56108.173001 13.130 0.009   0.003     2
56439.365855 14.217 0.071     NaN     1
56470.253196 14.585 0.035     NaN     1
56471.157610 14.547 0.021   0.020     2
56473.171876 14.535 0.015   0.001     2
56474.123250 14.544 0.024   0.087     2
56475.170192 14.438 0.017   0.042     2
56487.153622 14.422 0.022   0.008     2
56491.083877 14.301 0.015   0.014     4
56494.113612 14.223 0.016   0.005     2
56495.085552 14.248 0.011   0.034     5
56498.142178 14.211 0.022   0.015     2
56501.092342 14.118 0.022     NaN     1
56504.043577 13.995 0.015   0.056     2
56838.014746 11.874 0.021     NaN     1
56850.201380 11.868 0.009   0.006     3
56870.071903 11.914 0.006   0.003    10
57082.399307 12.654 0.021     NaN     1
57113.207854 12.849 0.022   0.007     2
57222.054784 13.577 0.007   0.008     6
57224.179634 13.515 0.020   0.001     2
57580.011051 12.580 0.013   0.004     2
57926.027376 11.822 0.009   0.003     4
58208.394079 13.473 0.014   0.004     2
58250.306889 13.649 0.017   0.005     3
58585.379951 11.728 0.054     NaN     1
58652.311902 11.437 0.016   0.009     2
58726.107093 11.301 0.017   0.040     2


==> anc/2dp/sf57_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.376754 12.993   0.011   0.007     2     Ks
55282.357478 17.728   0.047   0.013     2      H
55282.362460 13.089   0.014   0.017     2     Ks
55426.113897 14.103   0.012   0.005     2     Ks
55695.356266 15.890   0.044   0.049     2     Ks
55696.348814 15.859   0.042   0.040     2     Ks
55697.406032 16.208   0.058   0.045     2     Ks
55727.332162 15.819   0.046   0.016     2     Ks
55782.175548 15.618   0.045   0.013     2     Ks
55810.095474 15.689   0.033   0.016     2     Ks
55837.019918 15.646   0.034   0.043     2     Ks
55838.035656 15.658   0.045   0.027     2     Ks
55995.310500 13.452   0.019   0.014     2     Ks
56000.345604 13.453   0.023   0.015     2     Ks
56010.337283 13.503   0.011   0.063     2     Ks
56015.244799 13.450   0.015   0.017     2     Ks
56016.251667 13.452   0.010   0.026     2     Ks
56056.313226 13.390   0.026     NaN     1     Ks
56075.204255 13.294   0.014   0.010     2     Ks
56079.121784 13.274   0.011   0.022     2     Ks
56439.334838 15.540   0.046   0.010     2     Ks
56467.294026 15.727   0.046   0.037     2     Ks
56471.138534 15.839   0.040   0.021     2     Ks
56473.200015 15.827   0.035   0.035     2     Ks
56474.081086 15.838   0.036   0.027     2     Ks
56475.151490 15.870   0.040   0.046     2     Ks
56494.123353 15.998   0.033   0.036     8     Ks
56495.114443 16.061   0.021   0.023    10     Ks
56496.015183 16.104   0.092   0.015     2     Ks
56498.133039 16.062   0.054   0.076     2     Ks
56502.145531 16.152   0.046   0.047     2     Ks
56506.100905 16.146   0.036   0.020     4     Ks
56507.018991 16.204   0.054   0.012     2     Ks
56849.258365 14.421   0.017   0.004     2     Ks
56850.201055 14.413   0.010   0.007     4     Ks
56874.174394 14.151   0.009   0.010     4     Ks
56885.025963 14.082   0.007   0.005     6     Ks
57112.240355 13.609   0.011   0.005     2     Ks
57134.162145 13.668   0.020   0.013     2     Ks
57206.971809 14.086   0.022   0.006     2     Ks
57222.071715 14.219   0.013   0.011     2     Ks
57224.084364 14.253   0.008   0.005     6     Ks
57580.136274 17.069   0.131   0.048     2     Ks
57926.092052 13.830   0.010   0.003     4     Ks
58249.119588 15.262   0.092     NaN     1     Ks
58250.265038 15.409   0.029   0.046     4     Ks
58319.035862 16.176   0.127   0.094     2     Ks
58652.315894 16.481   0.061   0.027     4     Ks
58727.092984 14.717   0.025   0.028     2     Ks


==> anc/2dp/sf58_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55277.363183 13.618   0.009   0.004     3     Ks
55281.268010 13.616   0.009   0.006     3     Ks
55450.999838 14.771   0.018   0.008     3     Ks
55459.004595 19.519   0.132     NaN     1      Z
55694.348408 15.748   0.033   0.044     3     Ks
55696.263441 15.808   0.037   0.030     3     Ks
55697.301360 15.812   0.040   0.005     3     Ks
55698.360853 15.804   0.038   0.026     3     Ks
55790.120212 15.308   0.040   0.029     3     Ks
55791.044706 15.248   0.023   0.033     3     Ks
55807.029623 14.350   0.021   0.038     2     Ks
55809.100714 14.212   0.013   0.021     3     Ks
55810.098719 14.228   0.014   0.030     3     Ks
55837.033316 13.432   0.010   0.014     3     Ks
55838.038085 13.454   0.013   0.017     3     Ks
56083.066923 12.323   0.009   0.007     3     Ks
56088.090404 12.319   0.010   0.016     3     Ks
56109.009748 12.285   0.007   0.011     5     Ks
56439.372924 12.831   0.019   0.021     3     Ks
56471.082859 12.995   0.007   0.009     3     Ks
56473.179093 13.030   0.007   0.003     3     Ks
56474.131249 13.018   0.007   0.003     3     Ks
56495.097432 13.153   0.004   0.007    15     Ks
56495.991081 13.062   0.045     NaN     1     Ks
56497.213385 13.154   0.017   0.026     3     Ks
56498.108247 13.164   0.010   0.027     3     Ks
56506.080318 13.226   0.007   0.006     6     Ks
56507.061487 13.234   0.006   0.032     9     Ks
56508.087151 13.217   0.007   0.008     8     Ks
56509.066751 13.233   0.006   0.008     6     Ks
56510.056269 13.222   0.013   0.002     3     Ks
56837.995005 15.543   0.035   0.015     2     Ks
56850.150329 15.607   0.020   0.015     6     Ks
56877.005040 15.623   0.039   0.060     3     Ks
56886.036589 15.739   0.026   0.026     6     Ks
57082.399364 14.999   0.032   0.013     5     Ks
57112.226545 14.372   0.012   0.010     3     Ks
57113.215366 14.339   0.013   0.013     3     Ks
57134.146757 13.882   0.022   0.017     3     Ks
57224.971715 12.676   0.005   0.005     9     Ks
57230.022739 12.636   0.025     NaN     1     Ks
57580.138941 11.801   0.009   0.018     3     Ks
57926.094344 12.990   0.009   0.011     6     Ks
58247.271546 14.533   0.026   0.002     2     Ks
58250.279851 14.565   0.024   0.010     2     Ks
58252.368461 14.503   0.036   0.008     3     Ks
58699.175537 11.784   0.011   0.006     3     Ks
58707.160383 11.770   0.010   0.013     3     Ks
58712.124294 11.762   0.010   0.000     3     Ks
58726.114947 11.698   0.011   0.011     3     Ks


==> anc/2dp/sf59_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55277.358397 17.828   0.028   0.040     3      H
55277.363563 15.818   0.015   0.019     2     Ks
55281.263379 17.669   0.028   0.031     3      H
55281.268010 15.619   0.015   0.005     3     Ks
55450.999838 15.362   0.020   0.011     3     Ks
55694.348408 15.480   0.025   0.018     3     Ks
55696.263441 15.439   0.025   0.018     3     Ks
55697.301360 15.452   0.021   0.041     3     Ks
55698.360853 15.438   0.023   0.023     3     Ks
55790.120412 15.015   0.031   0.011     2     Ks
55791.044930 14.953   0.015   0.023     2     Ks
55807.029854 14.999   0.019   0.018     3     Ks
55809.100957 15.038   0.024   0.057     2     Ks
55810.098942 15.055   0.023   0.056     2     Ks
55837.033511 15.464   0.028   0.022     2     Ks
55838.038283 15.521   0.033   0.019     2     Ks
56083.067152 14.669   0.013   0.014     2     Ks
56088.090628 14.777   0.013   0.010     2     Ks
56109.014369 15.017   0.013   0.016     4     Ks
56439.373126 15.690   0.060   0.008     2     Ks
56471.083050 15.277   0.022   0.029     2     Ks
56473.179295 15.212   0.017   0.014     2     Ks
56474.131459 15.175   0.019   0.009     2     Ks
56495.097654 15.221   0.009   0.010    10     Ks
56495.991326 15.382   0.080   0.030     2     Ks
56497.213578 15.296   0.040   0.060     2     Ks
56498.108465 15.269   0.026   0.024     2     Ks
56506.080541 15.331   0.014   0.009     4     Ks
56507.061703 15.294   0.013   0.012     6     Ks
56508.115195 15.387   0.018   0.008     5     Ks
56509.066965 15.380   0.016   0.025     4     Ks
56510.056488 15.532   0.029   0.021     2     Ks
56837.994894 15.604   0.024   0.039     3     Ks
56850.150326 15.713   0.015   0.021     9     Ks
56877.005040 15.499   0.030   0.019     3     Ks
56886.036591 15.701   0.019   0.029     9     Ks
57082.395848 16.065   0.057   0.089     4     Ks
57112.226848 16.212   0.057   0.022     2     Ks
57113.215563 16.049   0.047   0.003     2     Ks
57134.146794 16.078   0.125     NaN     1     Ks
57224.971916 15.491   0.016   0.010     6     Ks
57230.017042 17.894   0.039   0.114     2      H
57230.022329 15.628   0.021   0.007     2     Ks
57580.139148 14.996   0.016   0.015     2     Ks
57926.094537 11.685   0.010   0.003     4     Ks
58247.271546 10.506   0.021   0.039     2     Ks
58250.280239 10.464   0.021     NaN     1     Ks
58252.368684 10.460   0.031   0.005     2     Ks
58699.175724 10.682   0.018   0.005     2     Ks
58726.115149 10.684   0.019   0.014     2     Ks


==> anc/2dp/sf5_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55256.165478 18.354   0.049   0.048     2      Y
55256.170455 19.918   0.154     NaN     1      Z
55264.263361 14.458   0.009   0.003     2      H
55264.274514 16.626   0.011   0.007     2      J
55270.361405 14.512   0.009   0.009     2      H
55270.370789 16.591   0.010   0.011     2      J
55282.130262 12.908   0.008   0.001     2     Ks
55293.072443 12.989   0.012   0.052     3     Ks
55305.079859 12.944   0.004   0.004     8     Ks
55760.016521 12.427   0.014   0.045     2     Ks
55775.988085 12.731   0.010   0.008     2     Ks
55776.987065 12.797   0.010   0.007     2     Ks
55778.974614 12.798   0.007   0.000     2     Ks
55994.120058 12.997   0.013   0.018     2     Ks
55995.137677 12.930   0.020     NaN     1     Ks
55997.154854 12.924   0.011   0.067     2     Ks
56000.137973 12.881   0.010   0.023     2     Ks
56008.168884 12.793   0.011   0.007     2     Ks
56016.107894 12.859   0.010   0.028     2     Ks
56042.060898 12.869   0.011   0.027     2     Ks
56362.159428 12.553   0.010   0.056     2     Ks
56365.154205 12.597   0.010   0.007     2     Ks
56373.126023 12.643   0.011   0.050     2     Ks
56374.072959 12.587   0.012   0.003     2     Ks
56376.139631 12.647   0.010   0.066     4     Ks
56377.232672 12.572   0.015   0.003     2     Ks
56378.042048 12.546   0.026     NaN     1     Ks
56404.001305 12.665   0.015   0.015     2     Ks
56413.000118 12.408   0.015   0.003     2     Ks
56417.994496 12.338   0.008   0.021     4     Ks
56419.233094 12.287   0.012   0.005     2     Ks
56420.243897 12.368   0.016   0.028     2     Ks
56421.150487 12.406   0.006   0.005     5     Ks
56422.984547 12.400   0.010   0.027     2     Ks
56438.146590 12.636   0.011   0.022     2     Ks
56438.982990 12.531   0.019   0.063     2     Ks
56447.159546 12.380   0.014   0.038     2     Ks
56448.142502 12.423   0.006   0.002     4     Ks
56460.140749 12.310   0.012   0.005     2     Ks
56760.018458 12.641   0.014   0.023     2     Ks
56786.992240 12.707   0.014   0.034     2     Ks
56788.097352 12.743   0.005   0.015     6     Ks
56789.122602 12.725   0.010   0.012     2     Ks
56798.956276 12.569   0.006   0.012     4     Ks
57111.133878 12.576   0.012   0.054     2     Ks
57113.061522 12.535   0.014   0.063     2     Ks
57115.057407 12.477   0.016   0.073     2     Ks
57118.107282 12.447   0.012   0.005     2     Ks
57134.999884 12.582   0.010   0.003     2     Ks
57140.274029 17.506   0.028   0.001     2      Y
57140.278216 18.884   0.051   0.014     2      Z
57159.092606 14.072   0.008     NaN     1      H
57162.048923 15.987   0.009   0.011     2      J
57570.082054 12.951   0.030   0.035     2     Ks
57587.041301 13.099   0.011   0.002     2     Ks
58247.230733 14.101   0.021   0.053     2     Ks
58248.178566 14.203   0.068     NaN     1     Ks
58248.987652 14.231   0.024   0.014     2     Ks
58702.976994 16.521   0.125   0.133     2     Ks
58704.998132 16.689   0.299     NaN     1     Ks
58705.982641 16.628   0.093   0.021     2     Ks


==> anc/2dp/sf60_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
57113.219218 11.180 0.016   0.016     3
57224.975580 15.499 0.014   0.019     9


==> anc/2dp/sf61_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55694.375235 11.343   0.250     NaN     1     Ks
55695.388532 11.361   0.019   0.010     3     Ks
55696.380324 11.340   0.010   0.002     3     Ks
55698.313468 11.418   0.012     NaN     1     Ks
55781.139187 11.457   0.011   0.008     3     Ks
55796.069536 11.477   0.012   0.006     3     Ks
55809.088803 11.486   0.010   0.012     3     Ks
55826.075803 11.580   0.009   0.015     3     Ks
55837.023686 11.765   0.011   0.010     3     Ks
56083.054163 12.347   0.008   0.010     3     Ks
56099.042303 12.365   0.009   0.006     3     Ks
56105.095573 12.380   0.011   0.009     2     Ks
56110.043006 12.370   0.009   0.015     4     Ks
56467.309123 12.983   0.011   0.007     3     Ks
56470.217904 12.983   0.007   0.004     3     Ks
56471.119522 12.932   0.009   0.009     3     Ks
56474.096366 12.955   0.007   0.016     3     Ks
56475.155395 12.972   0.010   0.026     3     Ks
56487.102066 13.003   0.009   0.015     3     Ks
56495.999909 13.035   0.015   0.021     4     Ks
56498.003278 13.002   0.009   0.007     3     Ks
56501.096266 13.040   0.005   0.006     6     Ks
56502.056103 13.019   0.009   0.005     3     Ks
56509.092756 13.054   0.004   0.014     9     Ks
56510.044058 13.074   0.014   0.006     3     Ks
56511.069119 13.047   0.009   0.002     3     Ks
56512.079707 13.075   0.009   0.008     3     Ks
56520.015356 13.139   0.011   0.007     2     Ks
56520.982825 13.090   0.008   0.020     3     Ks
56522.030166 13.125   0.008   0.012     6     Ks
56523.003671 13.135   0.009   0.011     2     Ks
56850.088735 13.759   0.008   0.022     6     Ks
56877.007681 13.827   0.008   0.012     6     Ks
56888.061448 13.796   0.005   0.009    12     Ks
57082.369910 14.092   0.018   0.005     3     Ks
57157.278391 16.185   0.005   0.004     6      Y
57157.288169 17.350   0.010   0.017     3      Z
57227.110235 14.319   0.005   0.009    12     Ks
57230.158306 15.202   0.005   0.005     3      H
57230.163449 14.324   0.009   0.010     3     Ks
57230.169604 15.769   0.007   0.005     3      J
57582.976161 14.635   0.017   0.015     3     Ks
57926.129913 14.902   0.018   0.056     6     Ks
58250.227593 15.377   0.037   0.044     5     Ks
58252.321582 15.209   0.038   0.024     3     Ks
58263.278916 15.225   0.027   0.013     3     Ks
58703.188560 15.485   0.042   0.048     3     Ks
58707.172209 15.301   0.027   0.026     3     Ks


==> anc/2dp/sf62_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.388160 11.228   0.014   0.001     2     Ks
55283.303613 16.211   0.014   0.001     2      H
55453.057160 11.990   0.017   0.016     2     Ks
55694.382664 13.391   0.015   0.008     2     Ks
55695.395319 13.411   0.010   0.005     2     Ks
55696.387054 13.423   0.011   0.009     2     Ks
55698.319894 13.438   0.013   0.000     2     Ks
55781.146496 13.726   0.012   0.024     2     Ks
55809.097067 13.780   0.012   0.000     2     Ks
55837.030444 13.797   0.012   0.001     2     Ks
55840.000418 13.819   0.011   0.021     2     Ks
56083.061927 10.806   0.016     NaN     1     Ks
56099.049666 10.792   0.015   0.036     2     Ks
56105.107581 10.733   0.015   0.021     2     Ks
56467.315746 11.178   0.013   0.002     2     Ks
56470.233976 11.189   0.011   0.016     2     Ks
56471.126383 11.183   0.011   0.012     2     Ks
56474.103796 11.209   0.010   0.000     2     Ks
56475.162793 11.223   0.011   0.008     2     Ks
56487.109184 11.287   0.012   0.008     2     Ks
56496.028143 11.337   0.017   0.003     4     Ks
56498.011126 11.340   0.011   0.008     2     Ks
56501.104979 11.352   0.007   0.004     4     Ks
56502.063481 11.355   0.008   0.002     2     Ks
56509.100097 11.389   0.006   0.002     6     Ks
56510.053065 11.395   0.013   0.005     2     Ks
56511.076301 11.397   0.010   0.004     2     Ks
56512.088210 11.397   0.008   0.005     2     Ks
56520.023720 11.444   0.009   0.009     2     Ks
56520.989952 11.449   0.011   0.004     2     Ks
56522.050402 11.458   0.011   0.008     3     Ks
56523.011256 11.463   0.011   0.016     2     Ks
56850.096454 13.896   0.008   0.005     4     Ks
56877.015959 14.035   0.010   0.004     4     Ks
56888.069570 14.099   0.006   0.006     8     Ks
57227.119485 10.880   0.006   0.009     6     Ks
57230.189039 15.827   0.015   0.001     2      H
57582.983430 11.751   0.014   0.010     2     Ks
57926.136828 14.742   0.027   0.009     4     Ks
58250.223623 11.385   0.013   0.010     4     Ks
58252.329615 11.377   0.019   0.002     2     Ks
58263.285301 11.395   0.012   0.008     2     Ks
58703.195211 12.949   0.030   0.003     2     Ks
58707.178511 13.001   0.016   0.001     2     Ks


==> anc/2dp/sf63_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.389165 14.234   0.015   0.004     2     Ks
55283.310820 14.364   0.011   0.002     2     Ks
55453.058739 15.170   0.050   0.004     2     Ks
55694.383890 13.275   0.009   0.004     2     Ks
55695.396542 13.259   0.009   0.003     2     Ks
55696.388254 13.246   0.009   0.009     2     Ks
55698.321102 13.216   0.011   0.009     2     Ks
55781.147870 12.638   0.006   0.007     3     Ks
55809.098734 12.558   0.006   0.004     3     Ks
55837.031801 12.492   0.012   0.038     3     Ks
55840.001810 12.503   0.011   0.011     3     Ks
56083.063776 12.206   0.010   0.005     3     Ks
56099.051172 12.224   0.014   0.006     3     Ks
56105.109222 12.225   0.013   0.024     3     Ks
56110.044261 12.235   0.008   0.005     5     Ks
56467.318315 13.496   0.018   0.028     3     Ks
56470.235384 13.520   0.011   0.005     3     Ks
56471.127791 13.516   0.008   0.003     3     Ks
56474.105188 13.544   0.009   0.003     3     Ks
56475.164294 13.544   0.012   0.016     3     Ks
56487.110647 13.613   0.009   0.008     3     Ks
56496.029734 13.683   0.017   0.015     6     Ks
56498.012367 13.680   0.014   0.006     2     Ks
56501.106421 13.692   0.007   0.007     6     Ks
56502.064947 13.719   0.009   0.009     3     Ks
56509.092371 13.743   0.006   0.004     8     Ks
56510.054561 13.718   0.012   0.016     3     Ks
56511.077790 13.779   0.012   0.011     3     Ks
56512.089684 13.761   0.011   0.015     3     Ks
56520.025241 13.830   0.011   0.009     3     Ks
56520.991377 13.822   0.010   0.008     3     Ks
56522.039035 13.843   0.008   0.010     6     Ks
56523.012752 13.821   0.009   0.006     3     Ks
56850.097674 15.421   0.018   0.022     4     Ks
56877.017248 15.506   0.023   0.029     4     Ks
56888.070841 15.446   0.014   0.011     8     Ks
57227.119192 11.970   0.004   0.004    12     Ks
57230.191901 16.311   0.023   0.007     3      H
57582.984881 12.228   0.014   0.002     3     Ks
57926.138085 13.497   0.012   0.010     6     Ks
58250.224923 15.869   0.036   0.036     6     Ks
58252.330924 15.865   0.037   0.025     3     Ks
58263.286628 15.950   0.040   0.064     3     Ks
58703.196560 11.503   0.022   0.001     3     Ks
58707.179806 11.489   0.021   0.007     3     Ks


==> anc/2dp/sf64_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55281.343922 17.813   0.047   0.146     3      H
55281.350390 12.271   0.010   0.015     3     Ks
55285.387755 12.245   0.010   0.011     3     Ks
55692.309684 14.006   0.012   0.006     3     Ks
55695.323579 14.068   0.011   0.011     3     Ks
55696.329624 14.053   0.016   0.019     3     Ks
55697.374152 14.047   0.011   0.014     3     Ks
55711.321194 14.151   0.012   0.009     3     Ks
55795.073762 14.702   0.020   0.058     3     Ks
55810.075802 14.830   0.017   0.017     3     Ks
55840.004786 14.997   0.016   0.014     3     Ks
56105.053434 15.945   0.060   0.069     3     Ks
56111.028144 15.831   0.047   0.032     3     Ks
56112.004775 15.847   0.027   0.012     3     Ks
56112.959464 15.872   0.056   0.035     3     Ks
56113.966252 15.676   0.047   0.114     3     Ks
56115.054725 15.811   0.032   0.060     3     Ks
56473.097840 12.306   0.014   0.004     2     Ks
56474.048675 12.304   0.008   0.001     3     Ks
56475.190631 12.288   0.013   0.005     3     Ks
56484.112908 12.267   0.007   0.009     3     Ks
56496.047075 12.229   0.029   0.003     3     Ks
56497.129978 12.233   0.016   0.004     3     Ks
56498.078247 12.238   0.005   0.013     6     Ks
56509.088483 12.197   0.005   0.011     9     Ks
56510.097163 12.186   0.013   0.011     4     Ks
56511.056169 12.193   0.010   0.008     2     Ks
56521.066276 12.183   0.008   0.014     3     Ks
56522.036969 12.174   0.010   0.006     4     Ks
56522.991885 12.155   0.008   0.003     2     Ks
56525.037187 12.139   0.007   0.015     3     Ks
56526.068994 12.166   0.007   0.018     3     Ks
56535.019920 12.158   0.006   0.011     6     Ks
56535.994667 12.122   0.012   0.022     2     Ks
56837.984409 12.421   0.012   0.005     3     Ks
56850.089009 12.459   0.006   0.006     6     Ks
56878.032782 12.568   0.007   0.012     3     Ks
56888.014852 12.609   0.004   0.007    11     Ks
57113.227644 13.719   0.011   0.002     3     Ks
57162.216839 14.029   0.014   0.029     3     Ks
57228.106265 14.419   0.010   0.016     9     Ks
57230.129782 14.455   0.009   0.008     3     Ks
57583.005309 15.636   0.110     NaN     1     Ks
57587.143319 16.243   0.070   0.043     3     Ks
57587.985027 16.057   0.049   0.016     3     Ks
57926.140809 12.283   0.010   0.004     6     Ks
58206.399178 11.975   0.011   0.018     3     Ks
58247.298342 12.003   0.024   0.009     3     Ks
58250.325827 12.007   0.010   0.009     3     Ks
58702.187412 14.049   0.016   0.007     3     Ks
58714.141461 14.152   0.020   0.009     3     Ks
58727.096789 14.218   0.018   0.017     3     Ks


==> anc/2dp/sf65_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.388332 13.650   0.011   0.015     2     Ks
55283.303969 18.448   0.078   0.101     2      H
55283.308849 13.880   0.011   0.002     2     Ks
55453.057421 15.228   0.050   0.055     2     Ks
55694.383284 11.668   0.017     NaN     1     Ks
55695.395531 11.677   0.010   0.008     2     Ks
55696.387252 11.662   0.011   0.000     2     Ks
55698.319697 11.741   0.019     NaN     1     Ks
55781.146693 11.462   0.011   0.020     2     Ks
55809.097310 11.412   0.012   0.003     2     Ks
55837.030635 11.485   0.011   0.010     2     Ks
55840.001010 11.538   0.019     NaN     1     Ks
56083.062385 12.728   0.010   0.012     2     Ks
56099.049873 12.830   0.014   0.003     2     Ks
56105.107813 12.886   0.019   0.008     2     Ks
56110.051390 12.926   0.006   0.003     4     Ks
56467.315934 12.616   0.018   0.002     2     Ks
56470.234168 12.571   0.011   0.002     2     Ks
56471.126585 12.553   0.009   0.001     2     Ks
56474.103994 12.531   0.010   0.000     2     Ks
56475.163016 12.514   0.013   0.005     2     Ks
56487.109389 12.401   0.013   0.001     2     Ks
56496.014480 12.366   0.019   0.003     3     Ks
56498.011321 12.356   0.013   0.006     2     Ks
56501.105182 12.343   0.006   0.003     4     Ks
56502.063700 12.328   0.008   0.003     2     Ks
56509.095276 12.300   0.007   0.008     5     Ks
56510.053274 12.282   0.015   0.011     2     Ks
56511.076524 12.311   0.010   0.012     2     Ks
56512.088430 12.309   0.011   0.008     2     Ks
56520.023935 12.304   0.011   0.034     2     Ks
56520.990150 12.289   0.012   0.003     2     Ks
56522.024712 12.271   0.010   0.021     3     Ks
56523.011476 12.261   0.008   0.001     2     Ks
56850.096659 11.623   0.009   0.012     4     Ks
56877.016177 11.791   0.009   0.015     4     Ks
56888.069779 11.838   0.006   0.014     8     Ks
57227.118565 13.521   0.007   0.007     7     Ks
57230.189436 18.436   0.093   0.029     2      H
57230.194594 13.505   0.014   0.002     2     Ks
57582.983644 11.287   0.017   0.023     2     Ks
57926.137000 12.028   0.015   0.005     4     Ks
58250.223810 12.588   0.013   0.003     4     Ks
58252.329792 12.599   0.023   0.006     2     Ks
58263.285569 12.539   0.014   0.004     2     Ks
58703.195389 11.069   0.031   0.072     2     Ks
58707.178698 11.035   0.021   0.000     2     Ks


==> anc/2dp/sf66_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55261.382227  7.118   0.354   0.614     2     Ks
55284.262495  7.374   0.500     NaN     1     Ks
55284.267387 13.921   0.003   0.003     2      J
55453.053514 12.614   0.015   0.011     2     Ks
55460.000013 16.291   0.010   0.001     2      Y
55460.005805 17.665   0.020   0.009     2      Z
55464.995270 16.309   0.012   0.003     2      Y
55465.001428 17.731   0.017   0.017     2      Z
55467.027572 16.335   0.009   0.002     2      Y
55467.033254 17.720   0.013   0.010     2      Z
55483.996273 16.432   0.011   0.012     2      Y
55484.001726 17.776   0.015   0.006     2      Z
55694.379898 15.826   0.041   0.061     2     Ks
55695.392560 15.754   0.050   0.175     2     Ks
55696.384352 15.719   0.038   0.043     2     Ks
55698.317151 15.733   0.042   0.028     2     Ks
55781.141065 16.289   0.084   0.012     2     Ks
55796.070894 16.209   0.093   0.124     2     Ks
55809.090177 16.321   0.062   0.003     2     Ks
55837.025034 16.231   0.062   0.064     2     Ks
55839.994391 16.376   0.070   0.030     2     Ks
56083.055722 17.041   0.089   0.007     2     Ks
56099.043728 16.959   0.088   0.065     2     Ks
56105.101424 17.026   0.156     NaN     1     Ks
56110.044432 17.040   0.086   0.040     4     Ks
56474.097472 17.379   0.200     NaN     1     Ks
56502.057299 17.424   0.250     NaN     1     Ks
56508.996446 17.216   0.215     NaN     1     Ks
56512.081317 17.071   0.195     NaN     1     Ks
56888.060390 17.155   0.206     NaN     1     Ks
57142.379858 19.261   0.166     NaN     1      Y
57248.016641 17.972   0.132     NaN     1      H
57248.021965 17.638   0.120   0.112     2     Ks
57248.026783 18.994   0.097   0.042     2      J


==> anc/2dp/sf67_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55308.392207  9.001   0.500     NaN     1     Ks
55328.346157  8.662   0.500     NaN     1     Ks
55354.236049  9.628   0.500     NaN     1     Ks
55374.218207  8.816   0.500     NaN     1     Ks
55428.148348 10.085   0.250     NaN     1     Ks
55439.100425 12.003   0.011     NaN     1      Y
55439.106071 12.934   0.007     NaN     1      Z
55766.211527 12.164   0.019     NaN     1     Ks
55769.210031 12.065   0.018     NaN     1     Ks
55780.112416 12.249   0.018     NaN     1     Ks
55796.039451 11.593   0.021     NaN     1     Ks
55803.018715 11.454   0.021     NaN     1     Ks
56090.222978 12.986   0.017     NaN     1     Ks
56096.165752 13.300   0.016     NaN     1     Ks
56105.075425 13.311   0.034     NaN     1     Ks
56112.080008 13.317   0.027     NaN     1     Ks
56114.016363 13.319   0.016     NaN     1     Ks
56115.048159 13.358   0.028     NaN     1     Ks
56116.075071 13.332   0.021     NaN     1     Ks
56126.228658 13.427   0.024     NaN     1     Ks
56470.243843 14.141   0.014     NaN     1     Ks
56473.149695 14.220   0.020     NaN     1     Ks
56474.089986 14.201   0.022     NaN     1     Ks
56486.140376 14.165   0.019     NaN     1     Ks
56497.093988 14.280   0.023     NaN     1     Ks
56511.037027 14.291   0.018     NaN     1     Ks
56512.117013 14.338   0.014   0.029     2     Ks
56513.095082 14.333   0.013   0.007     2     Ks
56514.083825 14.243   0.030     NaN     1     Ks
56515.064503 14.399   0.026     NaN     1     Ks
56522.022761 14.246   0.020     NaN     1     Ks
56524.118264 14.373   0.019     NaN     1     Ks
56525.055151 14.462   0.019     NaN     1     Ks
56526.061725 14.234   0.022     NaN     1     Ks
56527.072605 14.258   0.016     NaN     1     Ks
56537.052985 14.230   0.016   0.027     3     Ks
56538.010126 14.216   0.017     NaN     1     Ks
56878.034597 14.702   0.016   0.011     3     Ks
56883.048592 14.755   0.027     NaN     1     Ks
56887.046400 14.493   0.020     NaN     1     Ks
56890.033791 14.637   0.014   0.036     2     Ks
56891.027023 14.454   0.022     NaN     1     Ks
57135.384402 16.011   0.011     NaN     1      Y
57135.387899 16.479   0.010     NaN     1      Z
57162.237983 14.739   0.029     NaN     1     Ks
57229.102645 14.976   0.025     NaN     1     Ks
57231.144477 15.120   0.016     NaN     1      H
57231.149648 14.868   0.018     NaN     1     Ks
57231.156239 15.720   0.010     NaN     1      J
57232.147771 14.734   0.029   0.108     2     Ks
57583.983925 15.251   0.028     NaN     1     Ks
57926.220037 15.994   0.085     NaN     1     Ks
57927.027880 16.078   0.091     NaN     1     Ks
58247.383742 15.999   0.096     NaN     1     Ks
58263.199623 16.283   0.076     NaN     1     Ks
58708.178520 16.349   0.145     NaN     1     Ks


==> anc/2dp/sf68_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55308.364831 17.935   0.188     NaN     1     Ks
56473.100587 10.038   0.354   0.028     2     Ks
56474.051508  9.634   0.354   0.008     2     Ks
56475.193708  9.713   0.354   0.040     2     Ks
56484.115925  9.338   0.354   0.024     2     Ks
56496.051484  9.064   0.177   0.008     2     Ks
56497.133150  9.204   0.354   0.012     2     Ks
56498.086848  9.679   0.289   0.231     3     Ks
56509.091698 10.861   0.010   0.017     6     Ks
56510.099966 10.855   0.009   0.017     4     Ks
56511.059983 10.802   0.177   0.009     2     Ks
56521.069432 11.356   0.010   0.002     2     Ks
56522.033583 11.550   0.007   0.008     3     Ks
56522.994828 11.560   0.011   0.015     2     Ks
56525.040555 11.606   0.011   0.011     2     Ks
56526.071942 11.548   0.011   0.009     2     Ks
56535.023122 11.507   0.008   0.008     4     Ks
56535.997970 11.544   0.010   0.004     2     Ks
56837.987471 14.840   0.021   0.012     2     Ks
56850.093325 14.867   0.011   0.007     4     Ks
56878.037113 15.037   0.021   0.035     2     Ks
56888.018799 15.053   0.009   0.009     8     Ks
57113.230472 15.916   0.040   0.033     2     Ks
57135.369893 19.185   0.069   0.014     2      Y
57162.214312 15.919   0.043   0.072     2     Ks
57228.109556 15.985   0.025   0.023     6     Ks
57231.104600 16.842   0.026   0.003     2      H
57231.110171 16.053   0.039     NaN     1     Ks
57231.115750 18.050   0.038   0.003     2      J
57583.008681 16.182   0.147   0.016     2     Ks
57587.146299 16.245   0.063   0.047     2     Ks
57587.988668 16.182   0.050   0.015     2     Ks
57926.143604 16.361   0.084   0.039     4     Ks
58206.401987 16.500   0.052   0.134     2     Ks
58247.300978 16.257   0.231     NaN     1     Ks
58250.330060 16.322   0.064   0.061     2     Ks
58702.190168 16.258   0.091   0.033     2     Ks
58714.144304 16.359   0.082   0.025     2     Ks
58727.099676 16.381   0.083   0.063     2     Ks


==> anc/2dp/sf69_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55285.392399 16.216   0.046   0.021     3     Ks
55308.359287 17.195   0.030   0.052     3      H
55308.364098 16.076   0.022   0.031     3     Ks
55308.368510 19.496   0.108   0.094     2      J
55328.310113 17.142   0.030   0.023     2      H
55328.314968 16.104   0.027   0.019     2     Ks
55328.319762 19.219   0.085   0.093     2      J
55354.200818 17.235   0.038   0.051     3      H
55354.205974 16.146   0.033   0.014     2     Ks
55374.178121 17.257   0.069   0.022     3      H
55374.184019 16.149   0.043   0.054     3     Ks
55692.315431 16.183   0.048   0.049     3     Ks
55695.329295 16.123   0.038   0.029     3     Ks
55696.335135 16.140   0.042   0.012     3     Ks
55697.379706 16.164   0.036   0.039     3     Ks
55711.326726 16.157   0.041   0.093     3     Ks
55795.076691 16.369   0.075   0.037     2     Ks
55810.078755 16.160   0.054   0.065     2     Ks
55840.007656 16.114   0.042   0.010     2     Ks
56105.056418 16.216   0.047   0.034     2     Ks
56111.034678 16.205   0.064   0.000     2     Ks
56112.007742 16.087   0.042   0.064     2     Ks
56112.964127 16.209   0.047   0.012     2     Ks
56113.968867 16.273   0.060   0.028     2     Ks
56115.057489 16.069   0.039   0.068     2     Ks
56473.100396 16.151   0.046   0.072     2     Ks
56474.051299 16.202   0.036   0.065     2     Ks
56475.193493 16.166   0.042   0.093     2     Ks
56484.115721 16.055   0.042   0.015     2     Ks
56497.132946 16.190   0.076   0.033     2     Ks
56498.081467 16.097   0.030   0.044     4     Ks
56509.091492 16.135   0.027   0.031     6     Ks
56510.099751 16.135   0.043   0.015     4     Ks
56511.059771 16.180   0.043   0.010     2     Ks
56521.069209 16.177   0.045   0.008     2     Ks
56522.020570 16.149   0.038   0.090     4     Ks
56522.994615 16.155   0.045   0.070     2     Ks
56525.040353 16.097   0.044   0.063     2     Ks
56526.071738 16.066   0.048   0.005     2     Ks
56535.022913 16.137   0.034   0.045     4     Ks
56535.997761 16.110   0.052   0.036     2     Ks
56837.987266 16.133   0.035   0.055     3     Ks
56850.092897 16.260   0.036   0.035     6     Ks
56878.036901 16.058   0.039   0.021     3     Ks
56888.018553 16.113   0.022   0.018    12     Ks
57113.230281 12.476   0.011   0.001     2     Ks
57162.214111 16.056   0.054   0.229     2     Ks
57228.109338 16.175   0.029   0.043     6     Ks
57231.104180 17.185   0.043   0.004     2      H
57231.109338 16.174   0.029   0.012     2     Ks
57587.146094 16.162   0.051   0.051     2     Ks
57587.988475 16.204   0.053   0.054     2     Ks
57926.139956 16.268   0.070   0.022     3     Ks
58206.401784 16.127   0.055   0.035     2     Ks
58250.329868 16.191   0.059   0.051     2     Ks
58702.189989 16.228   0.068   0.016     2     Ks
58714.144113 16.214   0.067   0.036     2     Ks
58727.099489 16.273   0.082   0.005     2     Ks


==> anc/2dp/sf6_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55248.326916 17.527 0.070   0.001     2
55282.136727 16.824 0.083   0.004     2
55305.086874 16.361 0.028   0.028     8
55760.025150 16.250 0.049   0.085     2
55775.996779 16.250 0.058   0.149     2
55777.002091 16.204 0.048   0.058     2
55778.983077 16.228 0.051   0.010     2
55994.129378 16.365 0.091   0.069     2
55995.145702 16.279 0.104   0.200     2
55997.162909 16.365 0.061   0.169     2
56008.178881 16.766 0.102   0.013     2
56016.117033 16.874 0.108   0.124     2
56042.071205 16.959 0.091   0.042     2
56362.169036 16.138 0.053   0.017     2
56365.162859 16.166 0.050   0.075     2
56373.134752 15.828 0.036   0.028     2
56374.081700 15.726 0.033   0.034     2
56376.151843 15.855 0.032   0.047     2
56377.245976 15.752 0.028   0.021     2
56378.060861 15.680 0.045   0.051     2
56404.011906 15.832 0.057   0.017     2
56413.009448 16.044 0.045     NaN     1
56418.003186 16.113 0.041   0.062     4
56419.242686 16.127 0.044     NaN     1
56420.253702 15.880 0.041   0.046     2
56421.148047 15.473 0.022   0.025     6
56422.994092 15.542 0.025   0.037     2
56438.155435 16.001 0.066   0.122     2
56438.991596 16.087 0.056   0.009     2
56447.167744 15.938 0.031   0.007     2
56448.143263 15.991 0.044   0.046     3
56460.150053 16.007 0.035   0.010     2
56760.027782 16.440 0.060   0.042     2
56787.001887 16.276 0.052   0.093     2
56788.106892 16.366 0.041   0.032     6
56789.131657 16.322 0.053   0.068     2
56798.964912 16.220 0.044   0.043     4
57111.146515 16.514 0.088   0.099     2
57113.070345 16.610 0.065   0.023     2
57115.066861 16.458 0.091   0.132     2
57118.116040 16.856 0.158     NaN     1
57169.021550 17.221 0.054   0.041     2
57570.091202 15.164 0.044   0.105     2
57587.049856 15.342 0.034   0.031     2
57927.128492 13.531 0.012   0.012     2
57928.098309 13.392 0.013   0.010     2
58247.238735 13.214 0.015   0.004     2
58248.186212 13.245 0.018   0.012     2
58248.996110 13.299 0.012   0.005     2
58702.984760 13.598 0.011   0.004     2
58705.007986 13.768 0.026   0.010     2
58705.993361 13.820 0.010   0.003     2


==> anc/2dp/sf70_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55404.220727 18.920   0.107   0.020     2      Y
55404.224504 19.363   0.073   0.014     2      Z
55407.149048 17.701   0.102   0.185     2      H
55407.155426 18.507   0.137     NaN     1      J
55444.015109 17.618   0.102   0.077     2      H
55444.022481 18.341   0.077   0.039     2      J
55470.046381 18.204   0.078   0.127     2      J
55474.008031 18.193   0.094     NaN     1      J
55477.004656 18.137   0.208     NaN     1      J
55478.001466 18.394   0.079   0.007     2      J
55804.033483 17.241   0.134   0.020     2     Ks
56113.050480 17.029   0.131     NaN     1     Ks
56114.997728 17.150   0.103   0.112     2     Ks
56115.967080 17.192   0.172     NaN     1     Ks
56120.106911 16.850   0.083   0.012     2     Ks
56121.038172 16.857   0.180     NaN     1     Ks
56121.986577 16.718   0.079   0.042     2     Ks
56123.056473 16.657   0.096   0.031     2     Ks
56124.220462 16.478   0.074   0.028     2     Ks
56124.993843 16.277   0.061   0.018     2     Ks
56126.203086 16.067   0.043   0.038     2     Ks
56131.057086 13.241   0.012   0.001     2     Ks
56132.211098 14.516   0.016     NaN     1     Ks
56133.091944 15.106   0.016   0.005     2     Ks
56134.122973 15.531   0.029   0.031     2     Ks
56139.131938 16.649   0.088   0.021     2     Ks
56140.176352 16.657   0.084   0.076     2     Ks
56159.015885 17.275   0.101   0.007     2     Ks
56160.039197 17.301   0.175     NaN     1     Ks
56161.084633 17.292   0.116   0.008     2     Ks
56167.039171 17.361   0.121   0.121     2     Ks
56181.030142 17.158   0.181     NaN     1     Ks
56188.007475 17.381   0.218     NaN     1     Ks
56512.158393 17.072   0.157     NaN     1     Ks
56524.090790 17.215   0.147     NaN     1     Ks
56553.017592 17.411   0.151     NaN     1     Ks
57164.239183 18.806   0.090   0.117     2      Y
57164.242691 19.473   0.058   0.045     2      Z
57229.996653 17.598   0.126   0.083     2      H
57229.999539 17.244   0.185     NaN     1     Ks
57230.002343 18.279   0.081   0.124     2      J


==> anc/2dp/sf71_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.175941 16.897   0.025   0.029     2      H
55309.180576 12.484   0.010   0.011     2     Ks
55434.135965 10.714   0.144   0.000     3     Ks
55766.205149  9.703   0.177   0.002     2     Ks
55769.206637  9.720   0.177   0.044     2     Ks
55780.108900  9.790   0.250     NaN     1     Ks
55796.032469  9.930   0.041   0.023     2     Ks
55803.014988  9.918   0.177   0.020     2     Ks
56090.215581 12.484   0.008   0.011     2     Ks
56096.158015 12.555   0.010   0.003     2     Ks
56105.068648 12.632   0.021   0.002     2     Ks
56112.072765 12.709   0.015   0.007     2     Ks
56114.008977 12.711   0.010   0.001     2     Ks
56115.041981 12.758   0.011   0.002     2     Ks
56116.067888 12.727   0.011   0.000     2     Ks
56126.221736 12.848   0.014   0.008     2     Ks
56470.237281 10.548   0.177   0.003     2     Ks
56473.142580 10.550   0.250     NaN     1     Ks
56474.084042 10.523   0.177   0.022     2     Ks
56486.133502 10.472   0.177   0.013     2     Ks
56497.086626 10.426   0.177   0.010     2     Ks
56511.030613 10.394   0.177   0.018     2     Ks
56512.110051 10.440   0.125   0.011     4     Ks
56513.100779 10.422   0.144   0.012     3     Ks
56514.076388 10.467   0.028   0.007     2     Ks
56515.057300 10.418   0.177   0.048     2     Ks
56522.015709 10.416   0.250     NaN     1     Ks
56525.120070 10.354   0.177   0.078     2     Ks
56526.054969 10.367   0.177   0.002     2     Ks
56527.066446 10.366   0.177   0.001     2     Ks
56537.048466 10.422   0.023   0.010     5     Ks
56538.003773 10.404   0.031   0.014     2     Ks
56878.028024 12.538   0.006   0.002     6     Ks
56883.041758 12.587   0.009   0.004     2     Ks
56887.039377 12.642   0.011   0.002     2     Ks
56890.026585 12.662   0.007   0.004     4     Ks
56891.020150 12.687   0.010   0.003     2     Ks
57162.231660 13.276   0.014   0.014     2     Ks
57229.095752 12.181   0.010   0.000     2     Ks
57232.141459 12.143   0.013   0.004     4     Ks
57233.102156 16.469   0.015   0.019     2      H
57233.107365 12.046   0.177   0.004     2     Ks
57583.977796 11.397   0.009   0.007     2     Ks
57926.214671 14.156   0.029   0.021     2     Ks
57927.021830 14.202   0.032     NaN     1     Ks
58247.377904 11.369   0.026   0.004     2     Ks
58252.356785 11.361   0.020   0.000     2     Ks
58263.194058 11.358   0.022     NaN     1     Ks
58708.172589 13.758   0.042   0.003     2     Ks


==> anc/2dp/sf72_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.178103 16.546   0.038   0.003     2      H
55309.182733 14.825   0.027   0.022     2     Ks
55309.187396 18.028   0.104   0.101     2      J
55434.139263 15.066   0.035   0.034     2     Ks
55766.206392 14.423   0.034   0.038     2     Ks
55769.207913 14.559   0.024   0.015     2     Ks
55780.110036 14.599   0.027   0.014     2     Ks
55796.033949 14.317   0.081     NaN     1     Ks
55803.016316 14.710   0.023   0.031     2     Ks
56090.217046 14.794   0.030   0.008     2     Ks
56096.159450 14.839   0.025   0.006     2     Ks
56105.069987 14.584   0.031   0.063     2     Ks
56112.074172 14.901   0.042   0.002     2     Ks
56114.010163 14.758   0.024   0.000     2     Ks
56115.043216 14.894   0.026   0.013     2     Ks
56116.069129 14.643   0.016   0.011     2     Ks
56126.222917 14.747   0.038   0.044     2     Ks
56470.238945 13.264   0.019   0.017     2     Ks
56473.144224 13.399   0.045     NaN     1     Ks
56474.085156 13.340   0.025   0.012     2     Ks
56486.134757 13.289   0.022   0.001     2     Ks
56497.087868 13.223   0.017   0.010     2     Ks
56511.031873 13.326   0.017   0.030     2     Ks
56512.167410 13.292   0.028     NaN     1     Ks
56513.089257 13.358   0.013   0.009     4     Ks
56514.077487 13.118   0.039     NaN     1     Ks
56515.058579 13.286   0.020   0.028     2     Ks
56522.016832 13.488   0.029   0.001     2     Ks
56524.112516 13.430   0.024   0.022     2     Ks
56525.085667 13.454   0.017   0.004     4     Ks
56526.056413 13.401   0.028     NaN     1     Ks
56527.067652 13.481   0.022   0.019     2     Ks
56537.075643 13.478   0.014   0.026     4     Ks
56538.005068 13.471   0.022   0.062     2     Ks
56878.029259 16.193   0.034   0.041     6     Ks
56883.043103 16.316   0.078   0.016     2     Ks
56887.040744 16.264   0.079   0.078     2     Ks
56890.028412 16.430   0.057   0.043     4     Ks
56891.021486 16.726   0.132   0.022     2     Ks
57162.232964 16.204   0.110   0.004     2     Ks
57229.097017 17.240   0.180   0.050     2     Ks
57232.128366 16.425   0.137     NaN     1     Ks
57233.109463 16.787   0.126     NaN     1     Ks
57583.979066 16.363   0.091   0.090     2     Ks
57926.215671 15.382   0.069   0.032     2     Ks
57927.023619 15.728   0.062   0.013     2     Ks
58247.379034 14.828   0.045   0.012     2     Ks
58252.357949 14.924   0.045   0.034     2     Ks
58263.194972 15.354   0.036   0.015     2     Ks
58708.173753 14.863   0.065   0.178     2     Ks


==> anc/2dp/sf73_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.180218 16.386   0.163     NaN     1     Ks
55434.136502 14.484   0.017   0.015     4     Ks
55766.204939 12.491   0.021     NaN     1     Ks
55769.206637 12.490   0.019   0.021     2     Ks
55780.108651 12.588   0.025   0.010     2     Ks
55796.032469 12.391   0.034   0.045     2     Ks
55803.014988 12.485   0.018   0.010     2     Ks
56090.215581 12.577   0.028   0.007     2     Ks
56105.068648 12.469   0.023   0.002     2     Ks
56112.072525 12.649   0.039     NaN     1     Ks
56114.008977 12.599   0.014   0.032     2     Ks
56116.067888 12.540   0.012   0.012     2     Ks
56126.221538 12.831   0.027     NaN     1     Ks
56470.237912 12.562   0.023     NaN     1     Ks
56473.142580 12.676   0.040     NaN     1     Ks
56474.083854 12.637   0.026     NaN     1     Ks
56486.133502 12.616   0.018   0.016     2     Ks
56497.086424 12.591   0.024     NaN     1     Ks
56511.030818 12.624   0.029     NaN     1     Ks
56512.166058 12.579   0.015   0.015     2     Ks
56513.049490 12.585   0.017   0.007     2     Ks
56514.076388 12.402   0.025   0.086     2     Ks
56515.057506 12.566   0.022     NaN     1     Ks
56522.015250 12.721   0.034     NaN     1     Ks
56524.111144 12.664   0.026     NaN     1     Ks
56525.048616 12.470   0.033     NaN     1     Ks
56526.054969 12.605   0.015   0.002     2     Ks
56527.066248 12.679   0.025     NaN     1     Ks
56537.048466 12.559   0.012   0.016     5     Ks
56538.003773 12.573   0.016   0.023     2     Ks
56878.036294 12.505   0.011   0.013     4     Ks
56883.041758 12.550   0.021   0.005     2     Ks
56887.039377 12.478   0.014   0.004     2     Ks
56890.022399 12.496   0.013   0.015     3     Ks
56891.020416 12.473   0.026     NaN     1     Ks
57162.231425 12.630   0.022     NaN     1     Ks
57229.095752 12.752   0.016   0.002     2     Ks
57232.141459 12.610   0.014   0.005     4     Ks
57233.101749 15.788   0.040     NaN     1      H
57233.107365 12.740   0.016   0.006     2     Ks
57583.977796 12.692   0.026   0.004     2     Ks
57926.214671 12.911   0.025   0.030     2     Ks
57927.022317 13.099   0.025   0.025     2     Ks
58247.378125 12.966   0.030     NaN     1     Ks
58252.356785 13.056   0.022   0.001     2     Ks
58263.193595 13.161   0.023     NaN     1     Ks
58708.172589 12.977   0.034   0.024     2     Ks


==> anc/2dp/sf74_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.190548 17.411   0.025   0.042     2      H
55309.195744 16.668   0.040   0.005     2     Ks
55309.200818 18.790   0.074   0.033     2      J
55428.151001 16.738   0.094   0.020     2     Ks
55434.144489 16.795   0.107   0.036     2     Ks
55766.208070 16.423   0.080   0.204     2     Ks
55769.212392 16.661   0.102   0.049     2     Ks
55780.115008 16.847   0.145   0.039     2     Ks
55796.036012 16.400   0.144     NaN     1     Ks
55803.021266 16.776   0.092   0.041     2     Ks
56090.219078 16.834   0.126   0.122     2     Ks
56096.161699 16.706   0.098   0.059     2     Ks
56105.071876 16.521   0.080   0.245     2     Ks
56112.076241 16.715   0.062   0.050     2     Ks
56114.011865 16.778   0.084   0.074     2     Ks
56115.044940 16.793   0.099   0.001     2     Ks
56116.070964 16.364   0.065   0.020     2     Ks
56126.224603 16.611   0.067   0.053     2     Ks
56470.240665 16.793   0.109   0.173     2     Ks
56473.145785 16.605   0.063   0.092     2     Ks
56474.086847 16.839   0.113   0.018     2     Ks
56486.136606 16.802   0.120   0.092     2     Ks
56497.089937 16.789   0.112   0.057     2     Ks
56511.033703 16.733   0.113   0.038     2     Ks
56512.113038 16.713   0.065   0.060     4     Ks
56513.091592 16.618   0.060   0.059     4     Ks
56514.079200 16.571   0.102     NaN     1     Ks
56515.061177 16.613   0.090   0.021     2     Ks
56522.018713 16.906   0.147   0.078     2     Ks
56524.114261 16.698   0.112   0.066     2     Ks
56525.087410 16.751   0.092   0.031     4     Ks
56526.058489 16.660   0.093   0.022     2     Ks
56527.069375 16.646   0.085   0.040     2     Ks
56537.060696 16.679   0.055   0.023     5     Ks
56538.006849 16.637   0.095   0.104     2     Ks
56878.031234 16.562   0.050   0.060     6     Ks
56883.044634 16.871   0.244     NaN     1     Ks
56887.042785 16.579   0.086   0.009     2     Ks
56890.030199 16.780   0.082   0.088     4     Ks
56891.023497 16.875   0.118   0.030     2     Ks
57082.363146 16.427   0.102   0.059     2     Ks
57162.234740 16.551   0.133   0.228     2     Ks
57229.099431 16.786   0.130   0.078     2     Ks
57232.149537 16.551   0.084   0.126     3     Ks
57233.120042 17.306   0.023   0.045     2      H
57233.125183 16.642   0.060   0.043     2     Ks
57233.135345 18.751   0.062   0.013     2      J
57583.980757 16.818   0.119   0.077     2     Ks
57927.025111 16.812   0.144   0.043     2     Ks
58247.380740 15.165   0.041   0.043     2     Ks
58252.359520 14.809   0.041   0.036     2     Ks
58263.196733 11.270   0.177   0.008     2     Ks
58708.175400 16.334   0.142   0.116     2     Ks


==> anc/2dp/sf75_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55284.390052 13.731   0.009   0.002     2      H
55284.395192 11.805   0.177   0.010     2     Ks
55284.400176 15.151   0.009   0.001     2      J
55428.163405 13.467   0.012   0.004     2     Ks
55694.401368 14.899   0.032     NaN     1     Ks
55695.311641 14.912   0.024   0.010     2     Ks
55696.309308 14.906   0.021   0.006     2     Ks
55697.353354 14.863   0.023   0.026     2     Ks
55711.360596 17.278   0.015   0.005     2      Y
55711.365701 18.407   0.023   0.005     2      Z
55815.987046 15.192   0.037   0.010     2     Ks
55843.017403 15.232   0.034   0.036     2     Ks
55843.993971 15.243   0.031   0.031     2     Ks
56084.265565 15.625   0.080   0.035     2     Ks
56095.169788 15.713   0.045   0.032     2     Ks
56099.132224 15.862   0.079   0.198     2     Ks
56102.156867 15.668   0.034   0.019     2     Ks
56112.166484 15.775   0.040   0.028     2     Ks
56114.259955 15.789   0.056   0.039     2     Ks
56116.052383 15.660   0.031   0.023     2     Ks
56127.186543 15.834   0.074   0.037     2     Ks
56131.072045 15.847   0.041   0.009     2     Ks
56132.057775 15.853   0.050   0.019     2     Ks
56470.188564 16.269   0.054   0.035     2     Ks
56471.148706 16.146   0.046   0.019     2     Ks
56473.162170 16.206   0.051   0.026     2     Ks
56474.115050 16.157   0.063   0.041     2     Ks
56497.149100 16.100   0.063   0.001     2     Ks
56501.109158 16.212   0.070   0.005     2     Ks
56513.083724 16.210   0.042   0.044     4     Ks
56515.053085 16.293   0.086   0.138     2     Ks
56522.049688 16.231   0.068   0.030     2     Ks
56526.050730 16.212   0.071   0.015     2     Ks
56527.060927 16.180   0.057   0.011     2     Ks
56539.049431 16.349   0.082   0.041     2     Ks
56540.011155 16.018   0.084   0.038     2     Ks
56545.036409 16.186   0.056   0.018     4     Ks
56552.057383 16.197   0.057   0.049     2     Ks
56553.033226 16.239   0.078   0.032     2     Ks
56555.062996 16.384   0.123     NaN     1     Ks
56565.029929 16.165   0.055   0.025     2     Ks
56850.204676 16.476   0.078   0.021     2     Ks
56879.090746 16.325   0.055   0.087     5     Ks
56882.059771 16.384   0.051   0.027     4     Ks
56885.061309 16.256   0.067   0.010     2     Ks
56890.034929 16.363   0.085   0.015     2     Ks
57082.405951 16.009   0.143     NaN     1     Ks
57112.263905 16.351   0.087   0.118     2     Ks
57160.292419 18.568   0.045   0.035     2      Y
57160.295986 19.626   0.065   0.020     2      Z
57231.205390 17.082   0.071   0.071     2      H
57231.210848 16.366   0.086   0.143     2     Ks
57231.216342 17.871   0.048   0.036     2      J
57232.219977 16.319   0.174     NaN     1     Ks
57584.062761 16.408   0.053   0.080     2     Ks
58252.314952 16.354   0.174     NaN     1     Ks
58263.222954 16.642   0.122   0.185     2     Ks


==> anc/2dp/sf76_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55309.198117 14.573 0.009   0.004     2
55428.152383 15.608 0.032   0.027     2
55434.145849 15.796 0.033   0.036     2
55766.209235 12.894 0.014   0.016     2
55769.213624 12.859 0.006   0.016     2
55780.116349 12.768 0.013   0.005     2
55796.037432 12.664 0.035   0.018     2
55803.022595 12.634 0.009   0.001     2
56090.220556 13.733 0.008   0.008     2
56096.163460 13.785 0.009   0.012     2
56105.073209 13.883 0.016   0.008     2
56112.077674 13.929 0.015   0.001     2
56114.013738 13.973 0.011   0.019     2
56115.046143 13.999 0.013   0.004     2
56116.072224 13.965 0.019   0.024     2
56126.225778 14.100 0.013   0.014     2
56470.241875 15.837 0.031   0.009     2
56473.147058 15.703 0.028   0.012     2
56474.088023 15.729 0.027   0.017     2
56486.137853 15.317 0.022   0.002     2
56497.091156 14.882 0.016   0.008     2
56511.034953 14.557 0.014   0.018     2
56512.114248 14.514 0.012   0.006     4
56513.093042 14.489 0.011   0.003     4
56514.080907 14.511 0.021   0.013     2
56515.062445 14.466 0.015   0.004     2
56522.019967 14.310 0.014   0.000     2
56524.115852 14.272 0.014   0.023     2
56525.088611 14.234 0.009   0.009     4
56526.059737 14.242 0.013   0.011     2
56527.070570 14.238 0.013   0.010     2
56537.050959 14.084 0.010   0.010     6
56538.008122 14.102 0.017   0.011     2
56878.032468 13.370 0.006   0.005     6
56883.046350 13.414 0.011   0.006     2
56887.044150 13.438 0.011   0.001     2
56890.031449 13.455 0.007   0.002     4
56891.024789 13.459 0.011   0.008     2
57082.364328 15.298 0.053   0.024     2
57162.235969 16.110 0.049   0.027     2
57229.100651 16.747 0.076   0.030     2
57233.127668 16.783 0.053   0.004     2
57583.981965 13.224 0.008   0.007     2
57926.218259 15.701 0.056   0.021     2
57927.026110 15.636 0.038   0.029     2
58247.381860 15.371 0.061   0.058     2
58252.360678 15.378 0.081   0.040     2
58263.197782 15.216 0.027   0.001     2
58708.176564 15.311 0.080   0.024     2


==> anc/2dp/sf77_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55305.313814 16.417   0.054   0.009     2     Ks
55779.096188 14.509   0.015   0.021     2     Ks
55791.145164 14.189   0.012   0.004     2     Ks
55796.030830 14.182   0.034   0.030     2     Ks
55804.092227 13.925   0.014   0.002     2     Ks
55822.037072 14.155   0.007   0.017     4     Ks
55823.011896 14.241   0.013   0.001     2     Ks
55826.993091 14.495   0.020   0.005     2     Ks
55829.070697 14.271   0.014   0.028     2     Ks
55838.017845 14.616   0.018   0.022     2     Ks
55842.015641 14.703   0.011   0.014     4     Ks
55843.008237 14.748   0.018   0.016     2     Ks
55984.325863 14.571   0.047     NaN     1     Ks
55999.284991 14.503   0.016   0.005     2     Ks
56084.202465 13.530   0.007   0.003     2     Ks
56086.223261 14.024   0.009   0.005     2     Ks
56091.178309 13.789   0.016   0.008     2     Ks
56099.274245 14.046   0.023   0.004     2     Ks
56101.137345 13.784   0.010   0.007     2     Ks
56102.216255 13.881   0.011   0.006     2     Ks
56112.070934 13.783   0.016   0.018     2     Ks
56113.985909 13.558   0.017   0.001     2     Ks
56114.980817 13.634   0.009   0.007     2     Ks
56115.984544 13.822   0.018   0.008     2     Ks
56120.040658 13.577   0.013   0.001     2     Ks
56121.121594 13.301   0.019   0.009     2     Ks
56121.974604 13.426   0.015   0.006     2     Ks
56123.014553 13.503   0.022   0.011     2     Ks
56124.061508 13.594   0.010   0.007     2     Ks
56125.045110 14.095   0.023   0.006     2     Ks
56126.159695 13.933   0.013   0.008     2     Ks
56129.138400 14.007   0.009   0.016     2     Ks
56132.030223 14.122   0.014     NaN     1     Ks
56133.021287 13.544   0.010   0.002     2     Ks
56134.010844 13.544   0.031   0.004     2     Ks
56145.070373 13.741   0.005   0.020     6     Ks
56146.154780 13.568   0.018   0.022     2     Ks
56147.082015 13.511   0.011   0.004     2     Ks
56151.166383 13.448   0.022   0.007     2     Ks
56158.049247 13.415   0.008   0.004     4     Ks
56172.014411 13.095   0.008   0.009     4     Ks
56173.054202 13.304   0.013   0.029     4     Ks
56184.023414 12.999   0.009   0.011     2     Ks
56185.079981 12.944   0.017   0.009     2     Ks
56197.992189 12.664   0.014   0.000     2     Ks
56486.051723 12.746   0.010   0.002     2     Ks
56488.211413 12.856   0.016   0.002     2     Ks
56489.089839 12.998   0.014   0.007     2     Ks
56497.125802 13.306   0.014   0.007     2     Ks
56501.044353 13.270   0.014   0.004     2     Ks
56502.079078 13.374   0.008   0.004     2     Ks
56511.002314 13.353   0.010     NaN     1     Ks
56512.102376 13.291   0.008   0.031     4     Ks
56513.048920 13.385   0.006   0.008     4     Ks
56514.029291 13.251   0.019   0.004     2     Ks
56522.089742 13.172   0.008   0.008     2     Ks
56523.038738 13.402   0.007   0.010     4     Ks
56524.109734 13.328   0.011   0.010     2     Ks
56525.056553 13.306   0.007   0.019     4     Ks
56526.077557 13.194   0.005   0.004     4     Ks
56527.037570 13.270   0.009   0.001     2     Ks
56536.058552 13.067   0.008   0.008     6     Ks
56537.035986 13.401   0.008   0.024     6     Ks
56538.051341 13.370   0.010   0.004     2     Ks
56881.105318 14.187   0.008   0.032     4     Ks
56890.131672 14.138   0.009   0.023     4     Ks
57178.330359 15.404   0.034   0.024     5     Ks
57259.004594 17.596   0.134     NaN     1      H
57259.006859 14.977   0.020   0.007     2     Ks
57933.319045 16.695   0.190     NaN     1     Ks
58263.234156 15.480   0.030   0.064     2     Ks
58264.181409 15.636   0.047   0.026     2     Ks
58335.024070 15.853   0.042   0.024     2     Ks
58339.087215 15.598   0.029   0.027     2     Ks
58346.060792 15.928   0.030   0.001     2     Ks
58358.999858 16.245   0.060   0.089     2     Ks
58360.023234 16.232   0.083   0.040     2     Ks
58362.997197 16.466   0.114   0.082     2     Ks
58723.079083 16.357   0.142     NaN     1     Ks


==> anc/2dp/sf78_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55408.156300 16.077   0.097     NaN     1      Y
55408.160558 16.964   0.042   0.018     2      Z
55474.058112 14.724   0.055   0.035     2     Ks
55688.390674 15.167   0.045   0.012     2      H
55688.393491 14.838   0.045   0.003     2     Ks
55737.002552 14.482   0.043   0.026     2     Ks
55769.172206 14.737   0.032   0.027     2     Ks
55771.985642 14.553   0.084     NaN     1     Ks
55787.126376 14.832   0.054     NaN     1     Ks
55815.996361 14.619   0.043   0.095     2     Ks
55826.026087 14.651   0.040     NaN     1     Ks
55828.008831 14.724   0.035   0.018     2     Ks
55829.989050 14.650   0.036   0.019     2     Ks
56003.273268 14.653   0.030   0.058     2     Ks
56085.166230 14.809   0.030   0.030     2     Ks
56088.107848 14.663   0.048   0.009     2     Ks
56096.236194 14.618   0.085     NaN     1     Ks
56105.209863 14.529   0.038   0.083     2     Ks
56106.054946 14.569   0.092     NaN     1     Ks
56115.249375 14.686   0.044   0.045     2     Ks
56116.239658 14.790   0.035   0.018     2     Ks
56120.127726 14.801   0.033   0.081     2     Ks
56121.998152 14.627   0.046   0.020     2     Ks
56123.071040 14.690   0.033   0.025     2     Ks
56124.232433 14.411   0.092     NaN     1     Ks
56126.014557 14.663   0.047     NaN     1     Ks
56132.009673 14.684   0.026   0.035     2     Ks
56133.050498 14.814   0.029   0.046     4     Ks
56134.111988 14.799   0.042     NaN     1     Ks
56139.144026 14.473   0.073   0.084     2     Ks
56140.188467 14.589   0.090     NaN     1     Ks
56146.137496 14.801   0.055     NaN     1     Ks
56159.028209 14.774   0.047     NaN     1     Ks
56160.050521 14.589   0.070     NaN     1     Ks
56161.096494 14.863   0.036   0.032     2     Ks
56167.052340 14.754   0.040   0.004     2     Ks
56172.056660 14.755   0.027   0.031     4     Ks
56173.038455 14.646   0.059     NaN     1     Ks
56181.043931 14.667   0.064     NaN     1     Ks
56185.062818 14.603   0.063     NaN     1     Ks
56188.020167 14.678   0.026   0.032     2     Ks
56488.023310 14.669   0.044   0.040     2     Ks
56489.096843 14.595   0.043   0.049     2     Ks
56503.154755 14.668   0.048     NaN     1     Ks
56505.125891 14.760   0.029   0.059     4     Ks
56514.107105 14.486   0.103     NaN     1     Ks
56515.023506 14.516   0.065     NaN     1     Ks
56526.058525 14.622   0.029   0.075     4     Ks
56527.061579 14.654   0.032   0.047     3     Ks
56552.029323 14.510   0.118     NaN     1     Ks
56552.993849 14.664   0.028   0.016     2     Ks
56565.003334 14.723   0.047   0.010     2     Ks
56566.009558 14.675   0.028   0.027     2     Ks
56567.028293 14.674   0.031   0.005     2     Ks
56576.995118 14.654   0.029   0.037     2     Ks
56733.273979 14.145   0.026   0.001     2     Ks
56830.010889 13.685   0.019   0.016     2     Ks
56832.001003 13.644   0.023   0.024     2     Ks
56893.125854 13.199   0.018   0.018     2     Ks
56922.045234 12.865   0.029     NaN     1     Ks
57164.290214 12.227   0.011   0.052     2      Z
57184.050759 10.105   0.177   0.001     2     Ks
57185.044265 10.007   0.177   0.086     2     Ks
57207.968383 10.428   0.177   0.164     2     Ks
57216.053503 10.434   0.177   0.132     2     Ks
57228.166317 10.222   0.177   0.106     2     Ks
57232.997833 10.797   0.177   0.028     2     Ks
57234.176342 10.484   0.177   0.095     2     Ks
57245.081763 10.127   0.177   0.084     2     Ks
57588.137871 10.544   0.125   0.158     4     Ks
57844.403157 10.429   0.041   0.090     2     Ks
58721.045699 10.468   0.177   0.020     2     Ks


==> anc/2dp/sf79_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.301881 15.141   0.008   0.013     4      H
55309.305534 14.412   0.009   0.005     4     Ks
55309.309633 16.949   0.010   0.006     4      J
55428.163051 14.396   0.020   0.002     2     Ks
55434.146299 14.453   0.025     NaN     1     Ks
55464.052531 18.412   0.110     NaN     1      Y
55484.029845 14.338   0.020   0.011     2     Ks
55690.394182 14.338   0.020   0.036     2     Ks
55695.319518 14.394   0.037     NaN     1     Ks
55696.346761 14.417   0.018   0.009     3     Ks
55697.336528 14.404   0.012   0.030     3     Ks
55760.240581 18.649   0.129     NaN     1      Y
55766.209605 14.319   0.042     NaN     1     Ks
55769.214000 14.439   0.040     NaN     1     Ks
55780.116794 14.414   0.020     NaN     1     Ks
55795.099951 14.326   0.036   0.090     2     Ks
55796.037864 14.216   0.067     NaN     1     Ks
55803.023037 14.390   0.024     NaN     1     Ks
55807.069771 14.378   0.017   0.017     2     Ks
55815.989586 14.372   0.028     NaN     1     Ks
55825.105441 14.410   0.020   0.021     2     Ks
55843.019839 14.361   0.034     NaN     1     Ks
55843.996388 14.411   0.036     NaN     1     Ks
56084.196137 14.387   0.013   0.029     3     Ks
56089.257756 14.415   0.014   0.013     2     Ks
56090.221056 14.389   0.016     NaN     1     Ks
56094.215366 14.389   0.016   0.005     2     Ks
56095.172528 14.537   0.039     NaN     1     Ks
56096.103504 14.383   0.015   0.023     3     Ks
56099.165749 14.349   0.052   0.154     2     Ks
56102.159577 14.356   0.019     NaN     1     Ks
56105.073643 14.333   0.027     NaN     1     Ks
56112.175884 14.399   0.011   0.020     4     Ks
56114.142108 14.414   0.010   0.016     4     Ks
56115.046538 14.368   0.019     NaN     1     Ks
56116.063703 14.378   0.018   0.024     2     Ks
56122.110088 14.384   0.016   0.008     2     Ks
56123.033782 14.321   0.028   0.005     2     Ks
56124.009241 14.300   0.026   0.028     2     Ks
56124.971548 14.360   0.019   0.006     2     Ks
56126.161955 14.382   0.010   0.020     5     Ks
56127.188913 14.300   0.043     NaN     1     Ks
56128.207940 14.370   0.022   0.002     2     Ks
56130.163014 14.357   0.013   0.015     4     Ks
56131.074387 14.384   0.029     NaN     1     Ks
56132.060146 14.374   0.030     NaN     1     Ks
56133.041351 14.393   0.012   0.008     4     Ks
56134.041378 14.301   0.022   0.019     2     Ks
56135.153213 14.180   0.061     NaN     1     Ks
56141.171093 14.385   0.012   0.011     2     Ks
56144.016321 14.296   0.022   0.008     2     Ks
56151.023452 14.381   0.017   0.008     2     Ks
56156.027272 14.276   0.020   0.040     2     Ks
56162.104830 14.358   0.019   0.004     2     Ks
56163.032797 14.400   0.013   0.014     2     Ks
56176.038632 14.333   0.017   0.015     4     Ks
56188.055106 14.420   0.015   0.016     2     Ks
56202.041525 14.405   0.018   0.009     2     Ks
56213.990951 14.335   0.021   0.010     2     Ks
56428.402095 14.263   0.035   0.047     2     Ks
56470.216575 14.382   0.015   0.018     2     Ks
56471.151095 14.388   0.029     NaN     1     Ks
56473.156480 14.394   0.013   0.004     2     Ks
56474.102914 14.406   0.016   0.026     2     Ks
56478.988068 14.293   0.025   0.001     2     Ks
56486.138272 14.385   0.017     NaN     1     Ks
56488.977245 14.353   0.026     NaN     1     Ks
56490.214950 14.414   0.015   0.004     2     Ks
56497.121540 14.348   0.025   0.042     2     Ks
56501.053616 14.351   0.028   0.094     3     Ks
56502.085309 14.392   0.014   0.002     2     Ks
56503.123028 14.408   0.017   0.008     2     Ks
56505.010492 14.396   0.061   0.025     2     Ks
56506.076621 14.396   0.016   0.016     2     Ks
56511.035367 14.352   0.028     NaN     1     Ks
56512.114656 14.339   0.019   0.007     2     Ks
56513.089793 14.362   0.014   0.022     4     Ks
56514.074465 14.296   0.016   0.020     7     Ks
56515.061952 14.381   0.010   0.020     6     Ks
56522.036289 14.370   0.015   0.013     2     Ks
56524.116602 14.379   0.023     NaN     1     Ks
56525.089006 14.378   0.019   0.004     2     Ks
56526.056649 14.341   0.024   0.025     2     Ks
56527.036279 14.398   0.012   0.018     4     Ks
56531.142690 14.313   0.025   0.024     2     Ks
56537.051372 14.335   0.019   0.005     3     Ks
56538.008535 14.335   0.028     NaN     1     Ks
56539.052361 14.362   0.045     NaN     1     Ks
56540.013640 14.299   0.042     NaN     1     Ks
56545.015681 14.300   0.027     NaN     1     Ks
56552.059711 14.361   0.037     NaN     1     Ks
56553.015258 14.425   0.014   0.007     3     Ks
56555.064879 14.307   0.039     NaN     1     Ks
56565.032207 14.449   0.030     NaN     1     Ks
56566.031196 14.411   0.020   0.003     2     Ks
56578.013650 14.350   0.025   0.009     2     Ks
56754.360182 15.101   0.019     NaN     1      H
56754.365368 14.355   0.028     NaN     1     Ks
56754.370433 16.875   0.025     NaN     1      J
56810.247897 14.217   0.020   0.007     2     Ks
56814.113614 14.185   0.019   0.011     2     Ks
56827.170780 14.008   0.022   0.003     2     Ks
56830.021385 14.057   0.015   0.012     2     Ks
56831.119969 14.019   0.019   0.014     2     Ks
56836.262588 13.895   0.095     NaN     1     Ks
56837.229284 13.939   0.017   0.023     2     Ks
56838.129918 13.944   0.009   0.002     4     Ks
56841.133630 13.883   0.012   0.001     2     Ks
56850.207508 13.746   0.024     NaN     1     Ks
56851.121499 13.700   0.011   0.003     2     Ks
56878.032877 12.208   0.009   0.003     3     Ks
56879.096098 12.040   0.011   0.006     3     Ks
56882.055635 11.431   0.020     NaN     1     Ks
56883.139536 11.121   0.010   0.022     3     Ks
56885.063814 10.106   0.250     NaN     1     Ks
56886.104796 10.238   0.177   0.022     2     Ks
56887.044610 10.577   0.250     NaN     1     Ks
56890.033710 11.634   0.008   0.007     3     Ks
56891.025238 11.850   0.013     NaN     1     Ks
56910.072781 13.408   0.013   0.006     2     Ks
56919.112610 13.654   0.015   0.021     2     Ks
57082.386519 14.262   0.031   0.046     2     Ks
57112.267181 14.407   0.048     NaN     1     Ks
57145.393010 18.804   0.057   0.012     2      Y
57152.136301 14.243   0.044   0.005     2     Ks
57160.308991 18.632   0.095     NaN     1      Y
57162.236372 14.367   0.033     NaN     1     Ks
57201.007620 14.442   0.056   0.021     2     Ks
57206.001007 14.357   0.022   0.011     2     Ks
57229.101053 14.379   0.017     NaN     1     Ks
57232.174114 14.330   0.019   0.026     5     Ks
57233.163686 15.129   0.012   0.006     2      H
57233.168865 14.413   0.015   0.004     2     Ks
57233.179711 16.934   0.015   0.003     2      J
57233.977473 14.343   0.081     NaN     1     Ks
57239.080873 14.405   0.010   0.006     4     Ks
57246.038174 14.251   0.043     NaN     1     Ks
57259.041417 15.005   0.029   0.023     2      H
57259.044169 14.384   0.021   0.050     2     Ks
57259.046956 16.902   0.015   0.031     2      J
57584.076779 14.386   0.011   0.011     4     Ks
57926.283128 14.260   0.038   0.010     3     Ks
57927.026451 14.362   0.035     NaN     1     Ks
57933.313727 14.274   0.027   0.003     2     Ks
58210.329024 14.393   0.023   0.021     2     Ks
58247.382242 14.205   0.061     NaN     1     Ks
58250.231441 14.246   0.072     NaN     1     Ks
58252.317552 14.385   0.060     NaN     1     Ks
58263.219960 14.406   0.014   0.003     4     Ks
58264.175397 14.313   0.024   0.039     2     Ks
58335.017806 14.378   0.024   0.006     2     Ks
58339.081077 14.429   0.016   0.008     2     Ks
58346.040407 15.138   0.011   0.004     2      H
58346.045406 14.386   0.014   0.014     2     Ks
58346.049026 16.921   0.012   0.005     2      J
58358.993976 14.360   0.018   0.021     2     Ks
58359.995981 16.914   0.014   0.014     2      J
58360.016278 14.381   0.014   0.011     2     Ks
58362.990897 14.320   0.028     NaN     1     Ks
58374.035427 16.931   0.013   0.005     2      J
58550.291391 16.929   0.012   0.018     2      J
58553.286324 16.940   0.012   0.015     2      J
58708.189197 14.237   0.040   0.019     4     Ks


==> anc/2dp/sf7_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
56046.019374 14.552 0.020   0.034     3
56067.157949 13.109 0.008   0.005     3
56068.179505 13.119 0.009   0.013     3
56328.370989 16.394 0.215     NaN     1
56362.251562 16.739 0.070   0.107     3
56375.123618 17.062 0.227     NaN     1
56379.269903 17.273 0.190     NaN     1
56418.174508 16.960 0.213     NaN     1
56419.229310 16.968 0.077   0.169     3
56432.015170 16.750 0.166     NaN     1
56445.165577 16.772 0.185     NaN     1
56450.186936 16.800 0.117   0.160     2
56454.149994 16.879 0.060   0.039     6


==> anc/2dp/sf80_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55309.324888 13.196 0.012   0.004     2
55484.030807 13.087 0.014   0.002     2
55690.395004 13.707 0.017   0.013     2
55696.363732 13.733 0.013   0.001     2
55697.326434 13.739 0.019   0.011     2
55795.101055 14.185 0.029   0.024     2
55807.070617 14.407 0.028   0.001     2
55825.106244 14.562 0.045   0.006     2
56089.258726 15.871 0.071   0.059     2
56096.074358 15.897 0.113     NaN     1
56099.197297 15.614 0.150   0.147     2
56112.229009 16.048 0.104   0.003     2
56123.034347 15.895 0.289     NaN     1
56124.009841 15.641 0.175     NaN     1
56126.156894 16.018 0.083   0.054     3
56128.208535 16.160 0.184     NaN     1
56130.163630 15.991 0.084   0.161     2
56133.042337 16.359 0.142   0.100     2
56135.153811 15.608 0.237   0.097     2
56141.172429 15.917 0.103     NaN     1
56156.028088 15.606 0.133   0.252     2
56162.105589 15.829 0.069   0.043     2
56176.052064 15.686 0.075   0.106     3
56202.042309 16.082 0.111     NaN     1
56428.402871 14.767 0.042   0.069     2
56478.988862 13.977 0.022   0.014     2
56488.978232 13.942 0.019   0.005     2
56490.215757 13.899 0.015   0.004     2
56501.025353 13.744 0.027   0.039     2
56502.086142 13.760 0.016   0.015     2
56503.123829 13.786 0.020   0.003     2
56505.011354 13.758 0.015   0.023     2
56506.077454 13.779 0.013   0.012     2
56514.045410 13.651 0.018   0.009     4
56515.064166 13.692 0.012   0.006     4
56527.006304 13.678 0.023   0.007     2
56531.143470 13.604 0.020   0.011     2
56553.005906 13.543 0.021   0.006     2
56566.031978 13.539 0.016   0.003     2
56578.014431 13.513 0.015   0.002     2
56806.291120 12.542 0.043   0.082     2
56810.248686 12.676 0.014   0.010     2
56814.114413 12.677 0.011   0.000     2
56817.082700 12.640 0.016   0.003     2
56827.171807 12.654 0.009   0.006     4
56830.022208 12.669 0.019   0.018     2
56831.120790 12.661 0.011   0.005     2
56836.263903 12.598 0.045     NaN     1
56837.230112 12.694 0.010   0.000     2
56838.130733 12.695 0.008   0.002     4
56841.134476 12.705 0.012   0.006     2
56851.122346 12.707 0.013   0.007     2
56883.186699 12.815 0.010   0.005     2
56886.105649 12.805 0.011   0.001     2
56910.073629 12.899 0.010   0.006     2
56919.113927 12.893 0.015   0.001     2
57201.009664 14.128 0.060   0.214     2
57206.002588 14.227 0.035   0.007     2
57233.978457 13.850 0.164   0.151     2
57239.081405 14.452 0.027   0.005     2
57246.039061 14.350 0.031   0.029     2
57259.044869 14.485 0.023   0.004     2
57584.130424 16.310 0.198     NaN     1
57926.316076 13.339 0.030   0.006     2
57933.314389 13.329 0.025   0.015     2
58210.329777 12.314 0.011   0.002     2
58263.228704 12.454 0.010   0.003     2
58264.176129 12.428 0.012   0.003     2
58335.018581 12.712 0.012   0.004     2
58339.081824 12.740 0.016   0.000     2
58346.046184 12.779 0.016   0.009     2
58358.994707 12.806 0.013   0.002     2
58360.016857 12.833 0.020     NaN     1
58362.991864 12.800 0.014   0.003     2
58708.187879 14.306 0.085     NaN     1


==> anc/2dp/sf81_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55309.322643 17.247   0.066   0.020     2      H
55309.325477 16.064   0.055   0.164     2     Ks
55484.031289 16.029   0.062   0.003     2     Ks
55690.395410 16.024   0.068   0.075     2     Ks
55696.364142 15.962   0.071   0.018     2     Ks
55697.326860 15.906   0.056   0.014     2     Ks
55795.101466 15.959   0.077   0.062     2     Ks
55807.071038 16.007   0.076   0.044     2     Ks
55825.106620 16.023   0.077   0.043     2     Ks
56084.161451 15.943   0.044   0.009     2     Ks
56089.259216 16.095   0.072   0.036     2     Ks
56094.216832 15.938   0.051   0.005     2     Ks
56096.074568 16.047   0.056   0.023     2     Ks
56099.197785 15.981   0.058   0.028     2     Ks
56112.229497 15.938   0.037   0.008     2     Ks
56114.147010 15.931   0.039   0.013     2     Ks
56122.111277 15.906   0.044   0.062     2     Ks
56124.972683 16.000   0.059   0.004     2     Ks
56126.147112 15.987   0.040   0.024     4     Ks
56128.209156 16.020   0.088   0.016     2     Ks
56130.164224 15.988   0.046   0.021     4     Ks
56133.055349 15.921   0.037   0.068     3     Ks
56134.042639 15.967   0.057   0.057     2     Ks
56135.154431 15.897   0.087     NaN     1     Ks
56141.172625 15.986   0.048   0.014     2     Ks
56144.017492 15.955   0.058   0.036     2     Ks
56151.024688 15.947   0.054   0.062     2     Ks
56156.028501 16.020   0.077   0.061     2     Ks
56162.105970 16.051   0.058   0.034     2     Ks
56163.033962 15.961   0.050   0.047     2     Ks
56176.052600 16.141   0.081   0.043     3     Ks
56188.056855 15.972   0.074   0.033     2     Ks
56202.043125 15.930   0.057   0.018     2     Ks
56213.992124 15.903   0.075   0.053     2     Ks
56428.403265 15.926   0.090   0.080     2     Ks
56478.989251 16.126   0.071   0.038     2     Ks
56488.978639 16.031   0.080   0.078     2     Ks
56490.216161 16.013   0.058   0.014     2     Ks
56502.086571 15.982   0.056   0.029     2     Ks
56503.124247 16.144   0.066   0.078     2     Ks
56505.011763 16.037   0.086   0.058     2     Ks
56506.077874 15.961   0.043   0.051     2     Ks
56514.061639 16.062   0.055   0.009     3     Ks
56515.064571 15.978   0.045   0.050     4     Ks
56527.006740 15.922   0.053   0.049     2     Ks
56531.143847 16.047   0.061   0.086     2     Ks
56553.006317 15.943   0.051   0.009     2     Ks
56566.032366 16.029   0.062   0.020     2     Ks
56578.014815 15.960   0.056   0.044     2     Ks
56810.249089 15.986   0.056   0.043     2     Ks
56814.114809 15.972   0.065   0.012     2     Ks
56817.083099 15.950   0.061   0.031     2     Ks
56827.172203 16.046   0.066   0.047     4     Ks
56830.022588 16.302   0.108   0.049     2     Ks
56831.121192 16.062   0.077   0.014     2     Ks
56837.230534 15.960   0.060   0.006     2     Ks
56838.131143 15.988   0.044   0.023     4     Ks
56841.134903 16.001   0.075   0.021     2     Ks
56851.122772 15.877   0.043   0.003     2     Ks
56883.187104 16.024   0.076   0.047     2     Ks
56886.106054 16.043   0.065   0.036     2     Ks
56910.074031 15.954   0.049   0.029     2     Ks
56919.114370 15.956   0.056   0.064     2     Ks
57206.003934 16.185   0.113   0.110     2     Ks
57239.082184 16.023   0.049   0.078     4     Ks
57246.039247 16.134   0.163     NaN     1     Ks
57259.042492 17.272   0.113   0.169     2      H
57259.045230 15.978   0.068   0.047     2     Ks
57584.131030 15.964   0.048   0.059     2     Ks
57933.314925 16.474   0.229     NaN     1     Ks
58210.330137 16.188   0.104   0.095     2     Ks
58263.229090 16.071   0.075   0.075     2     Ks
58264.176486 16.070   0.069   0.175     2     Ks
58335.018959 15.942   0.073   0.110     2     Ks
58339.082206 15.835   0.041   0.031     2     Ks
58346.042878 16.895   0.043   0.002     2      H
58346.046548 15.671   0.038   0.021     2     Ks
58358.995077 14.844   0.028   0.016     2     Ks
58359.999753 18.773   0.175     NaN     1      J
58360.017433 14.627   0.023   0.003     2     Ks
58362.992248 12.292   0.015   0.002     2     Ks
58374.038689 19.055   0.090   0.023     2      J
58708.188601 15.904   0.127     NaN     1     Ks


==> anc/2dp/sf82_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55450.038426 18.348   0.049   0.001     2      Y
55450.043499 19.408   0.098     NaN     1      Z
55688.326500 16.449   0.034   0.032     2      H
55688.329401 16.107   0.062   0.005     2     Ks
55688.332619 17.453   0.030   0.015     2      J
55737.011725 16.037   0.090     NaN     1     Ks
55768.198275 16.166   0.062   0.118     2     Ks
55769.179924 16.075   0.062   0.066     2     Ks
55771.987957 16.184   0.061   0.081     2     Ks
55787.133772 16.178   0.068   0.054     2     Ks
55815.998708 16.132   0.063   0.022     2     Ks
55826.034807 16.038   0.051   0.015     2     Ks
55828.016874 16.197   0.061   0.056     2     Ks
55829.990983 16.043   0.065   0.045     2     Ks
56003.280259 16.070   0.050   0.002     2     Ks
56085.168456 13.801   0.010   0.006     2     Ks
56088.110051 11.330   0.012   0.003     2     Ks
56096.238223 14.663   0.015   0.012     2     Ks
56104.009232 15.253   0.026   0.018     2     Ks
56105.212887 15.428   0.090   0.121     2     Ks
56106.058541 15.373   0.031   0.003     2     Ks
56115.251347 15.649   0.032   0.031     2     Ks
56116.241661 15.687   0.036   0.052     2     Ks
56120.132107 15.740   0.037   0.045     2     Ks
56121.166244 15.664   0.089     NaN     1     Ks
56122.000092 15.839   0.041   0.117     2     Ks
56123.047538 15.801   0.040   0.042     3     Ks
56124.234232 15.810   0.037   0.004     2     Ks
56125.007331 15.842   0.089   0.055     2     Ks
56126.016276 15.854   0.030   0.059     2     Ks
56132.013881 15.992   0.044   0.062     3     Ks
56132.994077 16.069   0.061   0.032     2     Ks
56134.113581 15.879   0.050     NaN     1     Ks
56139.146043 15.986   0.065   0.073     2     Ks
56140.190252 15.910   0.046   0.004     2     Ks
56141.196443 15.926   0.050   0.015     2     Ks
56146.139200 15.847   0.063   0.030     2     Ks
56159.030418 16.075   0.064   0.002     2     Ks
56160.052627 15.958   0.047   0.013     2     Ks
56161.098442 16.176   0.067   0.096     2     Ks
56167.054795 16.078   0.044   0.037     2     Ks
56172.058660 16.052   0.031   0.046     4     Ks
56173.040567 16.070   0.044   0.019     2     Ks
56181.046292 16.210   0.070   0.047     2     Ks
56188.022217 16.244   0.061   0.036     2     Ks
56488.025179 16.159   0.055   0.015     2     Ks
56489.098950 16.180   0.048   0.022     2     Ks
56502.034867 16.189   0.058   0.043     2     Ks
56503.158841 16.161   0.062   0.085     2     Ks
56505.128610 16.153   0.040   0.022     4     Ks
56514.048521 16.075   0.045   0.041     4     Ks
56515.025837 16.105   0.045   0.109     2     Ks
56526.060620 16.117   0.030   0.047     4     Ks
56527.046500 16.203   0.042   0.014     4     Ks
56552.031523 16.110   0.052   0.016     2     Ks
56552.995806 16.245   0.067   0.054     2     Ks
56563.986034 16.104   0.058   0.008     2     Ks
56565.005322 16.231   0.083   0.056     2     Ks
56566.011517 16.142   0.066   0.026     2     Ks
56567.030104 16.191   0.066   0.050     2     Ks
56576.997056 16.251   0.078   0.032     2     Ks
56720.320855 15.873   0.129     NaN     1     Ks
56733.275921 16.126   0.048   0.023     2     Ks
56814.054696 16.095   0.097     NaN     1     Ks
56828.022635 16.108   0.081   0.022     3     Ks
56830.012951 16.169   0.073   0.009     2     Ks
56832.003035 16.070   0.060   0.039     2     Ks
56893.127852 16.139   0.053   0.026     2     Ks
56922.047880 16.311   0.074   0.034     2     Ks
57164.317235 18.400   0.049   0.038     2      Y
57164.320749 19.517   0.059   0.010     2      Z
57184.060260 16.049   0.069   0.091     2     Ks
57185.064413 15.922   0.081     NaN     1     Ks
57207.976880 16.034   0.053   0.095     2     Ks
57216.055518 15.968   0.063   0.140     2     Ks
57228.168398 16.163   0.063   0.065     2     Ks
57233.045403 16.493   0.028   0.003     2      H
57233.048229 16.044   0.060   0.023     2     Ks
57233.051432 17.454   0.028   0.019     2      J
57234.178225 16.062   0.052   0.032     2     Ks
57245.108446 15.974   0.051   0.052     4     Ks
57588.139979 16.154   0.047   0.030     4     Ks
58721.047588 16.063   0.076   0.047     2     Ks


==> anc/2dp/sf83_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
56811.111790  7.516   0.354   0.037     2     Ks
56826.065535  8.852   0.354   0.036     2     Ks
56827.236220  9.344   0.177   0.020     2     Ks
56830.202740  9.571   0.177   0.012     2     Ks
56833.210166  9.666   0.102   0.010     6     Ks
56838.196081  9.671   0.177   0.002     2     Ks
56839.992691  9.614   0.177   0.026     2     Ks
56844.131326  9.740   0.250     NaN     1     Ks
56851.072936  9.640   0.177   0.054     2     Ks
56885.107724  8.248   0.250     NaN     1     Ks
56920.061496  9.087   0.177   0.007     2     Ks
56921.046202  9.214   0.177   0.030     2     Ks
57112.275816 12.792   0.010   0.004     2     Ks
57152.146712 13.706   0.028   0.003     2     Ks
57165.127087 13.955   0.014   0.009     2     Ks
57208.072353 14.699   0.050   0.006     2     Ks
57226.258319 15.033   0.033   0.015     2     Ks
57233.224235 17.074   0.039   0.033     2      H
57233.226790 15.043   0.017   0.010     2     Ks
57233.991729 15.143   0.023   0.056     2     Ks
57247.056622 15.312   0.057   0.029     2     Ks
58323.300000 17.000     NaN     NaN     0     Ks


==> anc/2dp/sf84_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55334.279714 11.062   0.015   0.004     2     Ks
55410.099256 13.790   0.012   0.001     2      H
55411.132034 13.792   0.010   0.007     2      H
55411.135268 11.017   0.012   0.015     2     Ks
55411.139384 17.873   0.043   0.031     2      J
55434.124664 10.989   0.021     NaN     1     Ks
55787.162754 12.517   0.012   0.006     2     Ks
55804.080849 12.733   0.012   0.003     2     Ks
55815.026393 12.741   0.011   0.007     2     Ks
55826.017390 12.745   0.015   0.012     2     Ks
55827.022570 12.740   0.010   0.007     2     Ks
55827.995263 12.746   0.011   0.003     2     Ks
55842.997228 12.781   0.012   0.003     2     Ks
56003.287128 13.064   0.013   0.004     2     Ks
56007.277885 13.021   0.013   0.003     2     Ks
56086.268951 12.933   0.009   0.009     2     Ks
56088.076389 12.912   0.012   0.007     2     Ks
56091.193017 12.901   0.010   0.009     2     Ks
56099.286856 12.878   0.016   0.001     2     Ks
56101.173104 12.868   0.014   0.015     2     Ks
56106.096302 12.843   0.011   0.031     2     Ks
56112.114199 12.806   0.010   0.001     2     Ks
56113.996790 12.808   0.012   0.004     2     Ks
56116.002082 12.806   0.013     NaN     1     Ks
56120.059101 12.821   0.011   0.020     2     Ks
56121.138453 12.815   0.022   0.013     2     Ks
56122.081562 12.815   0.009   0.004     2     Ks
56123.025807 12.838   0.018   0.001     2     Ks
56124.074748 12.849   0.009   0.002     2     Ks
56125.056868 12.867   0.016   0.008     2     Ks
56126.107206 12.902   0.008   0.021     4     Ks
56127.058010 12.889   0.011   0.003     2     Ks
56129.220043 12.884   0.010   0.006     2     Ks
56132.004497 12.918   0.015   0.001     2     Ks
56133.139799 12.911   0.012   0.002     2     Ks
56134.022833 12.910   0.021   0.004     2     Ks
56145.118075 12.981   0.008   0.006     4     Ks
56146.165688 12.988   0.017   0.001     2     Ks
56147.095288 12.971   0.013   0.001     2     Ks
56148.076056 12.974   0.017   0.004     2     Ks
56151.181855 13.002   0.014   0.010     2     Ks
56158.060845 13.019   0.007   0.005     4     Ks
56172.026710 12.981   0.009   0.004     4     Ks
56173.082168 12.992   0.009   0.003     3     Ks
56184.035720 13.004   0.014   0.004     2     Ks
56185.091416 12.998   0.014   0.010     2     Ks
56198.004909 12.971   0.016   0.000     2     Ks
56486.998279 13.257   0.018   0.006     2     Ks
56489.144790 13.283   0.014   0.001     2     Ks
56490.233187 13.268   0.014   0.001     2     Ks
56497.192773 13.292   0.022   0.006     2     Ks
56502.025952 13.258   0.013   0.016     2     Ks
56506.192906 13.268   0.011   0.003     2     Ks
56513.078403 13.216   0.007   0.007     6     Ks
56514.071011 13.224   0.013   0.003     4     Ks
56515.043562 13.217   0.012   0.007     2     Ks
56525.044031 13.298   0.007   0.007     4     Ks
56526.051773 13.298   0.008   0.011     4     Ks
56527.069466 13.318   0.009   0.003     4     Ks
56531.133723 13.362   0.015   0.002     2     Ks
56538.063534 13.386   0.008   0.003     6     Ks
56540.055514 13.377   0.013   0.019     2     Ks
56551.057672 13.453   0.009   0.005     4     Ks
56552.049912 13.451   0.009   0.007     4     Ks
56564.024979 13.528   0.010   0.008     2     Ks
56893.094467 13.959   0.013   0.002     2     Ks
56894.104302 13.960   0.013   0.005     2     Ks
56942.020029 14.013   0.042   0.006     2     Ks
57152.154379 14.314   0.031   0.017     2     Ks
57206.981934 14.368   0.027   0.018     2     Ks
57219.022902 14.346   0.020   0.012     2     Ks
57234.038702 14.505   0.027   0.000     2     Ks
57245.055586 14.435   0.027   0.011     2     Ks
57260.061799 18.135   0.201     NaN     1      H
57260.063888 14.298   0.013   0.013     2     Ks
57578.168763 14.908   0.022   0.003     2     Ks
57927.038712 15.028   0.034   0.014     2     Ks
57934.053366 15.015   0.023   0.017     2     Ks
58224.274297 15.426   0.058   0.035     2     Ks
58263.296886 15.485   0.027   0.059     4     Ks
58335.112536 15.406   0.058   0.035     2     Ks
58340.047201 15.439   0.030   0.011     2     Ks
58346.119780 15.415   0.030   0.007     2     Ks
58347.032372 15.396   0.028   0.017     2     Ks
58359.034979 15.342   0.034   0.046     2     Ks
58363.009300 15.341   0.037   0.007     2     Ks
58723.132563 15.000   0.072   0.047     2     Ks


==> anc/2dp/sf85_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55301.376771 12.242   0.010   0.006     2     Ks
55411.190609 15.425   0.019   0.014     2      H
55411.193942 11.321   0.007   0.004     2     Ks
55694.273605 12.424   0.011   0.004     2     Ks
55769.224932 13.212   0.010   0.004     2     Ks
55795.085963 13.466   0.013   0.006     2     Ks
55815.032169 13.610   0.011   0.002     2     Ks
55826.008821 13.703   0.010   0.004     2     Ks
55843.023666 13.754   0.023   0.010     2     Ks
55844.000007 13.776   0.008   0.003     2     Ks
55999.298570 12.683   0.013   0.000     2     Ks
56006.274737 12.486   0.013   0.003     2     Ks
56016.373311 12.281   0.020   0.003     2     Ks
56020.243479 12.178   0.013   0.012     2     Ks
56088.118636 11.615   0.027   0.037     2     Ks
56094.151703 11.603   0.013   0.006     2     Ks
56101.193369 11.511   0.017     NaN     1     Ks
56107.139052 11.446   0.010   0.001     2     Ks
56112.118058 11.409   0.009   0.004     2     Ks
56119.166786 11.326   0.012   0.004     2     Ks
56121.238933 11.273   0.017   0.024     2     Ks
56122.084752 11.377   0.012   0.009     2     Ks
56124.177290 11.281   0.010   0.001     2     Ks
56125.060062 11.271   0.014   0.007     2     Ks
56126.045820 11.275   0.012   0.006     2     Ks
56127.061303 11.285   0.016     NaN     1     Ks
56134.096077 11.182   0.012   0.006     2     Ks
56134.995415 11.200   0.020     NaN     1     Ks
56139.977168 11.152   0.011   0.015     2     Ks
56141.009590 11.183   0.007   0.016     2     Ks
56144.087564 11.084   0.016   0.002     2     Ks
56168.030787 10.953   0.011   0.014     2     Ks
56176.025199 10.948   0.009   0.009     2     Ks
56178.059422 10.892   0.013   0.006     2     Ks
56187.032505 10.889   0.008   0.014     4     Ks
56189.054703 10.930   0.010   0.004     2     Ks
56200.010592 10.911   0.010   0.031     2     Ks
56428.387482 12.350   0.024   0.002     2     Ks
56489.123439 12.930   0.014   0.007     2     Ks
56490.247825 12.923   0.010   0.006     2     Ks
56497.250592 12.967   0.025   0.004     2     Ks
56503.108123 13.017   0.008   0.006     2     Ks
56504.996540 13.174   0.174     NaN     1     Ks
56515.041696 13.152   0.007   0.008     4     Ks
56518.048861 13.179   0.013   0.001     2     Ks
56527.028676 13.251   0.006   0.005     4     Ks
56539.094437 13.362   0.010   0.009     2     Ks
56540.076884 13.364   0.019   0.009     2     Ks
56541.068175 13.383   0.011   0.012     2     Ks
56542.085589 13.388   0.012   0.006     2     Ks
56552.979344 13.502   0.014   0.016     2     Ks
56564.989468 13.601   0.010   0.000     2     Ks
56565.994663 13.617   0.013   0.007     2     Ks
56568.015439 13.618   0.009   0.014     2     Ks
56578.024431 13.678   0.011   0.012     2     Ks
56588.986068 13.781   0.012   0.009     2     Ks
56756.318160 17.185   0.072   0.131     2      H
56756.320847 12.534   0.011   0.003     2     Ks
56831.016896 11.554   0.011   0.005     2     Ks
56836.247975 11.560   0.021   0.001     2     Ks
56837.257767 11.541   0.013   0.001     2     Ks
56838.126147 11.537   0.009   0.002     2     Ks
56843.983083 11.498   0.015   0.007     2     Ks
56846.043645 11.523   0.007   0.019     4     Ks
56867.966655 11.443   0.011   0.008     2     Ks
56868.990800 11.467   0.012   0.023     2     Ks
56882.127756 11.451   0.013   0.000     2     Ks
56894.133309 11.419   0.013   0.008     2     Ks
56936.018890 11.419   0.010   0.005     2     Ks
56943.012205 11.416   0.019     NaN     1     Ks
57234.052471 14.327   0.017   0.001     2     Ks
57246.042094 14.486   0.016   0.013     4     Ks
57260.123854 14.579   0.015   0.009     2     Ks
57580.114390 12.021   0.020   0.002     2     Ks
57846.407816 13.454   0.025   0.024     2     Ks
58723.135324 15.537   0.093   0.173     2     Ks


==> anc/2dp/sf86_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55694.360067 10.069 0.177   0.052     2
55695.359314 10.068 0.177   0.036     2
55696.401553 10.049 0.177   0.044     2
55697.408906 10.041 0.177   0.030     2
55815.005492 11.608 0.010   0.007     2
55816.100953 11.623 0.012   0.003     2
55838.052457 12.062 0.018   0.011     2
56076.233458 15.662 0.072   0.074     2
56084.208987 15.856 0.045   0.078     2
56099.140775 15.766 0.082   0.079     2
56100.167801 15.965 0.080   0.060     2
56112.038451 15.973 0.046   0.030     2
56113.188786 15.939 0.050   0.027     2
56116.126922 16.015 0.039   0.021     2
56122.061426 16.135 0.066   0.077     2
56124.032355 16.103 0.067   0.026     2
56125.015471 16.117 0.061   0.020     2
56125.969553 16.230 0.080   0.014     2
56127.195052 16.033 0.104   0.053     2
56128.233047 16.187 0.096   0.031     2
56134.083882 16.073 0.051   0.038     2
56140.016092 16.142 0.061   0.031     2
56141.205114 16.205 0.063   0.036     2
56144.065299 16.155 0.069   0.043     2
56163.005896 16.267 0.074   0.083     2
56169.994760 16.221 0.064   0.065     2
56176.076604 16.169 0.116   0.152     2
56178.083798 16.489 0.100   0.102     2
56189.032253 16.554 0.114   0.118     2
56203.005828 16.657 0.129   0.057     2
56367.288176 17.058 0.178   0.031     2
56376.278366 16.822 0.125   0.059     2
56485.130020 17.146 0.107   0.048     2
56505.138155 16.920 0.185     NaN     1
56507.090364 17.114 0.213     NaN     1
56553.985145 17.248 0.213     NaN     1
56555.992647 17.164 0.163   0.118     2
56741.372493 17.092 0.126   0.060     2
56839.993083 17.010 0.220     NaN     1


==> anc/2dp/sf87_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55326.323885 17.086   0.129   0.068     2     Ks
55387.263327 17.652   0.136   0.121     2      H
55387.266046 17.040   0.205     NaN     1     Ks
55411.105694 18.057   0.132     NaN     1      H
55411.108786 17.075   0.097   0.033     2     Ks
55484.035789 17.077   0.182     NaN     1     Ks
55690.399678 13.468   0.014   0.016     2     Ks
55696.368231 14.881   0.030   0.009     2     Ks
55697.331297 14.970   0.024   0.004     2     Ks
55795.096328 16.555   0.085   0.027     2     Ks
55807.066468 16.710   0.138   0.080     2     Ks
55825.101408 16.705   0.093   0.055     2     Ks
56084.156420 17.066   0.138   0.166     2     Ks
56089.254244 17.168   0.143     NaN     1     Ks
56094.211289 17.357   0.240     NaN     1     Ks
56096.068111 17.028   0.197     NaN     1     Ks
56112.221426 16.903   0.131   0.032     2     Ks
56114.142400 17.308   0.132   0.072     2     Ks
56122.106920 16.944   0.113   0.148     2     Ks
56123.026908 16.725   0.169     NaN     1     Ks
56124.003136 16.946   0.235     NaN     1     Ks
56126.132664 17.229   0.132   0.056     3     Ks
56130.159653 16.980   0.111   0.019     2     Ks
56133.038256 17.128   0.100   0.040     4     Ks
56141.167680 17.242   0.161   0.018     2     Ks
56144.012978 16.966   0.195     NaN     1     Ks
56151.020213 16.942   0.206     NaN     1     Ks
56162.101770 17.069   0.144   0.013     2     Ks
56163.029744 17.117   0.125   0.079     2     Ks
56188.051192 17.122   0.237     NaN     1     Ks
56202.037628 17.155   0.122   0.014     2     Ks
56478.984784 17.011   0.209     NaN     1     Ks
56488.974076 17.015   0.201     NaN     1     Ks
56490.211525 17.008   0.204     NaN     1     Ks
56502.080967 17.162   0.150     NaN     1     Ks
56503.119568 16.910   0.179     NaN     1     Ks
56515.113872 16.843   0.186     NaN     1     Ks
56527.001896 17.472   0.186     NaN     1     Ks
56531.139662 16.915   0.110   0.065     2     Ks
56553.001311 17.106   0.142     NaN     1     Ks
56578.010606 17.088   0.123   0.067     2     Ks
56814.110458 17.125   0.123   0.074     2     Ks
56838.109112 17.139   0.107   0.110     3     Ks
56841.129977 17.186   0.213     NaN     1     Ks
56851.118159 17.279   0.127   0.032     2     Ks
56886.101392 16.795   0.118   0.115     2     Ks
56910.069435 17.102   0.131   0.018     2     Ks
56919.107943 17.002   0.112   0.012     2     Ks
57239.064029 17.110   0.202     NaN     1     Ks
57584.126598 17.119   0.120   0.096     2     Ks
58339.083165 17.198   0.190     NaN     1     Ks
58346.083947 18.166   0.116   0.073     2      H
58346.087794 17.217   0.168   0.043     2     Ks
58360.019406 17.063   0.144   0.143     2     Ks


==> anc/2dp/sf88_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55464.073083 11.053   0.012   0.004     2     Ks
55694.361289 12.772   0.012   0.000     2     Ks
55695.360555 12.705   0.012   0.008     2     Ks
55696.402737 12.676   0.008   0.004     2     Ks
55697.410106 12.813   0.015   0.016     2     Ks
55709.347057 16.705   0.010   0.009     2      Y
55709.350536 19.187   0.036   0.009     2      Z
55815.006932 14.148   0.015   0.022     2     Ks
55816.102170 14.114   0.015   0.008     2     Ks
55838.053678 14.296   0.015   0.011     2     Ks
56076.234925 14.139   0.017   0.020     2     Ks
56084.210382 14.757   0.017   0.008     2     Ks
56099.142192 13.984   0.031   0.010     2     Ks
56100.169187 14.052   0.010   0.001     2     Ks
56112.039802 14.003   0.014   0.001     2     Ks
56113.190294 13.870   0.010   0.005     2     Ks
56116.128244 13.643   0.011   0.000     2     Ks
56122.062627 13.410   0.011   0.004     2     Ks
56124.033509 13.303   0.018   0.004     2     Ks
56125.016618 13.371   0.013   0.011     2     Ks
56125.970704 13.556   0.010   0.001     2     Ks
56127.196279 13.558   0.019   0.015     2     Ks
56128.234250 13.361   0.015   0.000     2     Ks
56134.086721 13.363   0.008   0.007     2     Ks
56140.017268 13.129   0.009   0.007     2     Ks
56141.206294 12.937   0.013   0.005     2     Ks
56144.066521 12.818   0.014   0.004     2     Ks
56163.007101 13.897   0.011   0.006     2     Ks
56169.996035 14.204   0.014   0.000     2     Ks
56176.077606 14.848   0.029   0.041     4     Ks
56178.084982 14.618   0.016   0.015     2     Ks
56189.033461 14.849   0.018   0.013     2     Ks
56203.007005 14.361   0.015   0.021     2     Ks
56362.306836 15.394   0.034   0.025     2     Ks
56366.294204 15.377   0.045   0.002     2     Ks
56367.289367 15.286   0.032   0.016     2     Ks
56376.279617 15.495   0.034   0.002     2     Ks
56421.393577 15.302   0.052   0.044     2     Ks
56485.131304 15.722   0.041   0.015     2     Ks
56490.103123 15.544   0.030   0.041     4     Ks
56503.029472 15.702   0.060   0.072     2     Ks
56505.139182 15.695   0.048   0.014     2     Ks
56506.199174 15.501   0.036   0.001     2     Ks
56507.091829 15.579   0.031   0.045     2     Ks
56515.046238 15.580   0.027   0.017     4     Ks
56531.072383 15.660   0.040   0.057     2     Ks
56553.986560 15.684   0.046   0.001     2     Ks
56555.008955 15.625   0.046   0.012     2     Ks
56555.993901 15.729   0.046   0.030     2     Ks
56557.043222 15.640   0.046   0.031     2     Ks
56570.044585 15.873   0.051   0.004     2     Ks
56580.023883 15.568   0.053     NaN     1     Ks
56720.342787 15.839   0.056   0.054     2     Ks
56741.373736 15.508   0.026   0.007     2     Ks
56811.113172 16.114   0.117   0.063     2     Ks
56826.066939 16.270   0.114   0.016     2     Ks
56827.238336 16.132   0.171     NaN     1     Ks
56830.204242 16.214   0.053   0.016     2     Ks
56833.211562 16.208   0.036   0.074     6     Ks
56838.197572 16.151   0.058   0.033     2     Ks
56839.994069 16.165   0.090   0.040     2     Ks
56851.074305 16.132   0.052   0.042     2     Ks
56885.109517 16.084   0.059   0.033     2     Ks
56920.063530 15.912   0.057   0.027     2     Ks
56921.048365 15.732   0.053   0.050     2     Ks
57112.277848 16.315   0.082   0.105     2     Ks
57152.148532 16.404   0.241     NaN     1     Ks
57165.129927 16.316   0.078   0.051     2     Ks
57226.261119 16.386   0.120   0.002     2     Ks
57233.225601 17.474   0.084   0.145     2      H
57233.228151 16.465   0.075   0.028     2     Ks
57233.231780 18.863   0.075   0.071     2      J
57233.993164 16.444   0.091   0.101     2     Ks
57922.107345 17.045   0.276     NaN     1     Ks
58263.330556 16.881   0.129   0.012     2     Ks
58338.016912 17.397   0.187   0.020     2     Ks
58346.035979 17.395   0.164   0.090     2     Ks
58353.012319 17.185   0.213     NaN     1     Ks
58363.105923 17.024   0.190     NaN     1     Ks


==> anc/2dp/sf89_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55464.073083 13.046 0.011   0.004     2
55694.361289 15.509 0.042   0.023     2
55695.360555 15.642 0.044   0.027     2
55696.402737 15.563 0.045   0.006     2
55697.410106 15.606 0.046   0.017     2
55815.006932 16.707 0.121   0.101     2
55816.102170 16.498 0.091   0.017     2
55838.053678 16.614 0.103   0.097     2
56112.039802 17.471 0.196   0.032     2
56113.190294 17.233 0.138   0.139     2
56116.128244 17.253 0.101   0.009     2
56127.196487 16.920 0.175     NaN     1
56134.086940 17.214 0.210     NaN     1
56141.206096 16.993 0.138     NaN     1
56163.007101 16.993 0.104   0.072     2
56169.996250 17.330 0.206     NaN     1
56178.085184 17.033 0.139     NaN     1
56362.307033 17.098 0.184     NaN     1
56367.289179 16.893 0.172     NaN     1
56376.279617 17.155 0.118   0.044     2
56485.131304 17.276 0.148   0.026     2
56489.966507 16.894 0.195     NaN     1
56555.993695 17.333 0.204     NaN     1
56557.043013 16.872 0.198     NaN     1
56570.044585 16.855 0.116   0.079     2


==> anc/2dp/sf8_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55263.100000 18.700   NaN     NaN     0
56067.153195 10.553 0.177   0.006     2
56068.174658  9.330 0.177   0.010     2
56328.365339 13.183 0.011   0.003     2
56362.246467 13.921 0.011   0.000     2
56371.224228 14.098 0.014   0.006     2
56372.100217 14.101 0.015   0.030     2
56373.166799 14.137 0.017   0.023     2
56374.113541 14.144 0.013   0.006     2
56375.117161 14.115 0.021   0.008     2
56376.089738 14.121 0.023   0.009     2
56379.260049 14.256 0.012   0.005     2
56408.020955 14.712 0.020   0.001     2
56418.169812 14.842 0.025   0.014     2
56419.225091 14.878 0.017   0.015     2
56425.212376 14.929 0.040   0.033     2
56428.180220 14.969 0.028   0.016     2
56432.009871 15.064 0.023   0.026     2
56438.135175 15.075 0.027   0.032     2
56438.973766 15.168 0.032   0.004     2
56445.161701 15.217 0.029   0.020     2
56448.158882 15.275 0.027   0.010     2
56450.182173 15.257 0.027   0.002     2
56454.145356 15.325 0.019   0.007     4
56454.968647 15.357 0.035   0.064     2


==> anc/2dp/sf90_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55326.322570 16.902   0.035   0.025     2      H
55326.324855 15.469   0.028   0.010     2     Ks
55387.264642 16.966   0.055   0.049     2      H
55387.267538 15.474   0.032   0.000     2     Ks
55411.106965 16.835   0.040   0.024     2      H
55411.110255 15.491   0.022   0.016     2     Ks
55484.037458 15.403   0.029   0.038     2     Ks
55690.400895 15.472   0.036   0.128     2     Ks
55696.369475 15.552   0.030   0.019     2     Ks
55697.332576 15.455   0.029   0.004     2     Ks
55795.097603 15.498   0.031   0.023     2     Ks
55807.067744 15.544   0.034   0.114     2     Ks
55825.102628 15.523   0.035   0.096     2     Ks
56084.157816 15.481   0.027   0.003     2     Ks
56089.255462 15.494   0.029   0.001     2     Ks
56094.212983 15.479   0.031   0.004     2     Ks
56096.069243 15.427   0.030   0.077     2     Ks
56099.194071 15.544   0.086   0.011     2     Ks
56112.222897 15.494   0.031   0.012     2     Ks
56114.143667 15.459   0.022   0.014     2     Ks
56122.108099 15.476   0.026   0.000     2     Ks
56123.028265 15.525   0.042   0.066     2     Ks
56124.004712 15.589   0.042   0.095     2     Ks
56124.966979 15.579   0.040   0.017     2     Ks
56126.143944 15.508   0.019   0.010     4     Ks
56128.205707 15.422   0.036   0.092     2     Ks
56130.161066 15.547   0.025   0.030     4     Ks
56133.039433 15.469   0.020   0.009     4     Ks
56134.032512 15.488   0.035   0.037     2     Ks
56135.150998 15.605   0.120   0.115     2     Ks
56141.168886 15.461   0.029   0.049     2     Ks
56144.014370 15.475   0.032   0.114     2     Ks
56151.021267 15.538   0.030   0.082     2     Ks
56156.025302 15.520   0.069   0.044     2     Ks
56162.102926 15.468   0.029   0.030     2     Ks
56163.030903 15.443   0.022   0.024     2     Ks
56176.036664 15.600   0.041   0.034     4     Ks
56188.052571 15.527   0.038   0.014     2     Ks
56202.039202 15.490   0.032   0.025     2     Ks
56213.989038 15.638   0.060   0.024     2     Ks
56478.985967 15.533   0.058     NaN     1     Ks
56488.975514 15.559   0.033   0.020     2     Ks
56490.212985 15.505   0.035   0.002     2     Ks
56501.022291 15.456   0.033   0.037     2     Ks
56502.082806 15.466   0.042     NaN     1     Ks
56503.121057 15.490   0.029   0.001     2     Ks
56505.007645 15.588   0.063   0.054     2     Ks
56506.073983 15.502   0.035   0.007     2     Ks
56514.042199 15.495   0.038   0.050     4     Ks
56515.061324 15.518   0.023   0.031     4     Ks
56527.003359 15.444   0.031   0.029     2     Ks
56531.140793 15.507   0.036   0.042     2     Ks
56553.002365 15.430   0.023   0.030     2     Ks
56566.029311 15.473   0.025   0.048     2     Ks
56578.011761 15.543   0.033   0.015     2     Ks
56806.288248 15.424   0.058   0.022     2     Ks
56810.245898 15.358   0.026   0.004     2     Ks
56814.111664 15.348   0.030   0.027     2     Ks
56817.079748 15.355   0.044   0.037     2     Ks
56827.168698 15.265   0.026   0.037     4     Ks
56830.019377 15.231   0.024   0.013     2     Ks
56831.117964 15.219   0.027   0.001     2     Ks
56836.260617 15.205   0.047   0.006     2     Ks
56837.227146 15.095   0.021   0.010     2     Ks
56838.127790 15.113   0.016   0.019     4     Ks
56841.131471 15.059   0.019   0.011     2     Ks
56851.119427 14.869   0.015   0.008     2     Ks
56883.183900 11.229   0.017   0.036     2     Ks
56886.102682 12.660   0.013   0.007     2     Ks
56910.070704 14.764   0.021   0.038     2     Ks
56919.109722 14.982   0.026   0.032     2     Ks
57206.010744 15.755   0.149     NaN     1     Ks
57233.981192 15.617   0.103   0.058     2     Ks
57239.081568 15.481   0.021   0.018     4     Ks
57246.041558 15.513   0.069   0.032     2     Ks
57279.000081 16.881   0.053   0.045     2      H
57279.002386 15.572   0.039   0.040     2     Ks
57584.127883 15.497   0.026   0.019     2     Ks
57926.318364 15.465   0.086     NaN     1     Ks
57933.316783 15.535   0.057   0.107     2     Ks
58210.332405 15.492   0.055   0.071     2     Ks
58263.231397 15.492   0.038   0.015     2     Ks
58264.178737 15.559   0.054   0.067     2     Ks
58335.021287 15.690   0.048   0.043     2     Ks
58339.084550 15.464   0.027   0.010     2     Ks
58346.085798 16.821   0.022   0.008     2      H
58346.090317 15.504   0.029   0.031     2     Ks
58346.095321 19.695   0.059   0.043     2      J
58358.997198 15.494   0.030   0.011     2     Ks
58360.020584 15.475   0.030   0.021     2     Ks
58362.994540 15.456   0.038   0.054     2     Ks
58553.294507 19.606   0.083     NaN     1      J
58708.184476 15.854   0.157   0.061     2     Ks


==> anc/2dp/sf91_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55298.379930 17.998   0.070   0.056     2      H
55298.382252 13.987   0.010   0.011     2     Ks
55464.072854 13.869   0.014   0.002     2     Ks
55694.361092 13.962   0.011   0.026     2     Ks
55695.360357 13.975   0.010   0.004     2     Ks
55696.402542 14.000   0.013   0.009     2     Ks
55697.409911 14.010   0.013   0.008     2     Ks
55815.006692 13.423   0.013   0.016     2     Ks
55816.101973 13.427   0.012   0.008     2     Ks
55838.053475 13.520   0.014   0.005     2     Ks
56076.234682 13.622   0.017   0.002     2     Ks
56084.210156 13.698   0.011   0.007     2     Ks
56099.141957 13.684   0.032   0.008     2     Ks
56100.168955 13.645   0.010   0.017     2     Ks
56112.039576 13.590   0.009   0.014     2     Ks
56113.190032 13.580   0.009   0.005     2     Ks
56116.128023 13.570   0.011   0.004     2     Ks
56122.062426 13.593   0.012   0.000     2     Ks
56124.033313 13.640   0.018   0.009     2     Ks
56125.016422 13.627   0.013   0.007     2     Ks
56125.970508 13.621   0.012   0.001     2     Ks
56127.196071 13.648   0.016   0.001     2     Ks
56128.234049 13.636   0.012   0.012     2     Ks
56134.085730 13.620   0.010   0.009     2     Ks
56140.017071 13.582   0.008   0.005     2     Ks
56141.206093 13.553   0.013   0.006     2     Ks
56144.066311 13.488   0.013   0.007     2     Ks
56163.006901 13.376   0.011   0.003     2     Ks
56169.995831 13.533   0.010   0.010     2     Ks
56176.077407 13.639   0.016   0.006     4     Ks
56178.084785 13.636   0.010   0.007     2     Ks
56189.033260 13.664   0.011   0.006     2     Ks
56203.006817 13.765   0.011   0.009     2     Ks
56362.306639 14.282   0.011   0.010     2     Ks
56366.294005 14.254   0.020   0.009     2     Ks
56367.289169 14.219   0.020   0.012     2     Ks
56376.279394 14.214   0.013   0.001     2     Ks
56421.393335 13.828   0.027   0.016     2     Ks
56485.131095 14.579   0.016   0.008     2     Ks
56490.102930 14.551   0.013   0.014     4     Ks
56503.029270 14.153   0.021   0.002     2     Ks
56505.138977 14.085   0.013   0.013     2     Ks
56506.198973 14.077   0.012   0.005     2     Ks
56507.091620 14.043   0.011   0.012     2     Ks
56515.046038 13.976   0.009   0.004     4     Ks
56531.072184 13.934   0.015   0.005     2     Ks
56553.986354 13.580   0.013   0.002     2     Ks
56555.008750 13.571   0.015   0.002     2     Ks
56555.993696 13.548   0.008   0.014     2     Ks
56557.043031 13.563   0.012   0.008     2     Ks
56570.044394 13.532   0.012   0.006     2     Ks
56580.023487 13.668   0.011   0.001     2     Ks
56720.342596 13.456   0.016   0.004     2     Ks
56741.373529 13.263   0.011   0.007     2     Ks
56811.112984 12.243   0.017   0.007     2     Ks
56826.066745 12.206   0.017   0.010     2     Ks
56827.237676 12.217   0.022   0.004     2     Ks
56830.204025 12.228   0.008   0.009     2     Ks
56833.211367 12.257   0.005   0.003     6     Ks
56838.197354 12.296   0.006   0.003     2     Ks
56839.993866 12.312   0.009   0.011     2     Ks
56851.074108 12.314   0.009   0.001     2     Ks
56885.109322 12.248   0.009   0.005     2     Ks
56920.063229 11.853   0.014   0.012     2     Ks
56921.048069 11.826   0.012   0.011     2     Ks
57112.277552 12.900   0.009   0.008     2     Ks
57152.148506 13.578   0.030   0.000     2     Ks
57165.129738 13.414   0.010   0.005     2     Ks
57208.073549 13.160   0.024   0.011     2     Ks
57226.260207 13.004   0.014   0.009     2     Ks
57233.225409 16.597   0.029   0.003     2      H
57233.227960 13.003   0.010   0.005     2     Ks
57233.992956 13.017   0.014   0.002     2     Ks
57247.057759 13.184   0.028   0.000     2     Ks
57575.984282 12.902   0.020   0.001     2     Ks
57922.106985 13.891   0.011   0.016     2     Ks
57928.304905 13.917   0.037   0.021     2     Ks
58252.339503 15.232   0.037   0.008     2     Ks
58263.330363 15.173   0.017   0.014     4     Ks
58325.035465 16.866   0.129     NaN     1     Ks
58338.016370 17.273   0.156     NaN     1     Ks
58346.035788 17.094   0.095   0.102     2     Ks
58348.097217 16.947   0.102   0.197     2     Ks
58353.014696 17.091   0.204     NaN     1     Ks
58361.067738 16.898   0.149     NaN     1     Ks
58363.105577 16.965   0.113   0.082     2     Ks
58702.201881 15.842   0.039   0.030     2     Ks


==> anc/2dp/sf92_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55444.124721 13.148   0.015   0.006     2      H
55444.127851 12.229   0.007   0.001     2     Ks
55444.131647 13.461   0.009   0.000     2      J
55454.062182 13.766   0.006   0.030     2      Y
55454.067180 14.562   0.007   0.010     2      Z
55458.029175 13.830   0.007     NaN     1      Y
55458.033452 14.638   0.010     NaN     1      Z
55463.048909 13.923   0.005   0.022     2      Y
55463.053353 14.707   0.005   0.006     2      Z
55690.323110 15.434   0.015   0.006     2      H
55690.326012 14.748   0.020   0.017     2     Ks
55690.330635 15.793   0.016   0.002     2      J
55736.196672 15.090   0.022   0.038     2     Ks
55767.200496 15.161   0.031   0.025     2     Ks
55768.212831 15.165   0.021   0.041     3     Ks
55803.120731 15.193   0.032   0.005     2     Ks
55808.058061 15.253   0.034   0.014     2     Ks
55817.030200 15.388   0.036   0.039     2     Ks
55828.002483 15.253   0.037   0.015     2     Ks
55829.029319 15.271   0.032   0.015     2     Ks
55830.008271 15.323   0.042   0.000     2     Ks
55987.349349 15.925   0.064   0.063     2     Ks
56010.272223 15.719   0.052   0.039     2     Ks
56085.191109 15.985   0.056   0.147     2     Ks
56086.226247 15.841   0.045   0.021     2     Ks
56099.028054 15.864   0.073   0.064     2     Ks
56104.066917 15.809   0.051   0.001     2     Ks
56106.987993 15.498   0.174     NaN     1     Ks
56120.143837 15.927   0.044   0.004     2     Ks
56122.165760 15.838   0.048   0.031     2     Ks
56125.163481 15.872   0.048   0.014     2     Ks
56125.988687 15.863   0.049   0.024     2     Ks
56135.096456 15.837   0.053   0.067     2     Ks
56140.042625 15.762   0.044   0.012     2     Ks
56141.145668 16.027   0.044   0.061     2     Ks
56151.004514 15.785   0.045   0.011     2     Ks
56152.127609 15.772   0.073   0.161     2     Ks
56155.982664 15.777   0.052   0.008     2     Ks
56177.089745 15.727   0.112   0.114     2     Ks
56180.064078 15.972   0.056   0.015     2     Ks
56181.976885 15.883   0.061   0.008     2     Ks
56188.027882 16.126   0.066   0.018     2     Ks
56189.002168 15.808   0.043   0.036     2     Ks
56189.995831 16.009   0.066   0.001     2     Ks
56201.022704 16.115   0.066   0.029     2     Ks
56202.037084 15.936   0.044   0.092     4     Ks
56203.028252 15.907   0.053   0.024     2     Ks
56208.991971 15.872   0.048   0.029     2     Ks
56364.290821 15.753   0.054   0.048     2     Ks
56369.284759 15.841   0.051   0.018     2     Ks
56370.277427 16.218   0.064   0.026     2     Ks
56381.229922 15.934   0.057   0.011     2     Ks
56485.075384 15.713   0.062   0.014     2     Ks
56504.144263 16.030   0.087   0.200     2     Ks
56506.024502 15.829   0.050   0.004     2     Ks
56508.080025 15.741   0.037   0.005     2     Ks
56516.111424 16.205   0.075   0.104     2     Ks
56531.081622 15.787   0.069   0.022     2     Ks
56534.995187 15.949   0.068   0.032     2     Ks
56545.095732 15.718   0.053   0.065     2     Ks
56554.007016 15.853   0.050   0.045     2     Ks
56565.981487 15.863   0.048   0.036     2     Ks
56567.012922 15.924   0.066   0.012     2     Ks
56568.024887 15.921   0.052   0.005     2     Ks
56577.999550 15.829   0.052   0.023     2     Ks
56701.361579 16.163   0.178     NaN     1     Ks
56733.281489 16.291   0.081   0.050     2     Ks
56735.275408 16.026   0.105   0.071     2     Ks
56741.382306 16.684   0.119   0.094     2     Ks
56799.093350 16.377   0.091   0.131     2     Ks
56815.128100 16.392   0.064   0.115     4     Ks
56817.119555 16.353   0.048   0.043     4     Ks
56830.063275 16.435   0.099   0.023     2     Ks
56838.036602 16.264   0.076   0.035     2     Ks
56841.982650 16.106   0.058   0.043     2     Ks
56852.168107 16.213   0.081   0.028     2     Ks
56864.016085 16.377   0.095   0.145     2     Ks
56864.968230 16.670   0.113   0.166     2     Ks
56868.997356 16.362   0.047   0.040     6     Ks
56882.162854 15.966   0.052   0.018     2     Ks
56883.107273 16.321   0.106   0.076     2     Ks
57199.007530 16.157   0.080   0.017     2     Ks
57233.076098 16.118   0.021   0.017     2      H
57233.080790 15.855   0.056   0.042     2     Ks
57233.084076 16.614   0.012   0.000     2      J
57234.067577 15.894   0.051   0.104     2     Ks
57237.068895 15.792   0.048   0.014     2     Ks
57241.124121 17.030   0.034   0.032     2      Y
57241.127258 17.477   0.028   0.005     2      Z
57247.036810 15.793   0.039   0.023     4     Ks
57280.052836 16.417   0.030   0.012     2      H
57280.055089 16.096   0.079   0.008     2     Ks
57280.060597 16.837   0.015   0.006     2      J
57588.216909 16.271   0.080   0.006     2     Ks
57622.090345 16.238   0.049   0.034     4     Ks
57846.398725 15.952   0.112   0.142     2     Ks
58721.144207 15.927   0.058   0.093     2     Ks


==> anc/2dp/sf93_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55414.088106 18.219   0.153   0.009     2      H
55414.090173 17.138   0.185     NaN     1     Ks
55418.150068 18.502   0.122   0.042     3      H
55767.172291 17.317   0.185   0.099     2     Ks
55816.009501 17.096   0.256     NaN     1     Ks
56096.097026 17.266   0.264     NaN     1     Ks
56114.190806 17.328   0.260     NaN     1     Ks
56122.191111 17.274   0.221     NaN     1     Ks
56141.063678 17.587   0.266     NaN     1     Ks
56202.056744 16.948   0.237     NaN     1     Ks
56478.998932 15.592   0.042   0.042     2     Ks
56488.991330 15.486   0.035   0.002     2     Ks
56504.109469 15.334   0.024   0.035     6     Ks
56509.048152 15.275   0.025   0.013     2     Ks
56516.101970 15.338   0.109   0.041     2     Ks
56517.021370 15.269   0.028   0.030     3     Ks
56518.036102 15.193   0.024   0.079     3     Ks
56532.050265 15.007   0.017   0.006     4     Ks
56555.019527 13.960   0.014   0.014     2     Ks
56556.043750 13.934   0.012   0.024     3     Ks
56561.054341 13.740   0.013   0.004     2     Ks
56568.041939 13.505   0.015   0.006     2     Ks
56569.041857 13.450   0.014   0.023     2     Ks
56571.043853 13.421   0.020   0.019     3     Ks
56735.290667 12.945   0.013   0.006     2     Ks
56737.360282 12.829   0.033     NaN     1     Ks
56806.237774 13.003   0.010   0.001     3     Ks
56813.147606 13.032   0.011   0.001     2     Ks
56814.171822 13.031   0.011   0.008     2     Ks
56817.163887 13.020   0.010   0.006     2     Ks
56825.072347 13.058   0.012   0.008     2     Ks
56827.211701 13.035   0.013   0.012     2     Ks
56830.166843 13.049   0.012   0.005     2     Ks
56831.201096 13.037   0.009   0.002     2     Ks
56837.273493 13.044   0.020   0.003     2     Ks
56843.996230 13.026   0.013   0.003     2     Ks
56846.066380 13.031   0.008   0.005     4     Ks
56869.985159 13.045   0.013   0.014     4     Ks
56883.031260 12.999   0.015   0.001     2     Ks
56921.109579 13.073   0.012   0.008     2     Ks
56923.099518 13.084   0.013   0.006     2     Ks
57102.416669 13.197   0.011   0.002     2     Ks
57152.202450 13.238   0.012   0.015     2     Ks
57163.265375 18.122   0.043   0.014     2      Y
57163.268985 19.939   0.083   0.012     2      Z
57206.139002 13.215   0.010   0.015     2     Ks
57216.133342 13.237   0.009   0.014     6     Ks
57241.076340 13.222   0.010   0.011     2     Ks
57246.060943 13.226   0.015   0.005     2     Ks
57248.007237 13.200   0.009   0.004     2     Ks
57252.033184 13.196   0.008   0.001     2     Ks
57281.005516 14.302   0.012   0.010     2      H
57281.007952 13.228   0.009   0.005     2     Ks
57281.010938 16.159   0.011   0.017     2      J
57588.112109 13.153   0.008   0.001     2     Ks
57589.073842 13.157   0.010   0.003     4     Ks
57927.032209 12.995   0.012   0.017     2     Ks
57934.046289 13.002   0.010   0.001     2     Ks
58224.268093 12.902   0.022   0.005     2     Ks
58263.289628 12.890   0.010   0.005     4     Ks
58335.106075 12.837   0.012   0.004     2     Ks
58340.039418 12.895   0.017   0.003     2     Ks
58346.098884 13.929   0.010   0.000     2      H
58346.102754 12.847   0.012   0.001     2     Ks
58346.107101 15.821   0.008   0.007     2      J
58347.025442 12.847   0.016   0.013     2     Ks
58356.078621 15.831   0.008   0.044     3      J
58359.028065 12.814   0.010   0.001     2     Ks
58360.996599 15.816   0.019   0.049     3      J
58363.001299 12.832   0.011   0.000     2     Ks
58537.358814 15.695   0.009   0.002     2      J
58551.331962 15.722   0.008   0.001     2      J
58710.165752 12.810   0.021   0.010     2     Ks


==> anc/2dp/sf94_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55337.356181 14.023   0.006   0.010     4      H
55337.358491 10.526   0.125   0.029     4     Ks
55414.088094 13.896   0.005   0.008     4      H
55414.091423 10.467   0.125   0.015     4     Ks
55418.149829 13.895   0.004   0.007     4      H
55418.153014 10.476   0.125   0.030     4     Ks
55418.156414 19.345   0.081   0.074     2      J
55767.172057 12.776   0.015   0.005     4     Ks
55779.204988 12.810   0.007   0.005     4     Ks
55787.173533 12.865   0.009   0.009     4     Ks
55806.039962 12.901   0.010   0.021     4     Ks
55816.009725 12.865   0.010   0.005     4     Ks
55831.080521 12.678   0.012   0.009     4     Ks
55983.355369 10.955   0.023   0.046     3     Ks
55999.303212 10.990   0.125   0.034     4     Ks
56005.297976 10.902   0.125   0.021     4     Ks
56006.279353 10.914   0.125   0.035     4     Ks
56018.343828 11.012   0.177   0.006     2     Ks
56019.243682 11.030   0.125   0.100     4     Ks
56085.210588 10.871   0.125   0.039     4     Ks
56089.286431 10.988   0.144   0.023     3     Ks
56094.229845 10.937   0.125   0.033     4     Ks
56096.097700 10.893   0.010   0.040     4     Ks
56099.211121 10.898   0.023   0.009     4     Ks
56112.255532 11.017   0.125   0.039     4     Ks
56114.191004 10.988   0.011   0.028     4     Ks
56122.192245 11.016   0.016   0.029     4     Ks
56123.045375 11.022   0.009   0.001     4     Ks
56124.020803 11.035   0.012   0.011     4     Ks
56124.982707 11.027   0.013   0.037     4     Ks
56126.187992 11.054   0.016   0.051     3     Ks
56127.159370 11.031   0.016   0.045     4     Ks
56128.219936 11.055   0.020   0.018     4     Ks
56130.175613 11.077   0.007   0.028     8     Ks
56134.053464 11.084   0.012   0.024     4     Ks
56135.165077 11.094   0.011   0.016     4     Ks
56140.083186 11.152   0.010   0.036     4     Ks
56141.065386 11.148   0.125   0.084     4     Ks
56144.028731 11.156   0.011   0.016     4     Ks
56151.043656 11.218   0.009   0.018     4     Ks
56154.118833 11.247   0.011   0.039     4     Ks
56156.039740 11.230   0.011   0.003     4     Ks
56162.115992 11.280   0.009   0.008     4     Ks
56163.044223 11.307   0.008   0.032     4     Ks
56176.047101 11.384   0.007   0.010     7     Ks
56188.067615 11.487   0.009   0.022     4     Ks
56202.056984 11.594   0.011   0.071     4     Ks
56214.005003 11.697   0.009   0.009     4     Ks
56478.999941 12.996   0.011   0.007     4     Ks
56488.992123 12.831   0.015   0.008     4     Ks
56504.110490 12.459   0.010   0.007     6     Ks
56509.048991 12.361   0.009   0.006     4     Ks
56516.103184 12.166   0.023   0.007     3     Ks
56517.022025 12.171   0.011   0.008     4     Ks
56518.036766 12.125   0.015   0.013     4     Ks
56532.051097 11.867   0.010   0.017     8     Ks
56555.020351 11.531   0.010   0.010     4     Ks
56556.044335 11.553   0.011   0.004     4     Ks
56561.055126 11.502   0.012   0.054     4     Ks
56568.042717 11.444   0.014   0.028     4     Ks
56569.042616 11.466   0.010   0.017     4     Ks
56571.044438 11.454   0.013   0.010     4     Ks
56735.291465 11.013   0.016   0.020     4     Ks
56737.360840 11.029   0.010   0.183     3     Ks
56806.238414 11.427   0.012   0.013     4     Ks
56813.148385 11.497   0.022   0.050     4     Ks
56814.172634 11.501   0.010   0.025     4     Ks
56817.164717 11.521   0.009   0.029     4     Ks
56825.073118 11.583   0.011   0.005     4     Ks
56827.212519 11.594   0.009   0.006     4     Ks
56830.167698 11.641   0.011   0.014     4     Ks
56831.201950 11.631   0.008   0.006     4     Ks
56837.274294 11.690   0.014   0.020     4     Ks
56843.997275 11.746   0.009   0.011     4     Ks
56846.067342 11.762   0.009   0.012     8     Ks
56869.986922 12.011   0.010   0.015     7     Ks
56883.032509 12.168   0.014   0.007     3     Ks
56921.110733 12.594   0.012   0.022     4     Ks
56923.100694 12.597   0.008   0.010     4     Ks
57102.417485 13.849   0.013   0.012     4     Ks
57152.203541 13.157   0.009   0.029     4     Ks
57206.140013 12.264   0.011   0.013     3     Ks
57216.133933 12.117   0.007   0.009     8     Ks
57241.077118 11.855   0.008   0.008     4     Ks
57246.062707 11.824   0.009   0.016     3     Ks
57248.007957 11.822   0.012   0.010     4     Ks
57252.034879 11.793   0.009   0.018     3     Ks
57281.006250 15.587   0.015   0.008     4      H
57281.008875 11.639   0.011   0.037     4     Ks
57588.112995 13.077   0.009   0.011     4     Ks
57589.075757 13.118   0.013   0.006     6     Ks
57927.032866 12.116   0.010   0.007     4     Ks
57934.047554 12.106   0.017   0.014     4     Ks
58224.268798 13.264   0.017   0.015     4     Ks
58263.290436 13.697   0.011   0.016     8     Ks
58335.106808 14.262   0.018   0.012     4     Ks
58340.040185 14.348   0.020   0.006     4     Ks
58346.104201 14.370   0.019   0.009     4     Ks
58347.026264 14.404   0.015   0.016     4     Ks
58359.028869 14.448   0.018   0.034     4     Ks
58363.002081 14.429   0.016   0.010     4     Ks
58710.166548 12.120   0.018   0.009     4     Ks


==> anc/2dp/sf95_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
55418.153969 16.455 0.054   0.040     2
55767.172944 16.616 0.059   0.015     2
55787.174309 16.563 0.059   0.088     2
55806.040587 16.396 0.107     NaN     1
55816.010684 16.562 0.065   0.067     2
55983.356499 16.266 0.082     NaN     1
55999.303956 16.467 0.063   0.026     2
56006.280108 16.275 0.050   0.092     2
56019.244532 16.392 0.068   0.136     2
56085.211569 16.307 0.049   0.048     2
56089.287756 16.401 0.049   0.005     2
56094.230824 16.490 0.056   0.021     2
56112.256716 16.462 0.056   0.001     2
56114.191810 16.538 0.079   0.003     2
56122.192304 16.423 0.075     NaN     1
56123.045970 16.542 0.152     NaN     1
56124.021772 16.431 0.110     NaN     1
56124.983647 16.312 0.116     NaN     1
56126.189017 16.391 0.068   0.018     2
56127.159975 16.465 0.099     NaN     1
56130.232286 16.419 0.107     NaN     1
56140.083797 16.521 0.088     NaN     1
56141.066892 16.446 0.040   0.067     2
56154.119618 16.391 0.059   0.019     2
56162.116752 16.477 0.072   0.083     2
56163.045178 16.409 0.083     NaN     1
56176.016624 16.336 0.059   0.016     2
56202.058204 16.484 0.109     NaN     1
56214.005581 16.402 0.113     NaN     1
56488.992916 16.170 0.051   0.045     2
56504.161183 16.336 0.050   0.057     2
56509.049830 16.148 0.042   0.041     2
56517.022661 16.081 0.050     NaN     1
56518.037659 16.155 0.034   0.040     2
56532.051930 16.196 0.033   0.070     4
56555.021373 16.460 0.135     NaN     1
56556.044915 16.041 0.062     NaN     1
56561.055911 16.013 0.040   0.037     2
56568.043494 16.237 0.076   0.076     2
56569.043375 16.117 0.052   0.005     2
56735.292071 15.364 0.077     NaN     1
56813.149165 15.934 0.033   0.035     2
56814.173445 15.825 0.048   0.010     2
56817.165547 15.850 0.041   0.015     2
56825.074081 15.546 0.086     NaN     1
56827.213136 15.378 0.080     NaN     1
56830.168552 15.850 0.027   0.003     2
56831.202803 15.734 0.043   0.152     2
56837.275293 15.154 0.103     NaN     1
56846.089330 15.761 0.024   0.020     3
56869.980654 15.330 0.047   0.021     2
56883.033024 15.715 0.031   0.031     2
56921.111887 15.643 0.039   0.091     2
57152.204632 15.020 0.026   0.011     2
57206.142035 14.723 0.040     NaN     1
57216.241679 14.676 0.037     NaN     1
57241.077896 14.604 0.021   0.023     2
57246.063127 14.571 0.028   0.005     2
57248.008676 14.569 0.020   0.003     2
57252.036900 14.574 0.024   0.040     2
57281.009798 14.409 0.024   0.060     2
57588.113881 12.050 0.013   0.002     2
57589.079373 12.092 0.012     NaN     1
57927.033524 11.168 0.026   0.022     2
58224.269503 11.106 0.014   0.002     2
58263.291066 11.269 0.015   0.017     2
58335.107540 11.169 0.026   0.021     2
58340.040767 11.192 0.018     NaN     1
58347.026886 11.236 0.018     NaN     1
58359.029491 11.252 0.019     NaN     1
58363.003056 11.190 0.030     NaN     1
58710.167343 11.407 0.023   0.010     2


==> anc/2dp/sf96_LC_Kbin.dat <==
        #MJD     Ks   eKs  StdErr  Nbin
57588.113881 12.349 0.008   0.001     2
57589.079586 12.448 0.015   0.007     2
57927.033683 16.370 0.180     NaN     1
57934.048820 16.658 0.107   0.089     2


==> anc/2dp/sf97_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55777.174604 15.319   0.015   0.010     2      Y
55777.178174 17.018   0.017   0.001     2      Z
55804.086441 11.891   0.013   0.000     2     Ks
55815.023171 12.505   0.014   0.008     2     Ks
55826.022991 12.736   0.011   0.007     2     Ks
55827.019514 12.690   0.012   0.014     2     Ks
55827.992345 12.731   0.013   0.005     2     Ks
55842.994230 12.674   0.011   0.001     2     Ks
56003.292224 14.273   0.016   0.010     2     Ks
56007.283478 14.314   0.016   0.003     2     Ks
56086.265382 13.687   0.016   0.001     2     Ks
56088.073120 13.959   0.020   0.009     2     Ks
56091.188930 14.186   0.062     NaN     1     Ks
56099.283588 14.412   0.031   0.016     2     Ks
56101.169543 14.483   0.022   0.014     2     Ks
56106.090663 14.613   0.026   0.018     2     Ks
56112.110534 14.393   0.018   0.004     2     Ks
56113.994006 14.159   0.020   0.020     2     Ks
56115.994239 14.137   0.014   0.001     2     Ks
56120.053872 13.905   0.018   0.008     2     Ks
56121.133068 14.112   0.022   0.005     2     Ks
56122.078375 13.937   0.013   0.005     2     Ks
56123.022919 14.265   0.032   0.044     2     Ks
56124.070383 14.295   0.018   0.008     2     Ks
56125.053817 14.094   0.020   0.019     2     Ks
56126.082631 13.973   0.012   0.031     3     Ks
56127.054929 13.917   0.015   0.010     2     Ks
56129.217151 14.075   0.020   0.002     2     Ks
56132.001628 14.408   0.016   0.008     2     Ks
56133.133141 14.131   0.013   0.041     2     Ks
56134.019681 14.126   0.050   0.001     2     Ks
56145.114510 14.556   0.012   0.035     4     Ks
56146.162812 14.642   0.033   0.024     2     Ks
56147.091495 14.598   0.018   0.002     2     Ks
56148.071885 14.692   0.019   0.059     2     Ks
56151.178605 14.885   0.030   0.008     2     Ks
56158.057866 14.305   0.012   0.009     4     Ks
56172.023637 14.383   0.016   0.012     4     Ks
56173.079081 14.683   0.021   0.014     3     Ks
56184.032824 14.435   0.019   0.018     2     Ks
56185.088757 14.454   0.035     NaN     1     Ks
56198.000789 15.057   0.057     NaN     1     Ks
56486.995416 15.445   0.030   0.012     2     Ks
56489.141672 15.221   0.027   0.008     2     Ks
56490.230351 15.250   0.027   0.000     2     Ks
56497.189223 15.170   0.039   0.011     2     Ks
56502.022638 15.088   0.021   0.018     2     Ks
56506.190040 15.219   0.029   0.020     2     Ks
56513.075113 15.389   0.019   0.037     6     Ks
56514.013161 15.152   0.080     NaN     1     Ks
56515.040461 15.581   0.048   0.028     2     Ks
56525.040982 15.199   0.019   0.018     4     Ks
56526.048703 15.249   0.022   0.027     4     Ks
56527.066457 15.418   0.021   0.014     4     Ks
56531.130838 15.398   0.052   0.033     2     Ks
56538.072874 15.501   0.024   0.060     5     Ks
56540.052250 15.539   0.047   0.024     2     Ks
56551.054779 15.497   0.028   0.037     4     Ks
56552.047003 15.439   0.035   0.089     4     Ks
56564.022123 15.373   0.050   0.092     2     Ks
56893.091395 16.001   0.051   0.051     2     Ks
56894.101219 16.300   0.074   0.124     2     Ks
56942.017105 15.734   0.090   0.081     2     Ks
57134.365319 19.116   0.124   0.119     2      Y
57219.019939 16.265   0.067   0.006     2     Ks
57234.041220 15.897   0.092     NaN     1     Ks
57245.057801 15.717   0.142     NaN     1     Ks
57260.070728 16.828   0.047   0.065     2      H
57260.073069 15.820   0.037   0.074     2     Ks
57260.076370 17.948   0.059   0.011     2      J
57578.165767 16.599   0.072   0.145     2     Ks
57930.500000 17.400     NaN     NaN     0     Ks
58349.059727 18.228   0.135   0.037     2      H
58349.067910 19.467   0.187   0.132     2      J
58356.103659 19.352   0.246     NaN     1      J
58357.125155 19.345   0.228     NaN     1      J


==> anc/2dp/sf98_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55337.372589 14.248   0.013   0.008     2      H
55414.111835 14.521   0.015   0.009     2      H
55418.172968 14.545   0.012   0.002     2      H
55767.178038 12.163   0.015   0.001     2     Ks
55779.210273 12.221   0.010   0.004     2     Ks
55806.036723 12.433   0.010   0.006     2     Ks
55816.005112 12.474   0.010   0.008     2     Ks
55831.077339 12.605   0.015   0.003     2     Ks
55983.360690 13.530   0.021   0.036     2     Ks
55999.313726 13.590   0.012   0.010     2     Ks
56005.303813 13.626   0.012   0.019     2     Ks
56006.284421 13.572   0.014   0.015     2     Ks
56019.250002 13.600   0.010   0.011     2     Ks
56085.206748 13.682   0.010   0.004     2     Ks
56089.283162 13.680   0.012   0.009     2     Ks
56094.225952 13.684   0.015   0.002     2     Ks
56096.094247 13.631   0.012   0.011     2     Ks
56099.206610 13.659   0.026   0.010     2     Ks
56112.251664 13.590   0.011   0.009     2     Ks
56114.187236 13.564   0.014   0.016     2     Ks
56122.188483 13.551   0.010   0.002     2     Ks
56123.042183 13.522   0.019   0.023     2     Ks
56124.017688 13.505   0.012   0.004     2     Ks
56124.979697 13.512   0.017   0.018     2     Ks
56126.184969 13.548   0.011   0.017     2     Ks
56127.156235 13.509   0.011   0.001     2     Ks
56128.216843 13.499   0.013   0.021     2     Ks
56130.172046 13.478   0.009   0.003     4     Ks
56134.050124 13.450   0.014   0.000     2     Ks
56135.161755 13.432   0.012   0.004     2     Ks
56140.079974 13.408   0.009   0.005     2     Ks
56141.061471 13.407   0.017   0.000     2     Ks
56144.025424 13.349   0.008   0.001     2     Ks
56151.040159 13.281   0.022   0.002     2     Ks
56154.115727 13.197   0.012   0.008     2     Ks
56156.035865 13.155   0.024   0.004     2     Ks
56162.113027 13.018   0.010   0.009     2     Ks
56163.041191 12.995   0.010   0.002     2     Ks
56176.047299 12.702   0.009   0.003     4     Ks
56202.053435 12.141   0.014     NaN     1     Ks
56213.999554 11.904   0.015     NaN     1     Ks
56504.056749 10.094   0.014   0.004     2     Ks
56516.098106 10.031   0.014   0.005     2     Ks
56571.041455  9.905   0.022   0.004     2     Ks
56806.234741 10.241   0.022     NaN     1     Ks
56825.069948 10.337   0.021   0.008     2     Ks
56827.209237 10.315   0.013   0.014     2     Ks
56837.271071 10.379   0.014   0.004     2     Ks
56843.993355 10.410   0.011   0.027     2     Ks
56846.001639 10.425   0.020     NaN     1     Ks
56869.982273 10.506   0.012   0.005     4     Ks
57152.206661 11.941   0.012   0.004     2     Ks
57216.129466 12.377   0.009   0.004     4     Ks
57241.079705 12.545   0.007   0.010     2     Ks
57246.064511 12.601   0.013   0.011     2     Ks
57248.005115 12.624   0.008   0.012     2     Ks
57252.038417 12.620   0.011   0.014     2     Ks
57280.997123 17.544   0.143   0.080     2      H
57280.999477 12.868   0.010   0.000     2     Ks
57588.109639 14.325   0.018   0.010     2     Ks
57589.067353 14.307   0.015   0.017     2     Ks
58224.270735 10.309   0.018     NaN     1     Ks
58335.109038 10.729   0.015   0.001     2     Ks
58349.044207 15.104   0.018   0.011     2      H
58357.100688 15.152   0.016   0.018     2      H
58363.005323 10.883   0.021     NaN     1     Ks
58710.163215 13.240   0.019   0.002     2     Ks


==> anc/2dp/sf99_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55295.252244 17.991   0.154     NaN     1      H
55791.121059 17.211   0.130   0.028     2     Ks
56003.369138 17.137   0.231     NaN     1     Ks
56007.326232 17.378   0.186     NaN     1     Ks
56089.222925 16.988   0.128     NaN     1     Ks
56102.085200 17.350   0.108   0.064     2     Ks
56103.217139 17.291   0.145     NaN     1     Ks
56107.176715 17.131   0.241     NaN     1     Ks
56115.178907 17.031   0.110   0.095     2     Ks
56122.178032 17.096   0.078   0.098     2     Ks
56131.186710 17.207   0.090   0.040     2     Ks
56141.086795 16.838   0.072   0.026     2     Ks
56154.080233 16.771   0.073   0.030     4     Ks
56168.042419 16.572   0.130     NaN     1     Ks
56176.037116 16.454   0.189     NaN     1     Ks
56178.070684 16.556   0.075   0.026     2     Ks
56179.004209 16.564   0.095   0.006     2     Ks
56187.018660 16.481   0.082   0.030     2     Ks
56187.993618 16.548   0.064   0.042     2     Ks
56189.065489 16.520   0.147     NaN     1     Ks
56200.021581 16.500   0.088   0.059     2     Ks
56200.988273 16.542   0.066   0.107     2     Ks
56497.168626 14.917   0.026   0.002     2     Ks
56504.138997 13.441   0.007   0.005     4     Ks
56505.123626 13.717   0.008   0.003     4     Ks
56507.112970 14.311   0.016   0.018     2     Ks
56517.006798 15.538   0.031   0.020     2     Ks
56523.129401 15.906   0.053   0.055     2     Ks
56531.095488 15.950   0.090   0.043     2     Ks
56540.063688 16.385   0.135     NaN     1     Ks
56542.063012 16.194   0.067   0.049     2     Ks
56545.072783 16.240   0.063   0.009     2     Ks
56553.995354 16.401   0.055   0.045     2     Ks
56555.045568 16.349   0.101     NaN     1     Ks
56567.999905 16.215   0.404     NaN     1     Ks
56577.989612 16.263   0.061   0.035     2     Ks
56582.996472 16.090   0.133     NaN     1     Ks
56810.142434 15.001   0.027   0.002     2     Ks
56813.062453 14.200   0.022   0.005     2     Ks
56815.115412 12.532   0.016   0.010     2     Ks
56826.126280 15.806   0.049   0.071     2     Ks
56829.102120 15.919   0.050   0.073     2     Ks
56833.234373 16.145   0.063   0.065     2     Ks
56837.211182 16.253   0.051   0.128     2     Ks
56851.141031 16.849   0.071   0.028     4     Ks
56852.150577 16.784   0.079   0.030     4     Ks
56896.081265 16.621   0.139     NaN     1     Ks
57267.035344 18.012   0.131     NaN     1      H
57267.040715 18.689   0.111     NaN     1      J


==> anc/2dp/sf9_LC_ZYJHKbin.dat <==
        #MJD    Mag  Magerr  StdErr  Nbin Filter
55262.359655 13.666   0.009   0.002     2      H
55262.364399 12.967   0.011   0.010     2     Ks
55262.369151 14.401   0.011   0.000     2      J
55284.094301 12.977   0.011   0.002     2     Ks
55284.113690 15.102   0.016   0.001     2      Y
55284.118398 15.716   0.017   0.038     2      Z
55293.092908 12.970   0.007   0.013     5     Ks
55327.151173 13.026   0.015   0.022     2     Ks
55328.139435 12.990   0.014   0.014     2     Ks
55355.966354 13.010   0.011   0.010     2     Ks
55363.082652 13.005   0.013     NaN     1     Ks
55368.065703 13.083   0.012   0.013     2     Ks
55385.065357 12.950   0.015     NaN     1     Ks
55386.056556 13.045   0.011   0.001     2     Ks
55387.066179 12.967   0.016     NaN     1     Ks
55418.009534 12.953   0.014   0.006     2     Ks
55726.147557 13.322   0.013   0.013     2     Ks
55766.027845 13.214   0.011   0.003     2     Ks
55780.993552 13.145   0.010   0.005     2     Ks
55789.981579 13.163   0.008   0.002     2     Ks
55993.318586 13.359   0.015     NaN     1     Ks
55995.175668 13.406   0.017   0.004     2     Ks
56000.187218 13.500   0.012   0.003     2     Ks
56048.992739 13.976   0.017   0.003     2     Ks
56351.199476 14.252   0.016   0.011     2     Ks
56365.133091 14.191   0.028   0.003     2     Ks
56371.085144 14.155   0.016   0.025     2     Ks
56372.318041 14.208   0.035   0.001     2     Ks
56373.142903 14.224   0.019   0.013     2     Ks
56377.102156 14.229   0.014   0.006     2     Ks
56407.288475 14.052   0.018   0.021     2     Ks
56418.245355 14.230   0.018   0.000     2     Ks
56425.226096 14.164   0.029   0.031     2     Ks
56428.191690 14.213   0.014   0.020     2     Ks
56432.021869 14.227   0.013   0.000     2     Ks
56439.205226 14.277   0.043     NaN     1     Ks
56445.092216 14.257   0.015   0.003     2     Ks
56448.184164 14.145   0.019   0.011     2     Ks
56453.173403 14.214   0.014   0.002     2     Ks
56454.138341 14.224   0.013   0.018     2     Ks
56454.993686 14.204   0.016   0.022     2     Ks
56458.024404 14.321   0.019   0.025     2     Ks
56460.102795 14.154   0.013   0.026     2     Ks
56464.061187 14.157   0.010   0.013     4     Ks
56464.997816 14.225   0.014   0.004     2     Ks
56799.044003 14.302   0.015   0.025     4     Ks
56806.099581 14.307   0.007   0.011    12     Ks
57074.185646 14.288   0.074   0.137     2     Ks
57080.168298 14.290   0.020   0.019     2     Ks
57111.155250 14.350   0.016   0.017     2     Ks
57113.084335 14.270   0.019   0.011     2     Ks
57118.084794 14.346   0.023     NaN     1     Ks
57135.020415 14.340   0.039   0.016     2     Ks
57141.242227 15.871   0.017   0.030     2      Y
57141.245855 16.584   0.019   0.013     2      Z
57151.966855 14.265   0.026     NaN     1     Ks
57169.067606 14.868   0.011   0.003     2      H
57169.073196 14.249   0.011   0.000     2     Ks
57169.078824 15.459   0.012   0.005     2      J
57170.970470 14.388   0.017   0.013     2     Ks
57570.110283 14.343   0.032   0.033     2     Ks
57927.135600 14.460   0.018   0.019     2     Ks
57928.128741 14.593   0.022   0.024     2     Ks
58250.011358 14.522   0.018   0.021     4     Ks
58251.993111 14.626   0.032   0.019     2     Ks
58702.017582 10.064   0.177   0.036     2     Ks
58703.003048 10.158   0.177   0.020     2     Ks
58706.000954 10.390   0.177   0.022     2     Ks


==> anc/README <==
The light curves for the 222 variable sources with Delta Ks > 4 mag
(the Table 1a set) are contained in two tar files, lightcurves_raw.tar and
lightcurves_binned.tar. The two lower amplitude sources from Table 1b
are also included in these tar sets.

Binned light curves
-------------------
These files have either 5 or 6 columns and they are in Topcat-readable ascii
format. The data in these files is in 1 day bins.

Sources detected only in Ks have file names like "sf156_LC_Kbin.dat", for
source 156 in Table 1a.

Sources detected in between 2 and 5 filters have file names like
"sf140_LC_ZYJHKbin.dat", for source 140 in Table 1a.

The format for sources detected in Ks only is:

Colummn No.   Name     Description
1	      MJD      Average Modified Julian Date of binned data point
2	      Ks       Ks magnitude
3	      eKs      Error on Ks magnitude
4	      StdErr   Standard error on the Ks magnitude, based on the small
	      	           number of points in each 1 day bin.
5             Nbin     Number of input data points in each bin



The format for sources detected in multiple filters is:

Colummn No.   Name     Description
1	      MJD      Average Modified Julian Date of binned data point
2	      Mag      Magnitude
3	      Magerr   Error on magnitude
4	      StdErr   Standard error on the magnitude, based on the small
	      	           number of points in each 1 day bin.
5             Nbin     Number of input data points in each bin
6             Filter   The relevant VIRCAM filter (Z, Y, J, H or Ks)

Some of these files include detections or upper limits on the Ks magnitude,
computed from photometry on an annual stack of cut-out images around the source
location by generation. These are provided only if the detection, or upper limit,
increased the source's variability amplitude, DeltaKs. Upper limits are
based on generation of artificial stars at the source's location.

Detections from deep stacks have Nbin = 0.

Upper limits from deep stacks have Nbin = 0 and no photometric error, i.e.
eKs = NaN, or Magerr = NaN, as appropriate.



Raw light curves
----------------
These provide Ks magnitudes computed from indivdual VVV(X) pawprint stack images. There are
4 different formats, depending on the version of the VIRAC2 database used and whether
additional processing was needed due to saturation or the presence of nebulosity.

Files with names like "L222_90_LC_Kn.fits", correspond to source 90 in Table 1a and
did not require additional processing.

Files with names like "L222_86_LC_Km5.fits", correspond to source 86 in Table 1a and
did require additional processing.

In "Km5" files the most important columns are:

 Name      Description
filename   the name of the relevant pawprint stack FITS image file 
mjdobs	   Modified Julian Date of data point   
Kfinal	   Ks magnitude
eKfinal    Uncertainty on the Ks magnitude
photcodef  This column is included in files where additional processing was needed. 
	   photcodef=0 for non-detections or unreliable data
	   photcodef=1 for DoPhot photometry
           photcodef=2 for Saturation-corrected photometry or aperture photometry (used for
	   	         slightly extended sources if necessary).
	   photcodef=3 unreliable aperture photometry, photometry was usually removed.
	   photcodef=4 unexpected coordinate shift, photometry was removed.

Most "Km5" files are from VIRAC2-beta but two files:
L222_60_LC_Km5.fits
L222_125_LC_Km5.fits

are from VIRAC2-alpha. These include the above columns but contain fewer columns otherwise.



In "Kn" files the most important columns are:

filename   the name of the relevant pawprint stack FITS image file 
mjdobs	   Modified Julian Date of data point   
hfad_mag   Ks magnitude
hfad_emag  Uncertainty on the Ks magnitude
photocode  photcode=0 for non-detections or unreliable data
	   photcode=1 for DoPhot photometry

Most "Km5" files are from VIRAC2-beta but one file:
L222_185_LC_Kn.fits

is from VIRAC2-alpha. This includes the above columns but contain fewer columns otherwise.




Two files,
L222_103_V2rc2_merged_KsLC.fits
L222_156_V2rc2_merged_KsLC.fits

contain light curves taken from the final, publication, version of VIRAC2 and include
merged data from two blended sources in the database.

In these two files, the most important columns are:
filename   the name of the relevant pawprint stack FITS image file
mjdobs	   Modified Julian Date of data point   
mag        Ks magnitude
emag       Uncertainty on the Ks magnitude



==> anc/README_DR4set <==
VIRAC2-beta light curves for the 70 sources from Table C1 with amplitudes
between 3 and 4 mag are contained in two tar files, for raw and binned light curves
respectively:

pub_rawlcs_DR4set_VIRAC2beta.tar and
pub_binnedlcs_DR4set.tar


Raw light curves
----------------
These are the VIRAC2-beta pawprint stack light curves in FITS format, for the Ks filter only,
computed from indivdual VVV(X) pawprint stack images.

Files with names like "Vv2_KsLC_DR4_DK3to4_91n.fits", correspond to source DR4_v91 in Table C1.

A limited cleaning step was applied to the "raw" light curves to set to zero
any magnitude measurements with DoPhot chi > 5 or the VIRAC2 astrometric chi-squared
parameter, ast_res_chisq > 30. In general, these light curves have not been processed
to add saturation-corrected magnitudes or detect saturated data that slipped
through the chi>5 cut. Users are referred to VVV DR5, available at vsa.roe.ac.uk,
for aperture photometry of these sources, which includes saturation corrected
magnitudes.

The most important columns in the raw light curves are:

filename   the name of the relevant pawprint stack FITS image file 
mjdobs     Modified Julian Date of data point   
hfad_mag   Ks magnitude
hfad_emag  Uncertainty on the Ks magnitude
photocode  photcode=0 for non-detections or unreliable data
           photcode=1 for DoPhot photometry



Binned light curves
-------------------
These files have 5 columns and they are in Topcat-readable ascii format. The data in
these files is in 1 day bins.

Sources with names like "Vv2_KsLC_DR4_DK3to4_91n.asc" correspond to source DR4_v91 in
Table C1.

The format is:

Colummn No.   Name     Description
1             mjd      Average Modified Julian Date of binned data point
2             Ks       Ks magnitude
3             eKs      Error on Ks magnitude
4             StdErr   Standard error on the Ks magnitude, based on the small
                           number of points in each 1 day bin.
5             Nbin     Number of input data points in each bin


In the cases of DR4_v66 and DR4_v84, the VIRAC2-beta raw light curves have a low amplitude due to
saturated data being missed from each light curve on a single night, corresponding to 1 tilestack observation
in each case. The tilestack photometry for the relevant datum in the VVV DR4 data release was manually added to the
binned light curves, at MJD=56169.038134 and MJD=56020.2832317, for DR4_v66 and DR$_v84, respectively.



==> anc/Table1a_222_formatted.asc <==
# Some abbreviations used in this file are: “WCI” is “WISE colour image”;
#                                           “[RMB2008]” denotes intrinsically red sources from Robitaille et al., (2008, AJ, 136, 2413);           
#                                           "GLK" denotes the companion paper by Guo, Lucas, Kurtev  et al., MNRAS, (in press)
#
# References are given in the final column "Light Curve description".
#
# No.   VVV_Designation               Other_name                    ra          dec         l            b          Delta_Ks  Median_Ks   Initial_classification  Time_baseline_yr  Light_curve_description                                                                                                                                                     Comment                                                                                                                          
  1     "VVV J11:43:09.48-62:21:13.2" ""                            175.78949   -62.35366   +295.10323   -0.52428    4.0     15.45       "Eruptive YSO"           9.38    "Eruptive YSO, 6 year slow rise from Ks ~ 16 to Ks ~ 12."                                                                                                      "Spectroscopically confirmed in GLK"                                                                                                         
  2     "VVV J11:46:13.98-63:47:14.2" "OH 259.8-1.8"                176.55824   -63.78728   +295.80639    -1.82127   4.92    11.41       LPV                      9.38    "LPV"                                                                                                                                          "OH/IR star, also noted in Medina et al., 2018, ApJ, 864, 11"                           
  3     "VVV J12:04:47.85-62:24:02.1" ""                            181.19936   -62.40058   +297.55928   -0.01635   4.09    14.3        "Eruptive YSO"           9.26    "Eruptive YSO light curve, rose from 2010-2011 then faded slowly"                                                                                              ""                                                                                                  
  4     "VVV J12:20:54.04-62:38:21.9" ""                            185.22516   -62.63943   +299.43147   +0.02459   6.91    15.53       "Eruptive YSO"           9.52    "Eruptive YSO, very high amplitude, relatively fast decline."                                                                                                  "Spectroscopically confirmed in GLK. Spatially resolved circumstellar nebula."                                                               
  5     "VVV J12:35:57.72-61:51:11.9" ""                            188.99049   -61.85329   +301.10762   +0.96363   4.4     12.65       "Dipping YSO"            9.37    "Likely YSO extinction event. Faded progressively after 2015."                                                                                 "Located in HII region IRAS 12331-6134 & cluster [DBS2003] 78."          
  6     "VVV J12:54:57.41-61:02:39.0" ""                            193.73920   -61.04417   +303.35803   +1.82467   4.31    16.12       "Eruptive YSO"           9.47    "Eruptive YSO. 2MASS Ks=14.13."                                                                                                                                "Spectroscopically confirmed to be a YSO in GLK."                                                                                                        
  7     "VVV J13:09:46.62-62:56:48.6" ""                            197.44425   -62.94684   +305.01540   -0.1493    4.16    16.77       Sparse                   1.12    "Transient event in 2012, detected as faint source in 2013"                               "Nature unknown"                                                                            
  8     "VVV J13:12:22.41-64:09:05.4" "VVV NV007"                   198.09336   -64.15150   +305.21194   -1.37247   9.37    14.78       CV                       1.06    "Peak of event was poorly sampled, later fading trend is clear."                                                                                                                                         "Classical nova candidate, Gutierrez et al., 2016, ATel 8551"
  9     "VVV J13:20:49.76-62:37:50.6" "Nova Cen 2005"               200.20735   -62.63073   +306.30261   +0.04851   4.56    14.2        CV                       9.43    "Event followed an 8 year monontonic fade"                                                                                                         "A known rebrightening event, Delgado et al. 2019, TNS 37576"                                                                
  10    "VVV J13:25:50.28-62:04:46.7" ""                            201.45949   -62.07963   +306.94718   +0.52364   4.02    15.45       "Eruptive YSO"           9.4     "Eruptive YSO with a slow rise. 2MASS Ks=15.05."                                                                                                               "Spectroscopically confirmed in GLK."                                                                                                        
  11    "VVV J13:28:04.89-61:13:43.2" VVV-NOV-014                   202.02037   -61.22865   +307.32794   +1.32994   5.83    16.62       CV                       5.13    "Smooth decline seen. Detected pre-outburst also."                                                                                                             "See Saito et al., 2016, ATel 8602"                                                                                                          
  12    "VVV J13:31:15.76-63:57:38.4" "NOVA Cen 2009"               202.81568   -63.96066   +307.28615   -1.42611   4.3     15.53       CV                       4.28    "Somewhat noisy decline seen."                                                                                                                                 "See, Pojmanski et al., 2009, CBET, 1800, 1"                                                                                                 
  13    "VVV J13:32:09.70-62:43:48.2" ""                            203.04041   -62.73005   +307.57727   -0.22618   4.26    15.6        "Eruptive YSO"           9.41    "Eruptive YSO, ~2 yr rise to 2017 peak then began a slow fading trend."                                                                                        "Spectroscopically confirmed. In MSX6C G307.6138-00.2559 HII region and cluster VVV CL027."                                                  
  14    "VVV J13:32:45.81-62:29:59.7" VVV-NOV-020                   203.19086   -62.49990   +307.68207   -0.00990   9.07    11.78       CV                       2.32    "Fairly smooth decline seen."                                                                                                                                  "See Saito et al. 2017, ATel 10247"                                                                                                          
  15    "VVV J13:38:11.36-62:28:57.6" ""                            204.54732   -62.48264   +308.30241   -0.09938   5.23    13.38       "Eruptive YSO"           9.39    "Eruptive YSO, K>17 until rise in 2014. Dropped out in 2011-2012. Fading after 2016 peak."                                                                     "Spectroscopically confirmed in GLK. In false open cluster [FSR2007] 1659 (Froebrich et al, 2008, MNRAS,390,1598)."                          
  16    "VVV J13:48:12.78-63:16:28.5" "MAXI J1348-630"              207.05325   -63.27459   +309.26404   -1.10298   4.42    16.86       Unusual                  9.45    "Constant brightness until the outburst in 2019."                                                                                                              "A black hole X-ray binary candidate, Tominaga et al.,2020, ApJ, 899, L20, see Appendix I."                                                  
  17    "VVV J14:07:31.29-63:13:11.5" "OGLE 2015-NOVA-3"            211.88036   -63.21988   +311.37943   -1.60281   10.88   14.4        CV                       8.01    "Detected pre-outburst at Ks~16.4. Smooth decline seen after outburst."                                                                                        "Aka V1404 Cen, see Mroz & Udalski, 2016, ATel 9215"                                                                                         
  18    "VVV J14:16:17.97-61:22:23.0" ""                            214.07486   -61.37306   +312.91611   -0.15724   4.2     15.08       "Eruptive YSO"           9.42    "Eruptive YSO, fading after 2014 peak."                                                                                                                        "Spectroscopically confirmed in GLK."                                                                                                        
  19    "VVV J14:22:38.82-61:15:53.8" "WISEA J142238.82-611553.7"   215.66175   -61.26493   +313.67017   -0.30931   5.53    12.29       "Eruptive YSO"           6.4     "VVV observed a fading trend only."                                                                                                                            "Eruptive YSO published in Lucas et al. 2020, MNRAS 499, 1805."                                                                              
  20    "VVV J14:23:59.16-60:09:42.4" ""                            215.99648   -60.16179   +314.20686   +0.66828   5.87    12.5        CV                       0.27    "First seen at Ks=17.1 on MJD 56372.1, rising slighty. Then at Ks=12.4 on 56400.3, staying at Ks~12 for 70 d. Unseen the following year."                      "New nova candidate"                                                                                                                         
  21    "VVV J14:25:04.43-58:45:34.1" "NOVA Cen 2012 b"             216.26847   -58.75949   +314.82965   +1.93236   12.6    14.59       CV                       3.03    "Smooth decline seen, sparsely sampled near the peak."                                                                                                         "Aka V1428 Cen, Green, 2012a, CBET, 3073, 1"                                                                                                 
  22    "VVV J14:39:43.02-59:44:22.1" ""                            219.92927   -59.73946   +316.18961   +0.31572   6.18    15.15       CV                       1.04    "First seen at Ks=10.3 on MJD 56816.0. Sparsely sampled candidate seen only in 2014 and 2015, with a declining trend."                                         "New nova candidate"                                                                                                                         
  23    "VVV J15:11:15.79-57:49:28.8" ""                            227.81564   -57.82471   +320.69629   +0.14166   5.51    11.88       Sparse                   3.01    "Possible nova. Transient seen as a bright source for 8 days in June 2014 and much fainter at a few epochs in 2016-17. Not seen in 2010-2013 or 2015."         "Galactic mid-plane location"                                                                                                                
  24    "VVV J15:17:28.75-57:20:26.6" VVVv588                       229.36979   -57.34072   +321.65959   +0.12208   3.6     11.66       LPV                      9.35    "LPV. 2MASS Ks=13.36"                                                                                                                                          "LPV-Mira in SFR = IRAS 15136-5709.  no other lit. pvar=99% in IRAS."                                                                        
  25    "VVV J15:21:33.88-57:53:20.0" ""                            230.39115   -57.88888   +321.82772   -0.63386   4.07    15.31       "Eruptive YSO"           9.43    "Eruptive YSO, very slow fade after 2015 peak."                                                                                                                "Spectroscopically confirmed in GLK."                                                                                                        
  26    "VVV J15:27:46.29-57:19:01.8" ""                            231.94288   -57.31718   +322.83656   -0.61576   6.03    16.89       Microlens                9.43    "Probable microlens, sparsely sampled."                                                                                                                        ""                                                                                                                                           
  27    "VVV J15:29:39.00-56:34:07.6" "[RMB2008] G323.4702-00.1421" 232.41248   -56.56878   +323.47016   -0.14217   4.06    14.04       LPV                      9.43    "LPV with slow fading trend. 2MASS Ks=11.76."                                                                                                                  "RRAGB? associated with IRAS 15254-5621 HII region. Many Simbad SF indicators, also WCI."                                                    
  28    "VVV J15:30:17.93-55:34:55.3" "[RMB2008] G324.1049+00.6188" 232.57470   -55.58202   +324.10490   +0.61876   4.52    14.83       "Dipping YSO"            9.39    "A long-lasting dip from 2010-2017, recovered only in 2018. 2MASS Ks=12.99, H=15.01. DENIS K=12.45."                                                           "RR YSO candidate."                                                                                                                          
  29    "VVV J15:33:23.88-57:16:07.0" ""                            233.34950   -57.26861   +323.48900   -1.00875   4.46    14.71       CV                       1.44    "First seen at Ks=13.2 on MJD 55260.4, then declined smoothly, dropping out after 2011."                                                                       "New nova candidate"                                                                                                                         
  30    "VVV J15:44:48.35-57:07:08.7" "PDS 143"                     236.20145   -57.11909   +324.82045   -1.80744   4.38    11.06       LPV                      9.52    "LPV with hints of a slow fading trend. 2MASS Ks=11.48."                                                                                                       "Aka IRAS 15408-5657. Variability seen by Ramos-Larios et al. 2012, A&A, 545, A20"                                                           
  31    "VVV J15:45:06.98-54:06:49.6" ""                            236.27907   -54.11379   +326.69271   +0.54401   4.39    13.52       "Dipping YSO"            9.33    "Irregular variation, somewhat ambiguous as dipper or eruptive YSO. Heavily blended with companion when faint. Ks=12.0 in 2MASS,"                              "In [DBS2003] 95 cluster and HII region. Mid-infrared excess in Glimpse & MIPSGAL."                                                          
  32    "VVV J15:57:50.37-53:57:34.7" "[RMB2008] G328.2412-00.5117" 239.45987   -53.95964   +328.24117   -0.51186   4.21    14.47       "Eruptive YSO"           9.52    "Irregular eruptive YSO."                                                                                                                                      "Spectroscopically confirmed in GLK. RR YSO candidate. In an IRDC next to IRAS 15541-5349 HII region. Gaia G=17.8."                          
  33    "VVV J15:59:26.28-51:57:11.8" "SPICY 31759"                 239.85950   -51.95327   +329.72611    +0.85873   4.21    12.15       "Eruptive YSO"           9.39    "Eruptive YSO, fading slowly after 2013 peak."                                                                                                                 "Spectroscopically confirmed in GLK. SPICY YSO candidate."                                                                                   
  34    "VVV J15:59:53.09-53:19:16.9" ""                            239.97122   -53.32136   +328.88620   -0.22333   8.26    14.57       Unusual                  2.84    "An slow-rising transient"                                                                                                                                     "See Appendix I."                                                                                                                            
  35    "VVV J16:04:24.48-53:01:14.1" VVVv229                       241.10199   -53.02059   +329.59451   -0.44288   4.62    13.01       LPV                      9.49    "LPV. 2MASS Ks=9.1 appears brighter but is affected by a diffraction spike."                                                                                   "Classed as LPV-Mira by CP17b."                                                                                                              
  36    "VVV J16:07:01.83-51:54:43.5" ""                            241.75763   -51.91207   +330.63170   +0.11620   5.86    15.69       Microlens                8.81    "Probable microlens, event sampled only near the peak."                                                                                                        ""                                                                                                                                           
  37    "VVV J16:07:07.04-49:24:09.4" ""                            241.77935   -49.40261   +332.32585   +1.96786   4.34    13.13       "Eruptive YSO"           9.32    "Eruptive YSO, ~1 mag intra-year variation after reaching the peak in 2012 but no fading trend."                                                               "Spectroscopically confirmed in GLK."                                                                                                        
  38    "VVV J16:10:53.38-51:55:32.6" VVV-WIT-01                    242.72241   -51.92569   +331.06124   -0.29582   5.2     16.43       CV                       0.56    "Sparsely sampled declining trend seen, extremely red colours."                                                                                                "Dusty nova candidate, see Lucas et al., 2020a, MNRAS, 492, 4847"                                                                            
  39    "VVV J16:21:44.80-49:02:58.8" "WTP 15aagkfe"                245.43668   -49.04969   +334.29978   +0.57716   7.46    13.8        CV                       4.36    "Sparsely sampled. First seen at Ks=9.5 on MJD 57111.2, then at Ks=9.7 on MJD 57199 before declining rapidly in following weeks."                              "See Zuckerman et al., 2023, MNRAS, 523, 3555"                                                                                               
  40    "VVV J16:21:59.10-51:08:41.1" "VVV NV005"                   245.49623   -51.14474   +332.84531   -0.93127   7.8     14.91       CV                       3.36    "Smooth decline seen."                                                                                                                                         "Aka V0559 Nor, see Saito et al., 2015, ATel 7124"                                                                                           
  41    "VVV J16:23:03.97-50:21:10.8" ""                            245.76653   -50.35298   +333.52714   -0.49387   3.72    16.57       "Eruptive YSO"           9.43    "Eruptive YSO. Ks=18 in 2010, rising to Ks~14.5 in 2014. No fading trend."                                                                                     "Spatially resolved circumstellar nebula. Numerous SF indicators in Simbad and WCI."                                                         
  42    "VVV J16:29:39.03-49:01:15.0" "[RMB2008] G335.2247-00.3301" 247.41261   -49.02084   +335.22472   -0.33021   4.88    16.24       "Eruptive YSO"           9.37    "Irregular eruptive YSO. Erupted in 2013 and again in 2017. Not seen 2012, 2015-16. 2MASS Ks=13.52 in 1999."                                                   "RR AGB candidate. WCI shows it's located in an IRDC."                                                                                      
  43    "VVV J16:32:47.88-47:03:04.6" "VVV NV015"                   248.19952   -47.05127   +337.02010   +0.63554   7.37    14.06       CV                       3.36    "Smooth, sparsely sampled decline seen."                                                                                                                       "See Saito et al., 2016, ATel 8602"                                                                                                          
  44    "VVV J16:33:21.10-48:04:16.8" ""                            248.33792   -48.07133   +336.33627   -0.12712   4.65    17.12       Sparse                   4.36    "Seen bright at 1 epoch in 2010, otherwise faint in 2010 to 2014, not seen after 2014. No K band excess."                                                      "Projected in the IRAS 16297-4757 HII region and VVV CL075 pre-main sequence cluster."                                                       
  45    "VVV J16:33:47.07-48:10:45.6" ""                            248.44613   -48.17933   +336.30610   -0.25349   6.04    14.46       CV                       8.3     "First seen at Ks=10.9 on MJD 55695.3. Declined slowly for 300 d, then more quickly. Quiescent at Ks~15.5 to 16 after MJD 57000."                              "New nova candidate"                                                                                                                         
  46    "VVV J16:34:03.64-47:45:06.4" "VVV NV013"                   248.51520   -47.75177   +336.65154   +0.00267   6.53    16.12       CV                       4.17    "Smooth decline seen."                                                                                                                                         "See Saito et al., 2016, ATel 8602"                                                                                                          
  47    "VVV J16:36:05.55-46:40:40.7" VVVv717                       249.02313   -46.67797   +337.67616   +0.47408   4.19    12.83       "Eruptive YSO"           9.42    "Eruptive YSO for which most of the rise was missed. Irregular fading trend seen."                                                                             "Spectroscopically confirmed FUor in CP17b"                                                                                                  
  48    "VVV J16:38:19.79-45:59:39.8" ""                            249.58247   -45.99439   +338.44223   +0.64616   3.99    16.53       "Eruptive YSO"           9.42    "Irregular eruptive YSO. 1 brief major brightening event in 2015. WISE/unTimely sees 2 brief outbursts."                                                       "Numerous SF indicators in Simbad and WCI."                                                                                                  
  49    "VVV J16:39:37.97-46:51:20.5" ""                            249.90823   -46.85571   +337.94982   -0.09535   7.77    13.89       Unusual                  9.28    "Slow monotonic rise from 2010 to 2017, from Ks=14.5 to 13, then  K~9 in 2018 and K=16.8 in 2019."                                                             "Red near IR and mid-IR colours, see Appendix I."                                                                                            
  50    "VVV J16:40:12.91-44:45:50.3" ""                            250.05378   -44.76398   +339.58086   +1.21831   4.11    14.75       Unusual                  9.46    "Irregular fading trend. Bright in 2010-11, faint in 2012, 2nd peak in 2013, then faded in almost grey fashion."                                               "A relatively blue star, no sign of a star formation region, see Appendix I."                                                                
  51    "VVV J16:41:01.20-47:36:51.1" ""                            250.25500   -47.61419   +337.53842   -0.77468   4.0     16.92       Microlens                9.49    "Probable microlens, poorly sampled, decline not seen."                                                                                                        ""                                                                                                                                           
  52    "VVV J16:41:33.24-46:55:47.5" "[RMB2008] G338.1117-00.3902" 250.38848   -46.92986   +338.11180   -0.39025   4.09    14.28       LPV                      6.34    "LPV with ~3 mag fading trend."                                                                                                                                "[RMB2008] G338.1117-00.3902  RRAGB? Classified as a YSO in Marton et al. 2016, MNRAS, 458, 3479"                                            
  53    "VVV J16:46:30.13-46:04:39.8" "[RMB2008] G339.3133-00.4761" 251.62554   -46.07772   +339.31338   -0.47615   4.76    14.36       "Dipping YSO"            9.49    "Dipper. Deep fade from 2011-2012, faint in 2013, recovered in 2014 and then brightened further in 2017."                                                      "RR YSO candidate. Numerous star formation indicators in SIMBAD. WCI shows location in an IRDC."                                             
  54    "VVV J16:48:49.67-44:57:03.3" "NOVA Sco 2018 b"             252.20696   -44.95091   +340.43671   -0.05922   11.75   17.04       CV                       9.46    "Seen at at Ks~17 pre-outburst from 2010 to 2018. Outburst in 2019 was poorly sampled."                                                                        "Aka V1662 Sco = PNV J16484962-4457032 classical nova, Strader, et al., 2018 ATel 11289"                                                     
  55    "VVV J16:49:31.54-45:07:14.8" ""                            252.38141   -45.12077   +340.38574   -0.26281   4.75    16.52       "Eruptive YSO"           9.49    "Irregular eruptive YSO, two brief outbursts seen."                                                                                                            "Numerous SF indicators in Simbad and WCI."                                                                                                  
  56    "VVV J16:49:50.50-44:20:08.3" "IRAS 16462-4414"             252.46041   -44.33565   +341.02417   +0.19758   3.93    13.0        LPV                      9.45    "LPV with a slow rising trend."                                                                                                                                "Aka [RMB2008] G341.0241+00.1975 RRAGB?"                                                                                                     
  57    "VVV J16:51:28.98-44:55:11.5" VVVv345                       252.87073   -44.91986   +340.76136   -0.40033   4.08    15.47       LPV                      9.49    "LPV with a slow fading trend."                                                                                                                                "Classed as LPV in CP17b."                                                                                                                   
  58    "VVV J16:52:41.57-43:41:18.3" "IRAS 16491-4336."            253.17319   -43.68841   +341.84964   +0.21528   4.11    13.43       LPV                      9.44    "LPV with a slow rising trend. 2MASS Ks=12.88."                                                                                                                "Listed in Kwok et al. 1997, ApJS, 112, 557 as a likely O-rich AGB star"                                                                     
  59    "VVV J16:53:44.37-43:28:19.4" VVVv746                       253.43487   -43.47207   +342.13711   +0.20546   5.75    15.36       Unusual                  9.44    "Resembles an eruptive YSO but is no longer thought to be one."                                                                                                "A red source with a very unusual spectrum, see Guo et al.(submitted) and Appendix I."                                                       
  60    "VVV J16:59:18.76-41:35:47.0" ""                            254.82819   -41.59639   +344.24286   +0.57688   4.32    13.34       Sparse                   0.31    "Transient. Seen only on 2 nights in 2015: bright on 31 March, faint on 21 July."                                                                              ""                                                                                                                                           
  61    "VVV J17:00:09.93-44:55:36.8" "VVV NV008"                   255.04138   -44.92690   +341.71925   -1.60234   4.14    13.04       CV                       8.25    "Smooth decline seen."                                                                                                                                         "See Saito et al., 2016, ATel 860"                                                                                                           
  62    "VVV J17:01:39.46-42:16:50.9" ""                            255.41440   -42.28081   +343.97235   -0.18823   4.01    11.4        LPV                      9.43    LPV.                                                                                                                                                           ""                                                                                                                                           
  63    "VVV J17:02:06.05-42:59:26.6" VVVv382                       255.52522   -42.99073   +343.46129   -0.68769   4.46    13.58       LPV                      9.43    "LPV. 2MASS Ks=14.14"                                                                                                                                          "Classed as LPV in CP17b."                                                                                                                   
  64    "VVV J17:03:25.76-41:21:27.2" "OH 344.905+00.115"           255.85733   -41.35755   +344.90481   +0.11492   4.27    12.57       LPV                      9.43    "LPV. 2MASS Ks=13.6."                                                                                                                                          "OH/IR star"                                                                                                                                 
  65    "VVV J17:03:47.63-42:53:06.7" "IRAS 17002-4248"             255.94846   -42.88519   +343.73401   -0.86874   4.19    12.31       LPV                      9.43    "LPV. 2MASS Ks=13.17."                                                                                                                                         ""                                                                                                                                           
  66    "VVV J17:05:01.24-43:42:33.7" "VVV NV009"                   256.25517   -43.70937   +343.21423   -1.54627   10.52   16.35       CV                       5.44    "Smooth decline seen."                                                                                                                                         "See Saito et al., 2016, ATel 8602"                                                                                                          
  67    "VVV J17:06:07.52-37:14:26.9" "NOVA Sco 2010"               256.53133   -37.24081   +348.49669   +2.19440   7.69    14.24       CV                       9.31    "Smooth decline seen, with a brief blip"                                                                                                                       "Aka V1310 Sco, see Nishiyama & Kabashima, 2010, CBET, 2183, 1"                                                                              
  68    "VVV J17:07:18.91-39:06:26.7" VVV-WIT-06                    256.82881   -39.10741   +347.14539   +0.88510   8.87    14.85       CV                       9.36    "Seen at Ks=18 in 2010 pre-outburst."                                                                                                                          "A dusty nova, see Banerjee et al., 2018, ApJ, 867, 99"                                                                                      
  69    "VVV J17:08:38.96-39:44:38.6" ""                            257.16235   -39.74405   +346.78978   +0.29753   3.89    16.15       Sparse                   9.42    "Roughly constant brightness (K~16.2) except on one night in 2015 when it was almost 4 mag brighter. Highly reddened."                                         "Galactic mid-plane location."                                                                                                               
  70    "VVV J17:09:34.94-34:27:12.4" ""                            257.39558   -34.45346   +351.15281   +3.29952   4.17    17.03       Microlens                3.9     "Microlens, quite well sampled."                                                                                                                               ""                                                                                                                                           
  71    "VVV J17:12:07.42-38:41:27.0" VVVv796                       258.03091   -38.69083   +348.03683   +0.38094   4.5     11.36       LPV                      9.31    "LPV with slow fading trend. 2MASS Ks=9.69."                                                                                                                   "Classed as LPV-Mira in CP17b. Aka [DZS2009] 7 in Deharveng et al., 2009, A&A, 496, 177."                                                    
  72    "VVV J17:12:28.55-38:30:50.5" ""                            258.11898   -38.51402   +348.22025   +0.42949    4.12    14.73       "Eruptive YSO"           9.31    "Irregular eruptive YSO, or perhaps a dipper: somewhat ambiguous."                                                                                             "Projected in cold core [FZD2017] 32 (Figueira et al. 2017, A&A, 600, A93) in the RCW120 bubble."                                            
  73    "VVV J17:14:38.28-38:29:29.2" ""                            258.65948   -38.49144   +348.48657   +0.10009   4.0     12.6        "Eruptive YSO"           9.31    "Eruptive YSO, rising in 2010, very slow fading trend after 2011 peak."                                                                                        "Spectroscopically confirmed in GLK. Simbad shows many SF indicators. WCI shows it as faint green star."                                     
  74    "VVV J17:14:44.56-37:12:23.4" ""                            258.68566   -37.20650   +349.54191   +0.83346   5.64    16.68       Microlens                9.31    "Likely microlens, very sparsely sampled."                                                                                                                     ""                                                                                                                                           
  75    "VVV J17:16:35.30-38:39:18.6" "VVV NV010"                   259.14710   -38.65517   +348.5752    -0.30523   4.84    16.17       CV                       8.16    "Smooth decline seen."                                                                                                                                         "See Saito et al., 2016, ATel 8602"                                                                                                          
  76    "VVV J17:17:26.30-37:23:52.3" VVVv812                       259.35959   -37.39787   +349.69743   +0.28591   4.15    14.27       LPV                      9.31    "LPV with hints of a fading trend. 2MASS Ks=13.69."                                                                                                            "Classed as LPV in CP17b."                                                                                                                   
  77    "VVV J17:17:44.88-36:15:27.4" ""                            259.43701   -36.25760   +350.66425   +0.89371   4.03    13.76       "Eruptive YSO"           9.36    "Irregular eruptive YSO, erupted in 2012-2013."                                                                                                                "[RMB2008] G350.6642+00.8936 RR YSO candidate."                                                                                              
  78    "VVV J17:18:19.65-32:22:53.1" ""                            259.58188   -32.38142   +353.90447   +3.02761   4.86    14.65       "Eruptive YSO"           8.89    "Eruptive YSO, rose in 2014, remained at maximum from 2015 onward. Saturation correction was required."                                                        "Spectroscopically confirmed in GLK. Gaia EDR3 distance = 1.1 kpc. In VdBH 221 cluster, Dias et al., 2021, MNRAS, 504, 356"                                                       
  79    "VVV J17:19:39.88-37:14:30.8" ""                            259.91615   -37.24189   +350.07967   +0.01365   4.43    14.36       Microlens                9.31    "Microlens, very well sampled."                                                                                                                                ""                                                                                                                                           
  80    "VVV J17:20:04.72-37:02:47.3" "OH 350.29+00.06"             260.01967   -37.04647   +350.28714   +0.05787   4.04    13.73       LPV                      9.31    LPV.                                                                                                                                                           "OH/IR star"                                                                                                                                 
  81    "VVV J17:22:42.40-36:25:41.1" ""                            260.67667   -36.42807   +351.09527   -0.02299   4.18    15.98       Microlens                9.31    "Probable microlens, seen only during the rise."                                                                                                               ""                                                                                                                                           
  82    "VVV J17:23:47.32-31:40:36.0" ""                            260.94716   -31.67666   +355.14376   +2.47620   4.98    16.07       Microlens                8.3     "Microlens, fairly well sampled decline."                                                                                                                      ""                                                                                                                                           
  83    "VVV J17:24:31.49-37:04:46.0" ""                            261.13123   -37.07947   +350.76314   -0.69131   9.48    9.67        CV                       1.19    "First seen at Ks=7.5 on MJD 56811.1. A secondary peak was seen near MJD 56885, likely a dust condensation peak, see Appendix G."                              "New nova candidate"                                                                                                                         
  84    "VVV J17:24:36.93-34:08:30.2" "SPICY 53103"                 261.15387   -34.14172   +353.20265   +0.94573   4.5     13.02       "Eruptive YSO"           9.28    "Slow decline over 8 years, with some small wiggles. 2MASS Ks=12.92, DENIS K=12.06."                                                                           "SPICY YSO candidate in NGC 6357 cluster, d=1.7 kpc, Cantat-Gaudin et al., 2020, (A&A, 633, A99)"                                            
  85    "VVV J17:25:08.30-27:58:51.6" "IRAS 17219-2756"             261.28460   -27.98100   +358.37418   +4.30522   4.65    12.1        LPV                      9.37    "LPV with a fading trend from 2014 onward. 2MASS Ks=11.08."                                                                                                    "IRAS pvar=99%."                                                                                                                             
  86    "VVV J17:25:08.98-36:33:18.8" ""                            261.28743   -36.55524   +351.26709   -0.50022   7.21    16.14       CV                       3.14    "First seen at Ks=10.1 on MJD 55694.4. Declined smoothly thereafter."                                                                                          "New nova candidate"                                                                                                                         
  87    "VVV J17:25:24.50-36:08:45.5" ""                            261.35209   -36.14596   +351.63513   -0.31375   4.0     17.07       Microlens                8.31    "Probable microlens, sampled sparsely and only during the decline."                                                                                            ""                                                                                                                                           
  88    "VVV J17:25:50.38-36:58:45.0" ""                            261.45993   -36.97918   +350.99340   -0.85225   6.34    15.51       CV                       7.94    "First seen at Ks=11.1 on MJD 55464.1. A strong cusp is visible during rhe decline, see Appendix G."                                                           "New nova candidate"                                                                                                                         
  89    "VVV J17:25:54.14-37:02:26.4" ""                            261.47558   -37.04066   +350.94944   -0.89702   4.42    16.92       CV                       3.03    "First seen at Ks=13.0 on MJD 55464.1. Declined smoothly, then constant at Ks~17 from MJD=56100 to 56600, then dropped out. Sparsely sampled."                 "New nova candidate"                                                                                                                         
  90    "VVV J17:26:23.93-35:12:54.2" ""                            261.59972   -35.21507   +352.51916   +0.04053   4.63    15.49       Microlens                9.26    "Microlens, sparsely sampled near the peak."                                                                                                                   ""                                                                                                                                           
  91    "VVV J17:26:28.10-37:26:10.0" "IRAS 17230-3723"             261.61709   -37.43610   +350.68443   -1.21144   5.45    13.63       "Dipping Giant"          9.32    "Irregular variation, ~2 mag rise in  2014 then a 4 mag fade from 2016-2018, remaining faint in 2019. Not in 2MASS PSC."                                       "The brightest dipping giant in the mid-IR. Red WISE cand Spitzer/GLIMPSE-II colours (W1-W2=2.3, W2-W4=5.1)."                                
  92    "VVV J17:26:32.10-28:49:38.8" "NOVA Oph 2010 b"             261.63376   -28.82743   +357.84090   +3.57877   4.45    15.88       CV                       8.97    "Smooth decline seen, becoming noisy when faint."                                                                                                              "Aka V2674 Oph, see Nakano et al., 2010, CBET, 2176, 1"                                                                                      
  93    "VVV J17:26:55.26-34:08:47.8" ""                            261.73023   -34.14661   +353.46568   +0.54774   4.95    13.2        "Eruptive YSO"           9.02    "Eruptive YSO, rapid rise over a few months in 2013 from Ks=17 to 13. No fading trend thereafter."                                                             "Spectroscopically confirmed in GLK."                                                                                                        
  94    "VVV J17:27:36.28-34:27:18.2" ""                            261.90117   -34.45507   +353.28807   +0.25870   3.98    11.58       LPV                      9.23    "LPV with a fading trend. 2MASS Ks=11.98."                                                                                                                     ""                                                                                                                                           
  95    "VVV J17:29:08.68-33:31:46.9" "SPICY 55207"                 262.28618   -33.52970   +354.23518   +0.50616   5.51    16.13       "Eruptive YSO"           9.01    "Eruptive YSO with slow rise from 2013-2017."                                                                                                                  "Spectroscopically confirmed in GLK. SPICY YSO candidate."                                                                                   
  96    "VVV J17:29:32.07-34:20:15.0" ""                            262.38361   -34.33749   +353.60654   -0.00753   4.31    14.41       Sparse                   0.95    "Transient seen only on 2 nights in 2016 (bright) and 2 nights in 2017 (faint)."                                                                               ""                                                                                                                                           
  97    "VVV J17:31:24.19-32:06:49.0" ""                            262.85079   -32.11362   +355.67866   +0.88965   5.51    14.58       CV                       4.86    "First seen at Ks=11.9 on MJD 55804.1, on a fading trend. Oscillations are seen during the decline, seee Appendix G."                                          "New nova candidate"                                                                                                                         
  98    "VVV J17:31:47.79-33:32:30.8" "OH 354.529+00.038"           262.94913   -33.54189   +354.52904   +0.03802   4.42    13.15       LPV                      8.06    "LPV. 2MASS Ks=10.14."                                                                                                                                         "OH/IR star"                                                                                                                                 
  99    "VVV J17:32:17.27-25:40:54.1" ""                            263.07197   -25.68169   +1.17941     +4.23901   4.85    16.47       Unusual                  3.03    "Slow rise in 2012, then outbursts seen in 2013 and 2014, each resembling a microlensing event in morphology and duration."                                    "See Appendix I."                                                                                                                            
  100   "VVV J17:32:23.09-29:48:38.4" VVV-NOV-002                   263.09614   -29.81065   +357.72241   +1.97304   8.87    14.08       CV                       7.48    "Smooth decline seen."                                                                                                                                         "Aka OGLE-2011-NOVA-01, Saito et al., 2013, ATel, 4830"                                                                                      
  101   "VVV J17:33:41.26-35:44:16.7" VVV-WIT-10                    263.42191   -35.73798   +352.90044   -1.48589   3.82    12.16       Unusual                  8.37    "Constant brightness except in 2015, when it was undetected."                                                                                                  "Likely a giant star eclipsed by a circumsecondary disc, see Smith et al., 2021, MNRAS, 505, 1992 and Appendix I."                           
  102   "VVV J17:33:59.44-36:06:21.0" "Nova Sco 2013"               263.49766   -36.10583   +352.62472   -1.73711   8.44    14.57       CV                       0.99    "Smooth decline seen."                                                                                                                                         "Aka V1533 Sco, see Poleski et al., 2013, ATel, 5115"                                                                                        
  103   "VVV J17:34:17.26-31:52:47.5" ""                            263.57190   -31.87987   +356.20813   +0.50449   0.22    15.24       Microlens                9.05    "Probable microlens, very sparsely sampled during the event and at other times due to blending. Additional processing was required."                           ""                                                                                                                                           
  104   "VVV J17:35:02.71-33:33:29.4" "OH 354.884-00.539"           263.76129   -33.55816   +354.88378   -0.53867   4.43    13.65       LPV                      9.32    "LPV. 2MASS Ks=10.24 was a little brighter than any VVV measurement."                                                                                          "Aka V1018 Sco OH/IR star with a circumstellar nebula, well studied, IRAS pvar=99%."                                                         
  105   "VVV J17:35:47.41-29:16:59.5" ""                            263.94756   -29.28321   +358.56765   +1.63674   3.92    15.89       Microlens                8.42    "Microlens, very well sampled declining portion."                                                                                                              ""                                                                                                                                           
  106   "VVV J17:35:50.42-29:34:23.6" "Nova Oph 2016"               263.96006   -29.57326   +358.32913   +1.47122   5.77    15.51       CV                       2.1     "Seen on only 5 dates, declining smoothly"                                                                                                                     "Aka V3661 Oph, see Yamamoto, 2016, CBAT, www.cbat.eps.harvard.edu/unconf/followups/J17355050-2934240.html"                                  
  107   "VVV J17:36:11.35-32:36:19.7" "OH 355.815-00.226"           264.04729   -32.60546   +355.81510   -0.22604   5.55    11.98       LPV                      9.23    "LPV with wery high amplitude and slow fading trend. 2MASS Ks=10.96."                                                                                          "OH/IR star, aka IRAS 17328-3234."                                                                                                           
  108   "VVV J17:36:39.99-30:41:47.4" ""                            264.16662   -30.69653   +357.47858   +0.71591   7.33    16.14       CV                       2.5     "First seen at MJD 55294.3 at Ks=10.9, then Ks=9.6 on MJD 55418.2. Smooth decline through 2011-2012, unseen after that."                                       "New nova candidate"                                                                                                                         
  109   "VVV J17:36:59.57-29:51:56.2" "OGLE 2011-NOVA-2"            264.24819   -29.86560   +358.21730   +1.10301   5.27    16.16       CV                       9.39    "Detected pre-nova at Ks~16.7 in 2010, shows well sampled decline after the nova."                                                                             "Aka V3700 Oph, see Mroz & Udalski, 2014, ATel, 6406"                                                                                        
  110   "VVV J17:36:59.69-29:08:14.9" "OGLE 2010-NOVA-2"            264.24872   -29.13748   +358.83199   +1.49353   5.16    12.57       CV                       4.03    "Smooth decline seen."                                                                                                                                         "Aka V3701 Oph, see Mroz & Udalski, 2014, ATel, 6406. N.B. Simbad coordinates are 15\" off at the present time."                             
  111   "VVV J17:38:24.23-31:43:43.5" ""                            264.60097   -31.72877   +356.80638   -0.15108   5.69    14.38       CV                       6.48    "First seen at K=10.9 on MJD 56003.3. Slightly noisy decline seen, perhaps due to blending with an adjacent star."                                             "New nova candidate"                                                                                                                         
  112   "VVV J17:38:38.44-30:37:56.4" ""                            264.66027   -30.63231   +357.76036   +0.39181   4.08    17.05       CV                       3.61    "First seen at Ks=13.3 on MJD 55418.2. Poorly sampled at the brighter stages, declining trend seen."                                                           "New nova candidate"                                                                                                                         
  113   "VVV J17:39:30.04-28:03:34.0" "IRAS 17363-2802"             264.87516   -28.05943   +0.03757     +1.60461   4.24    12.89       LPV                      9.01    "LPV with irregular trends. 2MASS Ks=12.76."                                                                                                                   "OH/IR star"                                                                                                                                 
  114   "VVV J17:39:50.93-23:50:01.0" "NOVA Oph 2008 a"             264.96221   -23.83361   +3.66554     +3.77996   5.12    15.63       CV                       4.38    "Smooth decline seen."                                                                                                                                         "Aka, V2670 Oph, see Gavin et al, 2008, J. BAA, 118, 225"                                                                                    
  115   "VVV J17:39:56.33-30:21:18.3" ""                            264.98472   -30.35507   +358.14393   +0.30292   5.15    15.09       Microlens                8.08    "Microlens, fairly well sampled by VVV standards"                                                                                                              ""                                                                                                                                           
  116   "VVV J17:39:57.00-24:47:07.2" "Nova Oph 2012b"              264.98749   -24.78535   +2.86859     +3.25688   9.43    12.53       CV                       2.27    "Smooth decline seen."                                                                                                                                         "Aka V2677 Oph, see Seach et al, 2012, CBET, 3124, 1. N.B. Simbad coordinates are 30\" off at the present time."                             
  117   "VVV J17:40:12.21-31:32:22.5" ""                            265.05086   -31.53959   +357.17055   -0.37446   8.61    12.22       CV                       2.51    "First seen at Ks=8.4 on MJD 56365.3. Smooth decline seen save for a break in the trend 57 days after the first observation."                                  "New nova candidate"                                                                                                                         
  118   "VVV J17:40:14.25-33:03:02.2" ""                            265.05936   -33.05062   +355.89371   -1.18272   4.09    15.97       Microlens                8.36    "Likely microlens, sparsely sampled."                                                                                                                          ""                                                                                                                                           
  119   "VVV J17:40:58.83-28:09:42.0" "[HHR2012] J174058.8-280942"  265.24513   -28.16167   +0.12406     +1.27375   8.33    16.48       CV                       7.55    "Smooth decline seen to a stable brightness, Ks~17, near the sensitivity limit."                                                                               "See Haas et al.(2012, AN, 333, 706)"                                                                                                        
  120   "VVV J17:41:31.13-31:26:12.2" DR4_v67                       265.37969   -31.43671   +357.40636   -0.55778   5.3     13.95       "Eruptive YSO"           8.36    "Irregular eruptive YSO with a 3 yr rise from 2011-2014."                                                                                                      "Spectroscopically confirmed, in a faint state, as an outflow-dominated YSO in Guo et al., 2021. RR YSO candidate."                          
  121   "VVV J17:41:54.40-32:28:06.0" ""                            265.47679   -32.46841   +356.57363   -1.17253   8.39    13.6        CV                       5.47    "First seen at Ks=8.6 on MJD 56365.3. Little change in the following week. Smooth decline after that, save for a brief pause 2 mag below the peak."            "New nova candidate"                                                                                                                         
  122   "VVV J17:42:10.16-28:14:24.2" ""                            265.54232   -28.24004   +0.19587     +1.00996   4.16    15.42       Microlens                9.01    "Likely microlens, sparsely sampled."                                                                                                                          ""                                                                                                                                           
  123   "VVV J17:42:38.85-27:54:37.4" Gaia18cew                     265.66188   -27.91040   +0.53170     +1.09390   9.44    16.6        CV                       8.91    "Detected pre-outburst at Ks~16 to 17 from MJD 55295.3 to 58264.1. Was seen rising from Ks~11 to Ks~7.5 from MJD 58335.2 to 58371.1, then fainter."            "Gaia alert, spectrum reported in Kawash et al., 2021, ATel, 14928"                                                                          
  124   "VVV J17:42:42.66-33:37:00.2" ""                            265.67775   -33.61671   +355.68581   -1.92041   5.16    16.91       CV                       7.91    "First seeen at Ks=12.1 on MJD 55453.0, then declined smoothly to Ks~17, remaining visible for 8 years."                                                       "A bright red WISE source, W1-W2=1.3, W4=0.7. Halpha excess in VPHAS+ DR2, Drew et al, 2014, MNRAS, 440, 2036"                               
  125   "VVV J17:42:57.82-33:25:44.3" "Nova ASASSN-16kb"            265.74106   -33.42876   +355.87356   -1.86658   7.7     15.1        CV                       1.2     "Sparsely sampled declining trend seen."                                                                                                                       "Aka V1659 Sco, see Prieto et al, 2016, ATel 9479"                                                                                           
  126   "VVV J17:43:31.71-29:32:14.9" ""                            265.88211   -29.53746   +359.24889   +0.07448   4.18    14.23       "Dipping Giant"          8.56    "Faded steeply from Ks=13 to ~17 from 2011 to 2013. Rarely detected (K~17) after 2013, in good seeing. UKIDSS K=13.58 in 2006. Not in 2MASS PSC."              ""                                                                                                                                           
  127   "VVV J17:43:57.81-29:32:07.1" ""                            265.99088   -29.53531   +359.30035   -0.00496   5.0     15.36       Unusual                  8.56    Quasi-periodic.                                                                                                                                                "Located near the Galactic centre, in an Infrared Dark Cloud. It has been published as a YSO candidate, see Appendix I."                     
  128   "VVV J17:44:08.16-30:27:34.4" ""                            266.03397   -30.45957   +358.53260   -0.52094   5.03    14.26       CV                       3.1     "First seen at Ks=11.9 on MJD 57225.0. Sparsely sampled declining trend seen over 3 years before dropping out at Ks>17."                                       "New nova candidate"                                                                                                                         
  129   "VVV J17:44:23.91-31:55:39.6" "V1185 Sco"                   266.09964   -31.92767   +357.31077   -1.33705   4.63    13.24       LPV                      8.36    "LPV with slow rising trend."                                                                                                                                  "OH/IR star, aka IRAS 17411-3154. Well studied."                                                                                             
  130   "VVV J17:44:26.40-29:27:07.1" ""                            266.11002   -29.45198   +359.42564   -0.04968   4.2     13.64       "Dipping Giant"          4.65    "Light curve resembles an eruptive YSO. Unseen in 2010-2013. Seen in 2014 at K=17.1, rose to K=13 by 2017 and remained bright afterward. Not in 2MASS PSC."    "Spectroscopically confirmed giant in GLK"                                                                                                   
  131   "VVV J17:44:27.51-23:51:50.6" ""                            266.11461   -23.86404   +4.19396     +2.86697   5.73    17.1        Microlens                7.1     "Possible microlens, very poorly sampled."                                                                                                                     ""                                                                                                                                           
  132   "VVV J17:44:35.70-29:16:59.3" ""                            266.14877   -29.28313   +359.58722   +0.00985   4.21    12.53       "Dipping Giant"          8.56    "Slow 9 yr fade from Ks=11.6 in 2010 to Ks~16 in 2019. UKIDSS K=11.05 in 2006. 2MASS Ks=10.63."                                                                ""                                                                                                                                           
  133   "VVV J17:44:39.93-28:59:29.8" ""                            266.16638   -28.99161   +359.84376   +0.14915   4.27    16.56       Microlens                8.56    "Microlens, well sampled on decline. Flux may be dominated an adjacent blended star outside the event."                                                        ""                                                                                                                                           
  134   "VVV J17:44:40.92-28:54:11.1" "SPICY 61074"                 266.17052   -28.90307   +359.92114   +0.19234   4.33    12.86       "Dipping YSO"            8.56    "A dipper with a 1200 day dip by 4 mag, minimum in 2013-2014. Then a second dip with minimum jn 2016."                                                         "Flat spectrum YSO in SPICY. Also a RR YSO candidate. Projected near the Galactic centre."                                                   
  135   "VVV J17:44:45.92-29:00:51.1" "OH 359.836+00.119"           266.19134   -29.01420   +359.83591   +0.11873   4.28    11.92       LPV                      8.56    "LPV with ~2mag fading trend from 2015. 2MASS Ks=11.54, 0.67\" off from VVV position."                                                                         "OH/IR star. Coords 6\" off in Simbad."                                                                                                      
  136   "VVV J17:44:52.92-25:09:18.1" ""                            266.22049   -25.15503   +3.14160     +2.11161   4.95    17.15       Sparse                   4.49    "Constant brightness, K~17.2, except on 18 August 2013 when it was ~4.7 mag brighter. Lightly reddened. Near sensitivity limit when faint so uncatalogued in..." ""                                                                                                                                           
  137   "VVV J17:44:57.48-29:10:22.4" "[MKN2009] 37"                266.23949   -29.17289   +359.72258   -0.00004   4.19    11.5        "Dipping Giant"          8.56    "Little variability from 2010-2015 (Ks~11.5). Faded to Ks~15.6 by 2019. UKIDSS K=11.54 in 2006. Not in 2MASS PSC."                                             "Listed as variable in Matsunaga et al.( 2009) but no period could be fitted, see main text."                                                
  138   "VVV J17:45:01.43-29:15:28.0" ""                            266.25595   -29.25777   +359.65769   -0.05662   4.03    10.86       "Dipping Giant"          7.03    "K~10.5 from 2010-2013, then faded slowly to Ks~14 in 2018-2019. UKIDSS K=10.94 in 2006. 2MASS Ks=10.74."                                                      ""                                                                                                                                           
  139   "VVV J17:45:05.40-20:03:21.6" "NOVA Sgr 2009 b"             266.27251   -20.05599   +7.53151     +4.71986   3.93    16.36       CV                       5.44    "Smooth decline seen."                                                                                                                                         "Aka V5582 Sgr, see Sun & Gao 2009, CBET, 1816, 1"                                                                                           
  140   "VVV J17:45:23.82-29:43:28.3" ""                            266.34924   -29.72453   +359.30187   -0.36943   5.13    15.36       Microlens                8.95    "Microlens, fairly well sampled on decline."                                                                                                                   ""                                                                                                                                           
  141   "VVV J17:45:28.03-23:05:22.8" "NOVA Sgr 2012"               266.36680   -23.08967   +4.97666     +3.07237   6.01    15.1        CV                       7.13    "Detected pre-outburst at Ks~15.2. Seen at Ks=9.7 on MJD 56054.4, then declined over 150 days to Ks~15.2"                                                      "Aka V5589 Sgr, see Korotkiy et al,, 2012, CBET, 3089, 1"                                                                                    
  142   "VVV J17:45:43.98-28:45:41.3" ""                            266.43325   -28.76146   +0.16203     +0.06988   4.05    13.31       "Dipping Giant"          8.56    "A dipper with short and long timescale variation. Deep dip in 2013, brighter before and after. Dip finished by 2017, then stable at Ks=12. 2MASS Ks=11.87."   "Projected on BGPSv2 G000.164+00.071 mm core, likely a coincidence, given the CMZ location."                                                 
  143   "VVV J17:45:49.12-28:57:16.3" ""                            266.45465   -28.95454   +0.00696     -0.04666   2.4     13.4        "Dipping Giant"          8.56    "Faded from Ks=13.0 to 15.5 from 2010-2012. Unseen in 2013-2014 (blended). Recovered after 2014 to Ks~13. UKIDSS K=12.54 in 2006. 2MASS Ks=12.71."             ""                                                                                                                                           
  144   "VVV J17:46:08.81-28:40:55.1" ""                            266.53669   -28.68196   +0.27713     +0.03380   3.99    13.97       "Dipping Giant"          7.08    "Resembles a FUor outburst, save for a 1.5 mag dip before the rise. Brightest VVV datum is Ks=12.3 in 2019. UKIDSS K=12.22 in 2006. 2MASS Ks=11.73."           "Spectroscopically confirmed giant in GLK. WCI shows location in an Infrared Dark Cloud."                                                    
  145   "VVV J17:46:20.63-28:34:04.9" ""                            266.58596   -28.56802   +0.39695     +0.05610   3.92    15.86       "Dipping Giant"          8.05    "Faded from Ks=14.2 from 2010-2014, rose steeply from 2014-2015, then slowly to Ks=12.8 in 2018. UKIDSS K=16.02 in 2006. Not in 2MASS PSC."                    "Spectroscopically confirmed giant in GLK"                                                                                                   
  146   "VVV J17:46:23.88-28:55:34.3" "[MKN2009] 1313"              266.59949   -28.92620   +0.09710     -0.14018   4.72    11.93       "Dipping Giant"          8.56    "Almost constant, Ks=11.9, from 2010-2016 then faded monotonically to Ks~16.6 by 2019. UKIDSS K=11.91 in 2006. Not in 2MASS PSC."                              "Listed as variable in Matsunaga et al. (2009) but no period could be fitted, see main text."                                                
  147   "VVV J17:46:29.27-28:54:03.9" "V5084 Sgr"                   266.62195   -28.90109   +0.12876     -0.14393   4.13    13.05       LPV                      8.56    "LPV with ~1 mag amplitude and a 3 mag fade and rebrightening from 2011 to 2017. 2MASS Ks=9.99 is brighter but suffers from confusion."                        "Aka [GMC2001] 12-228, classed as a Mira in Glass et al. 2001, MNRAS, 321, 77"                                                               
  148   "VVV J17:46:33.83-29:22:45.2" ""                            266.64098   -29.37923   +359.72880   -0.40647   4.54    15.27       "Eruptive YSO"           8.95    "Eruptive YSO with a slow rise from 2014 to 2018 and ~2 mag cyclical variability superimposed on the overall trend."                                           "Spectroscopically confirmed in GLK. RR YSO candidate."                                                                                      
  149   "VVV J17:47:17.19-28:19:40.3" ""                            266.82161   -28.32785   +0.70976     +0.00360   5.36    12.74       "Dipping Giant"          8.05    "Ks=11.8 in 2010. faded slowly, then showed a deep dip from 2012-2014 (dropping out) before recovering, UKIDSS K=11.74 in 2006. 2MASS Ks=11.08."               "Spectroscopically confirmed giant in GLK."                                                                                                  
  150   "VVV J17:47:19.60-29:04:18.9" ""                            266.83167   -29.07194   +0.07785     -0.38939   5.12    15.4        CV                       4.01    "Detected at Ks=11.3 on MJD 57113.4, then declined smoothly over 6 months before dropping out."                                                                "New nova candidate"                                                                                                                         
  151   "VVV J17:47:27.77-32:09:02.4" ""                            266.86572   -32.15068   +357.45794   -2.00772   4.45    16.8        Microlens                7.97    "Possible microlens, sparsely sampled."                                                                                                                        ""                                                                                                                                           
  152   "VVV J17:47:46.22-23:35:13.5" "NOVA Sgr 2011"               266.94256   -23.58709   +4.82455     +2.36258   4.93    15.57       CV                       3.92    "Smooth decline seen."                                                                                                                                         "Aka V5587 Sgr, see Nakano et al, 2011, CBET, 2644, 1"                                                                                       
  153   "VVV J17:47:49.08-27:49:23.0" ""                            266.95451   -27.82306   +1.20237     +0.16454   4.5     13.93       "Dipping Giant"          8.05    "Slow fade from 2010-2014, then a dip dip. Started to recover in 2018. Some short timescale variability. UKIDSS K=12.14 in 2007. 2MASS Ks=11.83."              "Projected on submm source AGAL G001.203+00.167, likely a coincidence, given the CMZ location."                                              
  154   "VVV J17:47:50.22-28:14:35.0" ""                            266.95924   -28.24304   +0.84506     -0.05621   4.25    15.07       "Dipping Giant"          8.05    "Dipping behaviour seen on timescales from months to years. Brightest VVV datum Ks=13 in 2016. UKIDSS K=15.66 in 2006. 2MASS Ks=10.87."                        "Spectroscopically confirmed giant in GLK. Not detected by WISE but WCI shows the location is at the edge of a very small 12um bubble."      
  155   "VVV J17:47:50.74-27:39:23.8" ""                            266.96140   -27.65661   +1.34800     +0.24538   4.32    13.73       "Dipping Giant"          8.01    "A slow fade from 2010 (Ks=13.1) to 2014 then a deep dip to Ks>17 by 2018, often dropping out. UKIDSS K=12.37 in 2007. 2MASS Ks=12.12."                        ""                                                                                                                                           
  156   "VVV J17:47:53.07-25:56:07.1" ""                            266.97110   -25.93530   +2.82610     +1.12774   3.92    15.6        Microlens                8.43    "Possible microlens?? LC shows single peak but noisy wings due to blending. *NEEDS V2 rc2 light curve*"                                                        ""                                                                                                                                           
  157   "VVV J17:47:55.43-28:06:38.7" ""                            266.98094   -28.11074   +0.96819     -0.00418   4.86    14.39       "Dipping Giant"          8.05    "Ks~12 in 2010, dipped to K~16 in 2011, recovering in 2013. Ks~12 from 2014, with only low amplitude changes. 2MASS Ks=12.37."                                 ""                                                                                                                                           
  158   "VVV J17:48:14.75-31:10:51.7" ""                            267.06145   -31.18101   +358.37484   -1.64972   4.46    17.21       Microlens                7.92    "Likely microlens, very sparsely sampled"                                                                                                                      ""                                                                                                                                           
  159   "VVV J17:48:34.80-30:07:23.0" ""                            267.14501   -30.12305   +359.31866   -1.16579   4.14    16.16       Microlens                8.95    "Probable microlens, sparsely sampled."                                                                                                                        ""                                                                                                                                           
  160   "VVV J17:48:47.39-28:29:26.1" ""                            267.19747   -28.49058   +0.74127     -0.36353   7.43    11.42       CV                       3.11    "First seen at Ks=11.4 on MJD 55777.1, changing slowly over 400 days prior to the decline, see Appendix G."                                                    "New nova candidate"                                                                                                                         
  161   "VVV J17:48:56.19-28:22:51.7" ""                            267.23411   -28.38102   +0.85177     -0.33469   5.4     14.2        "Dipping Giant"          8.05    "Faded steeply from Ks=12 in 2011 to Ks=17 in 2013, then often dropping out until recovering from 2017. UKIDSS K=12.06 in 2006. 2MASS Ks=11.84."               ""                                                                                                                                           
  162   "VVV J17:49:00.97-28:28:52.9" ""                            267.25406   -28.48136   +0.77479     -0.40141   4.78    15.87       Microlens                8.37    "Microlens, fairly well sampled."                                                                                                                              ""                                                                                                                                           
  163   "VVV J17:49:27.47-28:52:31.1" ""                            267.36447   -28.87530   +0.48683     -0.68717   4.1     11.52       LPV                      8.88    "LPV with ~1 mag amplitude and a ~3.5 mag fading trend. 2MASS Ks=11.39."                                                                                       "See Appendix F."                                                                                                                            
  164   "VVV J17:49:33.19-26:57:08.1" "[RMB2008] G002.1471+00.2834" 267.38829   -26.95226   +2.14709     +0.28349   4.17    15.85       "Eruptive YSO"           8.05    "Irregular eruptive YSO. Similar behaviour & amplitude in WISE/unTimely in W2 passband."                                                                       "RRYSO candidate."                                                                                                                           
  165   "VVV J17:49:39.09-28:26:55.1" ""                            267.41288   -28.44864   +0.87468     -0.50431   4.61    16.83       "Eruptive YSO"           8.95    "Eruptive YSO, rose in 2016 from Ks~17 to Ks~13. Brief (6-9 month) ~1.5 mag earlier eruption in 2014."                                                         "Spectroscopically confirmed in GLK."                                                                                                        
  166   "VVV J17:50:18.88-27:47:56.6" ""                            267.57866   -27.79905   +1.50722     -0.29634   3.73    13.15       "Dipping Giant"          8.05    "Almost constant, Ks~13 to 13.4, except for a ~4 mag dip in 2015. Dip is asymmetric. UKIDSS K=13.56 in 2007. Not in 2MASS PSC."                                ""                                                                                                                                           
  167   "VVV J17:50:26.25-28:52:30.7" "[RMB2008] G000.5969-00.8712" 267.60936   -28.87521   +0.59700     -0.87117   6.04    16.85       "Eruptive YSO"           8.95    "Eruptive YSO. Rose in 2015 to 2017 from Ks~17 to Ks~11.5. Slight fading trend pre-outburst."                                                                  "Spectroscopically confirmed in GLK. RRYSO candidate in the [DB2000] 11 cluster and [HBM2005] G0.600-0.871 massive SF region."               
  168   "VVV J17:50:40.48-28:03:39.1" ""                            267.66866   -28.06087   +1.32314     -0.49879   4.39    12.75       "Dipping Giant"          8.95    "Irregular light curve with long and short term dipping behaviour. Brightest VVV datum Ks~10.2 in 2019. UKIDSS K=10.33 in 2007. 2MASS Ks=9.52."                "Spectroscopically confirmed giant in GLK."                                                                                                  
  169   "VVV J17:50:44.91-26:48:33.4" ""                            267.68713   -26.80927   +2.40659     +0.12805   4.76    16.79       Microlens                9.36    "Microlens, well sampled."                                                                                                                                     ""                                                                                                                                           
  170   "VVV J17:50:53.94-32:37:20.8" "NOVA Sco 2012"               267.72477   -32.62244   +357.42553   -2.87245   12.46   13.79       CV                       4.81    "Well sampled rising to the peak (Ks~4.3) over 40 days but extreme saturation makes photometry uncertain. Smooth decline seen after the peak."                 "Aka V1324 Sco, Wagner et al, 2012, CBET, 3136, 1"                                                                                           
  171   "VVV J17:51:25.37-22:41:34.5" ""                            267.85573   -22.69291   +6.02375     +2.10041   4.15    17.02       Microlens                5.63    "Microlens, moderately well sampled by VVV standards."                                                                                                         ""                                                                                                                                           
  172   "VVV J17:51:26.73-26:07:31.0" ""                            267.86136   -26.12528   +3.07413     +0.34384   5.21    12.35       "Dipping Giant"          9.36    "Slow, ~5 mag rising trend from 2010 to 2015, only slight changes thereafter, at Ks~11.8. Faint, uncatalogued UKIDSS detection in 2007. 2MASS Ks=13.25."       "Spectroscopically confirmed giant in GLK. Projected on BGPS G003.074+00.344 mm core and ATLASGAL source."                                   
  173   "VVV J17:52:05.26-26:21:47.8" ""                            268.02193   -26.36329   +2.94293     +0.09853   3.93    16.21       Microlens                9.36    "Probable microlens, sampled only on the rising portion."                                                                                                      ""                                                                                                                                           
  174   "VVV J17:52:25.79-21:26:21.8" "NOVA Sgr 2012 c"             268.10747   -21.43938   +7.22256     +2.53743   5.32    15.99       CV                       7.11    "Detected in quiescent state pre-outburst and post-outburst. Fairly well sampled decline seen from the peak."                                                  "V5591 Sgr, see Yamaoka et al, 2012, CBET, 3156, 1"                                                                                          
  175   "VVV J17:52:32.70-17:41:07.9" "V4334 Sgr"                   268.13624   -17.68554   +10.47949    +4.41476   4.14    14.43       Unusual                  9.38    "Brightened continuously from 2010 to 2019."                                                                                                                   "Sakurai\'s star, a born-again giant. Discussed briefly in Appendix I."                                                                      
  176   "VVV J17:52:39.55-25:34:39.2" "IRAS 17495-2534"             268.16481   -25.57756   +3.68456     +0.38813   3.91    12.42       LPV                      9.36    "LPV with rising trend."                                                                                                                                       "O-rich AGB star. aka [LFO93] 1749-25. IRAS pvar=99%. Classified as a YSO in Marton et al. 2016, MNRAS, 458, 3479"                           
  177   "VVV J17:53:02.07-24:51:59.2" VVV-WIT-02                    268.25862   -24.86646   +4.34006     +0.67660   6.13    15.21       CV                       9.39    "Detected in quiescent state pre-outburst and post-outburst, smooth decline from the peak seen."                                                               "See Dekany et al, 2014, ATel 5954"                                                                                                          
  178   "VVV J17:53:22.13-27:19:13.4" ""                            268.34219   -27.32038   +2.26426     -0.63434   4.07    12.71       LPV                      9.36    "LPV with fading trend after 2012. 2MASS Ks=12.43."                                                                                                            ""                                                                                                                                           
  179   "VVV J17:53:48.43-26:04:45.2" ""                            268.45180   -26.07923   +3.38358     -0.08917   3.92    13.79       LPV                      9.36    "LPV, 2MASS Ks=11.20 is significantly brighter."                                                                                                               ""                                                                                                                                           
  180   "VVV J17:54:02.42-32:35:31.6" "EWS 2014-BLG-801"            268.51009   -32.59212   +357.78756   -3.42732   4.31    15.22       Microlens                6.72    "Likely microlens, very poorly sampled."                                                                                                                       "Known microlensing event detected by the OGLE survey."                                                                                      
  181   "VVV J17:54:34.29-27:40:55.7" ""                            268.64288   -27.68215   +2.08739     -1.04754   4.22    13.62       LPV                      8.45    "LPV with fading trend. Dropped out at minima in 2015, 2017 and 2019. 2MASS Ks=12.53."                                                                         ""                                                                                                                                           
  182   "VVV J17:54:52.66-24:41:31.9" "VVV NV006"                   268.71934   -24.69229   +4.70216     +0.40419   5.74    14.45       CV                       6.52    "Smooth decline seen."                                                                                                                                         "Aka V5591 Sgr, see Montenegro et al, 2015, ATel 7241"                                                                                       
  183   "VVV J17:55:26.37-24:43:17.5" ""                            268.85988   -24.72153   +4.74135     +0.27921   8.01    16.17       CV                       6.23    "First seen at Ks=11.0 on MJD 56090.2, rising to a possible dust peak atKs~9.2, then a smooth decline. see Appendix G."                                        "New nova candidate"                                                                                                                         
  184   "VVV J17:56:08.62-24:41:33.9" ""                            269.03592   -24.69275   +4.84677     +0.15555   4.04    14.04       LPV                      8.41    "LPV with fading trend. 2MASS Ks=12.64."                                                                                                                       ""                                                                                                                                           
  185   "VVV J17:56:20.31-26:06:03.9" ""                            269.08463   -26.10108   +3.65164     -0.59081   4.6     16.86       Sparse                   0.01    "Transient detected only for 3 days in 2013. Possible fast microlens that was too faint to see outside the event."                                             ""                                                                                                                                           
  186   "VVV J17:56:34.45-24:22:10.3" "IRAS 17535-2421"             269.14354   -24.36952   +5.17540     +0.23343   4.26    13.08       LPV                      8.41    "LPV with some irregular trends. 2MASS Ks=12.17."                                                                                                              "SiO maser source in Deguchi et al. 2004. PASJ, 56, 765. IRAS pvar=98%."                                                                     
  187   "VVV J17:56:39.77-28:06:55.3" ""                            269.16570   -28.11535   +1.94575     -1.66488   5.74    16.79       Microlens                8.34    "Microlens, very well sampled."                                                                                                                                ""                                                                                                                                           
  188   "VVV J17:56:49.39-27:13:28.3" "OGLE 2012-NOVA-1"            269.20581   -27.22453   +2.73443     -1.24869   6.33    14.79       CV                       4.08    "Smooth decline seen."                                                                                                                                         "Aka V5863 Sgr. Kozlowski, et al, 2012, ATel 4323"                                                                                           
  189   "VVV J17:56:52.40-31:46:54.5" "EWS 2012-BLG-1279"           269.21832   -31.78182   +358.79104   -3.53952   3.93    16.57       Microlens                6.72    "Probable microlens, sampled only on the rising portion."                                                                                                      "Known microlensing event detected by the OGLE survey."                                                                                      
  190   "VVV J17:57:01.67-31:38:42.6" ""                            269.25695   -31.64516   +358.92612   -3.49980   4.58    16.7        Microlens                6.03    "Likely microlens, very poorly sampled."                                                                                                                       ""                                                                                                                                           
  191   "VVV J17:57:24.73-25:52:28.2" ""                            269.35303   -25.87449   +3.96873     -0.68576   7.78    16.87       CV                       1.99    "Nova-like transient."                                                                                                                                         "UKIDSS K=16.60"                                                                                                                             
  192   "VVV J17:57:44.46-24:20:32.8" Gaia17bzk                     269.43525   -24.34243   +5.33211     +0.01711   4.99    16.24       "Eruptive YSO"           8.41    "Eruptive YSO. Fairly constant from 2010-15. Start rising in 2016, bright in 2017 & 2018."                                                                     "Spectroscopically confirmed in GLK. Gaia alert lists a YSO candidate with a fading light curve, the rise having been missed."               
  193   "VVV J17:58:08.64-23:33:12.6" ""                            269.53599   -23.55351   +6.06127     +0.33208   3.85    15.45       Microlens                8.41    "Likely microlens, very poorly sampled."                                                                                                                       ""                                                                                                                                           
  194   "VVV J17:58:17.98-26:31:51.7" "OGLE 2014-NOVA-5"            269.57494   -26.53102   +3.49978     -1.18658   9.66    16.6        CV                       6.18    "Seen pre-outburst at Ks~16.5 pre-outburst. Sparsely sampled declining trend seen after the outburst"                                                          "Aka V5866 Sgr, see Mroz & Udalski, 2016, ATel 9215"                                                                                         
  195   "VVV J17:59:19.76-24:14:32.5" "WTP 15aalqal"                269.83230   -24.24233   +5.59956     -0.24644   4.42    13.08       CV                       0.99    "Sparsely sampled declining trend seeen."                                                                                                                      "See Zuckerman et al., 2023, MNRAS, 523, 3555"                                                                                               
  196   "VVV J17:59:20.66-23:46:45.2" ""                            269.83608   -23.77923   +6.00283     -0.01875   5.28    16.17       CV                       3.47    "First seen at Ks=11.9 on MJD 55295.4. Declining trend seen with occasional brief ~1 mag brightenings in the later stages. Dropped out after 2013."            "Detected by WISE in 2010 as a moderately red source, W1-W2=0.8, W2=8.4, but not by the earlier Spitzer/GLIMPSE-II."                         
  197   "VVV J18:00:01.94-22:55:47.2" ""                            270.00810   -22.92977   +6.81824     +0.26697   10.19   15.1        CV                       3.13    "First seen at Ks~7 on MJD 57224.3, possibly brighter at Ks~6.5 on MJD 57268.1, though heavily saturated. Sparsely sampled decline seen after that date."      "New nova candidate"                                                                                                                         
  198   "VVV J18:00:28.83-27:05:22.0" ""                            270.12011   -27.08945   +3.25736     -1.88648   3.93    15.14       Microlens                8.42    "Microlens, very well sampled."                                                                                                                                ""                                                                                                                                           
  199   "VVV J18:00:47.42-30:36:09.3" VVV-WIT-08                    270.19757   -30.60257   +0.23333     -3.68209   4.2     11.51       Unusual                  8.95    "A deep dip in 2012, otherwise constant. Better sampled by OGLE in I band."                                                                                    "A giant star eclipsed by a circumsecondary disc, see Smith et al., 2021, MNRAS, 505, 1992 and Appendix I."                                  
  200   "VVV J18:01:22.20-25:18:39.0" "OGLE 2013-NOVA-04"           270.34250   -25.31083   +4.90199     -1.17905   7.78    12.42       CV                       2.32    "Smooth decline seen."                                                                                                                                         "Aka V5926 Sgr, see Mroz et al, 2015, ApJS, 219, 26"                                                                                         
  201   "VVV J18:01:30.42-27:08:06.1" ""                            270.37674   -27.13502   +3.33081     -2.10754   4.13    14.92       Microlens                8.42    "Probably microlensing event, sparsely sampled."                                                                                                               ""                                                                                                                                           
  202   "VVV J18:01:58.39-26:03:26.4" "OGLE 2015-NOVA-2"            270.49329   -26.05734   +4.31998     -1.66610   5.98    11.08       CV                       3.45    "Smooth decline seen."                                                                                                                                         "Aka V5933 Sgr, see Mroz & Udalski, 2016, ATel 9215"                                                                                         
  203   "VVV J18:03:36.77-22:44:25.9" "IRAS 18005-2244"             270.90320   -22.74051   +7.39064     -0.35650   4.21    14.83       LPV                      9.38    "LPV with ~2.5 mag fading trend. 2MASS Ks=13.53."                                                                                                              "IRAS pvar=93%."                                                                                                                             
  204   "VVV J18:04:37.46-21:57:17.6" ""                            271.15608   -21.95489   +8.18986     -0.17441   4.72    12.78       "Dipping Giant"          9.38    "Non-variable (Ks=12.8) before 2015. Deep dip from 2015-2018, recovered in 2019. UKIDSS K=12.73 in 2006. 2MASS Ks=12.65."                                      ""                                                                                                                                           
  205   "VVV J18:04:46.01-25:39:50.2" "IRAS 18016-2540"             271.19173   -25.66393   +4.97179     -2.02015   3.89    12.7        LPV                      8.42    LPV.                                                                                                                                                           "IRAS pvar=97%. IRAS LRS silicate-absorption source with no OH maser. Classified as a YSO in Marton et al. 2016, MNRAS, 458, 3479"           
  206   "VVV J18:04:51.91-22:13:49.0" ""                            271.21631   -22.23028   +7.97719     -0.35805   4.25    13.67       "Dipping YSO"            9.42    "A dipper, 3.5 mag fainter than usual in 2016 but ~1mag irregular intra-year variation at all other times."                                                    "In AGAL G007.976-00.357 dense core. Mid-IR excess in Glimpse II. Simbad shows many SF indicators."                                          
  207   "VVV J18:05:02.29-24:25:01.4" "OGLE BLG-DN-652"             271.25955   -24.41705   +6.08980     -1.46363   4.34    14.09       "Dipping YSO"            9.38    "KH 15D-like periodically dipping binary YSO with 2 peaks per 59 d period. See main text and appendix E."                                                      "In NGC 6530, Lagoon Nebula cluster. Listed incorrectly as a dwarf nova in Mroz et al. (2015)"                                               
  208   "VVV J18:05:11.63-23:40:23.3" ""                            271.29847   -23.67313   +6.75613     -1.13060   4.03    16.09       Microlens                9.38    "Likely microlensing event, sampled on only 3 nights on the declining portion."                                                                                ""                                                                                                                                           
  209   "VVV J18:07:26.95-29:00:43.8" "NOVA Sgr 2010"               271.86229   -29.01216   +2.33102     -4.16788   4.89    16.0        CV                       3.83    "Smooth decline seen, noisy at Ks>16 due to source confusion."                                                                                                 "Aka V5585 Sgr, see Seach et al, 2010, CBET, 2140, 1"                                                                                        
  210   "VVV J18:07:38.48-21:46:09.6" ""                            271.91032   -21.76933   +8.69362     -0.69467   4.71    13.46       "Eruptive YSO"           9.41    "Eruptive YSO. Rose in 2014-2015 from Ks~15 to Ks~11 but shows ~1 mag intra-year variations. Fading. trend after 2015 peak."                                   "Spectroscopically confirmed in GLK."                                                                                                        
  211   "VVV J18:09:54.72-24:05:44.0" "[OSP2002] BRC 89 9"          272.47802   -24.09557   +6.91082     -2.27854   4.4     12.88       "Dipping YSO"            8.39    "Shows several ~1 yr highly structured dips of 1 to 2 yr duration. 2MASS Ks=12.47. DENIS K=12.26."                                                             "Published as an emission line star near HII region IC 1396 (Ogura et al., 2002, AJ, 123, 2597). Gaia EDR3 distance ~1 kpc (5 sigma parallax)."
  212   "VVV J18:10:04.60-24:36:18.0" ""                            272.51915   -24.60501   +6.48209     -2.55684   4.04    17.02       Microlens                5.41    "Fairly clear microlensing event but does not decline monotonically, perhaps a binary lens."                                                                   ""                                                                                                                                           
  213   "VVV J18:10:21.34-23:05:30.1" "NOVA Sgr 2011 b"             272.58893   -23.09171   +7.83996     -1.88370   7.05    14.4        CV                       7.07    "Smooth decline seen"                                                                                                                                          "Aka V5588 Sgr, see Nishiyama et al, 2011, CBET, 2679, 1"                                                                                    
  214   "VVV J18:10:23.33-27:58:45.6" "EWS 2013-BLG-1259"           272.59722   -27.97930   +3.55044     -4.23821   4.82    16.74       Microlens                6.29    "Fairly clear microlensing event."                                                                                                                             "Known microlensing event detected by the OGLE survey."                                                                                      
  215   "VVV J18:10:39.81-25:55:25.3" ""                            272.66586   -25.92369   +5.38808     -3.30706   3.72    14.36       Microlens                6.96    "Well-sampled microlensing event"                                                                                                                              ""                                                                                                                                           
  216   "VVV J18:18:34.01-28:49:20.0" "Nova WISE J181834.00-284919.6" 274.64171   -28.82221   +3.65442     -6.22162   7.04    17.04       CV                       2.13    "Smooth but sparsely sampled decline seen"                                                                                                                     "Aka V6345 Sgr, see Scholz et al., 2012, ATel 4268"                                                                                          
  217   "VVV J18:20:27.28-27:44:26.9" "NOVA Sgr 2012 d"             275.11366   -27.74080   +4.81207     -6.08959   13.06   15.38       CV                       2.27    "Sparsely sampled decline seen, noisy photometry near the peak due to heavy saturation."                                                                       "Aka V5592 Sgr, see Nishiyama et al., 2012, CBET, 3166, 1"                                                                                   
  218   "VVV J18:22:40.22-28:03:08.9" "IRAS 18195-2804"             275.66759   -28.05247   +4.76018     -6.66765   4.0     13.44       LPV                      9.39    "LPV with a rising trend."                                                                                                                                     "OH/IR star, pvar=99%."                                                                                                                      
  219   "VVV J18:24:57.91-26:16:21.4" ASASSN-17fm                   276.24128   -26.27260   +6.58808     -6.30726   3.81    16.53       CV                       9.39    "Two oubursts were sampled, on one date each. Source appears slightly extended in the images."                                                                 "Dwarf nova. Gaia DR3 distance ~500 pc"                                                                                                      
  220   "VVV J18:25:08.77-22:36:03.1" "NOVA Sgr 2014"               276.28654   -22.60087   +9.88342     -4.65681   5.02    11.46       CV                       2.65    "Smooth decline seen"                                                                                                                                          "Aka V5666 Sgr, see Hachisu & Kato, 2019, ApJS, 242, 18"                                                                                     
  221   "VVV J18:33:43.21-26:47:43.9" ""                            278.43005   -26.79554   +7.00538     -8.29137   4.62    17.01       Microlens                7.1     "Resmbles a microlens but sampling is far too poor for confidence."                                                                                            ""                                                                                                                                           
  222   "VVV J18:40:29.13-27:09:59.4" ""                            280.12138   -27.16651   +7.33453     -9.80916   4.12    15.76       CV                       0.77    "First seen at Ks=17.5 on MJD 56476.2, then at Ks=13.4 on MJD 56560.1 before fading, with a plateau 2.5 mag below peak.  Sparsely sampled due to blending."    "Gaia DR3 distance ~360 pc"                                                                                                                  


==> anc/TableC1_formatted.asc <==
# Some abbreviations used in this file are: “WCI” is “WISE colour image”;
#                                           “[RMB2008]” denotes intrinsically red sources from Robitaille et al., (2008, AJ, 136, 2413);           
#
# References are given in the final column "Light_Curve_description".
#
# ID       VVV_Designation             Other_Name                                         RA        Dec       Delta_Ks Median_Ks Initial_Classification Time_Baseline_yr Light_curve_description                                                                                  Comment                                                                                                          
  DR4_v1   "VVV J12:23:29.90-61:42:53.5" "IRAS 12207-6126"                                  185.87459 -61.71487 3.81     14.46     LPV                    8.46             ""                                                                                                       "No OH maser detected by te Lintel Hekkert et al.1991"                                                           
  DR4_v2   "VVV J12:49:51.81-62:00:38.3" ""                                                 192.46588 -62.01063 3.08     16.49     Unusual                9.47             "Rapid rise in 2011. Rapid fade in 2012. Faint at Ks~16.5 in other years."                               "Not seen in WISE. No mid-infrared excess in GLIMPSE."                                                           
  DR4_v3   "VVV J13:12:22.41-64:09:05.4" "VVV-NOV-007, source 8 in Table 1a"                198.09335 -64.1515  4.73     14.86     CV                     1.06             ""                                                                                                       ""                                                                                                               
  DR4_v4   "VVV J13:22:05.42-62:35:04.0" ""                                                 200.5226  -62.58445 3.95     15.09     Unusual                2.23             "Slow rising transient seen from 2013-2015"                                                              ""                                                                                                               
  DR4_v5   "VVV J13:29:26.26-62:23:26.4" "[RMB2008] G307.3187+00.1570"                      202.35944 -62.39067 3.97     12.55     YSO                    9.4              "Dipped and then brightened into outburst"                                                               "Spectroscopically confirmed eruotive YSO in Guo et al. (2021)"                                                  
  DR4_v6   "VVV J13:42:13.89-62:00:39.1" ""                                                 205.55789 -62.01086 3.38     15.3      YSO                    9.39             "Eruptive YSO light curve, long-lasting outburst."                                                       "WCI shows a yellow-green source in an SFR."                                                                     
  DR4_v7   "VVV J13:57:53.24-62:20:12.6" "[RMB2008] G310.5597-00.4531"                      209.47185 -62.33682 3.7      16.46     YSO                    9.28             Fader.                                                                                                   "Robitaille et al.(2008) YSO candidate. WCI shows a yellow-green sourve in an SFR."                              
  DR4_v8   "VVV J13:59:11.81-61:05:23.4" "[RMB2008] G311.0300+00.7121"                      209.79919 -61.08984 3.15     15.82     YSO                    8.19             "Irregular, a multiple timescale variable "                                                              "Robitaille et al.(2008) YSO candidate. WCI shows a reddish green star in an SFR."                               
  DR4_v9   "VVV J14:23:59.16-60:09:42.4" "Source 20 in Table 1a"                            215.99648 -60.16179 5.27     12.43     CV                     0.27             "Unusual transient, see Table 1a "                                                                       ""                                                                                                               
  DR4_v10  "VVV J14:25:13.97-60:20:20.0" "[RMB2008] G314.2893+00.4481"                      216.3082  -60.33887 3.68     13.74     YSO                    9.41             "Eruptive YSO light curve, long-lasting outburst."                                                       "Spectroscopically confirmed eruptive YSO in Guo et al. (2021)"                                                  
  DR4_v11  "VVV J14:57:32.57-59:16:55.8" "IRAS 14536-5904"                                  224.3857  -59.28217 3.86     13.62     LPV                    9.46             ""                                                                                                       "IRAS 14536-5904. OH/IR star from te Lintel Hekkert et al.1991"                                                  
  DR4_v12  "VVV J14:59:28.89-59:07:58.8" ""                                                 224.87038 -59.133   3.42     16.24     YSO                    9.46             "Eruption in 2010-2011, faint from 2012 onward, with smaller variations."                                "WCI shows a faint green star in an SFR"                                                                         
  DR4_v13  "VVV J15:03:33.97-56:48:57.0" "IRAS 14597-5637"                                  225.89156 -56.81583 3.31     14.5      LPV                    9.35             ""                                                                                                       "IRAS 14597-5637, no literature."                                                                                
  DR4_v14  "VVV J15:04:20.20-58:21:26.4" "IRAS 15004-5809"                                  226.08418 -58.35732 3.58     14.47     LPV                    9.35             ""                                                                                                       "IRAS 15004-5809, no OH maser detected by te Lintel Hekkert et al.1991"                                          
  DR4_v15  "VVV J15:07:11.11-58:50:33.0" ""                                                 226.7963  -58.84251 3.64     15.22     YSO                    9.46             ""                                                                                                       "Spectroscopically confirmed eruptive YSO in Guo et al. (2021)."                                                 
  DR4_v16  "VVV J15:09:33.80-59:38:42.6" VVV-WIT-10                                         227.39084 -59.64515 3.13     12.79     Unusual                9.46             "Non-variable except for a 3 mag symmetric dip for 6 to 12 months in 2013,"                              "See Smith et al.(2021). Likely a giant star suffering an eclipse by a circumsecondary disc."                    
  DR4_v17  "VVV J15:09:35.64-57:35:22.7" VVVv580                                            227.39851 -57.58965 3.99     14.1      YSO                    9.35             "Classed as LPV-YSO by CP17a"                                                                            "Spectroscopically confirmed periodically erupting YSO in Guo et al. (2021)"                                     
  DR4_v18  "VVV J15:30:17.93-55:34:55.3" "Source 28 in Table 1a, [RMB2008] G324.1049+00.6188" 232.57471 -55.58202 4.65     14.72     YSO                    9.39             Fader.                                                                                                   "Spectroscopically confirmed dipping YSO in Guo et al. (2021)."                                                  
  DR4_v19  "VVV J15:41:08.99-57:01:34.1" "OH 324.481-1.432"                                 235.28746 -57.02615 3.3      14.55     LPV                    9.52             ""                                                                                                       "OH 324.481 -1.432. Presumably an OH/IR star."                                                                   
  DR4_v20  "VVV J15:44:25.99-54:01:38.2" ""                                                 236.10831 -54.02727 3.31     14.33     YSO                    9.02             ""                                                                                                       "Spectroscopically confirmed eruptive YSO in Guo et al. (2021)"                                                  
  DR4_v21  "VVV J15:47:24.37-54:38:56.1" "IRAS 15435-5429, OH 326.626 -0.083"               236.85153 -54.6489  3.82     13.4      LPV                    9.52             ""                                                                                                       "IRAS 15435-5429 = OH 326.626 -0.083. Presumably an OH/IR star."                                                 
  DR4_v22  "VVV J15:59:02.38-53:41:17.3" VVVv217                                            239.75993 -53.68815 3.33     15.55     YSO                    9.49             "Classed as a Fading YSO in CP17a. VIRAC2 supports this"                                                 ""                                                                                                               
  DR4_v23  "VVV J15:59:27.92-51:57:56.5" "[RMB2008] G329.7212+00.8466"                      239.86635 -51.96569 3.44     16.31     YSO                    9.39             "Several outbursts of 2-3 mag, each of 20 to 30 d duration."                                             "VVV_PB_22, periodic outbursting YSO candidate in Guo et al.(2022). Robitaille et al.(2008) YSO candidate."      
  DR4_v24  "VVV J15:59:53.09-53:19:16.9" "Source 34 in Table 1a"                            239.97122 -53.32136 4.83     14.68     Unusual                3.82             ""                                                                                                       ""                                                                                                               
  DR4_v25  "VVV J16:04:24.48-53:01:14.1" "Source 35 in Table 1a"                            241.10199 -53.02058 4.72     13.02     LPV                    9.49             "Aka VVVv229 in CP17a."                                                                                  ""                                                                                                               
  DR4_v26  "VVV J16:06:07.08-53:03:18.4" ""                                                 241.5295  -53.05511 3.74     16.48     Microlens              9.43             "Likely Microlens."                                                                                      ""                                                                                                               
  DR4_v27  "VVV J16:07:07.04-49:24:09.4" "Source 37 in Table 1a"                            241.77936 -49.40261 4.36     13.08     YSO                    9.32             ""                                                                                                       "Classed as eruptive YSO. Small cometary nebula seen in April 2010."                                             
  DR4_v28  "VVV J16:12:14.38-51:50:24.6" "[RMB2008] G331.2719-00.3753"                      243.05992 -51.84016 3.84     13.87     YSO                    9.42             "Eruptive YSO light curve, long-lasting outburst."                                                       "Robitaille et al.(2008) YSO candidate. WCI shows a green source just outside a bright SFR bubble."              
  DR4_v29  "VVV J16:21:59.10-51:08:41.1" "VVV-NOV-005, source 40 in Table 1a"               245.49623 -51.14474 4.73     15.08     CV                     2.8              ""                                                                                                       VVV-NOV-005                                                                                                      
  DR4_v30  "VVV J16:22:40.18-49:06:26.4" "[RMB2008] G334.3657+00.4294"                      245.6674  -49.10735 3.89     12.71     YSO                    9.44             ""                                                                                                       "Spectroscopically confirmed \"STV or Eruptive\" YSO in Guo et al. (2021)"                                       
  DR4_v31  "VVV J16:23:27.13-49:44:43.9" VVVv270                                            245.86305 -49.74553 3.8      13.01     YSO                    9.43             ""                                                                                                       "Spctroscopically confirmed YSO in CP17b"                                                                        
  DR4_v32  "VVV J16:25:27.58-47:53:09.7" VVV-NOV-012                                        246.36491 -47.88603 3.39     15.01     CV                     4.17             ""                                                                                                       VVV-NOV-012                                                                                                      
  DR4_v33  "VVV J16:25:47.87-50:56:14.9" ""                                                 246.44948 -50.93747 3.24     13.95     Microlens              9.43             "Likely Microlens."                                                                                      ""                                                                                                               
  DR4_v34  "VVV J16:29:06.99-48:51:17.0" "[RMB2008] G335.2846-00.1521"                      247.27911 -48.85473 3.6      12.21     YSO                    9.43             ""                                                                                                       "Spectroscopically confirmed eruptive YSO in Guo et al. (2021)"                                                  
  DR4_v35  "VVV J16:29:39.03-49:01:15.0" "Source 42 in Table 1a."                           247.41261 -49.02084 4.53     14.97     YSO                    9.37             ""                                                                                                       "Located in an IRDC."                                                                                            
  DR4_v36  "VVV J16:32:47.89-47:03:04.6" "VVV-NOV-015, source 43 in Table 1a"               248.19952 -47.05127 6.32     14.04     CV                     3.36             ""                                                                                                       "VVV-NOV-015, Saito et al.2016 ATel"                                                                             
  DR4_v37  "VVV J16:33:26.79-47:12:42.2" "[RMB2008] G336.9775+00.4456"                      248.36162 -47.21172 3.51     14.45     YSO                    9.45             Dipper.                                                                                                  "Robitaille et al.(2008) YSO candidate. WISE colour image shows a green star in an IRDC."                        
  DR4_v38  "VVV J16:33:47.07-48:10:45.6" "Source 45 in Table 1a"                            248.44614 -48.17933 4.99     14.62     CV                     8.3              ""                                                                                                       ""                                                                                                               
  DR4_v39  "VVV J16:46:30.13-46:04:39.8" "Source 53 in Table 1a."                           251.62553 -46.07772 4.94     14.41     YSO                    9.49             ""                                                                                                       "Spectroscopically dipping eruptive YSO in Guo et al. (2021)"                                                    
  DR4_v40  "VVV J16:46:34.31-44:25:31.3" VVVv731                                            251.64296 -44.42537 3.97     15.22     Sparse                 9.45             "Ks~15.2 except in 2010. Bright (Ks~11.5) on a single date in August 2010. Seen at Ks=14.9 in March 2010." "Noted as an unusual source in CP17a."                                                                           
  DR4_v41  "VVV J16:48:35.63-46:08:54.5" ""                                                 252.14847 -46.14847 3.35     12.1      LPV                    9.49             ""                                                                                                       "IRAS 16449-4603 is 12\" off, no literature"                                                                     
  DR4_v42  "VVV J16:50:14.77-44:03:30.7" "[RMB2008] G341.2834+00.3193"                      252.56155 -44.05852 3.5      16.42     YSO                    9.45             ""                                                                                                       "Spectroscopically confirmed eruptive YSO in Guo et al. (2021)"                                                  
  DR4_v43  "VVV J16:51:28.98-44:55:11.5" "VVVv345, source 57 in Table 1a"                   252.87073 -44.91986 4.13     15.57     LPV                    9.49             ""                                                                                                       ""                                                                                                               
  DR4_v44  "VVV J16:52:04.42-43:33:26.0" "[RMB2008] G341.8798+00.3850"                      253.01842 -43.55724 3.68     14.09     YSO                    9.44             ""                                                                                                       "Spectroscopically confirmed eruptive YSO in Guo et al. (2021)"                                                  
  DR4_v45  "VVV J16:52:41.56-43:41:18.3" "IRAS 16491-4336, source 48 in Table 1a"           253.17319 -43.68842 4.2      13.23     LPV                    9.44             ""                                                                                                       "IRAS 16491-4336, only literature is Kwok IRAS low res spec paper. Simbad and WISE colour image show a likely SFR."
  DR4_v46  "VVV J17:01:39.46-42:16:50.9" "Source 62 in Table 1a"                            255.4144  -42.28081 4.07     11.4      LPV                    9.43             ""                                                                                                       ""                                                                                                               
  DR4_v47  "VVV J17:11:40.03-34:56:51.9" ""                                                 257.91678 -34.94776 3.68     15.32     Microlens              9.06             "Well sampled."                                                                                          ""                                                                                                               
  DR4_v48  "VVV J17:14:06.86-37:46:40.9" VVVv806                                            258.52859 -37.77803 3.26     13.62     LPV                    9.31             "See CP17a."                                                                                             "Robitaille et al.(2008) YSO candidate"                                                                          
  DR4_v49  "VVV J17:16:35.30-38:39:18.6" "VVV-NOV-010, source 75 in Table 1a"               259.14709 -38.65517 4.94     16.18     CV                     8.16             ""                                                                                                       ""                                                                                                               
  DR4_v50  "VVV J17:17:26.30-37:23:52.3" "VVVv812, source 76 in Table 1a"                   259.35959 -37.39787 4.15     14.24     LPV                    9.31             ""                                                                                                       ""                                                                                                               
  DR4_v51  "VVV J17:21:23.35-35:26:33.8" ""                                                 260.34732 -35.44273 3.36     15.4      Microlens              9.35             "Likely binary/triple star microlens."                                                                   ""                                                                                                               
  DR4_v52  "VVV J17:22:12.49-38:21:59.3" ""                                                 260.55203 -38.36649 3.49     14.66     YSO                    9.31             "Noisy fader/STV."                                                                                       "Projected on AGAL G349.442-01.041 ATLASGAL mm core."                                                            
  DR4_v53  "VVV J17:24:12.05-36:02:34.6" ""                                                 261.05023 -36.04294 3.39     14.05     LPV                    9.26             ""                                                                                                       ""                                                                                                               
  DR4_v54  "VVV J17:25:50.38-36:58:45.0" "Source 88 in Table 1a"                            261.45993 -36.97918 6.43     15.5      CV                     7.94             "Nova-like decline with a 1 mag burst/cusp"                                                              ""                                                                                                               
  DR4_v55  "VVV J17:29:02.42-34:00:36.4" "[RMB2008] G353.8229+00.2585"                      262.26007 -34.01012 3.64     14.96     YSO                    9.23             ""                                                                                                       "Spectroscopically confirmed periodically outbursting YSO in Guo et al. (2021)."                                 
  DR4_v56  "VVV J17:29:58.18-35:25:04.7" ""                                                 262.4924  -35.41796 3.71     16.17     Microlens              9.3              "Well sampled."                                                                                          ""                                                                                                               
  DR4_v57  "VVV J17:32:05.97-35:27:03.3" "IRAS 17287-3525"                                  263.0249  -35.4509  3.34     14.32     LPV                    9.32             ""                                                                                                       ""                                                                                                               
  DR4_v58  "VVV J17:35:02.71-33:33:29.4" "V1018 Sco, source 104 in Table 1a"                263.76129 -33.55816 4.58     13.66     LPV                    9.32             ""                                                                                                       "Known well studied OH/IR star."                                                                                 
  DR4_v59  "VVV J17:36:27.77-31:43:35.6" ""                                                 264.11572 -31.72656 3.44     13.32     LPV                    9.05             ""                                                                                                       ""                                                                                                               
  DR4_v60  "VVV J17:36:32.01-31:23:07.1" ""                                                 264.13336 -31.38531 3.84     16.28     Microlens              9.05             "Well sampled."                                                                                          ""                                                                                                               
  DR4_v61  "VVV J17:36:59.56-29:51:56.2" "OGLE 2011-NOVA-2, source 109 in Table 1a"         264.2482  -29.8656  5.41     16.12     CV                     9.39             ""                                                                                                       ""                                                                                                               
  DR4_v62  "VVV J17:37:36.70-30:07:39.5" ""                                                 264.40292 -30.12763 3.2      14.64     Unusual                9.39             "Irregular light curve showing several outbursts of ~100 to 500 d duration."                             "No mid-infrared excess in GLIMPSE-II"                                                                           
  DR4_v63  "VVV J17:39:20.08-31:45:10.9" ""                                                 264.83368 -31.75303 3.12     14.27     Microlens              9.05             "Probable microlens but very poor sampling"                                                              ""                                                                                                               
  DR4_v64  "VVV J17:39:42.15-32:13:44.4" "IRAS 17364-3212"                                  264.92563 -32.229   3.48     13.73     LPV                    8.36             ""                                                                                                       ""                                                                                                               
  DR4_v65  "VVV J17:39:50.93-23:50:01.0" "NOVA Oph 2008, source 114 in Table 1a"            264.96222 -23.83361 5.2      15.7      CV                     4.38             ""                                                                                                       ""                                                                                                               
  DR4_v66  "VVV J17:41:07.64-34:14:05.9" ""                                                 265.28183 -34.23497 3.36     14.96     Microlens              7.97             "Likely Microlens."                                                                                      ""                                                                                                               
  DR4_v67  "VVV J17:41:31.12-31:26:12.2" "Source 120 in Table 1a"                           265.3797  -31.43671 5.3      13.79     YSO                    8.36             ""                                                                                                       "Spectroscopically confirmed eruptive YSO in Guo et al. (2021)"                                                  
  DR4_v68  "VVV J17:43:28.30-28:57:25.7" ""                                                 265.86792 -28.95714 3.79     15.06     Microlens              8.56             "Probable microlens, very poorly sampled."                                                               ""                                                                                                               
  DR4_v69  "VVV J17:43:57.81-29:32:07.1" "Source 127 in Table 1a"                           265.99088 -29.53531 5.13     15.2      Unusual                8.56             ""                                                                                                       ""                                                                                                               
  DR4_v70  "VVV J17:44:27.00-29:22:44.9" "[RMB2008] G359.4889-00.0133"                      266.11249 -29.37914 3.67     13.61     LPV                    8.56             ""                                                                                                       "Robitaille et al.(2008) AGB star candidate."                                                                    
  DR4_v71  "VVV J17:45:05.40-20:03:21.6" "Nova Sgr 2009 b, source 139 in Table 1a"          266.27252 -20.05599 4        16.32     CV                     5.44             ""                                                                                                       ""                                                                                                               
  DR4_v72  "VVV J17:45:20.39-29:32:58.0" "IRAS 17421-2931 = OH 359.44-0.27"                 266.33496 -29.54944 3.74     13.22     LPV                    8.56             ""                                                                                                       ""                                                                                                               
  DR4_v73  "VVV J17:45:28.03-23:05:22.8" "NOVA Sgr 2012, source 141 in Table 1a"            266.36679 -23.08966 5.21     15.13     CV                     7.13             ""                                                                                                       ""                                                                                                               
  DR4_v74  "VVV J17:45:29.90-29:23:32.4" ""                                                 266.37457 -29.39232 3.93     14.09     YSO                    8.56             "Noisy fader with some signs of periodic behaviour after fading."                                        ""                                                                                                               
  DR4_v75  "VVV J17:45:51.92-28:44:51.7" "V4524 Sgr"                                        266.46634 -28.74769 3.8      14.12     LPV                    8.56             ""                                                                                                       "A known OH/IR star, e.g. Matsunaga et al. 2009."                                                                
  DR4_v76  "VVV J17:46:46.04-30:10:31.3" "IRAS 17435-3009"                                  266.69183 -30.17536 3.19     13.61     LPV                    8.95             ""                                                                                                       ""                                                                                                               
  DR4_v77  "VVV J17:47:21.74-27:44:23.8" "IRAS 17441-2743"                                  266.84061 -27.73996 3.58     13.79     LPV                    8.05             ""                                                                                                       "OH maser source."                                                                                               
  DR4_v78  "VVV J17:47:39.39-26:43:39.9" "IRAS 17445-2642"                                  266.91412 -26.72774 3.09     13.69     LPV                    9.03             ""                                                                                                       ""                                                                                                               
  DR4_v79  "VVV J17:47:46.22-23:35:13.5" "NOVA Sgr 2011, source 152 in Table 1a"            266.94257 -23.58709 5.03     15.55     CV                     3.92             ""                                                                                                       ""                                                                                                               
  DR4_v80  "VVV J17:47:55.43-28:06:38.7" "Source 157 in Table 1a"                           266.98093 -28.11074 5.09     14.39     "Dipping Giant"        8.05             ""                                                                                                       ""                                                                                                               
  DR4_v81  "VVV J17:48:04.70-19:37:31.0" ""                                                 267.01959 -19.62528 3.21     15.6      Microlens              9.38             "Well sampled."                                                                                          ""                                                                                                               
  DR4_v82  "VVV J17:48:50.67-32:10:43.3" ""                                                 267.21112 -32.17868 3.8      15.85     Sparse                 7.97             "Outburst sampled on only 2 nights, otherwise non-variable. Possible Microlens."                         ""                                                                                                               
  DR4_v83  "VVV J17:50:31.76-24:40:23.3" ""                                                 267.63232 -24.67313 3.73     16.15     Sparse                 9.03             "Outburst sampled on only 2 nights, otherwise non-variable. Possible Microlens."                         ""                                                                                                               
  DR4_v84  "VVV J17:50:50.53-29:10:48.8" "EWS 2012-BLG-31"                                  267.71054 -29.18023 3.00     13.48     Microlens              8.95             "Candidate event sampled only on three 3 dates."                                                         "Known microlensing event."                                                                                      
  DR4_v85  "VVV J17:52:05.26-26:21:47.9" "Source 173 in Table 1a"                           268.02194 -26.36329 4.22     16.22     Microlens              9.36             ""                                                                                                       ""                                                                                                               
  DR4_v86  "VVV J17:52:25.79-21:26:21.8" "NOVA Sgr 2012 c, source 174 in Table 1a"          268.10748 -21.43938 5.63     15.99     CV                     7.11             ""                                                                                                       "See Mroz et al.2015 OGLE paper. ApJS, 219, 26."                                                                 
  DR4_v87  "VVV J17:52:48.18-35:00:51.5" ""                                                 268.20074 -35.01432 3.55     16.13     Microlens              9.32             "Likely Microlens."                                                                                      ""                                                                                                               
  DR4_v88  "VVV J17:53:06.39-25:02:54.6" ""                                                 268.27664 -25.04849 3.12     15.03     Microlens              9.36             "Likely Microlens."                                                                                      ""                                                                                                               
  DR4_v89  "VVV J17:53:15.66-27:03:05.5" "[RMB2008] G002.4837-00.4772"                      268.31525 -27.05154 3.08     14.62     YSO                    9.36             ""                                                                                                       "Spectroscopically confirmed eruptive YSO in Guo et al. (2021)"                                                  
  DR4_v90  "VVV J17:53:55.84-21:26:00.4" "IRAS 17509-2125,"                                 268.48264 -21.43344 3.94     12.81     LPV                    7.11             ""                                                                                                       "\"Likely\" OH maser detection (te Lintel Hekkert et al.1991)"                                                   
  DR4_v91  "VVV J17:55:07.46-22:01:31.7" "IRAS 17521-2201"                                  268.7811  -22.02548 3.23     12.14     LPV                    9.36             ""                                                                                                       ""                                                                                                               
  DR4_v92  "VVV J17:55:13.28-29:14:40.3" "IRAS 17520-2914"                                  268.80536 -29.24453 3.55     12.76     LPV                    8.0              ""                                                                                                       "Aka OH 08.10-1.959. Assumed to be an OH/IR star."                                                               
  DR4_v93  "VVV J17:56:08.62-24:41:33.9" "Source 184 in Table 1a"                           269.03592 -24.69275 4.07     13.99     LPV                    8.41             ""                                                                                                       ""                                                                                                               
  DR4_v94  "VVV J17:56:34.45-24:22:10.3" "IRAS 17535-2421, source 186 in Table 1a"          269.14355 -24.36952 4.33     12.87     LPV                    8.41             ""                                                                                                       "SiO maser source, Deguchi et al.2004"                                                                           
  DR4_v95  "VVV J17:56:49.39-27:13:28.3" "OGLE 2012-NOVA-1, source 188 in Table 1a"         269.20581 -27.22453 6.06     14.79     CV                     4.08             ""                                                                                                       ""                                                                                                               
  DR4_v96  "VVV J17:58:45.62-24:21:23.8" ""                                                 269.69009 -24.3566  3.35     12.01     LPV                    8.41             ""                                                                                                       ""                                                                                                               
  DR4_v97  "VVV J18:00:53.10-24:12:38.7" ""                                                 270.22125 -24.21075 3.76     14.68     Unusual                9.38             "Signs of variability at the VIVACE period of 22.327 d but there are large residuals."                   "Classified as an LPV candidate by VIVACE, P=22.327 d"                                                           
  DR4_v98  "VVV J18:01:51.92-24:00:08.6" "OH 6.1-0.63."                                     270.46634 -24.00239 3.59     14.37     LPV                    9.38             ""                                                                                                       "OH maser with no IRAS countepart, Bowers & Knapp 1989."                                                         
  DR4_v99  "VVV J18:02:31.91-23:48:38.6" ""                                                 270.63293 -23.81072 3.69     15.02     Microlens              9.38             "Likely microlens, sparsely sampled."                                                                    ""                                                                                                               
  DR4_v100 "VVV J18:07:26.95-29:00:43.8" "NOVA Sgr 2010, source 209 in Table 1a"            271.8623  -29.01216 4.9      16.01     CV                     3.83             ""                                                                                                       ""                                                                                                               
  DR4_v101 "VVV J18:10:21.34-23:05:30.1" "NOVA Sgr 2011 b, source 213 in Table 1a"          272.58893 -23.09171 6.4      14.44     CV                     7.07             ""                                                                                                       ""                                                                                                               
  DR4_v102 "VVV J18:10:39.81-25:55:25.3" "Source 215 in Table 1a"                           272.66586 -25.92369 4.58     14.36     Microlens              6.96             "Very well sampled"                                                                                      ""                                                                                                               
  DR4_v103 "VVV J18:21:45.81-23:17:33.4" ""                                                 275.44086 -23.29261 3.72     16.15     Sparse                 9.41             "Outburst sampled on only 2 nights, otherwise non-variable. Possible Microlens."                         ""                                                                                                               
  DR4_v104 "VVV J18:32:17.87-30:41:24.2" ""                                                 278.07446 -30.69004 3.46     16.42     Microlens              9.35             "Likely microlens, sparsely sampled."                                                                    ""                                                                                                               
  DR4_v105 "VVV J18:33:43.21-26:47:43.9" "Source 221 in Table 1a"                           278.43005 -26.79554 4.64     17.01     Microlens              7.1              "Likely microlens, sparsely sampled."                                                                    ""                                                                                                               


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_103n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55284.34679   16.114 0.048 0.104    2
55778.126649   16.083 0.051 0.048    2
55813.083155   16.062 0.036 0.032    2
55817.094779   16.081 0.051 0.123    2
55824.100556   16.118 0.048 0.005    2
55831.004773   16.172 0.069 0.038    2
55836.011042   16.129 0.021 0.055    5
55858.02604   16.271 0.083 0.024    2
55988.388541   16.38 0.108 0.071    2
55994.356174   16.047 0.055 0.05    2
55995.365624   16.183 0.061 0.04    2
56005.321715   16.209 0.043 0.075    2
56010.368689   16.14 0.041 0.061    2
56013.388814   16.195 0.045 0.062    2
56014.37053   16.088 0.039 0.049    2
56015.377691   16.167 0.069 0.005    2
56016.328464   16.177 0.037 0.019    4
56065.38271   16.165 0.043 0.033    2
56075.254286   16.173 0.042 0.003    2
56076.376032   16.193 0.078 0.089    2
56153.111469   16.171 0.06 nan    1
56168.165071   16.147 0.062 0.1    2
56173.090369   16.155 0.057 0.019    2
56185.125545   16.127 0.068 0.011    2
56187.11261   16.126 0.06 0.068    2
56189.109668   16.189 0.056 0.05    2
56198.040203   16.173 0.058 0.038    2
56199.02489   16.188 0.067 0.069    2
56340.401051   16.049 0.038 0.004    2
56341.402958   16.129 0.052 0.028    2
56346.391979   16.302 0.039 0.091    2
56364.388858   16.276 0.05 0.027    2
56367.382888   16.151 0.047 0.101    2
56376.313364   16.249 0.053 0.004    2
56479.320206   14.482 0.031 0.006    2
56484.066139   12.96 0.007 0.009    2
56513.112344   16.075 0.048 0.046    2
56519.131013   16.027 0.04 0.028    2
56889.201211   16.16 0.051 0.057    2
56890.185651   16.103 0.047 0.042    2
56891.190861   16.139 0.044 0.111    4
56892.997929   16.089 0.05 0.079    2
56894.082384   16.056 0.031 0.011    4
56895.002208   16.108 0.027 0.015    3
56896.008303   16.195 0.068 0.01    2
56897.127367   16.148 0.028 0.04    8
56898.112653   16.192 0.041 0.045    6
56899.078147   16.093 0.045 0.027    4
56900.033268   16.244 0.026 0.036    4
56900.984533   16.106 0.055 0.033    2
56907.117049   16.109 0.051 0.035    2
56910.135785   16.161 0.05 0.09    2
56911.128289   16.1 0.028 0.016    4
57112.331085   16.131 0.048 0.014    2
57113.358244   16.143 0.058 nan    1
57252.198989   16.202 0.084 0.031    2
57268.083158   16.114 0.061 0.037    2
57269.164744   16.145 0.118 0.147    2
57271.08631   16.026 0.04 0.005    2
57289.057572   16.166 0.05 0.061    2
57592.206503   16.157 0.045 0.014    2
57856.298695   16.189 0.08 0.013    2
58721.177903   16.04 0.049 0.023    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_104n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55308.312905   16.488 0.057 0.11    2
55334.31905   16.537 0.102 0.06    2
55378.335715   16.536 0.108 0.07    2
55497.0313   16.53 0.113 0.062    2
55498.015716   16.437 0.071 0.077    3
55787.23717   16.506 0.095 0.038    2
55806.209342   16.524 0.121 0.027    2
55817.147973   16.428 0.082 0.029    2
55818.146405   16.277 0.071 0.03    2
55822.128247   16.68 0.144 nan    1
55824.046616   16.42 0.059 0.011    2
55830.071235   16.447 0.088 0.124    2
55831.094739   16.366 0.067 0.047    4
55835.103182   16.595 0.11 0.036    2
55841.092935   16.419 0.039 0.041    4
55842.090018   16.404 0.081 0.15    2
55847.063586   16.225 0.089 0.064    2
55850.006721   16.386 0.125 nan    1
55868.00949   16.284 0.07 0.071    2
55870.008438   16.453 0.105 0.112    2
55872.012699   16.303 0.093 0.04    2
56007.36861   16.372 0.044 0.029    3
56054.273028   16.314 0.05 0.043    2
56087.272421   15.982 0.045 0.067    2
56094.121242   15.547 0.02 0.016    4
56101.162167   13.57 0.013 0.013    4
56110.065531   15.784 0.035 0.001    2
56113.040041   15.812 0.03 0.036    4
56116.196225   16.066 0.034 0.019    2
56121.280262   16.175 0.047 0.021    2
56122.229269   16.24 0.058 0.005    2
56123.137667   16.205 0.063 0.127    2
56134.185844   16.267 0.047 0.059    2
56135.12376   16.467 0.068 0.048    4
56137.031738   16.443 0.036 0.035    4
56140.198603   16.422 0.066 0.072    2
56141.233731   16.33 0.066 0.06    2
56146.237121   16.363 0.087 0.087    2
56155.108112   16.34 0.04 0.072    2
56161.131695   16.47 0.058 0.046    2
56162.144555   16.46 0.067 0.059    2
56168.18153   16.326 0.134 nan    1
56179.160879   16.472 0.084 0.037    2
56199.114473   16.422 0.182 nan    1
56200.104379   16.704 0.093 0.118    2
56201.092974   16.396 0.068 0.09    2
56213.05736   16.337 0.218 nan    1
56218.026479   16.475 0.114 0.083    2
56230.004864   16.353 0.078 0.004    2
56231.021584   16.49 0.113 0.148    2
56232.003416   16.458 0.079 0.174    2
56233.015882   16.433 0.066 0.089    2
56362.401725   16.387 0.061 0.021    2
56366.383333   16.393 0.072 0.067    4
56368.361282   16.418 0.04 0.055    4
56370.40235   16.335 0.096 0.081    2
56373.338271   16.424 0.09 0.079    2
56375.402005   16.621 0.095 0.116    2
56376.339754   16.431 0.09 0.179    2
56382.300338   16.372 0.074 0.046    2
56424.373993   16.4 0.091 0.144    2
56426.415501   16.372 0.058 0.061    2
56437.404112   16.242 0.103 0.119    2
56446.430718   16.393 0.055 0.074    2
56476.168804   16.447 0.046 0.066    4
56477.177102   16.378 0.053 0.072    2
56479.338842   16.243 0.079 0.204    2
56484.196514   16.357 0.059 0.065    2
56514.247003   16.509 0.189 nan    1
56519.074401   16.515 0.037 0.081    6
56520.045477   16.471 0.04 0.098    4
56556.109705   16.348 0.047 0.079    2
56560.133254   16.132 0.104 nan    1
56574.00465   16.393 0.063 0.026    3
56578.067923   16.651 0.089 0.117    2
56580.039894   16.429 0.074 0.075    2
56593.016207   16.534 0.103 0.025    2
56597.017956   16.44 0.041 0.044    4
56720.388774   16.398 0.132 nan    1
56744.36958   16.476 0.042 0.058    4
56745.319763   16.371 0.057 0.059    4
56774.421213   16.222 0.084 nan    1
56798.226661   16.445 0.093 0.108    2
56804.173055   16.049 0.163 nan    1
56809.214662   16.513 0.063 0.009    2
56811.141158   16.519 0.064 0.082    4
56813.431496   16.382 0.063 0.059    2
56816.169697   16.625 0.098 0.027    2
56824.282936   16.443 0.107 0.06    2
56825.131033   16.347 0.093 0.041    2
56826.248491   16.19 0.109 0.154    2
56828.216435   16.495 0.079 0.063    2
56830.109937   16.425 0.052 0.05    2
56839.137224   16.612 0.077 0.018    4
56840.123036   16.415 0.044 0.049    4
56841.223042   16.341 0.047 0.053    4
56842.114142   16.414 0.036 0.047    6
56846.092206   16.486 0.083 0.023    2
56852.081999   16.437 0.054 0.055    2
56872.216906   16.451 0.063 0.006    2
56873.238805   16.455 0.107 0.147    2
56874.230675   16.429 0.085 0.057    2
56936.066376   16.263 0.078 0.078    4
56955.034954   16.432 0.112 0.031    3
57113.395205   16.562 0.044 0.028    4
57175.221132   16.307 0.05 0.033    6
57226.297272   16.549 0.105 0.123    2
57248.237387   16.397 0.105 0.186    2
57255.13671   16.336 0.06 0.035    4
57264.177771   16.129 0.087 0.246    2
57279.074872   16.35 0.087 0.067    2
57280.098646   16.458 0.063 0.008    2
57578.08312   16.442 0.045 0.071    4
57595.124832   16.652 0.12 0.262    2
57847.393905   16.458 0.142 0.074    2
58723.193919   16.308 0.213 nan    1


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_10n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55264.381092   16.183 0.052 0.035    2
55282.194841   15.735 0.015 0.007    2
55339.09231   16.526 0.103 0.12    2
55374.11468   15.525 0.032 0.001    2
55404.074308   15.426 0.02 0.035    2
55424.003673   15.412 0.024 0.038    2
55432.007611   15.578 0.032 0.051    2
55600.363976   15.971 0.055 0.045    2
55780.0544   15.005 0.043 0.045    2
55781.045154   14.86 0.02 0.008    2
55784.017712   14.916 0.032 0.031    2
55788.033914   15.141 0.029 0.006    2
55790.046965   14.994 0.027 0.01    2
55795.030033   14.575 0.02 0.018    2
55803.99881   14.034 0.013 0.009    2
55807.995716   14.059 0.012 0.005    2
55808.999942   13.977 0.011 0.011    2
55997.191382   13.663 0.011 0.02    2
56015.274852   13.882 0.011 0.004    2
56066.053788   14.273 0.015 0.007    2
56320.377287   13.315 0.007 0.012    2
56362.176721   12.986 0.01 0.005    2
56365.169732   13.238 0.01 0.005    2
56372.149994   13.529 0.008 0.003    2
56374.15187   13.513 0.01 0.003    2
56376.17163   13.613 0.013 0.013    2
56377.135738   13.554 0.012 0.003    2
56400.369993   13.605 0.015 0.015    2
56407.309902   13.385 0.021 0.003    2
56418.256665   13.466 0.011 0.0    2
56425.29079   12.993 0.025 0.006    2
56448.234622   13.248 0.012 0.006    2
56453.226666   13.456 0.011 0.004    2
56459.14621   13.381 0.014 0.004    2
56461.060842   13.373 0.007 0.005    2
56463.182228   13.343 0.011 0.002    2
56464.191428   13.264 0.01 0.002    2
56465.15113   13.238 0.026 nan    1
56467.163487   13.356 0.007 0.002    4
56468.178441   13.446 0.01 0.01    2
56469.104894   13.567 0.011 0.001    2
56811.000118   13.669 0.004 0.004    12
56814.0131   13.608 0.013 0.002    2
56824.019   14.11 0.013 0.002    2
57111.20579   13.559 0.019 0.017    2
57113.162658   13.733 0.011 0.003    2
57131.113144   13.821 0.018 0.0    2
57151.199089   14.158 0.006 0.001    2
57165.030279   13.986 0.011 0.004    4
57171.968618   13.912 0.012 0.017    2
57570.175901   13.548 0.035 0.019    2
57586.057346   13.504 0.01 0.009    2
57926.196883   13.801 0.014 0.008    4
58208.284404   14.964 0.025 0.024    2
58210.38142   14.976 0.05 0.042    2
58262.969745   15.069 0.027 0.048    2
58654.209185   13.784 0.017 0.017    2
58702.050858   14.047 0.012 0.006    2
58703.040048   13.893 0.011 0.007    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_11n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55260.365768   13.426 0.011 0.013    2
55297.251074   13.612 0.02 nan    1
55389.165798   14.062 0.015 0.019    2
55422.032156   14.243 0.018 0.007    2
55424.035184   14.208 0.013 0.017    2
55444.995202   14.333 0.015 0.004    2
55690.33885   15.966 0.053 0.037    2
55694.324538   15.925 0.043 0.028    2
55780.100842   16.394 0.078 0.151    2
55781.09741   16.659 0.093 0.113    2
55797.019318   16.509 0.089 0.056    2
55818.999185   16.651 0.086 0.014    2
55820.003146   16.591 0.051 0.04    4
56014.263542   14.761 0.018 0.015    2
56057.142484   14.344 0.013 0.013    2
56371.262591   13.438 0.052 0.052    2
56372.331737   13.349 0.018 0.067    2
56373.205903   13.338 0.011 0.003    2
56374.233428   13.358 0.016 0.003    2
56376.16147   13.343 0.012 0.009    2
56377.310403   13.357 0.012 0.001    2
56400.395989   13.412 0.016 0.015    2
56425.257946   13.438 0.033 0.06    2
56428.327218   13.469 0.018 0.007    2
56439.258684   13.473 0.014 0.02    2
56461.016574   13.553 0.011 0.005    2
56463.235433   13.578 0.009 0.007    2
56468.203078   13.592 0.015 0.008    2
56469.166646   13.583 0.018 0.006    2
56470.060982   13.584 0.014 0.005    2
56470.985932   13.6 0.012 0.009    2
56472.085664   13.599 0.011 0.009    2
56473.00939   13.615 0.013 0.011    2
56473.972931   13.601 0.012 0.005    2
56475.054712   13.617 0.016 0.007    2
56476.06686   13.606 0.009 0.012    4
56825.977042   15.717 0.047 0.017    2
56827.040386   15.78 0.035 0.039    5
56827.975663   15.963 0.118 nan    1
56836.230586   15.902 0.056 0.023    4
57156.319353   17.113 0.053 0.052    2
57170.997818   16.748 0.094 0.19    2
57174.981783   16.729 0.175 nan    1
57184.035385   16.708 0.118 0.005    2
57585.161308   13.462 0.014 0.005    2
57922.11737   14.852 0.022 0.015    2
57924.097928   14.908 0.02 0.0    2
58703.089469   13.367 0.01 0.002    2
58704.035694   13.354 0.015 0.002    2
58717.066495   13.301 0.016 0.018    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_12n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55260.366783   17.106 0.099 0.053    3
55289.396562   16.864 0.054 0.103    3
55297.252711   16.795 0.031 0.027    3
55389.167351   16.482 0.085 0.005    2
55422.033455   16.623 0.059 0.011    3
55424.036459   16.561 0.075 0.032    3
55444.996563   16.271 0.063 0.028    3
55690.340048   14.368 0.017 0.022    3
55694.325747   14.239 0.017 0.031    2
55780.102035   14.174 0.015 0.009    2
55781.098581   14.104 0.015 0.005    2
55797.020516   13.804 0.015 0.006    2
55819.000437   14.01 0.018 0.01    2
55820.004392   14.039 0.011 0.011    4
56014.264919   16.581 0.073 0.002    2
56057.144013   16.518 0.059 0.052    2
56371.263787   16.442 0.122 0.091    2
56372.332987   16.333 0.113 0.105    2
56373.207193   16.56 0.086 0.094    2
56374.235197   16.601 0.116 nan    1
56376.162687   16.49 0.082 0.026    2
56377.312297   16.547 0.058 0.025    2
56400.397166   16.705 0.071 0.06    2
56428.329306   16.52 0.127 0.087    2
56439.261069   16.396 0.127 0.075    2
56461.018224   16.576 0.063 0.006    2
56463.236656   16.441 0.065 0.015    2
56468.204302   16.455 0.074 0.05    2
56469.168066   16.412 0.085 0.001    2
56470.062165   16.435 0.05 0.17    2
56470.987118   16.377 0.059 0.063    2
56472.086856   16.3 0.052 0.077    2
56473.010528   16.422 0.054 0.031    2
56473.974116   16.269 0.068 0.126    2
56475.055896   16.362 0.068 0.027    2
56476.06813   16.284 0.051 0.052    4
56825.978353   16.161 0.055 0.033    3
56827.048314   16.155 0.05 0.025    8
56827.977418   16.118 0.078 0.149    3
56836.231839   16.075 0.051 0.039    6
57081.205053   15.887 0.116 0.154    2
57134.096244   15.894 0.087 0.063    2
57151.346278   16.077 0.089 nan    1
57156.321804   15.969 0.042 0.006    2
57170.999008   16.1 0.056 0.011    2
57174.983407   15.881 0.081 0.017    2
57184.037082   15.884 0.066 0.042    2
57585.162511   15.753 0.035 0.013    2
57922.118479   15.525 0.04 0.049    2
57924.099033   15.508 0.034 0.071    2
58208.298045   15.778 0.05 0.011    2
58212.383613   15.817 0.102 0.068    2
58215.362266   15.693 0.105 0.196    2
58703.090605   16.675 0.095 0.109    2
58717.067267   16.364 0.281 nan    1


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_13n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55287.280526   14.076 0.007 0.003    2
55309.105283   14.202 0.012 0.014    2
55423.061   14.913 0.015 0.018    2
55424.054499   14.932 0.02 0.003    2
55425.030575   14.952 0.02 0.019    2
55445.015859   15.141 0.023 0.023    2
55583.32978   16.477 0.07 0.035    2
55694.30319   14.862 0.017 0.013    2
55758.142323   13.86 0.02 0.004    2
55781.061146   13.676 0.01 0.015    2
55788.079376   13.665 0.01 0.002    2
55794.032689   13.631 0.009 0.002    2
55795.046023   13.637 0.021 0.0    2
55809.995945   13.369 0.088 nan    1
55821.000767   13.521 0.011 0.007    2
56000.227194   14.885 0.024 0.027    2
56008.190666   15.071 0.027 0.004    2
56015.191638   15.121 0.031 0.057    2
56016.23911   15.097 0.024 0.006    2
56057.338987   15.555 0.025 0.067    2
56328.332705   13.927 0.017 0.004    2
56362.226872   13.673 0.013 0.007    2
56371.340268   13.639 0.015 0.006    2
56372.179394   13.629 0.009 0.001    2
56374.290507   13.634 0.017 0.022    2
56375.218266   13.619 0.012 0.008    2
56376.206514   13.62 0.016 0.007    2
56377.210147   13.613 0.011 0.004    2
56394.39184   13.608 0.03 0.012    2
56421.35265   13.653 0.014 0.001    2
56438.275892   13.737 0.025 0.005    2
56459.046943   13.899 0.012 0.006    2
56460.012568   13.916 0.011 0.008    2
56461.05436   13.973 0.012 0.013    2
56463.226884   13.944 0.013 0.01    2
56464.233899   13.957 0.019 0.005    2
56468.18884   13.991 0.01 0.009    4
56469.146622   13.993 0.012 0.015    2
56470.121768   14.004 0.011 0.002    2
56471.023026   14.016 0.011 0.025    2
56472.104232   14.013 0.011 0.001    2
56825.997867   15.052 0.014 0.007    6
56827.084075   15.054 0.038 0.104    2
56827.985446   15.052 0.02 0.015    4
56833.991297   15.011 0.015 0.017    4
57112.14744   14.776 0.021 0.01    2
57118.143725   14.865 0.023 0.018    2
57170.150123   15.399 0.017 0.01    2
57171.014216   15.411 0.025 0.003    2
57172.040953   15.503 0.044 0.114    2
57179.031992   15.526 0.035 0.102    2
57585.149793   14.499 0.015 0.017    2
57586.085575   14.514 0.012 0.005    2
57922.013928   16.561 0.082 0.094    2
57924.113001   16.419 0.052 0.026    2
58210.356472   14.816 0.023 0.019    4
58213.390911   14.881 0.025 0.004    2
58596.33856   15.208 0.028 0.002    2
58703.068926   14.436 0.017 0.028    2
58704.096857   14.406 0.035 0.025    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_14n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55287.263504   14.576 0.014 0.011    2
55309.103083   14.771 0.016 0.01    2
55424.051409   15.874 0.042 0.055    2
55425.027483   15.918 0.034 0.045    2
55445.011371   16.209 0.075 0.023    2
55758.136679   15.238 0.033 0.037    2
55778.090248   14.835 0.021 0.006    2
55781.055569   14.776 0.016 0.033    2
55788.073369   14.638 0.017 0.016    2
55794.027166   14.505 0.018 0.011    2
55795.04054   14.465 0.02 0.005    2
55809.986954   14.195 0.022 0.001    2
55810.991853   14.171 0.023 0.021    2
55820.993944   14.036 0.013 0.004    2
56000.221659   13.379 0.015 0.012    2
56008.184566   13.438 0.015 0.019    2
56015.185353   13.434 0.014 0.005    2
56016.232643   13.461 0.012 0.011    2
56057.331951   13.65 0.017 0.003    2
56328.326903   15.752 0.125 nan    1
56362.21986   16.441 0.152 nan    1
56371.334286   16.423 0.125 0.029    2
56372.173222   16.541 0.096 0.08    2
56374.28423   16.612 0.148 nan    1
56375.212741   16.525 0.075 0.044    2
56376.200471   16.755 0.192 nan    1
56377.201532   16.635 0.078 0.008    2
56825.991223   13.603 0.007 0.007    6
56827.077859   13.596 0.022 0.011    2
56827.978884   13.578 0.01 0.01    4
56833.985404   13.61 0.009 0.006    4
57111.237816   14.864 0.03 0.003    2
57112.139451   14.941 0.028 0.021    2
57118.138364   15.037 0.046 0.017    2
57170.133127   15.484 0.033 0.003    2
57171.008775   15.534 0.038 0.138    2
57172.035579   15.608 0.066 0.027    2
57179.024419   15.503 0.042 0.033    2
57585.143945   13.965 0.014 0.009    2
57586.079431   13.956 0.015 0.011    2
57922.008936   14.305 0.019 0.006    2
57924.107849   14.293 0.025 nan    1
58596.333324   13.178 0.013 0.006    2
58703.063644   13.475 0.013 0.004    2
58704.09144   13.451 0.014 0.011    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_15n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55260.371408   17.387 0.244 nan    1
55297.378783   17.421 0.092 0.026    2
55780.104817   17.1 0.208 nan    1
55819.003544   16.763 0.13 0.155    2
56014.268256   16.176 0.077 0.133    2
56057.147743   15.718 0.042 0.056    2
56371.266742   15.452 0.041 0.002    2
56372.336042   15.462 0.074 0.044    2
56373.210235   15.431 0.054 0.013    2
56374.237792   15.407 0.039 0.049    2
56376.165718   15.598 0.05 0.009    2
56377.316345   15.684 0.057 nan    1
56400.400147   15.228 0.033 0.035    2
56424.360623   15.165 0.141 0.089    2
56425.263272   15.104 0.042 0.011    2
56428.332153   15.15 0.058 0.033    2
56439.264182   15.209 0.037 0.024    2
56461.021535   15.259 0.026 0.004    2
56463.23967   15.118 0.029 0.009    2
56468.208513   15.096 0.03 0.027    2
56469.170918   15.101 0.03 0.033    2
56470.064986   15.304 0.033 0.016    2
56470.989973   15.062 0.026 0.025    2
56472.089789   14.884 0.021 0.028    2
56473.01339   14.908 0.024 0.006    2
56473.976995   14.89 0.031 0.021    2
56475.058743   14.993 0.029 0.044    2
56476.071163   14.807 0.016 0.006    4
56825.981477   14.836 0.024 0.006    2
56827.062634   14.937 0.02 0.009    6
56827.980657   14.961 0.04 0.015    2
56836.227862   15.009 0.026 0.039    6
57134.105199   15.28 0.036 0.02    4
57135.094201   15.243 0.039 0.007    2
57171.001874   15.893 0.061 0.02    2
57172.002644   16.041 0.122 0.199    2
57174.986354   15.959 0.078 0.0    2
57182.130679   15.88 0.032 0.007    2
57184.040922   15.806 0.055 0.062    2
57585.165423   15.993 0.072 0.044    2
57922.121234   13.832 0.016 0.01    2
57924.10171   13.892 0.016 0.011    2
58208.300767   14.438 0.02 0.005    2
58212.386372   14.387 0.031 0.034    2
58215.365001   14.348 0.028 0.04    2
58703.093426   15.465 0.037 0.028    2
58704.039925   15.427 0.046 0.016    2
58717.070514   15.386 0.076 0.064    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_16n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55260.36289   12.79 0.011 0.004    2
55389.1693   12.78 0.007 0.008    2
55422.034925   12.786 0.007 0.002    2
55424.037871   12.785 0.007 0.004    2
55444.998084   12.778 0.007 0.001    2
55690.34147   12.77 0.007 0.003    2
55694.320111   12.782 0.008 0.005    2
55780.097895   12.77 0.01 0.002    2
55781.093748   12.774 0.006 0.004    2
55797.016296   12.766 0.011 0.001    2
55818.996032   12.756 0.009 0.007    2
55819.997005   12.773 0.01 0.002    2
56014.260155   12.746 0.009 0.009    2
56057.138709   12.805 0.011 0.0    2
56371.258483   15.512 0.037 0.027    2
56372.328642   15.644 0.095 0.059    2
56373.202778   15.473 0.058 0.042    2
56374.230227   15.482 0.049 0.05    2
56376.158437   15.499 0.03 0.002    2
56377.305348   15.493 0.026 0.003    2
56400.392943   15.545 0.027 0.003    2
56425.254036   15.815 0.111 0.059    2
56428.323352   15.576 0.065 0.078    2
56439.255503   15.568 0.052 0.004    2
56461.013616   15.427 0.021 0.005    2
56463.232269   15.451 0.034 0.044    2
56468.199993   15.391 0.024 0.026    2
56469.163472   15.367 0.033 0.026    2
56470.058005   15.284 0.021 0.029    2
56470.983049   15.323 0.022 0.032    2
56472.082708   15.302 0.022 0.01    2
56473.006497   15.299 0.024 0.019    2
56473.969982   15.3 0.025 0.024    2
56475.051799   15.283 0.02 0.003    2
56476.063751   15.302 0.017 0.004    4
56825.973912   12.77 0.008 0.007    2
56827.054427   12.768 0.006 0.004    6
56827.97275   12.774 0.012 0.009    2
56836.213094   12.781 0.008 0.004    6
57134.090109   12.783 0.016 0.006    2
57135.089846   12.781 0.008 0.011    2
57170.994881   12.775 0.007 0.006    2
57171.995566   12.786 0.015 0.003    2
57174.979181   12.767 0.01 0.01    2
57184.031409   12.781 0.011 0.008    2
57585.158425   12.787 0.01 0.002    2
57922.114652   12.775 0.006 0.007    2
57924.095238   12.773 0.009 0.008    2
58208.29363   12.776 0.01 0.008    2
58212.379657   12.792 0.015 0.001    2
58215.358215   12.779 0.01 0.004    2
58703.086489   12.765 0.008 0.004    2
58704.03249   12.772 0.011 0.002    2
58717.063581   12.779 0.011 0.0    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_17n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55287.263504   13.76 0.009 0.015    2
55309.103083   14.004 0.014 0.012    2
55423.058113   14.172 0.014 0.001    2
55424.051409   14.18 0.01 0.013    2
55425.027483   14.17 0.013 0.001    2
55445.011371   14.18 0.015 0.014    2
55583.327043   15.089 0.025 0.004    2
55694.30035   14.781 0.02 0.017    2
55758.136679   15.244 0.031 0.019    2
55778.090248   15.15 0.026 0.035    2
55781.055569   15.126 0.021 0.004    2
55788.073369   15.035 0.02 0.023    2
55794.027166   15.027 0.02 0.023    2
55795.04054   15.008 0.026 0.001    2
55809.98775   14.999 0.026 0.045    3
55810.991853   15.685 0.081 0.172    2
55820.993944   14.974 0.018 0.046    2
56000.221659   12.0 0.012 0.003    2
56008.184566   11.982 0.012 0.025    2
56015.185353   11.859 0.01 0.001    2
56016.232643   11.854 0.007 0.022    2
56057.331951   11.789 0.011 0.008    2
56328.327101   13.7 0.025 0.012    2
56362.220039   14.072 0.018 0.013    2
56371.334286   14.045 0.018 0.005    2
56372.173222   14.085 0.012 0.007    2
56374.284012   14.079 0.014 0.002    2
56375.212741   14.093 0.012 0.008    2
56376.200261   14.077 0.024 0.007    2
56377.201532   14.076 0.013 0.005    2
56394.386051   14.123 0.034 0.022    2
56421.346974   14.153 0.014 0.006    2
56438.270199   14.197 0.025 0.031    2
56459.040737   14.281 0.012 0.007    2
56460.007107   14.286 0.012 0.001    2
56461.048828   14.325 0.014 0.014    2
56463.220238   14.333 0.014 0.009    2
56464.228287   14.291 0.015 0.002    2
56468.183188   14.309 0.011 0.008    4
56469.141144   14.285 0.014 0.004    2
56470.11633   14.231 0.011 0.01    2
56471.016697   14.297 0.013 0.02    2
56472.094125   14.203 0.012 0.004    2
56825.991223   13.338 0.006 0.008    6
56827.077859   13.345 0.021 0.012    2
56827.985338   13.347 0.01 0.011    3
56833.987626   13.486 0.01 0.016    3
57111.237816   11.821 0.011 0.023    2
57112.139451   11.833 0.009 0.018    2
57118.138364   11.812 0.018 0.036    2
57171.008775   11.847 0.009 0.031    2
57172.035579   11.833 0.008 0.002    2
57179.024419   11.86 0.011 0.03    2
57585.143945   14.324 0.014 0.002    2
57586.079431   14.291 0.014 0.01    2
57922.008936   14.096 0.012 0.007    2
57924.108017   13.946 0.011 0.015    2
58210.351026   12.477 0.013 0.003    4
58213.384909   12.491 0.015 0.009    2
58596.333324   13.49 0.013 0.013    2
58703.063644   14.285 0.013 0.005    2
58704.09144   14.289 0.018 0.011    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_19n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55244.338646   15.522 0.018 0.035    2
55260.38442   15.769 0.041 0.005    2
55374.148618   16.724 0.087 0.117    2
55426.069945   16.396 0.066 0.013    2
55428.086325   16.335 0.046 0.039    4
55439.046709   16.186 0.051 0.011    2
55690.360164   13.784 0.013 0.01    2
55763.990353   14.237 0.012 0.011    2
55790.069147   14.473 0.031 0.006    2
55804.060974   14.624 0.017 0.023    2
55809.031834   14.69 0.016 0.002    2
55810.013806   14.723 0.021 0.005    2
55820.025062   14.86 0.028 0.008    2
55820.977398   14.873 0.022 0.005    2
55822.003985   14.837 0.015 0.012    3
55822.991851   14.823 0.023 0.019    2
55824.012307   14.864 0.02 0.002    2
56372.289672   13.569 0.027 0.009    2
56374.202982   13.546 0.021 0.0    2
56375.197796   13.57 0.011 0.006    2
56376.233709   13.581 0.009 0.008    2
56377.268909   13.583 0.012 0.017    2
56422.33291   14.003 0.032 0.001    2
56428.164207   14.049 0.012 0.009    2
56438.295362   14.129 0.018 0.016    2
56439.279384   14.149 0.026 0.018    2
56459.110276   14.317 0.02 0.002    2
56461.035091   14.357 0.013 0.029    2
56464.249438   14.366 0.012 0.004    2
56466.215469   14.402 0.011 0.003    2
56467.209873   14.393 0.013 0.011    2
56468.222896   14.388 0.015 0.003    2
56469.127734   14.427 0.013 0.005    2
56470.067392   14.385 0.012 0.002    2
56470.992499   14.406 0.018 0.007    2
56472.10793   14.44 0.013 0.014    2
56473.027016   14.43 0.012 0.004    2
56473.979492   14.441 0.015 0.011    2
56830.977566   14.545 0.016 0.007    2
56831.972116   14.534 0.013 0.018    4
56833.009662   14.507 0.013 0.017    3
56834.015488   14.503 0.015 0.009    2
56837.026537   14.447 0.016 0.018    2
56839.978027   14.382 0.016 0.013    2
57081.25366   14.065 0.041 0.028    2
57094.325813   14.163 0.016 0.015    2
57172.019298   14.673 0.03 0.078    2
57178.225526   14.704 0.019 0.016    2
57185.010226   14.664 0.025 0.003    2
57199.972759   14.79 0.024 0.049    2
57204.076705   14.971 0.047 0.015    2
57570.225822   14.769 0.02 0.003    2
57923.031317   15.092 0.029 0.041    2
57924.151464   15.04 0.022 0.01    2
58213.256608   15.278 0.047 0.076    2
58216.305438   15.306 0.035 0.01    2
58224.34302   15.191 0.03 0.055    2
58704.053565   16.231 0.066 0.013    2
58721.029442   16.141 0.041 0.053    4


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_1n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55228.166541   15.919 0.059 0.064    3
55270.318431   15.116 0.013 0.014    4
55282.124998   14.83 0.016 0.009    4
55298.024398   14.534 0.007 0.011    12
55299.106499   14.526 0.01 0.007    4
55305.111746   14.429 0.007 0.019    8
55307.284841   14.414 0.011 0.014    4
55693.98206   14.281 0.013 0.025    4
55724.103756   14.556 0.018 0.017    4
55755.020369   14.903 0.029 0.028    4
55771.004567   15.046 0.024 0.032    4
55772.001612   14.999 0.03 0.058    4
55933.355382   16.585 0.08 0.048    4
55940.270508   16.622 0.079 0.084    3
55994.134917   16.581 0.118 0.059    2
55997.168346   16.616 0.064 0.062    4
56015.198739   16.523 0.072 0.061    3
56016.066279   16.576 0.086 0.045    4
56049.002966   16.705 0.105 0.11    3
56360.145841   13.775 0.007 0.013    8
56365.118775   13.728 0.014 0.028    4
56372.124635   13.703 0.009 0.012    4
56374.087927   13.695 0.009 0.017    4
56375.090086   13.676 0.012 0.01    4
56376.127619   13.659 0.017 0.05    4
56377.166205   13.658 0.007 0.01    8
56378.258777   13.668 0.013 0.013    4
56399.011589   13.54 0.013 0.008    4
56400.990603   13.542 0.011 0.029    3
56411.98897   13.512 0.013 0.019    3
56412.979318   13.482 0.01 0.009    4
56418.009381   13.477 0.007 0.011    4
56420.222307   13.473 0.01 0.015    4
56421.120183   13.462 0.008 0.015    8
56428.153252   13.451 0.008 0.011    4
56431.971919   13.465 0.01 0.013    4
56439.009164   13.424 0.008 0.006    3
56445.079222   13.423 0.009 0.02    4
56448.132487   13.417 0.007 0.031    4
56455.00509   13.429 0.008 0.012    4
56759.032842   15.522 0.04 0.053    4
56778.032927   15.782 0.032 0.044    4
56779.03033   15.822 0.038 0.024    4
56787.092289   15.885 0.031 0.014    4
56788.09525   15.844 0.028 0.023    8
56789.165632   16.008 0.05 0.041    4
56795.15038   16.021 0.042 0.027    4
57112.084946   17.154 0.213 nan    1
57130.990554   16.695 0.095 0.094    3
57152.973961   16.343 0.055 0.038    4
57161.982327   16.313 0.058 0.045    4
57171.145771   15.989 0.024 0.018    4
57570.072999   14.381 0.056 0.075    4
57587.059097   14.42 0.013 0.018    4
58247.217963   14.41 0.023 0.011    3
58248.156255   14.563 0.063 0.02    2
58249.013435   14.469 0.016 0.018    4
58318.980738   14.255 0.017 0.024    4


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_20n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55296.284752   17.138 0.109 0.035    3
55297.315041   17.101 0.049 0.033    3
55374.143227   16.768 0.066 0.029    3
55426.07735   16.683 0.046 0.031    6
55431.080989   16.542 0.09 0.066    3
55456.012035   16.593 0.103 0.041    3
55699.293509   15.81 0.041 0.035    3
55772.991436   15.342 0.038 0.022    3
55790.058825   15.242 0.036 0.008    2
55790.981006   15.307 0.037 0.008    2
55794.078059   15.362 0.032 0.038    2
55795.064452   15.256 0.035 0.056    3
55803.060105   15.331 0.034 0.044    3
55804.052453   15.273 0.027 0.047    3
55809.046767   15.357 0.039 0.01    3
55819.009838   15.168 0.03 0.007    3
55820.016631   15.255 0.028 0.008    3
55821.023309   15.062 0.045 nan    1
55836.986959   14.97 0.026 0.005    3
56075.185936   13.898 0.025 0.012    3
56319.38143   14.316 0.024 0.016    3
56362.235134   14.171 0.022 0.026    3
56365.296117   14.22 0.029 0.008    2
56371.358429   14.023 0.023 0.01    2
56372.35406   13.889 0.038 0.049    2
56373.232564   14.173 0.027 0.023    2
56375.241014   14.263 0.024 0.01    3
56377.186117   14.284 0.029 0.018    3
56394.362033   13.872 0.035 0.011    2
56421.335095   14.245 0.033 0.007    2
56422.360859   14.013 0.044 nan    1
56458.090078   14.401 0.033 nan    1
56460.051082   14.504 0.019 0.043    5
56461.175928   14.383 0.027 0.018    2
56463.156204   14.481 0.024 0.002    2
56464.217107   14.435 0.02 0.023    3
56465.20056   14.102 0.051 nan    1
56467.234237   14.502 0.025 0.027    2
56469.200105   14.268 0.028 0.045    2
56470.162956   14.468 0.028 0.034    2
56754.404373   14.608 0.027 0.005    2
56779.088727   14.346 0.022 0.02    3
56829.965375   14.388 0.027 0.007    3
56830.993431   14.161 0.02 0.022    3
56831.976184   14.386 0.034 0.036    3
56834.006891   14.333 0.028 0.014    3
56836.984614   14.232 0.025 0.003    2
56838.987651   14.288 0.022 0.005    3
56840.979326   14.256 0.022 0.011    3
57112.180203   14.445 0.028 0.005    3
57122.211496   14.403 0.026 0.008    3
57134.139926   14.24 0.021 0.022    3
57138.112546   14.337 0.022 0.033    3
57174.991577   14.265 0.024 0.021    3
57183.994825   14.277 0.024 0.03    3
57198.99062   14.427 0.023 0.027    3
57571.152408   14.789 0.028 0.029    3
57922.975896   14.89 0.024 0.021    3
57924.142345   14.834 0.019 0.007    3
57932.191552   14.719 0.024 0.029    3
58209.297868   15.015 0.036 0.011    3
58213.373358   14.696 0.036 0.045    2
58247.329254   14.709 0.037 0.027    2
58596.410942   14.789 0.028 0.032    3
58704.116135   14.747 0.028 0.002    2
58719.073923   14.876 0.03 0.009    3


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_21n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55244.372926   13.436 0.01 0.036    3
55260.393163   13.3 0.012 0.011    3
55374.15803   12.821 0.009 0.001    2
55426.079206   12.754 0.008 0.007    3
55428.099209   12.759 0.007 0.009    6
55439.056165   12.766 0.009 0.014    4
55690.389944   14.1 0.011 0.01    4
55764.000408   14.912 0.016 0.007    4
55790.077519   15.138 0.028 0.031    4
55804.070676   15.271 0.018 0.022    6
55809.040546   15.296 0.016 0.032    4
55810.022725   15.334 0.018 0.044    4
55820.033333   15.378 0.019 0.021    4
55820.987356   15.376 0.021 0.044    4
55822.008815   15.444 0.014 0.025    8
55822.999855   15.437 0.02 0.025    4
55824.02201   15.403 0.024 0.042    4
56372.297867   12.944 0.018 0.011    3
56374.211026   13.002 0.01 0.01    4
56375.207028   13.003 0.01 0.032    3
56376.241647   13.007 0.008 0.011    4
56377.282031   12.999 0.011 0.029    3
56422.341091   13.121 0.016 0.023    3
56428.172084   13.146 0.01 0.009    2
56438.303648   13.186 0.009 0.012    3
56439.28769   13.213 0.012 0.008    3
56459.11918   13.304 0.015 0.002    2
56461.042965   13.303 0.009 0.002    4
56464.258656   13.326 0.009 0.008    4
56466.223391   13.388 0.013 0.023    4
56467.217869   13.344 0.008 0.022    4
56468.23087   13.362 0.012 0.031    4
56469.135489   13.361 0.007 0.005    4
56470.075639   13.389 0.009 0.015    4
56471.000535   13.363 0.008 0.019    4
56472.117301   13.442 0.008 0.034    4
56473.035268   13.398 0.009 0.015    4
56473.988066   13.407 0.01 0.01    3
56830.986096   16.224 0.043 0.071    4
56831.98121   16.242 0.03 0.038    8
56833.022709   16.244 0.035 0.045    8
56834.026228   16.238 0.041 0.048    4
56837.035276   16.226 0.04 0.04    4
56839.986495   16.243 0.034 0.024    4
57172.026956   12.973 0.011 0.013    4
57178.233461   12.978 0.008 0.01    4
57185.032087   12.93 0.014 0.016    4
57198.059611   12.901 0.01 0.007    3
57199.983501   12.889 0.009 0.008    4
57204.088207   12.873 0.009 0.021    3
57570.234304   14.397 0.012 0.024    4
57923.044137   15.217 0.023 0.037    4
57924.158696   15.191 0.016 0.03    4
58213.263994   12.712 0.011 0.006    4
58216.312812   12.723 0.007 0.019    4
58224.350923   12.712 0.008 0.022    4
58704.061319   15.784 0.037 0.046    4
58721.046923   15.943 0.033 0.03    6


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_22n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55258.365687   13.042 0.006 0.003    3
55261.330871   13.022 0.011 0.017    3
55271.278023   13.046 0.007 0.002    3
55422.105616   13.249 0.008 0.002    3
55431.071484   13.216 0.008 0.01    3
55432.065541   13.198 0.01 0.007    3
55439.070925   13.213 0.01 0.009    3
55779.141531   13.49 0.008 0.007    3
55809.06321   13.555 0.01 0.022    3
55810.059796   13.536 0.012 0.002    3
55828.995965   13.588 0.011 0.006    3
55993.336276   14.627 0.014 0.027    3
56000.369257   14.718 0.027 0.021    3
56008.289585   14.626 0.012 0.003    3
56015.220123   14.517 0.018 0.018    3
56068.324856   14.427 0.015 0.016    3
56137.996293   14.631 0.021 0.015    3
56384.34171   15.53 0.021 0.009    3
56439.347991   15.859 0.09 0.077    3
56470.087383   15.926 0.032 0.021    3
56471.069348   15.973 0.033 0.033    3
56472.164445   15.941 0.036 0.071    3
56473.070041   16.047 0.048 nan    1
56474.045654   15.938 0.024 0.036    3
56475.129371   15.974 0.034 0.056    3
56483.099432   15.835 0.011 0.013    26
56484.023588   15.777 0.029 0.036    3
56485.12337   15.72 0.022 0.008    3
56487.134974   15.608 0.024 0.026    3
56488.163227   15.408 0.024 0.013    3
56489.074814   15.371 0.025 0.023    3
56492.068399   15.43 0.015 0.014    8
56494.016316   15.604 0.028 0.034    6
56848.040713   14.963 0.007 0.009    23
57081.278697   15.655 0.088 0.038    2
57094.337945   15.661 0.039 0.041    3
57203.137324   15.562 0.014 0.006    3
57204.132052   15.632 0.064 0.03    3
57212.977389   15.859 0.045 0.043    3
57214.025153   15.872 0.038 0.024    4
57575.077411   15.915 0.045 0.084    3
57599.123376   16.112 0.038 0.044    3
57924.182053   15.834 0.032 0.02    3
57925.1082   15.905 0.044 0.056    3
58215.376054   15.764 0.057 0.038    3
58247.319476   15.64 0.037 0.016    6
58704.074041   15.338 0.029 0.018    3
58706.139528   15.23 0.018 0.011    3
58726.04101   15.644 0.056 0.061    3


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_23n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55298.124432   17.245 0.09 0.115    3
55299.305718   17.17 0.067 0.002    2
55305.290293   17.21 0.069 0.043    3
55326.351624   15.886 0.023 0.038    2
55426.121188   16.123 0.049 0.057    2
55431.054665   16.515 0.061 0.057    2
55432.057861   16.356 0.05 0.085    4
55433.029294   16.598 0.06 0.015    2
55435.035994   16.37 0.065 0.058    3
55437.068929   16.827 0.104 0.033    3
55439.033109   16.565 0.088 0.039    3
55463.013058   16.617 0.286 nan    1
55698.333411   17.054 0.141 nan    1
55763.004889   16.568 0.138 nan    1
55779.031856   17.027 0.106 0.01    2
55781.118617   16.919 0.08 0.061    2
55810.052136   16.977 0.078 0.045    4
55818.05951   15.236 0.029 0.072    2
55822.983438   14.824 0.017 0.002    2
55823.992876   14.974 0.02 0.007    2
55992.32934   15.059 0.032 0.016    2
55994.24783   14.953 0.029 0.021    2
55995.288335   14.848 0.023 0.005    2
55998.309406   15.764 0.055 0.027    2
56000.249801   15.732 0.04 0.03    4
56005.275764   16.577 0.07 0.013    2
56008.253666   16.46 0.069 0.005    2
56011.258719   16.673 0.081 0.085    2
56013.268641   16.864 0.105 0.043    2
56015.322749   16.525 0.077 0.043    2
56016.177153   16.458 0.094 0.004    2
56056.346127   16.624 0.051 0.016    4
56068.326503   14.733 0.029 0.028    2
56070.20424   14.804 0.037 0.042    2
56071.114651   14.875 0.032 0.016    2
56075.176031   15.18 0.018 0.019    4
56079.071616   16.082 0.083 0.268    2
56459.035873   16.629 0.084 0.016    3
56470.096434   16.76 0.049 0.02    4
56471.027381   16.716 0.047 0.035    4
56472.159476   16.678 0.044 0.048    6
56473.056574   16.648 0.047 0.064    4
56474.009327   16.321 0.035 0.025    4
56475.080793   15.943 0.026 0.017    4
56479.099385   14.956 0.012 0.022    10
56480.083299   14.596 0.008 0.006    8
56483.084367   14.295 0.007 0.012    16
56484.034918   14.134 0.012 0.029    4
56485.093986   14.202 0.022 0.031    2
56486.019552   14.539 0.027 nan    1
56487.083408   14.782 0.015 0.014    4
56488.189467   14.846 0.061 nan    1
56489.053457   14.598 0.037 nan    1
56492.072363   14.119 0.009 0.014    9
56494.968639   14.867 0.024 0.018    2
56841.075658   16.746 0.069 0.076    3
56845.15444   16.681 0.027 0.038    15
56848.138256   16.588 0.044 0.042    8
56849.053698   16.518 0.073 0.048    3
56850.05819   16.644 0.039 0.043    9
57094.34295   16.59 0.106 0.168    2
57112.270896   17.116 0.123 0.01    2
57152.141763   14.947 0.034 0.008    2
57162.244368   15.641 0.055 0.165    2
57165.03783   16.032 0.056 0.041    4
57203.052873   17.348 0.137 nan    1
57210.995111   17.32 0.087 0.163    2
57575.068434   14.596 0.019 0.054    4
57601.068686   17.126 0.187 nan    1
57923.061527   16.264 0.056 0.012    2
57924.165116   16.447 0.064 0.033    2
57925.09919   16.27 0.052 0.026    4
58224.311897   16.266 0.093 0.197    2
58247.31318   16.346 0.155 0.022    2
58249.101974   16.238 0.176 nan    1
58250.188599   16.377 0.08 0.065    2
58651.248678   15.578 0.041 nan    1
58726.02391   16.202 0.088 0.007    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_26n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55258.380313   16.439 0.046 0.03    2
55261.338612   16.516 0.087 0.093    2
55271.292922   16.439 0.041 0.01    2
55437.053941   16.369 0.098 nan    1
55439.021488   16.334 0.076 0.053    2
55463.004262   16.401 0.071 0.025    2
55464.021068   16.381 0.086 0.05    2
55781.109638   13.102 0.008 0.005    2
55805.042052   13.713 0.019 0.006    2
55816.033553   14.219 0.015 0.0    2
55817.056951   14.28 0.019 0.027    2
55829.003537   14.689 0.022 0.001    2
55995.251747   16.458 0.09 0.032    2
56000.291472   16.12 0.285 nan    1
56012.269142   16.225 0.058 0.041    2
56016.209955   16.485 0.1 0.102    2
56020.257327   16.287 0.061 0.113    2
56439.296053   16.717 0.207 nan    1
56467.279331   16.645 0.303 nan    1
56472.204864   16.484 0.051 0.022    2
56473.05522   16.408 0.065 0.094    2
56474.007541   16.552 0.074 0.054    2
56475.137037   16.523 0.077 0.032    2
56485.017087   16.438 0.066 0.024    2
56486.087323   16.477 0.054 0.102    4
56486.982078   16.485 0.072 0.041    2
56488.090606   16.479 0.057 0.03    4
56492.078711   16.487 0.042 0.039    8
56495.121345   16.422 0.037 0.045    4
56502.128969   16.462 0.067 0.061    2
56504.039014   16.297 0.224 nan    1
56841.065838   16.589 0.09 0.025    2
56848.041836   16.462 0.056 0.108    4
56850.048215   16.579 0.105 0.044    2
56850.98703   16.503 0.074 0.027    2
57138.12241   16.402 0.208 nan    1
57162.219655   16.573 0.087 0.066    2
57203.155394   16.535 0.051 0.088    2
57215.985402   16.624 0.058 0.031    7
57575.997611   16.603 0.112 0.031    2
57925.147144   16.519 0.064 0.069    4
58224.336078   16.475 0.114 0.232    2
58651.236011   16.506 0.05 0.069    4
58703.161943   16.636 0.379 nan    1


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_28n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55261.3411   16.102 0.059 0.047    2
55271.38996   16.255 0.032 0.009    2
55437.060374   15.456 0.021 0.029    2
55439.027579   15.601 0.025 0.029    2
55463.010509   15.191 0.024 0.01    2
55464.028603   15.118 0.027 0.008    2
55781.112259   14.243 0.014 0.008    2
55805.044881   14.592 0.033 0.09    2
55816.03645   14.011 0.014 0.013    2
55817.059669   14.111 0.015 0.002    2
55829.006425   14.159 0.014 0.01    2
55995.254271   13.288 0.014 0.006    2
56000.294201   13.159 0.02 0.005    2
56012.272241   13.163 0.019 0.024    2
56016.213024   13.18 0.015 0.006    2
56020.260313   13.004 0.014 0.01    2
56439.299095   13.878 0.023 0.004    2
56467.282276   14.278 0.021 0.008    2
56472.207523   14.278 0.011 0.002    2
56473.057833   14.447 0.014 0.02    2
56474.010526   14.248 0.015 0.013    2
56475.139776   14.272 0.013 0.018    2
56485.019803   14.004 0.015 0.032    2
56486.089997   13.999 0.009 0.017    4
56486.984741   14.071 0.013 0.012    2
56488.09323   14.041 0.01 0.018    4
56490.126618   14.019 0.015 0.002    2
56492.081668   13.998 0.008 0.008    8
56495.1242   13.713 0.007 0.007    4
56502.131902   13.775 0.014 0.025    2
56504.072222   13.869 0.019 0.028    4
56841.068681   12.903 0.008 0.005    2
56848.14157   12.869 0.006 0.007    9
56850.051127   12.838 0.01 0.001    2
56850.989859   12.747 0.011 0.005    2
57094.339724   12.436 0.012 0.009    2
57138.126547   12.913 0.01 0.004    2
57162.222536   12.79 0.008 0.005    2
57204.189381   12.831 0.039 nan    1
57211.134681   12.849 0.008 0.006    2
57215.985744   13.064 0.006 0.003    8
57576.000212   13.397 0.016 0.02    2
57925.149824   12.822 0.008 0.003    4
58224.338574   12.959 0.013 0.001    2
58247.292356   12.745 0.026 0.017    2
58249.147661   12.613 0.031 0.023    2
58651.238594   14.038 0.01 0.007    4
58703.164446   14.006 0.023 0.005    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_2n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55248.309211   16.641 0.031 0.084    3
55282.133806   16.554 0.062 0.025    3
55305.081579   16.538 0.029 0.028    11
55760.0184   14.665 0.015 0.012    3
55775.989986   13.972 0.009 0.017    3
55776.988862   14.214 0.011 0.013    3
55778.976449   14.068 0.01 0.009    3
55994.121769   15.75 0.046 0.038    3
55995.139222   15.267 0.031 0.012    3
55997.156583   15.933 0.039 0.026    3
56000.139744   16.158 0.057 0.037    3
56008.171645   16.196 0.046 0.024    3
56016.109806   16.24 0.047 0.036    3
56042.062494   16.68 0.087 0.088    2
56362.162217   16.801 0.076 0.002    2
56365.155866   16.805 0.076 0.169    2
56373.127862   16.732 0.085 0.072    3
56374.075022   16.725 0.111 0.173    2
56376.144303   16.756 0.066 0.035    3
56377.236281   16.691 0.057 0.043    3
56378.050394   16.593 0.057 0.089    3
56404.004331   16.564 0.113 0.063    2
56413.001902   16.499 0.05 0.018    3
56418.008348   16.541 0.061 0.061    4
56419.234925   16.381 0.039 0.039    3
56420.245698   16.48 0.052 0.043    3
56421.148174   16.383 0.045 0.034    8
56422.987056   16.322 0.052 0.003    3
56438.148475   16.337 0.069 0.059    2
56438.98478   16.515 0.075 0.077    3
56447.161322   16.286 0.034 0.023    3
56448.144338   16.292 0.04 0.048    6
56460.142842   16.341 0.044 0.096    3
56751.301273   16.64 0.028 0.015    3
56760.020116   16.625 0.094 0.019    2
56786.994589   16.818 0.082 0.056    2
56788.120939   16.655 0.053 0.056    5
56789.124426   16.81 0.081 0.004    2
56798.955665   16.649 0.07 0.045    3
57074.203894   16.55 0.061 0.046    3
57080.189761   16.532 0.106 0.001    2
57113.063432   16.627 0.063 0.038    3
57115.060031   16.419 0.085 0.2    2
57118.109046   16.724 0.073 0.029    3
57169.002692   16.648 0.025 0.005    3
57587.043078   16.566 0.074 0.056    3
57927.122792   16.415 0.103 0.034    2
58247.232099   16.556 0.13 nan    1
58248.990319   16.661 0.164 nan    1
58702.978644   16.446 0.071 0.087    3
58705.001348   16.552 0.088 0.047    3
58705.984267   16.349 0.042 0.029    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_30n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55258.299143   13.732 0.009 0.013    2
55422.089989   13.785 0.014 0.0    2
55423.027403   13.241 0.012 0.001    2
55464.011892   11.707 0.008 0.006    2
55696.323736   12.958 0.012 0.008    2
55697.368201   12.295 0.013 0.002    2
55779.077777   13.737 0.013 0.004    2
55782.15844   13.659 0.011 0.011    2
55806.004025   13.738 0.013 0.003    2
55814.991719   13.896 0.016 0.009    2
55818.051995   13.52 0.017 0.016    2
55838.006433   13.71 0.013 0.015    2
55994.261335   13.494 0.016 0.012    2
55995.281348   13.49 0.018 0.023    2
56000.267608   13.163 0.017 0.006    2
56015.225929   11.981 0.009 0.0    2
56459.980393   12.264 0.009 0.003    2
56470.174235   10.708 0.012 nan    1
56471.098311   11.111 0.011 nan    1
56472.146316   11.604 0.013 0.02    2
56473.087529   12.016 0.014 0.005    2
56474.016901   12.499 0.012 0.009    2
56475.112243   12.927 0.013 0.013    2
56485.026548   13.336 0.019 0.012    2
56486.047505   13.127 0.009 0.023    3
56487.042832   12.983 0.009 0.013    4
56488.089573   12.696 0.009 0.018    4
56489.042958   12.578 0.016 0.006    2
56490.08935   12.103 0.006 0.009    6
56494.175384   10.126 0.016 nan    1
56496.023308   10.013 0.019 nan    1
56501.149904   11.373 0.008 0.0    2
56750.308062   12.736 0.013 0.021    2
56841.050552   12.538 0.009 0.015    2
56848.145344   12.949 0.007 0.007    4
56850.006206   13.023 0.012 0.018    2
56851.995401   13.006 0.011 0.013    2
56853.058587   12.828 0.007 0.003    4
57113.185792   11.596 0.01 0.021    2
57199.993316   10.873 0.012 0.01    2
57216.167352   12.978 0.015 nan    1
57219.993014   12.863 0.009 0.006    2
57221.042715   12.718 0.008 0.0    2
57224.167858   11.872 0.012 0.012    2
57576.172879   12.462 0.011 0.011    2
57925.157062   10.967 0.006 0.01    4
58213.397739   12.137 0.009 0.0    2
58249.089728   12.043 0.026 nan    1
58250.25012   12.101 0.012 0.0    2
58651.29589   11.32 0.011 0.006    2
58704.151048   11.827 0.01 0.005    2
58706.144588   11.603 0.013 0.005    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_31n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55261.349533   16.179 0.045 0.042    2
55275.376904   16.091 0.023 0.013    2
55280.267515   16.164 0.027 0.031    2
55467.002924   16.268 0.056 0.082    2
55696.256039   15.863 0.031 0.033    2
55697.27137   15.899 0.038 0.013    2
55698.274331   16.048 0.029 0.006    2
55699.278355   16.042 0.037 0.08    2
55728.314798   16.094 0.059 0.051    2
55800.009868   15.45 0.046 0.006    2
55816.076774   15.242 0.041 0.029    2
55993.298178   14.734 0.017 0.02    2
55994.32285   14.768 0.018 0.035    2
55997.314539   14.764 0.019 0.009    2
56000.282108   14.697 0.029 0.051    2
56012.256514   14.515 0.015 0.027    2
56016.197159   14.658 0.022 0.0    2
56058.322149   14.176 0.01 0.004    2
56439.309127   13.15 0.018 0.01    2
56471.172904   13.11 0.01 0.007    2
56475.068832   13.099 0.013 0.001    2
56488.061781   12.933 0.009 0.008    4
56489.106177   12.927 0.009 0.008    4
56490.090693   12.938 0.005 0.003    10
56492.070804   12.963 0.006 0.004    8
56497.109511   12.953 0.011 0.005    2
56502.006034   12.997 0.01 0.016    2
56503.002133   13.019 0.009 0.006    2
56504.073144   12.994 0.006 0.005    6
56841.040518   12.583 0.008 0.001    2
56844.034473   12.579 0.024 0.002    2
56848.08431   12.616 0.007 0.007    5
56867.016747   12.692 0.016 0.014    2
56868.00468   12.66 0.007 0.005    4
57094.354939   12.991 0.01 0.003    2
57211.169721   12.957 0.008 0.002    2
57219.980213   12.992 0.009 0.009    2
57221.063536   13.007 0.006 0.003    4
57223.223895   13.023 0.012 0.005    2
57578.060808   12.836 0.021 0.014    2
57925.245003   12.921 0.02 0.005    3
58247.350388   13.071 0.015 0.004    4
58250.217736   13.108 0.041 nan    1
58585.309389   13.209 0.029 0.001    2
58651.310493   13.252 0.011 0.016    2
58704.166085   13.389 0.012 0.0    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_32n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55696.323736   14.039 0.013 0.015    2
55697.368201   14.072 0.017 0.011    2
55698.281974   14.09 0.019 0.012    2
55779.077777   14.769 0.033 0.033    2
55781.12723   14.872 0.025 0.045    2
55782.15844   14.884 0.038 0.059    2
55804.997321   14.982 0.044 0.055    2
55806.008381   15.052 0.026 0.034    4
55814.991719   15.054 0.045 0.074    2
55817.025807   15.17 0.023 0.041    4
55818.051995   15.22 0.022 0.045    2
55838.006225   15.146 0.063 nan    1
55994.261147   16.344 0.129 nan    1
55995.281348   16.294 0.083 0.129    2
56000.30958   15.436 0.162 nan    1
56485.10226   17.224 0.159 nan    1
57220.010149   17.405 0.219 nan    1


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_33n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55261.343778   13.935 0.013 0.012    2
55275.318363   13.941 0.009 0.009    4
55280.250346   13.932 0.01 0.003    2
55466.998898   13.907 0.014 0.004    2
55696.252508   13.439 0.009 0.006    2
55697.267898   13.449 0.013 0.007    2
55698.270825   13.435 0.011 0.007    2
55699.275007   13.432 0.014 nan    1
55728.308479   13.177 0.012 0.005    2
55800.00364   12.344 0.02 0.007    2
55816.070414   10.831 0.014 0.052    2
55839.001523   12.436 0.016 0.004    2
55993.291908   13.63 0.013 0.001    2
55994.316815   13.609 0.013 0.003    2
55997.308708   13.647 0.016 0.003    2
56000.276149   13.657 0.025 0.0    2
56012.248937   13.674 0.013 0.015    2
56016.190132   13.701 0.018 0.008    2
56058.314824   13.781 0.009 0.008    2
56439.301868   13.954 0.022 0.004    2
56471.166713   13.962 0.01 0.009    2
56475.062671   13.937 0.011 0.003    2
56488.055397   13.929 0.008 0.01    4
56489.093584   13.945 0.011 0.01    4
56490.084054   13.962 0.005 0.004    10
56492.063887   13.937 0.007 0.006    8
56497.102794   13.971 0.013 0.006    2
56501.99818   13.956 0.012 0.007    2
56502.993065   13.957 0.016 0.006    2
56504.066471   13.954 0.011 0.007    6
56841.033753   13.968 0.012 0.006    2
56844.027438   14.001 0.036 0.013    2
56848.077419   13.958 0.008 0.005    5
56867.008313   13.955 0.023 0.004    2
56867.99652   13.959 0.009 0.003    4
57094.348658   13.957 0.02 0.004    2
57211.151264   13.966 0.007 0.002    2
57219.973926   13.956 0.01 0.01    2
57221.056223   13.977 0.01 0.002    4
57223.217658   13.977 0.013 0.001    2
57578.05318   13.96 0.022 0.021    2
57925.229661   13.937 0.025 0.017    4
58247.344444   13.976 0.016 0.008    4
58250.210374   13.959 0.013 0.001    2
58585.303416   13.976 0.059 nan    1
58651.303858   13.959 0.014 0.004    2
58704.158437   13.978 0.02 0.006    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_34n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55261.351073   14.546 0.015 0.01    3
55277.283062   14.148 0.009 0.006    3
55280.282319   13.89 0.011 0.013    3
55467.008096   14.807 0.018 0.015    3
55696.260534   14.669 0.015 0.017    3
55697.275748   14.736 0.015 0.013    3
55698.278892   14.9 0.015 0.003    3
55699.282801   14.75 0.016 0.004    3
55728.316276   14.712 0.024 0.01    2
55800.011333   15.346 0.043 0.03    2
55816.079307   15.103 0.03 0.026    2
55993.299614   14.016 0.016 0.041    2
55994.324245   14.121 0.02 0.061    2
55997.315931   13.929 0.015 0.029    2
56000.283311   13.925 0.038 nan    1
56012.258294   14.207 0.019 0.045    2
56016.198882   14.002 0.018 0.014    2
56058.323856   14.392 0.014 0.015    2
56439.310648   12.025 0.013 0.009    2
56471.174354   11.836 0.011 0.004    2
56475.070261   11.776 0.012 0.001    2
56488.063306   11.845 0.009 0.014    4
56489.1077   12.065 0.01 0.008    4
56490.092409   11.91 0.005 0.005    10
56492.073973   12.012 0.007 0.006    8
56497.112019   11.897 0.012 0.012    2
56502.008276   11.982 0.01 0.001    2
56503.003727   11.866 0.012 0.009    2
56504.074692   11.856 0.007 0.006    6
56841.042353   12.078 0.009 0.009    3
56844.03591   12.135 0.052 nan    1
56848.119319   12.113 0.007 0.006    8
56867.018661   12.048 0.012 0.012    3
56868.006631   12.033 0.006 0.008    6
57082.386442   12.221 0.016 0.005    2
57094.357167   12.209 0.013 0.001    2
57211.183295   12.757 0.008 0.001    2
57219.982423   13.091 0.012 0.005    2
57221.06501   13.035 0.008 0.007    4
57223.225324   12.809 0.011 0.005    2
57578.062324   12.275 0.021 0.003    2
57925.236556   12.627 0.015 0.005    4
58247.351839   12.356 0.014 0.003    4
58250.218943   12.287 0.014 0.008    2
58585.310886   12.16 0.034 0.006    2
58651.311923   12.266 0.012 0.003    2
58704.167684   12.142 0.013 0.003    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_37n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55258.314496   14.297 0.01 0.001    2
55423.035566   14.139 0.011 0.006    2
55467.012328   14.353 0.013 0.013    2
55468.002676   14.306 0.013 0.014    2
55696.352462   13.957 0.01 0.004    2
55698.282811   13.938 0.011 0.006    2
55781.128016   14.199 0.01 0.002    2
55804.998146   14.197 0.017 0.024    2
55806.013569   14.195 0.015 0.036    2
55817.026624   14.127 0.009 0.001    4
55995.25764   13.407 0.014 0.006    2
56000.310151   13.208 0.02 0.009    2
56014.225408   13.682 0.012 0.006    2
56016.216999   13.191 0.01 0.001    2
56068.299484   13.361 0.011 0.002    2
56470.194484   16.159 0.048 0.024    2
56471.178295   16.666 0.069 0.031    2
56473.120405   15.68 0.026 0.027    2
56474.062329   15.261 0.02 0.007    2
56475.097891   15.279 0.021 0.025    2
56485.102892   15.256 0.019 0.002    2
56488.05641   15.396 0.02 0.012    4
56489.002497   15.476 0.021 0.005    2
56490.106125   15.66 0.015 0.026    10
56491.207005   15.471 0.055 0.066    2
56494.055452   16.037 0.046 0.055    4
56495.018711   16.175 0.041 0.051    2
56496.03216   16.175 0.261 nan    1
56498.049226   15.428 0.02 0.03    2
56501.062129   15.587 0.034 0.021    2
56502.11054   15.753 0.027 0.001    2
56841.969706   14.022 0.012 0.002    2
56850.119256   13.844 0.007 0.03    4
56867.001107   14.568 0.007 0.011    6
56867.997978   14.438 0.012 0.027    4
57092.398055   14.539 0.016 0.001    2
57113.193945   13.925 0.012 0.002    2
57179.188571   14.039 0.015 0.009    4
57220.011393   14.459 0.01 0.005    2
57220.971017   14.264 0.013 0.004    2
57578.066314   14.392 0.014 0.023    2
57925.241665   14.645 0.036 0.035    4
58215.402527   13.877 0.024 0.018    2
58250.185466   14.286 0.014 0.02    4
58707.150379   13.852 0.012 0.004    2
58708.131483   14.325 0.014 0.002    2
58710.149403   14.483 0.031 0.021    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_40n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55273.387361   15.025 0.03 nan    1
55280.318468   14.997 0.02 nan    1
55423.015957   11.595 0.019 nan    1
55694.343331   15.199 0.03 0.014    2
55695.405377   15.156 0.023 0.021    2
55697.285327   15.133 0.026 0.026    2
55698.344864   15.177 0.023 0.013    2
55711.303134   15.162 0.028 0.021    2
55721.266043   15.201 0.029 0.023    2
55791.036952   15.189 0.018 0.01    3
55796.061032   15.225 0.035 0.052    3
55805.013193   15.302 0.078 0.01    3
55806.028066   15.219 0.022 0.02    3
55824.055155   15.256 0.025 0.031    3
55837.002339   15.169 0.021 0.003    3
56083.099677   15.18 0.012 0.013    6
56099.004012   15.22 0.02 0.027    7
56105.053582   15.243 0.019 0.037    6
56108.173224   15.186 0.022 0.018    3
56439.365855   15.341 0.07 0.069    3
56470.253584   15.231 0.021 0.009    3
56471.157827   15.222 0.018 0.023    3
56473.172072   15.201 0.019 0.007    3
56474.123445   15.243 0.016 0.009    3
56475.170388   15.246 0.02 0.01    3
56487.153826   15.191 0.019 0.012    3
56491.084079   15.18 0.015 0.015    6
56494.118713   15.223 0.012 0.014    14
56495.105456   15.227 0.01 0.01    12
56498.142376   15.213 0.026 0.004    3
56501.092352   15.195 0.024 0.009    3
56504.043575   15.251 0.019 0.025    6
56838.015382   15.187 0.025 0.003    2
56850.183463   15.209 0.016 0.012    4
56870.072329   15.211 0.011 0.007    10
57082.399711   15.256 0.032 0.034    3
57113.208045   15.2 0.02 0.015    3
57222.102767   15.219 0.013 0.024    9
57224.17984   15.31 0.027 0.022    3
57580.011246   15.181 0.021 0.006    3
57926.027535   15.202 0.016 0.021    6
58208.394268   15.211 0.023 0.025    3
58250.289722   15.242 0.021 0.03    6
58585.380144   15.283 0.087 0.098    2
58652.312086   15.183 0.026 0.052    3
58726.107515   15.243 0.033 0.087    3


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_41n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55261.374608   12.506 0.011 0.003    2
55282.317672   12.823 0.012 0.0    2
55325.360942   13.389 0.009 0.001    2
55426.107732   14.293 0.015 0.012    2
55727.329348   11.005 0.012 0.006    2
55782.173764   11.311 0.013 0.012    2
55810.093599   11.57 0.012 0.006    2
55837.018203   11.789 0.01 0.005    2
55838.033857   11.798 0.015 0.002    2
55995.30889   13.554 0.012 0.009    2
56000.343963   13.647 0.02 0.015    2
56010.335346   13.722 0.01 0.007    2
56015.242898   13.769 0.019 0.006    2
56016.249789   13.782 0.014 0.012    2
56056.31086   14.03 0.012 0.007    2
56075.201684   13.85 0.014 0.017    2
56079.119791   13.783 0.011 0.016    2
56439.332456   11.599 0.012 0.004    2
56467.292221   11.854 0.011 0.003    2
56471.136772   11.89 0.011 0.008    2
56473.198253   11.884 0.01 0.002    2
56474.079391   11.909 0.007 0.0    2
56475.149714   11.928 0.011 0.006    2
56494.102418   12.097 0.006 0.003    10
56495.112604   12.109 0.004 0.003    10
56496.013279   12.123 0.02 0.011    2
56498.129723   12.129 0.012 0.003    2
56502.143737   12.169 0.011 0.005    2
56506.099122   12.214 0.009 0.004    4
56507.01722   12.239 0.011 0.003    2
56849.256637   11.798 0.009 0.01    3
56850.199223   11.782 0.007 0.012    6
56874.172518   11.645 0.006 0.018    6
56885.022277   11.56 0.006 0.01    8
57206.970139   12.971 0.019 0.005    2
57219.124817   13.079 0.007 0.002    2
57224.082612   13.116 0.006 0.003    6
57580.134434   11.31 0.011 0.008    2
57926.090499   13.49 0.009 0.008    4
58249.117296   11.369 0.048 nan    1
58250.263419   11.381 0.008 0.019    4
58319.034245   11.598 0.028 0.001    2
58652.314175   13.374 0.01 0.004    4
58727.091331   12.06 0.012 0.002    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_42n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55273.386993   15.809 0.031 0.021    2
55280.318108   15.577 0.02 0.013    2
55423.016165   14.991 0.018 0.031    2
55694.343331   14.147 0.016 0.007    2
55695.405377   14.115 0.013 0.002    2
55697.285327   13.995 0.016 0.006    2
55698.344864   14.049 0.016 0.008    2
55711.303134   13.75 0.009 0.014    2
55721.266043   13.587 0.011 0.002    2
55791.037169   13.859 0.009 0.007    2
55796.061235   13.853 0.02 0.017    2
55805.013604   14.166 0.044 0.027    2
55806.028265   14.11 0.011 0.006    2
55824.055347   14.609 0.023 0.008    2
55837.002537   14.519 0.014 0.006    2
56083.099919   16.65 0.046 0.027    4
56098.995087   16.644 0.115 0.055    2
56105.0538   16.679 0.073 0.062    4
56108.173447   16.925 0.089 0.136    2
56470.253777   16.602 0.08 0.037    2
56471.158042   16.638 0.059 0.004    2
56473.172266   16.867 0.071 0.054    2
56474.123639   16.738 0.077 0.032    2
56475.170586   16.724 0.098 0.083    2
56487.154029   16.803 0.097 0.056    2
56491.084282   16.76 0.075 0.044    4
56494.101489   16.565 0.06 0.059    5
56495.105783   16.597 0.036 0.043    8
56498.142373   16.518 0.104 nan    1
56501.092564   16.547 0.076 0.058    2
56504.029603   16.548 0.065 0.145    3
56838.015382   16.73 0.086 0.054    2
56850.183463   16.658 0.056 0.032    4
56870.072329   16.503 0.035 0.037    10
57082.399914   16.361 0.083 0.003    2
57113.208239   16.311 0.06 0.001    2
57222.09411   16.356 0.034 0.047    8
57224.180048   16.41 0.066 0.049    2
57580.011445   15.173 0.021 0.006    2
57926.027694   14.353 0.011 0.02    4
58208.394458   14.975 0.023 0.027    2
58250.289908   15.029 0.02 0.023    4
58585.380144   15.075 0.071 0.113    2
58652.312275   14.87 0.021 0.013    2
58726.107822   14.974 0.029 0.019    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_44n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55277.362801   16.022 0.017 0.032    2
55281.267651   16.128 0.019 0.002    2
55450.999565   14.158 0.011 0.005    2
55694.348202   16.445 0.054 0.032    2
55696.263234   16.65 0.073 0.154    2
55697.301156   16.567 0.052 0.038    2
55698.360644   16.514 0.046 0.025    2
55791.044481   16.9 0.089 0.086    2
55809.100471   16.641 0.075 0.064    2
55810.098495   16.884 0.103 0.014    2
55837.03312   16.044 0.052 0.047    2
55838.037887   16.036 0.051 0.062    2
56083.066694   14.853 0.014 0.009    2
56088.090182   15.155 0.019 0.003    2
56109.013935   15.358 0.018 0.014    4
56439.37272   13.898 0.03 0.006    2
56471.082664   13.979 0.008 0.003    2
56473.178892   13.972 0.01 0.002    2
56474.131041   13.937 0.008 0.009    2
56495.097212   13.971 0.004 0.005    10
56495.990407   13.89 0.028 0.023    2
56497.213194   13.982 0.02 0.009    2
56498.108038   14.069 0.011 0.004    2
56506.080106   13.704 0.008 0.006    4
56507.061278   13.714 0.006 0.014    6
56508.09795   13.793 0.006 0.005    6
56509.06654   13.775 0.006 0.004    4
56510.056055   13.859 0.013 0.004    2
56837.994894   14.057 0.011 0.009    3
56850.138394   14.081 0.007 0.006    8
56877.00504   14.304 0.012 0.025    3
56886.036591   14.596 0.008 0.007    9
57082.395447   14.473 0.02 0.017    4
57112.226248   14.576 0.015 0.001    2
57113.215168   14.619 0.017 0.006    2
57134.146553   14.457 0.026 0.029    2
57224.971515   14.714 0.008 0.012    6
57230.021449   14.796 0.018 0.01    2
57580.138734   14.225 0.012 0.01    2
57926.094156   14.317 0.013 0.022    4
58247.271131   13.347 0.022 0.039    2
58250.279658   13.487 0.018 0.021    2
58252.368245   13.374 0.03 0.024    2
58699.175354   13.334 0.015 0.011    2
58707.160193   13.388 0.012 0.009    2
58712.124109   13.443 0.012 0.007    2
58726.114756   13.422 0.016 0.049    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_47n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55407.167038   15.338 0.028 0.019    2
55444.03209   15.343 0.025 0.013    2
55470.055005   15.382 0.025 0.034    2
55474.018413   15.369 0.03 0.01    2
55477.015544   15.332 0.031 0.004    2
55478.019369   15.341 0.018 0.025    4
55743.241894   15.287 0.025 0.013    2
55780.185166   15.401 0.025 0.022    2
55796.019211   15.422 0.051 0.014    2
55804.037667   15.294 0.024 0.032    2
55823.078528   15.334 0.026 0.012    2
55824.066502   15.306 0.033 0.024    2
55827.006444   15.367 0.031 0.022    2
55830.006568   15.392 0.045 0.068    2
55841.043804   15.33 0.027 0.01    2
55842.050063   15.318 0.031 0.035    2
55843.044791   15.327 0.032 0.017    2
56085.160278   15.35 0.02 0.022    2
56095.232144   15.232 0.02 0.023    2
56096.197691   15.215 0.022 0.017    2
56105.203092   15.304 0.048 0.116    2
56106.042365   15.268 0.034 0.014    2
56113.05787   15.091 0.017 0.013    2
56115.004393   15.061 0.015 0.014    2
56115.97394   15.069 0.019 0.018    2
56120.119512   15.037 0.017 0.007    2
56121.154654   15.143 0.091 nan    1
56121.993095   15.041 0.019 0.026    2
56123.039075   15.091 0.019 0.027    3
56124.227092   15.1 0.023 0.015    2
56125.000352   15.059 0.026 0.014    2
56126.209746   14.955 0.019 0.013    2
56131.063846   14.792 0.013 0.0    2
56132.105731   14.778 0.013 0.008    4
56133.098537   14.699 0.013 0.01    2
56134.129616   14.698 0.017 0.015    2
56139.138736   14.575 0.014 0.004    2
56140.183048   14.561 0.016 0.014    2
56146.132255   14.187 0.015 0.001    2
56159.022505   12.171 0.011 0.001    2
56160.045535   12.204 0.009 0.019    2
56161.091334   12.432 0.009 0.002    2
56167.045959   13.663 0.009 0.006    2
56172.051296   14.113 0.008 0.006    4
56173.032287   14.166 0.012 0.015    2
56181.037362   14.631 0.017 0.008    2
56185.057991   14.817 0.027 0.03    2
56188.014255   14.819 0.015 0.027    2
56486.04048   15.353 0.026 0.03    2
56487.017097   15.346 0.025 0.03    2
56488.041691   15.382 0.025 0.038    2
56489.118675   15.361 0.023 0.036    2
56501.058425   15.31 0.031 0.02    2
56502.051629   15.334 0.025 0.003    2
56503.147447   15.278 0.019 0.005    2
56505.082996   15.304 0.019 0.017    2
56510.990876   15.46 0.032 0.072    2
56512.099645   15.406 0.024 0.032    4
56514.043073   15.33 0.04 0.059    2
56522.039858   15.346 0.023 0.014    2
56524.097443   15.339 0.018 0.009    2
56540.027668   15.355 0.085 0.087    2
56551.033155   15.403 0.022 0.009    4
56552.038096   15.337 0.019 0.023    4
56553.024265   15.294 0.019 0.017    2
56562.998565   15.423 0.035 0.028    2
56564.001566   15.377 0.022 0.053    2
56565.020744   15.392 0.018 0.017    2
56566.026942   15.387 0.019 0.024    2
56566.999231   15.425 0.021 0.023    2
56577.012579   15.261 0.02 0.016    2
56706.38179   15.496 0.185 nan    1
56720.312108   15.439 0.049 0.08    2
56883.156311   15.383 0.039 0.021    2
56891.080663   15.362 0.015 0.015    6
57172.08336   15.354 0.031 0.078    2
57178.35367   15.38 0.038 0.021    4
57230.010596   15.288 0.021 0.02    2
57588.031043   15.369 0.023 0.061    2
57844.378624   15.603 0.06 0.087    2
58717.140038   15.709 0.081 0.112    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_48n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55309.198519   14.483 0.01 0.012    2
55428.152615   15.021 0.017 0.048    2
55434.146073   15.237 0.019 0.048    2
55766.209417   14.3 0.018 0.019    2
55769.213812   14.321 0.014 0.008    2
55780.116581   14.0 0.011 0.002    2
55796.037653   13.411 0.027 0.004    2
55803.02282   13.55 0.011 0.014    2
56090.220798   13.821 0.01 0.002    2
56096.1637   13.83 0.011 0.003    2
56105.073423   13.943 0.014 0.009    2
56112.077907   13.802 0.019 0.006    2
56114.014622   13.617 0.011 0.005    2
56115.04634   13.661 0.012 0.003    2
56116.072432   14.013 0.016 0.007    2
56126.225973   14.218 0.013 0.016    2
56470.24208   13.705 0.01 0.007    2
56473.147268   13.459 0.014 0.007    2
56474.088216   13.571 0.008 0.001    2
56486.138063   12.901 0.01 0.008    2
56497.091364   12.67 0.007 0.002    2
56511.03516   12.428 0.008 0.004    2
56512.114451   12.428 0.006 0.007    4
56513.093252   12.418 0.006 0.005    4
56514.081116   12.368 0.013 0.007    2
56515.06265   12.426 0.008 0.014    2
56522.020388   12.288 0.027 nan    1
56524.116075   12.192 0.009 0.003    2
56525.088808   12.26 0.006 0.004    4
56526.059938   12.215 0.008 0.002    2
56527.070772   12.03 0.013 0.003    2
56537.051165   12.102 0.007 0.006    6
56538.00833   12.113 0.01 0.004    2
56878.032674   14.19 0.007 0.014    6
56883.046559   13.989 0.016 0.008    2
56887.044383   13.905 0.013 0.007    2
56890.031654   13.887 0.009 0.005    4
56891.025026   14.007 0.013 0.003    2
57082.364525   14.481 0.038 0.056    2
57162.236171   14.545 0.017 0.01    2
57229.100856   13.009 0.011 0.006    2
57232.145992   12.796 0.01 0.01    4
57233.128085   12.751 0.009 0.002    2
57583.982173   14.057 0.013 0.017    2
57926.218447   12.991 0.016 0.002    2
57927.026289   12.884 0.009 0.005    2
58247.382051   14.408 0.03 0.008    2
58252.360866   13.854 0.028 0.024    2
58263.19795   13.792 0.013 0.006    2
58708.176761   13.879 0.039 0.066    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_4n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
56362.141377   16.259 0.086 0.001    2
56365.140173   15.563 0.038 0.001    2
56372.133295   15.3 0.03 0.024    2
56373.149975   15.433 0.037 0.049    2
56374.213916   15.78 0.042 0.045    2
56375.138287   15.735 0.038 0.078    2
56376.255995   15.49 0.031 0.028    2
56377.112353   15.25 0.031 0.02    2
56407.208819   13.505 0.011 0.012    2
56408.041441   13.487 0.011 0.003    2
56418.229665   13.007 0.011 0.01    2
56431.991901   12.588 0.014 0.001    2
56439.187512   12.429 0.013 0.003    2
56447.18259   12.318 0.013 0.003    2
56449.170545   12.341 0.013 0.0    2
56450.164628   12.371 0.013 0.007    2
56459.168957   12.626 0.015 0.006    2
56460.97523   12.675 0.009 0.004    2
56463.107758   12.727 0.009 0.004    2
56464.077422   12.743 0.013 0.018    2
56465.053831   12.781 0.006 0.009    6
56799.011263   15.181 0.036 0.09    2
56804.071754   15.045 0.019 0.01    2
56810.040134   15.074 0.013 0.006    6
56813.005843   15.097 0.013 0.008    6
57111.165477   15.517 0.165 0.05    2
57113.135098   15.362 0.025 0.037    2
57115.1047   15.392 0.062 nan    1
57135.058554   15.458 0.053 0.027    2
57146.255876   15.451 0.019 0.002    2
57150.003333   15.493 0.047 0.066    2
57165.017603   15.451 0.039 0.028    2
57178.207318   15.418 0.054 0.001    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_51n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55308.227772   15.428 0.026 0.028    2
55437.123726   15.405 0.033 0.016    2
55779.093627   15.423 0.032 0.033    2
55791.151066   15.38 0.031 0.012    2
55796.02835   15.441 0.086 0.03    2
55804.098163   15.471 0.033 0.046    2
55822.04343   15.421 0.019 0.013    4
55823.01838   15.394 0.021 0.014    2
55826.990632   15.469 0.032 0.046    2
55829.068433   15.434 0.032 0.025    2
55838.023682   15.442 0.036 0.007    2
55842.01316   15.43 0.021 0.006    4
55843.005828   15.408 0.032 0.041    2
55984.33129   15.489 0.051 0.037    2
55999.290608   15.45 0.031 0.052    2
56084.199754   15.423 0.027 0.031    2
56086.220463   15.404 0.025 0.002    2
56091.175339   15.378 0.029 0.054    2
56099.271565   15.43 0.059 0.087    2
56101.134468   15.411 0.027 0.019    2
56102.213454   15.45 0.024 0.035    2
56112.068245   15.404 0.025 0.037    2
56113.982341   15.372 0.051 0.054    2
56114.978478   15.426 0.03 0.011    2
56115.982182   15.39 0.028 0.073    2
56120.037497   15.386 0.025 0.038    2
56121.118241   15.407 0.031 0.03    2
56121.97234   15.489 0.037 0.101    2
56123.012268   15.369 0.036 0.004    2
56124.059013   15.447 0.024 0.014    2
56125.042681   15.502 0.04 0.02    2
56126.157403   15.393 0.028 0.022    2
56129.135987   15.412 0.022 0.014    2
56132.027622   15.385 0.025 0.011    2
56133.018929   15.428 0.025 0.039    2
56134.008393   15.394 0.051 0.012    2
56145.052707   15.448 0.02 0.031    5
56146.152265   15.402 0.039 0.008    2
56147.079414   15.363 0.034 0.037    2
56151.163749   15.407 0.052 0.087    2
56158.046903   15.401 0.018 0.032    4
56172.011989   15.377 0.02 0.011    4
56173.051915   15.392 0.025 0.017    4
56184.021038   15.39 0.034 0.034    2
56185.077726   15.414 0.039 0.026    2
56197.989808   15.403 0.028 0.017    2
56486.049318   14.632 0.018 0.009    2
56488.208912   14.542 0.017 0.004    2
56489.087227   14.497 0.014 0.002    2
56497.123377   13.08 0.014 0.0    2
56501.041838   12.516 0.011 0.009    2
56502.075557   12.409 0.014 0.008    2
56510.999779   13.854 0.01 0.01    2
56512.099989   13.767 0.008 0.005    4
56513.046497   13.702 0.009 0.005    4
56514.026698   13.667 0.021 0.0    2
56522.087319   14.143 0.013 0.01    2
56523.036281   14.198 0.009 0.011    4
56524.107321   14.264 0.017 0.017    2
56525.05413   14.317 0.01 0.007    4
56526.075215   14.366 0.011 0.007    4
56527.03513   14.409 0.012 0.001    2
56536.056148   14.726 0.013 0.013    6
56537.033574   14.769 0.012 0.008    6
56538.048969   14.795 0.02 0.029    2
56881.102631   15.405 0.02 0.022    4
56890.129227   15.418 0.021 0.011    4
57178.334112   15.516 0.037 0.058    6
57260.015081   15.431 0.021 0.034    2
57576.208529   15.452 0.042 0.031    2
57926.323625   15.547 0.096 0.001    2
57933.321891   15.431 0.042 0.073    2
58210.338194   15.612 0.13 0.068    2
58263.237918   15.454 0.036 0.049    2
58264.184354   15.392 0.052 0.051    2
58335.027199   15.473 0.04 0.105    2
58339.090229   15.423 0.03 0.0    2
58346.075823   15.43 0.027 0.028    2
58359.002826   15.401 0.03 0.028    2
58360.02627   15.45 0.03 0.026    2
58363.000142   15.483 0.036 0.034    2
58723.076677   15.499 0.06 0.071    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_52n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55309.373873   12.688 0.027 nan    1
55428.172173   12.833 0.012 0.009    2
55695.318453   13.252 0.011 0.001    2
55696.313439   13.161 0.014 0.001    2
55697.35743   13.04 0.013 0.004    2
55815.988671   12.937 0.014 nan    1
55843.018782   13.104 0.018 0.01    2
55843.995315   13.312 0.011 0.007    2
56084.267105   14.403 0.018 0.036    2
56095.171316   14.659 0.016 0.006    2
56099.133732   14.26 0.025 0.003    2
56102.158374   13.945 0.011 0.003    2
56112.168027   14.005 0.009 0.006    2
56114.261221   14.237 0.012 0.003    2
56116.05374   14.148 0.01 0.004    2
56127.187895   15.134 0.027 0.03    2
56131.073364   14.985 0.014 0.033    2
56132.059095   14.874 0.016 0.027    2
56470.189875   14.281 0.01 0.001    2
56471.150053   13.888 0.013 0.011    2
56473.164472   14.548 0.013 0.001    2
56474.11641   14.209 0.011 0.021    2
56497.150523   15.044 0.022 0.008    2
56501.110742   15.005 0.019 0.012    2
56513.085104   14.157 0.008 0.006    4
56514.129758   14.81 0.025 0.046    4
56515.054449   14.669 0.019 0.004    2
56522.051117   14.65 0.017 0.001    2
56526.052087   14.58 0.015 0.028    2
56527.062255   14.115 0.01 0.007    2
56539.051372   14.623 0.016 0.0    2
56540.012644   14.639 0.019 0.008    2
56545.038479   14.87 0.02 0.039    4
56552.058699   14.945 0.017 0.016    2
56553.034356   15.502 0.035 nan    1
56555.063888   15.057 0.025 0.034    2
56565.03123   16.164 0.047 0.011    2
56754.363282   14.978 0.014 0.006    2
56850.206423   15.106 0.019 0.007    2
56879.095085   15.228 0.013 0.011    6
56882.063534   15.205 0.015 0.017    3
56885.062759   15.635 0.03 0.021    2
56890.036373   15.365 0.023 0.012    2
57082.407293   15.748 0.044 0.082    2
57112.265711   15.374 0.034 0.043    2
57152.134932   15.661 0.047 0.029    4
57232.199161   14.288 0.012 0.01    8
57233.207165   14.615 0.01 0.01    2
57584.06411   14.404 0.014 0.012    2
57925.340801   15.564 0.141 0.067    2
57927.018335   15.43 0.08 0.027    2
58250.230532   14.939 0.029 0.028    2
58252.316561   14.803 0.023 0.004    2
58263.224881   15.013 0.023 0.02    2
58708.20418   13.93 0.032 0.011    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_53n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55326.323885   14.76 0.021 0.052    2
55387.266264   14.455 0.015 0.039    2
55411.108786   14.039 0.009 0.014    2
55484.036026   12.762 0.012 0.017    2
55690.399678   11.802 0.009 0.019    2
55696.368231   11.813 0.009 0.006    2
55697.331297   11.82 0.014 0.02    2
55795.096328   12.223 0.01 0.003    2
55807.066468   12.277 0.01 0.004    2
55825.101408   12.389 0.014 0.0    2
56084.15642   14.425 0.016 0.002    2
56089.253988   14.443 0.016 0.007    2
56094.211533   14.487 0.017 0.01    2
56096.067906   14.476 0.017 0.009    2
56099.19264   14.495 0.053 0.012    2
56112.221426   14.56 0.015 0.013    2
56114.1424   14.601 0.018 0.001    2
56122.10692   14.584 0.016 0.023    2
56123.027099   14.614 0.037 0.011    2
56124.003368   14.626 0.018 0.022    2
56124.965357   14.576 0.015 0.009    2
56126.142713   14.609 0.013 0.013    4
56128.204292   14.632 0.023 0.009    2
56130.159855   14.635 0.013 0.011    4
56133.045204   14.632 0.015 0.028    5
56134.031061   14.6 0.025 nan    1
56141.16768   14.652 0.012 0.023    2
56144.013174   14.644 0.018 0.003    2
56151.020003   14.655 0.016 0.017    2
56156.02407   14.795 0.065 0.097    2
56162.10177   14.639 0.017 0.017    2
56163.029744   14.615 0.015 0.011    2
56176.035447   14.494 0.018 0.012    4
56188.051389   14.288 0.015 0.03    2
56202.037628   13.985 0.016 0.014    2
56213.987819   13.664 0.017 0.006    2
56428.398426   11.648 0.028 0.011    2
56478.984998   11.677 0.011 0.003    2
56488.974293   11.704 0.011 0.004    2
56490.211743   11.697 0.01 0.009    2
56501.021028   11.746 0.008 0.001    2
56502.081955   11.726 0.022 nan    1
56503.119809   11.742 0.01 0.0    2
56505.006374   11.768 0.015 0.008    2
56506.072707   11.785 0.008 0.007    2
56514.040966   11.792 0.008 0.006    4
56515.059685   11.786 0.007 0.004    4
56531.139662   11.858 0.01 0.004    2
56553.001106   11.95 0.012 0.014    2
56566.028124   12.017 0.009 0.014    2
56578.010606   12.098 0.009 0.013    2
56806.287234   14.025 0.057 nan    1
56810.2447   14.012 0.011 0.013    2
56814.110458   14.049 0.011 0.0    2
56817.078475   14.04 0.014 0.002    2
56827.167474   14.129 0.012 0.019    4
56830.018196   14.136 0.017 0.009    2
56831.116717   14.151 0.018 0.009    2
56836.25929   14.245 0.036 0.007    2
56837.225912   14.206 0.013 0.012    2
56838.126563   14.203 0.009 0.009    4
56841.130217   14.234 0.012 0.023    2
56851.118159   14.279 0.014 0.0    2
56883.182706   14.505 0.026 0.018    2
56886.101392   14.481 0.017 0.002    2
56910.069435   14.584 0.015 0.018    2
56919.107943   14.59 0.021 0.002    2
57206.006513   11.595 0.017 0.014    2
57233.979958   11.576 0.037 0.021    2
57239.080472   11.575 0.006 0.003    4
57246.04045   11.595 0.024 0.009    2
57279.001373   11.629 0.011 0.007    2
57584.126598   13.786 0.011 0.004    2
57926.317446   12.008 0.033 0.024    2
57933.31578   11.939 0.018 0.004    2
58210.33128   12.867 0.015 0.021    2
58263.230238   13.314 0.01 0.012    2
58264.177575   13.332 0.014 0.002    2
58335.020104   13.903 0.014 0.011    2
58339.083387   13.91 0.012 0.026    2
58346.087794   13.972 0.013 0.038    2
58358.996091   14.065 0.014 0.003    2
58360.019406   14.033 0.013 0.007    2
58362.993352   14.069 0.021 0.007    2
58708.183357   11.84 0.023 0.007    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_55n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55337.357849   13.965 0.014 0.013    2
55414.090423   14.257 0.015 0.005    2
55418.15206   14.522 0.015 0.001    2
55767.171171   15.687 0.028 0.004    2
55779.204191   15.637 0.031 0.01    2
55787.172757   15.613 0.029 0.026    2
55806.039128   15.604 0.045 0.037    2
55816.008766   15.67 0.035 0.071    2
55831.079734   15.769 0.047 0.073    2
55983.354805   15.284 0.035 0.009    2
55999.302469   15.077 0.024 0.007    2
56005.297204   15.458 0.03 0.107    2
56006.278597   15.569 0.034 0.038    2
56018.343828   14.931 0.024 0.02    2
56019.242831   14.966 0.022 0.012    2
56085.209607   15.032 0.019 0.002    2
56089.285885   15.084 0.023 0.027    2
56094.228866   14.794 0.014 0.031    2
56096.096816   14.76 0.019 0.003    2
56099.210127   14.778 0.035 0.02    2
56112.254348   13.629 0.014 0.0    2
56114.190198   13.625 0.014 0.007    2
56122.190911   13.816 0.013 0.006    2
56123.044586   13.716 0.017 0.012    2
56124.020032   13.765 0.017 0.002    2
56124.981955   13.68 0.013 0.007    2
56126.187378   13.502 0.016 0.011    2
56127.15856   13.268 0.011 0.009    2
56128.219153   13.202 0.019 0.0    2
56130.174685   13.294 0.007 0.007    4
56134.052631   13.256 0.013 0.004    2
56135.164224   13.245 0.016 0.013    2
56140.082366   13.466 0.012 0.005    2
56141.063881   13.356 0.015 0.001    2
56144.027905   13.46 0.012 0.009    2
56151.042824   13.227 0.017 0.008    2
56154.118047   13.178 0.009 0.006    2
56156.038929   13.065 0.022 0.002    2
56162.115231   13.607 0.015 0.007    2
56163.043458   13.559 0.009 0.007    2
56176.051686   13.646 0.01 0.008    4
56188.066812   13.721 0.01 0.016    2
56202.056007   12.901 0.013 0.003    2
56214.004202   12.474 0.012 0.004    2
56478.998932   14.983 0.019 0.018    2
56488.99133   14.677 0.023 0.008    2
56504.109263   14.981 0.016 0.028    4
56509.048152   14.907 0.019 0.02    2
56516.10197   15.223 0.07 0.006    2
56517.021162   15.286 0.033 0.019    2
56518.035874   15.327 0.026 0.008    2
56532.03193   15.271 0.025 0.033    3
56555.019527   15.411 0.033 0.023    2
56556.043561   15.384 0.021 0.027    2
56561.054341   15.379 0.027 0.013    2
56568.041939   15.07 0.023 0.022    2
56569.041669   15.231 0.027 nan    1
56571.043659   15.304 0.053 0.014    2
56735.290667   15.794 0.072 0.018    2
56806.237564   15.712 0.044 0.012    2
56813.147606   16.062 0.051 0.051    2
56814.171822   15.682 0.039 0.056    2
56817.163887   15.792 0.039 0.024    2
56825.072347   15.661 0.058 0.012    2
56827.211701   15.832 0.063 0.024    2
56830.166843   15.677 0.029 0.098    2
56831.201096   15.598 0.036 0.003    2
56837.273493   15.571 0.085 0.007    2
56843.99623   15.62 0.038 0.028    2
56846.06638   15.788 0.025 0.024    4
56869.985159   15.787 0.054 0.073    4
56883.03126   15.593 0.034 0.057    2
56921.109579   15.785 0.048 0.047    2
56923.099518   15.784 0.057 0.001    2
57102.416669   14.938 0.027 0.039    2
57152.20245   13.14 0.016 0.012    2
57206.139002   14.216 0.017 0.001    2
57216.133147   14.28 0.015 0.014    4
57241.07634   14.213 0.016 0.009    2
57246.060943   14.257 0.024 0.013    2
57248.007237   14.191 0.013 0.002    2
57252.033184   14.19 0.011 0.003    2
57281.007952   14.913 0.023 0.003    2
57588.112109   15.679 0.037 0.091    2
57589.073842   15.633 0.023 0.013    4
57927.032209   15.761 0.041 0.023    2
57934.046289   15.491 0.048 0.03    2
58224.268093   14.251 0.042 0.005    2
58263.289628   14.504 0.014 0.009    4
58335.106075   14.896 0.028 0.035    2
58340.039418   14.869 0.024 0.001    2
58346.102754   14.515 0.017 0.019    2
58347.025442   14.588 0.018 0.001    2
58359.028065   15.072 0.019 0.001    2
58363.001299   14.905 0.026 0.015    2
58710.165752   15.783 0.08 0.004    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_56n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55305.385862   16.164 0.053 0.096    3
55464.078608   16.204 0.047 0.062    4
55694.368476   16.218 0.062 0.063    4
55695.365773   16.249 0.05 0.056    4
55696.408082   16.178 0.052 0.045    4
55697.414789   16.231 0.049 0.034    4
55815.001471   16.197 0.047 0.064    4
55816.097102   16.199 0.056 0.038    4
55838.050123   16.041 0.063 0.077    4
56076.230545   15.534 0.069 0.05    4
56084.206301   15.421 0.024 0.01    4
56099.137982   14.906 0.031 0.018    4
56100.162381   14.844 0.016 0.01    4
56112.035169   14.011 0.016 0.008    4
56113.18638   13.88 0.01 0.037    3
56116.124343   13.49 0.011 0.019    4
56122.059   12.845 0.01 0.009    4
56124.030005   13.126 0.009 0.006    4
56125.013458   13.271 0.014 0.013    3
56125.967314   13.44 0.008 0.014    4
56127.19163   13.651 0.016 0.014    4
56128.229761   13.75 0.014 0.019    2
56134.081464   14.327 0.014 0.016    3
56140.013694   14.687 0.014 0.006    4
56141.202835   14.726 0.015 0.018    4
56144.062956   14.858 0.015 0.009    4
56163.003544   15.377 0.02 0.028    4
56169.991731   15.55 0.027 0.014    4
56176.073587   15.549 0.029 0.025    8
56178.08149   15.65 0.032 0.039    4
56189.028709   15.821 0.034 0.025    4
56203.003548   15.825 0.035 0.02    4
56362.303035   16.215 0.052 0.045    4
56366.289011   16.096 0.056 0.059    4
56367.285907   16.141 0.047 0.053    4
56376.275985   16.164 0.049 0.045    4
56421.389097   16.128 0.149 0.06    2
56485.127589   16.217 0.046 0.034    4
56490.099241   16.245 0.038 0.04    8
56503.025694   16.255 0.085 0.062    4
56505.135419   16.359 0.073 0.059    4
56506.195024   16.208 0.045 0.094    4
56507.086865   16.223 0.047 0.043    4
56515.042651   16.205 0.036 0.03    8
56531.068782   16.151 0.048 0.042    4
56553.983   16.34 0.065 0.048    4
56555.005353   16.189 0.047 0.038    4
56555.986263   16.181 0.053 0.003    4
56557.03912   16.215 0.049 0.08    4
56570.0412   16.192 0.05 0.064    4
56580.019086   16.186 0.048 0.025    4
56720.339204   16.184 0.067 0.071    4
56741.369855   16.282 0.062 0.05    4
56811.109118   16.136 0.072 0.085    4
56826.063004   16.172 0.056 0.039    4
56827.234043   16.287 0.08 0.058    4
56830.200395   16.229 0.046 0.055    4
56833.20794   16.248 0.03 0.024    12
56838.193837   16.298 0.054 0.046    4
56839.99047   16.25 0.063 0.035    4
56844.128703   15.998 0.214 nan    1
56851.070759   16.289 0.048 0.017    4
56885.105893   16.309 0.054 0.076    4
56920.0584   16.12 0.054 0.02    3
56921.042951   16.157 0.051 0.08    4
57165.131825   16.19 0.056 0.038    4
57208.07024   15.892 0.074 0.062    4
57226.256183   16.112 0.063 0.026    4
57233.995107   16.238 0.055 0.051    4
57247.059713   16.138 0.098 0.038    4
57259.016325   16.19 0.042 0.031    4
57575.981158   16.192 0.082 0.023    4
57922.108919   16.31 0.062 0.062    4
57928.306677   16.185 0.096 0.087    4
58252.341682   16.099 0.068 0.117    4
58263.33236   16.249 0.043 0.029    8
58325.037278   16.328 0.067 0.03    4
58337.017603   16.24 0.057 0.059    4
58338.018737   16.338 0.058 0.028    4
58343.098609   16.218 0.058 0.068    4
58346.037762   16.326 0.051 0.071    4
58353.018533   16.223 0.046 0.089    3
58361.070266   16.133 0.068 0.057    4
58363.107574   16.209 0.064 0.079    4
58702.197193   16.098 0.044 0.015    4


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_57n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55307.383904   15.878 0.051 0.112    2
55334.332932   15.741 0.091 0.01    2
55374.324346   15.372 0.039 0.022    2
55788.199977   15.08 0.035 0.037    2
55817.006033   15.387 0.037 0.047    2
55818.130386   15.43 0.05 0.009    2
55822.101395   15.44 0.036 0.004    2
55826.078509   15.421 0.034 0.008    2
55829.012099   15.527 0.043 0.017    2
55856.009919   15.71 0.1 0.01    2
55984.332822   15.864 0.088 0.011    2
55985.354829   16.063 0.072 0.046    2
56004.280649   15.753 0.074 0.044    2
56007.377018   15.691 0.046 0.048    2
56019.395267   15.517 0.041 0.043    2
56020.290011   15.539 0.048 0.007    2
56076.246944   14.19 0.025 0.011    2
56086.200008   14.063 0.013 0.004    2
56088.055392   14.02 0.024 0.009    2
56099.154495   13.949 0.02 0.0    2
56101.109544   14.002 0.016 0.01    2
56112.050538   13.926 0.015 0.006    2
56122.098469   13.862 0.015 0.004    2
56124.043272   13.861 0.012 0.008    2
56125.026892   13.844 0.013 0.009    2
56125.980564   13.826 0.016 0.02    2
56127.01512   13.809 0.012 0.01    2
56128.244198   13.826 0.016 0.002    2
56131.093821   13.828 0.014 0.01    2
56132.096703   13.796 0.01 0.015    2
56133.160883   13.806 0.015 0.017    2
56140.058027   13.749 0.01 0.015    2
56141.034244   13.746 0.009 0.003    2
56144.076593   13.71 0.014 0.004    2
56151.079691   13.654 0.011 0.004    2
56163.01749   13.563 0.009 0.008    2
56170.006311   13.52 0.014 0.024    2
56176.064281   13.47 0.015 0.008    2
56178.097475   13.453 0.012 0.011    2
56189.043584   13.428 0.009 0.004    2
56203.019698   13.397 0.014 0.003    2
56362.317408   14.214 0.012 0.007    2
56366.303821   14.257 0.019 0.01    2
56376.290062   14.39 0.014 0.011    2
56421.40719   14.907 0.07 0.075    2
56485.142504   15.818 0.058 0.101    2
56489.976981   15.703 0.056 0.043    2
56505.061606   15.907 0.064 0.037    2
56506.088435   15.82 0.046 0.007    2
56516.995713   16.158 0.065 0.096    2
56518.023553   16.015 0.052 0.007    2
56531.009685   16.083 0.056 0.017    2
56531.982982   16.179 0.068 0.101    2
56540.129412   16.127 0.142 0.216    2
56556.030046   16.493 0.084 0.167    2
56560.069644   16.498 0.11 0.113    2
56561.011428   16.454 0.101 0.083    2
56569.003159   16.515 0.083 0.162    2
56733.302799   14.388 0.016 0.001    2
56737.34663   14.337 0.034 0.013    2
56799.267189   13.907 0.017 0.019    2
56813.082808   13.851 0.011 0.008    2
56815.191672   13.839 0.017 0.001    2
56837.180942   13.681 0.006 0.004    6
56853.130716   13.555 0.007 0.006    4
56871.131634   13.541 0.006 0.006    10
56897.096646   13.515 0.015 nan    1
56910.072168   13.534 0.009 0.006    4
57152.194127   15.865 0.062 0.005    2
57179.149398   16.115 0.1 0.028    2
57227.25573   16.483 0.115 0.116    2
57239.084054   16.366 0.083 0.151    2
57252.046956   16.497 0.091 0.051    2
57260.024055   16.626 0.086 0.044    2
57576.184274   13.589 0.012 0.003    2
57922.172667   16.634 0.109 0.093    2
58252.350876   13.753 0.016 0.011    2
58264.226106   13.831 0.011 0.006    4
58328.053145   14.461 0.021 0.001    2
58337.031344   14.597 0.023 0.001    2
58343.107377   14.672 0.024 0.017    2
58356.031718   14.789 0.023 0.014    2
58362.000618   14.795 0.023 0.002    2
58363.115967   14.855 0.03 0.054    2
58710.190254   14.319 0.034 0.003    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_59n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55418.186571   14.931 0.018 0.019    2
55422.153181   14.96 0.018 0.035    2
55769.158884   12.486 0.011 0.001    2
55778.204523   12.457 0.011 0.003    2
55791.062029   12.44 0.008 0.005    2
55797.082182   12.447 0.014 0.008    2
55806.074971   12.459 0.013 0.007    2
55819.046881   12.497 0.011 0.003    2
55822.073333   12.517 0.009 0.004    2
55844.033955   12.627 0.008 0.006    2
55850.012723   12.709 0.033 0.006    2
56003.307156   14.0 0.012 0.006    2
56005.356154   14.072 0.021 0.003    2
56080.314429   14.724 0.022 0.012    2
56085.223232   14.839 0.019 0.002    2
56089.306411   14.875 0.019 0.006    2
56093.174338   14.874 0.019 0.006    2
56095.17854   14.902 0.016 0.021    2
56096.133601   14.907 0.017 0.034    2
56112.999704   15.076 0.021 0.01    2
56114.220488   15.139 0.022 0.055    2
56122.204629   15.108 0.019 0.017    2
56123.148657   15.194 0.037 0.062    2
56128.175799   15.311 0.071 0.039    2
56129.189849   15.186 0.022 0.032    2
56130.148125   15.201 0.029 0.056    2
56130.980679   15.218 0.026 0.018    2
56140.162467   15.253 0.022 0.018    2
56141.022389   15.287 0.023 0.024    2
56144.112869   15.412 0.041 0.014    2
56148.085001   15.308 0.028 0.05    2
56153.981416   15.334 0.026 0.039    2
56157.13586   15.623 0.116 nan    1
56168.135738   15.531 0.04 0.001    2
56169.105081   15.36 0.038 nan    1
56182.058441   15.445 0.028 0.061    2
56182.989596   15.538 0.041 nan    1
56195.985663   15.739 0.04 0.071    2
56197.060359   15.631 0.044 0.033    2
56213.014299   15.802 0.089 0.032    2
56370.341784   13.322 0.012 0.004    2
56375.356988   13.301 0.014 0.003    2
56376.394816   13.307 0.012 0.004    2
56377.341516   13.301 0.017 0.013    2
56378.310274   13.304 0.019 0.008    2
56469.252114   12.753 0.025 0.029    2
56476.070902   12.738 0.014 0.01    2
56477.108256   12.743 0.006 0.005    6
56479.12996   12.76 0.008 0.005    8
56480.136257   12.749 0.008 0.004    4
56485.052144   12.762 0.021 0.017    2
56487.052919   12.762 0.013 0.009    2
56498.200717   12.794 0.015 0.004    2
56500.994166   12.787 0.014 0.007    2
56508.068399   12.819 0.014 0.001    2
56530.996166   12.933 0.01 0.01    2
56557.028469   13.104 0.013 0.003    2
56558.092321   13.129 0.02 0.005    2
56569.025768   13.196 0.013 0.006    2
56737.399456   14.951 0.022 0.024    2
56873.215046   15.725 0.069 0.062    4
56874.084869   15.549 0.016 0.029    8
56886.14286   15.38 0.023 0.035    2
56897.137393   15.395 0.061 0.0    2
57113.249164   12.873 0.01 0.0    2
57226.068141   13.053 0.016 0.002    4
57226.995805   13.035 0.014 0.002    2
57247.078775   13.253 0.038 0.022    2
57251.037691   13.229 0.013 0.013    2
57282.999031   13.485 0.012 0.013    2
57588.275718   15.12 0.03 0.011    2
57589.091025   15.041 0.024 0.027    2
57928.200328   13.281 0.022 0.004    2
57934.05691   13.292 0.019 0.004    2
58204.357998   15.214 0.025 0.029    2
58263.263559   14.294 0.017 0.016    2
58264.185703   14.302 0.032 0.038    2
58335.149776   13.228 0.021 0.009    2
58343.023781   13.182 0.017 0.017    2
58347.03666   13.148 0.016 0.005    2
58355.997652   13.076 0.01 0.01    2
58360.027496   13.027 0.009 0.002    2
58363.01347   13.017 0.015 0.007    2
58369.991879   12.971 0.01 0.004    2
58723.159844   13.933 0.042 0.022    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_5n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55271.21005   14.163 0.009 0.004    2
55293.098101   13.142 0.01 0.121    3
55309.036995   13.497 0.01 0.007    2
55327.155305   13.872 0.011 0.008    2
55356.084327   14.102 0.014 0.003    2
55363.089361   14.031 0.01 0.012    2
55390.032098   14.171 0.01 0.007    2
55423.986421   14.505 0.015 0.014    2
55425.005547   14.561 0.016 0.005    2
55696.213578   15.3 0.027 0.005    2
55758.065366   15.388 0.067 0.046    2
55772.015895   15.561 0.032 0.053    2
55777.021274   15.711 0.058 nan    1
55788.016093   15.364 0.029 0.005    2
55790.991608   15.396 0.047 0.042    2
55794.991978   15.301 0.039 0.0    2
55994.171818   15.073 0.031 0.017    2
55995.15114   15.121 0.027 0.045    2
56000.195533   15.057 0.053 nan    1
56005.152097   14.883 0.02 0.011    2
56016.120251   14.731 0.019 0.001    2
56067.162076   13.627 0.01 0.003    2
56074.987342   14.031 0.011 0.005    2
56365.141658   12.576 0.017 nan    1
56372.134596   12.555 0.009 0.02    2
56373.151034   12.386 0.023 nan    1
56374.215248   12.476 0.009 0.011    2
56375.139781   12.384 0.007 0.005    2
56376.257277   12.466 0.007 0.002    2
56377.114235   12.492 0.01 0.001    2
56407.210119   12.366 0.007 0.003    2
56408.04272   12.208 0.008 0.014    2
56418.230873   12.217 0.008 0.008    2
56431.993108   11.975 0.014 0.003    2
56439.188636   12.055 0.046 nan    1
56447.183833   11.755 0.011 0.016    2
56449.171804   11.864 0.011 0.015    2
56450.166222   11.771 0.01 0.017    2
56459.171335   11.935 0.021 0.018    2
56460.976614   12.015 0.009 0.005    2
56463.108969   12.054 0.01 0.006    2
56464.078909   12.192 0.016 nan    1
56465.051604   12.16 0.009 0.033    5
56799.012578   12.071 0.011 0.008    2
56804.073048   12.39 0.007 0.004    2
56810.041394   12.467 0.005 0.002    6
56813.007804   12.615 0.005 0.006    6
57111.16723   12.263 0.012 0.009    2
57113.13637   12.237 0.011 0.008    2
57115.105744   12.005 0.006 0.01    2
57135.059825   12.396 0.009 0.001    2
57146.258818   12.567 0.018 nan    1
57150.004959   12.63 0.013 0.014    2
57165.018875   12.818 0.007 0.005    2
57178.208374   12.637 0.044 nan    1
57570.123735   12.316 0.017 0.0    2
57927.15173   12.493 0.018 0.022    3
58249.987445   12.307 0.02 nan    1
58252.969797   12.324 0.01 0.004    2
58655.166938   12.734 0.01 0.022    4
58703.011008   12.545 0.009 0.007    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_60n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55418.188192   16.317 0.055 0.031    3
55422.154725   16.331 0.06 0.008    3
55769.16036   16.376 0.073 0.092    3
55778.205941   16.284 0.062 0.053    3
55791.063658   16.26 0.05 0.018    3
55797.083646   16.343 0.065 0.083    3
55806.076432   16.294 0.074 0.079    3
55819.048457   16.27 0.072 0.088    3
55822.074818   16.288 0.057 0.019    3
55844.035547   16.322 0.049 0.024    3
55850.014569   16.027 0.246 nan    1
56003.30848   16.193 0.057 0.015    3
56005.35757   16.408 0.063 0.046    3
56080.316454   16.246 0.062 0.012    3
56085.225045   16.215 0.057 0.014    3
56089.308008   16.312 0.079 0.08    3
56093.175992   16.228 0.058 0.035    3
56095.180307   16.13 0.058 0.054    3
56096.135582   16.226 0.057 0.043    3
56113.001164   16.063 0.065 0.07    3
56114.221885   16.007 0.051 0.009    3
56122.206056   15.938 0.04 0.055    3
56123.150063   15.969 0.071 0.056    3
56128.177238   15.716 0.077 0.095    3
56129.191275   15.775 0.037 0.032    3
56130.149493   15.666 0.041 0.047    3
56130.981996   15.673 0.038 0.075    3
56140.163892   15.25 0.025 0.005    3
56141.023813   15.18 0.027 0.009    3
56144.114228   14.988 0.033 0.019    3
56148.086417   14.427 0.019 0.011    3
56153.982798   13.162 0.009 0.017    3
56157.137423   13.722 0.027 0.008    3
56168.137076   15.236 0.03 0.027    3
56169.106286   15.252 0.029 0.028    3
56182.059817   15.835 0.05 0.022    3
56182.990864   15.903 0.062 0.041    3
56194.999681   16.102 0.061 0.007    3
56195.987118   16.106 0.06 0.05    3
56197.061502   16.121 0.118 0.044    2
56213.015609   16.325 0.104 0.054    3
56370.343191   16.362 0.063 0.07    3
56375.358485   16.373 0.075 0.02    3
56376.396286   16.378 0.06 0.072    3
56377.343664   16.342 0.083 0.023    3
56378.312406   16.361 0.08 0.097    3
56469.253538   16.184 0.192 nan    1
56476.072334   16.18 0.06 0.066    3
56477.109672   16.407 0.039 0.024    9
56479.131392   16.357 0.035 0.028    12
56480.137715   16.27 0.048 0.071    6
56485.053588   16.288 0.095 0.02    3
56487.054323   16.308 0.071 0.164    3
56498.20209   16.318 0.066 0.018    3
56500.995514   16.294 0.07 0.063    3
56508.06996   16.273 0.072 0.146    3
56530.997666   16.29 0.067 0.074    3
56557.02991   16.329 0.061 0.23    3
56558.094018   16.447 0.137 0.103    3
56569.027084   16.281 0.067 0.046    3
56737.401637   16.309 0.068 0.074    3
56873.216199   16.286 0.073 0.074    4
56874.086392   16.325 0.034 0.044    12
56886.144261   16.443 0.064 0.064    3
56897.138615   16.441 0.157 0.087    2
57113.250534   16.363 0.078 0.066    3
57226.061809   16.433 0.082 0.101    5
57226.99719   16.444 0.083 0.028    3
57247.080205   16.249 0.117 0.124    2
57251.039072   16.282 0.079 0.015    3
57283.000143   16.235 0.076 0.022    3
57588.277121   16.281 0.08 0.103    3
57589.092547   16.3 0.064 0.109    3
57928.201583   16.614 0.129 0.114    3
57934.058054   16.396 0.088 0.037    3
58204.359332   16.395 0.089 0.17    3
58263.264902   16.406 0.088 0.08    3
58335.151056   16.357 0.082 0.131    3
58343.025118   16.657 0.173 0.065    3
58347.038018   16.389 0.084 0.065    3
58355.999039   16.421 0.081 0.123    3
58360.029214   16.289 0.071 0.058    3
58363.014917   16.295 0.063 0.033    3
58369.993259   16.348 0.064 0.065    3
58723.161134   16.279 0.345 nan    1


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_62n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55294.28787   12.609 0.011 0.002    2
55301.378343   12.909 0.012 0.02    2
55694.28267   15.596 0.049 0.072    2
55769.22653   15.06 0.031 0.011    2
55795.090716   14.972 0.03 0.016    2
55815.036732   14.659 0.024 0.009    2
55826.01047   14.398 0.017 0.011    2
55843.028066   14.416 0.026 0.005    2
55844.004415   14.228 0.018 0.01    2
55999.300147   13.004 0.021 0.003    2
56006.276288   12.668 0.014 0.018    2
56016.375331   12.737 0.014 0.001    2
56020.245074   12.662 0.017 0.01    2
56088.123681   14.472 0.034 0.013    2
56094.156793   14.311 0.018 0.004    2
56101.199286   14.069 0.019 0.071    2
56107.146494   14.013 0.014 0.014    2
56112.123888   14.358 0.022 0.048    2
56119.172714   14.58 0.021 0.009    2
56121.243977   14.88 0.054 0.029    2
56122.089464   14.542 0.021 0.006    2
56124.182314   14.818 0.02 0.036    2
56125.06593   14.7 0.03 0.008    2
56126.051262   14.623 0.017 0.001    2
56127.066058   14.776 0.029 0.013    2
56131.180072   14.622 0.017 0.019    2
56134.1009   14.579 0.018 0.004    2
56135.006895   14.524 0.02 0.008    2
56139.981664   14.609 0.021 0.007    2
56141.01416   14.61 0.018 0.015    2
56144.092163   14.71 0.041 0.044    2
56160.08418   14.992 0.021 0.013    2
56168.035508   15.213 0.029 0.092    2
56176.030166   15.351 0.037 0.027    2
56178.063843   15.161 0.024 0.011    2
56178.993917   15.1 0.03 0.084    2
56187.044265   15.036 0.02 0.045    3
56187.98564   15.021 0.024 0.018    2
56189.05904   14.78 0.023 0.019    2
56200.014844   14.497 0.016 0.032    2
56200.981541   14.347 0.016 0.014    2
56207.003814   14.102 0.016 0.004    2
56428.39178   13.147 0.02 0.008    2
56489.128279   14.661 0.023 0.002    2
56490.254254   14.767 0.023 0.01    2
56497.254799   15.484 0.073 0.022    2
56503.113685   14.964 0.021 0.033    2
56505.00104   15.371 0.05 nan    1
56514.986726   15.237 0.04 nan    1
56518.053827   15.503 0.046 0.05    2
56539.100026   15.261 0.049 0.002    2
56540.082672   15.517 0.108 0.023    2
56541.072844   14.896 0.027 0.006    2
56542.090881   14.514 0.022 0.017    2
56552.983787   15.671 0.043 0.11    2
56564.993759   15.715 0.047 0.133    2
56566.000016   15.343 0.042 nan    1
56568.019624   15.342 0.034 0.034    2
56578.02862   15.16 0.033 0.022    2
56588.990234   14.54 0.021 0.032    2
56831.021277   15.338 0.037 0.007    2
56836.252436   14.766 0.051 0.094    2
56837.262162   14.894 0.029 0.019    2
56838.131042   14.583 0.017 0.01    2
56843.987703   14.595 0.026 0.0    2
56846.048261   14.784 0.028 0.09    2
56867.971073   15.174 0.046 0.058    2
56868.995334   15.35 0.057 0.014    2
56882.13222   15.147 0.029 0.0    2
56894.137813   15.306 0.038 0.007    2
56936.023104   15.266 0.042 0.008    2
57152.164716   13.119 0.053 nan    1
57234.05863   15.011 0.06 0.042    2
57246.046365   14.292 0.015 0.019    4
57267.127492   13.681 0.012 0.0    2
57580.119695   14.245 0.029 0.013    2
57928.208306   14.402 0.043 0.002    2
57934.064771   14.408 0.02 0.018    2
58204.36618   14.164 0.018 0.007    2
58263.272769   13.913 0.014 0.011    2
58264.194742   13.941 0.044 0.009    2
58335.171015   13.509 0.015 0.006    2
58343.032677   13.749 0.019 0.028    2
58347.046035   13.643 0.016 0.025    2
58360.036626   13.463 0.01 0.019    2
58363.025673   13.591 0.011 0.005    2
58370.021912   13.562 0.011 0.005    2
58723.139346   14.274 0.043 0.04    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_63n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55418.188416   14.285 0.02 0.026    2
55422.154943   14.275 0.019 0.013    2
55769.160564   14.271 0.025 0.007    2
55778.206141   14.268 0.017 0.002    2
55791.063888   14.282 0.021 0.012    2
55797.083846   14.285 0.023 0.023    2
55806.076649   14.29 0.02 0.014    2
55819.048679   14.278 0.018 0.002    2
55822.075014   14.277 0.022 0.011    2
55844.035786   14.271 0.017 0.019    2
55850.014347   14.12 0.053 0.055    2
56003.308668   14.307 0.028 0.001    2
56005.357768   14.291 0.022 0.003    2
56080.316684   14.28 0.019 0.007    2
56085.225312   14.298 0.018 0.016    2
56089.308237   14.259 0.028 0.013    2
56093.176227   14.254 0.023 0.008    2
56095.180562   14.293 0.024 0.009    2
56096.135818   14.283 0.018 0.012    2
56113.001372   14.248 0.02 0.018    2
56114.222082   14.275 0.019 0.014    2
56122.206262   14.268 0.018 0.005    2
56123.15026   14.254 0.032 0.012    2
56128.177443   14.272 0.037 0.009    2
56129.191481   14.278 0.022 0.009    2
56130.149688   14.281 0.021 0.023    2
56130.982184   14.267 0.018 0.012    2
56140.164098   14.275 0.02 0.008    2
56141.024016   14.281 0.022 0.011    2
56144.114419   14.234 0.029 0.015    2
56148.086616   14.295 0.033 0.003    2
56153.982989   14.256 0.018 0.007    2
56157.137616   14.212 0.04 0.009    2
56168.137263   14.249 0.026 0.007    2
56169.10649   14.299 0.024 0.017    2
56182.060013   14.284 0.028 0.001    2
56182.991069   14.274 0.03 0.008    2
56194.999902   14.268 0.025 0.031    2
56195.987326   14.282 0.026 0.024    2
56197.06169   14.219 0.047 nan    1
56213.015798   14.258 0.03 0.037    2
56370.343392   14.256 0.017 0.015    2
56375.358699   14.273 0.021 0.008    2
56376.396483   14.24 0.015 0.011    2
56377.343966   14.271 0.038 0.015    2
56378.312716   14.248 0.026 0.009    2
56469.253538   14.077 0.063 nan    1
56476.072533   14.141 0.02 0.001    2
56477.109873   14.133 0.011 0.003    6
56479.131595   14.122 0.012 0.007    8
56480.137917   14.157 0.018 0.007    4
56485.053794   14.196 0.04 0.001    2
56487.054527   14.169 0.021 0.015    2
56498.202281   14.18 0.024 0.006    2
56500.995705   14.192 0.023 0.01    2
56508.070178   14.189 0.021 0.009    2
56530.997886   14.056 0.016 0.003    2
56557.03011   11.242 0.016 0.03    2
56558.094207   12.589 0.026 0.015    2
56569.027269   13.447 0.018 0.015    2
56737.401845   14.294 0.027 0.008    2
56873.218636   14.257 0.024 0.023    3
56874.086609   14.294 0.01 0.009    8
56886.144467   14.291 0.022 0.02    2
56897.139011   14.263 0.025 0.0    2
57113.250724   14.287 0.023 0.004    2
57226.069835   14.252 0.022 0.025    4
57226.997385   14.28 0.028 0.031    2
57247.080205   14.256 0.035 0.028    2
57251.039264   14.271 0.024 0.012    2
57283.000295   14.296 0.025 0.01    2
57588.27732   14.269 0.031 0.017    2
57589.092764   14.302 0.023 0.017    2
57928.201763   14.265 0.028 0.013    2
57934.058218   14.301 0.035 0.002    2
58204.359511   14.282 0.029 0.004    2
58263.265088   14.279 0.022 0.009    2
58264.187127   14.27 0.038 0.048    2
58335.151233   14.288 0.025 0.026    2
58343.025304   14.255 0.036 0.004    2
58347.038223   14.314 0.038 0.006    2
58355.999232   14.287 0.024 0.003    2
58360.02956   14.257 0.02 0.024    2
58363.015118   14.266 0.023 0.003    2
58369.993463   14.286 0.023 0.011    2
58723.161134   14.212 0.082 nan    1


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_64n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55308.248746   13.839 0.014 0.011    2
55334.289904   13.626 0.012 0.003    2
55451.081926   13.372 0.008 0.007    2
55791.128035   15.943 0.081 0.042    2
55829.07826   16.046 0.071 0.004    2
55839.030816   15.948 0.056 0.007    2
55843.050291   15.993 0.181 0.012    2
55857.996494   15.897 0.072 0.058    2
56004.302793   13.852 0.015 0.002    2
56005.345767   13.874 0.017 0.008    2
56007.287522   13.86 0.017 0.023    2
56008.315278   13.882 0.016 0.0    2
56086.166886   13.59 0.011 0.006    2
56088.135656   13.591 0.014 0.0    2
56094.119925   13.565 0.018 0.002    2
56101.152212   13.569 0.013 0.01    2
56112.091744   13.58 0.017 0.0    2
56114.063628   13.566 0.013 0.003    2
56116.202237   13.579 0.013 0.008    2
56126.073981   13.542 0.016 0.002    2
56127.100377   13.537 0.017 0.006    2
56128.151092   13.526 0.016 0.007    2
56129.144404   13.558 0.009 0.012    2
56130.172139   13.553 0.019 0.018    2
56132.190554   13.52 0.009 0.008    2
56140.071673   13.568 0.01 0.018    2
56141.05383   13.553 0.015 0.0    2
56143.994581   13.563 0.014 0.001    2
56151.062749   13.551 0.017 0.0    2
56154.045588   13.572 0.012 0.003    2
56157.162674   13.577 0.043 nan    1
56195.026788   13.684 0.017 0.009    2
56196.011621   13.702 0.019 0.015    2
56197.00894   13.706 0.012 0.002    2
56198.046682   13.708 0.016 0.005    2
56365.310853   15.171 0.089 0.075    2
56366.316601   15.317 0.052 0.014    2
56367.305816   15.297 0.038 0.047    2
56370.36716   15.44 0.032 0.045    2
56373.363088   15.681 0.048 0.178    2
56461.142689   16.341 0.087 0.057    2
56484.159476   16.394 0.088 0.047    2
56487.187894   16.614 0.123 0.061    2
56507.056163   16.551 0.061 0.044    6
56508.031576   16.504 0.111 0.076    2
56509.082406   16.507 0.084 0.115    2
56523.019768   16.368 0.064 0.041    2
56558.036271   16.073 0.107 0.038    2
56559.027016   15.857 0.059 0.017    2
56560.035637   16.161 0.062 0.119    2
56561.043354   16.246 0.073 0.044    2
56570.99523   15.884 0.161 0.099    2
56745.289372   13.453 0.026 0.026    2
56746.275332   13.452 0.017 0.024    2
56788.357057   13.364 0.02 0.002    3
56804.104552   13.314 0.02 0.03    2
56806.255304   13.367 0.012 0.007    4
56809.228794   13.343 0.011 0.007    2
56817.131158   13.346 0.013 0.003    2
56828.126257   13.37 0.016 0.0    2
56832.027479   13.347 0.015 0.005    2
56833.182289   13.387 0.006 0.009    4
56838.168628   13.398 0.01 0.007    2
56846.164496   13.411 0.013 0.002    2
56851.069275   13.435 0.008 0.006    6
56864.001862   13.524 0.017 0.004    2
56870.236601   13.551 0.014 0.002    2
56887.181211   13.657 0.014 0.009    2
56898.148575   13.734 0.022 0.004    2
57225.008189   16.279 0.086 0.091    2
57238.1686   16.016 0.091 0.02    2
57251.021491   15.958 0.043 0.042    4
57260.083257   15.804 0.052 0.027    2
57261.089851   15.709 0.074 0.056    2
57578.148763   13.685 0.011 0.012    2
57595.187528   13.768 0.015 0.003    2
57923.052985   15.798 0.071 0.035    2
57933.266426   15.566 0.104 0.031    2
58211.39867   13.632 0.013 0.008    3
58263.258162   13.899 0.017 0.001    2
58264.296318   13.871 0.022 0.015    2
58319.045711   14.38 0.071 0.152    2
58327.021052   14.386 0.024 0.029    2
58337.161231   14.373 0.022 0.014    2
58344.083594   14.47 0.06 0.051    2
58356.046783   14.596 0.022 0.029    2
58359.011488   14.697 0.027 0.018    2
58363.12764   14.686 0.047 0.018    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_66n.asc <==
# mjd          Ks     eKs   Stderr Nbin
  55453.02804  14.993 0.054 0.073  2   
  55470.032577 14.962 0.021 0.005  2   
  55768.215065 14.947 0.021 0.006  2   
  55769.19025  14.961 0.026 0.013  2   
  55781.182292 14.959 0.023 0.014  2   
  55827.025498 15.033 0.05  nan    1   
  55828.0805   14.93  0.025 0.022  2   
  55840.054849 14.974 0.031 0.022  2   
  55856.994568 14.929 0.023 0.001  2   
  55993.356006 14.964 0.028 0.022  2   
  56012.375965 14.954 0.024 0.009  2   
  56090.04133  15.115 0.073 0.077  2   
  56095.20894  14.966 0.024 0.009  2   
  56096.173451 14.959 0.022 0.016  2   
  56099.180789 14.965 0.042 0.086  2   
  56104.155798 14.944 0.021 0.034  2   
  56112.98528  14.953 0.024 0.029  2   
  56115.204006 14.963 0.025 0.003  2   
  56116.22477  14.956 0.024 0.006  2   
  56123.206829 14.919 0.02  0.007  2   
  56124.1663   14.902 0.029 nan    1   
  56125.139617 14.958 0.021 0.011  2   
  56126.138357 14.939 0.024 0.013  2   
  56127.168594 14.937 0.018 0.004  2   
  56130.206482 14.912 0.022 0.008  2   
  56139.988483 14.9   0.018 0.018  2   
  56141.134905 14.894 0.023 0.026  2   
  56152.006507 14.756 0.014 0.016  4   
  56154.018711 14.716 0.018 0.004  2   
  56157.04013  14.582 0.018 0.008  2   
  56169.038134 11.785 0.004 nan    1   
  56172.006384 13.377 0.014 0.014  2   
  56177.993749 14.39  0.015 0.015  2   
  56181.036927 14.601 0.013 0.015  4   
  56183.998639 14.706 0.023 0.0    2   
  56203.064194 14.926 0.029 0.019  2   
  56204.022919 14.941 0.021 0.013  4   
  56205.005822 14.961 0.024 0.005  2   
  56209.026579 14.943 0.025 0.005  2   
  56217.003085 14.932 0.028 0.098  2   
  56353.331294 14.939 0.023 0.003  2   
  56506.117404 14.964 0.019 0.024  4   
  56507.160364 14.97  0.026 0.011  2   
  56508.138525 14.944 0.02  0.004  2   
  56509.066291 14.97  0.028 0.007  2   
  56518.008284 14.946 0.021 0.005  2   
  56523.04231  14.971 0.017 0.028  2   
  56531.106689 14.971 0.02  0.016  2   
  56571.003594 14.976 0.04  0.011  2   
  56584.022765 14.965 0.027 0.031  2   
  56734.338069 14.954 0.025 0.012  2   
  56737.370578 14.955 0.03  0.007  2   
  56798.344749 14.978 0.019 0.002  2   
  56810.189607 14.982 0.028 0.016  2   
  56816.131234 14.948 0.026 0.013  2   
  56817.248051 14.948 0.023 0.019  2   
  56826.084001 14.966 0.016 0.016  6   
  56831.118097 14.991 0.022 0.013  4   
  56839.003786 14.99  0.03  0.047  2   
  56840.989775 14.972 0.023 0.009  2   
  56851.147605 14.963 0.02  0.009  4   
  56853.146973 14.959 0.017 0.002  4   
  56873.120162 14.967 0.014 0.011  6   
  56898.068731 14.978 0.026 0.01   2   
  56911.022636 14.981 0.029 0.024  2   
  57206.991234 15.039 0.036 0.009  2   
  57226.092959 14.982 0.03  0.007  2   
  57227.166474 14.971 0.023 0.002  2   
  57235.063158 14.949 0.023 0.014  2   
  57241.069912 14.933 0.024 0.019  2   
  57261.007405 14.944 0.026 0.025  2   
  57588.190224 14.981 0.019 0.014  2   
  57598.130676 14.952 0.032 0.006  2   
  57922.171161 14.942 0.025 0.053  2   
  57928.317826 15.141 0.121 0.005  2   
  58252.349319 14.977 0.039 0.014  2   
  58264.224541 14.954 0.025 0.015  4   
  58328.051613 14.958 0.029 0.004  2   
  58337.103303 14.999 0.024 0.04   2   
  58343.105809 14.954 0.022 0.004  2   
  58356.03019  14.944 0.021 0.033  2   
  58361.998993 14.94  0.029 0.021  2   
  58363.114515 14.952 0.034 0.029  2   


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_68n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55423.1457   15.05 0.031 0.022    2
55777.13244   15.028 0.033 0.02    2
55778.194278   15.112 0.036 0.016    2
55794.123074   15.034 0.031 0.019    2
55806.150444   15.05 0.025 0.022    2
55820.103555   15.104 0.031 0.099    2
55830.024113   15.063 0.038 0.05    2
55844.023455   15.158 0.035 0.008    2
55849.02553   15.033 0.128 0.015    2
55987.375049   15.004 0.026 0.002    2
55999.374567   15.17 0.037 0.084    2
56016.37995   15.062 0.033 0.004    2
56024.262446   15.026 0.024 0.007    2
56035.278331   15.064 0.024 0.011    4
56036.351652   15.058 0.015 0.019    8
56039.259777   15.044 0.032 0.009    2
56046.280682   15.051 0.024 0.002    2
56047.233369   15.038 0.025 0.011    2
56086.154001   15.078 0.03 0.009    2
56090.124903   15.055 0.026 0.0    2
56093.190129   15.127 0.033 0.018    2
56096.149434   15.064 0.026 0.025    2
56109.0984   15.071 0.036 0.004    2
56114.17912   15.066 0.029 0.028    2
56123.162165   15.032 0.026 0.028    2
56125.100056   15.092 0.032 0.009    2
56126.025973   15.061 0.025 0.045    2
56126.992947   15.061 0.025 0.011    2
56128.089619   15.014 0.03 0.013    4
56130.160827   15.04 0.026 0.003    2
56130.993017   15.023 0.056 nan    1
56132.069349   15.074 0.027 0.016    2
56135.040766   15.089 0.031 0.014    2
56140.034802   15.057 0.025 0.017    2
56141.126096   15.006 0.023 0.016    2
56144.125574   15.008 0.033 0.001    2
56148.106804   15.088 0.035 0.069    2
56153.994169   15.128 0.037 0.074    2
56168.147798   15.068 0.032 0.006    2
56169.11768   15.1 0.033 0.028    2
56182.071599   15.062 0.026 0.002    2
56183.00404   15.06 0.029 0.017    2
56195.014603   14.989 0.031 0.014    2
56195.999406   15.02 0.031 0.041    2
56197.072914   15.14 0.033 0.067    2
56213.0273   15.031 0.046 0.05    2
56370.355165   15.075 0.036 0.022    2
56376.408396   15.056 0.04 nan    1
56377.361409   15.053 0.029 0.006    2
56378.329108   15.055 0.027 0.003    2
56469.264714   14.948 0.113 0.16    2
56476.084749   15.08 0.047 nan    1
56477.122239   15.025 0.015 0.021    6
56479.144314   15.014 0.019 0.013    8
56480.150179   15.049 0.018 0.004    4
56485.064989   15.027 0.041 0.037    2
56487.066107   14.995 0.031 0.052    2
56498.215153   14.938 0.034 0.019    2
56501.011825   14.904 0.026 0.022    2
56512.102625   14.738 0.022 0.01    2
56533.076868   12.091 0.014 0.01    2
56558.02212   14.773 0.033 nan    1
56573.023004   14.958 0.031 0.009    2
56582.004314   14.999 0.061 0.058    2
56583.021441   14.937 0.035 0.004    2
56804.160565   15.076 0.034 0.02    2
56816.146447   15.052 0.048 nan    1
56826.3007   14.996 0.092 0.128    2
56829.312819   15.052 0.031 0.01    2
56832.236751   15.075 0.028 0.022    2
56833.182589   15.064 0.027 0.059    4
56841.177995   15.045 0.032 0.002    2
56842.116893   15.03 0.024 0.072    2
56845.208717   15.022 0.033 0.048    2
56851.137667   15.018 0.03 0.002    2
56874.001869   15.036 0.079 0.013    2
56912.07101   15.037 0.027 0.008    2
56937.022549   15.098 0.038 0.061    2
57166.317282   15.09 0.039 0.03    2
57172.115129   15.034 0.016 0.014    6
57174.313757   15.057 0.02 0.014    4
57227.214634   15.035 0.031 0.041    2
57239.045347   15.06 0.026 0.028    2
57245.060927   15.083 0.073 0.012    2
57265.007122   15.376 0.045 0.05    2
57273.003265   15.127 0.038 0.037    2
57284.035943   15.105 0.032 0.046    2
57589.16208   15.074 0.029 0.016    2
57928.213649   15.15 0.073 0.044    2
57934.067903   15.057 0.029 0.013    2
58205.337498   15.043 0.066 0.07    2
58264.150257   14.983 0.039 0.052    4
58335.208095   14.937 0.066 0.126    2
58343.05452   15.144 0.049 0.057    2
58345.052608   15.087 0.046 0.118    2
58347.071686   15.105 0.033 0.008    2
58355.052059   15.132 0.041 0.049    2
58360.040322   15.123 0.034 0.014    2
58363.029277   15.106 0.037 0.042    2
58371.042921   14.986 0.06 0.102    2
58550.353632   15.045 0.035 0.031    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_6n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55273.28313   16.803 0.035 0.004    2
55309.041696   17.075 0.093 0.089    2
55327.159986   17.218 0.085 0.115    2
55328.152186   16.966 0.1 0.011    2
55363.09856   17.367 0.107 0.024    2
55390.037868   17.373 0.218 nan    1
55696.220715   16.261 0.056 0.017    2
55758.069319   15.363 0.035 0.007    2
55772.01893   15.521 0.036 0.049    2
55773.011361   15.578 0.058 0.029    2
55775.015295   15.68 0.203 nan    1
55777.024164   15.783 0.037 0.095    2
55788.019181   15.782 0.04 0.016    2
55790.994878   15.822 0.051 0.047    2
55794.995036   15.835 0.049 0.006    2
55994.17463   15.476 0.035 0.026    2
55995.153967   15.425 0.041 0.022    2
56000.198327   15.348 0.035 0.009    2
56005.155253   15.504 0.029 0.012    2
56016.12366   15.209 0.031 0.031    2
56067.165445   14.82 0.016 0.005    2
56074.990722   14.848 0.019 0.048    2
56362.14773   14.219 0.02 0.005    2
56365.144594   14.232 0.018 0.001    2
56372.137723   14.07 0.013 0.014    2
56373.154974   14.054 0.018 0.023    2
56374.218439   14.073 0.014 0.0    2
56375.143507   14.194 0.015 0.001    2
56376.260958   14.074 0.011 0.009    2
56377.119152   14.156 0.014 0.015    2
56407.213191   14.612 0.022 0.014    2
56408.047074   14.551 0.019 0.009    2
56418.233786   14.249 0.013 0.008    2
56431.996527   14.317 0.012 0.003    2
56439.192389   14.335 0.028 nan    1
56447.186797   14.736 0.015 0.001    2
56449.175584   14.649 0.016 0.016    2
56450.169717   14.848 0.019 0.011    2
56459.174707   15.151 0.03 0.015    2
56460.979635   15.286 0.023 0.015    2
56463.11306   15.027 0.019 0.021    2
56464.081763   15.154 0.02 0.004    2
56465.058217   15.041 0.018 0.014    6
56799.016654   15.165 0.023 0.004    2
56804.076399   15.648 0.031 0.015    2
56810.04474   15.313 0.015 0.005    6
56813.011922   15.429 0.014 0.013    6
57111.172516   14.572 0.017 0.032    2
57113.139804   14.678 0.016 0.0    2
57150.008893   15.391 0.029 0.021    2
57151.250844   15.426 0.015 0.027    2
57165.021933   15.487 0.036 0.047    2
57178.211694   15.87 0.049 0.003    2
57570.126793   14.192 0.025 0.006    2
57927.150529   14.678 0.019 0.024    3
58249.991429   15.475 0.047 0.136    2
58252.972457   15.291 0.033 0.007    2
58655.169849   15.503 0.027 0.03    4
58703.013849   15.041 0.023 0.023    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_70n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55423.145044   13.036 0.013 0.005    4
55777.131758   15.54 0.034 0.058    4
55778.193658   15.63 0.052 0.046    2
55794.121948   15.558 0.041 0.089    3
55806.149826   15.65 0.046 0.017    4
55820.103213   15.51 0.045 0.085    3
55830.023822   15.571 0.074 0.122    3
55844.022843   15.613 0.04 0.055    2
55849.024695   15.324 0.271 0.263    2
55987.374143   13.592 0.021 0.046    3
55999.373658   13.563 0.019 0.044    3
56016.378827   13.546 0.025 0.01    3
56024.261479   13.44 0.019 0.033    3
56035.274583   13.428 0.012 0.018    9
56036.350518   13.435 0.008 0.012    12
56039.258886   13.385 0.018 0.043    3
56046.280047   13.408 0.014 0.005    2
56047.232771   13.394 0.017 0.008    2
56086.153273   13.265 0.013 0.024    4
56090.124214   13.238 0.017 0.021    4
56093.189358   13.295 0.014 0.028    4
56096.148723   13.256 0.012 0.019    4
56109.098083   13.291 0.024 0.057    3
56114.17882   13.231 0.014 0.015    3
56123.161551   13.238 0.013 0.005    4
56125.099411   13.262 0.016 0.005    4
56126.025363   13.25 0.012 0.01    4
56126.992351   13.228 0.011 0.014    4
56128.089002   13.248 0.015 0.01    8
56130.16022   13.222 0.011 0.006    4
56130.992057   13.21 0.015 0.028    4
56132.068702   13.239 0.018 0.031    4
56135.040132   13.225 0.012 0.019    4
56140.034159   13.244 0.016 0.03    4
56141.125497   13.233 0.015 0.013    4
56144.124968   13.247 0.02 0.006    4
56148.106206   13.237 0.012 0.006    4
56153.993551   13.226 0.012 0.005    4
56157.147994   13.232 0.028 0.029    4
56168.147212   13.265 0.016 0.01    4
56169.117063   13.275 0.014 0.01    4
56182.071   13.29 0.011 0.01    4
56183.003389   13.299 0.012 0.007    4
56195.013959   13.336 0.012 0.007    4
56195.998756   13.341 0.015 0.011    4
56197.072228   13.355 0.015 0.014    4
56213.026896   13.414 0.026 0.009    3
56370.354177   14.579 0.024 0.02    4
56375.37241   14.708 0.034 0.053    2
56376.40816   14.693 0.02 0.04    4
56377.360472   14.624 0.042 0.005    2
56378.328171   14.664 0.027 0.028    2
56469.264112   15.39 0.113 0.096    4
56476.083735   15.578 0.039 0.011    4
56477.12162   15.551 0.02 0.022    12
56479.143508   15.481 0.03 0.057    16
56480.149551   15.575 0.028 0.026    8
56485.064384   15.615 0.045 0.024    4
56487.065476   15.662 0.044 0.03    4
56498.214571   15.662 0.054 0.029    4
56501.011198   15.652 0.043 0.054    4
56512.10199   15.659 0.042 0.063    4
56533.076261   15.706 0.035 0.14    4
56558.02104   15.643 0.041 0.044    4
56573.022441   15.575 0.043 0.039    4
56582.003879   15.772 0.116 0.348    3
56583.020877   15.553 0.064 0.029    4
56804.15992   13.495 0.02 0.029    4
56816.145764   13.472 0.021 0.019    3
56826.300418   13.491 0.052 0.024    3
56829.312044   13.453 0.016 0.014    4
56832.236144   13.467 0.013 0.008    4
56833.182243   13.457 0.01 0.014    6
56841.177355   13.483 0.019 0.013    4
56842.116286   13.489 0.016 0.022    4
56845.20845   13.477 0.014 0.014    3
56851.137012   13.458 0.012 0.014    4
56874.000535   13.489 0.037 0.074    4
56912.070725   13.56 0.015 0.01    3
56937.022296   13.637 0.014 0.029    3
57166.316638   15.347 0.034 0.08    4
57172.115651   15.404 0.018 0.018    11
57174.31315   15.385 0.021 0.03    8
57227.213928   15.677 0.04 0.037    4
57239.044806   15.731 0.044 0.051    4
57245.060147   15.784 0.283 0.014    2
57265.00655   15.679 0.051 0.034    4
57273.002622   15.786 0.045 0.04    4
57284.035404   15.752 0.041 0.039    4
57589.161466   13.506 0.019 0.005    4
57928.213315   16.119 0.138 0.168    3
57934.067406   15.936 0.06 0.1    4
58205.336952   14.104 0.034 0.029    4
58264.149636   13.693 0.018 0.031    8
58335.207393   13.674 0.044 0.031    3
58343.053325   13.661 0.027 0.036    4
58345.052035   13.676 0.028 0.032    4
58347.071062   13.632 0.021 0.005    4
58355.050806   13.681 0.019 0.013    4
58360.039706   13.661 0.018 0.035    4
58363.028712   13.701 0.019 0.007    4
58371.042338   13.757 0.034 0.02    4
58550.353031   14.75 0.031 0.021    4


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_72n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55423.145708   13.326 0.013 0.003    3
55778.194082   11.147 0.013 0.03    2
55794.122297   11.115 0.029 nan    1
55806.150456   11.047 0.019 nan    1
55830.024112   11.065 0.016 0.015    3
55844.023458   11.172 0.019 nan    1
55849.025526   11.133 0.041 0.015    3
55987.374848   12.15 0.019 0.005    2
55999.374371   12.317 0.013 0.002    2
56016.379709   12.519 0.017 0.008    2
56024.262247   12.576 0.011 0.003    2
56035.275207   12.7 0.01 0.003    6
56036.351411   12.705 0.007 0.005    8
56039.259594   12.737 0.014 0.019    2
56046.280477   12.81 0.014 0.002    2
56047.23318   12.824 0.014 0.001    2
56086.153999   13.202 0.011 0.007    3
56090.124901   13.226 0.013 0.005    3
56093.190131   13.271 0.012 0.006    3
56096.149437   13.291 0.012 0.01    3
56109.098393   13.431 0.017 0.013    3
56114.179117   13.426 0.014 0.009    3
56123.162164   13.531 0.013 0.01    3
56125.100059   13.541 0.015 0.005    3
56126.025974   13.566 0.013 0.006    3
56126.992947   13.551 0.012 0.005    3
56128.089621   13.591 0.012 0.006    6
56130.160827   13.584 0.012 0.013    3
56130.992639   13.577 0.019 0.01    3
56132.06935   13.629 0.018 0.015    3
56135.040765   13.635 0.012 0.021    3
56140.034804   13.658 0.014 0.024    3
56141.126095   13.68 0.014 0.006    3
56144.125575   13.709 0.021 0.006    3
56148.106805   13.74 0.014 0.019    3
56153.993968   13.772 0.014 0.003    2
56157.14859   13.802 0.027 0.029    3
56168.147798   13.862 0.017 0.015    3
56169.117676   13.898 0.015 0.015    3
56182.071597   13.945 0.012 0.008    3
56183.004034   13.965 0.013 0.008    3
56195.014605   14.011 0.02 0.03    3
56195.999404   14.041 0.015 0.005    3
56197.072918   14.012 0.014 0.01    3
56213.027304   14.057 0.026 0.033    3
56370.354932   12.463 0.014 0.002    3
56375.372855   12.38 0.012 0.013    3
56376.408833   12.37 0.01 0.008    3
56377.361108   12.37 0.017 0.008    2
56378.32881   12.326 0.012 0.009    2
56469.264905   11.76 0.035 0.041    2
56476.084141   11.693 0.012 0.0    2
56477.133184   11.687 0.008 0.005    7
56479.149408   11.702 0.01 0.005    11
56480.134898   11.678 0.008 0.007    4
56485.06498   11.705 0.023 nan    1
56487.066108   11.656 0.01 0.004    3
56498.215153   11.618 0.015 0.012    3
56501.011825   11.642 0.014 0.012    3
56512.102416   11.567 0.011 0.015    2
56533.076868   11.547 0.01 0.007    3
56558.021469   11.533 0.014 0.007    2
56573.023011   11.564 0.013 0.011    3
56582.004315   11.584 0.019 0.015    3
56583.021444   11.565 0.016 0.011    3
56804.16057   13.524 0.018 0.009    3
56816.146045   13.646 0.017 0.009    3
56826.300695   13.765 0.05 0.009    3
56829.312813   13.783 0.017 0.004    3
56832.236749   13.795 0.013 0.004    3
56833.182587   13.802 0.012 0.017    6
56841.177995   13.878 0.02 0.009    3
56842.116891   13.907 0.014 0.015    3
56845.208716   13.956 0.014 0.004    3
56851.13766   13.963 0.013 0.007    3
56874.001872   14.147 0.05 0.031    3
56912.07101   14.296 0.017 0.004    3
56937.022549   14.35 0.017 0.002    3
57166.317284   12.22 0.012 0.001    3
57172.113459   12.197 0.008 0.004    8
57174.313754   12.186 0.008 0.005    6
57227.21463   12.016 0.014 0.012    3
57239.045348   11.981 0.011 0.008    3
57245.06093   11.994 0.029 0.005    3
57265.007123   11.933 0.011 0.005    3
57273.003046   11.929 0.016 0.012    2
57284.035944   11.91 0.011 0.009    3
57589.162079   14.021 0.017 0.007    3
57928.213562   12.297 0.023 0.021    3
57934.067904   12.258 0.013 0.012    3
58205.337508   13.245 0.023 0.012    3
58264.150253   13.847 0.017 0.012    6
58335.208093   14.526 0.049 0.025    3
58343.054518   14.548 0.041 0.024    3
58345.052606   14.601 0.036 0.04    3
58347.071681   14.632 0.039 0.041    3
58355.052069   14.693 0.024 0.029    3
58360.04032   14.681 0.022 0.02    3
58363.029274   14.736 0.026 0.043    3
58371.042916   14.715 0.044 0.048    3
58550.353615   13.361 0.018 0.024    3


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_74n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55423.144601   12.922 0.019 0.002    2
55777.131305   13.079 0.015 0.004    2
55778.193241   13.094 0.013 0.01    2
55794.121667   13.184 0.018 0.005    2
55806.149428   13.165 0.02 0.005    2
55820.102325   13.143 0.018 0.019    2
55830.023022   13.219 0.027 0.005    2
55844.022437   13.274 0.013 0.011    2
55849.024465   13.335 0.08 0.015    2
55987.374073   13.709 0.018 0.001    2
55999.373596   14.105 0.016 0.002    2
56016.378723   13.462 0.028 0.002    2
56024.261399   13.485 0.017 0.013    2
56035.274282   13.431 0.013 0.01    6
56036.350426   13.423 0.007 0.007    8
56039.258826   13.364 0.017 0.009    2
56046.27963   13.258 0.013 0.001    2
56047.232377   13.242 0.016 0.001    2
56086.152767   13.263 0.015 0.007    2
56090.123725   13.249 0.02 0.01    2
56093.188854   13.246 0.011 0.012    2
56096.148205   13.253 0.013 0.003    2
56109.097211   13.469 0.019 0.002    2
56114.178009   13.572 0.024 0.002    2
56123.161147   13.624 0.017 0.01    2
56125.098971   13.638 0.022 0.003    2
56126.024947   13.638 0.017 0.012    2
56126.991962   13.607 0.015 0.017    2
56128.088584   13.649 0.019 0.013    4
56130.159822   13.677 0.016 0.005    2
56130.991663   13.704 0.017 0.006    2
56132.068257   13.726 0.021 0.009    2
56135.039707   13.814 0.015 0.005    2
56140.033743   13.975 0.018 0.027    2
56141.125101   14.023 0.02 0.009    2
56144.124367   14.095 0.044 nan    1
56148.1058   14.08 0.017 0.015    2
56153.99313   14.006 0.015 0.006    2
56157.147592   14.073 0.045 0.006    2
56168.146819   13.958 0.024 0.009    2
56169.116647   13.951 0.022 0.009    2
56182.070625   13.873 0.015 0.007    2
56183.002956   13.857 0.015 0.009    2
56195.013527   13.802 0.021 0.009    2
56195.998333   13.828 0.02 0.004    2
56197.071957   13.787 0.015 0.022    2
56213.026302   13.788 0.031 0.035    2
56370.353404   15.819 0.058 0.064    2
56375.371779   15.779 0.055 0.01    2
56376.407707   15.786 0.055 0.032    2
56377.359844   15.935 0.077 0.043    2
56378.327556   15.848 0.071 0.085    2
56469.263714   15.931 0.143 0.106    2
56476.083309   16.018 0.081 0.03    2
56477.121204   16.008 0.041 0.025    6
56479.137357   15.957 0.042 0.057    7
56480.149113   16.036 0.051 0.037    4
56485.06399   16.053 0.049 0.009    2
56487.065055   16.116 0.08 0.022    2
56498.214182   16.338 0.103 0.109    2
56501.010785   16.2 0.074 0.064    2
56512.101562   15.689 0.056 0.041    2
56533.075854   15.498 0.046 0.039    2
56558.020628   15.596 0.053 0.031    2
56573.022046   15.789 0.058 0.052    2
56582.003432   15.965 0.155 nan    1
56583.02051   15.811 0.106 0.035    2
56804.159495   15.002 0.038 0.009    2
56816.144999   14.764 0.034 0.024    2
56826.299679   14.569 0.105 0.055    2
56829.311529   14.534 0.027 0.031    2
56832.235735   14.594 0.025 0.008    2
56833.181572   14.606 0.019 0.024    4
56841.176928   14.632 0.035 0.007    2
56842.115888   14.604 0.026 0.041    2
56845.207715   14.646 0.023 0.022    2
56851.136577   14.497 0.035 0.017    2
56874.000113   14.234 0.066 0.038    2
56912.069945   14.658 0.023 0.013    2
56937.021607   15.103 0.031 0.008    2
57166.316244   16.805 0.131 0.038    2
57172.114177   16.838 0.168 nan    1
57227.213469   15.398 0.048 0.086    2
57239.044468   15.384 0.039 0.024    2
57245.059966   15.584 0.152 0.12    2
57265.006213   15.875 0.053 0.072    2
57273.002188   15.956 0.057 0.011    2
57284.035059   15.491 0.041 0.025    2
57589.161072   14.039 0.025 0.017    2
57928.212464   15.342 0.109 0.273    2
57934.067074   15.378 0.068 0.165    2
58264.100646   16.775 0.237 0.032    2
58550.352658   15.41 0.076 0.149    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_75n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55423.145493   15.603 0.063 0.037    2
55777.132223   12.677 0.021 0.001    2
55778.194082   12.676 0.016 0.0    2
55794.122837   12.719 0.017 0.011    2
55806.150268   12.707 0.016 0.015    2
55820.103323   12.709 0.019 0.007    2
55830.023896   12.774 0.022 0.009    2
55844.023267   12.802 0.016 0.013    2
55849.025316   12.855 0.07 0.005    2
55987.374848   13.622 0.027 0.023    2
55999.374371   13.754 0.02 0.009    2
56016.379709   13.949 0.022 0.025    2
56024.262247   14.025 0.024 0.057    2
56035.275207   14.125 0.022 0.004    6
56036.351411   14.153 0.013 0.018    8
56039.259594   14.175 0.034 0.001    2
56046.280477   14.226 0.022 0.006    2
56047.23318   14.27 0.022 0.0    2
56086.153761   14.713 0.026 0.0    2
56090.124668   14.696 0.039 0.019    2
56093.189886   14.794 0.038 0.077    2
56096.149192   14.79 0.03 0.036    2
56109.098152   15.012 0.059 0.063    2
56114.178902   14.955 0.038 0.015    2
56123.16197   15.084 0.053 0.027    2
56125.099854   15.023 0.036 0.009    2
56126.025776   15.124 0.038 0.036    2
56126.992758   15.083 0.054 0.048    2
56128.089424   15.142 0.035 0.023    4
56130.16064   15.088 0.058 0.073    2
56130.99245   15.256 0.081 0.005    2
56132.069139   15.278 0.068 0.02    2
56135.040565   15.157 0.035 0.032    2
56140.034601   15.277 0.044 0.027    2
56141.125905   15.219 0.044 0.011    2
56144.125188   15.288 0.097 nan    1
56148.106611   15.17 0.042 0.01    2
56153.993968   15.275 0.041 0.024    2
56157.148396   15.434 0.13 0.029    2
56168.14761   15.504 0.063 0.008    2
56169.117484   15.34 0.056 0.021    2
56182.071404   15.471 0.049 0.026    2
56183.003814   15.514 0.058 0.026    2
56195.014398   15.568 0.063 0.003    2
56195.999201   15.573 0.068 0.035    2
56197.072736   15.579 0.049 0.018    2
56213.027118   15.771 0.128 0.042    2
56370.354263   15.069 0.058 0.022    2
56375.372654   14.929 0.042 0.015    2
56376.408619   14.912 0.034 0.002    2
56377.361108   14.932 0.042 0.144    2
56378.32881   14.861 0.042 0.057    2
56469.264517   13.459 0.073 0.083    2
56476.084141   13.4 0.019 0.013    2
56477.122041   13.392 0.01 0.006    6
56479.144114   13.393 0.013 0.007    8
56480.149976   13.361 0.013 0.006    4
56485.064793   13.32 0.028 0.007    2
56487.065906   13.315 0.019 0.015    2
56498.214974   13.247 0.026 0.017    2
56501.011632   13.226 0.022 0.003    2
56512.102416   13.093 0.013 0.005    2
56533.076663   12.985 0.015 0.006    2
56558.021469   12.889 0.016 0.013    2
56573.022826   12.834 0.014 0.009    2
56582.004107   12.834 0.028 0.015    2
56583.021262   12.84 0.027 0.021    2
56804.16037   12.948 0.024 0.014    2
56816.145843   13.021 0.022 0.014    2
56826.300499   13.104 0.072 0.009    2
56829.312556   13.086 0.023 0.002    2
56832.236544   13.102 0.017 0.001    2
56833.182385   13.106 0.013 0.007    4
56841.17778   13.169 0.026 0.003    2
56842.116696   13.177 0.02 0.02    2
56845.208517   13.199 0.016 0.008    2
56851.137436   13.176 0.021 0.009    2
56874.001674   13.404 0.05 0.009    2
56912.070796   13.593 0.02 0.012    2
56937.022362   13.781 0.021 0.01    2
57166.317081   15.563 0.078 0.082    2
57172.114941   15.676 0.036 0.037    6
57174.313549   15.675 0.053 0.048    4
57227.214403   15.799 0.092 0.109    2
57239.045183   15.801 0.067 0.019    2
57265.006945   15.771 0.072 0.033    2
57273.003046   15.768 0.075 0.041    2
57284.035767   15.768 0.065 0.028    2
57589.161878   12.612 0.026 0.004    2
57928.213204   14.276 0.072 0.041    2
57934.067736   14.279 0.033 0.001    2
58205.337529   16.408 0.419 nan    1
58264.150055   14.808 0.049 0.064    4
58335.207907   13.381 0.049 0.022    2
58343.054326   13.413 0.038 0.022    2
58345.052422   13.384 0.031 0.014    2
58347.071494   13.329 0.027 0.01    2
58355.051715   13.339 0.025 0.025    2
58360.040131   13.297 0.019 0.004    2
58363.02909   13.312 0.026 0.009    2
58371.04273   13.265 0.037 0.01    2
58550.353419   12.752 0.027 0.017    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_76n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55308.342236   12.025 0.013 0.004    2
55328.28637   12.021 0.016 0.008    2
55334.304307   12.004 0.01 0.001    2
55385.226768   12.265 0.018 0.014    2
55386.267114   12.289 0.027 0.003    2
55388.241978   12.258 0.009 0.006    4
55389.209044   12.251 0.014 0.0    2
55390.247442   12.284 0.02 0.007    2
55418.107003   12.448 0.01 0.002    2
55445.049848   12.641 0.024 0.005    2
55451.062655   12.706 0.011 0.007    2
55780.196382   12.703 0.013 0.002    2
55806.088338   12.433 0.011 0.005    2
55820.054345   12.364 0.015 0.003    2
55824.074765   12.304 0.013 0.004    2
55839.015914   12.308 0.018 0.007    2
55847.046598   12.285 0.02 0.007    2
56004.29238   12.806 0.023 0.077    2
56007.343819   12.78 0.031 nan    1
56020.27897   12.885 0.022 0.018    2
56089.176972   13.707 0.014 0.0    2
56094.138784   13.756 0.016 0.003    2
56095.110623   13.785 0.015 0.006    2
56102.063614   13.89 0.026 0.004    2
56112.212505   14.055 0.016 0.003    2
56114.075044   14.09 0.017 0.017    2
56115.090531   14.054 0.018 0.006    2
56125.153645   14.238 0.025 0.001    2
56126.0875   14.213 0.019 0.015    2
56127.028395   14.232 0.021 0.024    2
56128.165532   14.31 0.036 0.004    2
56129.1565   14.305 0.02 0.001    2
56130.185726   14.322 0.018 0.027    2
56140.120881   14.428 0.021 0.01    2
56141.102479   14.441 0.027 0.018    2
56144.005428   14.511 0.023 0.019    2
56155.019122   14.626 0.023 0.034    2
56157.099084   14.699 0.037 0.047    3
56158.176654   14.701 0.041 0.012    2
56195.038297   14.999 0.031 0.031    2
56196.023351   15.108 0.037 0.093    2
56197.032863   15.044 0.026 0.018    2
56198.061131   15.11 0.063 0.076    2
56365.322734   13.005 0.03 0.009    2
56366.327749   12.988 0.012 0.003    2
56367.316701   12.99 0.015 0.014    2
56370.37946   12.942 0.015 0.01    2
56373.37621   12.901 0.016 0.013    2
56422.39662   12.561 0.021 0.007    2
56461.157033   12.47 0.011 0.001    2
56484.172156   12.46 0.019 0.002    2
56487.201289   12.461 0.013 0.012    2
56507.021861   12.496 0.013 0.01    4
56509.037903   12.49 0.012 0.013    2
56511.170151   12.532 0.011 0.011    2
56527.133005   12.586 0.007 0.007    2
56534.096882   12.6 0.013 0.0    2
56558.999751   12.74 0.012 0.005    2
56560.047562   12.738 0.01 0.009    2
56572.031299   12.837 0.015 0.008    2
56582.987809   12.885 0.011 0.01    2
56717.390682   14.143 0.016 0.002    2
56770.305461   14.735 0.062 0.053    2
56779.416862   14.741 0.085 0.008    2
56798.306088   14.894 0.035 0.003    2
56799.132886   14.926 0.029 0.054    4
56810.204816   14.836 0.03 0.027    2
56817.067887   14.886 0.041 0.019    2
56853.166307   14.713 0.027 0.0    2
56882.083852   14.002 0.008 0.004    10
56883.072868   13.961 0.017 0.008    2
56885.12377   13.916 0.011 0.007    4
56886.067414   13.89 0.015 0.002    2
56887.059458   13.875 0.01 0.003    6
56900.152332   13.613 0.017 0.013    2
57113.40309   12.588 0.021 0.007    2
57226.121507   13.483 0.042 0.038    2
57241.173071   13.597 0.017 0.006    2
57253.102485   13.722 0.023 0.014    2
57268.007009   13.868 0.016 0.008    2
57272.010348   13.93 0.047 0.01    2
57274.013264   13.914 0.014 0.005    2
57288.000919   14.048 0.017 0.009    2
57580.022954   12.506 0.013 0.0    2
57925.189176   14.347 0.03 0.008    2
57928.291777   14.435 0.07 0.016    2
57933.277818   14.409 0.042 0.014    2
58264.185921   12.643 0.007 0.007    6
58333.029288   12.933 0.013 0.011    2
58345.979174   13.036 0.012 0.004    2
58356.058523   13.129 0.013 0.008    2
58358.055935   13.124 0.01 0.002    2
58359.023165   13.133 0.01 0.004    2
58362.013718   13.136 0.012 0.013    2
58577.388881   14.314 0.076 nan    1


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_77n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55423.17954   13.614 0.01 0.005    2
55777.138639   15.189 0.031 0.1    2
55778.199933   15.112 0.022 0.007    2
55794.129423   14.808 0.022 0.006    2
55806.147523   14.506 0.019 0.014    2
55820.112447   14.166 0.015 0.009    2
55830.021034   14.001 0.019 0.014    2
55844.029491   13.733 0.013 0.001    2
55849.022384   13.757 0.057 0.027    2
55987.381605   12.805 0.016 0.003    2
55999.380089   12.786 0.012 0.001    2
56016.386476   12.801 0.013 0.012    2
56086.150534   13.153 0.008 0.012    2
56090.121547   13.157 0.01 0.009    2
56093.186262   13.204 0.011 0.001    2
56096.145881   13.224 0.009 0.0    2
56109.092201   13.322 0.016 0.015    2
56113.121734   13.347 0.025 0.008    2
56114.175912   13.373 0.012 0.01    2
56123.159069   13.461 0.015 0.0    2
56125.096811   13.473 0.021 0.007    2
56126.023075   13.494 0.014 0.013    2
56126.990068   13.466 0.011 0.001    2
56128.086673   13.485 0.011 0.008    4
56130.157925   13.481 0.009 0.008    2
56130.989792   13.498 0.011 0.003    2
56132.066032   13.534 0.017 0.015    2
56135.037643   13.551 0.009 0.006    2
56140.031144   13.608 0.011 0.011    2
56141.12314   13.595 0.016 0.001    2
56144.122621   13.624 0.016 0.008    2
56148.103523   13.668 0.011 0.024    2
56153.991129   13.714 0.012 0.006    2
56157.145668   13.776 0.034 0.018    2
56168.144971   13.883 0.014 0.01    2
56169.114749   13.876 0.012 0.0    2
56182.068218   14.036 0.016 0.001    2
56183.000329   14.038 0.011 0.005    2
56195.008453   14.162 0.017 0.006    2
56195.995775   14.188 0.019 0.018    2
56197.069655   14.222 0.02 0.038    2
56213.023858   14.37 0.033 0.007    2
56370.351446   16.116 0.071 0.029    2
56375.368472   16.176 0.056 0.015    2
56376.405033   16.17 0.054 0.024    2
56377.356131   16.093 0.053 0.021    2
56378.324788   16.244 0.066 0.079    2
56469.26195   15.357 0.101 nan    1
56476.080721   15.162 0.033 0.004    2
56477.121507   15.114 0.018 0.018    5
56479.139941   15.085 0.015 0.02    8
56480.157313   15.001 0.019 0.004    3
56485.061682   14.862 0.022 0.01    2
56487.062651   14.803 0.026 0.004    2
56498.212181   14.45 0.018 0.01    2
56501.006951   14.388 0.012 0.005    4
56512.099473   14.06 0.011 0.016    2
56533.073885   13.763 0.016 0.038    2
56558.018223   13.644 0.015 0.02    2
56573.020241   13.489 0.014 0.021    2
56582.001011   13.363 0.04 0.007    2
56583.018605   13.342 0.021 0.016    2
56804.157478   13.224 0.036 0.024    2
56816.142304   13.332 0.024 0.009    2
56826.297674   13.433 0.04 0.006    2
56829.308937   13.429 0.012 0.008    2
56832.23377   13.463 0.011 0.005    2
56833.178754   13.458 0.008 0.007    4
56841.174709   13.546 0.026 0.01    2
56842.113883   13.549 0.013 0.004    2
56845.204272   13.597 0.017 0.013    2
56851.134438   13.607 0.016 0.011    2
56873.997199   13.888 0.044 0.004    2
56912.067657   14.153 0.016 0.0    2
56937.019818   14.367 0.02 0.016    2
57166.319916   14.621 0.021 0.012    2
57172.117537   14.547 0.013 0.012    6
57174.319679   14.493 0.012 0.007    4
57227.211076   13.771 0.01 0.015    2
57239.042592   13.643 0.012 0.009    2
57245.066679   13.6 0.036 0.023    2
57265.009572   13.389 0.012 0.005    2
57273.006045   13.293 0.013 0.002    2
57277.092879   13.272 0.011 0.004    2
57589.159061   13.834 0.017 0.013    2
57928.216378   13.787 0.037 0.0    2
57934.070013   13.679 0.016 0.002    2
58205.340037   13.079 0.024 0.011    2
58264.152707   13.443 0.015 0.012    4
58335.21032   13.993 0.03 0.029    2
58343.057215   14.005 0.021 0.02    2
58345.057431   13.998 0.015 0.006    2
58347.074137   14.012 0.021 0.01    2
58360.042936   14.139 0.029 0.038    2
58362.024241   14.158 0.028 0.02    2
58363.031663   14.148 0.022 0.003    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_78n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55285.365684   12.764 0.009 0.005    2
55286.370482   12.755 0.011 0.002    2
55295.321421   12.74 0.01 0.0    2
55296.309395   12.754 0.011 0.002    2
55771.025464   13.273 0.012 0.0    2
55791.102499   13.131 0.011 0.004    2
55806.057154   13.012 0.008 0.0    2
55822.090369   12.909 0.011 0.001    2
55832.014136   12.868 0.016 0.002    2
55835.010378   12.867 0.015 0.007    2
56003.296456   13.444 0.012 0.003    2
56006.384086   13.504 0.014 0.01    2
56081.286816   14.277 0.05 0.026    2
56086.281134   14.367 0.014 0.014    2
56089.249271   14.403 0.016 0.014    2
56095.157132   14.407 0.017 0.02    2
56096.257537   14.442 0.015 0.002    2
56107.105414   14.567 0.02 0.001    2
56112.203899   14.602 0.017 0.019    2
56114.032719   14.679 0.038 0.022    2
56115.199299   14.664 0.018 0.006    2
56116.092219   14.709 0.022 0.005    2
56121.220623   14.764 0.024 0.011    2
56125.247635   14.758 0.023 0.002    2
56127.137246   14.794 0.019 0.001    2
56134.160637   14.899 0.018 0.015    2
56140.150472   14.915 0.029 0.023    2
56141.118655   14.943 0.022 0.067    2
56143.001175   14.872 0.062 0.077    2
56152.100718   15.047 0.039 0.017    2
56154.100439   15.04 0.022 0.022    2
56154.989614   15.04 0.026 0.028    2
56157.118552   15.082 0.029 0.014    2
56158.152552   15.131 0.027 0.055    2
56168.09655   15.155 0.04 0.033    2
56180.027677   15.232 0.023 0.025    2
56183.046462   15.242 0.031 0.032    2
56190.027418   15.276 0.04 nan    1
56206.040443   15.398 0.05 0.076    2
56215.006271   15.497 0.036 0.086    2
56367.354751   13.234 0.015 0.014    2
56377.38814   13.135 0.015 0.006    2
56488.055786   12.861 0.013 0.005    2
56497.163538   12.903 0.016 0.013    2
56498.176868   12.912 0.011 0.008    2
56506.087954   12.948 0.006 0.005    6
56509.155203   12.949 0.008 0.011    4
56510.09891   12.971 0.011 0.015    2
56511.162504   12.964 0.008 0.005    2
56518.069997   13.01 0.009 0.027    4
56523.062711   13.054 0.014 0.003    2
56531.063319   13.097 0.013 0.001    2
56532.058788   13.092 0.01 0.006    2
56541.062877   13.16 0.012 0.004    2
56542.058393   13.179 0.011 0.002    2
56556.023183   13.295 0.012 0.002    2
56567.995711   13.416 0.016 0.006    2
56570.037613   13.413 0.016 0.01    2
56572.024423   13.417 0.014 0.012    2
56583.014339   13.527 0.017 0.009    2
56776.197065   15.104 0.04 0.033    2
56814.165501   15.249 0.017 0.023    2
56872.158544   14.249 0.006 0.004    14
56885.168118   14.066 0.009 0.002    2
56922.116874   13.688 0.015 0.005    2
57152.189658   13.417 0.02 0.01    2
57226.184486   14.1 0.016 0.017    2
57227.039266   14.11 0.014 0.009    2
57253.149437   14.339 0.041 0.022    2
57261.152241   14.419 0.019 0.008    4
57277.062944   14.545 0.015 0.013    2
57583.100309   12.992 0.013 0.0    2
57925.351788   14.973 0.08 0.018    2
57926.332251   15.115 0.084 0.135    2
57934.09746   15.085 0.026 0.027    2
58211.378775   12.542 0.034 0.004    2
58239.366842   12.522 0.011 0.003    2
58264.237743   12.595 0.009 0.007    2
58335.22683   13.057 0.029 0.004    2
58343.071198   13.15 0.015 0.0    2
58345.999928   13.166 0.012 0.008    2
58357.034381   13.259 0.01 0.005    2
58361.017483   13.308 0.01 0.008    2
58362.050265   13.293 0.014 0.008    2
58363.044353   13.308 0.016 0.005    2
58582.357479   14.841 0.022 0.016    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_7n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55260.313947   13.77 0.01 0.001    2
55264.359521   13.725 0.013 0.026    2
55273.264227   13.624 0.012 0.011    2
55274.350581   13.634 0.012 0.007    2
55281.154808   13.743 0.011 0.01    2
55283.262039   13.692 0.01 0.011    2
55778.032556   15.971 0.045 0.003    2
55780.030086   15.901 0.049 0.007    2
55781.006669   15.948 0.042 0.023    2
55793.980679   15.881 0.046 0.055    2
55794.984219   15.874 0.038 0.069    2
55797.006805   15.919 0.047 0.096    2
56010.18689   16.868 0.129 0.034    2
56016.157854   16.713 0.184 nan    1
56049.029725   16.861 0.093 0.019    2
56069.978033   16.864 0.161 nan    1
56333.384224   16.977 0.088 0.001    2
56371.256262   16.767 0.065 0.031    4
56372.307048   16.509 0.154 nan    1
56373.272947   16.616 0.073 0.117    2
56374.247835   16.683 0.118 nan    1
56375.131817   16.781 0.103 0.119    2
56454.172631   17.22 0.106 0.053    2
56466.061661   17.12 0.084 0.065    4
56467.127407   16.986 0.159 nan    1
56805.03291   16.412 0.042 0.046    5
56809.0898   16.428 0.065 0.023    2
56810.000372   16.478 0.064 0.024    2
56811.05562   16.411 0.067 0.064    2
56814.028096   16.412 0.062 0.091    2
56823.985136   16.602 0.076 0.133    2
56825.025371   16.503 0.098 0.057    2
57138.055547   16.482 0.088 0.105    2
57150.068564   16.685 0.138 nan    1
57165.07762   16.495 0.086 0.014    2
57171.067456   16.418 0.067 0.046    2
57182.085793   16.637 0.066 nan    1
57183.978398   16.455 0.096 0.007    2
57932.105133   16.571 0.087 0.117    2
58204.396824   16.416 0.077 0.032    2
58212.330705   16.421 0.068 0.027    2
58252.985421   16.189 0.071 0.02    2
58262.976363   16.308 0.07 0.023    2
58651.187803   17.126 0.1 0.025    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_81n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55298.251994   15.652 0.025 0.003    2
55726.314608   15.608 0.032 0.054    2
55777.187607   15.614 0.027 0.008    2
55781.154734   15.581 0.029 0.011    2
55791.08041   15.67 0.025 0.003    2
55807.082495   15.712 0.034 0.048    2
55823.052725   15.66 0.025 0.019    2
55831.012862   15.597 0.028 0.036    2
55994.362728   15.518 0.037 0.033    2
55995.376647   15.556 0.033 0.007    2
55996.351594   15.55 0.032 0.006    2
55999.361003   15.53 0.034 0.008    2
56006.299253   15.505 0.026 0.034    2
56010.376552   15.5 0.028 0.003    2
56014.30458   15.464 0.03 0.016    2
56016.277549   15.478 0.025 0.068    2
56019.36202   15.479 0.019 0.033    4
56047.40213   15.044 0.019 0.004    2
56065.402453   14.293 0.013 nan    1
56075.303789   13.117 0.009 0.01    2
56078.29601   12.625 0.008 0.015    2
56099.295156   14.695 0.018 0.009    2
56107.067531   14.988 0.016 0.012    2
56124.124795   15.292 0.02 0.017    2
56130.094606   15.403 0.023 0.011    2
56144.210199   15.494 0.047 nan    1
56147.007528   15.524 0.024 0.022    2
56150.008604   15.511 0.032 0.011    2
56152.04473   15.467 0.054 nan    1
56153.048546   15.513 0.021 0.011    2
56156.015255   15.58 0.039 0.006    2
56168.038384   15.543 0.021 0.023    4
56170.037635   15.577 0.021 0.01    2
56179.020904   15.586 0.058 0.024    2
56180.004744   15.609 0.028 0.052    2
56195.077029   15.596 0.029 0.029    2
56206.022461   15.625 0.028 0.011    2
56216.021363   15.634 0.036 0.051    2
56228.993921   15.686 0.064 0.064    2
56348.395992   15.594 0.03 0.005    2
56459.360758   15.619 0.061 0.038    2
56498.158704   15.579 0.027 0.06    2
56508.085117   15.629 0.021 0.008    4
56525.013853   15.667 0.029 0.008    2
56526.034472   15.602 0.027 0.01    2
56527.120804   15.617 0.023 0.003    2
56533.019989   15.607 0.02 0.012    4
56536.103221   15.613 0.032 0.051    2
56538.105765   15.598 0.026 0.03    2
56539.084284   15.611 0.038 0.03    2
56541.030189   15.666 0.029 0.004    2
56542.027323   15.618 0.033 0.045    2
56545.041029   15.657 0.028 0.039    2
56558.008177   15.672 0.034 0.006    2
56570.008788   15.584 0.025 0.026    2
56573.034432   15.656 0.04 0.055    2
56580.990464   15.653 0.031 0.004    2
56585.000765   15.676 0.034 0.039    2
56586.003855   15.655 0.034 0.069    2
56746.308453   15.629 0.036 0.024    2
56813.211603   15.626 0.023 0.016    2
56816.216897   15.627 0.027 0.013    2
56828.095711   15.588 0.053 0.038    2
56830.183018   15.669 0.024 0.006    2
56832.14348   15.628 0.032 0.001    2
56842.219626   15.634 0.03 0.009    2
56851.250159   15.628 0.027 0.005    2
56852.124589   15.656 0.033 0.038    2
56891.166822   15.78 0.03 0.002    2
56900.109059   15.655 0.028 0.015    2
56911.103393   15.649 0.026 0.017    2
57228.052154   15.684 0.028 0.088    2
57241.051808   15.642 0.034 0.033    2
57264.993822   15.704 0.03 0.028    2
57270.988962   15.604 0.032 0.028    2
57283.03142   15.633 0.027 0.019    2
57589.192114   15.65 0.031 0.001    2
57876.387999   15.64 0.039 0.127    2
58723.149721   15.408 0.065 0.073    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_82n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55451.048422   15.834 0.045 0.035    3
55464.096266   15.871 0.052 0.057    3
55776.199078   15.883 0.043 0.035    3
55781.169777   15.868 0.048 0.033    3
55828.091687   15.671 0.067 0.024    3
55840.036321   15.845 0.029 0.019    3
55841.046618   15.844 0.052 0.043    3
55993.345314   12.659 0.01 0.003    2
56012.360564   14.693 0.021 0.016    3
56085.179119   15.961 0.062 nan    1
56090.055953   15.671 0.089 0.003    3
56095.235486   15.803 0.035 0.034    3
56100.094202   15.853 0.036 0.057    3
56102.12631   16.018 0.047 0.028    2
56103.079709   15.809 0.052 0.041    3
56104.029964   15.826 0.049 0.057    3
56112.017647   15.88 0.04 0.066    3
56115.234507   15.842 0.034 0.016    2
56123.183689   15.829 0.036 0.004    3
56125.084487   15.753 0.049 0.063    3
56127.086077   15.783 0.026 0.036    3
56129.199934   15.835 0.037 0.029    3
56130.075446   15.856 0.042 0.053    3
56131.040699   15.797 0.031 0.04    3
56132.106804   15.807 0.033 0.035    3
56134.132681   15.937 0.049 0.021    2
56139.999474   15.872 0.043 0.05    3
56141.180945   15.854 0.027 0.026    3
56144.088679   15.742 0.039 0.036    6
56168.123167   15.794 0.046 0.024    3
56170.060138   15.895 0.043 0.025    3
56172.138437   15.822 0.051 0.06    3
56182.092805   15.934 0.041 0.018    3
56183.025967   15.896 0.042 0.061    3
56364.330907   15.854 0.051 0.014    3
56366.354175   15.811 0.039 0.03    3
56368.332499   15.886 0.041 0.021    3
56373.312732   15.914 0.038 0.051    3
56375.303113   15.82 0.045 0.09    3
56378.29086   16.083 0.049 0.048    3
56484.125119   15.904 0.055 0.154    3
56486.093068   15.897 0.038 0.038    3
56508.063235   15.836 0.024 0.027    12
56509.020289   15.903 0.039 0.066    3
56523.029684   15.908 0.043 0.062    3
56533.036461   15.878 0.029 0.035    6
56534.078985   15.853 0.028 0.028    6
56536.015502   15.827 0.04 0.064    3
56559.008095   15.895 0.044 0.045    3
56571.027794   15.577 0.132 0.225    2
56584.035551   15.724 0.07 0.047    3
56737.383939   15.822 0.042 0.03    3
56799.293303   15.969 0.08 0.031    2
56806.245879   15.848 0.033 0.063    6
56814.123056   15.973 0.053 0.034    3
56816.099275   15.81 0.091 0.046    3
56825.112731   15.921 0.05 0.044    3
56826.077018   15.756 0.074 0.022    3
56829.136058   15.91 0.046 0.03    3
56830.047895   15.899 0.039 0.015    3
56836.302502   15.623 0.079 0.023    3
56837.059089   15.926 0.049 0.038    3
56838.212017   15.905 0.038 0.079    3
56839.200472   15.823 0.051 0.026    3
56842.125586   15.946 0.039 0.035    3
56846.114379   15.864 0.044 0.002    3
56873.984135   15.644 0.153 0.233    2
56888.123354   15.844 0.041 0.031    3
56912.109493   15.915 0.039 0.02    3
56938.011424   15.892 0.045 0.053    3
57226.144255   15.761 0.044 0.045    3
57237.1262   15.854 0.032 0.018    3
57239.007734   15.7 0.082 0.026    3
57261.123944   15.923 0.033 0.03    6
57588.285664   15.823 0.059 0.014    3
57589.174845   15.948 0.058 0.066    3
57923.050581   15.835 0.046 0.055    3
57933.264124   15.747 0.129 0.144    2
58211.394182   15.786 0.048 0.037    3
58263.255393   15.944 0.042 0.036    3
58264.293605   15.873 0.054 0.022    3
58319.043098   15.705 0.09 0.051    3
58327.018508   15.831 0.049 0.059    3
58337.14728   15.902 0.053 0.129    2
58344.080893   15.975 0.051 0.074    3
58356.044111   15.911 0.038 0.066    3
58359.008725   15.844 0.044 0.013    3
58363.124555   15.801 0.06 0.034    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_83n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55285.372713   16.247 0.072 0.003    2
55295.3452   16.179 0.074 0.079    2
55296.331986   16.081 0.05 0.027    2
55771.035859   16.105 0.063 0.055    2
55791.109793   16.038 0.053 0.001    2
55806.055713   16.19 0.076 0.064    2
55822.098991   16.202 0.07 0.051    2
55832.01266   16.422 0.106 0.073    2
55835.008892   16.112 0.068 0.039    2
56003.304547   13.85 0.017 0.003    2
56006.392963   12.904 0.015 0.019    2
56081.285574   16.226 0.242 nan    1
56086.279503   16.137 0.056 0.003    2
56089.247532   16.098 0.053 0.028    2
56095.154196   16.072 0.059 0.013    2
56096.252975   16.009 0.05 0.023    2
56107.094039   16.164 0.055 0.081    2
56112.202265   16.071 0.047 0.011    2
56114.03012   16.516 0.27 0.092    2
56115.197838   16.155 0.061 0.038    2
56116.089102   15.975 0.058 nan    1
56121.219065   16.239 0.073 0.07    2
56125.246352   16.435 0.105 0.15    2
56127.135825   16.136 0.077 0.149    2
56134.159265   16.205 0.061 0.032    2
56140.148939   16.264 0.141 0.121    2
56141.117237   16.13 0.057 0.041    2
56142.998527   16.33 0.154 0.189    2
56152.099288   16.284 0.085 0.151    2
56154.099111   15.981 0.054 0.082    2
56154.9847   16.324 0.099 0.013    2
56157.11727   16.273 0.067 0.047    2
56158.151271   16.192 0.065 0.047    2
56168.095259   16.278 0.089 0.041    2
56180.026199   16.138 0.06 0.036    2
56183.045049   16.073 0.056 0.08    2
56190.026294   16.201 0.074 0.064    2
56206.039189   16.414 0.113 0.064    2
56215.004826   16.049 0.065 0.11    2
56367.352168   16.024 0.059 0.111    2
56377.384031   16.13 0.065 0.073    2
56488.053159   16.088 0.056 0.108    2
56497.161876   16.275 0.071 0.098    2
56498.175351   16.103 0.061 0.137    2
56506.085398   16.147 0.036 0.027    6
56509.153855   16.171 0.045 0.09    4
56510.097466   16.15 0.06 0.007    2
56511.161162   16.111 0.058 0.0    2
56518.066809   16.121 0.051 0.048    4
56523.06131   16.051 0.05 0.027    2
56531.061955   16.262 0.083 0.018    2
56532.057423   16.154 0.065 0.071    2
56541.061483   15.997 0.049 0.005    2
56542.056965   16.463 0.189 nan    1
56556.021249   16.278 0.078 0.025    2
56567.992746   16.092 0.061 0.01    2
56570.036322   16.233 0.078 0.042    2
56572.023155   16.122 0.07 0.051    2
56583.013037   16.223 0.086 0.206    2
56776.195686   16.339 0.101 0.095    2
56804.185772   15.946 0.079 0.07    2
56814.16281   16.119 0.06 0.08    2
56872.158066   16.038 0.022 0.033    13
56885.166725   16.143 0.061 0.081    2
56922.114455   15.998 0.086 0.216    2
57215.028567   16.001 0.06 0.004    2
57226.183182   16.19 0.083 0.129    2
57227.036634   16.245 0.086 0.027    2
57253.153042   16.265 0.093 0.021    2
57261.156452   16.211 0.053 0.052    4
57277.077539   16.099 0.058 0.025    2
57583.097692   16.181 0.064 0.026    2
57925.355644   16.422 0.303 nan    1
57934.101127   16.032 0.065 0.013    2
58211.383306   16.482 0.207 nan    1
58239.370785   16.163 0.08 0.085    2
58264.242708   16.05 0.065 0.079    2
58335.230799   16.056 0.203 nan    1
58343.075505   16.167 0.067 0.043    2
58346.004018   16.113 0.059 0.14    2
58357.038585   16.322 0.079 0.053    2
58361.021922   16.116 0.055 0.009    2
58363.048314   16.115 0.072 0.001    2
58564.340029   16.029 0.065 0.187    2
58582.35235   15.974 0.046 0.012    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_84n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55309.248041   13.512 0.034 0.004    2
55334.308135   13.469 0.015 0.001    2
55445.054857   13.465 0.031 0.004    2
55451.069434   13.476 0.014 0.008    2
55780.192197   13.48 0.017 0.001    2
55806.0838   13.478 0.02 0.008    2
55820.058477   13.512 0.04 0.007    2
55824.079825   13.494 0.013 0.01    2
55839.021679   13.465 0.019 0.003    2
55847.041209   13.466 0.022 0.007    2
56004.296155   12.604 0.02 0.009    2
56007.34979   12.442 0.021 0.011    2
56020.283232   10.573 0.002   nan   1
56089.171747   13.377 0.017 0.001    2
56094.133789   13.437 0.024 0.016    2
56095.105836   13.374 0.02 0.003    2
56102.058862   13.402 0.026 0.025    2
56112.207199   13.427 0.019 0.001    2
56114.070671   13.406 0.016 0.008    2
56115.085828   13.433 0.026 0.004    2
56125.149163   13.417 0.018 0.019    2
56126.082891   13.468 0.034 0.01    2
56127.022924   13.447 0.021 0.006    2
56128.160476   13.406 0.025 0.009    2
56129.151762   13.461 0.021 0.004    2
56130.181218   13.44 0.017 0.013    2
56140.115995   13.458 0.018 0.01    2
56141.097728   13.435 0.016 0.011    2
56144.001214   13.431 0.02 0.002    2
56155.014431   13.453 0.018 0.006    2
56157.113486   13.457 0.017 0.024    4
56158.171453   13.447 0.014 0.007    2
56195.033887   13.469 0.022 0.003    2
56196.018875   13.484 0.03 0.025    2
56197.016242   13.467 0.018 0.003    2
56198.053443   13.448 0.02 0.013    2
56365.317564   13.437 0.043 0.021    2
56366.323492   13.47 0.017 0.017    2
56367.312494   13.473 0.016 0.011    2
56370.37426   13.483 0.017 0.0    2
56373.370241   13.521 0.018 0.025    2
56422.392039   13.483 0.022 0.002    2
56461.149816   13.515 0.023 0.0    2
56484.167034   13.528 0.018 0.002    2
56487.194824   13.499 0.028 0.007    2
56507.015525   13.503 0.017 0.014    4
56509.032028   13.552 0.027 0.018    2
56511.165326   13.553 0.025 0.026    2
56527.12826   13.489 0.021 0.002    2
56534.09171   13.502 0.025 0.011    2
56558.993951   13.488 0.016 0.009    2
56560.042574   13.503 0.017 0.005    2
56572.027075   13.465 0.018 0.006    2
56582.983639   13.474 0.016 0.008    2
56717.386341   13.516 0.022 0.005    2
56770.300933   13.472 0.038 0.022    2
56779.412436   13.471 0.037 0.015    2
56798.301442   13.471 0.018 0.002    2
56799.128525   13.486 0.014 0.009    4
56810.200335   13.531 0.033 0.015    2
56817.063321   13.453 0.025 0.008    2
56853.161019   13.499 0.018 0.009    2
56882.078226   13.502 0.009 0.005    10
56883.068076   13.505 0.025 0.012    2
56885.119027   13.482 0.012 0.007    4
56886.062584   13.496 0.018 0.008    2
56887.054579   13.498 0.009 0.007    6
56900.147886   13.473 0.018 0.008    2
57113.404245   13.524 0.052 nan    1
57226.122788   13.467 0.048 0.005    2
57241.161096   13.491 0.018 0.002    2
57253.096782   13.47 0.023 0.012    2
57268.008138   13.501 0.019 0.018    2
57273.042234   13.446 0.021 0.019    2
57274.014503   13.509 0.027 0.011    2
57580.018755   13.526 0.02 0.015    2
57925.190403   13.46 0.023 0.009    2
57928.292764   13.437 0.032 0.026    2
57933.278851   13.451 0.025 0.03    2
58264.187035   13.481 0.013 0.01    6
58333.030448   13.484 0.021 0.003    2
58344.011167   13.539 0.029 nan    1
58345.011346   13.524 0.029 0.02    2
58345.980289   13.488 0.023 0.007    2
58356.059648   13.498 0.026 0.002    2
58359.024432   13.518 0.023 0.03    2
58362.014969   13.487 0.017 0.017    2
58368.060144   13.473 0.023 0.001    2
58577.384345   13.458 0.039 0.012    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_87n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55307.391891   16.089 0.043 0.005    2
55334.33994   16.45 0.105 0.101    2
55374.332286   16.213 0.113 0.038    2
55788.209784   16.189 0.166 nan    1
55817.008933   16.148 0.042 0.009    2
55818.132694   16.088 0.059 0.165    2
55822.112062   16.18 0.054 0.098    2
55826.083637   16.179 0.06 0.1    2
55829.020451   16.304 0.089 0.108    2
55856.0122   16.482 0.127 0.044    2
55984.340973   16.317 0.239 nan    1
55985.36252   16.112 0.051 0.037    2
56004.288222   16.087 0.048 0.026    2
56019.40612   16.151 0.053 0.071    2
56020.298337   16.183 0.056 0.074    2
56076.250076   16.27 0.081 0.144    2
56086.203046   16.071 0.037 0.035    2
56088.058045   16.275 0.068 0.019    2
56099.157564   16.341 0.094 0.166    2
56101.112265   16.174 0.05 0.077    2
56112.053187   16.12 0.038 0.008    2
56122.101304   16.098 0.034 0.037    2
56124.04571   16.082 0.04 0.036    2
56125.029272   16.607 0.175 0.025    2
56125.982908   16.09 0.044 0.039    2
56127.017448   16.171 0.047 0.003    2
56128.246609   16.154 0.055 0.02    2
56131.096373   16.232 0.057 0.235    2
56132.099314   16.211 0.062 0.009    2
56133.163382   16.262 0.049 0.085    2
56140.060901   16.138 0.052 0.008    2
56141.043821   16.095 0.041 0.046    2
56144.079531   16.278 0.078 0.046    2
56151.08228   16.1 0.046 0.022    2
56163.020111   16.192 0.049 0.046    2
56170.008939   16.038 0.033 0.026    2
56176.067364   16.366 0.098 0.112    2
56178.109005   16.213 0.056 0.117    2
56189.046661   16.088 0.043 0.043    2
56203.022015   16.043 0.048 0.025    2
56362.319827   16.265 0.071 0.03    2
56366.306199   16.21 0.064 0.016    2
56376.292524   16.186 0.066 0.015    2
56421.410144   16.201 0.177 0.076    2
56485.145165   15.816 0.041 0.051    2
56489.979389   15.912 0.051 0.011    2
56505.064257   15.616 0.031 0.04    2
56506.09159   15.704 0.036 0.016    2
56516.998303   15.252 0.025 0.028    2
56518.02669   15.221 0.018 0.002    2
56531.015305   13.46 0.007 0.008    2
56531.985532   13.08 0.007 0.0    2
56540.131848   14.718 0.031 0.028    2
56556.032408   15.602 0.032 0.008    2
56560.07235   15.522 0.036 nan    1
56561.013853   15.633 0.025 0.028    2
56569.005491   15.917 0.037 0.125    2
56571.021001   16.021 0.125 0.12    2
56733.305238   16.023 0.042 0.074    2
56737.349164   16.332 0.096 0.159    2
56799.270022   16.168 0.09 0.086    2
56813.085367   16.194 0.053 0.045    2
56815.194333   16.307 0.102 0.044    2
56837.183621   16.158 0.029 0.039    6
56853.133453   16.18 0.04 0.086    4
56871.134275   16.06 0.021 0.025    10
56897.099434   16.132 0.041 0.051    2
56910.074766   16.158 0.044 0.088    4
57179.162304   16.227 0.083 0.094    2
57227.258048   16.106 0.051 0.016    2
57239.091475   16.072 0.075 0.044    2
57252.055412   16.218 0.066 0.104    2
57260.042527   16.129 0.045 0.023    2
57576.186791   16.156 0.087 0.06    2
57846.374892   16.349 0.211 nan    1
58710.192792   16.359 0.139 nan    1


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_88n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55295.312824   14.992 0.025 0.054    2
55775.20742   14.519 0.022 0.012    2
55778.186543   14.482 0.024 0.007    2
55779.197806   14.452 0.021 0.013    2
55794.116189   14.144 0.016 0.019    2
55808.093876   13.586 0.014 0.002    2
55830.074512   12.324 0.028 0.006    2
55844.017488   13.779 0.014 0.003    2
55847.02441   13.954 0.026 0.013    2
55850.022498   14.107 0.045 0.071    2
55999.328522   15.047 0.034 0.013    2
56017.396043   14.987 0.031 0.011    2
56085.260508   15.066 0.027 0.006    2
56089.131039   15.004 0.033 0.003    2
56090.13992   15.036 0.029 0.015    2
56093.108942   15.067 0.028 0.027    2
56096.262447   15.042 0.029 0.021    2
56109.063403   15.076 0.037 0.031    2
56113.200452   15.026 0.028 0.004    2
56114.200383   15.039 0.024 0.035    2
56127.001149   15.002 0.026 0.002    2
56131.141322   15.026 0.033 0.018    2
56132.081151   15.039 0.035 0.163    2
56134.19054   15.042 0.025 0.008    2
56135.066647   15.064 0.03 0.004    2
56144.133789   14.981 0.033 0.024    2
56145.09464   15.034 0.031 0.005    2
56155.065411   15.053 0.033 0.017    2
56156.9841   15.013 0.023 0.009    2
56158.05311   15.065 0.018 0.015    4
56169.075532   14.999 0.027 0.022    3
56182.03185   15.053 0.038 0.023    2
56196.068269   15.036 0.032 0.021    2
56208.048334   15.081 0.03 0.006    2
56353.368552   15.075 0.034 0.005    2
56360.37343   15.046 0.029 0.019    2
56365.331485   15.045 0.065 0.007    2
56369.315221   15.013 0.03 0.029    2
56378.367677   15.066 0.028 0.023    2
56469.27763   15.059 0.049 0.078    2
56487.020945   15.009 0.036 0.004    2
56510.062255   15.041 0.026 0.039    4
56511.118431   15.061 0.032 0.05    2
56512.192085   15.072 0.029 0.036    2
56514.202368   15.128 0.118 nan    1
56535.035769   15.071 0.03 0.006    2
56536.086532   15.002 0.037 0.006    2
56560.019943   15.044 0.03 0.026    2
56563.019446   14.997 0.053 nan    1
56571.99332   15.05 0.032 0.008    2
56573.007943   15.034 0.027 0.003    2
56583.997602   15.036 0.028 0.029    2
56746.385736   15.031 0.033 0.014    2
56788.379791   15.098 0.029 0.003    2
56789.211962   15.043 0.029 0.036    2
56806.174777   15.047 0.026 0.019    2
56824.312386   14.997 0.041 0.009    2
56826.201633   15.024 0.026 0.007    4
56827.349557   15.032 0.038 0.034    2
56833.246772   15.055 0.027 0.017    2
56839.096473   15.042 0.017 0.009    6
56842.019683   15.037 0.032 0.037    2
56846.101705   15.009 0.031 0.005    2
56852.040419   15.015 0.022 0.016    4
56866.025767   15.05 0.034 0.02    2
56879.144734   15.028 0.023 0.033    2
56889.179452   15.002 0.027 0.037    2
56926.079834   15.024 0.035 0.003    2
56938.046122   15.053 0.034 0.017    2
57255.00574   15.032 0.029 0.01    2
57272.072259   15.027 0.045 0.021    2
57274.07467   15.123 0.027 0.067    2
57275.016804   14.982 0.031 0.023    2
57288.036865   15.027 0.025 0.009    2
57589.2369   15.051 0.024 0.019    2
57622.991689   15.068 0.036 0.024    2
57925.35038   15.024 0.065 0.106    2
57926.330866   15.02 0.075 0.014    2
57934.096117   15.027 0.031 0.01    2
58211.377304   15.059 0.053 0.148    2
58239.365339   15.005 0.033 0.028    2
58264.235751   15.042 0.029 0.024    2
58335.225398   15.129 0.074 0.023    2
58343.069565   15.023 0.024 0.056    2
58345.997764   15.048 0.032 0.017    2
58357.032775   15.014 0.027 0.055    2
58361.015844   15.041 0.025 0.006    2
58363.042875   15.045 0.028 0.049    2
58366.993631   15.02 0.024 0.045    2
58564.326611   15.042 0.033 0.011    2
58715.183905   15.015 0.03 0.042    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_89n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55283.342065   15.809 0.044 0.009    2
55328.250225   15.222 0.03 0.013    2
55378.284377   14.818 0.025 0.015    2
55434.153052   15.862 0.042 0.025    2
55794.189519   12.819 0.014 0.008    2
55818.02004   14.449 0.02 0.022    2
55829.088144   13.293 0.013 0.006    2
55834.055129   13.161 0.021 0.006    2
55844.048655   12.92 0.016 0.008    2
55855.032782   13.246 0.012 0.005    2
55858.006366   13.342 0.018 0.004    2
56003.374255   13.966 0.013 0.008    2
56005.333623   14.055 0.016 0.002    2
56007.330716   14.126 0.019 0.012    2
56020.26368   14.213 0.019 0.015    2
56089.188852   14.618 0.02 0.007    2
56094.16651   14.968 0.03 0.046    2
56095.121357   14.856 0.024 0.009    2
56102.148529   14.484 0.012 0.014    4
56106.257857   14.223 0.016 0.003    2
56109.129017   14.33 0.021 0.026    2
56113.076611   14.247 0.017 0.002    2
56114.114994   14.423 0.019 0.001    2
56115.101782   14.689 0.023 0.02    2
56125.213052   14.462 0.022 0.01    2
56127.074919   14.3 0.016 0.016    2
56129.167061   14.537 0.02 0.006    2
56132.134117   14.84 0.021 0.006    2
56133.206434   14.808 0.022 0.018    2
56144.174316   14.915 0.029 0.019    2
56146.194897   14.885 0.064 0.037    2
56160.092116   13.992 0.021 0.005    2
56161.05809   13.941 0.013 0.001    2
56162.134232   14.047 0.017 0.001    2
56424.379803   15.014 0.142 0.001    2
56464.265355   14.836 0.02 0.005    2
56476.077013   15.16 0.022 0.018    4
56477.068223   15.251 0.017 0.011    6
56479.17863   15.278 0.028 0.026    6
56480.191815   15.185 0.028 0.011    2
56484.076885   14.949 0.029 0.001    2
56510.040345   14.199 0.014 0.027    4
56511.108072   14.279 0.016 0.024    2
56512.120654   14.535 0.015 0.006    2
56514.19201   14.475 0.042 0.008    2
56526.094198   14.455 0.018 0.021    2
56536.053604   14.283 0.016 0.01    4
56537.102706   14.45 0.024 0.0    2
56538.083555   14.273 0.017 0.008    2
56563.074118   14.358 0.044 0.009    2
56572.993032   14.704 0.028 0.002    2
56734.304708   14.596 0.02 0.03    2
56742.341745   14.685 0.023 0.0    2
56745.391534   14.645 0.021 0.014    2
56789.179272   15.374 0.041 0.042    2
56790.148455   15.228 0.032 0.019    2
56804.196279   15.271 0.07 0.051    2
56806.203064   15.324 0.037 0.018    2
56813.094061   14.951 0.031 nan    1
56816.175291   15.054 0.031 0.009    2
56824.289718   14.992 0.028 0.008    2
56828.178743   15.271 0.034 0.032    2
56830.128193   15.337 0.027 0.018    2
56833.21823   15.213 0.027 0.002    2
56837.143783   15.077 0.022 0.018    4
56840.119418   15.017 0.026 0.013    2
56842.325757   14.732 0.065 0.062    2
56907.15961   14.851 0.035 0.029    2
56927.086201   14.522 0.017 0.01    2
57224.995631   15.31 0.034 0.022    2
57229.138948   15.007 0.022 0.023    4
57242.099502   15.117 0.033 0.034    2
57245.224104   15.318 0.075 0.091    2
57272.079767   15.075 0.045 0.036    2
57273.071939   14.82 0.031 0.013    2
57580.171542   15.824 0.057 0.034    2
57925.302489   14.403 0.032 0.026    2
57933.286522   14.862 0.043 0.051    2
58239.398172   14.486 0.024 0.04    2
58264.229046   14.138 0.015 0.011    4
58328.133696   13.653 0.021 0.013    2
58330.047936   13.933 0.018 0.0    2
58344.025928   14.339 0.016 0.002    2
58345.036911   14.445 0.019 0.016    2
58345.983225   14.226 0.017 0.004    2
58357.058692   13.637 0.016 0.005    2
58359.039704   13.901 0.012 0.012    2
58368.086862   14.341 0.016 0.01    2
58703.212955   13.712 0.038 0.012    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_8n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55260.305064   14.636 0.018 0.034    2
55274.26828   15.127 0.014 0.028    2
55281.18364   15.405 0.02 0.023    2
55323.116618   17.118 0.122 0.149    2
55337.172507   16.389 0.061 0.008    2
55374.129061   15.662 0.04 0.018    2
55778.042237   14.989 0.022 0.011    2
55780.041429   15.033 0.026 0.047    2
55781.033112   15.097 0.026 0.028    2
55790.02136   15.362 0.031 0.023    2
55794.015209   15.697 0.033 0.007    2
55795.00613   15.631 0.036 0.071    2
55994.212809   15.697 0.042 0.011    2
56014.248827   14.858 0.018 0.003    2
56048.035841   15.09 0.069 0.111    2
56071.1043   14.749 0.026 0.015    2
56075.170955   14.364 0.016 0.021    2
56079.102769   14.225 0.015 0.025    2
56080.225871   14.262 0.014 0.021    2
56367.151628   15.554 0.041 0.012    2
56372.394647   15.782 0.078 0.059    2
56374.260657   15.657 0.058 0.003    2
56375.177235   15.72 0.037 0.01    2
56377.220278   15.487 0.034 0.007    2
56407.226233   16.479 0.087 0.118    2
56439.14882   16.221 0.057 0.006    2
56448.209223   15.971 0.052 0.004    2
56453.197306   16.253 0.123 0.136    2
56454.177721   16.591 0.071 0.022    2
56454.981149   16.406 0.07 0.036    2
56459.16048   16.23 0.18 nan    1
56461.002139   16.5 0.062 0.098    2
56464.180278   16.308 0.138 nan    1
56466.072897   16.395 0.045 0.063    4
56467.113465   16.541 0.079 0.152    2
56468.142236   16.634 0.085 0.05    2
56469.093392   16.691 0.119 0.056    2
56470.045461   16.613 0.076 0.071    2
56804.986138   16.079 0.059 0.026    2
56809.060223   16.193 0.06 0.007    2
56810.02396   16.104 0.03 0.021    6
56811.066764   16.212 0.062 0.045    2
56817.034394   16.13 0.049 0.03    2
56823.997365   16.589 0.074 0.063    2
57111.189067   15.186 0.036 nan    1
57113.150978   15.307 0.025 0.035    2
57138.084526   15.724 0.041 0.035    2
57169.106497   17.338 0.068 0.01    2
57928.157781   15.45 0.037 0.085    4
58204.349321   16.274 0.059 0.045    2
58205.398729   16.316 0.084 0.043    2
58252.995597   15.662 0.046 0.0    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_90n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55280.349852   12.255 0.01 0.007    2
55468.076933   12.023 0.012 0.003    2
55808.087339   15.157 0.022 0.017    2
55820.086196   15.219 0.028 0.002    2
55834.993104   15.231 0.031 0.022    2
55839.061349   15.191 0.02 0.012    2
55980.382754   12.901 0.012 0.005    2
55985.377906   12.863 0.013 0.008    2
55990.371005   12.81 0.013 0.007    2
55991.390608   12.803 0.011 0.002    2
55996.388609   12.74 0.01 0.014    2
55997.373063   12.75 0.009 0.005    2
56004.336856   12.717 0.011 0.001    2
56008.306605   12.667 0.011 0.005    2
56009.316913   12.681 0.013 0.006    3
56014.294308   12.653 0.012 0.002    2
56015.318087   12.632 0.009 0.009    4
56016.26831   12.606 0.007 0.007    2
56020.315191   12.601 0.01 0.011    2
56054.360663   12.418 0.017 nan    1
56063.39155   12.393 0.015 0.007    2
56064.407525   12.378 0.011 0.005    2
56067.402   12.357 0.012 0.006    2
56075.41654   12.342 0.009 0.005    2
56078.313719   12.325 0.01 0.003    2
56079.149909   12.337 0.008 0.001    2
56080.276273   12.328 0.01 0.0    2
56143.220918   12.406 0.019 0.005    2
56156.088526   12.473 0.021 0.005    2
56168.070892   12.533 0.013 0.003    2
56169.096263   12.522 0.007 0.005    2
56182.023586   12.602 0.006 0.004    2
56183.082552   12.604 0.007 0.0    2
56185.999352   12.627 0.011 0.003    2
56195.068671   12.692 0.007 0.02    2
56207.039055   12.797 0.007 0.006    2
56216.011164   12.842 0.006 0.005    2
56364.371428   14.523 0.021 0.005    2
56369.3865   14.513 0.017 0.013    2
56379.354312   14.592 0.014 0.013    2
56405.388969   14.897 0.016 0.002    2
56461.110431   15.376 0.023 0.007    2
56469.244081   15.954 0.214 nan    1
56480.066192   15.474 0.03 0.018    2
56498.039008   15.497 0.028 0.008    2
56502.177167   15.474 0.022 0.006    2
56508.113506   15.584 0.036 0.008    2
56509.147935   15.583 0.032 0.01    2
56523.122839   15.507 0.025 0.017    2
56533.088177   15.52 0.018 0.045    3
56534.089094   15.55 0.018 0.007    4
56540.112254   15.747 0.103 0.115    2
56542.016139   15.605 0.049 0.099    2
56557.994716   15.41 0.032 0.013    2
56570.000386   15.234 0.023 0.073    2
56581.005843   15.124 0.021 0.031    2
56582.019937   15.093 0.023 0.028    2
56587.017813   14.961 0.02 0.034    2
56746.296213   12.946 0.009 0.003    2
56815.230849   12.78 0.015 0.002    2
56816.076625   12.769 0.016 0.015    2
56817.101899   12.769 0.01 0.007    2
56853.155984   12.772 0.01 0.024    2
56872.034585   12.799 0.004 0.004    6
56874.087726   12.809 0.003 0.003    12
56887.144955   12.879 0.007 0.006    2
56912.022503   13.034 0.008 0.004    2
56924.105065   13.094 0.012 0.011    2
57199.038435   15.587 0.045 0.055    2
57241.042559   15.691 0.033 0.086    2
57264.147032   15.662 0.117 0.084    2
57270.008763   15.317 0.02 0.018    2
57272.050121   15.541 0.08 0.062    2
57272.998818   15.297 0.019 0.05    2
57576.123596   12.791 0.009 0.003    2
57876.360931   15.099 0.035 0.029    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_91n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55298.238893   12.869 0.01 0.001    2
55726.305879   11.716 0.011 0.001    2
55777.216028   11.529 0.012 0.0    2
55791.097691   11.459 0.018 nan    1
55794.106477   11.473 0.009 0.005    2
55797.105623   11.461 0.01 0.013    2
55807.049415   11.385 0.011 0.005    2
55823.070017   11.386 0.014 0.036    2
55834.009905   11.323 0.007 0.018    2
55992.362051   11.69 0.009 0.006    2
55995.339858   11.691 0.014 0.007    2
56003.334841   11.745 0.011 0.005    2
56006.315093   11.746 0.013 0.001    2
56010.322922   11.823 0.008 0.014    4
56015.389109   11.857 0.012 0.014    2
56017.357803   11.85 0.006 0.006    4
56065.392887   12.243 0.01 0.001    2
56075.292857   12.341 0.011 0.003    2
56078.284819   12.394 0.013 0.002    2
56079.163987   12.374 0.007 0.009    2
56080.290678   12.392 0.012 0.003    2
56081.303454   12.391 0.009 0.006    2
56107.122384   12.622 0.013 0.001    2
56121.23148   12.732 0.013 0.002    2
56125.256874   12.753 0.014 0.003    2
56152.116104   13.017 0.017 0.001    2
56155.002637   13.059 0.01 0.007    2
56157.128911   13.067 0.022 0.001    2
56158.161769   13.067 0.017 0.021    2
56168.106597   13.161 0.014 0.004    2
56180.042755   13.3 0.011 0.008    2
56183.05687   13.32 0.012 0.003    2
56190.040059   13.416 0.014 0.013    2
56206.050074   13.511 0.021 0.003    2
56215.016305   13.615 0.015 0.005    2
56367.368655   14.51 0.022 0.002    2
56377.406808   14.515 0.018 0.032    2
56404.39591   14.366 0.02 0.012    2
56488.069427   12.848 0.014 0.003    2
56498.188875   12.763 0.011 0.006    2
56506.059811   12.666 0.006 0.003    4
56507.142744   12.655 0.011 0.009    2
56508.125723   12.644 0.01 0.002    2
56509.159887   12.614 0.01 0.002    2
56523.111039   12.458 0.01 0.001    2
56532.069791   12.359 0.008 0.009    4
56533.092527   12.355 0.011 0.008    2
56535.088737   12.353 0.011 0.0    2
56541.048141   12.243 0.01 0.007    2
56542.043035   12.226 0.014 0.003    2
56545.029144   12.18 0.01 0.004    2
56557.021154   12.029 0.013 0.001    2
56570.025001   11.871 0.007 0.001    2
56580.014105   11.738 0.01 0.005    2
56581.018073   11.733 0.011 0.01    2
56585.018769   11.706 0.008 0.001    2
56809.108793   11.344 0.01 0.003    2
56814.083213   11.373 0.011 0.006    2
56816.12038   11.39 0.018 0.009    2
56825.109713   11.441 0.008 0.003    4
56828.079514   11.441 0.015 0.003    4
56833.114484   11.484 0.011 0.006    2
56841.301934   11.535 0.011 0.001    2
56845.198378   11.583 0.017 0.001    2
56852.113925   11.601 0.008 0.005    2
56885.995572   11.854 0.006 0.003    6
56899.106924   11.952 0.005 0.005    6
56900.073287   11.961 0.008 0.006    2
57214.989335   14.496 0.025 0.012    2
57264.158006   14.261 0.049 0.009    2
57273.109286   14.171 0.019 0.013    2
57283.039841   14.035 0.018 0.005    2
57584.029993   11.476 0.007 0.007    2
57928.233514   14.241 0.032 0.007    2
57933.336602   14.27 0.035 0.014    2
58211.356205   12.407 0.014 0.004    2
58264.212392   12.167 0.015 0.014    4
58265.388313   12.131 0.038 0.015    2
58336.016651   11.887 0.011 0.0    2
58343.08729   11.873 0.009 0.004    2
58357.052852   11.791 0.008 0.002    2
58361.047036   11.792 0.011 0.001    2
58363.060161   11.77 0.016 0.001    2
58367.041943   11.77 0.01 0.003    2
58715.178836   14.388 0.022 0.033    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_92n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55439.148461   12.33 0.019 0.003    2
55444.144934   12.371 0.011 0.001    2
55690.235952   14.796 0.03 0.011    2
55699.321175   14.831 0.038 0.068    2
55778.223869   14.448 0.025 0.019    2
55791.182963   14.164 0.021 0.002    2
55820.096936   13.492 0.018 0.005    2
55826.076086   13.359 0.01 0.008    4
55840.062242   13.182 0.016 0.008    2
55841.058455   13.137 0.017 0.019    2
55856.019039   12.984 0.016 0.021    2
55857.005346   12.958 0.015 0.004    2
55992.390406   11.705 0.014 0.054    2
56086.13724   11.913 0.01 0.02    2
56095.249597   11.995 0.011 0.007    2
56100.106459   12.034 0.01 0.007    2
56104.054314   12.071 0.016 0.003    2
56113.171696   12.142 0.01 0.003    2
56115.166188   12.183 0.017 0.027    2
56116.211169   12.198 0.019 0.005    2
56123.17118   12.211 0.011 0.012    2
56127.262701   12.206 0.01 0.013    2
56130.06388   12.259 0.008 0.002    2
56131.029867   12.299 0.013 0.007    2
56135.110654   12.306 0.012 0.005    2
56140.998072   12.328 0.011 0.002    2
56144.077848   12.359 0.008 0.007    4
56156.999266   12.477 0.014 0.004    2
56158.047752   12.505 0.012 0.001    2
56168.112387   12.586 0.014 0.003    2
56170.047518   12.65 0.018 0.023    2
56172.126868   12.63 0.021 nan    1
56182.08128   12.736 0.013 0.003    2
56183.013176   12.756 0.013 0.001    2
56364.315565   14.841 0.039 0.023    2
56366.34359   14.937 0.037 0.071    2
56368.321688   15.015 0.032 0.011    2
56373.301386   15.096 0.039 0.04    2
56375.291338   15.044 0.034 0.034    2
56378.274137   15.078 0.041 0.005    2
56486.081922   14.461 0.022 0.03    2
56507.974518   13.672 0.029 0.011    2
56509.214366   13.637 0.017 0.006    2
56510.078768   13.621 0.017 0.011    2
56511.094189   13.598 0.019 0.009    2
56523.130021   13.283 0.009 0.009    4
56551.115917   12.797 0.019 0.001    2
56552.100523   12.785 0.016 0.006    2
56559.989561   12.669 0.013 0.005    2
56560.996036   12.681 0.021 0.013    2
56735.340137   11.8 0.012 0.008    2
56742.348618   11.889 0.008 0.02    6
56743.343132   11.863 0.007 0.003    4
56788.339731   12.246 0.02 0.011    2
56799.130115   12.317 0.018 0.009    2
56826.264863   12.601 0.026 0.015    2
56829.032592   12.625 0.028 0.002    2
56830.035356   12.638 0.015 0.01    2
56839.181305   12.755 0.011 0.001    2
56840.104538   12.76 0.011 0.007    4
56841.248515   12.783 0.008 0.015    4
56851.038297   12.882 0.012 0.001    2
56853.090708   12.895 0.014 0.011    2
56901.092169   13.545 0.023 0.004    2
56939.016768   13.992 0.02 0.03    2
57112.395448   15.197 0.039 0.039    2
57240.998489   12.658 0.011 0.008    2
57242.156708   12.657 0.03 0.026    2
57257.030524   12.584 0.011 0.0    2
57267.995531   12.475 0.029 0.011    2
57589.151512   13.813 0.022 0.019    3
57925.186267   12.718 0.013 0.003    2
57928.289402   12.673 0.02 0.005    2
57933.274589   12.585 0.023 0.001    2
58264.182627   13.926 0.015 0.014    6
58333.026739   14.608 0.037 0.018    2
58340.025369   14.729 0.055 nan    1
58345.976426   14.627 0.047 nan    1
58356.055846   14.727 0.037 0.021    2
58357.015557   14.742 0.035 0.001    2
58358.038458   14.72 0.033 0.014    2
58359.019891   14.777 0.043 0.008    2
58362.010828   14.769 0.042 0.004    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_96n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55295.357063   12.803 0.011 0.005    3
55326.395866   12.342 0.01 0.005    2
55425.092318   11.817 0.014 0.001    2
55777.125128   13.768 0.016 0.016    2
55778.172877   13.791 0.009 0.012    2
55781.192331   13.801 0.012 0.004    2
55819.059415   14.196 0.019 0.01    2
55830.036147   14.32 0.031 0.003    2
55835.055008   14.326 0.019 0.001    2
55855.021403   14.482 0.021 0.011    2
55987.368438   13.109 0.015 0.013    2
55999.347693   12.891 0.012 0.012    2
56017.380928   12.547 0.013 0.004    2
56082.183718   12.013 0.012 0.017    2
56089.117043   11.952 0.009 0.003    2
56090.174033   11.956 0.014 0.0    2
56093.126674   11.916 0.012 0.0    2
56100.063866   11.862 0.009 0.018    2
56101.092787   11.874 0.01 0.001    2
56113.232528   11.782 0.009 0.003    2
56114.232624   11.778 0.012 0.002    2
56134.222633   11.67 0.012 0.005    2
56135.14018   11.64 0.019 0.018    2
56144.148598   11.613 0.013 0.0    2
56145.007455   11.602 0.007 0.004    2
56154.17279   11.587 0.011 0.002    2
56155.079595   11.581 0.013 0.002    2
56158.132993   11.579 0.007 0.003    6
56159.10452   11.62 0.011 nan    1
56169.142487   11.604 0.011 0.014    2
56196.081693   11.627 0.012 0.017    2
56208.060944   11.659 0.009 0.007    2
56353.388191   12.664 0.014 0.007    2
56360.396244   12.696 0.016 0.007    2
56365.349246   12.799 0.034 0.006    2
56369.331957   12.787 0.011 0.007    2
56378.393344   12.897 0.011 0.003    2
56469.290942   13.952 0.055 0.056    2
56487.037798   14.031 0.021 0.006    2
56510.07956   14.291 0.013 0.007    4
56511.133459   14.278 0.017 0.007    2
56536.043522   14.52 0.014 0.011    2
56537.090757   14.513 0.015 0.003    2
56551.026575   14.653 0.034 0.003    2
56555.071652   14.712 0.025 0.014    2
56561.030097   14.695 0.026 0.027    2
56563.044316   14.738 0.022 0.031    2
56742.312187   12.43 0.011 0.007    2
56744.32706   12.426 0.01 0.008    2
56782.418212   12.146 0.012 0.004    2
56788.354288   12.095 0.019 0.014    2
56798.35899   12.023 0.009 0.002    4
56803.402678   12.005 0.022 0.005    4
56814.141249   11.929 0.009 0.002    2
56827.270186   11.841 0.015 0.005    4
56828.060987   11.836 0.03 0.005    2
56829.291115   11.833 0.013 0.001    2
56832.076842   11.826 0.013 0.001    2
56838.083531   11.798 0.008 0.005    4
56839.264078   11.802 0.011 0.007    2
56840.083127   11.796 0.011 0.003    2
56844.28175   11.812 0.062 nan    1
56852.221519   11.752 0.009 0.008    2
56864.986414   11.779 0.034 0.008    2
56879.126491   11.8 0.026 0.01    2
56916.088976   11.913 0.013 0.003    2
56927.035527   11.963 0.011 0.005    2
57224.26872   14.542 0.018 0.008    2
57265.15735   14.641 0.018 0.002    2
57268.152125   14.663 0.022 0.019    2
57269.118618   14.682 0.026 0.015    2
57272.100824   14.841 0.062 0.046    2
57273.138768   14.624 0.028 nan    1
57288.055181   14.594 0.016 0.007    2
57584.280198   11.84 0.01 0.001    2
57928.224282   14.284 0.033 0.067    2
57933.323445   14.297 0.034 0.061    2
58211.344492   12.028 0.016 0.004    2
58264.197414   11.794 0.009 0.009    4
58265.380105   11.795 0.028 0.003    2
58336.004884   11.855 0.013 0.008    2
58343.077911   11.894 0.016 0.0    2
58357.043704   11.956 0.009 0.001    2
58361.03799   11.975 0.009 0.006    2
58363.050086   12.0 0.01 0.006    2
58367.008137   12.041 0.018 0.017    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_97n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55283.368703   14.239 0.016 0.013    3
55285.373956   13.739 0.011 0.009    3
55795.136203   14.415 0.027 0.054    3
55816.052438   14.648 0.017 0.016    3
55825.018728   13.836 0.017 0.019    3
55831.022898   15.191 0.033 0.009    2
55842.051642   14.231 0.012 0.013    3
55843.060538   13.397 0.012 0.026    3
56003.33705   14.115 0.012 0.008    3
56007.297961   15.619 0.033 0.019    3
56019.360396   15.036 0.017 0.017    3
56086.288989   14.933 0.02 0.037    3
56089.203754   14.731 0.018 0.011    3
56094.18071   14.432 0.015 0.034    3
56102.108717   15.56 0.031 0.024    2
56104.043681   15.182 0.022 0.053    3
56106.271976   15.146 0.027 0.055    3
56113.011674   13.399 0.008 0.014    3
56114.084791   13.458 0.01 0.017    3
56115.113701   13.951 0.013 0.011    3
56116.098447   14.432 0.015 0.007    3
56125.230607   15.087 0.034 0.068    3
56131.160817   14.574 0.017 0.013    2
56132.166962   14.664 0.015 0.0    2
56135.020548   13.496 0.01 0.005    3
56145.044284   15.363 0.026 0.04    3
56146.205474   15.242 0.06 0.044    3
56155.127787   13.714 0.011 0.014    3
56160.109939   13.857 0.013 0.033    3
56428.376199   14.051 0.015 0.055    3
56464.277552   14.638 0.014 0.018    2
56476.088421   15.191 0.014 0.025    6
56477.079783   15.09 0.011 0.017    9
56479.172088   14.995 0.014 0.021    7
56480.203801   14.869 0.018 0.023    2
56484.08861   14.5 0.014 0.01    3
56510.051972   13.882 0.008 0.013    6
56512.217718   13.142 0.011 0.018    3
56519.017185   14.043 0.011 0.019    3
56525.064082   14.797 0.016 0.004    2
56537.089912   11.936 0.007 0.013    6
56538.071249   12.646 0.01 0.01    3
56551.075123   14.523 0.013 0.01    4
56730.389462   14.734 0.024 0.061    2
56742.329055   15.145 0.017 0.007    3
56743.367108   15.324 0.048 0.018    2
56745.350984   15.442 0.024 0.058    3
56746.368371   15.367 0.032 0.026    3
56799.176   15.077 0.019 0.021    6
56810.21714   15.41 0.024 0.032    2
56816.084763   14.738 0.034 nan    1
56826.349458   14.427 0.058 0.088    2
56829.053533   14.809 0.023 0.024    3
56831.163524   14.942 0.018 0.024    3
56836.276052   15.009 0.039 0.101    3
56838.092041   15.075 0.023 0.025    2
56840.099287   14.886 0.014 0.03    5
56841.247883   14.793 0.028 0.055    3
56846.23466   14.732 0.014 0.022    3
56879.169668   15.206 0.027 0.038    3
56928.071027   14.801 0.012 0.02    6
57208.11768   14.169 0.016 0.037    3
57210.291401   14.502 0.034 0.054    3
57226.267913   13.551 0.021 0.019    3
57251.159176   14.314 0.037 0.035    3
57253.185309   13.911 0.023 0.015    3
57261.999209   14.93 0.022 0.012    3
57272.120932   13.754 0.031 0.042    3
57276.047665   14.077 0.012 0.013    3
57583.076037   13.97 0.011 0.036    3
57925.313835   14.982 0.037 0.073    3
57933.297231   14.653 0.027 0.057    3
58239.380775   14.708 0.018 0.052    3
58263.366598   14.425 0.013 0.009    4
58333.036026   14.994 0.027 0.014    2
58340.02779   14.653 0.021 0.046    2
58347.012625   13.804 0.012 0.022    3
58348.993712   14.767 0.018 0.013    2
58359.051083   14.665 0.014 0.027    3
58363.062077   14.392 0.015 0.001    2
58710.201577   15.062 0.036 0.052    3


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_98n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55283.387997   15.59 0.03 0.031    3
55285.37975   15.539 0.03 0.027    3
55795.13341   13.811 0.017 0.019    3
55816.060319   13.984 0.015 0.011    3
55825.02478   13.96 0.012 0.014    3
55831.020044   14.07 0.016 0.009    3
55842.059844   14.123 0.012 0.004    3
55843.057698   14.113 0.014 0.011    3
56003.349176   15.165 0.02 0.014    3
56007.305191   15.257 0.025 0.017    3
56019.367158   15.303 0.022 0.041    3
56086.284945   15.592 0.027 0.025    3
56089.200129   15.627 0.025 0.007    3
56094.177421   15.683 0.03 0.072    3
56102.105271   15.643 0.033 0.036    3
56104.040829   15.547 0.029 0.052    3
56106.268721   15.588 0.039 0.053    3
56113.008809   15.542 0.033 0.051    3
56114.082016   15.606 0.026 0.019    3
56115.110665   15.607 0.024 0.027    3
56116.095395   15.554 0.02 0.034    3
56125.227765   15.55 0.053 0.05    3
56131.157779   15.536 0.027 0.017    3
56132.163974   15.536 0.028 0.024    3
56135.017805   15.532 0.029 0.029    3
56145.041053   15.48 0.025 0.031    3
56146.202774   15.534 0.059 0.119    3
56155.125013   15.377 0.02 0.007    3
56160.107258   15.366 0.03 0.019    3
56428.373009   12.762 0.009 0.002    3
56464.273676   12.796 0.011 0.007    3
56476.085256   12.792 0.009 0.012    6
56477.076749   12.787 0.006 0.008    9
56479.187217   12.784 0.007 0.01    9
56480.200789   12.806 0.013 0.008    3
56484.085548   12.822 0.015 0.003    3
56510.048637   12.86 0.009 0.011    6
56512.213821   12.889 0.012 0.006    3
56519.014229   12.919 0.017 0.034    3
56525.061052   12.947 0.013 0.002    3
56537.087114   12.985 0.008 0.003    6
56538.068427   12.978 0.012 0.006    3
56551.071832   13.048 0.009 0.016    6
56730.386745   14.106 0.02 0.033    3
56742.325379   14.223 0.012 0.011    3
56743.364422   14.247 0.011 0.024    3
56745.348062   14.253 0.015 0.024    3
56746.365412   14.26 0.017 0.024    3
56799.172789   14.781 0.017 0.026    6
56810.214075   14.895 0.02 0.02    3
56816.081264   14.98 0.032 0.008    3
56826.346404   15.192 0.064 0.029    3
56829.050662   15.116 0.026 0.021    3
56831.16055   15.14 0.019 0.038    3
56836.273202   15.17 0.061 0.043    3
56838.088822   15.269 0.028 0.022    2
56840.115176   15.227 0.015 0.013    6
56841.245133   15.27 0.029 0.047    3
56846.231711   15.311 0.03 0.027    3
56879.166928   15.716 0.037 0.036    3
56928.0666   16.11 0.039 0.048    6
57210.288057   13.254 0.023 0.004    3
57226.270549   13.198 0.015 0.006    3
57251.156583   13.155 0.029 0.019    3
57253.182795   13.147 0.015 0.009    3
57262.003472   13.138 0.009 0.017    3
57272.123217   13.153 0.038 0.01    3
57276.056894   13.158 0.011 0.005    3
57583.073188   14.845 0.017 0.013    3
57925.316183   14.665 0.032 0.032    3
57933.299647   14.5 0.031 0.031    3
58239.383355   13.589 0.013 0.02    3
58263.369212   13.722 0.011 0.009    6
58333.038462   14.212 0.014 0.026    3
58340.030725   14.321 0.016 0.013    3
58347.059833   14.362 0.019 0.003    3
58348.996238   14.409 0.015 0.007    3
58359.053794   14.508 0.018 0.028    3
58363.06447   14.548 0.016 0.002    3
58710.199291   15.861 0.078 0.045    2


==> anc/pub_binnedlcs_DR4set/Vv2_KsLC_DR4_DK3to4_99n.asc <==
# mjd         Ks     eKs   Stderr   Nbin
55283.38899   15.015 0.021 0.012    2
55285.380725   14.979 0.027 0.016    2
55795.134694   13.936 0.02 0.033    2
55816.061687   12.991 0.011 0.006    2
55825.026035   11.682 0.015 0.008    2
55831.021358   11.524 0.012 0.001    2
55842.061076   13.088 0.01 0.005    2
55843.058959   13.178 0.017 0.0    2
56003.350639   14.97 0.02 0.036    2
56007.306662   14.98 0.032 0.029    2
56019.368628   14.955 0.018 0.002    2
56086.28645   14.988 0.019 0.009    2
56089.201736   15.051 0.031 0.051    2
56094.178839   14.995 0.022 0.02    2
56102.106708   15.032 0.024 0.023    2
56104.042067   14.966 0.02 0.03    2
56106.270128   14.966 0.025 0.024    2
56113.010052   15.004 0.027 0.006    2
56114.083251   15.044 0.019 0.047    2
56115.111997   14.999 0.021 0.061    2
56116.096737   15.013 0.023 0.047    2
56125.228996   14.948 0.033 0.007    2
56131.159457   14.98 0.022 nan    1
56132.165211   15.02 0.026 0.009    2
56135.019007   15.044 0.023 0.009    2
56145.042587   15.03 0.023 0.001    2
56146.203959   15.029 0.053 0.125    2
56155.126259   15.006 0.022 0.018    2
56160.108452   15.033 0.018 0.008    2
56428.374191   15.041 0.025 0.008    2
56464.274943   15.013 0.026 0.009    2
56476.086495   15.019 0.017 0.015    4
56477.07797   15.012 0.011 0.014    6
56479.18847   15.041 0.016 0.019    6
56480.202008   15.02 0.024 0.029    2
56484.086985   14.992 0.02 0.033    2
56510.049852   15.06 0.018 0.017    4
56512.216152   15.04 0.025 0.009    2
56519.015525   15.013 0.022 0.028    2
56525.062281   14.987 0.025 0.004    2
56537.088355   15.057 0.018 0.008    4
56538.069692   15.049 0.023 0.011    2
56551.073026   15.069 0.019 0.015    4
56730.388015   14.984 0.023 0.001    2
56742.326579   15.015 0.021 0.02    2
56743.365687   15.029 0.025 0.009    2
56745.349378   15.024 0.026 0.023    2
56746.366685   15.038 0.031 0.016    2
56799.173992   15.046 0.022 0.027    4
56810.215308   14.993 0.025 0.024    2
56816.082456   15.081 0.044 0.04    2
56826.347604   14.996 0.089 0.144    2
56829.051919   15.102 0.036 0.014    2
56831.16184   15.074 0.025 0.015    2
56836.274446   15.05 0.041 0.051    2
56838.090203   15.051 0.021 0.02    2
56840.116417   15.024 0.015 0.007    4
56841.246355   15.03 0.024 0.006    2
56846.233001   15.017 0.022 0.004    2
56879.168147   15.007 0.024 0.022    2
56928.068324   15.022 0.017 0.012    4
57210.289835   15.014 0.052 0.026    2
57226.271711   15.059 0.048 0.016    2
57251.157321   15.087 0.12 nan    1
57253.183859   15.044 0.037 0.016    2
57262.004651   15.023 0.029 0.007    2
57272.124652   15.079 0.09 0.101    2
57276.057992   15.016 0.027 0.016    2
57583.074448   15.049 0.027 0.016    2
57925.317196   15.031 0.045 0.001    2
57933.300706   14.983 0.041 0.004    2
58239.384464   15.014 0.026 0.024    2
58263.370464   14.991 0.021 0.022    4
58333.039582   15.017 0.036 0.009    2
58340.031888   14.982 0.026 0.005    2
58347.061058   15.01 0.022 0.002    2
58348.997431   15.005 0.021 0.014    2
58359.054953   15.022 0.027 0.024    2
58363.066206   14.989 0.022 0.014    2
58710.200189   15.004 0.037 0.023    2


==> anc/pub_raw/L222_100_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:13
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="169">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:45">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  169 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:13' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             '«ÄP›v20100510_00887_st  Ksb360@ëëCÅ!]?^^Ô@€E§»>G¹                  ÀÀøÀÀ€Àø'«ÄP›v20100510_00889_st  Ksb360@ëëFl‹o?Me@€E§Žš>>Ù                  ÀÀøÀÀ€Àø'«ÄP›v20110506_00198_st  Ksb360@ë1
Ý3|¯?&cÄ@€E´ç¸=û_X                  ÀÀøÀÀ€Àø'«ÄP›v20110506_00200_st  Ksb360@ë1
à¥÷÷?(%Æ@€E´Zá=ç(                  ÀÀøÀÀ€Àø'«ÄP›v20110623_00338_st  Ksb360@ë7ò·Í·?[M<@€E]Õq=–P|                  ÀÀøÀÀ€Àø'«ÄP›v20110623_00340_st  Ksb360@ë7ö Ðð?"…@€E^'{>B3>                  ÀÀøÀÀ€Àø'«ÄP›v20110725_00499_st  Ksb360@ë;øÍ6?>ܜ@€E•ÎR><ÌÆ                  ÀÀøÀÀ€Àø'«ÄP›v20110725_00501_st  Ksb360@ë;üˆac?Gæ@€E"øá>©                  ÀÀøÀÀ€Àø'«ÄP›v20110725_00643_st  Ksb360@ë;_"ë?Ve¶@€Eœ×\>
«                  ÀÀøÀÀ€Àø'«ÄP›v20110725_00645_st  Ksb360@ë;câ/?KÍT@€Eœ—¸=àõ                  ÀÀøÀÀ€Àø'«ÄP›v20110829_00321_st  Ksb360@ë?d/˜t?5QÅ@€Eª€ì=ÄÈ                  ÀÀøÀÀ€Àø'«ÄP›v20110829_00323_st  Ksb360@ë?ddPâ?@sÉ@€E«
…=¤%Ä                  ÀÀøÀÀ€Àø'«ÄP›v20110903_00248_st  Ksb360@ë@ònA§?."@€EJ…=½©ð                  ÀÀøÀÀ€Àø'«ÄP›v20110903_00250_st  Ksb360@ë@ö"÷Q?3i @€E{=‹"                  ÀÀøÀÀ€Àø'«ÄP›v20110912_00243_st  Ksb360@ëA!%nÛ?F#9@€E¶ á=™u€                  ÀÀøÀÀ€Àø'«ÄP›v20110912_00245_st  Ksb360@ëA!(±d'?5ñG@€E¶èR=¡µ°                  ÀÀøÀÀ€Àø'«ÄP›v20110923_00147_st  Ksb360@ëB€(·Žø?7¯@€E¶r>
<µ                  ÀÀøÀÀ€Àø'«ÄP›v20110923_00149_st  Ksb360@ëB€,Ž?=§²@€E¶ò>¶"                  ÀÀøÀÀ€Àø'«ÄP›v20110924_00245_st  Ksb360@ëB¡³²?_`@€EÎ…=™¨T                  ÀÀøÀÀ€Àø'«ÄP›v20110924_00247_st  Ksb360@ëB¡È÷*?TÿŸ@€EÍ~H=è|g                  ÀÀøÀÀ€Àø'«ÄP›v20110925_00313_st  Ksb360@ëBÀu•mæ?OT@€E¹³H=¯                  ÀÀøÀÀ€Àø'«ÄP›v20110925_00315_st  Ksb360@ëBÀyV?Uöö@€EºÁ
='t                  ÀÀøÀÀ€Àø'«ÄP›v20120229_00480_st  Ksb360@ëVkAÌC?-Qm@€E«GÃ=ÇpÈv20120229_00480_stAí'<#×
?ÇÛ_·~œ¾Á@ú§ð?à'«ÄP›v20120229_00482_st  Ksb360@ëVkDå¨?0¤@€E«á=ɞØv20120229_00482_st@ÿP<#×
?Èjš
ª¤¢Á@øÌÍ?à'«ÄP›v20120323_00425_st  Ksb360@ëYHÌxø?6ƒ_@€E¼
)=¦ÞÔA:¼3B˜*¾™™šEíHC¹D
²v20120323_00425_stA
MÓ<#×
?¸	Ïk;&ÆÁA ?à'«ÄP›v20120323_00427_st  Ksb360@ëYHÏuxþ?QÎS@€E»§H=˜ädv20120323_00427_stASø<#×
?Ö
¾‹þ›ÁASø?à'«ÄP›v20120606_00476_st  Ksb360@ëb¦Vû_?!€k@€E†'×=ÓA²@Dv@vffe¾¢MÓEŽ"HCǙÛD
 ƒA:ªZ<‡«½v20120606_00476_stA9o<#×
?Ê¡ÃF2Ç3¿€A:ªZ?õw '«ÄP›v20120606_00478_st  Ksb360@ëb¦[B?+͖@€E†'¸=îG?y*
@(öd¾ ÄœEìD«D9DèÕA:ƒ<[®âv20120606_00478_stA97L<#×
?Ëèå‹3Ž¿€A:ƒ?‹uÜ@'«ÄP›v20120607_00612_st  Ksb360@ëbÇváž@?RÜm@€EpK=™òD?}õØ@×
e¾¨r°E}l¤CÇiXD
oLA;³<ssv20120607_00612_stA9ÎÙ<#×
?Æ3å»– ¿€A;³?Žan`'«ÄP›v20120607_00614_st  Ksb360@ëbÇ{U5ç?Pu@€Eopá=Ÿg"=Wƒ&@ë…e¾œ¬E~×D«CuD³TA;0´<†¹*v20120607_00614_stA9÷Ï<#×
?Ê¡ÃF2Ç3¿€A;0´?×%@'«ÄP›v20120620_00227_st  Ksb360@ëdaÛïÕ?uKº@€Eœ«ö=¿Åû?Œ¡ÿ?ue¾§l‹E¢ë
CÇÜ)DòÁA@ŒÆ<Ù2v20120620_00227_stA>MÓ<#×
?Ê¡ÃF2Ç3¿€A@ŒÆ?› Æ@'«ÄP›v20120620_00229_st  Ksb360@ëda!Ð*?pH@€E˜Ðf=Ex?š†V@d¾¶E¢E£b{D«=²D	ÛøA@´«<ýqv20120620_00229_stA>Ý/<#×
?Ê¡ÃF2Ç3¿€A@´«?Ÿ®#'«ÄP›v20120625_00368_st  Ksb360@ëeVBœ³?Jî÷@€E®L>"¬5<|f@³33e¾¤ZE¹¬{CÈ%¢DXv20120625_00368_stAA<#×
?Ëèå‹3Ž¿€AA?à'«ÄP›v20120625_00370_st  Ksb360@ëeYìeC?:;&@€E®®…>/Ë>†âì@!ë…e¾¤ZE¸sÃD«aPD
"TACTæ<ƒYòv20120625_00370_stAA²<#×
?Éêc5ˆ*?€ACTæ?k>@'«ÄP›v20120628_00063_st  Ksb360@ëe_ÏÓ|ê?Àã@€E®®=Ô¾iv20120628_00063_stA?%<D›¦?ͬ$™WP>?€A?%?à'«ÄP›v20120628_00065_st  Ksb360@ëe_Ó!/{?ۓb@€E®nì=ÈHv20120628_00065_stA?t¼<Týô?Æ3å»– ?€A?t¼?à'«ÄP›v20120711_00330_st  Ksb360@ëgÛ!žá? +þ@€EX›q=ÙYˆ?ÆHB@E¸g¾š¬Egï3CÇcuD='AJ~^<½Yjv20120711_00330_stAG¡Ë<#×
?Ê¡ÃF2Ç3¿€AJ~^?—«-@'«ÄP›v20120711_00332_st  Ksb360@ëgßpÓÓ?
€@€EV±…=À²`@2u´@\c¾±©üEfµÃD«='D
YšAJ*<Šì¾v20120711_00332_stAG‰7<#×
?Ëèå‹3Ž¿€AJ*?']—À'«ÄP›v20120713_00675_st  Ksb360@ëgEyҙÀ?5ÞP@€Eƒë='nÈ@^ùµ@(öe¾ª~úEŒ8fCÇ
ÓD™ÛAJ˜5<žv20120713_00675_stAG²<#×
?Ê¡ÃF2Ç3¿€AJ˜5?"Ãã '«ÄP›v20120713_00677_st  Ksb360@ëgE}ìt?=4@€Eƒ3q=˜æ`@e‡Ú?ÁG®c¾¤Ý/EŠï×D«,¤D
´¼AJ³D<ˆv20120713_00677_stAH<#×
?ÏðnrC ?€AJ³D?1À'«ÄP›v20120716_00867_st  Ksb360@ëg¥gÁ$£?3k•@€EE="q=D6Ç?Ýp¤e¾£SøE"ý®CÇ1‰D_+AKÌÔ<˜úv20120716_00867_stAH‹D<49X?Éêc5ˆ*?€AKÌÔ?"C€'«ÄP›v20120716_00869_st  Ksb360@ëg¥jÿÓ?25@€EŒËá=˜
D@›½µ?î{d¾œ¬E"0D«D
¯\AKui<ŸSÑv20120716_00869_stAH¼j<49X?Ê¡ÃF2Ç3?€AKui?"êz '«ÄP›v20120717_00155_st  Ksb360@ëg¿ÑQœ*?2Þ@€E£{="&X@.]@(öf¾µÂE¬ÄRCÇ׍D‰HAL6É<¹Í†v20120717_00155_stAIOß<D›¦?Ç·÷u‡G¿€AL6É?—9°À'«ÄP›v20120717_00157_st  Ksb360@ëg¿Ô"KÕ?8Ú@€E¢"3=‹AP>©Î@&ffd¾»dZE¬<)D«IãD	£dALjÔ<Ç)çv20120717_00157_stAI™š<D›¦?Éêc5ˆ*¿€ALjÔ?˜å<à'«ÄP›v20120726_00438_st  Ksb360@ëhãC"›?{'@€E…ïÃ=d­ù@µå?¹™šf¾¶È´E‹€)CÇdœDhÕAOi;=jUv20120726_00438_stAKçm<u?ÅV––Ïö9?€AOi;?¡ÍJ '«ÄP›v20120726_00440_st  Ksb360@ëhãFzbÈ?dÔ_@€E†,š=†^\@/ô@
=qc¾¨õÃEÆ{D«%qD
"TAPDV=	Ïv20120726_00440_stAL¼j<e`B?Ê¡ÃF2Ç3?€APDV?¡ ¹à'«ÄP›v20120731_00341_st  Ksb360@ëiŽƒkZ?/öš@€Ej>.Ù@4s@®f¾ž5?EvéÃCÇh"DG®AQÿk<¡ïWv20120731_00341_stANŸ¾<u?Ê¡ÃF2Ç3¿€AQÿk?"=êà'«ÄP›v20120731_00343_st  Ksb360@ëi'ÌÁ9?Eº@€Ei©\>è€@žÕ¡@=qc¾ A‰Ey°öD«;–D
IìAR&Z<ÞÉ:v20120731_00343_stAN¼j<e`B?ÏðnrC ?€AR&Z?›Ù'@'«ÄP›v20120801_00672_st  Ksb360@ëi¤Õ,1·?Rc3@€EU#®=¶˜>f¥?àf¾¨õÃEaaCÆïßDpåAQ¦Ü<¶íœv20120801_00672_stAN<u?ÅV––Ïö9?€AQ¦Ü?–ݳ€'«ÄP›v20120801_00674_st  Ksb360@ëi¤Øc ?Gcæ@€ET|f=žÀ4?í+9@%¸c¾­'hEe'D«D
®¨AR/I<ùÛv20120801_00674_stAN"<e`B?Éêc5ˆ*¿€AR/I?Ÿ#{`'«ÄP›v20120811_00080_st  Ksb360@ëjà^R` ?ENÊ@€E ¤=·Ð>6t@õÃf¾®—E¤ÕšCÇ49D¬AU܋<áQ«v20120811_00080_stAQƨ<›¥ã?Éêc5ˆ*¿€AU܋?œ*5`'«ÄP›v20120811_00082_st  Ksb360@ëjàa¸ý7?O–@€EœOf=«÷d?,Kã?ð£×c¾©ûçE¢†fD«=ºD
ÙüAUp<ѺÞv20120811_00082_stAQ<"t¼?Ê¡ÃF2Ç3?€AUp?š7[À'«ÄP›v20120812_00531_st  Ksb360@ëkGã.
?oª&@€E‡œÍ=Ÿ6@>ˆí~?æfff¾Ÿ;dE3…CƸDJAU\U<ûØêv20120812_00531_stAPýô<"t¼?ÉÎTÈMBs?€AU\U?Ÿ{@'«ÄP›v20120812_00533_st  Ksb360@ëkKœ–N?q¾@€E‡hq=Œ–Ô@‹ )@×
c¾¬1EèD«:D
oÏAU'Ò="e½v20120812_00533_stAQV<"t¼?Æ3å»– ?€AU'Ò?¤L· '«ÄP›v20120816_00075_st  Ksb360@ëkŸ 6?‰»µ@€Enܸ=Ñ\A7Ô@
=g¾´¼jE|ô{CÆü¬DAV=ˆ¿úv20120816_00075_stAQl‹<´9X?ÅV––Ïö9?€AV?±ÿ@'«ÄP›v20120816_00077_st  Ksb360@ëk¢G-?zù@€Em#
=Æ"à@êù~?—
=c¾´9XEzYD«#3D
•AUåy=+.pv20120816_00077_stAQxÕ<¬1?ÅV––Ïö9?€AUåy?¥eÎ'«ÄP›v20120906_00258_st  Ksb360@ën#
99?þ©¹@€E•EH=ÚŠ                  ÀÀøÀÀ€Àø'«ÄP›v20120909_00409_st  Ksb360@ën'<#w)?v»¥@€E«‹š=Ÿûè@ÒU@$záf¾/E±%3CÆøöD̋A]»v='Nyv20120909_00409_stAVÀƒ<Ý/?Å4zžCGr?€A]»v?°IÏ '«ÄP›v20120909_00411_st  Ksb360@ën'?8Ú½?i Á@€Eªˆ¤=Ÿq|@.Ä@L(öc¾/E±•
D«×D	î‡A_zi=y˜Tv20120909_00411_stAW®<Ý/?ÁÝ>Êqœ°?€A_zi?¯3
€'«ÄP›v20120911_00042_st  Ksb360@ën¿p×h²?)…@€Eª¾H=´W@9Äû?ýp¤g¾'n˜E­àÍCǸD…A^÷(<åEþv20120911_00042_stAX£×<Ý/?΀Œü˜'Ö?€A^÷(?œ¨¿À'«ÄP›v20120911_00044_st  Ksb360@ën¿t*y¦?&íI@€Eª¬×=ú¾?ºfœ@.{c¾²-E®»®D«5HD
=ôA^øÏ=,Èv20120911_00044_stAXŸ¾<Ôýô?Éêc5ˆ*?€A^øÏ?¢™'«ÄP›v20120917_00244_st  Ksb360@ëoÏDÌ?)œŒ@€E¦†×="ø(@'?@333f¾ŒIºE«"=CÆú=DA`ñ‹=?qv20120917_00244_stAXéy<å`B?Æ3å»– ?€A`ñ‹?£§î '«ÄP›v20120917_00246_st  Ksb360@ëo,×y?2ˆ @€E¥Ø=0`@tp@/\)b¾¢ÐåE¬UD«'D
A`ûì=)¬0v20120917_00246_stAYdZ<å`B?Ç·÷u‡G?€A`ûì?¥5†'«ÄP›v20120918_00073_st  Ksb360@ëo Oºï?e<ä@€E›«á>/À@ÓÝ£@§®f¾¤ZE¤¬fCÇ+¦Dñ'v20120918_00073_stAX<í'h?ÊOˆðæú?€AX?à'«ÄP›v20120918_00075_st  Ksb360@ëo S¤?mê@€Eœ9…=¥q4?Õ~@U¸c¾´¼jE¢©
D«ËD
8´Aa¹—='ªv20120918_00075_stAX¼j<ýó¶?Ëèå‹3Ž?€Aa¹—?²C5@'«ÄP›v20120919_00076_st  Ksb360@ëoÀq2r?ýÑ@€E–\>Ãn@¼‡@áHf¾¥`BEšòáCÇ!ªDwA`à´=Z—v20120919_00076_stAZ1<í'h?Ëèå‹3Ž?€A`à´? ‹Rà'«ÄP›v20120919_00078_st  Ksb360@ëoÀË ?¬À@€E•Z=½ó@/\Ô@¸c¾±©üEšºD«ÛD	žÙAaý=
ov20120919_00078_stAZbN<å`B?Ëèå‹3Ž¿€Aaý?¡±íà'«ÄP›v20120930_00239_st  Ksb360@ëq ä‰qÙ?`‰U@€E¨×=µ^Aëd@ë…f¾/E«\CÇGðD¶AcX=gýv20120930_00239_stA[;d=C–?Å4zžCGrÀAcX?¬âß '«ÄP›v20120930_00241_st  Ksb360@ëq çxI¾?Kà@€E§‹f=¨â?RZ@)™šc¾³33E­?\D«/D	ñXAdò®=1×Öv20120930_00241_stA\(ö=\)?Æ3å»– ?€Adò®?¦:úÀ'«ÄP›v20121001_00052_st  Ksb360@ëq@lx¿?8'@€E¤ç{>µ®@¦?ä@33f¾'\E¨±…CÆÓD-Ae%O=þBv20121001_00052_stA\ýô=+?Ê¡ÃF2Ç3?€Ae%O?£È@'«ÄP›v20121001_00054_st  Ksb360@ëq@p`¥²?$—@€E¥t¸>Ú~@‰?‰@¸Rb¾\)E©¥3D«PD
0BAdŽð=®&v20121001_00054_stA];d=+?Ð-MøÔ&?€AdŽð?£µÄÀ'«ÄP›v20121001_00244_st  Ksb360@ëqB[ñØË?<Þ¹@€E¶])=àf¡?§ü@G®e¾"záE»€CÆxsDÓ¶Ac÷N=Iaæv20121001_00244_stA[®=C–?º"£§@Ö?€Ac÷N?©,<À'«ÄP›v20121001_00246_st  Ksb360@ëqB_ÛíÒ?BÝ@€E¶C>q@õ@{b¾˜bE»HDªìbD
DAdKö=(é‰v20121001_00246_stA\^5=+?Éêc5ˆ*?€AdKö?¥1 '«ÄP›v20121002_00202_st  Ksb360@ëqa»ÊF?`‹@€E«Wá=£ÉP>_
ä@!G®f¾œ¬E¯ÜáCÆë…DÔAd®º=AéJv20121002_00202_stA[KÇ=C–?ÉÎTÈMBs?€Ad®º?¨=)@'«ÄP›v20121002_00204_st  Ksb360@ëqa@?Täª@€E«ZH=´‡À?ó®@…b¾ž5?E°/šD«mD
bAdwf=7Þ¢v20121002_00204_stA\A‰=C–?Ê¡ÃF2Ç3?€Adwf?¦ûÔ@'«ÄP›v20121008_00076_st  Ksb360@ërèåp?$TÔ@€EA
=Ã'Ä@Æέ@Qìg¾¥ãTE"ÝCÇ)XDáHAfÍ=õ\v20121008_00076_stA]`B=\)?Ê¡ÃF2Ç3?€AfÍ?¢ž«€'«ÄP›v20121008_00078_st  Ksb360@ërëÑõ¬?%¸¾@€Epö>)L­@hUì@<(öc¾¦éyE"™qD«ßD	ë#AgW=q¦$v20121008_00078_stA]ÎÙ=C–?Ê¡ÃF2Ç3?€AgW?®4Ā'«ÄP›v20130312_00412_st  Ksb360@녉yV-3?sx@€E¡;¤=Í»Bç&@2\d¾•E¦Ô{CÇS×D
æ¨                  ÀÀøÀÀ€Àø'«ÄP›v20130312_00414_st  Ksb360@녉|xüÁ?~€@€E c=Ÿªä@²¡S?Þ¸Rd¾™™šE¥l{D«ÑD	'AllV=‹u                  ÀÀøÀÀ€AllV?±b. '«ÄP›v20130317_00384_st  Ksb360@ë†)FHԅ?2æ@€Eª¢>#`MA,­@ZáHe¾€E¯òRCÇU?D
×¾Aw@X=ÜTñ                  ÀÀøÀÀ€Aw@X?»Šž '«ÄP›v20130317_00386_st  Ksb360@ë†)IcÜH?3Í@€E©ý>P¡@¶*¡@AG®c¾šŸ¾E¯
D«9D	çAw¹H=ƒaä                  ÀÀøÀÀ€Aw¹H?°l<€'«ÄP›v20130318_00303_st  Ksb360@ë†I;'?AÒî@€E‰õ×='>>C@æ@g®e¾ A‰EŠCÇcøD
ФAv¶ô=ó.Ú                  ÀÀøÀÀ€Av¶ô?¾eÛ@'«ÄP›v20130318_00305_st  Ksb360@ë†I_1?T´@€E‰ž¸>2çY>"½@Qìd¾¯ EŽš¤D«DöwAtCì=š¶1                  ÀÀøÀÀ€AtCì?³VÆ '«ÄP›v20130329_00214_st  Ksb360@뇧°Rs?`'u@€E£D¸>‹íL@1§@G®e¾ØbE©WCÇNwD
¬œAw¸>
ˆ^                  ÀÀøÀÀ€Aw¸?ÁQÀ'«ÄP›v20130711_00379_st  Ksb360@딢–£?¶?3Y@€E"=½ØÌ@vß¼A£×e¾\)E›\CÇó¶D
Ýã                  ÀÀøÀÀ€Àø'«ÄP›v20130711_00381_st  Ksb360@딢™âºJ?
l@€E"ÌH=ˤ:Aö;7@Äzád¾›¥ãEšN)D«X‹D	œ¼                  ÀÀøÀÀ€Àø'«ÄP›v20130730_00599_st  Ksb360@ë—Õ#Ã?æƒ@€E·ì=õEHA)H@ Qìd¾‡®E"µ\CÇÄZDiì                  ÀÀøÀÀ€Àø'«ÄP›v20130730_00601_st  Ksb360@ë—Øñ=š>ómœ@€Eø==Dž¼Aè,$@"zád¾Ÿ¾wE"'×D«HJD
6úA"•>ƒÝ°                  ÀÀøÀÀ€A"•?Ð{¶'«ÄP›v20130801_00217_st  Ksb360@ë—@ö^ѝ?þ@€Enö=ÿ'                  ÀÀøÀÀ€Àø'«ÄP›v20130801_00219_st  Ksb360@ë—@ù'm€?4F‰@€Em¾¤>¾>                  ÀÀøÀÀ€Àø'«ÄP›v20130803_00463_st  Ksb360@뗂½Sm:?s_ð@€E˜'¤=Ž‰ì?Ad@JáHe¾ž¸REœÉqCdzD
c¦A´†>A³                  ÀÀøÀÀ€A´†?È"ö`'«ÄP›v20130803_00465_st  Ksb360@뗂ÀÕbž?r
R@€E—úH=ŒD?{.@>¸Rd¾ž¸REœ¤D«1D	QyASÉ>"Ñ                  ÀÀøÀÀ€ASÉ?Ä@ '«ÄP›v20130811_00394_st  Ksb360@똃ą›`?I"@€E'£
=»¡@AU@@7
=f¾¬1E"ªCÇùDÃA}û
=ÏR9                  ÀÀøÀÀ€A}û
?¹êG '«ÄP›v20130811_00396_st  Ksb360@똃Çþ&6?<3¥@€E'µ=Œï¬?׋7@£…d¾µ?}E•5HD«=D
¥                  ÀÀøÀÀ€Àø'«ÄP›v20130826_00368_st  Ksb360@ëšbÉYŠá?@ûI@€E‰ò=–•œ                  ÀÀøÀÀ€Àø'«ÄP›v20130826_00370_st  Ksb360@ëšb̐q¨?>é@€E‰óÍ="ª´                  ÀÀøÀÀ€Àø'«ÄP›v20130830_00090_st  Ksb360@ëšà'>?)ø@€EœÜö=µ÷X                  ÀÀøÀÀ€Àø'«ÄP›v20130830_00092_st  Ksb360@ëšàX¦?%‡5@€Eœå3=¶|´                  ÀÀøÀÀ€Àø'«ÄP›v20130909_00346_st  Ksb360@ëœ#Am¨Ð?F*+@€EÃ$=®4L                  ÀÀøÀÀ€Àø'«ÄP›v20130909_00348_st  Ksb360@ëœ#DTóø?M¶Æ@€EÂùH=Û                  ÀÀøÀÀ€Àø'«ÄP›v20130918_00123_st  Ksb360@ë@l¿[u?.\@€E¯Çf=¡³@ô"@ e¾š¬E³zRCÇÁìD'^A…jU>o$ˆ                  ÀÀøÀÀ€A…jU?Íä''«ÄP›v20130930_00074_st  Ksb360@랿"æ¨?º¤@€E¢{=®Ù¨A©®g@à£×f¾å`E¦Ü¤CÇÊD²                  ÀÀøÀÀ€Àø'«ÄP›v20130930_00076_st  Ksb360@랿—V	?
m@€E¡{f=éiÐ                  ÀÀøÀÀ€Àø'«ÄP›v20131001_00138_st  Ksb360@ëžà—ù'&?¤E@€EœÜ)=¼0                  ÀÀøÀÀ€Àø'«ÄP›v20131001_00140_st  Ksb360@ëžàšê,?ÊC@€E3=±¬ü                  ÀÀøÀÀ€Àø'«ÄP›v20131002_00224_st  Ksb360@ëŸ@ý¡?<g@€EŸ>8é                  ÀÀøÀÀ€Àø'«ÄP›v20131002_00226_st  Ksb360@럍ˆê?9Nù@€EŸCì=ä                  ÀÀøÀÀ€Àø'«ÄP›v20131012_00106_st  Ksb360@ë @+û¬?0e]@€E´—…=—­                  ÀÀøÀÀ€Àø'«ÄP›v20131012_00108_st  Ksb360@ë @/K­(?9ª@€E´vÃ="Ï0                  ÀÀøÀÀ€Àø'«ÄP›v20140212_00442_st  Ksb360@믫ÁYº?ÙA7@€E¼rá= t                  ÀÀøÀÀ€Àø'«ÄP›v20140212_00444_st  Ksb360@믫ĝT?Ø7­@€EºŸÍ=ð¿ÿ                  ÀÀøÀÀ€Àø'«ÄP›v20140316_00541_st  Ksb360@볩42!:?,å=@€E¦<=š;X@ù8I@ed¾•E¬"CÈ×D
ðA'ß[>"Ä                  ÀÀøÀÀ€A'ß[?ÄX€à'«ÄP›v20140316_00543_st  Ksb360@볩7syŸ?#.Y@€E¥†×=NJÐA´]Æ@"ÌÍc¾§ïžE«ÍšD«?}D	®Aƒó>-Õ                  ÀÀøÀÀ€Aƒó?Å¡Ú '«ÄP›v20140318_00322_st  Ksb360@ë³èýcÈÒ?…øK@€E¡òH=¡>è                  ÀÀøÀÀ€Àø'«ÄP›v20140318_00324_st  Ksb360@ë³éµ²?|#@€E¡Ü=›\ü@¸,?ë…d¾/E¦\D«:D	Ay‹=óéY                  ÀÀøÀÀ€Ay‹?¾}+ '«ÄP›v20140324_00477_st  Ksb360@ë´¬l%s?—@€E±Âö=Å]                  ÀÀøÀÀ€Àø'«ÄP›v20140324_00479_st  Ksb360@ë´¬o²šÇ?X`@€E±)=»ìÐ                  ÀÀøÀÀ€Àø'«ÄP›v20140521_00423_st  Ksb360@ë»ã(¼Âi?FÒ@€E¡–R=Š=è                  ÀÀøÀÀ€Àø'«ÄP›v20140521_00425_st  Ksb360@ë»ã+ÞÅô?Dø@€E eR=áE•?µÎ@G
=c¾ž¸RE¥šD«,sD	ÞA}ök>ùÕ                  ÀÀøÀÀ€A}ök?Ãÿ: '«ÄP›v20140606_00084_st  Ksb360@ë½ä\òŸD?[DÐ@€EtY\=¦Í                  ÀÀøÀÀ€Àø'«ÄP›v20140606_00086_st  Ksb360@ë½ä`—_X?hA>@€Etï3=ŽÛP                  ÀÀøÀÀ€Àø'«ÄP›v20140608_00363_st  Ksb360@ë¾!žhü?MrÖ@€E'…=ÈɔAU½›@‡®d¾œ¬E—Cǝ²D
¹A} >
AŒ                  ÀÀøÀÀ€A} ?ÁH1€'«ÄP›v20140608_00365_st  Ksb360@ë¾!¡Þ¹?;»'@€E'²H=º]H@–CZ@š\d¾Ÿ;dE˜1®D«(ÅD	Þ5A€Ð«>2¥‹                  ÀÀøÀÀ€A€Ð«?ÆT±`'«ÄP›v20140608_00819_st  Ksb360@ë¾&hYOý?Eì@€EŠÆ>àa                  ÀÀøÀÀ€Àø'«ÄP›v20140608_00821_st  Ksb360@ë¾&kÊ©\?Gw@€EŒ‡3=û±)                  ÀÀøÀÀ€Àø'«ÄP›v20140621_00328_st  Ksb360@ë¿Â2iÄÀ?¢X@€Eœg{=ÞòN                  ÀÀøÀÀ€Àø'«ÄP›v20140621_00330_st  Ksb360@ë¿Â5¥
–?¶V@€Eœiš=ÏAé                  ÀÀøÀÀ€Àø'«ÄP›v20140629_00398_st  Ksb360@ëÀÁb˜; ?>!t@€EÕ¤="´´                  ÀÀøÀÀ€Àø'«ÄP›v20140629_00400_st  Ksb360@ëÀÁeԕÄ?3.¬@€Ev\=šÓT                  ÀÀøÀÀ€Àø'«ÄP›v20140703_00123_st  Ksb360@ëÁ?žmu?]ƒ{@€Eªbö=Ð$:@æÃ@ƒ×
e¾Ÿ;dE±šöCÇ<îD
½?AZL>Ô,                  ÀÀøÀÀ€AZL?څ€'«ÄP›v20140703_00125_st  Ksb360@ëÁ?¡7"+?]Á@€E«Tf=™÷p                  ÀÀøÀÀ€Àø'«ÄP›v20140713_00678_st  Ksb360@녎ñõÑ?œ @€E©{{=±Ù                   ÀÀøÀÀ€Àø'«ÄP›v20140713_00680_st  Ksb360@ë…'.üB?-!@€E¨ÿ¸=¤¾¼                  ÀÀøÀÀ€Àø'«ÄP›v20140725_00195_st  Ksb360@ëľ‹;2?;õ@€E†Ñá=ªq˜                  ÀÀøÀÀ€Àø'«ÄP›v20140725_00197_st  Ksb360@ëÄÁà¥r?¡¢@€E†Q{=­¾                  ÀÀøÀÀ€Àø'«ÄP›v20140726_00058_st  Ksb360@ëÄ&xIé?(es@€E`f=Êÿx                  ÀÀøÀÀ€Àø'«ÄP›v20140726_00060_st  Ksb360@ëÄ)‹ê"?â‰@€Eœúì=µÙ\                  ÀÀøÀÀ€Àø'«ÄP›v20140730_00027_st  Ksb360@ëğsõZ¶?è@€E©q=Ë´                  ÀÀøÀÀ€Àø'«ÄP›v20140730_00029_st  Ksb360@ëğw4µ?'3á@€E§í\=˜3                  ÀÀøÀÀ€Àø'«ÄP›v20140730_00123_st  Ksb360@ëÄ A¡^?$Ã+@€E¥,š=¸Ÿô                  ÀÀøÀÀ€Àø'«ÄP›v20140730_00125_st  Ksb360@ëÄ DÖéÜ?!T@€E¤ÁH=¶¹…                  ÀÀøÀÀ€Àø'«ÄP›v20140730_00171_st  Ksb360@ëÄ ¦¾ ?ö'@€E¥:R=£L                  ÀÀøÀÀ€Àø'«ÄP›v20140730_00173_st  Ksb360@ëÄ ª
Oº?"¾ã@€E¥8Í>
¯                  ÀÀøÀÀ€Àø'«ÄP›v20140812_00745_st  Ksb360@ëÆEb"ž?1µ@€E'ïÍ>€ˆ                  ÀÀøÀÀ€Àø'«ÄP›v20140812_00747_st  Ksb360@ëÆEe¦<ë?-'@€E'"¸=çQp                  ÀÀøÀÀ€Àø'«ÄP›v20140813_00498_st  Ksb360@ëÆc›Rì·?å#@€E£Oö=Ý"§                  ÀÀøÀÀ€Àø'«ÄP›v20140813_00500_st  Ksb360@ëÆcžÈt?ù×@€E¢á®=âxD                  ÀÀøÀÀ€Àø'«ÄP›v20150331_00717_st  Ksb360@ëã'Î,H]?*÷@€E¯ª¸=Ð/l                  ÀÀøÀÀ€Àø'«ÄP›v20150331_00719_st  Ksb360@ëã'ÑhÍõ?#K@€E¯‹H=òÿ•                  ÀÀøÀÀ€Àø'«ÄP›v20150625_00150_st  Ksb360@ëíàtkø!?:ë?@€E×Ú=¯AT                  ÀÀøÀÀ€Àø'«ÄP›v20150625_00152_st  Ksb360@ëíàyC-&?DÏ`@€EÕ$)='T                  ÀÀøÀÀ€Àø'«ÄP›v20150730_00351_st  Ksb360@ëòBZ…g^?Wþú@€E‰¥{=´À|@"©@E¸f¾œ¬EŽ)®CƑËD
nAwú =ܚs                  ÀÀøÀÀ€Awú ?»"N`'«ÄP›v20150730_00353_st  Ksb360@ëòB^Z-É?`ƒr@€E‰^>…L                  ÀÀøÀÀ€Àø'«ÄP›v20150802_00459_st  Ksb360@ëò¢]׌?.` @€E¡=ì=ÛGH                  ÀÀøÀÀ€Àø'«ÄP›v20150802_00461_st  Ksb360@ëò¢`¤_ñ?*kÉ@€E ô¤>fa                  ÀÀøÀÀ€Àø'«ÄP›v20150812_00172_st  Ksb360@ëóàJòÝX?Y@€EqÒö=[k                  ÀÀøÀÀ€Àø'«ÄP›v20150812_00174_st  Ksb360@ëóàMÊîÑ?kòè@€EqzÍ=€†                  ÀÀøÀÀ€Àø'«ÄP›v20150812_00424_st  Ksb360@ëóâq=dº?×€@€E`'ö=±T                  ÀÀøÀÀ€Àø'«ÄP›v20150812_00426_st  Ksb360@ëóât8Ìz?ØXÔ@€E_[3=î0                  ÀÀøÀÀ€Àø'«ÄP›v20150820_00414_st  Ksb360@ëôâÑtט?3ÃÂ@€EœÚ==šD                  ÀÀøÀÀ€Àø'«ÄP›v20150820_00416_st  Ksb360@ëôâÔo"Î?1°ò@€EŸŸ==°YH                  ÀÀøÀÀ€Àø'«ÄP›v20160718_00819_st  Ksb360@ì‡7¹U?:m.@€Eˆ…{=ß?                  ÀÀøÀÀ€Àø'«ÄP›v20160718_00821_st  Ksb360@쇠‰£?4Ä@@€Eˆf{=¯ø                  ÀÀøÀÀ€Àø'«ÄP›v20160821_00456_st  Ksb360@ì"Ã,ö}Ë?'¸±@€E¸Ô
=⓶                  ÀÀøÀÀ€Àø'«ÄP›v20160821_00458_st  Ksb360@ì"Ã0W‹­?'A@€E¸l)=Ò.<                  ÀÀøÀÀ€Àø'«ÄP›v20170402_01003_st  Ksb360@ì>̉:fX?"°²@€Eœj=®µ£?òØu@¼(öe¾Ÿ¾wE »®CǬD	&V                  ÀÀøÀÀ€Àø'«ÄP›v20170402_01005_st  Ksb360@ì>̍Xé%?ó@€EœQ®=yX¨                  ÀÀøÀÀ€Àø'«ÄP›v20190825_00557_st  Ksb360@ì¬$Öõðˆ?e^Ù@€E—Kf=ÁAB5f@n¸Re¾Ÿ¾wE›æ{CÇ^˜DÛA}!>4O                  ÀÀøÀÀ€A}!?Âf‰à'«ÄP›v20190825_00559_st  Ksb360@ì¬$ÙÿËR?Nâ€@€E—¥¸=Ò1Ô                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_101_LC_Kn.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 1433 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2023-11-06T14:17:03
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="finlcs/pub_raw/L222_101_LC_Kn.fits#1" nrows="194">
<FIELD datatype="long" name="sourceid"/>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc"/>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match"/>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr"/>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext"/>
<FIELD datatype="long" name="objtype"/>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected"/>
<FIELD datatype="long" name="photcode"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  142 / width of table in bytes                        NAXIS2  =                  194 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   24 / number of columns                              EXTNAME = 'finlcs/pub_raw/L222_101_LC_Kn.fits#1' / table name                   TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           DATE-HDU= '2023-11-06T14:17:03' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	'µv20100418_01121_st  Ksb314@ë,]᲍?1x£@€E‹ÊÃ=µO"?Ôë@0£×?¾"ýôEŠ =D§Ä‹D×ï\ABon<"=ˆ	'µv20100816_00573_st  Ksb300@ë%œã€m?QíŠ@€E"‡®>	'µv20100924_00290_st  Ksb314@ëm6?]8}@€E—ªì=‰®Q	'µv20101015_00138_st  Ksb300@뢰j?Œ?Ö@€EÃùš=¤äP	'µv20110512_00868_st  Ksb314@ë1ËÓ5Œ?R@€EË·
=˶q?ͬ?@'=qc¾¯²EÐú¸Dª@DÓ©²ABÕß<Ù¿	'µv20110513_00673_st  Ksb314@ë1ë¼Ô1E?gí@€E'Ñ×=RB"‹²AŸÂf¾¿|îE"‡3Dª0!DÓ¸1	'µv20110514_01212_st  Ksb314@ë2
pC?ERX@€E·øá=šLH	'µv20110515_01184_st  Ksb314@ë2-NlZ?9@€E£—®=¯êì?ÕmŒ@š\g¾²°!E¤\áDª®DÓ³…ABU<Ô@	'µv20110726_00641_st  Ksb300@ë;&ncp?&.@€E˜ìá=ê'ò@/4è?ÌÌÍq¾œ(ö
EšÜ=CèVDÓ7ABuž<z!ä	'µv20110813_00351_st  Ksb300@ë=díûD?àY@€E™Á3=²Š @,›Ø@|ÌÍo¾ž¸R
EŸØC簃DÒç–ABŽØ<ÖµÄ	'µv20110910_00109_st  Ksb314@ë@àÃ`'?kîÿ@€E"ö= °ðA }@õÃe¾«…E)D­äBDÐk+AC~=<ß|f	'µv20110911_00408_st  Ksb300@ëAO"Wh?3]ö@€E§H=ˆñl	'µv20110911_00604_st  Ksb314@ëA#¼Íü?Uµ@€E±R3="'¨?!h@4zág¾Ä"E²AqD­ÑºDÐ#AB¢:<ÏÁÑ	'µv20110912_00175_st  Ksb300@ëA ‰è1?@…@€E´J\=ØGƒ	'µv20110923_00235_st  Ksb300@ëB€ëùÞS?CǛ@€E³(š=±²¼	'µv20110924_00333_st  Ksb300@ëB¡¬
9¤?9ù@€EÐH=ˆ²x@X~Ý@S×
p¾¶E¢
EÔ§ÃCçKDDÓ¼ABØå<É@I	'µv20111003_00267_st  Ksb314@ëCÁ¢º³?jKš@€E‹Ý=÷¤@@=³+@s33e¾ÀEŽ({D­ÂòDÏüJAB÷=1q)	'µv20111012_00161_st  Ksb300@ëDàf­X¾?ŒÙú@€E'®=g.˜?•åä?Ê=qq¾›"Ñ
E•áCöٚDÏGuABw¯=ÏS	'µv20120326_00466_st  Ksb300@ëYªÄh/?N¹Û@€EŒñ
=|òhB-)6@uo¾Ôýô
E•)ìCçà!DÓ¼	'µv20120401_00071_st  Ksb300@ëZgž½d?1Â@€Eµ™×=©b@ì'@®r¾§l‹
E¼ä{CçpbDӜþABWÑ<¦òÃ	'µv20120528_00371_st  Ksb314@ëa‡jï—Ó?§[K@€E®=Â1ø?Ó@33f¾²-E¯MD­Û®DÐ<œABù¸=3Õ%	'µv20120605_00351_st  Ksb300@ëb…ª…?gü@€EŠ‰=ÄËP	'µv20120605_00451_st  Ksb314@ëb†£s½g?<D|@€E~;\=ž²À	'µv20120605_00567_st  Ksb300@ëb‡»"PZ?Våj@€E†Í>G{ëA}[W@/\)n¾ A‰
EŒ'öCö2DϗžABåû<Ürá	'µv20120607_00448_st  Ksb300@ëbÅà®_?C|&@€E'ÂR=³Tx?xEÄ@+…q¾­V
E‡îáCöÙDÏ|AB"é<¡ò,	'µv20120611_00120_st  Ksb300@ëc@èø|~?C3Þ@€E˜LH>j>ï@ /ê@aë…p¾»dZ
EŸfCö®úDÐ'AB©%=m'	'µv20120616_00494_st  Ksb300@ëcæÅ-q?5£@€EŒ ==Ù<	'µv20120617_00230_st  Ksb300@ëd"cý«?O'@€E¢Ë=íÎ?‡eó@=qr¾¥`B
E§öÍCö<JDÏۅAB`u<·ÇC	'µv20120620_00159_st  Ksb300@ëd`†ì^?z1&@€E´I=›ä,>«BK@G®p¾ª~ú
Eº(=Cö>wDÐþABWª<Õ¿	'µv20120620_00457_st  Ksb314@ëddt€?·XÐ@€E¶
=C˜ ?`ƒ? d¾Ï\)E"*{D®,"DÏÙôAA|†=Kò—	'µv20120620_00549_st  Ksb300@ëdeT#ì?½/D@€ESµ=ƒ¬Ø@hć?ٙšo¾´¼j
EWƒ®Cö¡'DϐƒAAÞJ=[ãÚ	'µv20120621_00514_st  Ksb314@ëd…Q¬Ð®?XÞw@€Eu"f=ò|M	'µv20120625_00612_st  Ksb300@ëe€sr¾?Lօ@€Ež·f=àþ	'µv20120626_00409_st  Ksb300@ëe$A"•#?"V—@€E'$×=°j8@c{?¥¸r¾ª~ú
E…FöCöTœDÏÐÝAB5h<ÎÛ	'µv20120703_00146_st  Ksb314@ëf)<ñ?v›@€E‰;R=òñª@€vh@p¤f¾ÊÀƒE‹a\D®2ÑDÏ­¢ABÍ<¿Ô+	'µv20120704_00086_st  Ksb300@ëf×ÌZ?\V@€E¶K®>FRAj@¯@ÌÍp¾»çm
E¾®ÍCõâ-DÏó…AA§r<Ú"	'µv20120704_00729_st  Ksb314@ëf%ý"ü?J%Ê@€EZ )=¶™Ä	'µv20120705_01161_st  Ksb300@ëfGÀ…r?Q&r@€Ek,R=ۉW	'µv20120707_00504_st  Ksb314@ëf"ëW'?'¬@€EnÃ=÷"v?Ï^£@×
g¾•EmD¤D­ÈjDÐmABÅ<\iö	'µv20120713_00371_st  Ksb314@ëgA끓h?)H¼@€E‹±\=Ð*'	'µv20120713_00847_st  Ksb300@ëgFÜæ ^?Zè©@€EwÓ3=¥åè	'µv20120714_00917_st  Ksb300@ëgf9'¾á?7C@€Erï…='ø	'µv20120715_00170_st  Ksb314@ëg€ý¡5Å?rQ@€E†	=ÌÀ@çGÐ@\)f¾¦éyEˆÀ¤D®p!Dϖ˜AC)F<ˎ	'µv20120715_00646_st  Ksb300@ëg"ï ŒR?'1Å@€E`°=o^ˆA5|˜@2\n¾¶È´
EmHC÷ÕDτÕAB¢å=W>e	'µv20120716_00251_st  Ksb314@ëg si"(?'Y'@€E˜"Í=·=	'µv20120716_00703_st  Ksb300@ëg¤c'?/Ú¾@€EÒ)=††Ô	'µv20120717_00043_st  Ksb314@ëg¾ü"Jƒ??\9@€E§·)=·!HAÇ@Œzáf¾¥`BE«®D®^éDÏn°ABÍ3<Ñ|O	'µv20120717_00687_st  Ksb300@ëgÄö9-?*`D@€EöH=â!ø	'µv20120718_00660_st  Ksb300@ëgäŽö?)9@€Eªÿ)=~	'µv20120718_00856_st  Ksb314@ëgæ,úê—?…˜P@€EžN¸>a[	'µv20120719_00563_st  Ksb314@ëhc¬,™?iOq@€E³R=‰`	'µv20120721_00511_st  Ksb300@ëhF3 N?+—¶@€E7…=Âù@‰œ@ £×q¾´¼j
E¤iCö'ËDÏtœABtþ<¡{Ò	'µv20120724_00423_st  Ksb300@ëh¤¥1O?y@€E†R=œ=@¼+Ç@ŒÌÍn¾©xÕ
E·…CöQhDϓmAB•<×s'	'µv20120725_00302_st  Ksb314@ëh£q‰°?H?.@€Erf=WX¸@[ko@dzáH¾´¼jE":öD®ŽVDÏm7ABü<ÊS2	'µv20120725_00634_st  Ksb300@ëhÅ}=Óu?*=‹@€EõÍ=µ\	'µv20120731_00205_st  Ksb314@ëi€xUâ5?Q[[@€EoÒ=«oä@ć@;…g¾©ûçEvÓ3D®r˜DÏ©hABÞÛ<Åáž	'µv20120801_00364_st  Ksb300@ëi¢d÷üP?Q@€EUÛ®=Š,	'µv20120801_00896_st  Ksb314@ëi¦…w£¦?`v5@€EG³3=¶'Ì<™¦X@e¾ÀENp{D­þ˜DÏÛdAB}W<žÕ	'µv20120804_00395_st  Ksb314@ëj/Ç?g@€E"¶=c«èA†Ê%@(õÃg¾Á%E†>D®ZFDÏËßABÍ<ޘ	'µv20120811_00300_st  Ksb300@ëjâó‰Š-?+zî@€EÐö=\i	'µv20120812_00079_st  Ksb300@ëjÿ€"Ds?>ò@€E…ƒq=˜²Ð	'µv20120812_00175_st  Ksb300@ëk.åÖ´?Kћ@€E"WÍ=¤Öì	'µv20120814_00247_st  Ksb300@ëk@ôQì?ö`@€EˆÀ=¾à>ÚÈý@'G®n¾­V
E=CöÈ´DÐ25AC!W=
½Û	'µv20120815_00182_st  Ksb300@ëk`â3×?eÅ @€Eiá\=",äB¼È¢@Š\o¾° Å
EonCöý'Dа	'µv20120817_00156_st  Ksb300@ëk Œ'c?g¤·@€E^Â)=¸%Ô@í'@p¤q¾º^5
EiÜRC÷ÝDÐo}AB†7=ÂF	'µv20120823_00086_st  Ksb314@ël`%V–?9¸@€EuÊ{=·¾Ø	'µv20120829_00112_st  Ksb300@ëm Öx7?ör@€E¤ýÃ=þ©2Aiä@hõÃq¾§ïž
E­¦Cöe`DϨZAB<Êþq	'µv20120830_00031_st  Ksb314@ëm?ÄÕW5?DT"@€E«8…="à	'µv20120901_00103_st  Ksb300@ëmÅò?œàÿ@€E¸î\=è:ù?¥¾?ØQìp¾³33
E¼r)CöÛçDÏÿAA™€=QÃ#	'µv20120905_00277_st  Ksb314@ënŸÓ$U?Ÿx@€Eì¤=ܦ‡	'µv20120905_00469_st  Ksb314@ën&'dA?ŠÜx@€Eš—Í=‰[Á@Ià¾@£×g¾±&éE› fD®D!DÏ·¾ACR8=2ü	'µv20120907_00030_st  Ksb300@ën?bïs–?Dj-@€EªAq=LUÀ	'µv20120907_00370_st  Ksb314@ënB£šÄ'?YZ%@€E«_ì=…¹ 	'µv20120910_00038_st  Ksb300@ënŸ·Œ^H?$­$@€EՔÃ=—#T	'µv20120910_00230_st  Ksb300@ën¡Ç«Ú?eÞ@€Eؖ×=§¦Ì@Û·q@"ÌÍp¾ÂJ
Eå$RCöžDϵšAB0<çB&	'µv20120913_00064_st  Ksb300@ënÿ"µCï?˙@€E»t{="qA,Î@°õÃo¾±&é
EÈDáCö¦¨DÐ
V	'µv20120918_00153_st  Ksb314@ëo ó}`S?Bf@€E•©®=…_¸@0¯p@s33g¾Á%E›Q®D®AqDÏÓuACÔ<îĄ	'µv20121002_00090_st  Ksb314@ëq`%Qޚ?I/k@€E©±¤=Äݬ	'µv20121002_00278_st  Ksb300@ëqa£,4¼?ƒ@€E´Rq=Ä~è?¶Sa?ç®r¾«…
E¿ÀfCöÿ\DÏÂ%AB'c<î‡?	'µv20121003_00055_st  Ksb300@ëq€3k'?"H@€E´ØÍ=âç¦	'µv20121003_00127_st  Ksb300@ëq€ªX^?öÑ@€EÀŒ==–%¼@'¡·@Mp¤p¾Å¸
EÎvCöß;DϳTABb<¨Õ		'µv20121004_00144_st  Ksb300@ëq ŸSÒæ?9BÚ@€Eš¸…=ÒêF	'µv20121008_00152_st  Ksb300@ër zh×/?8‹…@€E•¶)= 	'µv20121016_00055_st  Ksb300@ësº•rn?‡'@€EÂ.×=±[ô@ã'=@{q¾²-
EËB¸CöÓTDϹ‰AB´Æ=÷y	'µv20130301_00483_st  Ksb300@ë"*<Ý5Ñ?UO¿@€Eºîì=Ö
?A¼'
@ˆ£×m¾'hs
EÃáCöø1DÐ-ACõ=("Z	'µv20130310_00637_st  Ksb314@ë…IºŠ{?&ºt@€E·ô="í,	'µv20130314_00289_st  Ksb314@ë…ÉGšîÙ?iQ@€E¡ƒ×=›~ 	'µv20130315_00319_st  Ksb314@ë…é.n˜9?;‡$@€Eša®>lA?Ùq@i™še¾¶È´EŸÅqD®B°DÎð¼ABo;<Ý4£	'µv20130324_00891_st  Ksb314@ë‡Ý6²?H'Ù@€Ešüö>#ç}	'µv20130508_01021_st  Ksb314@댬~	%?Ð8i@€E—¹{=Ýá	'µv20130711_00555_st  Ksb314@딤¹.4?­¡@€E…ã=Ñ[õ>[—°@*=qg¾©xÕEˆ\fD®«}DÏF¨ABW7<qGÄ	'µv20130716_00056_st  Ksb314@ë•>Ú]C¨?A-|@€Eסq=J†°Aid±@'®f¾¹XEÛË®D®}ºDÏ/3ABÄ"<¸¿	'µv20130716_01160_st  Ksb314@ë•GŠÝ?!)U@€E±ã==ÒK­?–Š{@‡®h¾«…E³ D®XœDÐlÍABmÔ<êÃ	'µv20130729_00122_st  Ksb314@ë–àÚãÜ? k@€E©(=®¾	'µv20130730_00531_st  Ksb300@ë—C¯G+?>û@€E"ìö=ZÁq>²[Š?Ào¾§l‹
E˜ŽöCõÞ5DÏàJAB8²<Ò{	'µv20130731_00034_st  Ksb300@ë—wšO?b°]@€Eªõ=>‹)	'µv20130731_00174_st  Ksb300@ë—!|&'º?20@€E‡îš=ª›h@M˜V@r¾™‡
EˆL)CöŸ¾Dϯ–ABˆ"<ãÑx	'µv20130731_00414_st  Ksb300@ë—#"ììR?øå@€E~5Ã=‡GAª›«@€£×q¾™‡
E†à¸Cõ¾DÏÝXABÀ<ûœÂ	'µv20130731_00514_st  Ksb314@ë—$^êì?	@€E~ë®=›Ø?á°@\ÌÍg¾½p¤E'.D®'DÐU7AB^w<ÆÅò	'µv20130801_00873_st  Ksb314@ë—FEÖH¢?6½\@€EmjÍ=Ÿ'	'µv20130802_00435_st  Ksb300@ë—biò!?@JT@€EyJÍ=Šîð=Á½@‹33o¾»çm
E"ó3C÷:DϽ²AB>8<ñw	'µv20130802_00487_st  Ksb314@ë—bÐ;‡?+ƒ@€EwbR=¶@	'µv20130810_00108_st  Ksb314@ë˜_ÏТÅ?>ä`@€EƝš=Ã\¨@í-T@ZáHe¾»dZEÊf=D®²¨DÐ(¼ABÅr<ÖÅT	'µv20130810_00404_st  Ksb314@ë˜bûbvî?,L@€Eœþ¸=ÒfÈ	'µv20130811_00278_st  Ksb300@똂É*ì=?T
º@€E…¯¤=Ž(Ì	'µv20130826_00156_st  Ksb300@ëš`Ã	_O?B¡m@€EŠë\="ÇAhN~@)™šq¾¾vÉ
E'ìCöUÃDÏÝÓAB`ó<±}|	'µv20130826_00304_st  Ksb314@ëšb;îË?UÍ@€E‰Ž×=~^x	'µv20130827_00156_st  Ksb300@뚀*^-2?¯@€E¥)=Ä>D	'µv20130918_00011_st  Ksb314@ë?|èX™?&@€E«×=®ÿü@!›³@\)g¾»çmE­x¤D®}‰DÐy`ABQø<ÔÊ÷	'µv20130919_00112_st  Ksb314@ë`4A@?J¢Q@€E‰Œ¤==;a>´@>@n¸Rg¾Ç®EŽ×D®{+DЉAB³&<þøN	'µv20130919_00204_st  Ksb300@ë`îräÏ?vǤ@€E"_Í=Ï	'µv20130920_00064_st  Ksb314@띗ç]?7Pï@€EkEì=m(˜=òj@…g¾§ïžEnLD®w
DÐt)ABL"<"5ü	'µv20130920_00372_st  Ksb300@띂ÇC ?,Zw@€E€Mö="·	'µv20130921_00204_st  Ksb314@띡Hï]?I§D@€E‰¬{=‡8˜?Eƒ—@Fffg¾¹XE-HD®`œDЇÇABÄÊ<À6¬	'µv20131004_00253_st  Ksb314@ëŸAY;ZŸ?bé×@€E£˜=ý0@)8?èõÃg¾±&éE£ç…D®o¦DÐlRABUB<¤Ü­	'µv20131005_00300_st  Ksb300@ëŸa°ø?…"â@€E¯ïR=u¢Ð@Qÿ>@záo¾¬‹D
E·JCõÃuDÏö¨ABzY=ƒÏ	'µv20131011_00173_st  Ksb300@ë  ª©l ?"ó¬@€E³®Í=¸jœ	'µv20131014_00155_st  Ksb314@렀¤Cç6?=Àì@€E´gá=³»@	'µv20131018_00099_st  Ksb300@ë¡M…ƒ?2¾@€EÅJì=­0B\˜Þ@©ë…p¾½p¤
EÎêRCõÏ}DÏÿð	'µv20140303_00299_st  Ksb314@ë²
ãŽÛ%?¨ÿÖ@€E˜6Í>
µŸ@
­¡?ë…i¾ÍOßE›6D®ˆRDÏÈ)AAí'=KÌÏ	'µv20140316_00641_st  Ksb300@볩ûxf™?$´²@€EŸÑ
=¶–	'µv20140324_00413_st  Ksb314@ë´«Þmhä?ÛT@€E²
='Ü?˜ø¸@4záf¾¦éyE´t¸D®aqDÐNFABTz<ŠCˆ	'µv20140531_00480_st  Ksb300@ë½%@Ÿ'"?,hŒ@€EyÝ
=…@x@´OH@ë…n¾©xÕ
E'=®CöãDϟÏAB[þ<Œ4»	'µv20140601_00983_st  Ksb300@ë½HLÞ[?'ÏL@€E§ø…=°fð	'µv20140602_00561_st  Ksb300@ë½c#Ö#c?†5@€E¦¤…=ΦJ@µø™@£×q¾"zá
E«ù3CöDÝDÏ£ßAB<N=2Ë	'µv20140602_00613_st  Ksb314@ë½c…Üxf?‰s@€E©¸×=ÊV©?úâà?ýp¤h¾œ¬E«×
D®xsDÐmAB"¶<¯W¡	'µv20140607_00211_st  Ksb300@ë¾ÅT"?t™@€E‡ïá=¤Ô˜	'µv20140607_00667_st  Ksb300@ë¾ë'¢?FúÙ@€EE3=ZÔB0î…@7
=n¾´9X
EM­HCõ¶‡DϦÁ	'µv20140617_00396_st  Ksb314@ë¿B/Î¥?_ÉB@€Eµý==³Mh@~@G®f¾³33E¹D{D®ŠDÐ!/AB‰<®Û:	'µv20140618_00971_st  Ksb314@ë¿g…uŠÇ?ÞE@€E®³\=‹¨Ü?Û?èõÃg¾¬‹DE­C
D®_DБ'ABt&=
3|	'µv20140618_01303_st  Ksb300@ë¿jÒ^?zŒš@€E»üq=Øq$	'µv20140620_00885_st  Ksb300@뿨Ìx7?,@€E'e{=–ÿq	'µv20140621_00816_st  Ksb314@ë¿Ær{"
?%‹@€Eˆèö=©]¬@EÓ@<(öf¾²-E‰EìD®®DÐ^ABL<²â	'µv20140623_00199_st  Ksb300@ëÀL´[?2\Ó@€E¤Û)=Òð@÷×û@ffo¾° Å
E©Ÿ…CõôDϛ\AB¹<yØÛ	'µv20140624_00303_st  Ksb314@ëÀ"·á=r?Aðá@€E~՚="kl@±O¾@!G®e¾±&éE"\D®x´DÐHœAB§Ç<˜	'µv20140624_00611_st  Ksb300@ëÀ&gsòk?7ÇK@€Ef­=È@,	'µv20140624_00807_st  Ksb314@ëÀ(jN?6­è@€EŽ=Ý	'µv20140624_00855_st  Ksb314@ëÀ(íräú?C@€E"k…=ÇÞ8	'µv20140629_00814_st  Ksb314@ëÀÆ<cÞw?6
ç@€E‰×=«žÓ	'µv20140701_00125_st  Ksb314@ëÀÿº'?!€*@€E©SÃ=ƒT	'µv20140705_00449_st  Ksb314@ëÁ"%Jýª?ÖP@€EcÜf=}õ—?P?·
=g¾ÒñªEk¸D®µãDÐ4!A@¨=|%º	'µv20140707_00022_st  Ksb300@ëÁ¿
¸$õ?T"ë@€EÁõH=op @v¹ï@Dzán¾«…
EÇ{CõM/DϧžABe<ÄÀ	'µv20140707_00863_st  Ksb300@ëÁÆ|Hë¬?"@€E•óì=…ݹ	'µv20140707_01129_st  Ksb300@ëÁɃŠº?LM"@€E¯rö=0À@ép@Qìp¾¥ãT
Eº{CôvÉDÐABSm<ŸN±	'µv20140712_00079_st  Ksb300@ëÂ`B°·?"Ë@€E«£=t?Ë]@(öo¾±©ü
E°>áCõ5DÏ¡HABB<˜V	'µv20140712_00323_st  Ksb314@ëÂbKž™´?ÿ@€Ežž®=…–>¬+ž@*=qh¾µÂE¡Ó®D®\{DÐnáAB\<‹¯Ú	'µv20140726_00206_st  Ksb300@ëÄ æ_Æ?s4¦@€E…ˆf>e'BD5@Fffk¾½ó¶
E‰{CõÌÍDϼ	'µv20140814_00103_st  Ksb300@ëƅ'"Zæ?ƒà@€E—î\="Ô	'µv20140815_00376_st  Ksb314@ëÆ£kÈæc?8N	@€E…=ÇÀ@Tê@Ud¾©xÕE¦öD®¢DÐ¥üAB߆<ÇIS	'µv20140919_00138_st  Ksb314@ëËéåç¦?u‡@€E"Í×=›¿	'µv20140920_00155_st  Ksb314@ëË!kǹ½?ABM@€E¨=Ögl	'µv20150421_00764_st  Ksb300@ëåÌz»³?¸Æ@€EŸG×=ˆ5°B1Gn@jáHr¾³33
E£|)Cö•ãDϹã	'µv20150522_00616_st  Ksb314@ëé¤@?2m@€Eµmá=²Ú´	'µv20150626_00130_st  Ksb300@ëî}Ʀ?TYØ@€EÅ{=ÓŠAQí_@€Qìm¾¤Z
EÇjCõéÛDϖN	'µv20150704_00182_st  Ksb314@ëïG©è?"é@€EŒq\=¥öœ	'µv20150722_00899_st  Ksb314@ëñH:ën#?œM@€E"Ã=Þi	'µv20150724_00883_st  Ksb300@ëñ‡«ûÆà?0‹f@€E–==¦åÐBõÕ|@–¸Rp¾¤Z
E˜ë…CôÜÍDÏì!	'µv20150730_00119_st  Ksb314@ëò?à=\Ø?i~f@€Eª®Í=›ß|	'µv20150802_00295_st  Ksb300@ëò¡)º
­?JJÂ@€E£2f=Â&ì	'µv20150804_00439_st  Ksb300@ëòâlƒ¡`?1›Ì@€E´Ø)=ƒ—ØB~@Ân¾ž¸R
E¹ÿ3Cõó3DÐ?;	'µv20150812_00360_st  Ksb314@ëóáðˆÔ%?¢ý @€EbÍ\=f¨	'µv20150813_00463_st  Ksb300@ëôOÆ®?ÔÁ²@€Ez'R>û!	'µv20150817_00305_st  Ksb300@ëôýáøX?s
é@€E}¥q=T¬	'µv20150824_00158_st  Ksb314@ëõ`$?8Øþ@€EBÍ=†M @ùO@Žfff¾¨õÃE›{D®RúDÏgÇ	'µv20160706_00011_st  Ksb314@ìÿm""?Š³!@€EŒ+=¢{ ?ýæb?ó33g¾²-E9×D®'ÑDÐK…ABq÷=K€	'µv20160718_00367_st  Ksb300@ì'K ê?Yê÷@€EŒB=€è	'µv20170617_00439_st  Ksb300@ìHCUyI?GÀ@€E¦ð¸=ŽØAeÇy@
=o¾§ïž
E¬šCõ»…DÐ\ABWR<·ñ¶	'µv20170617_00467_st  Ksb314@ìHCƒjÈ÷?3äº@€E¦0Ã=lv‰?8ß@ZáHa¾»dZE¯{…D®fÁDωìAB·´<ÓÌõ	'µv20170623_01147_st  Ksb300@ìI	«–¬T?-T@€E®¬{=¿%@	'µv20170623_01175_st  Ksb314@ìI	×_bf?‹€@€E±°…=Ö G@	 Ê?ñë…g¾´9XE´ºöD®#mDϬ¬AB B=e	'µv20180513_00655_st  Ksb300@ìqŠÄ˜«ˆ?`lô@€E¤•H= '"?Ò`:@q¾° Å
E©'…CöÅDÏú˜AB@<¹®c	'µv20180513_00683_st  Ksb314@ìqŠ÷Kñ›?Ma§@€E¨³R=hÃH@Ÿ-^?ôzáf¾¥`BEªc\D®+DÏɑABo1<Èoè	'µv20180524_01279_st  Ksb300@ìrêJµP.?&j@€E­Í=tÈPB7eÝ@xõÃo¾º^5
Eµ×qCö0ƒDÐ	'µv20180524_01307_st  Ksb314@ìrêzÐƂ?,GŒ@€E°gR=n·‰=çòÜ@]p¤f¾°£×E¶JfD®´DÏȓAB`x<Ë$|	'µv20180524_01327_st  Ksb300@ìrêª4ç"?›1@€E²=†ÄüAmœT@…q¾©ûç
E¹LáCöožDÏäABS!<…¡	'µv20180524_01355_st  Ksb314@ìrêÚÒÔ¤?@€E²£á='¬¼@Ì@`£×g¾¨r°Eµ²=D®ÛDÏ¿¾ABp˜<c¿	'µv20180725_00115_st  Ksb300@ìz¡…uö?S@€E¨W=°18	'µv20180725_00143_st  Ksb314@ìz¡8Áó*? xª@€E ¥\=¾òD>aÅÎ@:=qR¾­VE¤;…D®oÇDÏm¢ACS»<Ä}Ý	'µv20180806_00179_st  Ksb314@ì| —Ü°p?Ìl@€E£6f>]	'µv20180807_00178_st  Ksb300@ì|@pß5Û?ì)@€E«R>e	'µv20180807_00206_st  Ksb314@ì|@¡
q-?,cº@€EŽÈ)>
hÑ	'µv20180812_00535_st  Ksb300@ì|âýöN?Eöš@€E†É…=«<´BÓ†@R\q¾¹Û#
E¡Cõ'ËDÏÉ	'µv20180812_00563_st  Ksb314@ì|ã/´ô?JeU@€Eƒ°H=·6œ@·šÃ?ñë…f¾«…E†¢öD®[ÇDÏÿçAB¯ð<‡Ìé	'µv20180815_00211_st  Ksb300@ì}A
O©‹?'T@€E‹"¤=Üw<	'µv20180815_00239_st  Ksb314@ì}A<âŽÖ?G»@€E‰
=µ,	'µv20180817_00154_st  Ksb300@ì}'ÃÍ?þM@€E˜E®=¹ìX?q'@aë…p¾»çm
E¦Â{CõÎ5DÏùqAB½9<­[<	'µv20180822_00054_st  Ksb300@ì~ 3‹…?Ö-@€EƒAq=³|`	'µv20180822_00082_st  Ksb314@ì~ £Êàd?6¸´@€Ez^>iÆ-	'µv20180830_00250_st  Ksb300@ì"ˆ'?TŸ4@€E"ô)=lÙ?A$9@.¸Ro¾«
EŒ
CõG
DÏÍôAC&<ØI(	'µv20180830_00278_st  Ksb314@ì"H	'?ƒ+]@€E'Ž¤=j	'µv20180901_00499_st  Ksb300@ìcH¹']?Zˆå@€EWv=¬¦È?ÞIz@#×
o¾²-
EeMìCõ{DÏÁ/AB¸ñ<ðwÖ	'µv20180901_00527_st  Ksb314@ìcy;u?r}â@€ETjR=ºWx	'µv20190806_00881_st  Ksb314@ì©ÆW.Š­?=²@€E"¸=Î(£	'µv20190814_00607_st  Ksb300@ìªÅ™Ì?wï@€EÖ­\=˜ÃŒ

==> anc/pub_raw/L222_102_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:14
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="209">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:47">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  209 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:14' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	#ä
*v20100816_00567_st  Ksb300@ë%zV]?O9¨@€E"@
>D¡–                  ÀÀøÀÀ€Àø	#ä
*v20100816_00571_st  Ksb300@ë%˜¬Ê#?KF$@€E"â>/#                  ÀÀøÀÀ€Àø	#ä
*v20101015_00132_st  Ksb300@ë¢%|'?‰m@€E«ö=օ4                  ÀÀøÀÀ€Àø	#ä
*v20101015_00136_st  Ksb300@ë¢é¶h?ƒº'@€EÄÍ>4©                  ÀÀøÀÀ€Àø	#ä
*v20110726_00635_st  Ksb300@ë;&dƒ­t?@€E˜¾=>ñ                  ÀÀøÀÀ€Àø	#ä
*v20110726_00639_st  Ksb300@ë;&k&ïÙ?I`@€E˜¸¸=«Í8                  ÀÀøÀÀ€Àø	#ä
*v20110813_00339_st  Ksb300@ë=d£Ø¢C?´g@€Eœx¤=¯bL                  ÀÀøÀÀ€Àø	#ä
*v20110813_00343_st  Ksb300@ë=d¬A	?š'@€E›ªH=¦ºà                  ÀÀøÀÀ€Àø	#ä
*v20110813_00345_st  Ksb300@ë=dãúì?æª@€Eš'š=¸Ü                  ÀÀøÀÀ€Àø	#ä
*v20110813_00349_st  Ksb300@ë=dꉑ?Er@€E™{š=ŽÈ                  ÀÀøÀÀ€Àø	#ä
*v20110911_00402_st  Ksb300@ëAD@aD?!´@€E¦"=‰.Œ                  ÀÀøÀÀ€Àø	#ä
*v20110911_00406_st  Ksb300@ëALŒø?2…/@€E§H=—ZÐ                  ÀÀøÀÀ€Àø	#ä
*v20110912_00169_st  Ksb300@ëA ~Šf?%Q6@€Eµ¶{=°ÉD                  ÀÀøÀÀ€Àø	#ä
*v20110912_00173_st  Ksb300@ëA …'Š? t¡@€E´}ì=~¨Ÿ                  ÀÀøÀÀ€Àø	#ä
*v20110923_00229_st  Ksb300@ëB€á°Žÿ?+—D@€E±\=œ–                  ÀÀøÀÀ€Àø	#ä
*v20110923_00233_st  Ksb300@ëB€è'?%M@€E²ù×=ʊÅ                  ÀÀøÀÀ€Àø	#ä
*v20110924_00327_st  Ksb300@ëB¡¢KYp?IÝ¢@€EÍÌf=Ãp                  ÀÀøÀÀ€Àø	#ä
*v20110924_00331_st  Ksb300@ëB¡¨ÄDh?R"*@€EÏYH=žSÌ                  ÀÀøÀÀ€Àø	#ä
*v20111012_00155_st  Ksb300@ëDàZáb†?Šcg@€E'mì=Ÿ<                  ÀÀøÀÀ€Àø	#ä
*v20111012_00159_st  Ksb300@ëDàbÇZ?ÈW@€E'{=µW\                  ÀÀøÀÀ€Àø	#ä
*v20120326_00460_st  Ksb300@ëYª¸ØÄR?2%I@€E*…=©¶                   ÀÀøÀÀ€Àø	#ä
*v20120326_00464_st  Ksb300@ëYªÀ}-Ó?`ÇI@€E=á=¦ÞÌ                  ÀÀøÀÀ€Àø	#ä
*v20120401_00065_st  Ksb300@ëZg"üX?G}‡@€Eµ³ö=žŒà                  ÀÀøÀÀ€Àø	#ä
*v20120401_00069_st  Ksb300@ëZgša…?/ @€Eµó{=ºð                  ÀÀøÀÀ€Àø	#ä
*v20120605_00345_st  Ksb300@ëb…žÑ—7?!†@€EˆŸf=qÍO                  ÀÀøÀÀ€Àø	#ä
*v20120605_00349_st  Ksb300@ëb…¦t®~?µ@€E‰êH=¹C$                  ÀÀøÀÀ€Àø	#ä
*v20120605_00561_st  Ksb300@ëb‡¯ˆÎñ?ƒMn@€E"ËÃ>À¿                  ÀÀøÀÀ€Àø	#ä
*v20120605_00565_st  Ksb300@ëb‡·­v?‹áp@€E†a=>Ú$Ì                  ÀÀøÀÀ€Àø	#ä
*v20120607_00442_st  Ksb300@ëbÅÔÊ?QÌj@€E{j¸= 1                  ÀÀøÀÀ€Àø	#ä
*v20120607_00446_st  Ksb300@ëbÅÜKâ?B'…@€E'=Úº$                  ÀÀøÀÀ€Àø	#ä
*v20120611_00114_st  Ksb300@ëc@Ýøٛ?%ݟ@€Eš.R=Ù¯"                  ÀÀøÀÀ€Àø	#ä
*v20120611_00118_st  Ksb300@ëc@å)ày?7ùj@€E˜{ö=ڄÙ                  ÀÀøÀÀ€Àø	#ä
*v20120616_00488_st  Ksb300@ëcæåÆn?1ӏ@€EŒc=¥Ç€                  ÀÀøÀÀ€Àø	#ä
*v20120616_00492_st  Ksb300@ëcæÉæ?1~ç@€EŒ\R=ûË                  ÀÀøÀÀ€Àø	#ä
*v20120617_00224_st  Ksb300@ëdâŠN?S±¸@€E£€®=¯ôÌ                  ÀÀøÀÀ€Àø	#ä
*v20120617_00228_st  Ksb300@ëd½4Ô?\Éó@€E¢ê\=ßï
                  ÀÀøÀÀ€Àø	#ä
*v20120620_00153_st  Ksb300@ëd`{•Í‡?‡9@€E°‹{='Êì                  ÀÀøÀÀ€Àø	#ä
*v20120620_00157_st  Ksb300@ëd`'an°?"‡"@€E²Š\=|a                  ÀÀøÀÀ€Àø	#ä
*v20120620_00543_st  Ksb300@ëdeGø‡f?ÔÍa@€ESð¸=š¤                  ÀÀøÀÀ€Àø	#ä
*v20120620_00547_st  Ksb300@ëdeOå{D?Ü<Þ@€ES°)=™¯à                  ÀÀøÀÀ€Àø	#ä
*v20120625_00606_st  Ksb300@ëesýÈî?^5Â@€E%=Ü#Å                  ÀÀøÀÀ€Àø	#ä
*v20120625_00610_st  Ksb300@ëe|>à?Oòo@€Eî
=ôW                  ÀÀøÀÀ€Àø	#ä
*v20120626_00403_st  Ksb300@ëe$5ù0Ù?rc%@€E'Ë{=¶	ô                  ÀÀøÀÀ€Àø	#ä
*v20120626_00407_st  Ksb300@ëe$=­2?n'ˆ@€Eò×=Ÿò"                  ÀÀøÀÀ€Àø	#ä
*v20120704_00080_st  Ksb300@ëf‹²ü?j=@€E·>ö>Ïg                  ÀÀøÀÀ€Àø	#ä
*v20120704_00084_st  Ksb300@ëf"54?aŽ{@€E·¦
=ñ™x                  ÀÀøÀÀ€Àø	#ä
*v20120705_01155_st  Ksb300@ëfGµðZ?yq¡@€EfÚ==                    ÀÀøÀÀ€Àø	#ä
*v20120705_01159_st  Ksb300@ëfG¼­]?Yäx@€EiHR=¥	                  ÀÀøÀÀ€Àø	#ä
*v20120713_00841_st  Ksb300@ëgFÓ*Út?wed@€Ewàö=ë¢Ò                  ÀÀøÀÀ€Àø	#ä
*v20120713_00845_st  Ksb300@ëgFÙ¥£=?v¡@€Ex#\=œ+4                  ÀÀøÀÀ€Àø	#ä
*v20120714_00911_st  Ksb300@ëgf/'^¿?Eb:@€Etn=Z{9                  ÀÀøÀÀ€Àø	#ä
*v20120714_00915_st  Ksb300@ëgf5í\å?8€+@€Es¤=€t                  ÀÀøÀÀ€Àø	#ä
*v20120715_00640_st  Ksb300@ëg"åz¾7?"Ã@€E^c…=~bX                  ÀÀøÀÀ€Àø	#ä
*v20120715_00644_st  Ksb300@ëg"ì…‰í?'å"@€E_å\=MQ                  ÀÀøÀÀ€Àø	#ä
*v20120716_00697_st  Ksb300@ëg¤;¾G?PðK@€E'¨®=a$¨                  ÀÀøÀÀ€Àø	#ä
*v20120716_00701_st  Ksb300@ëg¤
ØÛ¤?L¦ã@€E­==}ž1                  ÀÀøÀÀ€Àø	#ä
*v20120717_00681_st  Ksb300@ëgÃü&—?* è@€E'±
=íº¥                  ÀÀøÀÀ€Àø	#ä
*v20120717_00685_st  Ksb300@ëgÄ­Cð?%¶F@€E')=ÜB                  ÀÀøÀÀ€Àø	#ä
*v20120718_00654_st  Ksb300@ëgä€p7ö?=ì?@€EªÓ\=´³d                  ÀÀøÀÀ€Àø	#ä
*v20120718_00658_st  Ksb300@ëgä‡Øø?G !@€Eªã{=Ê.*                  ÀÀøÀÀ€Àø	#ä
*v20120721_00505_st  Ksb300@ëhF)2ˆ?š±@€Eœì…=zA‰                  ÀÀøÀÀ€Àø	#ä
*v20120721_00509_st  Ksb300@ëhF/®#?1ó8@€E&¸=³¥È                  ÀÀøÀÀ€Àø	#ä
*v20120724_00417_st  Ksb300@ëh¤›<Ò?Ö@€E…n=Žàˆ                  ÀÀøÀÀ€Àø	#ä
*v20120724_00421_st  Ksb300@ëh¤¡íuº?Œ@€E…}R=†Žh                  ÀÀøÀÀ€Àø	#ä
*v20120725_00628_st  Ksb300@ëhÅrûË?'B@€E'R=Œ`                  ÀÀøÀÀ€Àø	#ä
*v20120725_00632_st  Ksb300@ëhÅz€Â?#e¼@€EÀ…=šzä                  ÀÀøÀÀ€Àø	#ä
*v20120801_00358_st  Ksb300@ëi¢[%àº?,cÙ@€EUÍ=pPG                  ÀÀøÀÀ€Àø	#ä
*v20120801_00362_st  Ksb300@ëi¢aÆCœ?+Z@€ET†)=†£                  ÀÀøÀÀ€Àø	#ä
*v20120811_00294_st  Ksb300@ëjâé³æ?0Ԁ@€E‹ŸH=cŠO                  ÀÀøÀÀ€Àø	#ä
*v20120811_00298_st  Ksb300@ëjâðEíö?-D2@€Ei=†_Ô                  ÀÀøÀÀ€Àø	#ä
*v20120812_00073_st  Ksb300@ëjÿx#7h?•ˆ~@€E†~Í>¯'ç                  ÀÀøÀÀ€Àø	#ä
*v20120812_00077_st  Ksb300@ëjÿ}Àâ?=ð[@€E…¥f=‰^                  ÀÀøÀÀ€Àø	#ä
*v20120812_00169_st  Ksb300@ëk%èê?h<3@€Eƒ@=€}T                  ÀÀøÀÀ€Àø	#ä
*v20120812_00173_st  Ksb300@ëk+ªbë?]Bñ@€EƒÞš='"Ÿ                  ÀÀøÀÀ€Àø	#ä
*v20120814_00241_st  Ksb300@ëk@ê'+?'=@€E‡\=.t                  ÀÀøÀÀ€Àø	#ä
*v20120814_00245_st  Ksb300@ëk@ðåÀå?´×@€Eˆk¸=•ˆ                  ÀÀøÀÀ€Àø	#ä
*v20120815_00176_st  Ksb300@ëk`ؐí?a1ó@€Ei'Ã>"                  ÀÀøÀÀ€Àø	#ä
*v20120815_00180_st  Ksb300@ëk`ÞÁj?y"Ä@€Ejš>!d                  ÀÀøÀÀ€Àø	#ä
*v20120817_00150_st  Ksb300@ëk LlÂ?Œâ®@€E^æR=Nx˜                  ÀÀøÀÀ€Àø	#ä
*v20120817_00154_st  Ksb300@ëk ˆ§Ôp?gTB@€E^"=­˜                   ÀÀøÀÀ€Àø	#ä
*v20120829_00106_st  Ksb300@ëm ®f•`?1SË@€E¥çÃ>v                  ÀÀøÀÀ€Àø	#ä
*v20120829_00110_st  Ksb300@ëm µ9Ø¿?-Kß@€E¦Ï×=íQr                  ÀÀøÀÀ€Àø	#ä
*v20120829_00299_st  Ksb300@ëm"`d^¤? @€E§Øf=¡è                  ÀÀøÀÀ€Àø	#ä
*v20120901_00097_st  Ksb300@ëm»ã?sÐk@€E¸N®=®èt                  ÀÀøÀÀ€Àø	#ä
*v20120901_00101_st  Ksb300@ëmÂH"Ä?†r‰@€E¸¸=ù[/                  ÀÀøÀÀ€Àø	#ä
*v20120907_00024_st  Ksb300@ën?X:ÿ…?‹šç@€E©õ
=¸IL                  ÀÀøÀÀ€Àø	#ä
*v20120907_00028_st  Ksb300@ën?_bf'?s1B@€E©Åì=˜D8                  ÀÀøÀÀ€Àø	#ä
*v20120910_00032_st  Ksb300@ënŸ­Vz`?(ˆ@€EÕý)=™xœ                  ÀÀøÀÀ€Àø	#ä
*v20120910_00036_st  Ksb300@ënŸ³üÇ;?»k@€EÖ>)=–À                  ÀÀøÀÀ€Àø	#ä
*v20120910_00224_st  Ksb300@ën¡¬
"Î?,O@€EקÍ=– T                  ÀÀøÀÀ€Àø	#ä
*v20120910_00228_st  Ksb300@ën¡ÃËV€?"Ä!@€EØt=¸rÐ                  ÀÀøÀÀ€Àø	#ä
*v20120913_00058_st  Ksb300@ënÿ‰µöÇ?%Á&@€E¾}×>fV"                  ÀÀøÀÀ€Àø	#ä
*v20120913_00062_st  Ksb300@ënÿrHÈ?¾®@€E¼\=O                  ÀÀøÀÀ€Àø	#ä
*v20121002_00272_st  Ksb300@ëqaš"»—?…Œk@€E´º¸=¡=4                  ÀÀøÀÀ€Àø	#ä
*v20121002_00276_st  Ksb300@ëqa lÙ?‡Ð@€E´¥š=¬C\                  ÀÀøÀÀ€Àø	#ä
*v20121003_00049_st  Ksb300@ëqùFWÓ?Ÿ@€E²Ó=èe                  ÀÀøÀÀ€Àø	#ä
*v20121003_00053_st  Ksb300@ëq€…«?3Äê@€E´r>/R                  ÀÀøÀÀ€Àø	#ä
*v20121003_00121_st  Ksb300@ëq€ f§Õ?ìø@€EÀk)=ˆ3ä                  ÀÀøÀÀ€Àø	#ä
*v20121003_00125_st  Ksb300@ëq€¦þ!? <ä@€EÁ2á=¦Ú                  ÀÀøÀÀ€Àø	#ä
*v20121004_00138_st  Ksb300@ëq –'‰²?4¼î@€EšŠ®=Æ?a                  ÀÀøÀÀ€Àø	#ä
*v20121004_00142_st  Ksb300@ëq œ7Õ?(úÇ@€EšrÃ=¼¦œ                  ÀÀøÀÀ€Àø	#ä
*v20121008_00146_st  Ksb300@ër q4?ù?()@€E"R)=À                  ÀÀøÀÀ€Àø	#ä
*v20121008_00150_st  Ksb300@ër wSƒ¶?1CQ@€E•J…=®‡Ø                  ÀÀøÀÀ€Àø	#ä
*v20121016_00049_st  Ksb300@ës¯ð¸å?ì¦@€E¾ÕÃ=(8                  ÀÀøÀÀ€Àø	#ä
*v20121016_00053_st  Ksb300@ës¶ã†Î?d±—@€EÀa==šà                  ÀÀøÀÀ€Àø	#ä
*v20130301_00477_st  Ksb300@ë"*3yÊF?MÏ@€E¹€{=¿\                  ÀÀøÀÀ€Àø	#ä
*v20130301_00481_st  Ksb300@ë"*9Âò?UU@€EºÜH>kš                  ÀÀøÀÀ€Àø	#ä
*v20130730_00525_st  Ksb300@ë—8t?2Í°@€E"f==Av20130730_00525_stAn˜<#×
?¯I½4FÁAn˜?Ð	#ä
*v20130730_00529_st  Ksb300@ë—@0s?7ٔ@€E"†==xx—v20130730_00529_stA‡+<#×
?¦æBEÁA‡+?Ð	#ä
*v20130731_00028_st  Ksb300@ë—lìê?]—ˆ@€E¤Ì×=Ém$v20130731_00028_stA	•<#×
?¸ L'šùÁA	•?Ð	#ä
*v20130731_00032_st  Ksb300@ë—tMÕK?j"@€Eª"=ɨÏC"I@õ3¾¢ÐåE­÷…C~±ìD%v20130731_00032_stAïž<#×
?Ž¬'7'7¿€Aïž?Ð	#ä
*v20130731_00168_st  Ksb300@ë—!põ†)?4À…@€Eˆ)=Ecv20130731_00168_stAn˜<#×
?ÁªÞ''i­ÁAn˜?Ð	#ä
*v20130731_00172_st  Ksb300@ë—!x¬?7÷4@€E'»>:OÎv20130731_00172_stAb<#×
?²µëËLÎoÁAb?Ð	#ä
*v20130731_00408_st  Ksb300@ë—#Š?Éï?ÈÅ@€E{À¸=•* v20130731_00408_stA
1'<#×
?Êæ<…ÈÁA
1'?Ð	#ä
*v20130731_00412_st  Ksb300@ë—#'™Õÿ?àq@€E|ïì=€‡4v20130731_00412_stA	÷Ï<#×
?¸ L'šùÁA	÷Ï?Ð	#ä
*v20130802_00429_st  Ksb300@ë—b_½Åž?@û@€Ezéq=Ì´v20130802_00429_stAX<#×
?ºÎäÆ´"ÁAX?Ð	#ä
*v20130802_00433_st  Ksb300@ë—bf…j¹?DÏ`@€Ex¥
=œ5¤v20130802_00433_stA²-<#×
?ÞéŠÂÆÁA²-?Ð	#ä
*v20130811_00272_st  Ksb300@똂¿`N?Hª$@€E…äÍ={{v20130811_00272_stA¡Ë<#×
?½úBð6\ÁA¡Ë?Ð	#ä
*v20130811_00276_st  Ksb300@똂Åâ7?Q	I@€E…‰q=mÝ v20130811_00276_stA|î<#×
?½úBð6\ÁA|î?Ð	#ä
*v20130826_00150_st  Ksb300@ëš`¸omK?A«Ì@€EŠ½=="^ç?Û¥
@j=q\¾Ÿ¾w
E`ÍD˜òND(e/A'ñ.<Eޓv20130826_00150_stA&éy<#×
?·Ú& 4^ÁA&éy?Ð	#ä
*v20130826_00154_st  Ksb300@ëš`¿ƒXe?B¯@€EŠÓ3='p?úŠÐ@®ffc¾/E"×C~AËD%h´v20130826_00154_stA&5?<#×
?½úBð6\ÁA&5??Ð	#ä
*v20130827_00150_st  Ksb300@뚀áä?dq@€E§8{=œX´?''ì@ô(ö\¾ŠÀƒ
E§ºÍD˜õXD(L)v20130827_00150_stA(MÓ<#×
?·Ú& 4^ÁA(MÓ?Ð	#ä
*v20130827_00154_st  Ksb300@뚀&¶]J?*Ä@€E¥Ë\=•MÔv20130827_00154_stA'ïž<#×
?º‰TêlæÁA'ïž?Ð	#ä
*v20130919_00198_st  Ksb300@ë`äyÒ)?ràX@€E"™¤=UT@6q?aG®`¾¦ff
E‡DD˜ñXD'"AEí<­3v20130919_00198_stAE33<#×
?³Yùn*h¿€AEí?"µ¦`	#ä
*v20130919_00202_st  Ksb300@ë`ë!¼h?{Ž½@€E"œ¸=©8=œ_¤?k…e¾±&éE†÷®C|'mD%"…AEú"<z\nv20130919_00202_stAE`B<#×
?·Ú& 4^¿€AEú"?KÀ	#ä
*v20130920_00366_st  Ksb300@띂½‹‹å?,²™@€E€"3=Ž–ì@/AŒ?"zá^¾›"Ñ
EƒK
D•â D'§žAF'ã<;^Œv20130920_00366_stAF=q<#×
?¯I½4F¿€AF'ã?‡kр	#ä
*v20130920_00370_st  Ksb300@띂į ?:ðï@€E€Rq=|X¸@Áù?0£×d¾/E'HRC|ƒTD%¶ÉAFŸä<
Nv20130920_00370_stAFbN<#×
?ÁÄÌ V¥~¿€AFŸä?²	À	#ä
*v20131005_00294_st  Ksb300@ëŸa¦Ûq*?\Æ@€E®q=Ž"@'Nœ?Y™š_¾ž5?
E±&áD˜ó\D(	hAR	â< rÛv20131005_00294_stAQ¾w<u?½úBð6\¿€AR	â?"[`	#ä
*v20131005_00298_st  Ksb300@ëŸa­ø€?},Ð@€E¯]f='&œ@[§?#×
e¾¦éyE±¹3C}`ƒD%œþAQº^<£:yv20131005_00298_stAQ…<Týô?ºº_ã\Ø¿€AQº^?"gO 	#ä
*v20131011_00167_st  Ksb300@ë  ¡1"¸?2Ÿý@€E³(=ê^d@YÂß?¡G®`¾'\
Eµ/®D˜ò‡D'ÐåATý¶<viv20131011_00167_stAU
=<e`B?·Ú& 4^¿€ATý¶?ŽÀm 	#ä
*v20131011_00171_st  Ksb300@ë  §•Y?'Ä@€E³¬á>
Bp@tݖ?Ç®e¾ŒIºE¶bC|q'D%¼¼ATð
<"LÀv20131011_00171_stAT^5<e`B?Ä£f«w~¿€ATð
?'i˜	#ä
*v20131018_00093_st  Ksb300@ë¡Cَ|?5¤Ë@€EÄbá=žŒ?äÏ?³33b¾¤Z
EÉÚ¤D™	qD''AXL1<COv20131018_00093_stAX"<"t¼?¾ŒhȌ\©ÀAXL1?'èià	#ä
*v20131018_00097_st  Ksb300@ë¡J%³C? _j@€EÅ3=¤r(@'	4?™™šd¾©xÕEÈ<)C|V‡D% "AX2b<'c€v20131018_00097_stAX<"t¼?º‰TêlæÀAX2b?Lp	#ä
*v20140316_00635_st  Ksb300@볩ñºV?°e@€E¡…=¬m$@ËHâ@
=q/¾"t¼
E¡ÆD™úD(•A|!=¦l–                  ÀÀøÀÀ€A|!?´Í'À	#ä
*v20140316_00639_st  Ksb300@볩øµ®?5ø§@€EŸóš=óc>Pä«?Ï\)d¾›¥ãEŸw…C~iºD$—®Ay
=iê¯                  ÀÀøÀÀ€Ay
?­=Uà	#ä
*v20140531_00474_st  Ksb300@ë½%7"¼?0')@€E{.{=…WÜ@$³Ð?У×^¾ŽÙ
Ez²fD˜þFD(AýF=»èx                  ÀÀøÀÀ€AýF?·}	#ä
*v20140531_00478_st  Ksb300@ë½%=Iœ¬?hö@€EyD=Ä?¼¿ý@×
Y¾™™šEx²=C}¶FD$éHA'FH=ÌC~                  ÀÀøÀÀ€A'FH?¹ˆoÀ	#ä
*v20140601_00977_st  Ksb300@ë½HBϸº?*l™@€E©ûÃ=²¾´=¯¼¢?èõÃb¾~ùÛ
E«Í×D™ZD'¼A'™Z=Â>'                  ÀÀøÀÀ€A'™Z?¸GÒ 	#ä
*v20140601_00981_st  Ksb300@ë½HIŒEÉ?4Hd@€E¨Ä=Ô¾ƒ=½¯?ù™šd¾"›¦E¨¹ìC|´¼D%/ðA'ÝB=žJ\                  ÀÀøÀÀ€A'ÝB?³ÉK€	#ä
*v20140602_00555_st  Ksb300@ë½cbl\?p‹@€E§¤=²/>ONî@®\¾ß;
E§£®D˜ÞÑD(^wAƒy€>A–                  ÀÀøÀÀ€Aƒy€?È2Ã	#ä
*v20140602_00559_st  Ksb300@ë½c ³(â?',&@€E¦ì=Ÿ/t                  ÀÀøÀÀ€Àø	#ä
*v20140607_00205_st  Ksb300@ë¾» €?fq@€E‰ã=½q@¸ƒ‰?ç®\¾—
=
E‹ÅÃD˜å'D(uPA"—>ä                  ÀÀøÀÀ€A"—?Âüƒ 	#ä
*v20140607_00209_st  Ksb300@ë¾Áðus?SW
@€Eˆ*…=•ïô?Ë@£×b¾ A‰E‰¿×C}¤œD$À"A"X=à^v                  ÀÀøÀÀ€A"X?¼ÎÀ	#ä
*v20140607_00661_st  Ksb300@ë¾áFR?_M€@€EH?\=½¨?"¾Þ?¯\)`¾—
=
EI'fD˜Þ%D'ç\A"PY=ÙCv                  ÀÀøÀÀ€A"PY?»(nÀ	#ä
*v20140607_00665_st  Ksb300@ë¾çðßÒ?MÆK@€EGm×=V€=§?¯\)d¾Ÿ¾wEEöC|¦fD%0"A'ý—='—ñ                  ÀÀøÀÀ€A'ý—?²Rþ 	#ä
*v20140618_01297_st  Ksb300@ë¿jÈtÕ?|åë@€E¼¯q=ø~                  ÀÀøÀÀ€Àø	#ä
*v20140618_01301_st  Ksb300@ë¿jι[¬?Ž®!@€E¼==Õ¦Ú                  ÀÀøÀÀ€Àø	#ä
*v20140620_00879_st  Ksb300@뿨Áî®?_‹ù@€E'ü¤=¨ƒ>n4Ê?ñë…`¾²-
E"à¸D™
ôD(aªA'G"=¤98                  ÀÀøÀÀ€A'G"?´‡'	#ä
*v20140620_00883_st  Ksb300@뿨ÈØ%ñ?[	@€E'\=•Gt=þÑâ@6ffd¾—PE"'¸C~l‹D%4)A…á‹>Cý'                  ÀÀøÀÀ€A…á‹?Ȥà	#ä
*v20140623_00193_st  Ksb300@ëÀBòð?"þº@€E¦P=·vX?Äð?úáH]¾‡+
E¦µ×D˜ëD(bAƒX"=ÜîR                  ÀÀøÀÀ€AƒX"?»Ê@	#ä
*v20140623_00197_st  Ksb300@ëÀIth2?.N¡@€E¥zá=¶¼?Jî@!G®e¾"záE¥ )C|™D$ä)A"ƒ•=÷×                  ÀÀøÀÀ€A"ƒ•?¾úáÀ	#ä
*v20140624_00605_st  Ksb300@ëÀ&\ÜÌ?E`ß@€EcöR=²EÀ?o|·?Տ_¾'n˜
EgÚD™bD(G¾Aƒåý=¸•                  ÀÀøÀÀ€Aƒåý?· 	#ä
*v20140624_00609_st  Ksb300@ëÀ&d—?3T@€EeF='S$?Ôï2?èõÃd¾˜"uEe¦¸C}œ¬D%-²A"A=±Zl                  ÀÀøÀÀ€A"A?¶+M€	#ä
*v20140707_00016_st  Ksb300@ëÁ¿tØ?puz@€EÁg×>­Z>ˆÿê@4zá^¾¨õÃ
EÄRÍD˜†D(†A…m>ˆÑ"                  ÀÀøÀÀ€A…m?Ñ2`	#ä
*v20140707_00020_st  Ksb300@ëÁ¿ƒwC?J-a@€EÁʸ=ˆW°?cP?Ü(öe¾'hsEÁC|1D$óAƒî=žâ                  ÀÀøÀÀ€Aƒî?³ÜB	#ä
*v20140707_00857_st  Ksb300@ëÁÆq ¡v?+º@€E"'R= ¿$<š?õ_¾"›¦
E"ÃD˜ØÝD'˜bA"-=ÛÈ7                  ÀÀøÀÀ€A"-?»yà	#ä
*v20140707_00861_st  Ksb300@ëÁÆxæÁ@?%
¦@€E"P=¡Šô?£,ª@ë…d¾"záE"ráCzbND%´œAƒ~ó=Ú	                  ÀÀøÀÀ€Aƒ~ó?»@A 	#ä
*v20140707_01123_st  Ksb300@ëÁÉ	'éø?(ày@€E°g3=ukx?»4k@ff^¾ˆ´9
E±PD˜ïðD'~5Aƒöž=Ýê                   ÀÀøÀÀ€Aƒöž?»½D	#ä
*v20140707_01127_st  Ksb300@ëÁÉ4À?V.Ð@€E°Ã=À™>
om@G®d¾œ(öE²N)Cz<¬D%ÓÇA"4Å=ôaT                  ÀÀøÀÀ€A"4Å?¾Œ*€	#ä
*v20140712_00073_st  Ksb300@ëÂ`9W$)?Ñé@€E­=Á»Ú?@^¾†$Ý
E«…qD˜àœD(±ËAƒDÞ=Î+\                  ÀÀøÀÀ€AƒDÞ?¹Åk€	#ä
*v20140712_00077_st  Ksb300@ëÂ`?I)?ê@€E­é\=§j(>~È ?ÚáHd¾t¼jE®!\C|©7D%%ÃAƒÉ=Âe]                  ÀÀøÀÀ€AƒÉ?¸L« 	#ä
*v20140726_00200_st  Ksb300@ëÄ "¶à?Lqz@€E†u=Y‰ @KäÆ@1G®`¾Oß
E…¿ÃD˜áüD(©ÛAˆâ>m¼                  ÀÀøÀÀ€Aˆâ?Í¢w€	#ä
*v20140726_00204_st  Ksb300@ëÄ šž‡?;g2@€E…Í=—oD?[Õ@Qìd¾bNE†C~(´D%9A††ê>"@                  ÀÀøÀÀ€A††ê?ÄH 	#ä
*v20140814_00097_st  Ksb300@ëƅˆEi?p·'@€E™…=Šx                  ÀÀøÀÀ€Àø	#ä
*v20140814_00101_st  Ksb300@ëƅ^í¡?n½A@€E˜CÃ=S*P                  ÀÀøÀÀ€Àø	#ä
*v20150421_00758_st  Ksb300@ëåÌ	h!?û@€EŸ3=iÙç                  ÀÀøÀÀ€Àø	#ä
*v20150421_00762_st  Ksb300@ëåÌø%@?.Î
@€EŸ@q=ofO                  ÀÀøÀÀ€Àø	#ä
*v20150626_00124_st  Ksb300@ëîožµ?tò@€EÀ'ì>Jé                  ÀÀøÀÀ€Àø	#ä
*v20150626_00128_st  Ksb300@ëîx£jS?Ï@€EÃܚ>þ                  ÀÀøÀÀ€Àø	#ä
*v20150724_00877_st  Ksb300@ëñ‡ f·ð?G¨Y@€E"·ì=´"8                  ÀÀøÀÀ€Àø	#ä
*v20150724_00881_st  Ksb300@ëñ‡¨=µ?;©¹@€E–	
=ÐÜ                  ÀÀøÀÀ€Àø	#ä
*v20150802_00289_st  Ksb300@ëò¡!#F?Zõã@€E£"H=xÈ                  ÀÀøÀÀ€Àø	#ä
*v20150802_00293_st  Ksb300@ëò¡';?WlÊ@€E£«3>d                  ÀÀøÀÀ€Àø	#ä
*v20150804_00433_st  Ksb300@ëòâcBÚñ?6~C@€E´Ï¤=Ÿ­x                  ÀÀøÀÀ€Àø	#ä
*v20150804_00437_st  Ksb300@ëòâi—mð?4yK@€E´Éf=o                  ÀÀøÀÀ€Àø	#ä
*v20150813_00457_st  Ksb300@ëôFŸ†Ã?ÛÚ[@€EzX=X                  ÀÀøÀÀ€Àø	#ä
*v20150813_00461_st  Ksb300@ëôLë¦,?×ZÛ@€Ez=®=+ö                   ÀÀøÀÀ€Àø	#ä
*v20150817_00299_st  Ksb300@ëôôý?k>*@€Et¤=£)ø                  ÀÀøÀÀ€Àø	#ä
*v20150817_00303_st  Ksb300@ëôû"E?zü|@€E~=(x                  ÀÀøÀÀ€Àø	#ä
*v20160718_00361_st  Ksb300@ì'@h…¥?\‹ï@€EH=ñ7g                  ÀÀøÀÀ€Àø	#ä
*v20160718_00365_st  Ksb300@ì'GX~Ç?o‡:@€EŒYH=Ž`                  ÀÀøÀÀ€Àø	#ä
*v20170617_00433_st  Ksb300@ìHCL–Á£?G@€EªÔ=h(                  ÀÀøÀÀ€Àø	#ä
*v20170617_00437_st  Ksb300@ìHCRŒõ?A …@€E¦Zš=¨fp                  ÀÀøÀÀ€Àø	#ä
*v20170623_01141_st  Ksb300@ìI	£3є?]6@€E­äÍ=xà                  ÀÀøÀÀ€Àø	#ä
*v20170623_01145_st  Ksb300@ìI	¨î0u?€Ï˜@€E­õ{=aÄ@                  ÀÀøÀÀ€Àø	#ä
*v20180513_00649_st  Ksb300@ìqŠ»L"?eÌ@€E£&=="\                  ÀÀøÀÀ€Àø	#ä
*v20180513_00653_st  Ksb300@ìqŠÁ,?}# @€E¥6q=T²                  ÀÀøÀÀ€Àø	#ä
*v20180524_01273_st  Ksb300@ìrêA¬=
?3¬@€E­c==mP                  ÀÀøÀÀ€Àø	#ä
*v20180524_01277_st  Ksb300@ìrêGåø?<ªg@€E­i=B$                  ÀÀøÀÀ€Àø	#ä
*v20180524_01321_st  Ksb300@ìrꕑ5?3-Ô@€E°›Ã=ˆYÜ                  ÀÀøÀÀ€Àø	#ä
*v20180524_01325_st  Ksb300@ìrê§^"ö? ¸í@€E²Aì=…ÓÌ                  ÀÀøÀÀ€Àø	#ä
*v20180725_00109_st  Ksb300@ìz ú@­?¯¢@€E¦H=Ùþ                  ÀÀøÀÀ€Àø	#ä
*v20180725_00113_st  Ksb300@ìz¡¼Bç?WA@€E¨°ö=½×|                  ÀÀøÀÀ€Àø	#ä
*v20180807_00172_st  Ksb300@ì|@fõ'4?ô·@€EŒ—>À                  ÀÀøÀÀ€Àø	#ä
*v20180807_00176_st  Ksb300@ì|@mo.·?×@€E¸>g4                  ÀÀøÀÀ€Àø	#ä
*v20180812_00529_st  Ksb300@ì|âôÓ§?d<'@€E‡Í>0Æd                  ÀÀøÀÀ€Àø	#ä
*v20180812_00533_st  Ksb300@ì|âûŏ?€vø@€E†°
=Ó*ñ                  ÀÀøÀÀ€Àø	#ä
*v20180815_00205_st  Ksb300@ì}AÕâö?.ïO@€E‹%=´tü                  ÀÀøÀÀ€Àø	#ä
*v20180815_00209_st  Ksb300@ì}A
U®Þ?%Ú>@€E‹°\=΅                   ÀÀøÀÀ€Àø	#ä
*v20180817_00148_st  Ksb300@ì}'"€ñ?qy@€E™a®=­l                  ÀÀøÀÀ€Àø	#ä
*v20180817_00152_st  Ksb300@ì}'š	9?¦Û@€E™µö=¡Jì                  ÀÀøÀÀ€Àø	#ä
*v20180822_00048_st  Ksb300@ì~ PÏ?œ@€Eƒ5H=ÿ—M                  ÀÀøÀÀ€Àø	#ä
*v20180822_00052_st  Ksb300@ì~ *³R'?ž«@€Eƒm\>&ÜC                  ÀÀøÀÀ€Àø	#ä
*v20180830_00244_st  Ksb300@ì"
n8B?Co@€Eƒ®=‰–ø                  ÀÀøÀÀ€Àø	#ä
*v20180830_00248_st  Ksb300@ì"9"á?[AN@€E"R="Ä´                  ÀÀøÀÀ€Àø	#ä
*v20180901_00493_st  Ksb300@ìc?©sV?Rí@€EW&=È
(                  ÀÀøÀÀ€Àø	#ä
*v20180901_00497_st  Ksb300@ìcEø,w??ñÝ@€EWf{=·yü                  ÀÀøÀÀ€Àø	#ä
*v20190814_00601_st  Ksb300@ìªÅôš?is@€EÑ*×=};                   ÀÀøÀÀ€Àø	#ä
*v20190814_00605_st  Ksb300@ìªÅ–o=P?sf@€EÕº¤=¨ö0                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_103_V2rc2_merged_KsLC.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 1851 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2023-11-01T21:38:04
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="s105_data/lc_13808567000258_ts.fits#1" nrows="88">
<FIELD datatype="long" name="catid"/>
<FIELD arraysize="18" datatype="char" name="filename"/>
<FIELD arraysize="10" datatype="char" name="tile"/>
<FIELD arraysize="10" datatype="char" name="ob"/>
<FIELD arraysize="10" datatype="char" name="filter"/>
<FIELD datatype="double" name="l"/>
<FIELD datatype="double" name="b"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="airmass"/>
<FIELD datatype="double" name="skylevel"/>
<FIELD datatype="double" name="skynoise"/>
<FIELD datatype="double" name="elliptic"/>
<FIELD datatype="double" name="seeing"/>
<FIELD datatype="short" name="ppid"/>
<FIELD datatype="int" name="uq_ppid"/>
<FIELD datatype="short" name="catindexid"/>
<FIELD datatype="int" name="id"/>
<FIELD datatype="double" name="ra"/>
<FIELD datatype="double" name="dec"/>
<FIELD datatype="double" name="era"/>
<FIELD datatype="double" name="edec"/>
<FIELD datatype="float" name="mag"/>
<FIELD datatype="float" name="emag"/>
<FIELD datatype="short" name="phot_flag"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="ex"/>
<FIELD datatype="float" name="ey"/>
<FIELD datatype="int" name="cnf_ctr"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="short" name="objtype"/>
<FIELD datatype="short" name="ext"/>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="boolean" name="ambiguous_match"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  207 / width of table in bytes                        NAXIS2  =                   88 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   35 / number of columns                              EXTNAME = 's105_data/lc_13808567000258_ts.fits#1' / table name                  TTYPE1  = 'catid   '           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TTYPE3  = 'tile    '           / label for column 3                             TFORM3  = '10A     '           / format for column 3                            TTYPE4  = 'ob      '           / label for column 4                             TFORM4  = '10A     '           / format for column 4                            TTYPE5  = 'filter  '           / label for column 5                             TFORM5  = '10A     '           / format for column 5                            TTYPE6  = 'l       '           / label for column 6                             TFORM6  = 'D       '           / format for column 6                            TTYPE7  = 'b       '           / label for column 7                             TFORM7  = 'D       '           / format for column 7                            TTYPE8  = 'exptime '           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'mjdobs  '           / label for column 9                             TFORM9  = 'D       '           / format for column 9                            TTYPE10 = 'airmass '           / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'skylevel'           / label for column 11                            TFORM11 = 'D       '           / format for column 11                           TTYPE12 = 'skynoise'           / label for column 12                            TFORM12 = 'D       '           / format for column 12                           TTYPE13 = 'elliptic'           / label for column 13                            TFORM13 = 'D       '           / format for column 13                           TTYPE14 = 'seeing  '           / label for column 14                            TFORM14 = 'D       '           / format for column 14                           TTYPE15 = 'ppid    '           / label for column 15                            TFORM15 = 'I       '           / format for column 15                           TTYPE16 = 'uq_ppid '           / label for column 16                            TFORM16 = 'J       '           / format for column 16                           TTYPE17 = 'catindexid'         / label for column 17                            TFORM17 = 'I       '           / format for column 17                           TTYPE18 = 'id      '           / label for column 18                            TFORM18 = 'J       '           / format for column 18                           TTYPE19 = 'ra      '           / label for column 19                            TFORM19 = 'D       '           / format for column 19                           TTYPE20 = 'dec     '           / label for column 20                            TFORM20 = 'D       '           / format for column 20                           TTYPE21 = 'era     '           / label for column 21                            TFORM21 = 'D       '           / format for column 21                           TTYPE22 = 'edec    '           / label for column 22                            TFORM22 = 'D       '           / format for column 22                           TTYPE23 = 'mag     '           / label for column 23                            TFORM23 = 'E       '           / format for column 23                           TTYPE24 = 'emag    '           / label for column 24                            TFORM24 = 'E       '           / format for column 24                           TTYPE25 = 'phot_flag'          / label for column 25                            TFORM25 = 'I       '           / format for column 25                           TTYPE26 = 'x       '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'y       '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'ex      '           / label for column 28                            TFORM28 = 'E       '           / format for column 28                           TTYPE29 = 'ey      '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'cnf_ctr '           / label for column 30                            TFORM30 = 'J       '           / format for column 30                           TTYPE31 = 'chi     '           / label for column 31                            TFORM31 = 'E       '           / format for column 31                           TTYPE32 = 'objtype '           / label for column 32                            TFORM32 = 'I       '           / format for column 32                           TTYPE33 = 'ext     '           / label for column 33                            TFORM33 = 'I       '           / format for column 33                           TTYPE34 = 'ast_res_chisq'      / label for column 34                            TFORM34 = 'E       '           / format for column 34                           TTYPE35 = 'ambiguous_match'    / label for column 35                            TFORM35 = 'L       '           / format for column 35                           DATE-HDU= '2023-11-01T21:38:04' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             3Œv20100809_00576_stb331      b331j     Ks        @vG¦rñœ?§<¾óœ¢@€@ëEöqì?´¼j@®d™™™š@Qڏ\(õÃ?¹tâ€^ý?åû}_@=î1\@py%ß½›À?á<,1Ñ@[
bÃW@W¤­þAˆ×|>/´°DžVBê‰7>.{>1&é^@8Qì@ÞQAF3"v20100813_00503_stb331      b331j     Ks        @vG¥å›S½?Á‹'ž!a@€@ëÄè©çð?£o@°8áG®@Q¸Që…¸?³ 
çtC?ä£5 ‡ïvÅ@py&1oÂÀ?á<uÌ&~@YRÛ!€"@X>Ã9̉A‡,Ž>}ÃDŞÉBæLÍ>D›¦>,1a@G®@®tûF3"v20100813_00503_stb331      b331j     Ks        @vG¥å›S½?Á‹'ž!a@€@ëÄè©çð?£o@°8áG®@Q¸Që…¸?³ 
çtC?ä£5 ‡ïvÅ@py&1oÂÀ?á<uÌ&~@YRÛ!€"@X>Ã9̉A‡,Ž>}ÃDŞÉBæLÍ>D›¦>,1a@G®@¶;ÝT3©v20110817_00482_stb331      b331v-1   Ks        @vJ"cJ?§Sá%H‹c@€@ë=â
2}¬?""@²«^¸Që…@Q³33333?´¶cu¨¤?ärÍsÕ~'ñAÜQ@py&vs²À?á=ג
@Vú­P¬(@W˜·IHNA†–>XžÅDóTDþÅ'>%ãT>Ÿ¾b@g
=?@\£F3©v20110817_00482_stb331      b331v-1   Ks        @vJ"cJ?§Sá%H‹c@€@ë=â
2}¬?""@²«^¸Që…@Q³33333?´¶cu¨¤?ärÍsÕ~'ñAÜQ@py&vs²À?á=ג
@Vú­P¬(@W˜·IHNA†–>XžÅDóTDþÅ'>%ãT>Ÿ¾b@g
=@ 6T3¶v20110914_00298_stb331      b331v-008 Ks        @vG±FâAM?¨¹'!¬]þ@€@ëAa~.SÐ?—
=@¶ï\(õÃ@S‰G®zá?·bM}ns?æÎ.2‡*›îNa@py&V÷"ñÀ?á?
Mx@Xfè˜æR@Y¸#­µÏA‡ˆS>HU°D%BŠÈ´>$Ý/>¥ãZ@HõÃ>(çåF3¶v20110914_00298_stb331      b331v-008 Ks        @vG±FâAM?¨¹'!¬]þ@€@ëAa~.SÐ?—
=@¶ï\(õÃ@S‰G®zá?·bM}ns?æÎ.2‡*›îNa@py&V÷"ñÀ?á?
Mx@Xfè˜æR@Y¸#­µÏA‡ˆS>HU°D%BŠÈ´>$Ý/>¥ãZ@HõÃ@£åcT3Ãv20111009_00397_stb331      b331v-3   Ks        @vG¥å›S½?Á‹'ž!a@€@ëDßj^?öF@´b1ë…¸@RC33333?¶ZdûWNÆ?æ‹oóÐ>>ï[Ö@py%ÿãÂ
À?á;°"j/@TÃxÙ÷K¨@WG¤©¼EAˆ'ž>0³MDÃ`ÕBÂß>"Ðå>	7La@ £×AkQIF3çv20120610_00788_stb331      b331v-009 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëc)Ïð}×?—
=@±lÌÌÌÍ@Qøõ\)?¸xNpPu
?â)(9ÒVïq@py&ªG5À?á?Iܞ@U›ŸDW@W"Õ'ñ•A†@õ>‹ðdDǶB‡ýô>¸>$Ý_@•p¤?½9_F3çv20120610_00788_stb331      b331v-009 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëc)Ïð}×?—
=@±lÌÌÌÍ@Qøõ\)?¸xNpPu
?â)(9ÒVïq@py&ªG5À?á?Iܞ@U›ŸDW@W"Õ'ñ•A†@õ>‹ðdDǶB‡ýô>¸>$Ý_@•p¤>'†¾T3ëv20120610_00796_stb331      b331v-009 Ks        @vJŸ¿3lç?¨¿»áá²@€@ëc)Þç;¹?—®@±'à@RzáG®?¹µBíes¢?᠓2³l»ñƒøH@py&Š¢âôÀ?á=kTCo@QÐ4Yn@T
§=ekA†->H56D6VDû^=>&éy=ýó¶c@Š=q?yÖDF3ëv20120610_00796_stb331      b331v-009 Ks        @vJŸ¿3lç?¨¿»áá²@€@ëc)Þç;¹?—®@±'à@RzáG®?¹µBíes¢?᠓2³l»ñƒøH@py&Š¢âôÀ?á=kTCo@QÐ4Yn@T
§=ekA†->H56D6VDû^=>&éy=ýó¶c@Š=q?ÁÂuT3òv20120616_00452_stb331      b331v-009 Ks        @vG±FâAM?¨¹'!¬]þ@€@ëcå´~±?hs@°‡Që…@RYë…¸R?½î
õý?ä}_ŸðLÛ@py&žQ›®À?á>Q¸$ö@Vón¦ÛÍ@\ÙOºÄcÑA…à¯>o—\DµÓBŒäÝ>#×
>Ÿ¾[@•¸?/_ˆF3òv20120616_00452_stb331      b331v-009 Ks        @vG±FâAM?¨¹'!¬]þ@€@ëcå´~±?hs@°‡Që…@RYë…¸R?½î
õý?ä}_ŸðLÛ@py&žQ›®À?á>Q¸$ö@Vón¦ÛÍ@\ÙOºÄcÑA…à¯>o—\DµÓBŒäÝ>#×
>Ÿ¾[@•¸;乿T4 v20120720_00423_stb331      b331v-014 Ks        @vJŸêC·?Áæ'=¯±™@€@ëh&òsû?"÷Ï@°™G®{@Q±ë…¸R?·2üÁñÒ?änҮ욦ò¸îÛ@py&*B"LÀ?á;kÈÕ0@^/ø¼@b«åâµA‰ †>ˆ&Dů;DûÑô>j~ú>G®g@u@ÏElF4 v20120720_00423_stb331      b331v-014 Ks        @vJŸêC·?Áæ'=¯±™@€@ëh&òsû?"÷Ï@°™G®{@Q±ë…¸R?·2üÁñÒ?änҮ욦ò¸îÛ@py&*B"LÀ?á;kÈÕ0@^/ø¼@b«åâµA‰ †>ˆ&Dů;DûÑô>j~ú>G®g@u@àHúT44v20120801_00177_stb331      b331v-015 Ks        @vG±FâAM?¨¹'!¬]þ@€@ëi µ¹û?"ýô@®áG®{@Q³…¸Qì?¿¸ñMµ•y?ã`èwßEÜîÌé+@py&Žù­jÀ?á>²ÿDS@Q5&±ŽÊ@Q¥ÿÛA…²3>JòD‹øBˆÍÓ>P=È´9X@xõÃ>ZÀþF44v20120801_00177_stb331      b331v-015 Ks        @vG±FâAM?¨¹'!¬]þ@€@ëi µ¹û?"ýô@®áG®{@Q³…¸Qì?¿¸ñMµ•y?ã`èwßEÜîÌé+@py&Žù­jÀ?á>²ÿDS@Q5&±ŽÊ@Q¥ÿÛA…²3>JòD‹øBˆÍÓ>P=È´9X@xõÃ>#MµT45v20120801_00179_stb331      b331v-015 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëi ¹-™?"Ý/@­°}p£×
@Qc33333?½Î^DI?ä<Êס‰tïÍò€@py&g'oÕÀ?á=îIÐ~@[Mø,WÙ
@[ûÝokA‡Ê´>k4QDÆ߅BŽxR>1&é>bN^@hõÃ?M͔F45v20120801_00179_stb331      b331v-015 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëi ¹-™?"Ý/@­°}p£×
@Qc33333?½Î^DI?ä<Êס‰tïÍò€@py&g'oÕÀ?á=îIÐ~@[Mø,WÙ
@[ûÝokA‡Ê´>k4QDÆ߅BŽxR>1&é>bN^@hõÃ?KñÕT4Dv20120808_00143_stb331      b331v-017 Ks        @vJŸêC·?Áæ'=¯±™@€@ëj'Ãå7}?""@³xQë…@Qí¸Që…?¹qùÂy7?áôüÓØòÜüH@py&s¹ÊÀ?á>±@S'­wºùƒ@TÚ&·'ûA‡
>A%EDÅÎÙDû¹y>%ãT=ñ©üg@xõÃ?#œPF4Dv20120808_00143_stb331      b331v-017 Ks        @vJŸêC·?Áæ'=¯±™@€@ëj'Ãå7}?""@³xQë…@Qí¸Që…?¹qùÂy7?áôüÓØòÜüH@py&s¹ÊÀ?á>±@S'­wºùƒ@TÚ&·'ûA‡
>A%EDÅÎÙDû¹y>%ãT=ñ©üg@xõÃ>äé´T4ev20120912_00063_stb331      b331v-026 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ënߪű%?""@·.záH@SLzáG®?º"zé«)å?ão´î´©ïý†e@py&ÀuÀ?á>"¥Ý»@Mòs¨AB¿@RZ6‰IA…¶>aRDDÆôþBŽC>$Ý=ûçm_@G®>Ž0nF4ev20120912_00063_stb331      b331v-026 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ënߪű%?""@·.záH@SLzáG®?º"zé«)å?ão´î´©ïý†e@py&ÀuÀ?á>"¥Ý»@Mòs¨AB¿@RZ6‰IA…¶>aRDDÆôþBŽC>$Ý=ûçm_@G®?w{T4qv20120925_00035_stb331      b331v-033 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëpŒ>Çç?‹…@¹C×
=q@SÏ\(õ?»"ˆ¸ ÅÞ?ãÐ¯/'úï	
Ž@py&{:83À?á>ݒ"s@Pç˜Âs0¦@J˜ÄÎyA…žf>.gDÆëuB">$Ý=Ðå`_@Vff>"ð3F4qv20120925_00035_stb331      b331v-033 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëpŒ>Çç?‹…@¹C×
=q@SÏ\(õ?»"ˆ¸ ÅÞ?ãÐ¯/'úï	
Ž@py&{:83À?á>ݒ"s@Pç˜Âs0¦@J˜ÄÎyA…žf>.gDÆëuB">$Ý=Ðå`_@Vff?uOT4Œv20130323_01156_stb331      b331v-025 Ks        @vJŸêC·?Áæ'=¯±™@€@ë†ëxdè?Š¬@²a<(õ@QlÌÌÌÌÍ?¸ÚOïI?ã8¤EçbGò$õÂ@py&'+VJÀ?á?yFۂ@T†jÒõKÏ@Uº(j6A†–/>ƒ{oDŘ9Dü–> Ĝ>™šg@"…?‰ø·F4Œv20130323_01156_stb331      b331v-025 Ks        @vJŸêC·?Áæ'=¯±™@€@ë†ëxdè?Š¬@²a<(õ@QlÌÌÌÌÍ?¸ÚOïI?ã8¤EçbGò$õÂ@py&'+VJÀ?á?yFۂ@T†jÒõKÏ@Uº(j6A†–/>ƒ{oDŘ9Dü–> Ĝ>™šg@"…?0úŸT4™v20130325_00973_stb331      b331v-019 Ks        @vJŸ¿3lç?¨¿»áá²@€@ë‡+>ä?Œí'@´¦ffff@QòáG®{?¹·ssÀ?áGàÇßñ1÷Í@py&«CÀ˜À?á>y{I@RÊ¥çªSž@S=¨ýA…¶>+iD¶fDü}>
=q>Vc@œ(ö>g³F4™v20130325_00973_stb331      b331v-019 Ks        @vJŸ¿3lç?¨¿»áá²@€@ë‡+>ä?Œí'@´¦ffff@QòáG®{?¹·ssÀ?áGàÇßñ1÷Í@py&«CÀ˜À?á>y{I@RÊ¥çªSž@S=¨ýA…¶>+iD¶fDü}>
=q>Vc@œ(ö>dÝT4šv20130326_00534_stb331      b331v-028 Ks        @vG±FâAM?¨¹'!¬]þ@€@ë‡IëY$‰?›@µ
Ç®zá@SYG®zá?·2`½?â-jôQRî2u@py&†ÁóÀ?á>ÖÌöO@V.ÅÀ¾u@XüQ¯B§A†œ¯>¬0ôDèB†"ø>¸R>¥ãZ@•¸?éŠF4šv20130326_00534_stb331      b331v-028 Ks        @vG±FâAM?¨¹'!¬]þ@€@ë‡IëY$‰?›@µ
Ç®zá@SYG®zá?·2`½?â-jôQRî2u@py&†ÁóÀ?á>ÖÌöO@V.ÅÀ¾u@XüQ¯B§A†œ¯>¬0ôDèB†"ø>¸R>¥ãZ@•¸?8?ÔT4›v20130326_00536_stb331      b331v-028 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ë‡Ið-4A?š~ú@µ—
=p¤@RØõ\)?·LóÙV?áÞ[ÆhIï3'H@py&ª*ãWÀ?á=¶w@HqâH<0@Kâ0}ОA…
S>ÄäDÆñHB—=ě¦=º^5_@mp¤@ˆ`!F4›v20130326_00536_stb331      b331v-028 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ë‡Ið-4A?š~ú@µ—
=p¤@RØõ\)?·LóÙV?áÞ[ÆhIï3'H@py&ª*ãWÀ?á=¶w@HqâH<0@Kâ0}ОA…
S>ÄäDÆñHB—=ě¦=º^5_@mp¤@ÜËT4žv20130326_00542_stb331      b331v-028 Ks        @vJŸêC·?Áæ'=¯±™@€@ë‡IÿE°c?™™š@µ*7
=p¤@Ryë…¸R?¹'ߘ?áVV4%]ò6öž@py& íUÂÀ?á?^q(#@P¶Ъ"Á@RÑÄ:;A…ú&>\YÃDŹôDü‰>o>"f@Ž{>΢oF4žv20130326_00542_stb331      b331v-028 Ks        @vJŸêC·?Áæ'=¯±™@€@ë‡IÿE°c?™™š@µ*7
=p¤@Ryë…¸R?¹'ߘ?áVV4%]ò6öž@py& íUÂÀ?á?^q(#@P¶Ъ"Á@RÑÄ:;A…ú&>\YÃDŹôDü‰>o>"f@Ž{>òÅÊT4ªv20130702_00280_stb331      b331v-044 Ks        @vJŸêC·?Áæ'=¯±™@€@듂Pˆxà?p¤@²·záG®@R$(õ\?¼[}Õôé?å&Ýa€´­òBÓV@py&:¶%‡À?á=›+¯"@_DØL·@^4 åA†`Þ>b|tDňDüU'>F§ð>²-h@W®?ë­|F4¬v20130703_00226_stb331      b331v-045 Ks        @vG±FâAM?¨¹'!¬]þ@€@듡tdì>?—ÎÙ@°
ŒÌÌÌÍ@Q÷\(õ?½4b\Ô?ä5÷¼BDîDwµ@py&‹"·À?á?

¾@XÕ!S@¾@WR" ù' A…¼g>w/FDÄ{B†œ)>7KÇ>t¼Z@˜õÃ?r(F4¬v20130703_00226_stb331      b331v-045 Ks        @vG±FâAM?¨¹'!¬]þ@€@듡tdì>?—ÎÙ@°
ŒÌÌÌÍ@Q÷\(õ?½4b\Ô?ä5÷¼BDîDwµ@py&‹"·À?á?

¾@XÕ!S@¾@WR" ù' A…¼g>w/FDÄ{B†œ)>7KÇ>t¼Z@˜õÃ?./T4­v20130703_00228_stb331      b331v-045 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@듡w¥Î†?—P@¯ß"záG®@QLzáG®?¹ñ«©f–?ãæއ+Ð5ïEÈë@py&sL´€À?á<pqM@UëIÒl̋@O`Ù(ƒvA"»ª>KDÆÛB•§m>n˜=ó¶F_@záHA_ÕF4­v20130703_00228_stb331      b331v-045 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@듡w¥Î†?—P@¯ß"záG®@QLzáG®?¹ñ«©f–?ãæއ+Ð5ïEÈë@py&sL´€À?á<pqM@UëIÒl̋@O`Ù(ƒvA"»ª>KDÆÛB•§m>n˜=ó¶F_@záH@XÚùT4¶v20130703_00426_stb331      b331v-035 Ks        @vJŸêC·?Áæ'=¯±™@€@듣ã"$?†$Ý@°p£×
@Rp£×
=?³ðL2Þ?äPü`§úòNè{@py&-Y²#À?á<+Z'˜@`¤-i>K-@an‡²ÑŒA‰ò¹>‰&DÅvfDüAì>j~ú>B\h@`£×@H]³F4·v20130703_00428_stb331      b331v-035 Ks        @vJŸ¿3lç?¨¿»áá²@€@듣5â?†$Ý@°µÂ\)@Qøõ\)?·³î©,à?ãÜ«ù÷
ñOñU@py&ž¶O<À?á?â·Y@TZp+•F@TÓóQçñ9A"ß…>Jç·D²°DûÜ)>=ãSøa@p>Û}F4·v20130703_00428_stb331      b331v-035 Ks        @vJŸ¿3lç?¨¿»áá²@€@듣5â?†$Ý@°µÂ\)@Qøõ\)?·³î©,à?ãÜ«ù÷
ñOñU@py&ž¶O<À?á?â·Y@TZp+•F@TÓóQçñ9A"ß…>Jç·D²°DûÜ)>=ãSøa@p@_šÖT4¸v20130703_00754_stb331      b331v-036 Ks        @vG±FâAM?¨¹'!¬]þ@€@듥é(''?""@®'^¸Që…@Qð£×
=q?¸óÛnü+?åþ‡dã¯îPB²@py&XÚ¢çÀ?á>"L¨@Zöô·BuØ@X|3à²laA…¨½>c©D\¼BŠ"N>8Qì>¸RZ@p£×@§íF4¸v20130703_00754_stb331      b331v-036 Ks        @vG±FâAM?¨¹'!¬]þ@€@듥é(''?""@®'^¸Që…@Qð£×
=q?¸óÛnü+?åþ‡dã¯îPB²@py&XÚ¢çÀ?á>"L¨@Zöô·BuØ@X|3à²laA…¨½>c©D\¼BŠ"N>8Qì>¸RZ@p£×>à¼òT4¹v20130703_00756_stb331      b331v-036 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@듥ì½2{?"9X@®§ë…¸@Qà?¼š•BC?çÁ"hØ0®ïQÏ@py&+#~ïÀ?á<'bRÁ@^O®È@\—sìÉ kAˆÂV>sT½DÆÀ1BŒxR>\(ö>JÀƒ_@XQì@sEÐF4Öv20130706_00465_stb331      b331v-048 Ks        @vG±FâAM?¨¹'!¬]þ@€@ë"aFm?ƒo@³‡\(õ@R"33333?¿É¹à<?åQ]ô/›înÚ@py&©~
À?á?±"mF@X!lh!€¸@W[Až‹ÓA"Ym>z;ÉDzBˆ"Ñ>/ >bNZ@Š=q?mLFF4Öv20130706_00465_stb331      b331v-048 Ks        @vG±FâAM?¨¹'!¬]þ@€@ë"aFm?ƒo@³‡\(õ@R"33333?¿É¹à<?åQ]ô/›înÚ@py&©~
À?á?±"mF@X!lh!€¸@W[Až‹ÓA"Ym>z;ÉDzBˆ"Ñ>/ >bNZ@Š=q?£Ü»T4Üv20130706_00657_stb331      b331v-038 Ks        @vG±FâAM?¨¹'!¬]þ@€@ë"SLj?'°!@±ÕNzáH@SG®zá?µ8÷ÿ‰Ž?âz6‰¸ît˜@py&lÝí^À?á>î'ßq@OaŒ£v'@P ¶²Å¦†A‡Rû>XÏ D8RBˆ«…=ùÛ#=ùÛ#Z@U¸A!¶F4Üv20130706_00657_stb331      b331v-038 Ks        @vG±FâAM?¨¹'!¬]þ@€@ë"SLj?'°!@±ÕNzáH@SG®zá?µ8÷ÿ‰Ž?âz6‰¸ît˜@py&lÝí^À?á>î'ßq@OaŒ£v'@P ¶²Å¦†A‡Rû>XÏ D8RBˆ«…=ùÛ#=ùÛ#Z@U¸>ýÛT4Ýv20130706_00659_stb331      b331v-038 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ë"W"5à?'Ðå@±¿]p£×
@Q¶záG®?³Ë…$¶?ä.±m~f@ïu'@py&DP;À?á>€d@Ym^ÜEc±@Z~Ðö‰üA‡æQ>dä·DÆŪBüî><j>™š_@aG®A3¥F4Ýv20130706_00659_stb331      b331v-038 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ë"W"5à?'Ðå@±¿]p£×
@Q¶záG®?³Ë…$¶?ä.±m~f@ïu'@py&DP;À?á>€d@Ym^ÜEc±@Z~Ðö‰üA‡æQ>dä·DÆŪBüî><j>™š_@aG®?È}ÞT4àv20130706_00665_stb331      b331v-038 Ks        @vJŸêC·?Áæ'=¯±™@€@ë"aSâ«?'Ðå@±°£×
=q@Qp£×
=?·ӄ÷Ëÿ?ãŠSšJ³òxõ@py&\+.À?á<".Ë@XâµÞÛ×Y@X/;‰zOÖA†Î®>kÆÄDÅ|‹Dü7d>Oß;>‡+f@'\@ú-:F4àv20130706_00665_stb331      b331v-038 Ks        @vJŸêC·?Áæ'=¯±™@€@ë"aSâ«?'Ðå@±°£×
=q@Qp£×
=?·ӄ÷Ëÿ?ãŠSšJ³òxõ@py&\+.À?á<".Ë@XâµÞÛ×Y@X/;‰zOÖA†Î®>kÆÄDÅ|‹Dü7d>Oß;>‡+f@'\?Ⱥ"T4âv20130711_00269_stb331      b331v-039 Ks        @vG±FâAM?¨¹'!¬]þ@€@딡©•z¦?Œ1@´³3333@R=¸Që…?¾C*!;º?ÞÕXQzÆñîzÔ@py&´zÀ?á@"'Ø@Qâ/›Â@M¦Ø;§Aƒ¹ƒ>í¢D¥ÓB‡gm=ñ©ü=®{Z@˜£×?KGF4âv20130711_00269_stb331      b331v-039 Ks        @vG±FâAM?¨¹'!¬]þ@€@딡©•z¦?Œ1@´³3333@R=¸Që…?¾C*!;º?ÞÕXQzÆñîzÔ@py&´zÀ?á@"'Ø@Qâ/›Â@M¦Ø;§Aƒ¹ƒ>í¢D¥ÓB‡gm=ñ©ü=®{Z@˜£×A*ЄT4æv20130711_00277_stb331      b331v-039 Ks        @vJŸêC·?Áæ'=¯±™@€@딡·
Î?‹…@´ôzáG®@Qˆõ\)?¹)B/µO?àpÚÆé®ò~@py&›ŸÁTÀ?á?ö­a@Qƒsí©"@QÞÊÒ@ñœAƒÀ–>}q®DŚNDügL=Û"Ñ=í'hh@ž{>ôrF4æv20130711_00277_stb331      b331v-039 Ks        @vJŸêC·?Áæ'=¯±™@€@딡·
Î?‹…@´ôzáG®@Qˆõ\)?¹)B/µO?àpÚÆé®ò~@py&›ŸÁTÀ?á?ö­a@Qƒsí©"@QÞÊÒ@ñœAƒÀ–>}q®DŚNDügL=Û"Ñ=í'hh@ž{@}[T4év20130713_00363_stb331      b331v-024 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ë"á³'û?‰ûç@²"Æffff@R.fffff?µz""¯m?ã+}ÿ¢N
@py&ràVÀ?á=D'@WaŽYuJ@W·ùn
A†¤K>‡$ýDÆؓB"ô¼>‡+>¥ã_@ˆõÃ@™µÿF4év20130713_00363_stb331      b331v-024 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ë"á³'û?‰ûç@²"Æffff@R.fffff?µz""¯m?ã+}ÿ¢N
@py&ràVÀ?á=D'@WaŽYuJ@W·ùn
A†¤K>‡$ýDÆؓB"ô¼>‡+>¥ã_@ˆõÃ?:uÛT4ív20130713_00371_stb331      b331v-024 Ks        @vJŸ¿3lç?¨¿»áá²@€@ë"áÀAy?‰™š@²b´záG®@RZ\(õÃ?¶¹®ww/â?äÛªØ}§ñ…ôÿ@py&mi—™À?á>K˜ØJ@Q_à¶GÒõ@Pô+ƒ–A…¿'>Eš;D}`DüÕ>t¼=÷ÎÙb@w
=@ñ›vF4ív20130713_00371_stb331      b331v-024 Ks        @vJŸ¿3lç?¨¿»áá²@€@ë"áÀAy?‰™š@²b´záG®@RZ\(õÃ?¶¹®ww/â?äÛªØ}§ñ…ôÿ@py&mi—™À?á>K˜ØJ@Q_à¶GÒõ@Pô+ƒ–A…¿'>Eš;D}`DüÕ>t¼=÷ÎÙb@w
== Z(T4ôv20130727_00062_stb331      b331v-049 Ks        @vG±FâAM?¨¹'!¬]þ@€@떟ΠlG?'G®@·Õ¼(õ@S¦záG®?º·Î8׋?äŠ"¹qîŒîÒ@py&eö
iÀ?á=‹ÜÀï@W*®s¦"|@RÅí(òuBA"Ê«>^iDœZB†vF>!ÊÁ>JY@dzá@ʾÓF4ôv20130727_00062_stb331      b331v-049 Ks        @vG±FâAM?¨¹'!¬]þ@€@떟ΠlG?'G®@·Õ¼(õ@S¦záG®?º·Î8׋?äŠ"¹qîŒîÒ@py&eö
iÀ?á=‹ÜÀï@W*®s¦"|@RÅí(òuBA"Ê«>^iDœZB†vF>!ÊÁ>JY@dzá>îýÎT4øv20130727_00070_stb331      b331v-049 Ks        @vJŸêC·?Áæ'=¯±™@€@떟ÛGSÒ?Äœ@·ÑO\(õÃ@Sp£×
=?¶RQ¬k?ä€Ò?þGÄò¼»@py&ÛU…À?á?H.^@TK&r¨-_@Y<ˆ?ß+A…áå>ÇDÅsDDüQh>"u>$Ýh@#33A:2PF5v20130826_00066_stb331      b331v-053 Ks        @vG±FâAM?¨¹'!¬]þ@€@ëš_Þìtˆ?%@²HnzáH@Rh£×
=q?¶Rhî#;?äæZ-a7î˜8–@py&¥uIÀ?á?LJ–@K{|ÅZÅ@LÐÁOÚÎÚAR>Æ-DuB†=²-=›¥ãX@<(ö>ÕnF5v20130826_00066_stb331      b331v-053 Ks        @vG±FâAM?¨¹'!¬]þ@€@ëš_Þìtˆ?%@²HnzáH@Rh£×
=q?¶Rhî#;?äæZ-a7î˜8–@py&¥uIÀ?á?LJ–@K{|ÅZÅ@LÐÁOÚÎÚAR>Æ-DuB†=²-=›¥ãX@<(öAƒ"cT5v20130826_00068_stb331      b331v-053 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëš_âCV—?%@²?ÔzáG®@Rn¸Që…?µáKtr˜¤?å¾5.
)zï™HP@py&'ÉJGÀ?á>~¾ý@N¾	¦Ô@Oå†USÀ§A€ùE> 'ÀDÆkLBˆn˜=÷ÎÙ=Ðå`^@^{@Œ
•F5v20130826_00068_stb331      b331v-053 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëš_âCV—?%@²?ÔzáG®@Rn¸Që…?µáKtr˜¤?å¾5.
)zï™HP@py&'ÉJGÀ?á>~¾ý@N¾	¦Ô@Oå†USÀ§A€ùE> 'ÀDÆkLBˆn˜=÷ÎÙ=Ðå`^@^{@tSõT5v20130826_00074_stb331      b331v-053 Ks        @vJŸêC·?Áæ'=¯±™@€@ëš_ìï!`?%@²,œ(õ@RŸ®záH?´qÖq'<Ô?æræ}‰(ïòœÖÚ@py&{uCøÀ?á?çþ@SeÃï¾@QÈJ5Ÿ-AÑ‹>¹yDÅO;Düh9>¸=Ù‡i@U¸@]D¹F5v20130826_00074_stb331      b331v-053 Ks        @vJŸêC·?Áæ'=¯±™@€@ëš_ìï!`?%@²,œ(õ@RŸ®záH?´qÖq'<Ô?æræ}‰(ïòœÖÚ@py&{uCøÀ?á?çþ@SeÃï¾@QÈJ5Ÿ-AÑ‹>¹yDÅO;Düh9>¸=Ù‡i@U¸?î)2T5v20130826_00076_stb331      b331v-053 Ks        @vJŸ¿3lç?¨¿»áá²@€@ëš_ðn7@?%@²J=p£×@Së…¸R?·ûmt!ºæ?çkéÛPs5ñï@py&iëÀ?á?CÙb@R)Ë"e²é@R>eÕɆòA€ëV>©DŒþDûeü=í'h=Òñªa@(Qì@æEÖF5v20130826_00076_stb331      b331v-053 Ks        @vJŸ¿3lç?¨¿»áá²@€@ëš_ðn7@?%@²J=p£×@Së…¸R?·ûmt!ºæ?çkéÛPs5ñï@py&iëÀ?á?CÙb@R)Ë"e²é@R>eÕɆòA€ëV>©DŒþDûeü=í'h=Òñªa@(Qì?HŽÊT5v20130921_00158_stb331      b331v-051 Ks        @vG±FâAM?¨¹'!¬]þ@€@띠ç†VÇ?˜b@°±´záG®@RŒzáG®?½–~\&q"?çÏ\ºîž#J@py&ª†ÃZÀ?á?RÏÞ+@.ŽWÇɞ¨@0Dõ͕óåAMWJ<õ¿DeôB‹å<ě¦<ÌÌÍZ@U?Œ®F5v20130921_00160_stb331      b331v-051 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@띠êêU?˜r°@°­ÌÌÌÌÍ@QÂáG®{?¶ÌjêÞÜ?èar&ÇïŸ2"@py&¥'éÀ?á?w\ë@/ܝÆà @/$c£m%AM-D<ÉÊtDÆh‹B=q<‹C–<‹C–_?ð£×@L˜F5
v20130921_00166_stb331      b331v-051 Ks        @vJŸêC·?Áæ'=¯±™@€@띠ôôÎô?˜Ôþ@°Õ @Qß®záH?¸²d¬'ä?ê%
•Iò¢ʤ@py&«
¥À?á?Y¾ÄÛ@/H£r á@-<eñê€AMAˆ<²¨DŽ`DüX<›¥ã<"t¼h?ð£×?	ÊZF5v20130921_00168_stb331      b331v-051 Ks        @vJŸ¿3lç?¨¿»áá²@€@띠ø^áb?˜õÃ@°ÑºáG®@RŸQì?³ºTz*¾p?璭ʱ$ñ£½@py&¬…­À?á?NrÑL@4ßQŠÃHw@2á8PáIAMØm<ÑÚ3DäþDûÔR<£×
<£×
_?ë…=ÎèÕF5v20130922_00326_stb331      b331v-060 Ks        @vG±FâAM?¨¹'!¬]þ@€@ëÂð=9ò?Ô"@²¦À@Sv¸Që…?ÈC^#?ïIÏؒJ<î¤Ç®@py&¹¨0À?á?ž:@7áÀZˆ%@3˜Žƒâ	ATN¥=TuD½qBŽ;ç<ě¦<Ôýô[?šáH@GqUF5
v20130922_00328_stb331      b331v-060 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëÂøX¼Z?Ö@²G®zá@Rhõ\)?¾kK ?îüÔÜT™ï¥÷Œ@py&³T¸À?á?&ÞC@2e_),@*@2X²ŸäAUl»<ãÈDƜBB<›¥ã<¬1_?Š=q?3•F5v20130922_00334_stb331      b331v-060 Ks        @vJŸêC·?Áæ'=¯±™@€@ëÃ,šé?×l‹@²•ç®zá@S¸Që…?¶.ø?ñ'Ï,ÅÓò¨'þ@py&µœG!À?á?9ªÒQ@5橆î@4">iE§AUêÓ=
™DÅÛøDü
ª<›¥ã<£×
h?G®?tqF5v20130922_00336_stb331      b331v-060 Ks        @vJŸ¿3lç?¨¿»áá²@€@ëÃOªã?×®@²ŽŠ=p£×@S¸Që…?ºÏæ\ÀË?ï&ûY8gñ©î@py&²¡ûÀ?á?–-§6@4¡­Ÿ©Ž6@4'QÌb/AUðÇ<ës‹DRDûÇ<£×
<¬1b?n{?œýF51v20140804_00310_stb331      b331v-056 Ks        @vG±>§Ÿ¡?Á敳Ǖù@€@ëÅBX6ù?&é@´?£×
=@R¯®záH?¶êZý&±Æ?畇¥ôïÉú¸@py%ÝÀˆÀ?á>rö«@_ƒT3þn7@`|NÀÂ%Aˆ¤#>v8tDÆ?B‡
Ó>`A‰>Që…^@`£×@›|îF54v20140804_00316_stb331      b331v-056 Ks        @vJŸêC·?Áæ'=¯±™@€@ëÅBK°?%@´F•Â\)@RN¸Që…?¼-hîÖâÐ?ç¡ê°"äùòÌÉÜ@py%íKFÀ?á=i@XFqèß»!@X·g_IñEA‡vì>%ÝDÅ$þDü¡`>-V>\)4@\@΍6F5ƒv20160719_00415_stb331      b331v-069 Ks        @vJŸ¿3lç?¨¿»áá²@€@ì¢ùŸôR?&é@±Á§®zá@P=\(ö?¹˜u'8)?ä1Žµ¯"ñ3ÞË@py& 
À?áAm:Uy@[Ð$þ$RÇ@^nŠª§@A‰Î>Z"D;Dû"¤>=p¤>@ƒc@JáH@oF5¾v20180829_00123_stb331      b331v-080 Ks        @vJŸêC·?Áæ'=¯±™@€@ìðÒ8?ƒ÷Ï@³"…¸R@PÔzáG®?±+ù4ã?ç¡ëÀò€ƞ@py%T4Û¤À?á>…'–@YŠ£íï±X@[;ŸHfA‰/¤>Cz÷DÅÏDûæo>1&é>%ãTf@(Qì@œ`"T5Äv20180901_00153_stb331      b331v-078 Ks        @vJŸêC·?Áæ'=¯±™@€@ì`z;©?ƒo@®Yð£×
=@Pb\(õÃ?¼6©	y%†?éWœ¹šÒò†ÒR@py%ÁÒÈåÀ?á@AvÔ@cDv³Œ@c…*WOì%A‰7Ê>bÿDÅ/DDüm>aG®>LÌÍg@9™š?Ö)F5Åv20180901_00155_stb331      b331v-078 Ks        @vJŸ¿3lç?¨¿»áá²@€@ì`}uqF?ƒo@®>ÔzáG®@Qfffff?½ŒñëjFÆ?çM1Â<Gñ‡ÕO@py%eOòÀ?á<cÜM@[Àɦù¼@[Œ
&²`nA‰h¯>HòDDŠ^Dû»}>(õÃ>¥ãc@\)@|d¾T

==> anc/pub_raw/L222_104_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  294 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             â¼1¤Ív20100420_00922_stKsb316@ëlÍ%-?96l@€E‰==¯g¼>çÁ¦?Ï\)2¾˜bEŠBh‹DDÀV Ad¤÷=ÅCâ¼1¤Ív20100420_00924_stKsb316@ëlÏ·óÍ?Iv"@€E‰gá=ÀH<ˆ¬³?Tzád¾šŸ¾EŠ3D=ìDÀÇ\Adê<ˆETâ¼1¤Ív20100420_00926_stKsb316@ëlÒbÓµ?bG®@€E‰Eì=ŒåÌ=þJ?J=qj¾Ÿ¾wE‰‡DúÖéDÀ«mAeÌ<ŽØâ¼1¤Ív20100517_00816_stKsb316@ëÊËz&ã?"rd@€E€íö>/É_>Æçp?O\)e¾±©üE?ÃB¦G®DÀ€´A^ë=
'çâ¼1¤Ív20100517_00818_stKsb316@ëÊÎ$¨?‰EG@€E€Ó{=Ûe	?'Ãq?Tzáf¾™™šE¯®D"u¢DÀ‰'A^¸»=±Oâ¼1¤Ív20100517_00820_stKsb316@ëÊÐϱ?'–@€E€ü>+1AÛ¶…?¾¸Rk¾ÒòE'0DþÀ´D¿ãÇA[?-=²â¼1¤Ív20100626_00830_stKsb316@ë	ʊ Š?cQB@€E¸jÃ=}:P?m§º?O\)e¾¤ZEÞÄB£/DÀª%ANH<y¹5â¼1¤Ív20100626_00832_stKsb316@ë	ʍU"Ç?d«ó@€E¸ì=—˜?G?˜Qìf¾/EêÀÍD"U'DÀÃ;AMÌÉ<·äðâ¼1¤Ív20100626_00834_stKsb316@ë	ʐèµá?R|Æ@€E»þÍ=Þ>Ã#@
=k¾¤ZEÊDþ˜´DÀ¶AM´z<Ûâ†â¼1¤Ív20110814_00698_stKsb316@ë=†œó›™?"@€Ež#=¨éâ¼1¤Ív20110814_00700_stKsb316@ë=† /ë€?'"Í@€Ežõö=³kxâ¼1¤Ív20110814_00702_stKsb316@ë=†£‡¹?˜kû@€EŸö=…î(@h&‡?fffk¾—PE£ùÃDüSÇD½±A+0Ç<Ñxîâ¼1¤Ív20110912_00121_stKsb316@ëA -)¯?9ÿ‡@€EµJq>¤â¼1¤Ív20110912_00123_stKsb316@ëA Ký?9[º@€Eµ0=Ž,â¼1¤Ív20110912_00125_stKsb316@ëA jÛ?Di6@€Eµˆ×=n™Ðâ¼1¤Ív20110913_00460_stKsb316@ëAD
SuH?cKŒ@€EÎN=ԔTâ¼1¤Ív20110913_00462_stKsb316@ëADv_®?kû×@€EÎ=²±8â¼1¤Ív20110913_00464_stKsb316@ëAD±x3?vÓ@€EΈ…=ÂTâ¼1¤Ív20110917_00489_stKsb316@ëAÃw´ú?Oø÷@€Eˆ·¤=ßmNâ¼1¤Ív20110917_00491_stKsb316@ëAÃ{ù?S@€EˆëH=Æ`â¼1¤Ív20110917_00493_stKsb316@ëAÃôâ?W¼V@€E‰f=ºÜâ¼1¤Ív20110921_00402_stKsb316@ëBB"Æ;
?OÃ@€E§¸=®©Œâ¼1¤Ív20110921_00404_stKsb316@ëBB˜:?8Y[@€E§×=…œâ¼1¤Ív20110921_00406_stKsb316@ëBB›wµn?<~Ù@€E¨L=ÒqDâ¼1¤Ív20110924_00183_stKsb316@ëB üÝ·?Eyª@€EÂ}®=åpâ¼1¤Ív20110924_00185_stKsb316@ëB '£æú?D‰˜@€EÂë\=—¶$â¼1¤Ív20110924_00187_stKsb316@ëB "ü¦Ú?^éÀ@€EÃÔ3>wìâ¼1¤Ív20111021_00063_stKsb316@ëF7«?‹¼V@€EË×=¤tâ¼1¤Ív20111021_00065_stKsb316@ëF:k _?åþ@€E˜®>=J¤â¼1¤Ív20111021_00067_stKsb316@ëF=§…À?ýª@€E˺ì>'â¼1¤Ív20120226_00570_stKsb316@ëV
ͯëë?ƒš%@€E­ö=ïc€â¼1¤Ív20120226_00572_stKsb316@ëV
ÐÅ	µ?†G@€E®eÍ=ëm"â¼1¤Ív20120226_00574_stKsb316@ëV
Ó×ÞN?lÓL@€E¯Í=ôÖ"â¼1¤Ív20120227_00700_stKsb316@ëV+'Wˆ¨?"š@€EÍyf=óëüâ¼1¤Ív20120227_00702_stKsb316@ëV+…z¨¾?	¯«@€EÍyH=äë®â¼1¤Ív20120227_00704_stKsb316@ëV+ˆsœZ?Q'@€EÍù{=Ñd{â¼1¤Ív20120317_00368_stKsb316@ëX‰!Ø¢™?	¼™@€EÂ}…=¿žÔâ¼1¤Ív20120317_00370_stKsb316@ëX‰$íªé?»x@€EÏ='¸â¼1¤Ív20120317_00372_stKsb316@ëX‰(®t?$p@€EÃ[=ê,*â¼1¤Ív20120320_00667_stKsb316@ëXìA›Æ›?A@€E™jR>Hÿâ¼1¤Ív20120320_00669_stKsb316@ëXìE–b-?š'@€E™ˆ=>@â¼1¤Ív20120320_00671_stKsb316@ëXìI'{?½³@€E™Ç=ïfâ¼1¤Ív20120401_00378_stKsb316@ëZlÚÌD<?!Á•@€E¤í¤>‡¢â¼1¤Ív20120401_00380_stKsb316@ëZlßV&Ó?¤d@€E¤Q3=¤ÁHâ¼1¤Ív20120401_00382_stKsb316@ëZlãÖyI?''J@€E¤\š=£\¬â¼1¤Ív20120402_00578_stKsb316@ëZ‰rbž?Øô@€E§==Íä?â¼1¤Ív20120402_00580_stKsb316@ëZ‰u»ä?…,@€E§SR=ém`â¼1¤Ív20120402_00582_stKsb316@ëZ‰y¶?@€E§Í=÷°Vâ¼1¤Ív20120528_00409_stKsb316@ëa‡Äæ-?|?ó@€E¬Øš=¡?ô?Ã×
d¾±©üE³)BÀÆ%Dºo®A6+<'éÕâ¼1¤Ív20120528_00411_stKsb316@ëa‡É*—?r'¥@€E¬Æ=«(\@P¶H?Ê=qf¾©ûçE³­qD†%hDº¿+A5Ä?<†¤â¼1¤Ív20120528_00413_stKsb316@ëa‡Í&¤Z?Ž*ù@€E­==äYu@
^@?î{i¾¯ E³5HDÿï…D¹ëdA5á><¼n¾â¼1¤Ív20120607_00490_stKsb316@ëbÆCã\?B¡¨@€E"L=º$â¼1¤Ív20120607_00492_stKsb316@ëbÆGö¿?SöÛ@€E†A¸=·Š4>¢@\g¾š¬EŽ?qD†°Dº'wA7Xð<eâ¼1¤Ív20120607_00494_stKsb316@ëbÆLOt?L‹h@€E…'R>ül@ºŒÌ@<(ök¾š¬EŒ}šDÿÍ¢Dº"áA7¸<'ƒâ¼1¤Ív20120609_00106_stKsb316@ëc ›V?Œúq@€E‡ ×>
›?ª£`?³33d¾³33EŠËqBÄ_¾Dº6ÉA6PR<Ü°õâ¼1¤Ív20120609_00108_stKsb316@ëc¤RZ@?"´@€E‡‰
=©§>—ä?c×
f¾/EŠ¢D†gDºhsA6˜<'+Àâ¼1¤Ív20120609_00110_stKsb316@ëc®k?x5@€Eˆ¸×= Øp?%ù>?\h¾•E‹ûqDÿöDºÛA7¢T<†Pßâ¼1¤Ív20120620_00495_stKsb316@ëddÊÿ2%?Ç~Ë@€Em<=œ?Oîª?(öd¾©ûçEp"{B¾ˆ1Dº1A7¸i=3dVâ¼1¤Ív20120620_00497_stKsb316@ëddÎéøW?×
™@€EnF==ƒh˜?–Æ>ë…g¾¶È´Ep	qD†BDºk–A8"=R	=â¼1¤Ív20120620_00499_stKsb316@ëddÒÁŽ*?Ֆí@€EmÂ==|ýP?Ž#Z>Ñë…j¾¾ùÛErƸDÿŸDºehA7=\uâ¼1¤Ív20120622_00234_stKsb316@ëd£]'çü?7ûÖ@€E"3š=âVâ¼1¤Ív20120622_00236_stKsb316@ëd£eﳂ? Ź@€E'àq>=~â¼1¤Ív20120622_00238_stKsb316@ëd£iø;æ?&
à@€E'9¤=·Ñôâ¼1¤Ív20120703_00184_stKsb316@ëf€«–Ç?×2@€E…ö=َèâ¼1¤Ív20120703_00186_stKsb316@ëfƒün¦?@€E…g®=ń`â¼1¤Ív20120703_00188_stKsb316@ëf‡Lß?tÁ@€E…ñÍ>߁â¼1¤Ív20120707_00614_stKsb316@ëf"ñU{?&
Ò@€EmŒ=×:y@)ô@˜õÃd¾‹Æ¨E{ï×B¿ËDDºjwA:²"<Ìr	â¼1¤Ív20120707_00616_stKsb316@ëf"ôݧæ?*"\@€EmbÍ=°Sd@e4-@³…g¾˜bE€3D†	Dº›–â¼1¤Ív20120707_00618_stKsb316@ëf"ø^5•?ái@€EmF{=ÎUaâ¼1¤Ív20120713_00505_stKsb316@ëgC™—@?/"†@€E…®¤>w̓>JGâ@¸e¾ŒIºE‹Z¸B¿ÍÓDºH)A;0L<ÆÈnâ¼1¤Ív20120713_00507_stKsb316@ëgC
ø—?=4@€E†¿q>z?]gþ@™šf¾"záEŒ]šD†¸Dº`!A:ýË<]T>â¼1¤Ív20120713_00509_stKsb316@ëgC]ñx?,,k@€E…·>KX=ÕQW@'=qk¾œ(öE¯\DÿΘDº}ôA;Æ<¼´'â¼1¤Ív20120715_00208_stKsb316@ëgG‡8C?Eå‡@€E€µš=º§X>¼Ã¾@£×d¾¨õÃE†àfBÁºáDºLA;	<o5{â¼1¤Ív20120715_00210_stKsb316@ëgJœ‹¼?D©W@€E€3>F*=X.M@¸f¾¬‹DE†û×D†ãDº?LA:Î+<w[â¼1¤Ív20120715_00212_stKsb316@ëgMÎêß?Eî«@€E}kÃ=¡;Œ@Z¹M@!ë…i¾ ÄœE"òDÿ®ÉDº«LA<°¶<u)â¼1¤Ív20120716_00289_stKsb316@ëg Áûgë?b|ñ@€EœÚá=˜R|?cÀ"?èõÃe¾¢MÓE¡=×BÂ|jDº,"A:ãh<'"â¼1¤Ív20120716_00291_stKsb316@ëg Äç
f?Vò'@€EœÀ==¨h¬>Íø;?°£×g¾œ(öEŸvÍD†{Dº9ÃA;"g<;Ssâ¼1¤Ív20120716_00293_stKsb316@ëg Çûfé?z˳@€Eœ¼Í>X=Àû®?s33h¾°£×EŸóqDÿ"×DºÍ²A:Êö<c®â¼1¤Ív20120717_00081_stKsb316@ëg¿FúÆ?>	@€E¨…)=׶´?ÙíÃ@#×
e¾œ¬E¬ÝB²Dº+A;#ž<|u7â¼1¤Ív20120717_00083_stKsb316@ëg¿J-Þ?(t—@€E¨°Ã=ÑÔ@¶Uñ@J=qe¾©ûçE°DD†;žDº;¦A;–f<¥JÅâ¼1¤Ív20120717_00085_stKsb316@ëg¿MW–ë?3@€E¨çH=¬÷ø?œè@1G®k¾­'hE¯rRDÿÃÇD»ZA:¢Þ<–sÁâ¼1¤Ív20120718_00150_stKsb316@ëgàbÿ?"Áó@€EÕdÃ=ÚYÎâ¼1¤Ív20120718_00152_stKsb316@ëgàeü±?Y@€EԝÃ=Ò¤â¼1¤Ív20120718_00154_stKsb316@ëgàh2y$?Üõ@€EÓ|=Ê´Üâ¼1¤Ív20120719_00601_stKsb316@ëhµ<Ó?Už"@€E¹=ÆÌ?1Þ?´zád¾²-E¿¸öB¿Å¢DºtA; 9<Y
èâ¼1¤Ív20120719_00603_stKsb316@ëh¸‡*¬?h'ö@€E¹=–¬|?¬œ?Š=qg¾¦ffE¿4{D†ƒDºž˜A;Æ<]çEâ¼1¤Ív20120719_00605_stKsb316@ëh»·pð?w©*@€E¹áì=Ý}M@ra?£×
j¾¦ffE¾û3Dÿ?uDº‰ÃA;Ëå<|4â¼1¤Ív20120722_00607_stKsb316@ëhbäß]s?m@€Eˆºš=òÌqâ¼1¤Ív20120722_00609_stKsb316@ëhbè/Éò?
íë@€EˆÎ=>ÞGâ¼1¤Ív20120722_00611_stKsb316@ëhbë™+5?9Ë@€E‰T=Èôâ¼1¤Ív20120723_00444_stKsb316@ëh'ð ôí?\}Þ@€E~'Ã>‡^?OÑ?Þ¸Re¾ž¸REƒË\B¿
ÓDºMªA;óë<o|Hâ¼1¤Ív20120723_00446_stKsb316@ëh'þÛG?>"O@€E}¯3=}f1?Oö
@\g¾³¶FE‡5ÃD†¼DºLÝA<0g<z³"â¼1¤Ív20120723_00448_stKsb316@ëhƒHyì?H…@€E~
×=œ{?!‰¼?þ¸Ri¾µÂE†	\Dÿ'DºÕüA<+²<9¾`â¼1¤Ív20120724_00465_stKsb316@ëh¥	ñü?6­@€E
=ÜxÝâ¼1¤Ív20120724_00467_stKsb316@ëh¥
9©Å?""@€E$¸=¦jâ¼1¤Ív20120724_00469_stKsb316@ëh¥¡B°?=(@€Ea¸=¹8Ôâ¼1¤Ív20120731_00363_stKsb316@ëi½…6‹?EB~@€Etá>ò«>ƒçª?ë…e¾¡ÊÁE~\BÀ–DºPsA<æ¢<]â¼1¤Ív20120731_00365_stKsb316@ëiÀאö?D\)@€Eq˜>
3@Ä?Ü(ög¾˜"uEyÕHD†DºdåA<Ě<0c¹â¼1¤Ív20120731_00367_stKsb316@ëiÄ)^?U>@€Eo]q>ÁA†cì?Տj¾"÷ÏEv¼{Dÿ®=Dº‡}A=Ÿñ<o{â¼1¤Ív20120801_00213_stKsb316@ëi üE±?-;I@€EjÚ¤>š6?2@o@\ÌÍd¾'hsExS3B¿uÃDº8JA=j¨<™« â¼1¤Ív20120801_00215_stKsb316@ëi ÿ|,K?,2Ô@€EkŽ=ãô•>›Îå@Mp¤g¾'hsEx,{D†Dº[×A=fÒ<›JDâ¼1¤Ív20120801_00217_stKsb316@ëi¡É"ô?" Ö@€ElAÃ=Ӓ-?Õhi@°Qìj¾—PE€1…Dÿ¨îDºÍâ¼1¤Ív20120804_00433_stKsb316@ëjWƒõm?wžØ@€E‡Éá=ˆ{Ô>5>!?•Âe¾°£×EŒ€RB¿§mDºOðA<òB<y°xâ¼1¤Ív20120804_00435_stKsb316@ëjZÚ÷³?ˆf@€E‡Þö=Šð ?¥h?p£×g¾³¶FEŒ{šD†TDºoøA=
<œR6â¼1¤Ív20120804_00437_stKsb316@ëj^5jp?h±@€Eˆ1á=ƒØ	@š×l?³33j¾¢MÓEŒø¸Dÿ«uDº}‰A=¿(<I<fâ¼1¤Ív20120811_00246_stKsb316@ëjâoe2à?5˜F@€E'==†eâ¼1¤Ív20120811_00248_stKsb316@ëjâr–¥É?:ÕÒ@€E'î3=¾â8?	H[@C×
g¾±&éE™ñÃD…ø¤Dº…A=Ír<škâ¼1¤Ív20120811_00250_stKsb316@ëjâuçGø?8f@€E'{=¬'L@T‰@záj¾¬1E˜¯3Dÿ±²DºgmA?X¢<aÞ|â¼1¤Ív20120823_00124_stKsb316@ël`oŊ¹?B"æ@€Eyá>)à>'¸'?¼(öd¾OßE€•ÃB¾ÎVDº?\A>Õ<:â¼1¤Ív20120823_00126_stKsb316@ël`süP?S±@€Ex3>âH>¦Ø?¾¸Rg¾—
=EöD†	PDºPƒA?aÖ<P;â¼1¤Ív20120823_00128_stKsb316@ël`vT›
?]jÏ@€Ewð=>Ü?¬v±?Ÿi¾"záE€LDÿ¥‰Dº¿
A?Ò9<;8ßâ¼1¤Ív20120830_00069_stKsb316@ëm@—á´?(Ê@€E¯=¨¥PAè@¸e¾""E²êB¾DºNNA>sÜ=Ryâ¼1¤Ív20120830_00071_stKsb316@ëm@Kй?"¡@€E®…=¹G¬AxÐ@^{g¾'n˜Eµ´D†qDº_;A@Ù¡<ò>Vâ¼1¤Ív20120830_00073_stKsb316@ëm@°µ?(ó¶@€E®2=¨3?¿i¯@ˆ£×h¾—
=E¶}HDÿ¦NDº·dAA´o<îeâ¼1¤Ív20120905_00315_stKsb316@ënò?èÎ?|JÙ@€EŸ~=ÓÇI?d¶,?\(öd¾§l‹E£™B½ýôDºÃA@ˆò<–Û â¼1¤Ív20120905_00317_stKsb316@ënõÍÌý?n#á@€EŸ­f=½
@?S?5g¾¥`BE¢èD…é/Dºƒ}A@·Y<hQqâ¼1¤Ív20120905_00319_stKsb316@ënù>µ?gg@€EŸÄö=tUY?&2?—
=i¾±©üE£ðfDÿ'áDºAA<hÊ)â¼1¤Ív20120907_00408_stKsb316@ënBõ%›ñ?6ØÉ@€E¬á=£S?Žó™@HõÃd¾²-E±bB¿§mDº{\A@†³<Æežâ¼1¤Ív20120907_00410_stKsb316@ënBøê¢v?6^\@€E«ý)=·ºL>Á®¦?ÌÌÍg¾¤Ý/E±8fD…û
DºAA"<hu~â¼1¤Ív20120907_00412_stKsb316@ënBûþ2ö?08@€E«•R=²ŠL@'¶@"\i¾–E² ÍDÿ¶%DºzÑAB#u<µe"â¼1¤Ív20120918_00191_stKsb316@ëo¡Iš/?K® @€E'Å3=У6=¨]?¹™šd¾©ûçE—ÍB½˜Dº|AB<"ZÅâ¼1¤Ív20120918_00193_stKsb316@ëo¡LG@Ü?X,^@€E"DÃ=Ì@\r±?Ó33g¾»dZE™
D…ý‰DºmÃAB<h$oâ¼1¤Ív20120918_00195_stKsb316@ëo¡Oz Ø?F_w@€E"/ì=±½ ?Ä¿C?¸Qìi¾´¼jE˜n=Dÿ±²Dºi'ACW<l'Éâ¼1¤Ív20121002_00128_stKsb316@ëq`‡õQü?/@€E­ÈH=Ù4Ü?D†å@,ÌÍc¾¤Ý/E³ÀfBôÐbD¼3ADBw<µ©sâ¼1¤Ív20121002_00130_stKsb316@ëq`‹@G?&‹€@€E­c\=ó¨¤>'$@(ög¾¢ÐåE´=D†áDº‹
ADP$<ŸÂâ¼1¤Ív20121002_00132_stKsb316@ëq`ô4p?%)@€E­'ö=Çr\>Éóu@
áHj¾š¬E³ÉÃDÿ¤þDº…ºAE[¬<™†râ¼1¤Ív20130310_00675_stKsb316@ë…J
©¼'?9*Â@€E¸á>D?báè?Y™šd¾ž5?E·t{BÄþwDº˜AU"ñ<f®_â¼1¤Ív20130310_00677_stKsb316@ë…J½ó?0ÇN@€E¸ô3=©P?<âá?ž¸Rf¾²-E¸ŒD†u¢Dº œAVM-<D}â¼1¤Ív20130310_00679_stKsb316@ë…Jâee?+œ^@€E¸öö=šûH@?û
?s33j¾‹Æ¨E·¸ÍDÿЃD»¸AVt¦<F •â¼1¤Ív20130314_00327_stKsb316@ë…Éž+IZ?ƒÑ@€E£h)=ƒ›Ü<~é?Që…d¾ž5?E¢:{BÄÑhDºAV.<ÛXâ¼1¤Ív20130314_00329_stKsb316@ë…É¡?jÏ?l2S@€E£H=ˆC`?ŒE?&ffe¾œ¬E¡šD†j‡Dº.5AVDn<‰#â¼1¤Ív20130314_00331_stKsb316@ë…ɤyý?st]@€E¢c=´Í>…É2?G®j¾'n˜E ®áDÿ¼ÍD»¬AV"Ñ<£ç-â¼1¤Ív20130315_00357_stKsb316@ë…éw<¢s?P(ÿ@€E›§…=ây=ÅÜ?šáHd¾"÷ÏEšœfBÅ«…Dº´AÚ<ŠWlâ¼1¤Ív20130315_00359_stKsb316@ë…éz^»w?\sð@€Eœì=þz–>Å?\(ög¾ŽÙEšœD†ÓDºáAVwÓ<[ùîâ¼1¤Ív20130315_00361_stKsb316@ë…é}sh'?SB+@€E›ìq>0Ž?ě?¾¸Rj¾š¬Eš‹šDÿËmD»ÍAV£<¥Ü‰â¼1¤Ív20130324_00929_stKsb316@ë‡	(W'H?<eà@€EÜ¤=ÃNx>¡Ýp?"33d¾'hsEHBļjDº
AWÎí<!øâ¼1¤Ív20130324_00931_stKsb316@ë‡	+'ªè?>@€EKf=ÓVõ=@ò?±ë…e¾Ÿ;dEpRD†^ÑDºÁAXkZ<¡#â¼1¤Ív20130324_00933_stKsb316@ë‡	.Ñ®?G"m@€E	=çó(@F°?¥¸i¾šŸ¾EœÉqDÿ˜BD»	ÓAXZ$< —Àâ¼1¤Ív20130508_01059_stKsb316@댬áø?×w@€Eœ¾)>|9Ÿ?ßï?333e¾¯ EŽB®G+Dº³®A]Ûy=²°7â¼1¤Ív20130508_01061_stKsb316@댬èã´?‡Í¾@€Eœ"\=«UŒ?Nì?\(ög¾¬‹DEœœ{D†%Dº"¾A[î‹<ævÒâ¼1¤Ív20130508_01063_stKsb316@댬í*5?ôê@€E¤=|+™??e?(õÃc¾¨r°EÍDÿļDº›\A\×Í=M5â¼1¤Ív20130711_00593_stKsb316@딤léR??
`@€EˆH=ÒbE>c ?ÁG®e¾"ýôE‰´¤B¿#×Dº4ÍAbø¶<ð5šâ¼1¤Ív20130711_00595_stKsb316@딤pL»?u@€E‡Ù×=úÀ
?ú?èõÃf¾˜bEŠÍD†DºAüAcof=‹'â¼1¤Ív20130711_00597_stKsb316@딤s¼©?ñ@€E‡ÚÃ=þ¼i?Íø=@Qìj¾œ¬EŠ5ÃDÿD»	/AcßÃ=86~â¼1¤Ív20130716_00094_stKsb316@ë•?"ùdZ?:b/@€EØö=É6\=#~?fffe¾‹C–EÖ××B½ôDºdAbt6<™lÀâ¼1¤Ív20130716_00096_stKsb316@ë•?&-V$?8Ï#@€E×Î3>'">SZL?G®f¾"ýôE×*)D†MôDº+}Ac-È<—'â¼1¤Ív20130716_00098_stKsb316@ë•?)Q¨?1ä@€EØU3=§eÄ@dbö?'ë…i¾¿|îE×ÅÃDÿ"jD»‹Acà#<¾RXâ¼1¤Ív20130731_00216_stKsb316@ë—!ÔU|ß?ån@€E"èR=µ">éL¿?¥¸e¾ŽÙE†lfB¾Ã–Dº:Ae`= Mâ¼1¤Ív20130731_00218_stKsb316@ë—!×Ìàn?")'@€EˆD¤=¡;?q…û?†fff¾˜"uE‰ÄD†
ÑDºK
Ad¼Ö=â¼1¤Ív20130731_00220_stKsb316@ë—!Ûgúæ?+_B@€E‰H=èVÅA%š?ÁG®h¾Š=qE‹8RDÿ'oDºîéAln=¬ Îâ¼1¤Ív20130801_00431_stKsb316@ë—B¸úí?Pm@€E|ù\=©ÝÈ?Ýuv?'\f¾/E€"ÍB¾ÚDºHAeW<¾
*â¼1¤Ív20130801_00433_stKsb316@ë—B»xÇ<?3+L@€E|θ=›(¤>ŸºN?k…f¾Ÿ;dEo\D†%DºM²Ae2*<•€Gâ¼1¤Ív20130801_00435_stKsb316@ë—B¾Ðz¬??ÿ@€E|¼á=u÷?An?uh¾¯²E~ÁìDÿ†D»AeÀ¥<šaâ¼1¤Ív20130812_00047_stKsb316@똟¾Ö"ø?\è@€E­ë¤=ÃAì>.4?ž¸Rf¾ŒÌÍE®ÎRB¿DºHZAf<ý´â¼1¤Ív20130812_00049_stKsb316@똟 ±{?€³@€E¯ë=ª©Ø?ZÓ[?\(öf¾"záE°³ÃD†`DºLþAeôø<™[§â¼1¤Ív20130812_00051_stKsb316@똟ŏc?çF@€E¯"
=ÂNÈ;ïÉÊ?xQìi¾ƒ•E¯"¤Dÿ¹ìDº›øAf†<µÛTâ¼1¤Ív20130813_00176_stKsb316@ë˜À¢zäM?7.¸@€Eœ©…=ÓM«=—Âó?p£×d¾å`EžA3B¿;dDº1ÓAe¡!<«gÞâ¼1¤Ív20130813_00178_stKsb316@ë˜À¥Öò?+³›@€E
q>	˜|?Äq,?'ë…f¾œ(öEž3D†/¦Dº,ZAf‡<·§tâ¼1¤Ív20130813_00180_stKsb316@ë˜À©¨	õ?%/…@€EœùH=ò7ý?8²?\)i¾–‡+EžƒqDÿh¼D» þAe¨Ä<Áـâ¼1¤Ív20130826_00102_stKsb316@ëš`*ž?cÆ
@€EŽ[H=ãÚ?ìÜ?p£×e¾ŽVE—ìB¾0!Dº/¾Ag<ɏyâ¼1¤Ív20130826_00104_stKsb316@ëš`-pf?Qf*@€EŽ8
=»k\>îN?c×
f¾/E"áD†%Dº>Afú*<µäiâ¼1¤Ív20130826_00106_stKsb316@ëš`0Ýþx?LZ@€EŽ†…=»?'m"?c×
h¾'hsEÃDÿ‡çDºðÅAgl<~Áâ¼1¤Ív20130827_00054_stKsb316@ëšV¤÷ò?p@€E®,H=¯ñD>ñj£?\(öe¾¨r°E¯iqB¿#Dº7AgˆV<Ÿ4â¼1¤Ív20130827_00056_stKsb316@ëšZ …?­@€E®Ÿ×>4K?
ˆ"?G®f¾›¥ãE¯§ìD†0ZDº<AgXŸ<¶Ûâ¼1¤Ív20130827_00058_stKsb316@ëš^•?U>@€E­øH>±==ù9?Àg¾ž5?E¯MHDÿ¢DºÇ
AhmJ<Ýsòâ¼1¤Ív20130904_00438_stKsb316@뛄Á]?‰8@€E±=†-è?d(x? e¾¶È´E²QÃB¾bNDº‹mAhª='Epâ¼1¤Ív20130904_00440_stKsb316@뛄äo?®ˆ!@€E±ï\=Ýn~â¼1¤Ív20130904_00442_stKsb316@뛄ÛY?³ª@€E²'3=¢u?'Ë?£×i¾±&éE³Ë®DÿÑDºZÙAi&ò=Þ¨â¼1¤Ív20130920_00198_stKsb316@띀ÔNœ?8µ@€ErÎ=Ð7ä?ƒ3d?¢\d¾˜"uEu
B½¾úDºwÇAioç=@5â¼1¤Ív20130920_00200_stKsb316@띀ׯÔÄ?7òÜ@€ErÕH=ò¥ž?¢!a?k…g¾ A‰EtÆáD…ýªDº‹Ai&<¤:úâ¼1¤Ív20130920_00202_stKsb316@띀ÛI4?:|X@€Es=‰µð>ÂKÂ?£×i¾'hsEuÃDÿÃDDºTÍAi¢_<ç)Iâ¼1¤Ív20130924_00366_stKsb316@랪k#?8§´@€EÉ_¸= ¿?ž|?«…e¾¢ÐåEˏ…BÀBDº"ƒAj¿W<÷-pâ¼1¤Ív20130924_00368_stKsb316@ëžÞ¸2?9˜`@€EÉ==ßYÊ>…1?"záf¾—PEË<ÍD†sDº AiØL<Í÷qâ¼1¤Ív20130924_00370_stKsb316@ëž!'?9h+@€EÈà3=´"Ä?(Ú?"33i¾\)EˀáDÿ¹²Dº}AkUA<ܐ™â¼1¤Ív20130925_00102_stKsb316@ëž B7­–?
µï@€E§A¤=ÂXÐ?Óp¦?¾¸Re¾Š=qE©r=B½íDº‡DAk=*Öâ¼1¤Ív20130925_00104_stKsb316@ëž E¦~?½×@€E§E==ދO?e™3?µÂg¾˜bE¨ú=D†Dº~Aj)ñ= "â¼1¤Ív20130925_00106_stKsb316@ëž HÃd?x8@€E§¸=Ö?
#¿?ã×
:¾"záE©±®Dÿ¾éDº–Akö=-£Dâ¼1¤Ív20131003_00032_stKsb316@ëŸþž5á?)5Z@€E'Ã=ĨÈ>~¶?Ž{e¾ÒòE'šB½ADº7Ajö–=	RCâ¼1¤Ív20131003_00034_stKsb316@ëŸ ¿¸'?ŒÇ@€E'==双?Móf?Ôzáf¾›¥ãE'eìD†
Dº‹;Akl`='¯â¼1¤Ív20131003_00036_stKsb316@ëŸ L…•?#êA@€E'£3=ï"d?Ù~Ê?Ê=qi¾ A‰E'ì)DÿÁDº"BAkpe=ùCâ¼1¤Ív20131005_00150_stKsb316@ëŸ`{H?'
@€E±TH=ÒL>ÈÞW?xQìe¾±&éE³"{B¿SøDºPAlá=Ž>â¼1¤Ív20131005_00152_stKsb316@ëŸ`~:xL?ŒþÝ@€E±}š=¤a4?dSÝ?‡®f¾¨r°E³?šD†DºŠ^Akg±=j‹â¼1¤Ív20131005_00154_stKsb316@ëŸ`NÏq?¢ü@€E±"ì=´{t>ć?}p¤i¾§ïžE³†)DÿªDºrFAlrž=½,yâ¼1¤Ív20140316_00587_stKsb316@볩"-n£?'hÁ@€E¢1=ÄÕà?ÒÉ?Ž{d¾œ¬EŸÜ)BÄjDº.AoÇÅ=Õzâ¼1¤Ív20140316_00589_stKsb316@볩—ÔÃ?(ò†@€E¢'®=Òy/?¦Ã?ž¸Rf¾›¥ãE D†RDº<{ApO=AŠâ¼1¤Ív20140316_00591_stKsb316@볩›1"x?%'@€E¢-R=¬Úð@=þ·?×
=i¾›¥ãE 4öDÿڏD»®Aq-=4~Ýâ¼1¤Ív20140320_00537_stKsb316@ë´*úx+¶?œ¶@€E®é=¢Ô?<Ž?µÂe¾¤ZE­_BÁ¹ÛDº%üAr4>	£â¼1¤Ív20140320_00539_stKsb316@ë´*þ8¥?Å3×@€E®´f>©é¶@'l?®{f¾¢ÐåE­b¤Dƒµ/D¸LÕAte7>""Äâ¼1¤Ív20140320_00541_stKsb316@ë´+¥®?·­@€E®ªì>Wn2?›³í?ٙšg¾¥`BE®¸Dÿ‡+D¹ç…AoæÊ>ŠäYâ¼1¤Ív20140521_00973_stKsb316@ë»èmÇ8Ž?wŸƒ@€Eup)=å{?˜¬…?‹…e¾¤ZEwöBð^¸DºRAc™Ê=Fоâ¼1¤Ív20140521_00975_stKsb316@ë»èq8ŒŽ?d•§@€Es˜==V8O>‹úq?ŒÌÍf¾ A‰EuD†*éDº*úAdh«=*•®â¼1¤Ív20140521_00977_stKsb316@ë»ètñ?œ§Š@€Euè)=qËx<V<]?c×
i¾´9XEw#×Dÿ¤bD»AbÁD=¥ÉPâ¼1¤Ív20140604_00392_stKsb316@ë½¢…>˜Â?,Ì?@€E‡ËÍ=ÿý—?_}?G®e¾›¥ãE†­
BÃuDº@!A`ÿ³<‰vËâ¼1¤Ív20140604_00394_stKsb316@ë½¢ˆ{d$?0	n@€E‡Ûá=õ"Ñ?Hs!?Që…g¾'ë…E†CÃD†NÑDºR AaE–<x®0â¼1¤Ív20140604_00396_stKsb316@ë½¢‹…úÖ?MK@€Eˆá>,Qè?ªøv?5i¾–E†®)DÿÒwDºù‰Ab#Å<…ÓSâ¼1¤Ív20140606_00226_stKsb316@ë½æfÒr?A_@€Eyõ3=Šsœ?'Š?^¸Re¾…¸Ez«\B¿Ê=Dº_Aaí=úâ¼1¤Ív20140606_00228_stKsb316@ë½æ ?+¯F@€E{…=]>OÅw?Š=qg¾–Ez}HD†RDºpZA`×=*Wâ¼1¤Ív20140606_00230_stKsb316@ë½æ
~cˆ?#öë@€Ew˜=$@›­?…¸S¾˜bEwzáDÿÒoDºaìAaà"<û:^â¼1¤Ív20140628_00554_stKsb316@ëÀ¥9bö?>8Ô@€Eö=›¹Ô=¢ê?ue¾ž¸RE'®B¾î˜DºK#A^n<ŽÍâ¼1¤Ív20140628_00556_stKsb316@ëÀ¥<Ǹ?^¹2@€E€~q=rðP?#%J?xQìf¾Ÿ¾wE¡®D†ÇDºLA^ò<•Vâ¼1¤Ív20140628_00558_stKsb316@ëÀ¥@SŒð?Ts^@€E€»¤=ŠÕp?Fæ?J=qi¾™‡E'áDÿ´DºëTA^·U<Ž·{â¼1¤Ív20140628_00602_stKsb316@ëÀ¥¬ôÐL?ˆ+@€E~¼=Ä©?=Ìˍ?8Qìd¾ A‰E&B¾¨öDºi`A^"ç<ùñÉâ¼1¤Ív20140628_00604_stKsb316@ëÀ¥°[È(?Wy6@€E~ҏ=½qd>¤?aG®g¾ª~úE€=D†Dº~VA]֖<"o&â¼1¤Ív20140628_00606_stKsb316@ëÀ¥³¾ƒ‰?a®@€E=zI >í­ú?=p¤i¾£×
E
ÍDÿ¬"Dº¿A^R$<'ÇQâ¼1¤Ív20140628_00650_stKsb316@ëÀ¦ ~j"?:öD@€EyÍq=˜Ì=Š	?^¸Rc¾¥`BE{XB½@ƒDºnA]Í<q¹
â¼1¤Ív20140628_00652_stKsb316@ëÀ¦$
P¼?GÊ@€Ewªö=ª$?¾J<?s33g¾¥ãTEz…HD…íãDºl¼A]çµ<Øâ¼1¤Ív20140628_00654_stKsb316@ëÀ¦'§Ï<?Rm@€EwÑ=í¥?iX˜?aG®j¾¤Ý/Ey…DÿÆfDº†=A^B›<½üâ¼1¤Ív20140714_00295_stKsb316@ë£۴"?/t@€E¥-…=ì:?Ȃ_?Që…c¾…¸E§
HB»	7Dºf‡A[OÀ<lªQâ¼1¤Ív20140714_00297_stKsb316@ë£à:­¦?0¾n@€E©fH=ð™[>pÿ?n{f¾™‡EªÞÍD…ßLDº]ÃA[¾<ƒ+,â¼1¤Ív20140714_00299_stKsb316@ë£ãârÑ?(C@€E§Ó¤=ÅÔ?Š#%?½p¤\¾˜"uE«/HDÿœÝDºë–A[¼<çŒâ¼1¤Ív20140714_00343_stKsb316@ë¤A
o?>ôÅ@€E²<Í=jº>­­ð?Y™šc¾ŽÙE²gšBºÍÓDºfwA[‰Y<ñéâ¼1¤Ív20140714_00345_stKsb316@ë¤D"ÈŸ?-@€E²8×=yx·?4ª?£×f¾šŸ¾E´ðfD…Ù?DºnNA\Uu<ªòïâ¼1¤Ív20140714_00347_stKsb316@ë¤H*vK?A«@€E¯0)='¸>|}Ð?'\i¾œ¬E¯Í3Dÿ—ÏDºâNA[Ý<"P¬â¼1¤Ív20140801_00313_stKsb316@ëÄâðìŒ[?So9@€E»š=û±¯>Ææg?hõÃe¾‰7LE½:ÍBÉ{DºƒuAXa~<dèƒâ¼1¤Ív20140801_00315_stKsb316@ëÄâô.JÁ?E	²@€E»<=Áè@Éà?E¸g¾–‡+E½oìD†¼DºrVAXoÙ<)õâ¼1¤Ív20140801_00317_stKsb316@ëÄâ÷µò?-ï‡@€Eºñ…=Âìq?ìHw?•Âh¾²-E¾ ¸Dÿ­'Dº»}AYQq<p‹â¼1¤Ív20140801_00361_stKsb316@ëÄãa£s?Aç¬@€E¿Á¤=æûô?šjâ?·
=d¾"t¼E­\B¿%DºdöAYÎ<Êö¸â¼1¤Ív20140801_00363_stKsb316@ëÄãe­Ï?NmÚ@€E¿|×=¬/0>í?"?˜Qìf¾ŒÌÍE¾fD† !DºzAYÙ¼<®{â¼1¤Ív20140801_00365_stKsb316@ëÄãhÇ#ë?Fd@€E¿B®=Æ%Z@/?˜Qìg¾Š=qEÂFáDÿ³DºÆ%AY£<I"â¼1¤Ív20140801_00433_stKsb316@ëÄäLÎ?R•@€EÀ®=¥TØ?ƒÿ?p£×e¾š¬E†ÍB¾\¬Dºh¬AY?U<›*Øâ¼1¤Ív20140801_00435_stKsb316@ëÄäP	'¶??\ƒ@€EÀ—\=˜g;>å=õ?'ë…g¾'ë…EÂê=D†&Dº'FAY9R<"	*â¼1¤Ív20140801_00437_stKsb316@ëÄäSQV	?3½@€EÀÄ=¦œà>ñÜö?Ê=qi¾'ë…EÄDÿ¸BDºdAZc
<ì"@â¼1¤Ív20140801_00481_stKsb316@ëÄä¬~ƒi?![*@€E½ô
=ËcX>ô@¡?p¤e¾‰º^EÀ³×B¾{dDºŽNAYNb<£°×â¼1¤Ív20140801_00483_stKsb316@ëÄä¯ÈÚû?-gü@€E¾"Í=¹Úè@³!?\)g¾–‡+EÁ.¸D†DºuAXë›<‰9â¼1¤Ív20140801_00485_stKsb316@ëÄä³y?#þ@€E¾l¤=Òyß?Ì):?Ñë…i¾™‡EÁÙHDÿÅhDº"AZ.­<Ï6â¼1¤Ív20140801_00529_stKsb316@ëÄå[è?"ç0@€E¾6q=¼Åx?=Ûç?\e¾¡ÊÁEÁ³
B¾ffDºŒAYŠÞ<Óɹâ¼1¤Ív20140801_00531_stKsb316@ëÄåÔrÞ?)Q"@€E¾§\=ÙÅç?6C?«…g¾œ¬EÁ‰qD†Dºš˜AYs;<¯€â¼1¤Ív20140801_00533_stKsb316@ëÄå\LÝ?)ö@€E¿q=¾ò ?¿œ?p¤i¾—
=EÂ{DÿÎ^Dº‰AY½¿<•µŽâ¼1¤Ív20140827_00298_stKsb316@ëÈ"ül<"?"T«@€E6ì=µ£=¾ã?þ¸Re¾¤ZE"ÃB¿Dº'ATªW<ËRÈâ¼1¤Ív20140827_00300_stKsb316@ëÈ#'G˜?4N@€EK
='˜?óË?"33g¾œ(öE'ÉHD†TDº–òATH<'¦nâ¼1¤Ív20140827_00302_stKsb316@ëÈ#f»?)h!@€EÑf=•0à>ÛÑ?˜Qìi¾'hsE'œ)DÿÇ®DºcDATÔÐ<ˆQóâ¼1¤Ív20140909_00151_stKsb316@ëÉÀýØm•?"¹@€E«q>KÈ7@Ôð?^¸Re¾²°!E­m
B²DºtAPÿ=œ~â¼1¤Ív20140909_00153_stKsb316@ëÉÁJ¸‹?^œ<@€Eª²á=w®X>µÎ?§®f¾³¶FE­"D†?Dº†ÁAQw<pºâ¼1¤Ív20140909_00155_stKsb316@ëÉÁ"Íþ?VO=@€Eª¾{=õÏÌ?:.O?£×i¾ÂJE­—ÃDÿÂÉDºˆ!ARªñ<£ûâ¼1¤Ív20140909_00439_stKsb316@ëÉÃf0r?)œŒ@€E k=·]¤@0ãŽ?÷
=e¾©xÕE£ôRB¿éüDº§žAQøL<¬d8â¼1¤Ív20140909_00441_stKsb316@ëÉÃi®¯Ö?+,!@€E …=³t=VG?¹™šf¾šŸ¾E£uqD†ºDº­qAQݜ<zŸâ¼1¤Ív20140909_00443_stKsb316@ëÉÃl×(ñ?-Ü@€E o{=µ™ô@e¡?G®i¾ƒ•E¢O×DÿË+Dºc\ARi©<
§â¼1¤Ív20150509_00570_stKsb316@ëèN`»'?[Ð@€E»0f=…ÅdA~ø@ £×e¾"÷ÏE¾ÍìBÃì‹Dº3…A3Œ<¨±Œâ¼1¤Ív20150509_00572_stKsb316@ëèR,ãc?\¥ð@€EºÌ=€Ñ â¼1¤Ív20150509_00574_stKsb316@ëèW®Í³?[}O@€Eº€š=ž*`â¼1¤Ív20150605_00251_stKsb316@ëëdß9Æö?'f@€EÀƒ®>9Ùµâ¼1¤Ív20150605_00253_stKsb316@ëëdãÝ¥b?_¤9@€EÁ=Ñ°â¼1¤Ív20150605_00255_stKsb316@ëëdè1Ø?`öv@€EÂ==¶ªpâ¼1¤Ív20150723_00961_stKsb316@ëñhuî?@$@€E£%)=¼£ìâ¼1¤Ív20150723_00963_stKsb316@ëñh‡Ü?L©Ä@€E£ˆ3=šýÐâ¼1¤Ív20150723_00965_stKsb316@ëñhðkã?>xR@€E£ÅR=¤Ôøâ¼1¤Ív20150804_00481_stKsb316@ëòâÁ›@?3Xè@€Eº·{=¨(ðâ¼1¤Ív20150804_00483_stKsb316@ëòâÄJ§ï?(]p@€EºÀf="} â¼1¤Ív20150804_00485_stKsb316@ëòâÇŽ¼?1þ'@€Eº¿R=Ž­€â¼1¤Ív20150817_00251_stKsb316@ëô—q4?F¨û@€E<)=˜bðâ¼1¤Ív20150817_00253_stKsb316@ëôš·œ?A:@€E€:š="ïœâ¼1¤Ív20150817_00255_stKsb316@ëôËlû?P>s@€E€.\=Ž:0â¼1¤Ív20150825_00205_stKsb316@ëõ	¢Æi?Dli@€E"‹)=£î|â¼1¤Ív20150825_00207_stKsb316@ëõ
'¹?,½˜@€E'æì=‡óâ¼1¤Ív20150825_00209_stKsb316@ëõשJ?B8@€E'œ×=«úXâ¼1¤Ív20160706_00673_stKsb316@ìÈö^A?K|y@€EŠŸ=~‰§A#Âã?Ê=qe¾'ñªE*RB¿^¸Dºj A6[<ÛOâ¼1¤Ív20160706_00675_stKsb316@ìÍ
IÛ?A	b@€E‹3
=•œ@r''?·
=g¾•EŽdD†îDºŽúA6Nx<çëâ¼1¤Ív20160706_00677_stKsb316@ìÐHݔ?SUÀ@€EŒž=[yA,¼¨@–ffi¾¡G®E~öDÿº‡Dº¯øA;a+=írÌâ¼1¤Ív20170617_00721_stKsb316@ìHE–l³²?I@€E'Y…=Ìâú?ì¸ó?¨õÃe¾¢MÓEâ¸BÀ$ZDºYXAZ
:<«—â¼1¤Ív20170617_00723_stKsb316@ìHE™¯>?9*@€E'…=Èwd@±?ºáHf¾"÷ÏEHRD…ß×Dº'ÙAZk<<ÈÚâ¼1¤Ív20170617_00725_stKsb316@ìHEœÑ×ù?-À@€E'W3=ÆØè@8ƒ?p¤f¾š¬E'HDÿmDºayAZÎå<1Mâ¼1¤Ív20170623_01218_stKsb316@ìI
Eòù?‰C@€EºÛ×=†H=èP?O\)d¾²-EºÉBÀDºÁPAZ—ì=¿·â¼1¤Ív20170623_01220_stKsb316@ìI
H¶¸8?¹Õ@€EºËö=¢•x?PÙÁ?333f¾»dZEºž)D…äÝDºÂúAZ='Ùâ¼1¤Ív20170623_01222_stKsb316@ìI
K8³%?°ji@€E»Gq=Ÿ,?³¬"?Tzáh¾¤Ý/E»àöDÿM¢DºÃAZî5=t6â¼1¤Ív20180513_00721_stKsb316@ìq‹LŸ{?gëñ@€Eª®=™ø°>Áw?Š=qd¾å`EªFfB¼`ÅDºµªAoÇ={»â¼1¤Ív20180513_00723_stKsb316@ìq‹Pãò?Œ0¨@€E¨*®=y·ç@(õ?±ë…f¾¬1E§×\D…›¶Dº»AqJ¨=Þû"â¼1¤Ív20180513_00725_stKsb316@ìq‹S9ä?P©³@€Eªjì="ÍÈ?:?³33h¾›"ÑEªÓ\DÿîDº±HAp»ó=_	Qâ¼1¤Ív20180525_00715_stKsb316@ìsyfS?QåÁ@€E§ðá=‰µÍ?'ž?°£×e¾›"ÑE¨7HB¾F¨DºX"AoM¿=F€"â¼1¤Ív20180525_00717_stKsb316@ìs|aR?x;@€E¨4H=PË>y…?˜Qìe¾¢ÐåE¨âÍD…¼Dº^ Ap, =v5çâ¼1¤Ív20180525_00719_stKsb316@ìs3¨?]yÀ@€E¨3Í=g°(?"ê@?záHf¾"ýôE¨ÅÃDÿB-DºP)Ao'w=(
¤â¼1¤Ív20180525_01048_stKsb316@ìs	 uƬ?XÈ@€E¡×=jxø?"ô{?"zád¾Ÿ;dE¡/×B¼²-DºŽ^AmáF=='wâ¼1¤Ív20180525_01050_stKsb316@ìs	#Ëkú?h|@€E ý\=¾Ã=Ÿ—f?¨õÃf¾ž5?E¡\fD…œ¬Dº¬´Ap1]=†é8â¼1¤Ív20180525_01052_stKsb316@ìs	&Ýõi?XÑ@€E¡Á®=Ô¸2?h/?¥¸>¾/E£qDÿ;Dº‹…AqSÂ="z"â¼1¤Ív20180728_00229_stKsb316@ì{Ã˵?US?@€EdH=ŒCÄ=ÀI[?ƒ×
f¾ž5?E®B¾dZDºN=Aif =
Æâ¼1¤Ív20180728_00231_stKsb316@ì{Çë?A'¿@€EÊ)=¹0>Qó?‡®g¾ž5?EŽqD…²%Dº\BAk¤<àÅ1â¼1¤Ív20180728_00233_stKsb316@ì{Ê.??Ý(@€E·=µü@>?'\g¾–Eä=Dÿ?Dº\ÝAk'ž<èûîâ¼1¤Ív20180806_00409_stKsb316@ì|$26n&?(c@€E¡'¤=¡²H>þp?Î{d¾/E ÇqB½2-Dºd¼Ajb¾=0½â¼1¤Ív20180806_00411_stKsb316@ì|$5Œ(î?/
d@€E¢&=¢P =Îe?™™šg¾¡ÊÁE¡s
D…¶éDº–Aj«ß=
 â¼1¤Ív20180806_00413_stKsb316@ì|$8†9?04Z@€E¢-×=§dH?†¾?œ(öh¾å`E¡b¤Dÿ@¼Dº‡¶Akì¢<ò"ˆâ¼1¤Ív20180812_00601_stKsb316@ì|』:?<pÆ@€E'ò=²?4=Ób¥?"33e¾¥ãTE'ºfB½ØDºqAh®¨<ëUŠâ¼1¤Ív20180812_00603_stKsb316@ì|ãƒÔ
"?-¦P@€E'Nf=²B >ݳ­?8Qìe¾ A‰E' RD…ÀDº¯LAiIN<Mâ¼1¤Ív20180812_00605_stKsb316@ì|㇬ì?,3½@€E'TH>
žò=Æz|?s33h¾\)E'{šDÿ<´Dº"Aiòq<¼Cíâ¼1¤Ív20180825_00161_stKsb316@ì~;	?,Ìa@€Eœ¸=œ˜P?¤Ì?"33d¾"záE›ÊáB½È1Dºk¶AhG<î6pâ¼1¤Ív20180825_00163_stKsb316@ì~†N¹?1½@€E›ùR= €>"Cs?šáHg¾µÂEœxfD…Ã…DºwDAi‹<êLâ¼1¤Ív20180825_00165_stKsb316@ì~±lI?*Y@€Eœ2Í=º¤d@ˆÈ?§®g¾™‡Eœ­
Dÿ3
DºLîAi´‰<üêâ¼1¤Ív20180831_00085_stKsb316@ì@i^?^a¬@€Ea
=´U4>Âeô?…¸b¾œ(öENfB½èsDºSAfԆ=
úâ¼1¤Ív20180831_00087_stKsb316@ì@Ÿn?aU›@€EŽf=œ"€?ðˆa?"zág¾šŸ¾EE…D…²éDºh)Ag+ä=À â¼1¤Ív20180831_00089_stKsb316@ì@ÅãÏ?MM«@€EÝ¸=›¢È>ˆ™æ?£×g¾™™šE =Dÿ*˜DºiAg	><ø÷â¼1¤Ív20180901_00565_stKsb316@ìcÆr*??^2@€EXŽf=؛>ZÕã?xQìe¾"ýôEXÙB¾‡+Dº§uAgj	=\¯â¼1¤Ív20180901_00567_stKsb316@ìcɆ Á?nC@€EY@¤=ÎRR=þZH?…¸e¾¨õÃE[D…ÁqDºÏ¾AgÉË=œûâ¼1¤Ív20180901_00569_stKsb316@ìcÌ+ýŠ?Tåë@€EYU\=ÀY¬>µÏ?W
=i¾›¥ãEZ™qDÿXÝDºµ¢Af·ž<ÀŒýâ¼1¤Ív20190814_00649_stKsb316@ìªÅýYM?'ô@€E¡
=±h¤@/º´?ˆõÃe¾¡G®EÇfBÁÙD»xƒA1"0=ºâ¼1¤Ív20190814_00651_stKsb316@ìªÆ%[?Š@€EĚ®='á|?¬Ø•?c×
h¾¤Ý/EÈF)D†-D»¦¸A1ÝÆ=G¸â¼1¤Ív20190814_00653_stKsb316@ìªÆ)ëŒ?ž—@€EÃD=z$@ùB?\(öi¾šŸ¾EǦDÿ'ÉD»›¦A2|[<é~

==> anc/pub_raw/L222_105_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  196 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             …FˆÛv20100407_00307_stKsb346@êÿÉ2I-Æ?IÔ°@€Eó¸=ÕûP@ã6@fffj¾ŠÀƒ
E›¯ìBûDé˜A'SÌ>QZÛ…FˆÛv20100407_00309_stKsb346@êÿÉ4ˎ´?B1Ì@€E¢H>B·@;%>@xõÃn¾œ¬
EšÕìD‰ÖFDèRANÑ>1ªø…FˆÛv20100407_00311_stKsb346@êÿÉ7¬"ƒ?BëC@€E@f=Ý"I?À@§@xQì6¾²-
EšµšEôwDçV-Ak>;
Ã…FˆÛv20100414_00394_stKsb346@ë¬=Xü??)—@€E'4f=š€LAèê@ª\d¾° Å
E‰šBúDœDçò°…FˆÛv20100414_00396_stKsb346@ë¬ë£ý?G …@€E'Gì=Ä´ƒA+æI@pn¾«…
E€ÓD‰ÇDè7ßAÃ>>èC…FˆÛv20100414_00398_stKsb346@ë¬ۍ°?<#¬@€E'1)=¨1˜?ô÷Ò@‰G®5¾¨r°
E${EÌéDç'Aƒ7>eý)…FˆÛv20110512_00557_stKsb346@ë1Éo
O?y@€E¯ä¤>E¢@@ܜ@L(öj¾µÂ
E¯=ìC1éºDâUãA}Ô,=÷=¼…FˆÛv20110512_00559_stKsb346@ë1É	ßòï?×a@€E°ðö>&Cg@ë†'@…¸g¾å`
E°+3D…Dá–ÁA€
‰>FŘ…FˆÛv20110726_00743_stKsb346@ë;':ßO?h"@€E£3=·ºè…FˆÛv20110726_00745_stKsb346@ë;'>*]!?gHÅ@€E£ç=¸T@©b@¤zán¾£Sø
E¤Y×DŒ%XDå¡y…FˆÛv20110726_00747_stKsb346@ë;'AN^³?dU,@€E¢î=ç¬{?ì-Ý@ˆQì2¾"÷Ï
E£ŒöEDäÙãAƒ˜>»½8…FˆÛv20110821_00642_stKsb346@ë>bᎠl?hcÛ@€Esš> Ê·…FˆÛv20110821_00644_stKsb346@ë>bå`1n?^š@€Er§…=˜…\…FˆÛv20110910_00219_stKsb346@ë@á'mf?@Ö/@€E)Í=ė@@K†@Z=ql¾¨õÃ
EŽÂ=C0þúDâ@A€'>ÈJ…FˆÛv20110910_00221_stKsb346@ë@á+`Ð?>èm@€EP==¦¦í@©@uk¾½ó¶
EšDÕ'DáÕÃA€-´>+,…FˆÛv20110921_00137_stKsb346@ëB@P~Ø£?@€Ež'Ã=Ä(X?Љ@€£×j¾¯ 
Ež&C*DåÏA"£>@}>…FˆÛv20110921_00139_stKsb346@ëB@T
]â?l}@€Ež‹…=ÔÈX?y˜4@g®n¾šŸ¾
EðD‹ÿDDå'AÖ>!ó …FˆÛv20110921_00141_stKsb346@ëB@W}jd?#Œ@€Ežé>–æ=œ}X@z=q2¾§ïž
ES®E÷ãDäÂA>à·…FˆÛv20111008_00367_stKsb346@ëD`á¥*?yAÿ@€EðÍ=•c<…FˆÛv20111008_00369_stKsb346@ëD`äMÇß?d5@€E¹
='@ayš@U¸n¾¨õÃ
EÇ®DºDáÛ#A€$Õ>‰ñ{…FˆÛv20111009_00275_stKsb346@ëD€×W?:çí@€E£%¤=¦Ô?ñ‡÷@œÌÍj¾›"Ñ
E¥×C0äDâ)'AzL>™ö½…FˆÛv20111009_00277_stKsb346@ëD€"}ž;?=h†@€E¢ä=°"@LeG@^{m¾©ûç
E£Ö{DÍDáËçA€dT>,&l…FˆÛv20120312_00339_stKsb346@ëWé–S¾ï?îÀ@€E³:=ÉÐS=ÒíÛ@=qe¾¢MÓ
E¶³HCžúDæfÑAsÈ=¤n…FˆÛv20120312_00341_stKsb346@ëWé™g•;?s@€E³#==ìÆS?¬ý»@Dzá_¾Àƒ
EµœáDŒT)Då,"At3 =·Ýù…FˆÛv20120312_00343_stKsb346@ëWéœ3Ý}?™I@€E³Í=Úñ?Tju@'®0¾Æ§ð
E´TEDäI`Aqá‹=zÁÚ…FˆÛv20120319_00309_stKsb346@ëXÈÒºb?5zF@€E¬¸f=üþ7@ÏT@
=e¾´¼j
E²Q…C^¸Dæq`AqÛ="·s…FˆÛv20120319_00311_stKsb346@ëXÈÕÏO‰?/}@€E¬v=øL?t5ö@@l¾ºáH
E±œÍDŒH!Då)'Aqµ)=ÈÕÀ…FˆÛv20120319_00313_stKsb346@ëXÈØåD?9K›@€E¬_…=ïüN@&j_@8Qì4¾£Sø
E±JE)¾DäeËAs.f=°.…FˆÛv20120329_01194_stKsb346@ëZüá>?hn@€E®ƒ¸=¢Ýp@X@
=qf¾Òn˜
E²öfCÓuDåèÅApFn=$y…FˆÛv20120329_01196_stKsb346@ëZ­U?j"e@€E®q=šô0@g'@1G®l¾Ã•
E²ÓìDŒ3Då‰qAq[!=×…FˆÛv20120329_01198_stKsb346@ëZ¾ ?r-@€E®j==¬½@S&|@\2¾Å¸
E±öfEoDä¸ÝAqŽî=Þéí…FˆÛv20120402_00398_stKsb346@ëZ‡Ò¨y0?Ç@€E¦À¸>#W´?ƒ@'®h¾¡G®
E¨†Cc–DæsðAož
=t\…FˆÛv20120402_00400_stKsb346@ëZ‡Öá1?RF@€E§.á>o$?¢§ò@%d¾§l‹
E¨HRDŒTRDå$jAn½Ó=kkù…FˆÛv20120402_00402_stKsb346@ëZ‡ÙGú–?Ôã@€E§A¤>a§?ry@Fff2¾­V
E¨œöE*DäL¤AoÀr=q—…FˆÛv20120609_00370_stKsb346@ëcðL3?™"@€E¸ö=èÞ¸?È´?ÌÌÍj¾Þ5?
E€ÞC0®˜Dâ·DATÆE=¿ú(…FˆÛv20120609_00372_stKsb346@ëcówÖü?ƒs@€E}¹…=Ïy†@Fû:?ª=qm¾³33
E}ë
DæÁDáŸ+AU³/=4hK…FˆÛv20120615_00466_stKsb346@ëcÄÿ#¦?.b"@€E¨a…=ñ·h@D@õÃw¾©xÕ
E«C0=ôDâ";AI"<¿……FˆÛv20120615_00468_stKsb346@ëcŧz-?/f@€E¦pš=Ùv/@b"?Ã×
l¾­'h
E¨¸{Dú^Dá­ªAIŠ]<•ÇK…FˆÛv20120622_00546_stKsb346@ëd¦Z1S?,{÷@€EˆF¤>e­AC¦@¯\)k¾¥ãT
EŒ4fC.¾5Dá̼…FˆÛv20120622_00548_stKsb346@ëd¦^p~?/Pü@€E‡¾H=óñi?gË@W
=n¾šŸ¾
EŠl¸D™üDâ'AP7Y<ÿjÑ…FˆÛv20120628_00397_stKsb346@ëed©žNà?v@€E—œ>)üB…îP@'ë…i¾åãT
E™C,Ç®Dáœ…FˆÛv20120628_00399_stKsb346@ëed­öR­?#¾¥@€E–Τ>	R@QZ{?þ¸Rl¾¼í'
E™
ÃDŽÅXDâ/ðAPƒ<Ãó@…FˆÛv20120703_00448_stKsb346@ëfðxÉ?òB@€EpëH>û\@Š ¢@Aë…k¾Å¡Ë
Ew ¤C.KÇDáüAQTz<û"à…FˆÛv20120703_00450_stKsb346@ëfô¸N;?ÞÜ@€Epè)=ގZ@lï?ã×
o¾·KÇ
Es.Dn-Dáé'AQ<£1õ…FˆÛv20120710_00123_stKsb346@ëfå€o¬`?<@€ExÊf=®Òx?¢"ú?¾¸RT¾«…
E{¨ÍC,§ðDâ'A[Lˆ<äæ-…FˆÛv20120710_00125_stKsb346@ëf儼Wµ?K×@€E~•Ã=œº?ªÿ%?Àl¾—
=
E€öD×dDáß+AZ‹,<á¸r…FˆÛv20120712_00448_stKsb346@ëg'É\õú?cJ?@€E"
=ªqL>Œd?æffk¾§l‹
E8C1#DâPÕA\Z
=»…FˆÛv20120712_00450_stKsb346@ëg'ÌÕËú?'«é@€E‡×=Ò.µ?Í;?¸Qìh¾¶È´
E‹\DðBDâ+A\Qâ=wØ]…FˆÛv20120713_00481_stKsb346@ëgB×ø$?']¦@€EŠˆ3=éâß?Ÿì?ٙšk¾¤Ý/
EŠã…C0`BDâo¦A\u<éûV…FˆÛv20120713_00483_stKsb346@ëgBÛB;9?*@€EŠU¤>
mq?%o¥?×
=m¾Ÿ;d
EŠDÝHDáöA]-'<çÁ6…FˆÛv20120715_00760_stKsb346@ëg…Ðta§?ilÙ@€Eg¢)=ïÈt=,å»?Ü(öm¾¶E¢
EjÚC/yDâsøA^qW=-n°…FˆÛv20120715_00762_stKsb346@ëg…ÓÞßt?WÎ@€Eg7H=ˆ—¼?ËAJ?Ü(öm¾¯²
EiðöDÅªDáëA^èQ=%…FˆÛv20120716_00457_stKsb346@ëg¢2'x?aÐú@€E"¾¤=ž£@=&a?¢\t¾±©ü
E"æöC0†%D▸A^ÈC<åã³…FˆÛv20120716_00459_stKsb346@ëg¢uíB?d3«@€E"@3=§Ó >ò•?µÂl¾­V
E"YšDäBDḬA^ð²=Õt…FˆÛv20120717_00393_stKsb346@ëgÁžñÈ/?7Ì@€EžÏq=ò½d?ÑAv?ìÌÍl¾³¶F
EŸÔ)C0søDâ¼ÕA`š=4!…FˆÛv20120717_00395_stKsb346@ëgÁ¢Jî?4ýÂ@€EžË)=Ælx@	§¦?å¸l¾»dZ
EŸ1×DùhDáµüA_âÒ<õso…FˆÛv20120718_00366_stKsb346@ëgâ7¯D?GŽ¶@€E´¹f>.ñg>5ºH?Ýp¤k¾£×

Eµ,fC-ËDDâz¸A`¯â={f…FˆÛv20120718_00368_stKsb346@ëgâv˜ä?BC@€E´3>Eæ>ýU¹?ó33m¾ž¸R
EµÍDÞDá´´A`á¶=âk…FˆÛv20120722_00935_stKsb346@ëhe¾4ÿ?
ž»@€EW==âQñ@O`1@Vffk¾¶E¢
E"ÿšC1…Dâ]ºAbv=€Ö…FˆÛv20120722_00937_stKsb346@ëheÁ}ä1?
Ê@€E‡š>ÿT?"¬¦?ٙšm¾±&é
E'§×DÉ7Dáñ7Abðh=´…FˆÛv20120725_00364_stKsb346@ëhÃ5IH?>Gç@€ET{=öô?óO@záj¾®{
E'.C2S¶Dã/Adœ=8…FˆÛv20120725_00366_stKsb346@ëhÃ8Þ³ª?>ß@€E1q=¤½Ð>Ÿ‡@ë…m¾­'h
E'2RDDBDá¾áAdn‹=%ÚË…FˆÛv20120726_00052_stKsb346@ëhà3ŸI‡?öä@€EªK=§ ¼@Zº?ð£×m¾º^5
EªašC0ˆ1Dâ׶AeºŸ="ñ~…FˆÛv20120726_00054_stKsb346@ëhà6مî?"@€E¨›H=©õ?§@G®m¾¨õÃ
E§ú¸DøÝDá¨Aeä=\A…FˆÛv20120731_00075_stKsb346@ëidùCÎ?"¹Ï@€E°Ã> ˆ
?œV?ÈõÃm¾¥ãT
Ež%®C0Ç®DâüÅAf h=›?µ…FˆÛv20120731_00077_stKsb346@ëih@[:?Xõ¦@€Ež?×=ÂÂô>øÑ@®l¾¢MÓ
Ežæ=D'DáœAh!=^"…FˆÛv20120801_00141_stKsb346@ëi o
êN?%§õ@€Er»q=ò»ó@€n[?ÚáHm¾§ïž
Ep.C0CDâÆ=AfÐ7=ȏ…FˆÛv20120801_00143_stKsb346@ëi rZP?1Þ@€Et…=äÃÜ>Ëԙ@£×l¾•
Eq73D÷\DáÁ'Ag7=ND/…FˆÛv20120804_00505_stKsb346@ëjíö7Õ?‹»@€EŠÞ=ö.î@2Ñz@…o¾±&é
ERC0?¾Dâ›ÇAi¾>†XO…FˆÛv20120804_00507_stKsb346@ëjñd¡?…F•@€EŠÛ=€Ñ$@­Þ@¸e¾¸Qì
EŒ§DôÅDáçßAj<=ñ§.…FˆÛv20120820_00297_stKsb346@ël¬üWª?{@€E‰4á=á?Ã
=@…l¾§ïž
E‹9…C1: Dâ·¶Ammq=b[t…FˆÛv20120820_00299_stKsb346@ël°ÄH?'<@€E‰<®=î•1?B?@{l¾°£×
EŠúDžDáãuAmŸ'=UÆn…FˆÛv20120828_00163_stKsb346@ëmŽáÛ?OÁ@€E¸H3=¨"¬@€…ë@HQìw¾ÍOß
E¹ºC0t{Dâ"LApŒ=žt6…FˆÛv20120828_00165_stKsb346@ëm{JÏ?D`£@€E¶"\=á…'>'±@(õÃi¾­V
E·…D€9Dá|þApbU=­S…FˆÛv20120905_00195_stKsb346@ënñ­y?aìŒ@€E¢Ûö=yÙ@ڃ1@#33n¾¯ 
E¦šC0æfDâӖAqOR=®˜_…FˆÛv20120905_00197_stKsb346@ënõWà½?^%8@€E¢ôö=¡û ?6A@@£×o¾­V
E§/
D¥'Dá—;ArZO>~…FˆÛv20120907_00288_stKsb346@ënBù ?<O@€E¨¸Ã=«-ü>ƒGé@v¾¨õÃ
EªÎöC0>¸Dâš-ApjG=tðØ…FˆÛv20120907_00290_stKsb346@ënB	W§²?O"Å@€E¨°== y"?®'Œ@¸Rm¾§ïž
E«°RDžDáüAqY=¥jW…FˆÛv20120908_00025_stKsb346@ën_ÈÎe~?F7e@€E±Þ¤=¢Ñà?ª³µ@ k¾¨õÃ
E²ºC0´Dâ~ÉAqhÆ=†Šõ…FˆÛv20120908_00027_stKsb346@ën_Ìiðµ?Ra¢@€E²="B¬>Ò8•@S×
k¾²°!
E´'qD"sDáx)As©Â=ܸÒ…FˆÛv20120916_00169_stKsb346@ëo`cjB¿?@û@€E­="1Y?=÷F@2\n¾±©ü
E®^áC0ÓuDâÄBAsrU=µÜq…FˆÛv20120916_00171_stKsb346@ëo`fr/?LvÁ@€E¬¦Í=‹«¸@À`@>¸Rl¾±&é
E®'ÃDn˜Dáý²Asç=í!m…FˆÛv20120916_00361_stKsb346@ëoaè71?\6@€E³þ\=¬ˆ?ÈÁr@_\)o¾±©ü
E·¨=C1ôDâÊ=Autb=ëý…FˆÛv20120916_00363_stKsb346@ëoaë6	Q?PM0@€E´<==œ­ü?ð˜S@S×
i¾£×

E·â=Da²DâÝAtx'=öç…FˆÛv20120917_00050_stKsb346@ëo…|œ?%¯6@€E¡rì>F'>8½@2\m¾³¶F
E¢®C0¿}DâèöAs0=­¨~…FˆÛv20120917_00052_stKsb346@ëoˆÂn?*‹é@€E¡ØÃ=õ¼Ä>¥šu@™šo¾©xÕ
E¢<{D±ºDáÌåAsÈJ="
…FˆÛv20120918_00263_stKsb346@ëo¡Þ·@?po@€E"½\=ýéA@îÄ@E¸m¾µ?}
E•¸C1:^Dâä1Au³Ë>!Úï…FˆÛv20120918_00265_stKsb346@ëo¡â7
?YˆS@€E"î==Ÿ"X?҄h@b\o¾¨õÃ
E–5\DãDá•ÓAuÏ>48…FˆÛv20120929_00152_stKsb346@ëqtm:@?:m€@€Eº÷=§í¨=G¦ì@j=ql¾°£×
E½[šC0iºDâ¯}Avi=ÑX…FˆÛv20120929_00154_stKsb346@ëqwÆu›?0éh@€Eº…)=°ˆ>"l@o\)m¾Ã•
E½fD¾%DᖰAuã*=ìû…FˆÛv20120930_00045_stKsb346@ëqc(¹ˆ?B•ù@€E¥DR=¯¯Ô?ޅ@G®j¾¿|î
E§íHC0dDⲨAtýw=¼"t…FˆÛv20120930_00047_stKsb346@ëqg*{Õ?=Í@€E¥Øf=¸À@Ì@Që…n¾ÂJ
E¨®D­qDá‡Auü=ÝU…FˆÛv20121006_00078_stKsb346@ëqàyu?(è)@€E–ô\='þ0>ŠwÐ@N¸Ri¾ÍOß
E™îÍC0×LDⱺAvœæ=ÈF&…FˆÛv20121006_00080_stKsb346@ëqàÂÉ?'½@€E—I=¸‡Ð?ÚÉ@{m¾©xÕ
Eš¤DªDá'Atþ==ŽP…FˆÛv20130515_00710_stKsb346@덌"ÂB?‰ÄÂ@€E¯÷f=¶c@…FˆÛv20130515_00712_stKsb346@덌‡Õý"?cëw@€E¯Áf=˜%?ëó¸@˅n¾·KÇ
E²%
DÛDák}…FˆÛv20130715_00561_stKsb346@ë•$Q Ý?:¡—@€E°Ñ=öro=˜c,@‰ë…n¾bN
E²C0®DâÌ´A€Ž²>5¨Í…FˆÛv20130715_00563_stKsb346@ë•$%u°?Oõ÷@€E°ø>'nµ?O+à@Ž{o¾ŠÀƒ
E²~=D£ÏDáÀZA÷>,=x…FˆÛv20130716_01222_stKsb346@ë•H*"?*| @€E´q>8@,s'@æ{m¾"÷Ï
E¶C1¼¬Dâ™…FˆÛv20130716_01224_stKsb346@ë•H!mÔ?8[Ø@€E³ù
><—@ÓF@±G®o¾"t¼
Eµ½
D¸{Dá~V…FˆÛv20130723_00612_stKsb346@ë–("™m$?™¾Û@€Eqü=·	€…FˆÛv20130723_00614_stKsb346@ë–(%­¹Œ?‰œé@€EqÂ=¨e…FˆÛv20130729_00206_stKsb346@ë–ãöÆ?&@€EŸ×=Ê%L>¤q=@Š\E¾½p¤
EŸ*¸C0†%Dâ«A€Õ)>?x…FˆÛv20130729_00208_stKsb346@ë–ã¡ž0? ;Û@€EžÊ==³<8?(hs@g®n¾¬1
Ež¤D£DᒠA€>""Ã…FˆÛv20130731_00100_stKsb346@ë— ­ú¥?-N @€E£{¤=¦<…FˆÛv20130731_00102_stKsb346@ë— ÷±'?s¦Ý@€E¡v=¬ëü…FˆÛv20130810_00074_stKsb346@ë˜_/?>ÉÖ@€EÊ/×>®b@ñ(@¢=qm¾¬1
EΙ®C1.VDã*…FˆÛv20130810_00076_stKsb346@ë˜_"B72?O3@€EÊo×=Ö&?LÑ¢@¦ffl¾²°!
EÍôáDÈDâD…FˆÛv20130810_00466_stKsb346@ë˜cwò)ÿ?S´@€Ežß\>Y.vA)¸›@~¸Rm¾¯²
E¢¼öC1}qDâ˶A€¨g>}BQ…FˆÛv20130810_00468_stKsb346@ë˜c{kª?0+@€Ež˜=ø¿É?×&@†{q¾®{
E¢€DÅôDá 1A'×>Z@f…FˆÛv20130813_00296_stKsb346@ë˜Á³Iéƒ?^@€Eœt=çDN@ïTÛ@½p¤g¾¦éy
E  fC38"Dã܃…FˆÛv20130813_00298_stKsb346@ë˜Á·#BO?2š@€EœHÃ>
Ü¡?8"l@S×
n¾®{
EŸlÍD'	ÛDâ˜{AÏ®=í…FˆÛv20130822_00077_stKsb346@ë™ßl^}d?g%@€E¡Kö><at@t…B@©™šl¾­'h
E¢´=C0ÊÁDâó®…FˆÛv20130822_00079_stKsb346@ë™ßoµ_s?—@€E¡…><ž8?ÄS@S×
o¾¥`B
E¡…\D²-Dá××A€´ˆ>-{…FˆÛv20130822_00461_stKsb346@ë™â­KG|?1Û%@€E'çÃ=¾¹4@ʤE@¢áHh¾¢MÓ
E"¶fC1'ðDâµü…FˆÛv20130822_00463_stKsb346@ë™â°r>?0x9@€E'/…=¿8ü?€²@™šn¾¹X
E"y\D¥ôDኇA€vN>œ…FˆÛv20130903_00208_stKsb346@ë›c.®S»?]Õ@€E¼p=ÜW&…FˆÛv20130903_00210_stKsb346@ë›c1Ó\^?fƒ>@€E¼7{=®Â`?IyÖ@y™šn¾º^5
E¾Š)D ´DáçAQp>·ò…FˆÛv20130904_00318_stKsb346@뛂 Wîÿ?È@€E²H=¾-¸…FˆÛv20130904_00320_stKsb346@뛂£­ï'? xI@€E²o=y…FˆÛv20130905_00184_stKsb346@뛢Pœ.?#"E@€EÂbÍ=éb!?5³«@r\r¾Ÿ¾w
E¢RC0êÁDâœ{A…><¿
…FˆÛv20130905_00186_stKsb346@뛢S1°§?)Ù@€E…=ºQ?°ú¾@>{o¾œ¬
EÂÅD¸ZDá…ËA€t=à•	…FˆÛv20130906_00361_stKsb346@ë›ÂãÑ5½?X—º@€EÆåq=¡ŒÜ…FˆÛv20130906_00363_stKsb346@ë›ÂæÞ5Ö?fuÓ@€EÆ`š=ópp…FˆÛv20130917_00025_stKsb346@ëvò9?ÚQ@€EŽZ)=ÿ°@PÒ@r\m¾œ¬
ERC0>5DâtbAñ>Ï­…FˆÛv20130917_00027_stKsb346@ëy|óñ?³c@€EŽa=êÄÐ<áÔ@>¸Rj¾—P
EËšDÓDáfA€o=òür…FˆÛv20130929_00082_stKsb346@랟ÈIß?Ã4@€E­`×=à
Ô=Ðã|@~{<¾®{
E°‡ìC0¬JDâ«dAN>+…|…FˆÛv20130929_00084_stKsb346@랟ËT®?òÃ@€E¬')=¾,<8&¢@ˆo¾¯ 
E°\D¤¤Dá—ðAÀ>]\ä…FˆÛv20130930_00120_stKsb346@랿ù|8
?!–@€Eœ=)=àh<É7G@pj¾¤Z
E…C1´Dâ¤þAÕ>!q …FˆÛv20130930_00122_stKsb346@랿üÙD?qu@€E›Ç3=ÚRý?~#:@`o¾§l‹
EœÈD¨¬Dá‡+AÇ>̶…FˆÛv20131002_00174_stKsb346@럜úA?2¨Ý@€EÍ=ÍñT@ElÅ@záHM¾¯²
EŸv¸C0î˜D⣖A€lo>‰"ä…FˆÛv20131002_00176_stKsb346@럟48A?7Ò@€Eœì=ÃÕè?ª@¡™šm¾·KÇ
EŸÔ)Dœ¼Dád…FˆÛv20131012_00200_stKsb346@ë @å™r?<@€E¸š=êEÔ…FˆÛv20131012_00202_stKsb346@ë @èàyR?Kà@€E¸H
=×2ˆ?D9L@^{m¾"÷Ï
Eº"HDÉÃDáƒ3AHù=ôÎ…FˆÛv20131023_00056_stKsb346@롟«
ß?M¦—@€E²f×=ÃOò?ÏÙ@Œzáo¾ž5?
E¶&C1û#D⭚A'gg>N†b…FˆÛv20131023_00058_stKsb346@롟®`%/?Bìh@€E³¤=°(>'«@'\m¾¤Ý/
E·áD²DáôA'óâ>…è…FˆÛv20140622_00248_stKsb346@ë¿à©©w?hß@€EÁA=ðb:…FˆÛv20140622_00250_stKsb346@ë¿à¬¼ ­?sUþ@€EÁßÍ>H…FˆÛv20140627_00186_stKsb346@ëÀˆé§?š0q@€E?µ3=•ÇÈ…FˆÛv20140627_00188_stKsb346@ëÀˆ?,ç?½Uù@€E@¨ö=oDO…FˆÛv20140628_00866_stKsb346@ëÀ¨^ƒž[?u}[@€E'¬3=ÇRï…FˆÛv20140628_00868_stKsb346@ëÀ¨aíö"?c¥1@€E"øö=°ü0@‡@mp¤p¾½p¤
E…D£;DápBAž>1…FˆÛv20140629_00636_stKsb346@ëÀÄ,m¢?6ƒ@€Eò=þ">¡s*@€£×;¾ Äœ
E'e®C0dZDâ¿uAû@>5…¹…FˆÛv20140629_00638_stKsb346@ëÀÄ/Á¤%?F}@€E8=wº¸@Iœ	@¶ffp¾­V
E³HD¨þDá·+…FˆÛv20140705_00119_stKsb346@ëÁ–aê?o‰@€E©=žüô…FˆÛv20140705_00121_stKsb346@ëÁ™©ú?o£î@€E@)=~¸@…FˆÛv20140707_00208_stKsb346@ëÁÀÕ¼š¦? Žû@€E¯þ¸=ч?0=@«33C¾¯ 
E°ìöC0C×Dã
-…FˆÛv20140707_00210_stKsb346@ëÁÀØæáv?-B@€E°AR=ãÉN>}\@ŒÌÍl¾‹C–
E¯æÍD"+DáéÛAþ>TuÌ…FˆÛv20140707_00376_stKsb346@ëÁÂ7e?"¬@€E´
®=ªnt>#Ü@w
=i¾ A‰
EµHöC/æ¨Dâí¢A'¹G>Gϋ…FˆÛv20140707_00378_stKsb346@ëÁÂ:'î/?$ñ¨@€Eµ-š=»~˜<èV@^{p¾¤Ý/
E¶«\D ZDáÎA/Î>%uj…FˆÛv20140729_00025_stKsb346@ëÄ,"É?_GV@€E̍…>M)@.-@aG®f¾Å¸
EÉ°¤C/Ò-Dã%ãAq‹>Y:Ñ…FˆÛv20140729_00027_stKsb346@ëÄ_ô\?V¦Ú@€EÌ_Í>&eB?—ó"@w®h¾µ?}
EÈLD™ÓDá÷uA—¹>ƒy>…FˆÛv20140730_00073_stKsb346@ëğÕ
ˆª?wŒ@€E±š{=‡Ñ?Ìb‡@Ž{i¾¹X
E®`áC14þDã	?A"V[>"™¶…FˆÛv20140730_00075_stKsb346@ëğØ<â´?	‹@€E³\=º>‰>ÿ@pi¾ž5?
E¯æ=D²DáßmAƒ>>‹½……FˆÛv20140812_00599_stKsb346@ëÆD6U¬Û?#Bœ@€E1)=üÿø?͍@hQìj¾­V
E'Ý…C1jDâ©A¢V>!…FˆÛv20140812_00601_stKsb346@ëÆD9v7? 0+@€EË×=؇z?Y2i@‡
=n¾¬1
EÅÃD½hDá…Aè>=	}…FˆÛv20140824_00505_stKsb346@ëÇÄcñvÐ?Z‹@€EŸZ
=ÕÖÓ@ìQ;@˜m¾­V
E¢fC1'òDâ"A'âŸ>z
Æ…FˆÛv20140824_00507_stKsb346@ëÇÄgM ð?L
Ù@€Ež¬®=ÙùH@?Œ@¹™šm¾£Sø
E¢xáD¬ÝDáhb…FˆÛv20141005_00311_stKsb346@ë͸§{Ú?C
ã@€Eυ==Åó,?u±@¸£×o¾—
=
Eԗ
C1)yDâǾ…FˆÛv20141005_00313_stKsb346@ëÍ»»'3?9fz@€EÏQ{=Ç3¸;ô%+@ŏo¾ž¸R
EÔšD¶Dáƒ+…FˆÛv20150509_00498_stKsb346@ëè;}"«?Íø…@€E¹Þá=£8Ì…FˆÛv20150509_00500_stKsb346@ëè@ë²ì?¾òK@€E¹‰ö=˜¤|…FˆÛv20150730_00301_stKsb346@ëòAÚû^[?"'ï@€Eg)=9t…FˆÛv20150730_00303_stKsb346@ëòAÞdŽ?•R^@€E$\=›~…FˆÛv20150811_00227_stKsb346@ëóÁDšd?FÂÝ@€EYá=ÂÕÐ@oQ?@"(öK¾À
E\mìC0"DãéA}ÎÍ>E|W…FˆÛv20150811_00229_stKsb346@ëóÁÀ›?@
¢@€EY3H=©Ë¸@ªÎ@JáHm¾µ?}
E[fáD`åDâf^A|¬=ó².…FˆÛv20150811_00323_stKsb346@ëóÁÕoˆ¤?&n@€EZK×=½{ø…FˆÛv20150811_00325_stKsb346@ëóÁØÇ!<?'Ø@€EZ+q=qáh…FˆÛv20150901_00493_stKsb346@ëödFÿÄ?$Ëú@€E®Í=þ ý?F4@¸m¾¤Ý/
E³¿ÃC/|îDâCuAôx>[^Y…FˆÛv20150901_00495_stKsb346@ëödg°?)a/@€E®…>='°v@|(öm¾ Äœ
E²çDN¨Dá±ËA'W}>]¬—…FˆÛv20160710_00490_stKsb346@ìƒÏ° ?`[@€EzWš=¥-L?¹òº@…j¾° Å
ExÇ
C.9XDâTJA{?5>:&h…FˆÛv20160710_00492_stKsb346@ìƒÒ¹×?q‹à@€E{ü¸=¤ô,@b›@.{o¾¦ff
Ez©D`Dá+A{Ds>N=R…FˆÛv20170623_00781_stKsb346@ìI¥é£ó?låÎ@€Ežèq=á³y@¥­ @äzál¾«…
E¢äÍC1E¢Dâ¿3…FˆÛv20170623_00783_stKsb346@ìI©ˆn?‡@€EŸû==˜Âx…FˆÛv20170629_00460_stKsb346@ìIÂ'#Ü?!û%@€E ½Ã>dõ?ƒ÷@˜õÃm¾¦éy
E¢~öC/‡ðDâû}A"$>dÛ…FˆÛv20170629_00462_stKsb346@ìIÂNFŠ?á@€E ¬×>dN?q¬^@¦{l¾›"Ñ
E¡üDJÙDâ/3…FˆÛv20180326_00875_stKsb346@ìk‹²´'Ô?
"@€E°çš=äÙ?ZA@€Qìk¾£×

E±©ìC1	7DâêÙAŸN>Uêé…FˆÛv20180326_00877_stKsb346@ìk‹¶[>?¨¤@€E°éf>;´@'Ü@uh¾¡G®
E±…DouDâ(îAñ>?jB…FˆÛv20180524_01081_stKsb346@ìrèµNEÞ?Eí@€E¯-¤=Ò¾´@幊@§®k¾/
E²C2XDâ´Å…FˆÛv20180524_01083_stKsb346@ìrè¸ÙàÜ??B@€E®‰=Ʌ#@S
@…c¾¹X
E°c…DzÉDáõ`AÇò>4Aæ…FˆÛv20180525_00811_stKsb346@ìs66Î?˜@€E©ˆ
=rZ)…FˆÛv20180525_00813_stKsb346@ìs9Âÿo?¦]@€E©e×=9T…FˆÛv20180804_00709_stKsb346@ì{åsÖ˜?EÄË@€Eóì=Ç}\…FˆÛv20180804_00711_stKsb346@ì{åwV©?>ÔÏ@€EÛö=«hè>«t[@§\)n¾¥ãT
E'û×DhþDáº…FˆÛv20180812_00313_stKsb346@ì|áÝ¿¹?kiÝ@€Ešq=û42…FˆÛv20180812_00315_stKsb346@ì|á
2C?X@v@€E˜óR=¼8@É¢C@^{m¾œ(ö
E˜°fDeìDâ^˜Aiƒ>5µ…FˆÛv20180816_00201_stKsb346@ì}at9B—?½÷@€E…Éá=æêê@VJ@Ÿ
=s¾©ûç
Eˆ–fC/2òDâbAgÑ>^˜…FˆÛv20180816_00203_stKsb346@ì}awŒÿW?
ö@€E…þ{=÷0GA`Ž@lÌÍi¾ A‰
E‡Ò=D)Dáò¨A}w'>$9·…FˆÛv20180829_00151_stKsb346@ì&åâÈ?3¿@€Eš™==œ«Õ?x¿w@Ñë…u¾\)
E{®C/‰ºDâ7…FˆÛv20180829_00153_stKsb346@ì*mY?1ú"@€E™')=¡lì?¥'Ë@—\)k¾œ¬
E›‡
D9?DáÏ}AD>tû…FˆÛv20180901_00181_stKsb346@ì`ÍE]'?A"1@€E|ÆR=ÍMï@€÷í@±™šo¾šŸ¾
E3C0#DâØb…FˆÛv20180901_00183_stKsb346@ì`Ðs…‰?>«€@€E|ü=Ôš=‰¡@™™ši¾§ïž
E®Da7Dâ
hA'GÐ>")Q…FˆÛv20180908_00133_stKsb346@ì€@®C_P?;T³@€E¹Uö=ƟX?åë@ŒÌÍn¾¯ 
E¾…C/–‡Dâ^A€¯>3ö	…FˆÛv20180908_00135_stKsb346@ì€@±ä™?/væ@€E¹‡á=Ä
ü>NNd@˅m¾³33
E¾
RDI'Dẇ…FˆÛv20190827_00673_stKsb346@ì¬dpþU?™ÉJ@€EÛyš=©L…FˆÛv20190827_00675_stKsb346@ì¬dtò?ˆŠ4@€EܑH=o'¹

==> anc/pub_raw/L222_106_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  249 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ‹ó">]v20100407_00313_stKsb346@êÿÉ:Cà?9ñ@€EKÍ=ÉZÀÀÀÀÀÀÀÀ‹ó">]v20100407_00317_stKsb346@êÿÉ?²bh?5¶—@€E'š=ÙLzÀÀÀÀÀÀÀÀ‹ó">]v20100414_00400_stKsb346@ë¬̉0?@5õ@€E'{®=ó4ÀÀÀÀÀÀÀÀ‹ó">]v20100414_00404_stKsb346@ë¬%vÌæ?B @€E'›…='¬tÀÀÀÀÀÀÀÀ‹ó">]v20110512_00563_stKsb346@ë1Éи?¯¤@€E±®>©—ÀÀÀÀÀÀÀÀ‹ó">]v20110512_00567_stKsb346@ë1É1Åu?	l¸@€E°î3>|ÃÀÀÀÀÀÀÀÀ‹ó">]v20110726_00749_stKsb346@ë;'DΑ?pÞN@€E£|H=Ù(hÀÀÀÀÀÀÀÀ‹ó">]v20110726_00753_stKsb346@ë;'K¨â?l•"@€E£'>y·ÀÀÀÀÀÀÀÀ‹ó">]v20110821_00648_stKsb346@ë>bìÇ´4?]åƒ@€Esq=ŒôÔÀÀÀÀÀÀÀÀ‹ó">]v20110821_00652_stKsb346@ë>bó³üq?hìÍ@€Et0ö=Œ~ÀÀÀÀÀÀÀÀ‹ó">]v20110910_00225_stKsb346@ë@á2MD¬?9ÁØ@€EK
=ê]ÀÀÀÀÀÀÀÀ‹ó">]v20110910_00229_stKsb346@ë@á9fîÌ?7<Ö@€E?Ã=«ñ\ÀÀÀÀÀÀÀÀ‹ó">]v20110921_00143_stKsb346@ëB@[±'?"ó@€Ež´ö>|ÀÀÀÀÀÀÀÀ‹ó">]v20110921_00147_stKsb346@ëB@aç†b?ÎG@€Enf>
…ÄÀÀÀÀÀÀÀÀ‹ó">]v20111008_00373_stKsb346@ëD`êãsW?uÃy@€Eëá>{¸ÀÀÀÀÀÀÀÀ‹ó">]v20111008_00377_stKsb346@ëD`ñDÁ%?ƒµL@€E?>¼rÀÀÀÀÀÀÀÀ‹ó">]v20111009_00281_stKsb346@ëD€)V•ä?PbN@€E¢qÍ=—HÀÀÀÀÀÀÀÀ‹ó">]v20111009_00285_stKsb346@ëD€0»Ø?KÍ$@€E¡'…=FPÀÀÀÀÀÀÀÀ‹ó">]v20120312_00345_stKsb346@ëWéŸ/ې?†@€E²u=Ö_õÀÀÀÀÀÀÀÀ‹ó">]v20120312_00349_stKsb346@ëWé¥X¯o?.ª@€E±>¤=¿wlÀÀÀÀÀÀÀÀ‹ó">]v20120319_00315_stKsb346@ëXÈÜ3Ö?Rœh@€E¬J>d
¹ÀÀÀÀÀÀÀÀ‹ó">]v20120319_00319_stKsb346@ëXÈâ3¼?*$£@€E¬"š>PÎÀÀÀÀÀÀÀÀ‹ó">]v20120329_01200_stKsb346@ëZöHÇ?}Px@€E®t…=¨8ÀÀÀÀÀÀÀÀ‹ó">]v20120329_01204_stKsb346@ëZìF?UÈ@€E®™®=š/ÀÀÀÀÀÀÀÀ‹ó">]v20120402_00404_stKsb346@ëZ‡Üîé?¶@€E§"¤>*'ÀÀÀÀÀÀÀÀ‹ó">]v20120402_00408_stKsb346@ëZ‡ãŽe?Ø;@€E§¤q=û$IÀÀÀÀÀÀÀÀ‹ó">]v20120609_00376_stKsb346@ëcúÝò?\†œ@€E|JÍ=»?ˆÀÀÀÀÀÀÀÀ‹ó">]v20120609_00380_stKsb346@ëcŽO¹?5Ð@€EuJf=¯–ÀÀÀÀÀÀÀÀ‹ó">]v20120615_00472_stKsb346@ëcÅ
/ɜ?+E"@€E¦Î\=Ü*·ÀÀÀÀÀÀÀÀ‹ó">]v20120615_00476_stKsb346@ëcÅñ	?2ïÊ@€E¥n=éîaÀÀÀÀÀÀÀÀ‹ó">]v20120622_00552_stKsb346@ëd¦g	3°?,š±@€E‡_Í=ÓàÀÀÀÀÀÀÀÀ‹ó">]v20120622_00556_stKsb346@ëd¦o—èj?$­*@€E‡LR=åâÀÀÀÀÀÀÀÀ‹ó">]v20120628_00403_stKsb346@ëed¶°p¡?;ïß@€E"è¸>ÀÀÀÀÀÀÀÀ‹ó">]v20120628_00407_stKsb346@ëed¿89­?HU_@€E'¿Ã=ö–fÀÀÀÀÀÀÀÀ‹ó">]v20120703_00454_stKsb346@ëfý¿X›?GÒ@€Eq
=á<ÀÀÀÀÀÀÀÀ‹ó">]v20120703_00458_stKsb346@ëf\?ò?g@€Ep•š=ðë+ÀÀÀÀÀÀÀÀ‹ó">]v20120710_00129_stKsb346@ëfåK+?W¡@€E|f==ʃ¨ÀÀÀÀÀÀÀÀ‹ó">]v20120710_00133_stKsb346@ëf啹Ë=?L…s@€E~É=ÏÕ·ÀÀÀÀÀÀÀÀ‹ó">]v20120712_00454_stKsb346@ëg'ÔHq‰?cöN@€EŽ¶f=ªí<ÀÀÀÀÀÀÀÀ‹ó">]v20120712_00458_stKsb346@ëg'ÛE
¡?lÞp@€E=ϔ!ÀÀÀÀÀÀÀÀ‹ó">]v20120713_00487_stKsb346@ëgBáêp¢?$X@€EŠ\®=缍ÀÀÀÀÀÀÀÀ‹ó">]v20120713_00491_stKsb346@ëgBèdøþ?#·@€EŠÍ>(­ÀÀÀÀÀÀÀÀ‹ó">]v20120715_00766_stKsb346@ëg…Ú‹Kù?Xv@€Eg)=–¿ÀÀÀÀÀÀÀÀ‹ó">]v20120715_00770_stKsb346@ëg…à÷×h?LûU@€Eg¾)='ŠÀÀÀÀÀÀÀÀ‹ó">]v20120716_00463_stKsb346@ëg¢!65ò?xl,@€E•r3=y©`ÀÀÀÀÀÀÀÀ‹ó">]v20120716_00467_stKsb346@ëg¢'ʙí?‰\¹@€E—&š=¤­œÀÀÀÀÀÀÀÀ‹ó">]v20120717_00399_stKsb346@ëgÁ©2A?<5U@€EŸ==ÂsÀÀÀÀÀÀÀÀ‹ó">]v20120717_00403_stKsb346@ëgÁ¯´ž-?<
q@€EŸ2q=ÚªÜÀÀÀÀÀÀÀÀ‹ó">]v20120718_00372_stKsb346@ëgâ"`—ð?_¢í@€E³Ã>HÀÀÀÀÀÀÀÀ‹ó">]v20120718_00376_stKsb346@ëgâ)oI?N$#@€E±H>.†¯ÀÀÀÀÀÀÀÀ‹ó">]v20120722_00941_stKsb346@ëheÈ?^æ?q@€E'L=æ³ñÀÀÀÀÀÀÀÀ‹ó">]v20120722_00945_stKsb346@ëheÎ߁?ÉÙ@€E''=ÜØ÷ÀÀÀÀÀÀÀÀ‹ó">]v20120725_00370_stKsb346@ëhÃ?¼©?4x@€E¼ì=¢ÓäÀÀÀÀÀÀÀÀ‹ó">]v20120725_00374_stKsb346@ëhÃFãÔ¦?<Pm@€E÷
=¢ãŒÀÀÀÀÀÀÀÀ‹ó">]v20120726_00058_stKsb346@ëhà=kZí?%ý@€E¦Îf=¥Ì°ÀÀÀÀÀÀÀÀ‹ó">]v20120726_00062_stKsb346@ëhàCµÜñ?'Û´@€E¡H=©V ÀÀÀÀÀÀÀÀ‹ó">]v20120731_00081_stKsb346@ëin"Gx?6@€EŸH=Ås}ÀÀÀÀÀÀÀÀ‹ó">]v20120731_00085_stKsb346@ëit˜ƒD?YÞÜ@€EŸ5á=Ê
ãÀÀÀÀÀÀÀÀ‹ó">]v20120801_00147_stKsb346@ëi y"›‹?-4>@€Eu4á=é8ÊÀÀÀÀÀÀÀÀ‹ó">]v20120801_00151_stKsb346@ëi ¶‰i?@€EtSÃ=ÓQ°ÀÀÀÀÀÀÀÀ‹ó">]v20120804_00511_stKsb346@ëjøîý?'Ä*@€EŠ~3=r›_ÀÀÀÀÀÀÀÀ‹ó">]v20120804_00515_stKsb346@ëjþ¶»?{ï@€EŠâH=ÌxÀÀÀÀÀÀÀÀ‹ó">]v20120820_00303_stKsb346@ël¶S"?*²@€E‰ù\=è'NÀÀÀÀÀÀÀÀ‹ó">]v20120820_00307_stKsb346@ël¼oü?@€E‹	=Û<1ÀÀÀÀÀÀÀÀ‹ó">]v20120828_00169_stKsb346@ëm)µ»¹?dü©@€E¶g¸=¬Í(ÀÀÀÀÀÀÀÀ‹ó">]v20120828_00171_stKsb346@ëm-Ž€?O%!@€E·ö=¸9ŒÀÀÀÀÀÀÀÀ‹ó">]v20120828_00173_stKsb346@ëm0{]n?`AO@€E·ÆR=Ÿ°ÀÀÀÀÀÀÀÀ‹ó">]v20120905_00201_stKsb346@ënüp(‡?Y©Š@€E¤IÃ=»*ÀÀÀÀÀÀÀÀ‹ó">]v20120905_00203_stKsb346@ënÿƒ˜Ñ?hqw@€E¤G=üdÀÀÀÀÀÀÀÀ‹ó">]v20120905_00205_stKsb346@ën¢œ£?j‰§@€E¤ˆ¸=—V"ÀÀÀÀÀÀÀÀ‹ó">]v20120907_00294_stKsb346@ënBôš?>‹º@€E©]f=£þÀÀÀÀÀÀÀÀ‹ó">]v20120907_00296_stKsb346@ënB9ë?>R÷@€E©È=¤ÈÀÀÀÀÀÀÀÀÀ‹ó">]v20120907_00298_stKsb346@ënBr'?7@€Eªf=«Ò€ÀÀÀÀÀÀÀÀ‹ó">]v20120908_00031_stKsb346@ën_ÓmöS?-øþ@€E±ˆ=³dHÀÀÀÀÀÀÀÀ‹ó">]v20120908_00033_stKsb346@ën_Öºý?@$·@€E±­ì=×¹ÀÀÀÀÀÀÀÀ‹ó">]v20120908_00035_stKsb346@ën_Ú&ýp?4¸œ@€E²9q=È"ŒÀÀÀÀÀÀÀÀ‹ó">]v20120916_00175_stKsb346@ëo`l@»1?GWÈ@€E­Tš=b€ÀÀÀÀÀÀÀÀ‹ó">]v20120916_00177_stKsb346@ëo`nõ?DæK@€E­˜…='ÊÌÀÀÀÀÀÀÀÀ‹ó">]v20120916_00179_stKsb346@ëo`qw–å?=A¶@€E®Tf=¦óÈÀÀÀÀÀÀÀÀ‹ó">]v20120916_00367_stKsb346@ëoañ<é??e°
@€E´Î¤= ÞìÀÀÀÀÀÀÀÀ‹ó">]v20120916_00369_stKsb346@ëoaó÷ÿ+?i@€E´¸=šbÔÀÀÀÀÀÀÀÀ‹ó">]v20120916_00371_stKsb346@ëoa÷í'?cMÞ@€E³ª)=–@!ÀÀÀÀÀÀÀÀ‹ó">]v20120917_00056_stKsb346@ëo{ƒ.?7"0@€E¢3>
}	ÀÀÀÀÀÀÀÀ‹ó">]v20120917_00058_stKsb346@ëo'û‰? ¨×@€E¢.>^ÃÀÀÀÀÀÀÀÀ‹ó">]v20120917_00060_stKsb346@ëo–.p?…@€E¢&q>
'ùÀÀÀÀÀÀÀÀ‹ó">]v20120918_00269_stKsb346@ëo¡è—n?Q@ž@€E–Ô¤=šÀÀÀÀÀÀÀÀ‹ó">]v20120918_00271_stKsb346@ëo¡ì
šG?T4k@€E—ºq=ÍðÀÀÀÀÀÀÀÀ‹ó">]v20120918_00273_stKsb346@ëo¡ï" ?Cc@€E˜rá>3ÀÀÀÀÀÀÀÀ‹ó">]v20120929_00158_stKsb346@ëq~½	á?+Êf@€Eºú
=ª{ÄÀÀÀÀÀÀÀÀ‹ó">]v20120929_00160_stKsb346@ëqò£Ì?&ùþ@€E»…=¨
àÀÀÀÀÀÀÀÀ‹ó">]v20120929_00162_stKsb346@ëq…Z<·?-óT@€E»
=ÚÝÀÀÀÀÀÀÀÀ‹ó">]v20120930_00051_stKsb346@ëqmÅó?8kL@€E¥Äá=³WœÀÀÀÀÀÀÀÀ‹ó">]v20120930_00053_stKsb346@ëqq/bn?>ñ@€E¥¾R=¼ÝÀÀÀÀÀÀÀÀ‹ó">]v20120930_00055_stKsb346@ëqt_ÎG?@ù@€E¥î3=ÆÁ±ÀÀÀÀÀÀÀÀ‹ó">]v20121006_00084_stKsb346@ëqà$‹?› @€E˜I×=ÄœÀÀÀÀÀÀÀÀ‹ó">]v20121006_00086_stKsb346@ëqà'2Ԕ?-c@€E˜¿Í=¹
XÀÀÀÀÀÀÀÀ‹ó">]v20121006_00088_stKsb346@ëqà*p?jOg@€E™5R>"3÷ÀÀÀÀÀÀÀÀ‹ó">]v20130515_00716_stKsb346@덌Ž9¹µ?Y¾'@€E²g=×y5ÀÀÀÀÀÀÀÀ‹ó">]v20130515_00718_stKsb346@덌'`»?DÎ@€E³v×=s¯ÀÀÀÀÀÀÀÀ‹ó">]v20130515_00720_stKsb346@덌"€4ï?z"	@€E³¥Ã=à&±ÀÀÀÀÀÀÀÀ‹ó">]v20130715_00567_stKsb346@ë•$ 7™?HX˜@€E±ZÍ=õD ÀÀÀÀÀÀÀÀ‹ó">]v20130715_00569_stKsb346@ë•$#íZŒ?E}]@€E²Ã>ZªÀÀÀÀÀÀÀÀ‹ó">]v20130715_00571_stKsb346@ë•$'³?Aô°@€E²e>)†ßÀÀÀÀÀÀÀÀ‹ó">]v20130716_01228_stKsb346@ë•H(_¥W?8*±@€E´fì>—¼ÀÀÀÀÀÀÀÀ‹ó">]v20130716_01230_stKsb346@ë•H+ôà'?8Ä5@€E´-ö>L•ÀÀÀÀÀÀÀÀ‹ó">]v20130716_01232_stKsb346@ë•H/œÉ?9uœ@€E´¸>ÿ*ÀÀÀÀÀÀÀÀ‹ó">]v20130723_00618_stKsb346@ë–(,¦|+?¡í{@€Er,ö= íXÀÀÀÀÀÀÀÀ‹ó">]v20130723_00620_stKsb346@ë–(/† ?–¶@€ErQ3=×aÀÀÀÀÀÀÀÀ‹ó">]v20130723_00622_stKsb346@ë–(2© x?˜MØ@€Erm
=ñFÞÀÀÀÀÀÀÀÀ‹ó">]v20130729_00212_stKsb346@ë–ã¨JÕ?›@€EžÊH=°×tÀÀÀÀÀÀÀÀ‹ó">]v20130729_00214_stKsb346@ë–㫇r¦?5ۏ@€EŸ")=¨ðAÀÀÀÀÀÀÀÀ‹ó">]v20130729_00216_stKsb346@ë–ã¯.×.?(ÿ³@€EŸXH=¢.´ÀÀÀÀÀÀÀÀ‹ó">]v20130731_00106_stKsb346@ë— p÷9?.â@€E•7š=Ö¸ÀÀÀÀÀÀÀÀ‹ó">]v20130731_00108_stKsb346@ë— °1a? ÝE@€E™É=¸;DÀÀÀÀÀÀÀÀ‹ó">]v20130731_00110_stKsb346@ë— 
^S?y†@€E˜¤®=Åk,ÀÀÀÀÀÀÀÀ‹ó">]v20130810_00080_stKsb346@ë˜_™ñ]¦?S@@€EÌÌá>ö5ÀÀÀÀÀÀÀÀ‹ó">]v20130810_00082_stKsb346@ë˜_?y?tˆ@€EÍ
>AFÀÀÀÀÀÀÀÀ‹ó">]v20130810_00084_stKsb346@ë˜_ Cw#?@›c@€EËîš=ÙUPÀÀÀÀÀÀÀÀ‹ó">]v20130810_00472_stKsb346@ë˜cŠ3 ?,"‹@€EžŠ\=혫ÀÀÀÀÀÀÀÀ‹ó">]v20130810_00474_stKsb346@ë˜c"¬,?*äú@€Ež2…=ê±ðÀÀÀÀÀÀÀÀ‹ó">]v20130810_00476_stKsb346@ë˜c‡é=œ?(3|@€EžG…>ÀÀÀÀÀÀÀÀ‹ó">]v20130813_00302_stKsb346@ë˜ÁÕ<ã5?#¼@€E˜â\=ïßÏÀÀÀÀÀÀÀÀ‹ó">]v20130813_00304_stKsb346@ë˜Áجäû?u@€E˜m==íÁÀÀÀÀÀÀÀÀ‹ó">]v20130813_00306_stKsb346@ë˜ÁÛô‡ý?Q"Ï@€E˜¨>™BuÀÀÀÀÀÀÀÀ‹ó">]v20130822_00083_stKsb346@ë™ßv\Î7?(b"@€E¡æá>2ôÀÀÀÀÀÀÀÀ‹ó">]v20130822_00085_stKsb346@ë™ßy•Ã ?8	@€E¢2>9+ïÀÀÀÀÀÀÀÀ‹ó">]v20130822_00087_stKsb346@ë™ß|ä¢W?!@€E¢0¸>$žVÀÀÀÀÀÀÀÀ‹ó">]v20130822_00467_stKsb346@ë™â·RŒÀ?-`‹@€E'4Í=ÕÛgÀÀÀÀÀÀÀÀ‹ó">]v20130822_00469_stKsb346@ë™âºXv9?*…ƒ@€E'Cö=­¥ÀÀÀÀÀÀÀÀ‹ó">]v20130822_00471_stKsb346@ë™â½˜'Ý?79º@€E'r=­úÀÀÀÀÀÀÀÀ‹ó">]v20130903_00214_stKsb346@ë›c8Šu?mö9@€E¼Ú)=ÇépÀÀÀÀÀÀÀÀ‹ó">]v20130903_00216_stKsb346@ë›c;2@D?g"Ã@€E½
¸=ªÐÀÀÀÀÀÀÀÀ‹ó">]v20130903_00218_stKsb346@ë›c>I1!?Vá´@€E½E3=éînÀÀÀÀÀÀÀÀ‹ó">]v20130904_00324_stKsb346@뛂ªq°?"ù@€E²P®=™[tÀÀÀÀÀÀÀÀ‹ó">]v20130904_00326_stKsb346@뛂­LÊ?yÕÅ@€E²5¸=¼¼ÿÀÀÀÀÀÀÀÀ‹ó">]v20130904_00328_stKsb346@뛂°Wï?‹¾û@€E²šì=¿ÜÀÀÀÀÀÀÀÀ‹ó">]v20130905_00190_stKsb346@뛢Y~ —?#q!@€EÃÍÃ=ÜøÞÀÀÀÀÀÀÀÀ‹ó">]v20130905_00192_stKsb346@뛢\±"?!m~@€EĤ=Ê7üÀÀÀÀÀÀÀÀ‹ó">]v20130905_00194_stKsb346@뛢`3çŽ?N›@€EÄG\=ë+ ÀÀÀÀÀÀÀÀ‹ó">]v20130906_00367_stKsb346@ë›ÂíYý?WG@€Eŧ×=«f(ÀÀÀÀÀÀÀÀ‹ó">]v20130906_00369_stKsb346@ë›Âð=B?I
¬@€EÆ=¼ô,ÀÀÀÀÀÀÀÀ‹ó">]v20130906_00371_stKsb346@ë›ÂóQ5Ó?E`'@€EÆq>"ÀÀÀÀÀÀÀÀ‹ó">]v20130917_00031_stKsb346@띀Tß*?hÿ@€EŽ¼==ñ­ÂÀÀÀÀÀÀÀÀ‹ó">]v20130917_00033_stKsb346@띃ƞŠ?rÛ@€EFR=ݝþÀÀÀÀÀÀÀÀ‹ó">]v20130917_00035_stKsb346@띇=+Z?Ð@€ESH=ƵÀÀÀÀÀÀÀÀ‹ó">]v20130929_00088_stKsb346@랟ѲtÝ?•µ@€E«X{=Î
÷ÀÀÀÀÀÀÀÀ‹ó">]v20130929_00090_stKsb346@랟ÔÙÆ°? º@€E« H=ðßÀÀÀÀÀÀÀÀ‹ó">]v20130929_00092_stKsb346@랟Ø3¼?êF@€Eªë=°›ÀÀÀÀÀÀÀÀ‹ó">]v20130930_00126_stKsb346@ëžÀ~? ?d"@€Ež
\=á§ÀÀÀÀÀÀÀÀ‹ó">]v20130930_00128_stKsb346@ëžÀäø?€@€EžÒ{=Ý	ÀÀÀÀÀÀÀÀ‹ó">]v20130930_00130_stKsb346@ëžÀ
MÎ?–œ@€Ežà3=ה ÀÀÀÀÀÀÀÀ‹ó">]v20131002_00180_stKsb346@럥–¢™?HC^@€Eœ¼=ãóuÀÀÀÀÀÀÀÀ‹ó">]v20131002_00182_stKsb346@럨|[?4ã@€Eœ¸3>öÀÀÀÀÀÀÀÀ‹ó">]v20131002_00184_stKsb346@럫'Àb?5î§@€Eœþ{=ÊÍ¿ÀÀÀÀÀÀÀÀ‹ó">]v20131012_00206_stKsb346@ë @ï÷W??®^@€E¸:×=ÞT.ÀÀÀÀÀÀÀÀ‹ó">]v20131012_00208_stKsb346@ë @òd¬'?6"u@€E¸ˆ{=é,BÀÀÀÀÀÀÀÀ‹ó">]v20131012_00210_stKsb346@ë @õy‰"?=öñ@€E¹'ö=鸝ÀÀÀÀÀÀÀÀ‹ó">]v20131023_00062_stKsb346@롟´Ó¡¨?[/$@€E´?)= xôÀÀÀÀÀÀÀÀ‹ó">]v20131023_00064_stKsb346@롟·Õߛ?_›@€E´Ìq=ØîÀÀÀÀÀÀÀÀ‹ó">]v20131023_00066_stKsb346@롟»©K?W¦J@€E´ï
=ªíÀÀÀÀÀÀÀÀ‹ó">]v20140622_00254_stKsb346@ë¿à³7È?`ü5@€EÂã=ÐÒ½ÀÀÀÀÀÀÀÀ‹ó">]v20140622_00256_stKsb346@ë¿à¶I˜z?sž§@€EÃ{>cFÀÀÀÀÀÀÀÀ‹ó">]v20140622_00258_stKsb346@ë¿à¹¢?t—@€EÄ =>¸+ÀÀÀÀÀÀÀÀ‹ó">]v20140627_00192_stKsb346@ëÀˆFgî?™8q@€E@Gì=‡·ÀÀÀÀÀÀÀÀ‹ó">]v20140627_00194_stKsb346@ëÀˆ~{[?œ©@€E?ú)=›GÀÀÀÀÀÀÀÀ‹ó">]v20140627_00196_stKsb346@ëÀˆ¸&Í?§œ@€E@ä=•ü|ÀÀÀÀÀÀÀÀ‹ó">]v20140628_00872_stKsb346@ëÀ¨h±i?Ix@€E‡='×\ÀÀÀÀÀÀÀÀ‹ó">]v20140628_00874_stKsb346@ëÀ¨kü'È?M¿@€EˆLÍ=¶*ØÀÀÀÀÀÀÀÀ‹ó">]v20140628_00876_stKsb346@ëÀ¨o$/à?_'6@€E‰]¸=}üAÀÀÀÀÀÀÀÀ‹ó">]v20140629_00642_stKsb346@ëÀÄ6éñ¡??¡‡@€E¹3=£.´ÀÀÀÀÀÀÀÀ‹ó">]v20140629_00644_stKsb346@ëÀÄ:hé?)Y@€ECá=Е"ÀÀÀÀÀÀÀÀ‹ó">]v20140629_00646_stKsb346@ëÀÄ=מ?C±B@€E¦¤=¬GdÀÀÀÀÀÀÀÀ‹ó">]v20140705_00125_stKsb346@ëÁ &ün?wÊ­@€E˜í="óÜÀÀÀÀÀÀÀÀ‹ó">]v20140705_00127_stKsb346@ëÁ£ŒÍ?u/œ@€E›…=¨üœÀÀÀÀÀÀÀÀ‹ó">]v20140705_00129_stKsb346@ëÁ¦¾ñ?pXh@€EœÂá="îTÀÀÀÀÀÀÀÀ‹ó">]v20140707_00214_stKsb346@ëÁÀߍ™±?4@€E°F=Ã5ÔÀÀÀÀÀÀÀÀ‹ó">]v20140707_00216_stKsb346@ëÁÀâÌHC?á
@€E°<š>ZIÀÀÀÀÀÀÀÀ‹ó">]v20140707_00218_stKsb346@ëÁÀåørB?'L@€E°•3=ñ³¯ÀÀÀÀÀÀÀÀ‹ó">]v20140707_00382_stKsb346@ëÁÂA•á?>Ʊ@€Eµñ…=¢±ØÀÀÀÀÀÀÀÀ‹ó">]v20140707_00384_stKsb346@ëÁÂDòÈà?0?Ë@€E³<==ӐÀÀÀÀÀÀÀÀ‹ó">]v20140707_00386_stKsb346@ëÁÂHÝò?-º@€E°á×=®¤õÀÀÀÀÀÀÀÀ‹ó">]v20140729_00031_stKsb346@ëÄè™Ý?\â@€EË0š=î\-ÀÀÀÀÀÀÀÀ‹ó">]v20140729_00033_stKsb346@ëÄ
'?[0ž@€EÊօ>*ïÎÀÀÀÀÀÀÀÀ‹ó">]v20140729_00035_stKsb346@ëÄ;d…?Z•š@€EÉê=ÐwÍÀÀÀÀÀÀÀÀ‹ó">]v20140730_00079_stKsb346@ëğÞÑlD?.xÿ@€E´R=ÓëÔÀÀÀÀÀÀÀÀ‹ó">]v20140730_00081_stKsb346@ëğáä&?y'@€Eµ…=ÃgŒÀÀÀÀÀÀÀÀ‹ó">]v20140730_00083_stKsb346@ëğå k/?òñ@€E±üá=7pÀÀÀÀÀÀÀÀ‹ó">]v20140812_00605_stKsb346@ëÆD@EO•?..û@€E†)=°¨(ÀÀÀÀÀÀÀÀ‹ó">]v20140812_00607_stKsb346@ëÆDCW˜˜?¤D@€E½)=ì;ãÀÀÀÀÀÀÀÀ‹ó">]v20140812_00609_stKsb346@ëÆDFŒ's?#_g@€EøÃ=´'LÀÀÀÀÀÀÀÀ‹ó">]v20140824_00511_stKsb346@ëÇÄmòìò?Gº@€Ež*ì>H*ÀÀÀÀÀÀÀÀ‹ó">]v20140824_00513_stKsb346@ëÇÄq,]V?P±@€EÆq=Ï¥	ÀÀÀÀÀÀÀÀ‹ó">]v20140824_00515_stKsb346@ëÇÄt{§ì?J¾]@€Ež=È!LÀÀÀÀÀÀÀÀ‹ó">]v20141005_00317_stKsb346@ëÍÂ
Œ ?/S@@€EÏ:=½ÞôÀÀÀÀÀÀÀÀ‹ó">]v20141005_00319_stKsb346@ëÍÅH?=0@€EÏ{=ǜ8ÀÀÀÀÀÀÀÀ‹ó">]v20141005_00321_stKsb346@ëÍÈ(ó¿?D)þ@€Eζá=ÀÀÀÀÀÀÀÀ‹ó">]v20150509_00504_stKsb346@ëèJ
Àx?©ûÿ@€Eº)=–I¡ÀÀÀÀÀÀÀÀ‹ó">]v20150509_00506_stKsb346@ëèTR\?»è@€EºÂ=±ÀäÀÀÀÀÀÀÀÀ‹ó">]v20150509_00508_stKsb346@ëèXì"?°ø¾@€Eºp\=Ç4ÀÀÀÀÀÀÀÀ‹ó">]v20150730_00307_stKsb346@ëòAæB—?ƒÃQ@€EžH=¯ÂHÀÀÀÀÀÀÀÀ‹ó">]v20150730_00309_stKsb346@ëòA鏅ï?8˜@€E¯H=Ô*·ÀÀÀÀÀÀÀÀ‹ó">]v20150730_00311_stKsb346@ëòAí1ø?Ž»@€Eí{=žÔÀÀÀÀÀÀÀÀ‹ó">]v20150811_00233_stKsb346@ëóÁ"2å†?E=¼@€EX'=…XÀÀÀÀÀÀÀÀÀ‹ó">]v20150811_00235_stKsb346@ëóÁ%-¬6?`¢½@€EYã®=–ŸØÀÀÀÀÀÀÀÀ‹ó">]v20150811_00237_stKsb346@ëóÁ(hÏw?a™@€EYàf=­óøÀÀÀÀÀÀÀÀ‹ó">]v20150811_00329_stKsb346@ëóÁߍ:?r7Ž@€E\ùH>'ÃÀÀÀÀÀÀÀÀ‹ó">]v20150811_00331_stKsb346@ëóÁâ+8"?€8.@€E\ºf=Œ ÀÀÀÀÀÀÀÀ‹ó">]v20150811_00333_stKsb346@ëóÁåMQ—?"8Ü@€E\œ>ðÀÀÀÀÀÀÀÀ‹ó">]v20150901_00499_stKsb346@ëöd§×?.#7@€E¯
ö>¤ÀÀÀÀÀÀÀÀ‹ó">]v20150901_00501_stKsb346@ëöd9¼å?6c@€E®éÃ=ŞÞÀÀÀÀÀÀÀÀ‹ó">]v20150901_00503_stKsb346@ëöd$éC?=qU@€E®´=ðý]ÀÀÀÀÀÀÀÀ‹ó">]v20160710_00496_stKsb346@ìƒÚ2PŠ?zuÉ@€EzW×=Üxx>˜¹?G®h¾©xÕ
E|ç3Ds)D–qA7ÊM=7Ù‹ó">]v20160710_00498_stKsb346@ìƒÝí5ù?fè@€Exòf=¹Î4ÀÀÀÀÀÀÀÀ‹ó">]v20160710_00500_stKsb346@ìƒáÀx?l±È@€E}ú)=Ÿ' >ô˕?£×
f¾˜b	E®DôW
D—X"A7Ð<½w%‹ó">]v20170623_00787_stKsb346@ìI®ØUA?$¹@€E¡)=‹È(>ˆrŸ?´zág¾¯ 
E¡¥HDr'ìD–²AxšN>¯C‹ó">]v20170623_00789_stKsb346@ìI±È?ŒG@€E¡1š='<ÀÀÀÀÀÀÀÀ‹ó">]v20170623_00791_stKsb346@ìI´.P?ƒ?M@€E ãì=ªÛ`?v~?ï\)f¾ A‰	E¡=3Dô"åD—]/Axž=Î>¦‹ó">]v20170629_00466_stKsb346@ìI±Òö?;Â@€E¡)>ð@"¯|@õÃc¾\)
E çÃDrÌ)D–·®Auî'=˜|å‹ó">]v20170629_00468_stKsb346@ìIÂ=(U?ý˜@€E¡R=Ü®PÀÀÀÀÀÀÀÀ‹ó">]v20170629_00470_stKsb346@ìIÂÖU?xX@€E¡PÃ=þ(+>®…N@ £×1¾ß;	E ­\Dô¡D—ÃAvtS=µ¤7‹ó">]v20180326_00881_stKsb346@ìk‹¼]ž—?çg@€E°þf=½ ?p¿²@z=qh¾'ñª
E±ìDrÒòD–ăA‡‡Ø>kÚ,‹ó">]v20180326_00883_stKsb346@ìk‹¿
F?€@€E±r®=ÝÇ?¦
@€õÃ+¾s¶F
E±"š@'`BD—}A…ò_>'·‹ó">]v20180326_00885_stKsb346@ìk‹Á¸F®?O@€E±°á=Ä?Ü@CŒ@|(öf¾ˆ´9	E±3Dô´bD— BA‡Ý">ŽÐ‹ó">]v20180524_01087_stKsb346@ìrè¿E?¥?=v…@€E®é)=íkÄÀÀÀÀÀÀÀÀ‹ó">]v20180524_01089_stKsb346@ìrèÂm°?P«¶@€E¯á=¼ÔTÀÀÀÀÀÀÀÀ‹ó">]v20180524_01091_stKsb346@ìrèÅÃÎÌ?Ujå@€E®š=ä&5ÀÀÀÀÀÀÀÀ‹ó">]v20180525_00817_stKsb346@ìs@'7|?·"ï@€E§Ü®=~™—ÀÀÀÀÀÀÀÀ‹ó">]v20180525_00819_stKsb346@ìsBòS?œÖÍ@€E¨ZH=r¥ÀÀÀÀÀÀÀÀ‹ó">]v20180525_00821_stKsb346@ìsFqo?™ï'@€E©\=®«ÀÀÀÀÀÀÀÀ‹ó">]v20180804_00715_stKsb346@ì{å~Å?R-Ë@€Ez=ÛŒÀÀÀÀÀÀÀÀ‹ó">]v20180804_00717_stKsb346@ì{åXZ4?NãS@€EÀ=°ã<ÀÀÀÀÀÀÀÀ‹ó">]v20180804_00719_stKsb346@ì{å"Î5Ø?HðŒ@€E'H=ÔÝ^ÀÀÀÀÀÀÀÀ‹ó">]v20180812_00319_stKsb346@ì|ágì£?ˆu@€E™Ñ==¥‡ÀÀÀÀÀÀÀÀ‹ó">]v20180812_00321_stKsb346@ì|ábӊ?xÿú@€E˜ã)>"µÊÀÀÀÀÀÀÀÀ‹ó">]v20180812_00323_stKsb346@ì|á]?p!÷@€E˜]3=Ÿ@hÀÀÀÀÀÀÀÀ‹ó">]v20180816_00207_stKsb346@ì}a}òÔÉ?w—@€E†==âÚH>¿ÿª@=p¤g¾'J
E†!3DrxD–Ž-AŠ	x>boU‹ó">]v20180816_00211_stKsb346@ì}a"hÅf?	ìL@€E…ª=ýÅÀÀÀÀÀÀÀÀ‹ó">]v20180829_00157_stKsb346@ì0º˜?2Ïë@€E˜õš=œ=lÀÀÀÀÀÀÀÀ‹ó">]v20180829_00159_stKsb346@ì3µÿ×??z7@€E™= ¬ÀÀÀÀÀÀÀÀ‹ó">]v20180829_00161_stKsb346@ì6È®Û?B•È@€E™VÍ=‹³ÀÀÀÀÀÀÀÀÀ‹ó">]v20180901_00187_stKsb346@ì`×uýÞ?JýÙ@€E€0)=¸	øÀÀÀÀÀÀÀÀ‹ó">]v20180901_00189_stKsb346@ì`Ú9g*?VFt@€E€Ó3=¦ªÀÀÀÀÀÀÀÀ‹ó">]v20180901_00191_stKsb346@ì`݄U?J© @€E€Ì=ÌT…ÀÀÀÀÀÀÀÀ‹ó">]v20180908_00139_stKsb346@ì€@¸("?7|@€E¹¸q=ÒAåÀÀÀÀÀÀÀÀ‹ó">]v20180908_00141_stKsb346@ì€@»#7?)ih@€E¹ï¸=é¬"ÀÀÀÀÀÀÀÀ‹ó">]v20180908_00143_stKsb346@ì€@¾ÿ—?;Ðm@€E¹Ã3>"IÀÀÀÀÀÀÀÀ‹ó">]v20190827_00679_stKsb346@ì¬dyÙà²?ż•@€EÜÕ)=Ñ:ÜÀÀÀÀÀÀÀÀ‹ó">]v20190827_00681_stKsb346@ì¬d|ú‡?¦@€EݛÍ=Ÿ¾ÀÀÀÀÀÀÀÀ‹ó">]v20190827_00683_stKsb346@ì¬dô½?«œ@€EÝp3=w«@ÀÀÀÀÀÀÀÀ

==> anc/pub_raw/L222_107_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  206 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             εk}äv20100520_00871_stKsb330@ë, ´+?gï@€E–ˆš>Ž,@îɽ?'\g¾²-E"L¸DÀòDÒ-HAa´r=«@εk}äv20100520_00873_stKsb330@ë,µ3©?a|â@€E—Há>*æxB!¿@áHV¾¤ZE"»\DÉÛDÐê¨εk}äv20100805_00422_stKsb330@ëõÀ¡p?Pê£@€E™W®>Å0?7$ ?'ë…f¾›¥ãE"}3DÁ,DÒFòAcé:<ó~ÿεk}äv20100805_00424_stKsb330@ëùÂ~•?FR[@€E—u=Û[‹εk}äv20100809_00546_stKsb330@ëE¨àÿŠ?*e0@€Erq…=Ñ
?>S?¸Qìh¾²-Ei`{DÁ-DÒ+Adÿ<ánèεk}äv20100809_00548_stKsb330@ëE¬§s!?'ÂR@€Eq~¸=ӁA.#ã@g
=d¾œ(öEfîD́DÐüjAaà8=y²xεk}äv20110724_00484_stKsb330@ë:å¸Ën?8¢Ã@€E™ì=>\ë@
o@:=qd¾—
=E—XöD¾ sDÐ,jAJÆ®<»}+εk}äv20110724_00486_stKsb330@ë:å»»W"?3¾m@€Eš¦R>T2p?2@Vffd¾s¶FE–†¤D
a'Dύ?AJÏå<ÆÐεk}äv20110805_00737_stKsb330@ë<f¿x»Ô?EÞë@€E©Ì×=§Úd=OŠz?¬ÌÍg¾©ûçE§)D¾…DÐ'TAF£1<tFVεk}äv20110805_00739_stKsb330@ë<f Hµ?Kðl@€E©®=¨äˆ>I~æ?®{a¾£SøE¦töD
#–DÎíãAF¶Â<d=εk}äv20110813_00447_stKsb330@ë=e½pù??VB@€E—ú…=í-#?®J?ýp¤a¾¥`BE"q×D¾'DÐoAD…Á<evεk}äv20110813_00449_stKsb330@ë=eÀæ¡?IM@€E˜-=ñsÆ<C±P?®{b¾˜"uE"Ô=D
$¼DÏJAD 
<[Ûεk}äv20110901_00378_stKsb330@ë?Á1è?9>@€EÁ~)=öÂH@vAs@%¸e¾¦éyEÀê{DÂVfD̼RAAÊ<¶žZεk}äv20110901_00380_stKsb330@ë?Á5T€`?)ís@€EÀ¸á=°$˜>£~/?ð£×d¾¬1E¿2RD©üD˚wA@f"<)iεk}äv20110911_00288_stKsb330@ëA/Ím\?kkÉ@€Eªƒì=¬F|>lÁ‹?áG®g¾£×
E©CqDÂÅDÌ׍A>y3< ]jεk}äv20110911_00290_stKsb330@ëA3)'—?Cs@€E«{=¢vt>æðð?å¸e¾¦ffE¨}šDvéD˅ÛA>&ë<\±εk}äv20110926_00383_stKsb330@ëBâ~ªà"?˜ð•@€E؜\=hª0?͸#?8Qìh¾¶E¢EØ,¸D¬DÌbéA;žì=%}vεk}äv20110926_00385_stKsb330@ëBâÿÏY?'+M@€EØZ×=±Ax<çT/?Tzáf¾­'hEÕÿqDRDËm¢A;"'<²Gþεk}äv20120225_00636_stKsb330@ëUëg;£?+c¼@€E°"3>-ãB])BQzá\¾½ó¶E¼HD¾ÅìDÏÜsεk}äv20120225_00638_stKsb330@ëUë'|T?@€E±
=ÖtìAã6"AªáHd¾›"ÑEõ…D	²áDϲ¨εk}äv20120312_00381_stKsb330@ëWêª@?5*d@€E«ÿq>æ/εk}äv20120312_00383_stKsb330@ëWê¿$î?5e@€E¬B3>,,²εk}äv20120318_00579_stKsb330@ëX©½Áy?."@€E¥Y¸>Œ>εk}äv20120318_00581_stKsb330@ëX©ÀãõÞ?"׫@€E¦=Í=ŗóεk}äv20120319_00351_stKsb330@ëXɦä†?>H@€E§¶>" —εk}äv20120319_00353_stKsb330@ëXÉ!»Y?&H@€E§Œ…=ü¾εk}äv20120401_00119_stKsb330@ëZho¶F?0¥¶@€Eµ:
=øxuεk}äv20120401_00121_stKsb330@ëZhÆ}}?-Z@€E¶eš=Úðεk}äv20120606_00504_stKsb330@ëb¦£Ÿa°?]üŠ@€Eˆýö=ž­Xεk}äv20120606_00506_stKsb330@ëb¦§•Ug?_ú~@€E‰´)>&˜.εk}äv20120610_00708_stKsb330@ëc)ihú?!j@€E‡´¸=Â#Dεk}äv20120610_00710_stKsb330@ëc)4#É?5@€E‡ð=á½üCHò½BÌÍe¾šŸ¾E…D^˜Dˏðεk}äv20120615_00712_stKsb330@ëcÇA;Sé?+':@€E'o>0õB5Õ½B…e¾Ÿ¾wE›=D©ÛDÌkDεk}äv20120615_00714_stKsb330@ëcÇE[‰"?$àk@€E'f\=ø~¤εk}äv20120617_00446_stKsb330@ëd	‰Üb?W|@€Ez¥®=ªULεk}äv20120617_00448_stKsb330@ëd
Z<?Tlß@€Ez"á=ŽŽLεk}äv20120620_00693_stKsb330@ëdf¢÷F? …‡@€EaGq="4,>
Y?\g¾Å¡ËEst¤DÂ^fD̛¾Aïå=/ý®εk}äv20120620_00695_stKsb330@ëdf§/ï²?ƺÃ@€EcÇÃ=Ÿ‹¬>·NM?ØQìW¾ËC–Eq…DrÑD˨ZAµ7=#[~εk}äv20120703_00886_stKsb330@ëfp*
?,lN@€E~'ì>Ôεk}äv20120703_00888_stKsb330@ëf=ÿj?,é@€E}q×=®5Ôεk}äv20120705_00945_stKsb330@ëfFÑáµ?sÒq@€EV'=>:A>¸Rþ@Æffg¾®{Er73DÂ&DÍqεk}äv20120705_00947_stKsb330@ëfFÏà?_£g@€EXX{= ntεk}äv20120713_00751_stKsb330@ëgF
H?!nÞ@€E'Ç×=™ εk}äv20120713_00753_stKsb330@ëgFPÛ??s¬@€EƒÄH=›Ø<εk}äv20120714_00329_stKsb330@ëga^€É"?r9l@€E'
=|Œεk}äv20120714_00331_stKsb330@ëgaa»û?wùt@€E'ˆ3=‡÷εk}äv20120715_00118_stKsb330@ëg€•Ê†?tÅ<@€EI=>)W?¸À@ìzág¾µ?}EŸú¤DžÁDÌkεk}äv20120715_00120_stKsb330@ëg€™/…?aUâ@€EX\=•_ˆεk}äv20120716_00103_stKsb330@ëgŸ^J£'?`Û @€E™>ÞÍεk}äv20120716_00105_stKsb330@ëgŸa`È?c»'@€Eš{=¯‰0εk}äv20120717_00927_stKsb330@ëgÅðq¨?W"§@€E–óR>jjεk}äv20120717_00929_stKsb330@ëgÅóÏut?T-`@€E—á>{Òεk}äv20120718_00708_stKsb330@ëgåàO?8÷@@€Eª§Í=ç[C×g)Ad£×i¾¥`BE±OìDÂnD̃–εk}äv20120718_00710_stKsb330@ëgå1³?3"@€E«sH=§vxεk}äv20120719_00511_stKsb330@ëhõJ$;?mÎV@€E±ñ)=›üxεk}äv20120719_00513_stKsb330@ëhøŒ^?kç@€E²LR=Êȟεk}äv20120721_00199_stKsb330@ëhC·ÁT?>Rì@€E¥æ
="D$εk}äv20120721_00201_stKsb330@ëhC»<×w?7ÂÙ@€E¥ÿö=ÀFtεk}äv20120721_00655_stKsb330@ëhGUCHª?7ö#@€E¤Zq>ƒ©@ˆ¸FAÇë…g¾¯²EÚm×DÂ4öD̒εk}äv20120721_00657_stKsb330@ëhGX}j9?;ËÙ@€E¤Íá>†Õεk}äv20120725_00178_stKsb330@ëhÁŸÙª?wh9@€E'œH=°e4@$Û@¶ffc¾¸ÔþEŸ|D®DÌεk}äv20120725_00180_stKsb330@ëhÁ£Bî?€Uƒ@€E"Í=Ð/…εk}äv20120726_00658_stKsb330@ëhå2,¨U?w"¾@€Exö=×ú´εk}äv20120726_00660_stKsb330@ëhå5i¾à?"/b@€E{)=lz?c¢Ž@g®e¾¾vÉE‹‡
D±yDËÂAA2=l[εk}äv20120731_00465_stKsb330@ëi'"%ì¤?E/@€Ejyì=¸¯¸εk}äv20120731_00467_stKsb330@ëi'—…Ã#?<œ@€Ei9š=¢†èεk}äv20120801_00316_stKsb330@ëi¡ü©©‡?ë:@€EaE×=®C4εk}äv20120801_00318_stKsb330@ëi¡ÿü¯¾?ªœ@€Ea‰ì=Õ*¦εk}äv20120804_00259_stKsb330@ëjÕw`?d›­@€E…=ÿ³εk}äv20120804_00261_stKsb330@ëjØÁ''?j N@€E…ú\=»ÿlεk}äv20120811_00156_stKsb330@ëjáN¼­?¥gF@€E'.®=Ž
ð>¦Ä?¼(öc¾´9XE˜›3DŸDDÌEAp÷=6÷Èεk}äv20120811_00158_stKsb330@ëjáQCêf?–£ã@€E'ÒÃ=þYεk}äv20120814_00583_stKsb330@ëkC¸ç­y?Gá~@€EˆÇ\=³K0εk}äv20120814_00585_stKsb330@ëkC¼W?8$ò@€Eˆé{=ºS¼εk}äv20120816_00247_stKsb330@ëk*åìÙ?˜ÅÚ@€EVOq>~Vï>i"|@JáHg¾²-Eaó®D‹®ḊðA•= L	εk}äv20120816_00249_stKsb330@ëk.YI?—–ð@€EVï×=sqεk}äv20120822_00091_stKsb330@ëlC¢‰"?"ùÁ@€E|FÍ=µËεk}äv20120822_00093_stKsb330@ëlC¥y+?|2Z@€E|¸=¡¿ðεk}äv20120823_00226_stKsb330@ëlaV4tÒ?;©@€EnYH=zÚðD֔AÜ£×f¾«…E€>fD‹×DÌ8‹εk}äv20120823_00228_stKsb330@ëlaYbLP?6¯@€En®=•Oàεk}äv20120905_00129_stKsb330@ënPà¶?Yl8@€E¦5=JB¬ÁÿAQp¤e¾±©üE«\D¸RDÌDJεk}äv20120905_00131_stKsb330@ënTèë?Pˆ™@€E¦iš="0εk}äv20120905_00417_stKsb330@ën¿¼ÞÃ?v$y@€EžÃ={¯?M7r@u¸g¾½p¤E¨ƒ3DƒdDÌ^A6á=žεk}äv20120905_00419_stKsb330@ënÂÒ"!?€@É@€Ež'ö=‰ïœεk}äv20120917_00368_stKsb330@ëo'|ª?5+ð@€E¥|®=Œ˜εk}äv20120917_00370_stKsb330@ëo'ýW"?,U¾@€E¤Þ®=²˜Uεk}äv20121001_00176_stKsb330@ëqAº+?I?+§|@€E©ã¤=øgεk}äv20121001_00178_stKsb330@ëqA¾%)°?=Zå@€Eªqf=Õgεk}äv20121013_00103_stKsb330@ër¿ÿ©2ê?s€Ã@€E¤S=ä>εk}äv20121013_00105_stKsb330@ërÀÉÉb?Kãd@€E¤1f=¤#üεk}äv20130705_00156_stKsb330@ë"ßæzƒ?Zôa@€Eb
=¥ç|>g'¤@•ÂJ¾¬‹DE™D­/DËÅôA(ŒŒ<ÉL!εk}äv20130705_00158_stKsb330@ë"ßéÖîd?h«@€Eì=ÔÒp>úœl@žffd¾Ä›¦Ež·®D©ËDÌdA(n<ÁNªεk}äv20130715_00109_stKsb330@땏_ƒô?&+¥@€E¦ˆš=Êzxεk}äv20130715_00111_stKsb330@ë•'™Ë? ôã@€E¦‰f=Ðçÿεk}äv20130730_00243_stKsb330@ë—Ök¡å?Aj@€E²®=°öp?¡!­@(öH¾½p¤E¸¤áDÃ!?DË
A)5S<È`¨εk}äv20130730_00245_stKsb330@ë—Ù¹Tu?)ì8@€E³
ì=ÑÐ~<¾|?Ýp¤c¾—PE´lfDH1DÌ*wA)hâ<£Ÿεk}äv20130730_00627_stKsb330@ë—	¤S²?;÷@€E)ì=ºh?£çA€=qf¾®{E¡E…D‡DÌ>oεk}äv20130730_00629_stKsb330@ë—ÝÎÓ?
ž¬@€Ej3=¿°Hεk}äv20130804_00344_stKsb330@뗡zѸ?$ˆj@€E¤=æšεk}äv20130804_00346_stKsb330@뗡~(>ã?Ýì@€Eœô=¡Ø@GzA"(öd¾° ÅE±È=DñªDÌ`εk}äv20130811_00326_stKsb330@똃(Ý¿c?lˆy@€E"Ïf=ŒÄ˜?;¹D?У×d¾¹Û#E"®fD€DÌyÃA*^1=•rεk}äv20130811_00328_stKsb330@똃,Wçž?Yº}@€E"\=–šœ?àڎ?¾¸Re¾ ÄœE'××D»ÇDËÌA*Ȓ=Üεk}äv20130812_00149_stKsb330@똠œrs?i@€E¢Z3=ÀèØεk}äv20130812_00151_stKsb330@똠 ÇZó?å«@€E ã
=òғεk}äv20130813_00230_stKsb330@ë˜Áš¶Ð?%FS@€E˜$ö=Ç
D?1àB@ø£×h¾¤ZEŸUÃDÃ[ßDË6εk}äv20130813_00232_stKsb330@ë˜Á>4Ä?)Õ@€E™Ã=ÍZ@:«GA_\)e¾ž5?E¤bDŸ®DÌ5Xεk}äv20130827_00108_stKsb330@ëšÂg"¸?.,·@€E­_š=ÀÓl>¢")A*¸R\¾°£×E²t)D¾ÉDÌ{εk}äv20130827_00110_stKsb330@ëšÅÛ[Ü?$ @€E­Â
=¿=\?ûÅ@õp¤f¾¸ÔþE¹EHD	XDËÿmεk}äv20130827_00492_stKsb330@뚃Q‡fç?ãŽ@€E¯
=ÏRu@@A\g¾¹Û#E¶óHDÂa'DÌ}εk}äv20130827_00494_stKsb330@뚃TØ.«?d@€E®õ¸=ó©–@OÖA0zác¾ºáHEºÄDË×D˱εk}äv20130919_00156_stKsb330@ë`Š-E?r"@€E†:H=ÝFT>Nêl?У×g¾½p¤EŠ®=DÂw;DÌ\öA-}!=Oεk}äv20130919_00158_stKsb330@ë`‡ø‡?ŠøÍ@€E†$á>.\?u ?½p¤d¾«E‡qDÐDËɉA-î@<£\3εk}äv20130920_00252_stKsb330@띁Væ5ÿ?IPw@€E|>==×Üt>™»º@XõÃf¾¬1Eƒ(ÍDÂsðDÌOßA-9|<®Õ©εk}äv20130920_00254_stKsb330@띁Z.Î?I:ß@€E|'=œ+	@U¾Ì@zác¾¥`BE!®D¼ÝDË®A-Ÿâ<jûÞεk}äv20130925_00252_stKsb330@ëž!¯n­ˆ?#ùI@€E¦Î
=Þa?ԏÝA(öf¾¦éyEªS\DÂs¾DÌNεk}äv20130925_00254_stKsb330@ëž!²›³¥?Ðþ@€E¦ßH=ã¸6@">f@àQìc¾±©üE®]×D¾úD˳…εk}äv20131002_00252_stKsb330@ëŸI"Ά?A¼ó@€EŸö='ÿ>¼P@P£×f¾ÀE£ã\DÂVéDÌO;A.hœ< "yεk}äv20131002_00254_stKsb330@ëŸLš²ô?B•'@€EŸ))=Ö°?o(Ó@Y™šd¾Ç+E¤Á3D¬)D˨¼A.
t<‹déεk}äv20131003_00182_stKsb330@ëŸ!IL??("Æ@€EŽ¸=¶éÄ=ÆO:@ÂáHU¾¶E¢E'¦öDÂS–DÌ1ãεk}äv20131003_00184_stKsb330@ëŸ!L?"ê?)‡é@€EŽ'
=É]õ?90@­p¤c¾±©üE"HD¸¤DË«çεk}äv20131005_00252_stKsb330@ëŸaX6ø»?"/@€E®æq=¨ÜÜ@k'?³33f¾° ÅE¯YqDÂ>-DÌAãA.åV=#÷Ûεk}äv20131005_00254_stKsb330@ëŸa[LFÕ?–98@€E®ª\=‡Íp?Ѝ?Tzáb¾¬‹DE®h¤DÐbDË ÕA/ï='¼εk}äv20140318_00350_stKsb330@ë³é>uñõ?y…@€EŸ])=ŸÑd>g.?Ó33f¾«E¡#3DÂdZDË­šA9þ€<âExεk}äv20140318_00352_stKsb330@ë³éAÁ[U?u«@€EŸ•ö=¥¤@
â?•Âf¾©ûçE Ø=DQ7DËÿ®A9Íå<ª®&εk}äv20140320_00591_stKsb330@ë´+qq:?j>@@€E²s=Üy˜?Œ$Ã?œ(öe¾œ¬EµW3DDËþ‡A:¸J<·º,εk}äv20140320_00593_stKsb330@ë´+t̓?p#'@€E²ý{=ƒB =óée?£×e¾™™šE´\DPDÌA:hW<¨¸Êεk}äv20140528_00602_stKsb330@ë¼ÇŠ$v'?dB@€EŠÚ…=à`d=•vD?½p¤f¾¬1EŽ=DÂÇTDËǾA?+u<³õœεk}äv20140528_00604_stKsb330@ë¼Ç†ü3?'BÁ@€E‹áR=Ÿ§T?¼K"?W
=f¾«EŒ¡3DõÃDÌ"A>ë~=ðεk}äv20140604_00638_stKsb330@뽤ª"bü?¿¼@€Ew­Ã=Ãù`@xÁ@p¤d¾°£×E€ÎDŠÙDÌüA?:<ÕÑ~εk}äv20140604_00640_stKsb330@뽤­§Î?0]@€Exë3=þWÌ<ü›A@ˆõÃe¾¥ãTEšDÂoDÌ´A?%Q<Í‹εk}äv20140605_00766_stKsb330@ë½ÅpÄ~?6˜r@€EwÙ×=ô2ì=Ñw?ã×
d¾¤ZE{d)D‹DÌšA?n*<œØεk}äv20140605_00768_stKsb330@ë½Åsï%'?4§	@€ExÙ×=ÐÁ3<ÔM‡?œ(öd¾å`Ewo\DÁ'D̃A?E<\³Gεk}äv20140608_00703_stKsb330@ë¾%/&3E?.È>@€E˜Î)=Ι/@W@hõÃd¾¶È´E›§…D–ND̲A@ªÔ<Ë֔εk}äv20140608_00705_stKsb330@ë¾%2½?$ªÉ@€E™;Í=æd9?#¥?˅d¾›¥ãEšÌáDÀöDËÿøA?À=<>6εk}äv20140616_00281_stKsb330@ë¿"Aëw³?§¡@€E½§®>:¸?'Î+?B\I¾Á‰7E¾õ®D‰DËòwA@°='Ýëεk}äv20140616_00283_stKsb330@ë¿"E"‰m?u5'@€EÀÑ
=¼ÈÔ?´Ï×?¾¸Rd¾Ÿ¾wEÁDǾDÌ+×A@BT< eZεk}äv20140618_00871_stKsb330@ë¿f·çQ?sè"@€E­½{=Ž'\?ÜBË?Ž{d¾«E¬DÂzòDÌ)A@9ð=¢Íεk}äv20140618_00873_stKsb330@ë¿fºƒÉú?wéË@€E®)q= >kÁ"?@c¾¹XE¬
DöúDËÕÛA@NŒ<°Nùεk}äv20140621_00692_stKsb330@ë¿ÅFô€Æ?|@€EŽ`Í>cÑ?®;€@†¸R=¾ A‰EiìD£ÇDËüÕA@@.<Ä¥—εk}äv20140621_00694_stKsb330@ë¿ÅJeI0?LÈ@€E×=úGE?íÖ@U¸e¾›¥ãEF=DúáDÌžA@Zv<œ9'εk}äv20140622_00878_stKsb330@ë¿æ`	Às?EÒi@€E™Sf=¼ï(@Ä?ٙš<¾—
=E—cÃD¢DËù'A@¢<ŽW`εk}äv20140622_00880_stKsb330@ë¿æcsøu?0ù	@€E›)=¥à@J@\)e¾¡G®E˜1…DTDËûðA@g;<?šεk}äv20140628_00896_stKsb330@ëÀ¨±Ê?Œ,V@€EŠ7\=˜ß?§üK?Ôzáh¾Ü¬E‹mqDÂX9DÌk–AA¨=IiØεk}äv20140628_00898_stKsb330@ëÀ¨µ1ä?…78@€E‹q¤= rT>ÑÉ]?aG®c¾½ó¶E‰óqD°DË­ªAA!¯<ÔMεk}äv20140705_00149_stKsb330@ëÁÎxÆ?[ÆP@€E˜[==ƒH¤?žŽ‹@¸e¾¯²E—ÉqDÂ`DÌ5AA¿Œ<ݸεk}äv20140705_00151_stKsb330@ëÁÑɦ¨?a=@€E›ö="Y$?aV¢?¬ÌÍe¾µÂE›ñ\DIDÌmAATÌ<®Tεk}äv20140707_00118_stKsb330@ëÁÀßÖë?_V@€E­í=ã×?ePÏ@QìW¾Ê=qE²gšDÂK+DÌyAA(ž<³¿µεk}äv20140707_00120_stKsb330@ëÁÀ·Ç?HI[@€E®¸×>!`'@
4t@\ÌÍd¾·ÎÙE²P¤DuDÌ"áA@Ÿ<ªvεk}äv20140707_00598_stKsb330@ëÁÄ×¹æ?Mp@€E§l…>ÜÏ=h(|@ffff¾¢ÐåE©û×DÂ|DÌF¨AAâÍ<Îm5εk}äv20140707_00600_stKsb330@ëÁÄVÏÅ?ï9@€E¨)>ø>?Pó@ˆQìd¾'ë…E§¨áDà!DÌBAAò†<×{|εk}äv20140731_00007_stKsb330@ëÄ¿C¨˜?"ùJ@€E½{R>)¬3=*Ԍ?G®e¾º^5E¾à=DŸ¦DÌ3¾AC¿=!εk}äv20140731_00009_stKsb330@ëÄ¿FߝŠ?w˜%@€E¾ê
=¨!à>{ác?0£×f¾ž5?E¿6{DÉËDÌ+ÇACƒþ<ñK¹εk}äv20140731_00055_stKsb330@ëÄ¿£¿ÝÑ?"rÉ@€E©H=û¿>5°?c×
h¾µÂE«¤D'oDÌQqACž:=ÉËεk}äv20140731_00057_stKsb330@ëÄ¿§
›d?˜uŠ@€Eªðá>ÔQ?Œ,?:áHf¾ÑhsE¬=DÈ!DÌB°AC´Ì=o?Ðεk}äv20140813_00190_stKsb330@ëÆ`í÷"Í?a@€E£?š=¹/?—x;@AG®g¾¬‹DE£éÃDÂÎDÌéAD€Z<ÉAÆεk}äv20140813_00192_stKsb330@ëÆ`òWU§?²›@€E¤
¤=¨(>¤ï@1G®d¾®{E£=×Dr°DÌ8AD–'<«Eεk}äv20140920_00297_stKsb330@ëË#mõs?8‹™@€E£Ã®=Å>Ý@Ý4@áHf¾¯²E¤yìDÂ6°DÌI/AGU=<½"Œεk}äv20140920_00299_stKsb330@ëË#r˜™?Aîƒ@€E¤3=ÖÑ@G,?™™še¾¬‹DE£é×DÅDË­‰AGHÓ<l¦
εk}äv20140922_00295_stKsb330@ëËc'©?J€"@€E£×{="jˆ?Ar¹?Î{h¾° ÅE¤-3DÂH¤DÌaôAGÒÚ<¬y:εk}äv20140922_00297_stKsb330@ëËc×ç?\–@@€E¤Ã=ŽËd>›ð?°£×f¾²-E£\Dn¨D˦AGÒ[<–Rεk}äv20150509_00600_stKsb330@ëè¤SA?1­@€E²Øq=¡¦œ?Ž×ã? e¾²-E´†RD‡ÇDÌwA`@´<²7Þεk}äv20150509_00602_stKsb330@ëè©""~?-%€@€E´Ñ×== >ÖX*?ue¾å`EµÀ¸D{¶DÌÅA_ºø<Šìεk}äv20150712_00271_stKsb330@ëðÊÜÍv?{<?@€E–Ä)=™¼ì@):?p£×d¾·KÇE˜È{DÂdJDÌ)qAhFý=..ùεk}äv20150712_00273_stKsb330@ëðÎDÞ?"-^@€E–ܤ='ú?¹F"?n{e¾²-E—}DaDÌ#–Ag0]=6X³εk}äv20150712_00839_stKsb330@ëðˆbŸ²?a©Ý@€Eˆâ\>Ã¥>"«8?hõÃh¾±&éE‰,¤DÂ"éDÌl!Agž—=2¬Úεk}äv20150712_00841_stKsb330@ëð‹­ó™?m¢@€E‰:=Çê^?6¼—?¢\f¾»dZE‰˜áD9ºDˤAfy¾=œ-εk}äv20150806_00436_stKsb330@ëó""4 ?GÅ@€E¹=®»Ì@
6E?Ž{h¾¢ÐåEµ¤DÂä¬DÌ3dAiHÕ<à˜%εk}äv20150806_00438_stKsb330@ëó"—fÁ?J.ú@€Eº6f='°0>%×?‡®d¾™™šEµnRDèöDËÃuAi>r<ÏÙöεk}äv20150811_00353_stKsb330@ëóÂçî'?eŸz@€EU¼)=›T?"åÊ?0£×h¾»dZEQôRDÂÌRDÌ+–Aj¤ý=r^εk}äv20150811_00355_stKsb330@ëóÂր«?"çD@€ETð==·Æ>Äb?'\c¾ÃoER${DÒ^D˕ºAj.X=g?Cεk}äv20150813_00151_stKsb330@ëô.?®l?/¹4@€Ez`==Íڎ>œøZ?Y™š_¾«Exæ=DÂò DÌFAjž<¶'Ëεk}äv20150813_00153_stKsb330@ëô0ù,Q?7‡@€EzLá>x? ±?\(öd¾Ÿ¾wEwڏDô)DËÒ-Aié<<¦àÔεk}äv20150817_00209_stKsb330@ëô?
È?;Џ@€E{=Óá>aá(?¨õÃi¾µÂE€³3DÂÒ%DÌ3}Aj+á<èq³εk}äv20150817_00211_stKsb330@ëôBÍm?>ðH@€EÎ{=ŀí>'U?}p¤c¾ ÄœEß
DÞ¸DË·ÇAj+Ñ<¿{+εk}äv20150915_00067_stKsb330@ëø :?BV@€E¦Îì=´AØ?"–<?\h¾«E¤¢áDÂñªDÌ"°Alk=Ý%εk}äv20150915_00069_stKsb330@ëø ­ï½?¹š@€E¦æ¸=ºÅ´?¹¿?Ñë…c¾ˆ1'E£øRDýÃD˨´Am)S=‰Ñεk}äv20160718_00463_stKsb330@샇ÁoÌ?Sµ›@€EŒÄ{>ך>u8<?Š=qg¾›¥ãERDÂÇðD̘Au5=›Lεk}äv20160718_00465_stKsb330@샋M)?Pý°@€E#q>Q=4~w?…¸e¾\)E‹ÿ\Då¢DÌ
áAtµþ=7	εk}äv20160719_00343_stKsb330@ì¢,φ»?ôí@€EJ
=¿Ù$?&&Ì?¯\)f¾¢MÓE)qDž^DÌ$œAt]=ݕεk}äv20160719_00345_stKsb330@ì¢09X¼?Aß@€Erì>	b?÷.?\d¾§l‹EY×DÀ!DÌÓAtÌ«='ìεk}äv20170622_00266_stKsb330@ìHá!«k©?VØù@€E³îq=¦_ß>ù°@õÃ2¾¨õÃE· )DÂßDÌ_¾A<ؙ<ÙÚ.εk}äv20170622_00268_stKsb330@ìHá$™F?ZKú@€E´®Ã="©¨?Òçf?ž¸Re¾š¬Eµ[×DÙyDËî¨A<Ô3<'Ìoεk}äv20170629_00394_stKsb330@ìIÁž®Ñå?Á@€E¤´ì=ü‰εk}äv20170629_00396_stKsb330@ìIÁ¡eZÎ?¤@€E¤Ö¸=Ö9B<·Ä@Që…e¾«…E¨Û3D¸DËôÝA<2Œ<•—;εk}äv20180415_00530_stKsb330@ìn¯Ö‡a?ˆ1²@€EßÕ¸>('þ@‰¯o?ç®g¾·ÎÙEâ½
DÃ3DÌ_DA/'Ÿ=!Wεk}äv20180415_00532_stKsb330@ìn²Ñ¿?–{@€EßÒá=Í[>?݇?}p¤f¾±©üE᳚D¹DË݁A/eÁ<´é^εk}äv20180524_00967_stKsb330@ìrçć^Y?!¬¢@€E°¿>Zë>Žl@Ã×
f¾­VE¶lÍDÃüDÌH1εk}äv20180524_00969_stKsb330@ìrçǁNI?&L@€E²®Í>_>ˆÙº@z=qc¾˜"uE³'qD1DËÎNA0§U<¢‹εk}äv20180524_01375_stKsb330@ìrë&?žÏ@€E²Wì=²K@?cS@ҏ\f¾«…E·O®DÂÿDÌ\εk}äv20180524_01377_stKsb330@ìrë@k«?›@€E³¡
=ÀLÈ?έð@ýp¤e¾©xÕE½RD-ÓD˚=εk}äv20180804_00547_stKsb330@ì{ぃD?Ø@€EžÁö=†;°@mv?W
=f¾«…EŸˆDîD̏A3Îï='Váεk}äv20180804_00549_stKsb330@ì{ã"}ÈÙ?ˆñO@€EŸ9H=—ÞH?=D?…¸c¾«…E U®DçD˵A3Ô+<ëüεk}äv20180809_00175_stKsb330@ì|h"ôL?Þã@€E¦3=É?.G@ÚáHg¾½ó¶E²ÔöDÃ3}DÌ&°εk}äv20180809_00177_stKsb330@ì|k_t…?í@€E¦ôq=áÏ=ÜZ@†¸Re¾¦éyE«ošDãDˤRA3ÀF<žü εk}äv20180816_00135_stKsb330@ì}`ïqØ5?Á¥@€E›¸=úƒè>ráA
=f¾¸QìE‹'DÃDÌ_ßεk}äv20180816_00137_stKsb330@ì}`òªLD?#ÔÃ@€E'=¿'¬>¹(@|(öc¾¸QìEŠ™®D"°DËÑPA4À<fdεk}äv20180818_00159_stKsb330@ì}¡Œ†€ã?BÈ@€E‡Ï\=ÇÀ]εk}äv20180818_00161_stKsb330@ì}¡ƒü#? @€EˆdH=þÊ<Ñ@¨õÃc¾®{E'N)D`D˽'εk}äv20180826_00379_stKsb330@ì~£[Ý×?7Â#@€E'=ÆJ<>'ž6@®h¾ÔzáE™ÁDÂå¢DËû…A4Ø®<·[óεk}äv20180826_00381_stKsb330@ì~£^ÿyó?5²Í@€E'#
=½°$?m4W@"záf¾µÂE•zDÕDË3A5;:<Ã	Eεk}äv20180828_00211_stKsb330@ì~áT˜‰?"­Ä@€E"Fq=Ú¼¶?Oº@­Âg¾¯ E™P¸DÂíªDÌεk}äv20180828_00213_stKsb330@ì~ᦗ¯?(.k@€E"´®=Õ1A>;j@]p¤c¾ª~úE™FfDòD˔1A5Ÿì<ˆï«εk}äv20180901_00115_stKsb330@ì`2>±l?\0ˆ@€Evÿ\=œpÀ?±Ó?ù™š5¾±©üE}{DÂÜ1DÌSçA6ó<ÍÝεk}äv20180901_00117_stKsb330@ì`5xÒû?c'¨@€EwèR=h8>Ùß?Ž{e¾¥ãTEx¨öDÉXDËÍHA5¾a<e|εk}äv20190814_00559_stKsb330@ìªÅ=똕?i™S@€Eµ6q="@¸>—ë?‡®f¾§ïžE±úáDÃ/mDÌÒwA[çI=€¿εk}äv20190814_00561_stKsb330@ìªÅ@å£]?mŠ@€Eµlš=Ó±e?ç¸~?J=qe¾¯²E±—×D±ºDÌb‡A[!=ˆW

==> anc/pub_raw/L222_108_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:14
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="203">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:47">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  203 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:14' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ¤¿J÷ôv20100407_00307_st  Ksb346@êÿÉ2I-Æ?IÔ°@€Eó¸=ÕûPACÜ\@Ä(ök¾"záE¢,ÍDcD÷Û3v20100407_00307_stA-®<#×
?¿!Î!ÁA-²-?Ф¿J÷ôv20100407_00317_st  Ksb346@êÿÉ?²bh?5¶—@€E'š=ÙLzB"E@Îff&¾'ñªEž×®D°9Aº|îv20100407_00317_stAY <Ý/?ßéf×ÁÀ?€ÀàAY ?िJ÷ôv20100414_00394_st  Ksb346@ë¬=Xü??)—@€E'4f=š€LASŠ@G®m¾"÷ÏE"ešDß…D÷YÓA0Îw<8öSv20100414_00394_stA/¡Ë<#×
?·´/Ô,0ÁA/¡Ë?Ф¿J÷ôv20100414_00404_st  Ksb346@ë¬%vÌæ?B @€E'›…='¬t                  ÀÀøÀÀ€Àø¤¿J÷ôv20100809_00652_st  Ksb332@ëF¸½ÆÊ?K‰·@€E°=ç|v20100809_00652_stA÷Ï<#×
?ýëw¾m%ÁA‡?Ф¿J÷ôv20100809_00654_st  Ksb332@ëF¼Eö¯?;—˜@€E')Í=ÜRàv20100809_00654_stA?}<#×
?Ì實¿DŽÁA¸?Ф¿J÷ôv20100813_00577_st  Ksb332@ëÅāå?@+\@€E‡¤ì=ïkv20100813_00577_stA?}<#×
?¡Ãk{ÿjçÁAhs?Ф¿J÷ôv20100813_00579_st  Ksb332@ëÅÇô
~?6éÂ@€Eˆç)=ÉØv20100813_00579_stA—<#×
?ȅÊ×bå'ÁAo?Ф¿J÷ôv20110512_00557_st  Ksb346@ë1Éo
O?y@€E¯ä¤>E¢>8'ï@2\m¾ÒòE¯TöD"3\DïÏABÁµ<›ëè                  ÀÀøÀÀ€ABÁµ?"}}¤¿J÷ôv20110726_00495_st  Ksb332@ë;%M"Ȃ?$€¤@€E˜k=ä^p? 3?Տd¾‹C–E˜¦RCˆžDø€‹AOW†< ;5                  ÀÀøÀÀ€AOW†?"f ¤¿J÷ôv20110726_00497_st  Ksb332@ë;%P—d?1†@€E™,H=óÇñ>±9@ £×0¾ÔýôE›t¤C}åãA×=qAO³<òÁù                  ÀÀøÀÀ€AO³?žX? ¤¿J÷ôv20110726_00743_st  Ksb346@ë;':ßO?h"@€E£3=·ºè>ŒÅv?p£×k¾§ïžE£¥\Dž=Dó?+AO{<Óí                  ÀÀøÀÀ€AO{?šb= ¤¿J÷ôv20110804_00831_st  Ksb332@ë<FÀ7Ñ?;.L@€E·Ãf>7‡?6L?\(öd¾‰7E¹kqCˆñDøuyAPþŽ<yfP                  ÀÀøÀÀ€APþŽ?,ʤ¿J÷ôv20110804_00833_st  Ksb332@ë<Fä?:?Fî@€E·ÏÍ>/c?»r@¸/¾Ä"EºQ…C~È´AÒ1'AQPk=
ÀÝ                  ÀÀøÀÀ€AQPk?¡X ¤¿J÷ôv20110817_00500_st  Ksb332@ë=â8ÿ`?;²Õ@€E–93=¯Ë=¹|`?ù™šd¾«E–¼CˆÞDøiAS"o<½E?                  ÀÀøÀÀ€AS"o?—¨§à¤¿J÷ôv20110817_00502_st  Ksb332@ë=â<ÄÁæ?F/Ÿ@€E•œq=µÜÌ=z¦±?šáH/¾®{E–®C~ŠAՉ7AS;Ü<©                  ÀÀøÀÀ€AS;Ü?' ¤¿J÷ôv20110821_00642_st  Ksb346@ë>bᎠl?hcÛ@€Esš> Ê·?%"Û?Š=ql¾²-Es9D"¥Dïa¢ASÊ<à÷W                  ÀÀøÀÀ€ASÊ?œêिJ÷ôv20110823_00273_st  Ksb332@ë>¢áïnb?(´@€E™c¸=ÃÆ?¬š?úáHd¾wÎÙE™Ø)Cˆ¤¼DøráATx<©6Ç                  ÀÀøÀÀ€ATx?•&ØिJ÷ôv20110823_00275_st  Ksb332@ë>¢åuû…?Š@€E™èš=îòâ                  ÀÀøÀÀ€Àø¤¿J÷ôv20110901_00520_st  Ksb332@ë?ÂS¤Ýš?
B@€E½›Í=Ð_ò?xü†?¼(öe¾/E¿°öC—€bDôÀRAU»/<—Sµ                  ÀÀøÀÀ€AU»/?'êv ¤¿J÷ôv20110910_00219_st  Ksb346@ë@á'mf?@Ö/@€E)Í=ė?cÝ?Y™šm¾«…EŽ€D"c¾Dï‹AV¹r<Óº                  ÀÀøÀÀ€AV¹r?"ºw@¤¿J÷ôv20110914_00290_st  Ksb332@ëAam«å!?]µø@€E²&f>¬(³?tí?¯\)c¾±&éE³ÏšCŒñ‰DôÂúAW–<ìÄ×                  ÀÀøÀÀ€AW–?˜šà¤¿J÷ôv20110917_00397_st  Ksb332@ëA"FM?.H§@€E"4)=ߪ?Û]?™™šc¾'n˜E…­qCˆå?Dø€ÝAX"<±¯Q                  ÀÀøÀÀ€AX"?–5ê ¤¿J÷ôv20110917_00399_st  Ksb332@ëA—E Æ?.uW@€E"e×=Ðá—?WDŠ@HõÃ/¾èr°E‡#\C~$AÖxÕAXW =?Ÿ¯                  ÀÀøÀÀ€AXW ?§óõिJ÷ôv20110921_00137_st  Ksb346@ëB@P~Ø£?@€Ež'Ã=Ä(X?Æ^÷?‹…k¾™™šEY
D¹DóF‡AXÚª<‡E.                  ÀÀøÀÀ€AXÚª?è¥À¤¿J÷ôv20111008_00367_st  Ksb346@ëD`á¥*?yAÿ@€EðÍ=•c<?°ß?¨õÃl¾«…EwìD"MìDïe`A[°Í=	xs                  ÀÀøÀÀ€A[°Í?¡/`¤¿J÷ôv20111009_00275_st  Ksb346@ëD€×W?:çí@€E£%¤=¦Ô>§7Ô?"33m¾®—E¡ÑìD"JVDA["$<š&W                  ÀÀøÀÀ€A["$?"DÊिJ÷ôv20111009_00423_st  Ksb332@ëDP[§ñ?G«â@€E )>ԁ?bÁ?Tzád¾'n˜E£,=C‰ZDøŽ‡A[É]<Ž€                  ÀÀøÀÀ€A[É]?'ÐÀ¤¿J÷ôv20111009_00425_st  Ksb332@ëDTTÑ?IÉ	@€E¡‹×=ÝÔ?U=?Ó330¾ÍÒòE£"¸C~ɺAÛxÕA]E=²                  ÀÀøÀÀ€A]E?¢¶P ¤¿J÷ôv20111015_00132_st  Ksb332@ëE@Vã;¤?½Z@€ER=ª¢                   ÀÀøÀÀ€Àø¤¿J÷ôv20120312_00339_st  Ksb346@ëWé–S¾ï?îÀ@€E³:=ÉÐS@¢òE?ÌÌÍW¾–E±DfÙDô
%Au¤=TEá                  ÀÀøÀÀ€Au¤?ªˆ¼ ¤¿J÷ôv20120316_00464_st  Ksb332@ëXjæCÁ?"y@€E¢õ×=ß_À?ãg@£×d¾Å¡ËE¡*CŠS–Døl¤AuŒ¦=žø                  ÀÀøÀÀ€AuŒ¦?±óߤ¿J÷ôv20120316_00466_st  Ksb332@ëXj
@$³?"'3@€E£Õ\=Ø?
®?æff1¾´9XE «…CZAӗAvPó=˜ZË                  ÀÀøÀÀ€AvPó?³Y`¤¿J÷ôv20120318_00793_st  Ksb332@ëX«™ØÔB?°Ç@€E¤R=Ð~á>ç?\a¾¯ E¢h¸CŠ>ÙDøkdAu =4w                  ÀÀøÀÀ€Au ?¦Žã ¤¿J÷ôv20120318_00795_st  Ksb332@ëX«2Ðã?/:u@€E¥\=ÿ;@²[@áH0¾ÌÌÍE¢C\C€™AÕéyAt!ô=|ðï                  ÀÀøÀÀ€At!ô?¯žà¤¿J÷ôv20120319_00309_st  Ksb346@ëXÈÒºb?5zF@€E¬¸f=üþ7?/w?ó33l¾œ(öE¬=DQÛDôAu~=aju                  ÀÀøÀÀ€Au~?¬-N ¤¿J÷ôv20120329_01194_st  Ksb346@ëZüá>?hn@€E®ƒ¸=¢Ýp?wî ?ç®l¾£SøE¬õ3DŸuDóÒ%AvfÇ=¾É                  ÀÀøÀÀ€AvfÇ?·Ù!`¤¿J÷ôv20120402_00398_st  Ksb346@ëZ‡Ò¨y0?Ç@€E¦À¸>#W´=ý'?Ó33m¾š¬E§ŒDiDôhAw+Ö=l¿!                  ÀÀøÀÀ€Aw+Ö?­—ä ¤¿J÷ôv20120601_00575_st  Ksb332@ëb	øÌT­?"=@€E¨´¸=â[–?Åx@?ü(öd¾Ÿ;dEªÍC—àƒDõA€žÀ=«å‰                  ÀÀøÀÀ€A€žÀ?µ|± ¤¿J÷ôv20120606_00550_st  Ksb332@ëb§4€æ?0à@€EŒf
=ª}??Æ@(öe¾–‡+EsC˜N5DôõA€}Í=¶"[                  ÀÀøÀÀ€A€}Í?¶Ð‹`¤¿J÷ôv20120609_00370_st  Ksb346@ëcðL3?™"@€E¸ö=èÞ¸                  ÀÀøÀÀ€Àø¤¿J÷ôv20120610_00778_st  Ksb332@ëc)º²É@?ñ"@€E†o=ê">SX?ÈõÃN¾{çmE‡6{C—©ºDõáA'!=Š%Ú                  ÀÀøÀÀ€A'!?±D»@¤¿J÷ôv20120614_00461_st  Ksb332@ëc¥{µB—?d@€Eì>
	">¤­??ٙšd¾¥`BEŒ¨C˜ÑDôÅãA~²"="h                  ÀÀøÀÀ€A~²"?²mिJ÷ôv20120615_00466_st  Ksb346@ëcÄÿ#¦?.b"@€E¨a…=ñ·h>‡ÃÇ@\m¾"t¼E¨3D"&°Dð
'A€*@=Þn                  ÀÀøÀÀ€A€*@?»ÀmÀ¤¿J÷ôv20120616_00444_st  Ksb332@ëcåŸqº­?*S¼@€E‡=槦?¤'@G®d¾"÷ÏEˆ3×C˜¥ãDôò=A$Â=».M                  ÀÀøÀÀ€A$Â?·eÉ ¤¿J÷ôv20120617_00588_st  Ksb332@ëd.ÈDÓ?<…(@€EkNÍ='þ?uðO@ d¾§l‹Ek@ÍC˜N˜DôÁšA[=Þ¿·                  ÀÀøÀÀ€A[?»×öिJ÷ôv20120622_00546_st  Ksb346@ëd¦Z1S?,{÷@€EˆF¤>e­?C¯?ù™šj¾ÒòE†××D"";D︜AÁ=Š*â                  ÀÀøÀÀ€AÁ?±E\@¤¿J÷ôv20120628_00397_st  Ksb346@ëed©žNà?v@€E—œ>)ü<ì¹?èõÃm¾ž¸RE–…D•¢DA'-="áÉ                  ÀÀøÀÀ€A'-?²œ9 ¤¿J÷ôv20120703_00448_st  Ksb346@ëfðxÉ?òB@€EpëH>û\?Q}ß?¼(öm¾²-EnO
D"záDïÚÑAÕ=rÆ×                  ÀÀøÀÀ€AÕ?®XÚिJ÷ôv20120704_00180_st  Ksb332@ëfêkžŠ?Du@€E§K3=Ÿ²@Ëè@@£×e¾¢ÐåE¡†C˜íôDô»¶Aþl>t=                  ÀÀøÀÀ€Aþl?ÃN‡ ¤¿J÷ôv20120705_01063_st  Ksb332@ëfFüšûn?+Ðé@€Ea+®=¢¿@œGš@
=c¾¤Ý/EcK®C—éºDõDAÿ7=Çû                  ÀÀøÀÀ€Aÿ7?¸ÿb`¤¿J÷ôv20120710_00123_st  Ksb346@ëfå€o¬`?<@€ExÊf=®Òx@EÞZ@õÃm¾"÷ÏEtô¤D"ÌþDð þA'Ò7>†                  ÀÀøÀÀ€A'Ò7?ÂpÀिJ÷ôv20120712_00448_st  Ksb346@ëg'É\õú?cJ?@€E"
=ªqL?.©@Qìj¾§ïžEŒc×D"bDï¶fA'"À>‡Ï                  ÀÀøÀÀ€A'"À?ÂÐùिJ÷ôv20120713_00481_st  Ksb346@ëgB×ø$?']¦@€EŠˆ3=éâß?ÿ'É@<ÌÍl¾'ñªE‰†D"@îDðsAƒÂi>$5                  ÀÀøÀÀ€AƒÂi?Ć @¤¿J÷ôv20120713_00797_st  Ksb332@ëgFz¥ˆ:?LIM@€E€š¸=Ž =QÔ?Ã×
e¾›"ÑE€:¸C—W®Dôï®A'Ó=¼©v                  ÀÀøÀÀ€A'Ó?·•.À¤¿J÷ôv20120714_00723_st  Ksb332@ëgd¯H¨?cÛ@€EŠ¦>+ú'                  ÀÀøÀÀ€Àø¤¿J÷ôv20120715_00760_st  Ksb346@ëg…Ðta§?ilÙ@€Eg¢)=ïÈt?'ˆ^@9™ši¾¦ffEc=D"mDïÊúAâS>_´                  ÀÀøÀÀ€AâS?Ã+ö€¤¿J÷ôv20120716_00457_st  Ksb346@ëg¢2'x?aÐú@€E"¾¤=ž£@@Xê%@G®l¾²°!E"®D""°Dð
A€+=òÄB                  ÀÀøÀÀ€A€+?¾Xˆ@¤¿J÷ôv20120717_00393_st  Ksb346@ëgÁžñÈ/?7Ì@€EžÏq=ò½d?¿²µ@\)m¾ ÄœEžk…D"$Dð1XA'±=ù³                  ÀÀøÀÀ€A'±?¿6b ¤¿J÷ôv20120718_00366_st  Ksb346@ëgâ7¯D?GŽ¶@€E´¹f>.ñg?Ês@\(ön¾\)E³Ü=D"Þ^Dïï}A"å>\y²                  ÀÀøÀÀ€A"å?ˏ6@¤¿J÷ôv20120719_00365_st  Ksb332@ëhŠB
Â?˜D1@€E¤'f=›fÈ                  ÀÀøÀÀ€Àø¤¿J÷ôv20120720_00407_st  Ksb332@ëh&îlÛ?0¤@€E"J®=ÆÅô?¥.?ìÌÍe¾¡G®E" fC—CøDôý¢A'‡"=¶4±                  ÀÀøÀÀ€A'‡"?¶Æ– ¤¿J÷ôv20120721_00317_st  Ksb332@ëhD¥×e,?YÔÀ@€E ñ®>vq                  ÀÀøÀÀ€Àø¤¿J÷ôv20120722_00227_st  Ksb332@ëh_Q)Rà?i
À@€Eµá="á`                  ÀÀøÀÀ€Àø¤¿J÷ôv20120722_00935_st  Ksb346@ëhe¾4ÿ?
ž»@€EW==âQñ>-"J@zán¾š¬EÞ¸D"@ÍDïÅA'7S=º°                  ÀÀøÀÀ€A'7S?·V ¤¿J÷ôv20120725_00364_st  Ksb346@ëhÃ5IH?>Gç@€ET{=öô=jŸ@¸Rm¾˜bEŽÆ¤D"È)DïëDA"M¹>Oš                  ÀÀøÀÀ€A"M¹?ÀÉó@¤¿J÷ôv20120726_00052_st  Ksb346@ëhà3ŸI‡?öä@€EªK=§ ¼@€+)@3×
l¾šŸ¾Eª€ÍD"éDð4¤AƒâÜ=âE;                  ÀÀøÀÀ€AƒâÜ?¼H§`¤¿J÷ôv20120731_00075_st  Ksb346@ëidùCÎ?"¹Ï@€E°Ã> ˆ
                  ÀÀøÀÀ€Àø¤¿J÷ôv20120731_00775_st  Ksb332@ëi…àuv?BÇ£@€EZ5
=Ž=ô@T2Ò@¸e¾\)EYeÃC—^ÙDôõAƒ,Ø>Ç                  ÀÀøÀÀ€Aƒ,Ø?ÃxिJ÷ôv20120801_00141_st  Ksb346@ëi o
êN?%§õ@€Er»q=ò»ó=NEµ@Qì@¾š¬Emç×D"'DDð–A'¯‹=Õ²ó                  ÀÀøÀÀ€A'¯‹?º¶^`¤¿J÷ôv20120801_00169_st  Ksb332@ëi ¤ß2€?i>@€ErG=Ú?/=ñ@¸f¾•Er{®C—ÁËDô§;Aƒâ
=Ü=                  ÀÀøÀÀ€Aƒâ
?»‡ @¤¿J÷ôv20120804_00505_st  Ksb346@ëjíö7Õ?‹»@€EŠÞ=ö.î                  ÀÀøÀÀ€Àø¤¿J÷ôv20120804_00581_st  Ksb332@ëj‹8Íý?ˆ]á@€E†QÍ=½&                  ÀÀøÀÀ€Àø¤¿J÷ôv20120808_00127_st  Ksb332@ëj'£clŒ?p@€E™)=¸w|=
¯@zád¾ ÄœE™{C—t¼DôÒAƒó¡=ÖÁÖ                  ÀÀøÀÀ€Aƒó¡?ºØ:À¤¿J÷ôv20120814_00053_st  Ksb332@ëk?Sk?>ݍ@€EŸ›…=Պü@B/U@ë…e¾œ¬EŸ_3C— ¤Dô"BAƒ>=ý                  ÀÀøÀÀ€Aƒ>?¿¸@¤¿J÷ôv20120817_00468_st  Ksb332@ëk¤IU—?¹ïÒ@€E\:Í=§K|                  ÀÀøÀÀ€Àø¤¿J÷ôv20120820_00297_st  Ksb346@ël¬üWª?{@€E‰4á=á>Dïß@(öj¾‰7E…Ì)D"ÇDïÖòAƒõ=Ы;                  ÀÀøÀÀ€Aƒõ?ºg`¤¿J÷ôv20120828_00163_st  Ksb346@ëmŽáÛ?OÁ@€E¸H3=¨"¬@}l@Qìl¾OßE³hfD"!Dïë…A…> ~Š                  ÀÀøÀÀ€A…?ÄÑ@¤¿J÷ôv20120828_00575_st  Ksb332@ëmGï¥?vÿ@€E³Q=ö:j                  ÀÀøÀÀ€Àø¤¿J÷ôv20120829_00406_st  Ksb332@ëm#>Üw?0—Ü@€E®a…>4ÁBXë@#33f¾TýôE®õ3C—9šDõå                  ÀÀøÀÀ€Àø¤¿J÷ôv20120905_00195_st  Ksb346@ënñ­y?aìŒ@€E¢Ûö=yÙ                  ÀÀøÀÀ€Àø¤¿J÷ôv20120907_00288_st  Ksb346@ënBù ?<O@€E¨¸Ã=«-ü                  ÀÀøÀÀ€Àø¤¿J÷ôv20120908_00025_st  Ksb346@ën_ÈÎe~?F7e@€E±Þ¤=¢Ñà?ÐO @ffl¾"t¼E¯[šD"<jDïáªA…Hï>-G                  ÀÀøÀÀ€A…Hï?Ũ㤿J÷ôv20120911_00308_st  Ksb332@ënÁÍdŒÇ?ö	@€E¨oš=å]>ÏX	@áHd¾ A‰E©£…C—ÇDôÞoA…±=ñ"¨                  ÀÀøÀÀ€A…±?¾0•¤¿J÷ôv20120912_00053_st  Ksb332@ënߕª±Å??ù@€E½¦…=Ánl?Ž>@;…d¾ A‰E¿&¸C—
qDôÇÏA…ã>CTe                  ÀÀøÀÀ€A…ã?ÈjŒ ¤¿J÷ôv20120916_00169_st  Ksb346@ëo`cjB¿?@û@€E­="1Y                  ÀÀøÀÀ€Àø¤¿J÷ôv20120916_00361_st  Ksb346@ëoaè71?\6@€E³þ\=¬ˆ                  ÀÀøÀÀ€Àø¤¿J÷ôv20120917_00050_st  Ksb346@ëo…|œ?%¯6@€E¡rì>F'?ôÂK@S×
l¾bNEŸ¾ÍD"òDðBA‡0S>>t/                  ÀÀøÀÀ€A‡0S?Ç΅à¤¿J÷ôv20120918_00263_st  Ksb346@ëo¡Þ·@?po@€E"½\=ýéA                  ÀÀøÀÀ€Àø¤¿J÷ôv20120924_00046_st  Ksb332@ëp_ÞÀ¶?)N{@€E"S¤=³‹D@²ï:@5¸e¾ŒÌÍE"›
C—
qDôéhA…œP>.gù                  ÀÀøÀÀ€A…œP?ÅÌÿ ¤¿J÷ôv20120925_00025_st  Ksb332@ëpx)ý?6Î@€EÈå\=ä^\AÅi@c×
f¾‰º^EÊñ…C—0¤DôèÅA†Ý>H¨s                  ÀÀøÀÀ€A†Ý?É`¤¿J÷ôv20120926_00289_st  Ksb332@ëp¡Ý¹÷?D Á@€Eµ@Í=µP€AXÄÁ@
áHf¾ß;E¶ì{C—XRDõðAƒÒ>Ï)                  ÀÀøÀÀ€AƒÒ?ÃYå ¤¿J÷ôv20120929_00152_st  Ksb346@ëqtm:@?:m€@€Eº÷=§í¨@€*å@!ë…j¾™‡E¹yHD"îDïؼA…wû>¸Î                  ÀÀøÀÀ€A…wû?·À¤¿J÷ôv20120930_00045_st  Ksb346@ëqc(¹ˆ?B•ù@€E¥DR=¯¯Ô                  ÀÀøÀÀ€Àø¤¿J÷ôv20121006_00078_st  Ksb346@ëqàyu?(è)@€E–ô\='þ0@šiÝ@]p¤n¾¢ÐåE•
D"ýDïÎoA†3>Té¦                  ÀÀøÀÀ€A†3?ʝ4À¤¿J÷ôv20121012_00148_st  Ksb332@ër c¿íì?™­@€E¬ÕH=¶T\                  ÀÀøÀÀ€Àø¤¿J÷ôv20130318_00497_st  Ksb332@ë†JÞJ®O?9O&@€E|م=ÝI½                  ÀÀøÀÀ€Àø¤¿J÷ôv20130323_01140_st  Ksb332@ë†ëY«ó8?5l@€E—&š=ìM                  ÀÀøÀÀ€Àø¤¿J÷ôv20130324_01317_st  Ksb332@ë‡{p?hÉ]@€E'±\=Ú*˜                  ÀÀøÀÀ€Àø¤¿J÷ôv20130325_00955_st  Ksb332@ë‡*Ԉ®?3;º@€E£¥Ã=ËÅm                  ÀÀøÀÀ€Àø¤¿J÷ôv20130326_00526_st  Ksb332@ë‡IÌtwÌ?KÞ@€Eª˜¤=Ύ^                  ÀÀøÀÀ€Àø¤¿J÷ôv20130515_00710_st  Ksb346@덌"ÂB?‰ÄÂ@€E¯÷f=¶c@                  ÀÀøÀÀ€Àø¤¿J÷ôv20130625_00832_st  Ksb332@뒧ûÁ?'@€Ebñš={¸                  ÀÀøÀÀ€Àø¤¿J÷ôv20130702_00264_st  Ksb332@듂37TÖ?Mò@€E™e×=ñ–'                  ÀÀøÀÀ€Àø¤¿J÷ôv20130703_00218_st  Ksb332@듡dŽZ ?@€Eƒ/×=À+                  ÀÀøÀÀ€Àø¤¿J÷ôv20130703_00410_st  Ksb332@듢ñ.Eä?-Ô@€E"¾Í= kì                  ÀÀøÀÀ€Àø¤¿J÷ôv20130703_00746_st  Ksb332@듥Øô¯?·¾@€Eqûš=¬Õ"                  ÀÀøÀÀ€Àø¤¿J÷ôv20130705_00202_st  Ksb332@ë"àilë'?	@€EŒØR=Úxl                  ÀÀøÀÀ€Àø¤¿J÷ôv20130705_00442_st  Ksb332@ë"âTÁƒ?IÙ³@€E€.ì=‹Í"                  ÀÀøÀÀ€Àø¤¿J÷ôv20130705_00778_st  Ksb332@ë"åK-
$?W@€Ehú¤=À´¼                  ÀÀøÀÀ€Àø¤¿J÷ôv20130705_01050_st  Ksb332@ë"èQ:š±?ŸO0@€Eƒ‹)=à'õ                  ÀÀøÀÀ€Àø¤¿J÷ôv20130706_00457_st  Ksb332@ë"PŒDœ?)¦@€EŸr…=ë­ý                  ÀÀøÀÀ€Àø¤¿J÷ôv20130706_00649_st  Ksb332@ë"Cu:•?"<"@€Eà…=Ú	u                  ÀÀøÀÀ€Àø¤¿J÷ôv20130711_00261_st  Ksb332@딡™´—!?²Á@€E æf=ÚÁô                  ÀÀøÀÀ€Àø¤¿J÷ôv20130713_00353_st  Ksb332@ë"៬s?!i´@€E•È…=ø3¹                  ÀÀøÀÀ€Àø¤¿J÷ôv20130715_00561_st  Ksb346@ë•$Q Ý?:¡—@€E°Ñ=öro                  ÀÀøÀÀ€Àø¤¿J÷ôv20130716_01222_st  Ksb346@ë•H*"?*| @€E´q>8                  ÀÀøÀÀ€Àø¤¿J÷ôv20130723_00612_st  Ksb346@ë–("™m$?™¾Û@€Eqü=·	€                  ÀÀøÀÀ€Àø¤¿J÷ôv20130724_00713_st  Ksb332@ë–FU‹rd?=#Æ@€E‹…=íU+                  ÀÀøÀÀ€Àø¤¿J÷ôv20130727_00054_st  Ksb332@떟»£?'ø÷@€EÀÞ{=Ú£O                  ÀÀøÀÀ€Àø¤¿J÷ôv20130729_00206_st  Ksb346@ë–ãöÆ?&@€EŸ×=Ê%L                  ÀÀøÀÀ€Àø¤¿J÷ôv20130731_00100_st  Ksb346@ë— ­ú¥?-N @€E£{¤=¦<                  ÀÀøÀÀ€Àø¤¿J÷ôv20130803_00393_st  Ksb332@뗂b&;?Qî@€E–q=›nè                  ÀÀøÀÀ€Àø¤¿J÷ôv20130810_00074_st  Ksb346@ë˜_/?>ÉÖ@€EÊ/×>®b                  ÀÀøÀÀ€Àø¤¿J÷ôv20130810_00466_st  Ksb346@ë˜cwò)ÿ?S´@€Ežß\>Y.v                  ÀÀøÀÀ€Àø¤¿J÷ôv20130813_00296_st  Ksb346@ë˜Á³Iéƒ?^@€Eœt=çDN                  ÀÀøÀÀ€Àø¤¿J÷ôv20130822_00077_st  Ksb346@ë™ßl^}d?g%@€E¡Kö><at                  ÀÀøÀÀ€Àø¤¿J÷ôv20130822_00461_st  Ksb346@ë™â­KG|?1Û%@€E'çÃ=¾¹4                  ÀÀøÀÀ€Àø¤¿J÷ôv20130826_00058_st  Ksb332@ëš_ÍÇÔ@?;PØ@€E"î\=Ãôä                  ÀÀøÀÀ€Àø¤¿J÷ôv20130903_00208_st  Ksb346@ë›c.®S»?]Õ@€E¼p=ÜW&                  ÀÀøÀÀ€Àø¤¿J÷ôv20130904_00318_st  Ksb346@뛂 Wîÿ?È@€E²H=¾-¸                  ÀÀøÀÀ€Àø¤¿J÷ôv20130905_00184_st  Ksb346@뛢Pœ.?#"E@€EÂbÍ=éb!                  ÀÀøÀÀ€Àø¤¿J÷ôv20130906_00361_st  Ksb346@ë›ÂãÑ5½?X—º@€EÆåq=¡ŒÜ                  ÀÀøÀÀ€Àø¤¿J÷ôv20130917_00025_st  Ksb346@ëvò9?ÚQ@€EŽZ)=ÿ°                  ÀÀøÀÀ€Àø¤¿J÷ôv20130921_00150_st  Ksb332@띠׹•8?bÞn@€E‡)Ã>,œ                  ÀÀøÀÀ€Àø¤¿J÷ôv20130922_00318_st  Ksb332@ëÂà>ÿš?t´@€E—>±                  ÀÀøÀÀ€Àø¤¿J÷ôv20130929_00082_st  Ksb346@랟ÈIß?Ã4@€E­`×=à
Ô                  ÀÀøÀÀ€Àø¤¿J÷ôv20130930_00120_st  Ksb346@랿ù|8
?!–@€Eœ=)=àh                  ÀÀøÀÀ€Àø¤¿J÷ôv20131002_00174_st  Ksb346@럜úA?2¨Ý@€EÍ=ÍñT                  ÀÀøÀÀ€Àø¤¿J÷ôv20131003_00132_st  Ksb332@ëŸ ÂÒȏ?)H¼@€EŽ¢>Ä                  ÀÀøÀÀ€Àø¤¿J÷ôv20131012_00200_st  Ksb346@ë @å™r?<@€E¸š=êEÔ                  ÀÀøÀÀ€Àø¤¿J÷ôv20131023_00056_st  Ksb346@롟«
ß?M¦—@€E²f×=ÃOò                  ÀÀøÀÀ€Àø¤¿J÷ôv20140320_00733_st  Ksb332@ë´,¯}<?&ȸ@€E­å=½x                  ÀÀøÀÀ€Àø¤¿J÷ôv20140622_00248_st  Ksb346@ë¿à©©w?hß@€EÁA=ðb:                  ÀÀøÀÀ€Àø¤¿J÷ôv20140627_00186_st  Ksb346@ëÀˆé§?š0q@€E?µ3=•ÇÈ                  ÀÀøÀÀ€Àø¤¿J÷ôv20140628_00866_st  Ksb346@ëÀ¨^ƒž[?u}[@€E'¬3=ÇRï                  ÀÀøÀÀ€Àø¤¿J÷ôv20140629_00636_st  Ksb346@ëÀÄ,m¢?6ƒ@€Eò=þ"                  ÀÀøÀÀ€Àø¤¿J÷ôv20140705_00119_st  Ksb346@ëÁ–aê?o‰@€E©=žüô                  ÀÀøÀÀ€Àø¤¿J÷ôv20140707_00208_st  Ksb346@ëÁÀÕ¼š¦? Žû@€E¯þ¸=ч                  ÀÀøÀÀ€Àø¤¿J÷ôv20140707_00376_st  Ksb346@ëÁÂ7e?"¬@€E´
®=ªnt                  ÀÀøÀÀ€Àø¤¿J÷ôv20140729_00025_st  Ksb346@ëÄ,"É?_GV@€E̍…>M)                  ÀÀøÀÀ€Àø¤¿J÷ôv20140730_00073_st  Ksb346@ëğÕ
ˆª?wŒ@€E±š{=‡Ñ                  ÀÀøÀÀ€Àø¤¿J÷ôv20140803_00533_st  Ksb332@ëÅ&œsί?Ÿ @€E·åÃ=Àø                  ÀÀøÀÀ€Àø¤¿J÷ôv20140803_00581_st  Ksb332@ëÅ'3f	?"­t@€E½â
=Õ2a                  ÀÀøÀÀ€Àø¤¿J÷ôv20140804_00252_st  Ksb332@ëÅA"uÖ?N}@€E Óš=Îm²                  ÀÀøÀÀ€Àø¤¿J÷ôv20140804_00300_st  Ksb332@ëÅAîÐwý?fð@€E¢f>Ag                  ÀÀøÀÀ€Àø¤¿J÷ôv20140804_00348_st  Ksb332@ëÅBj-E^?V6{@€E¢‰q=ÿ+S                  ÀÀøÀÀ€Àø¤¿J÷ôv20140804_00588_st  Ksb332@ëÅD™ÙÀ{?"¼$@€Eš•f=Ïû                  ÀÀøÀÀ€Àø¤¿J÷ôv20140812_00599_st  Ksb346@ëÆD6U¬Û?#Bœ@€E1)=üÿø                  ÀÀøÀÀ€Àø¤¿J÷ôv20140816_00631_st  Ksb332@ëÆÄ|=ÎB?-í@€E¨Š>"i                  ÀÀøÀÀ€Àø¤¿J÷ôv20140824_00505_st  Ksb346@ëÇÄcñvÐ?Z‹@€EŸZ
=ÕÖÓ                  ÀÀøÀÀ€Àø¤¿J÷ôv20140827_00446_st  Ksb332@ëÈ$T|ÿ?…Õ@€E–æ=ÃJ8                  ÀÀøÀÀ€Àø¤¿J÷ôv20141005_00311_st  Ksb346@ë͸§{Ú?C
ã@€Eυ==Åó,                  ÀÀøÀÀ€Àø¤¿J÷ôv20150331_00755_st  Ksb332@ëã(UÛª?@€E°•)=ÏïV                  ÀÀøÀÀ€Àø¤¿J÷ôv20150509_00498_st  Ksb346@ëè;}"«?Íø…@€E¹Þá=£8Ì                  ÀÀøÀÀ€Àø¤¿J÷ôv20150722_00101_st  Ksb332@ëñ@á(Éù?¢Æy@€E–=¿	Ä                  ÀÀøÀÀ€Àø¤¿J÷ôv20150722_00353_st  Ksb332@ëñCˆ+ã^?~kø@€EŠž=kr‡                  ÀÀøÀÀ€Àø¤¿J÷ôv20150723_00101_st  Ksb332@ëñ_̵OÙ?e@€Eœó{=ÏÕÅ                  ÀÀøÀÀ€Àø¤¿J÷ôv20150730_00301_st  Ksb346@ëòAÚû^[?"'ï@€Eg)=9t                  ÀÀøÀÀ€Àø¤¿J÷ôv20150811_00227_st  Ksb346@ëóÁDšd?FÂÝ@€EYá=ÂÕÐ                  ÀÀøÀÀ€Àø¤¿J÷ôv20150811_00323_st  Ksb346@ëóÁÕoˆ¤?&n@€EZK×=½{ø                  ÀÀøÀÀ€Àø¤¿J÷ôv20150812_00450_st  Ksb332@ëóâž.h?¥Ÿš@€E]òá=Áà                  ÀÀøÀÀ€Àø¤¿J÷ôv20150816_00258_st  Ksb332@ëôaOùrG?`d÷@€Evrö>B                  ÀÀøÀÀ€Àø¤¿J÷ôv20150901_00493_st  Ksb346@ëödFÿÄ?$Ëú@€E®Í=þ ý                  ÀÀøÀÀ€Àø¤¿J÷ôv20150917_00101_st  Ksb332@ëø`@g´?Z¤@€E¡Ä3=ÿÝÄ                  ÀÀøÀÀ€Àø¤¿J÷ôv20160710_00490_st  Ksb346@ìƒÏ° ?`[@€EzWš=¥-L                  ÀÀøÀÀ€Àø¤¿J÷ôv20160718_00941_st  Ksb332@ìˆÏ›?=¥@€E›ÀÍ=±ÂÐ                  ÀÀøÀÀ€Àø¤¿J÷ôv20160719_00397_st  Ksb332@ì¢Ö'Ç"? ¶\@€EŽr==þrÚ                  ÀÀøÀÀ€Àø¤¿J÷ôv20170623_00761_st  Ksb332@ìI'·J/?ƒ^Ö@€Eœ`š=yôh                  ÀÀøÀÀ€Àø¤¿J÷ôv20170623_00781_st  Ksb346@ìI¥é£ó?låÎ@€Ežèq=á³y                  ÀÀøÀÀ€Àø¤¿J÷ôv20170629_00440_st  Ksb332@ìIÁèÏ©?¡™@€E£Ï)>zÙ                  ÀÀøÀÀ€Àø¤¿J÷ôv20170629_00460_st  Ksb346@ìIÂ'#Ü?!û%@€E ½Ã>dõ                  ÀÀøÀÀ€Àø¤¿J÷ôv20180326_00855_st  Ksb332@ìk‹iåw?"c@€E±ì>L=                  ÀÀøÀÀ€Àø¤¿J÷ôv20180326_00875_st  Ksb346@ìk‹²´'Ô?
"@€E°çš=äÙ                  ÀÀøÀÀ€Àø¤¿J÷ôv20180524_01061_st  Ksb332@ìrèGÇ?8N @€E®Ðf=¿ÌØ                  ÀÀøÀÀ€Àø¤¿J÷ôv20180524_01081_st  Ksb346@ìrèµNEÞ?Eí@€E¯-¤=Ò¾´                  ÀÀøÀÀ€Àø¤¿J÷ôv20180525_00791_st  Ksb332@ìsÿ1#?_}@€E«Ì®=¡ü"                  ÀÀøÀÀ€Àø¤¿J÷ôv20180525_00811_st  Ksb346@ìs66Î?˜@€E©ˆ
=rZ)                  ÀÀøÀÀ€Àø¤¿J÷ôv20180804_00689_st  Ksb332@ì{åH˜'?I°R@€E'˜…=ïô                  ÀÀøÀÀ€Àø¤¿J÷ôv20180804_00709_st  Ksb346@ì{åsÖ˜?EÄË@€Eóì=Ç}\                  ÀÀøÀÀ€Àø¤¿J÷ôv20180812_00293_st  Ksb332@ì|àÞr Ú?~ O@€E›œ¤>	`ã                  ÀÀøÀÀ€Àø¤¿J÷ôv20180812_00313_st  Ksb346@ì|áÝ¿¹?kiÝ@€Ešq=û42                  ÀÀøÀÀ€Àø¤¿J÷ôv20180816_00181_st  Ksb332@ì}aLÜýr?
'^@€E…€=ÚùÞ                  ÀÀøÀÀ€Àø¤¿J÷ôv20180816_00201_st  Ksb346@ì}at9B—?½÷@€E…Éá=æêê                  ÀÀøÀÀ€Àø¤¿J÷ôv20180825_00114_st  Ksb332@ì~€j1C?TjŠ@€E¤øq=·Xt                  ÀÀøÀÀ€Àø¤¿J÷ôv20180829_00131_st  Ksb332@ì÷Ý?>8@€Eœ$Í=³¾ì                  ÀÀøÀÀ€Àø¤¿J÷ôv20180829_00151_st  Ksb346@ì&åâÈ?3¿@€Eš™==œ«Õ                  ÀÀøÀÀ€Àø¤¿J÷ôv20180901_00161_st  Ksb332@ì`ŠZ¬Ÿ?W!A@€Exͅ=ž                   ÀÀøÀÀ€Àø¤¿J÷ôv20180901_00181_st  Ksb346@ì`ÍE]'?A"1@€E|ÆR=ÍMï                  ÀÀøÀÀ€Àø¤¿J÷ôv20180908_00101_st  Ksb332@ì€@>Ù•?@[.@€E»Õ3=ÕÓ£                  ÀÀøÀÀ€Àø¤¿J÷ôv20180908_00133_st  Ksb346@ì€@®C_P?;T³@€E¹Uö=ƟX                  ÀÀøÀÀ€Àø¤¿J÷ôv20190827_00673_st  Ksb346@ì¬dpþU?™ÉJ@€EÛyš=©L                  ÀÀøÀÀ€Àø¤¿J÷ôv20190827_00749_st  Ksb332@ì¬eê^®?Äâû@€EàÃ)=Ñ`                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_109_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:15
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="457">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:48">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  457 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:15' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             '¬ŠÛùv20100407_00309_st  Ksb346@êÿÉ4ˎ´?B1Ì@€E¢H>B·A7;ù@ffh¾"›¦Eœ<)Dh/Dû½A…>È                  ÀÀøÀÀ€A…?£™'¬ŠÛùv20100407_00311_st  Ksb346@êÿÉ7¬"ƒ?BëC@€E@f=Ý"IARrÓ@
p¤k¾ˆ1'E›½×Dí:wDû¡ÛA"‡3=Íé
                  ÀÀøÀÀ€A"‡3?¹½!@'¬ŠÛùv20100407_00313_st  Ksb346@êÿÉ:Cà?9ñ@€EKÍ=ÉZA+'`@33\¾œ¬EœLöDì·øB¡%A"m®=ÞDi                  ÀÀøÀÀ€A"m®?»È '¬ŠÛùv20100407_00315_st  Ksb346@êÿÉ<Å® ?0"œ@€E`f=¶ÒˆAGE@[¾‹C–EœÌ=DgljBœ/A…±=ïþ                  ÀÀøÀÀ€A…±?½ÿÃ@'¬ŠÛùv20100414_00396_st  Ksb346@ë¬ë£ý?G …@€E'Gì=Ä´ƒ@äs@G®f¾'hsE€u
DgêòDü)PA…L#>
´«                  ÀÀøÀÀ€A…L#?Á¶•`'¬ŠÛùv20100414_00398_st  Ksb346@ë¬ۍ°?<#¬@€E'1)=¨1˜@ñ¨¹@G®i¾'ñªE€µ×Dí	ºDü+A†ƒq=Äš                  ÀÀøÀÀ€A†ƒq?¸'Ó@'¬ŠÛùv20100414_00400_st  Ksb346@ë¬̉0?@5õ@€E'{®=ó4Aٛ@®]¾­'hE=×DìԓB–gðA…x¬>Î                  ÀÀøÀÀ€A…x¬?Á'¹À'¬ŠÛùv20100414_00402_st  Ksb346@ë¬"ɓ²?8=@€E'=(,A/'@-p¤_¾•E…DgXB¡&éA…ÉÎ>6«                  ÀÀøÀÀ€A…ÉÎ?ÀæÕ`'¬ŠÛùv20110512_00557_st  Ksb346@ë1Éo
O?y@€E¯ä¤>E¢@]+AG®1¾…¸E¬OA£×DôŸ\v20110512_00557_stA8{<#×
?¥è:uDÁA8{?Ð'¬ŠÛùv20110512_00559_st  Ksb346@ë1É	ßòï?×a@€E°ðö>&Cg>ü †@ç\)g¾"t¼E´…Ds?Dôˆ´v20110512_00559_stA6bN<#×
?¬ýz-ï_ÛÁA6bN?Ð'¬ŠÛùv20110512_00561_st  Ksb346@ë1É
e¹m?ÛJ@€E±G3>7&?––@üzáj¾²-E¶­\Dò­Dô> v20110512_00561_stA6å`<#×
?¥è:uDÁA6å`?Ð'¬ŠÛùv20110512_00563_st  Ksb346@ë1Éи?¯¤@€E±®>©—?²ûùA×
-¾¦éyE³D¤DòY‰A'E¢v20110512_00563_stA8Ĝ<#×
?¨‹œ
Â9ÁA8Ĝ?Ð'¬ŠÛùv20110512_00565_st  Ksb346@ë1Éô3n?ÏG@€E°·®>"Z?ó"D@µp¤-¾ž¸RE¯è)DqëdA"1v20110512_00565_stA8Ý/<#×
?º¹
_ûOÁA8Ý/?Ð'¬ŠÛùv20110726_00745_st  Ksb346@ë;'>*]!?gHÅ@€E£ç=¸T=ñò?(õÃh¾¥ãTE¢SšDk¢DøcdAR<#<·qv20110726_00745_stAR§ð<ě¦?±³Gõ"kŠ¿€AR<#?–áÎ '¬ŠÛùv20110726_00747_st  Ksb346@ë;'AN^³?dU,@€E¢î=ç¬{?P?(öl¾¦ffE¡ÄÍDîÑqDø%ARK6<¹o4v20110726_00747_stAS?}<ě¦?£‰—ªB¿€ARK6?—-æ€'¬ŠÛùv20110726_00749_st  Ksb346@ë;'DΑ?pÞN@€E£|H=Ù(h@Æ;?Ÿ/¾¥`BE ¹\DB5‡+ARH=¸ºv20110726_00749_stARn˜<Ôýô?£‰—ªB¿€ARH?¡w@'¬ŠÛùv20110726_00751_st  Ksb346@ë;'G²ÜŒ?üÞ@€E£ê==ڍ¨@=Øs?Y™š.¾—
=E¢ôDjF˜BDô¼AS/<ôv20110726_00751_stAS²<å`B?³25çñvÙ¿€AS/?žc`'¬ŠÛùv20110821_00642_st  Ksb346@ë>bᎠl?hcÛ@€Esš> Ê·>tŒ'?ƒ×
0¾·ÎÙEoï
AIºDôºAXå=$Tv20110821_00642_stAYº^=t¼?´çgZK:¿€AXå? Š€'¬ŠÛùv20110821_00644_st  Ksb346@ë>bå`1n?^š@€Er§…=˜…\?Ìá"?0£×h¾¯²Eo)DrÉìDôõAWqÆ<¸)§v20110821_00644_stAX‹D=+?¥è:uD¿€AWqÆ?—4à'¬ŠÛùv20110821_00646_st  Ksb346@ë>bèèÇT?gÒ·@€ErR=Ž>0>Tšg?.{l¾¼í'Eo[×Dò'Dô­7AWË<¾àÓv20110821_00646_stAYG®=C–?£‰—ªB¿€AWË?—Ü`'¬ŠÛùv20110821_00648_st  Ksb346@ë>bìÇ´4?]åƒ@€Esq=ŒôÔ=¯?ž¸R,¾µ?}Ep•qDò`Aní'AXhµ<ëaÓv20110821_00648_stAYOß=t¼?º±wU…¨õ¿€AXhµ?l:`'¬ŠÛùv20110821_00650_st  Ksb346@ë>bðo‰{?v½@€EsÂ==‡eø?±®?\)0¾­VEoúáDqƇAµ
=AWõ°=
Z-v20110821_00650_stAX£×=¥ã?¹«aLÿ*(¿€AWõ°?¡KE '¬ŠÛùv20110910_00219_st  Ksb346@ë@á'mf?@Ö/@€E)Í=ė?‰ÆÐ?£×
1¾®—EŒî{A%G®DôqªA[Ðû<¯_Dv20110910_00219_stA\õÃ=#×
?½NËV>^R¿€A[Ðû?•ëè€'¬ŠÛùv20110910_00221_st  Ksb346@ë@á+`Ð?>èm@€EP==¦¦í?ÅÑa?xQìg¾¶È´EŽe3Ds¤Dô«}A[et<–Xðv20110910_00221_stA\^5=#×
?¬ýz-ï_Û¿€A[et?'Ë'¬ŠÛùv20110910_00223_st  Ksb346@ë@á.À'"?=¼x@€Eæ¤=Åì$=šÅ?záHk¾¡G®EŽ‰®Dò¶òDôeyA[·<ƒÃAv20110910_00223_stA\ýô=#×
?¥è:uD¿€A[·?xh '¬ŠÛùv20110910_00225_st  Ksb346@ë@á2MD¬?9ÁØ@€EK
=ê]@Y¨ì?â\,¾ÎVE‰ÃDòw#A€ûçAZôv<å¸`v20110910_00225_stA^$Ý=8Qì?³25çñvÙ¿€AZôv?œ·'¬ŠÛùv20110910_00227_st  Ksb346@ë@á5èv?-ԝ@€Em{=´AÈ?¡G®.¾¦éyEŽÚ=Dq¾¸AçmA\%Ã<›bv20110910_00227_stA]p¤=49X?¹«aLÿ*(¿€A\%Ã?"lB '¬ŠÛùv20110921_00139_st  Ksb346@ëB@T
]â?l}@€Ež‹…=ÔÈX@®x?¥¸h¾œ¬Eœè¸Dk¦VDøt9A]Ua<Lv20110921_00139_stA]÷Ï='ïž?¬ýz-ï_Û¿€A]Ua?"©€'¬ŠÛùv20110921_00141_st  Ksb346@ëB@W}jd?#Œ@€Ežé>–æ?€¶?šáHl¾¥`BEDîÕHDøB^A]><¡4cv20110921_00141_stA^$Ý=#×
?±³Gõ"kŠ¿€A]>?"&Œ`'¬ŠÛùv20110921_00143_st  Ksb346@ëB@[±'?"ó@€Ež´ö>|@,¢¶@¸/¾ŽVEœÌDîÕ'B6éyA]…^=æv20110921_00143_stA^—=49X?»ÐL÷w¿€A]…^? œÀ '¬ŠÛùv20110921_00145_st  Ksb346@ëB@^Yqá?ĕ@€Ež
=ç&X?¦å›?ÁG®.¾ A‰Eœ3Dj~úBIdZA]	õ<ÌêÛv20110921_00145_stA^´9=<j?Á:ڗK¿€A]	õ?™[`'¬ŠÛùv20111008_00367_st  Ksb346@ëD`á¥*?yAÿ@€EðÍ=•c<=(K{?¥¸0¾ª~úE{Aº^DôV^A`'b=%ÿÚv20111008_00367_stAc…=…¸?ŸTù"j¿€A`'b?¤¿û@'¬ŠÛùv20111008_00369_st  Ksb346@ëD`äMÇß?d5@€E¹
='?ç?B\h¾©ûçEŽÇDrÂoDô´‹A_†<<¼‹+v20111008_00369_stAaP=aG®?©›K‡A,¿€A_†<?—'e`'¬ŠÛùv20111008_00371_st  Ksb346@ëD`ç‰0ì?v=@€E¯=¶AX?,û?LÌÍl¾²-EŽ…qDòY‰Dô{}A`Ü=
ąv20111008_00371_stAb\=}ó¶?¬ýz-ï_Û¿€A`Ü?¡X '¬ŠÛùv20111008_00373_st  Ksb346@ëD`êãsW?uÃy@€Eëá>{¸?¯'â?ƒ×
,¾¿|îEŽ˜)DòOdAxA_FÝ=4õv20111008_00373_stAcë…=Oß?£‰—ªB¿€A_FÝ?¦ž¢`'¬ŠÛùv20111008_00375_st  Ksb346@ëD`î	ˆj?hS›@€E0q=ÚXx>°[$?…¸/¾¡ÊÁEÒ)DqmqA¥ûçA`öò<ÿ†-v20111008_00375_stAb¬=%?'k¢4Õ4‡¿€A`öò?ŸðÅ '¬ŠÛùv20111009_00275_st  Ksb346@ëD€×W?:çí@€E£%¤=¦Ô=è5Ã?Ã×
1¾¢ÐåE¡bÍAÛ#DôcAaø<ÝÔäv20111009_00275_stAaûç=Týô?¥è:uD¿€Aaø?›ºœ€'¬ŠÛùv20111009_00277_st  Ksb346@ëD€"}ž;?=h†@€E¢ä=°"?•¨@?s33h¾bNE¡8ÍDrØåDô©ÓA`'<–ê±v20111009_00277_stAa?}=H´9?£‰—ªB¿€A`'?'ÝV '¬ŠÛùv20111009_00279_st  Ksb346@ëD€%Øl=?:á2@€E¢]f=·«Ä@a"?^¸Rj¾§l‹E Ñ×Dò3DôyhA`~W<³/v20111009_00279_stAaë…=På`?¥è:uD¿€A`~W?'eà'¬ŠÛùv20111009_00281_st  Ksb346@ëD€)V•ä?PbN@€E¢qÍ=—H?Ÿ»Ã?•Â+¾œ¬E {šDòcžA'ÒòA_ËJ<ü'v20111009_00281_stAb°!=q©ü?£‰—ªB¿€A_ËJ?Ÿ'@€'¬ŠÛùv20111009_00283_st  Ksb346@ëD€,z6Ó?RZY@€E¢_{="Th=¼Uv?•Â0¾˜"uE ¥…Dq•A¢ó¶A`e¹<¿®4v20111009_00283_stAa©ü=ixÕ?±³Gõ"kŠ¿€A`e¹?—õƀ'¬ŠÛùv20120312_00341_st  Ksb346@ëWé™g•;?s@€E³#==ìÆS?/!@?ê=qg¾™™šE²ÈáDkòáDø	'AqÏÉ=HÒI                  ÀÀøÀÀ€AqÏÉ?©I '¬ŠÛùv20120312_00343_st  Ksb346@ëWéœ3Ý}?™I@€E³Í=Úñ?!ÃÝ@k¾ ÄœE²WHDîôBD÷ÓÇAq2;=m¨                  ÀÀøÀÀ€Aq2;?­ '¬ŠÛùv20120312_00345_st  Ksb346@ëWéŸ/ې?†@€E²u=Ö_õ@9š@#×
0¾ª~úE´RDî"öBI+Ap^	=®'Ÿ                  ÀÀøÀÀ€Ap^	?µÒSà'¬ŠÛùv20120312_00347_st  Ksb346@ëWé¢Dƒ=?–ƒ@€E±ßR=ß}°>ÕJ@{.¾¦éyE±©Dj‰ËB=ž¸Apåt=jˆ                  ÀÀøÀÀ€Apåt?­Q€'¬ŠÛùv20120319_00311_st  Ksb346@ëXÈÕÏO‰?/}@€E¬v=øL?3F?¢\h¾¦éyE«2öDkÏ}DøÛAqz9=`9                  ÀÀøÀÀ€Aqz9?£L '¬ŠÛùv20120319_00313_st  Ksb346@ëXÈØåD?9K›@€E¬_…=ïüN>O=x?"záP¾¢ÐåE«UDîîD÷އAq•œ=ùª                  ÀÀøÀÀ€Aq•œ?¢¿5@'¬ŠÛùv20120319_00315_st  Ksb346@ëXÈÜ3Ö?Rœh@€E¬J>d
¹?Ö&?èõÃ/¾Ÿ¾wE«È=DîBI¼jAo¬½=QØ                  ÀÀøÀÀ€Ao¬½?ª8s'¬ŠÛùv20120319_00317_st  Ksb346@ëXÈßž|??pÎ@€E¬]¸>d'?š^¯@=q/¾'n˜E«Î¤Dj©'B=î˜Aq]…=p                  ÀÀøÀÀ€Aq]…?®@'¬ŠÛùv20120329_01196_st  Ksb346@ëZ­U?j"e@€E®q=šô0>T"
?ž¸Rh¾ª~úE­GDkšNDø¡XArT2=o¡Œ                  ÀÀøÀÀ€ArT2?­ô1€'¬ŠÛùv20120329_01198_st  Ksb346@ëZ¾ ?r-@€E®j==¬½>ˆ_?"zál¾µÂE­€)DîéDøp1Arø=FTÕ                  ÀÀøÀÀ€Arø?¨Êš '¬ŠÛùv20120329_01200_st  Ksb346@ëZöHÇ?}Px@€E®t…=¨8?à[?Ê=q/¾¾vÉE®RDîÈB?ÒòAqÂS=k%»                  ÀÀøÀÀ€AqÂS?­d·`'¬ŠÛùv20120329_01202_st  Ksb346@ëZÌ6z?n»î@€E®=¶Ê?c¤á?ôzá-¾Ç®E®d)Dju/BNâNAvûª=óÃû                  ÀÀøÀÀ€Avûª?¾x`'¬ŠÛùv20120402_00400_st  Ksb346@ëZ‡Öá1?RF@€E§.á>o$>!8»@+…i¾£SøE¦HDkÎFDø
/As]={&Ó                  ÀÀøÀÀ€As]?¯dÚ`'¬ŠÛùv20120402_00402_st  Ksb346@ëZ‡ÙGú–?Ôã@€E§A¤>a§>ÿ&#@+…k¾®{E¦°DîøJD÷ÑôAs"$=™z4                  ÀÀøÀÀ€As"$?³/F€'¬ŠÛùv20120402_00404_st  Ksb346@ëZ‡Üîé?¶@€E§"¤>*'?tÒ$@	™š-¾å`E§röDBJ)üAr–g=¡vo                  ÀÀøÀÀ€Ar–g?´.Íà'¬ŠÛùv20120402_00406_st  Ksb346@ëZ‡àD-¬?ú¢@€E§†\>
ì?Ö³&@
=q.¾ÒòE¦±
DjÆB?-As€"=…	                  ÀÀøÀÀ€As€"?°¡3 '¬ŠÛùv20120609_00370_st  Ksb346@ëcðL3?™"@€E¸ö=èÞ¸>òê?å¸2¾®{E}¯…A"uDôþòAaó>>Rc                  ÀÀøÀÀ€Aaó?ÇÊL`'¬ŠÛùv20120609_00372_st  Ksb346@ëcówÖü?ƒs@€E}¹…=Ïy†>m]œ?Ã×
g¾Éº^E{
DsI‰DôžwAwˆ‡=ÃÖ¥                  ÀÀøÀÀ€Awˆ‡?¸zÔ '¬ŠÛùv20120609_00374_st  Ksb346@ëcöê²ç?~+_@€E:=ª¨ð>ËaÓ?«…k¾ª~úE}ˆ¤Dò°sDôK¶AxV€=á¸Ç                  ÀÀøÀÀ€AxV€?¼7à'¬ŠÛùv20120609_00376_st  Ksb346@ëcúÝò?\†œ@€E|JÍ=»?ˆ?S9@,(ö,¾ª~úE{\)Dòy¢A¥¶FAx¢Ê>Y€                  ÀÀøÀÀ€Ax¢Ê?Ë0à'¬ŠÛùv20120609_00378_st  Ksb346@ëcþ³Äé?%ìm@€EwDö=¼Ø?š•O@£×-¾Ÿ;dEw•qDr!Až
=AyLK=Šœ0                  ÀÀøÀÀ€AyLK?±S†'¬ŠÛùv20120615_00466_st  Ksb346@ëcÄÿ#¦?.b"@€E¨a…=ñ·h?'øÔ@(õÃ2¾˜"uE§£…A	Û#DôÕHAx8b=|ðQ                  ÀÀøÀÀ€Ax8b?¯ž
 '¬ŠÛùv20120615_00468_st  Ksb346@ëcŧz-?/f@€E¦pš=Ùv/?l(?¯\)f¾¢MÓE¤¸DsBòDô¬ZAvüj=-+¯                  ÀÀøÀÀ€Avüj?¥¥uà'¬ŠÛùv20120615_00470_st  Ksb346@ëcÅ>ˆ|?8·ª@€E¦×=è3
?b÷?´zál¾bNE¤I
Dò°9DôpAwïÔ=>ãñ                  ÀÀøÀÀ€AwïÔ?§Ü~ '¬ŠÛùv20120615_00472_st  Ksb346@ëcÅ
/ɜ?+E"@€E¦Î\=Ü*·@Èí@\.¾/E¥€{DòYìA›5?Avt¨=–…§                  ÀÀøÀÀ€Avt¨?²Ð´à'¬ŠÛùv20120615_00474_st  Ksb346@ëcÅ	xO?-0q@€E¦(>G
?~›@,ÌÍ.¾¤Ý/E¥ØDqóA 1Axj'=³Ú6                  ÀÀøÀÀ€Axj'?¶{FÀ'¬ŠÛùv20120622_00546_st  Ksb346@ëd¦Z1S?,{÷@€EˆF¤>e­?Iþ@
áH1¾ŽVE‡>ÍAº^Dô_ÏAySc=‹,G                  ÀÀøÀÀ€AySc?±eˆà'¬ŠÛùv20120622_00548_st  Ksb346@ëd¦^p~?/Pü@€E‡¾H=óñi?RR?æfff¾‹Æ¨E†oìDrì{Dõ1hAwî
=:_                  ÀÀøÀÀ€Awî
?§Kâ@'¬ŠÛùv20120622_00550_st  Ksb346@ëd¦b¨VK?&#@€E‡šÃ=³P=¿?˅m¾"záE†cHDòŠoDôî%Aw¤=S˜€                  ÀÀøÀÀ€Aw¤?ªs'¬ŠÛùv20120622_00552_st  Ksb346@ëd¦g	3°?,š±@€E‡_Í=Óà>î?ð£×.¾ƒ•E†Y®Dòb˜AŠÔþAw‡R=t/4                  ÀÀøÀÀ€Aw‡R?®…æ€'¬ŠÛùv20120622_00554_st  Ksb346@ëd¦ky%0?È3@€E‡)=ùÊö>Ú4@LÌÍ.¾¶E¢E†€fDq¢A¾wAxõÚ=©äÒ                  ÀÀøÀÀ€AxõÚ?µ<š@'¬ŠÛùv20120628_00397_st  Ksb346@ëed©žNà?v@€E—œ>)ü>j—4@®1¾ß;E– fAïžDóÿžAy d=                  ÀÀøÀÀ€Ay d?±âÂ`'¬ŠÛùv20120628_00399_st  Ksb346@ëed­öR­?#¾¥@€E–Τ>	R>Òß?ñë…G¾bNE•ÓìDqíãDõæ¸Az@‹=r_m                  ÀÀøÀÀ€Az@‹?®Kí '¬ŠÛùv20120628_00401_st  Ksb346@ëed²0¿;?%ZÁ@€E•š>ë†='À·?×
=k¾/E"†¤DòwDõÏmAx`‹=d4³                  ÀÀøÀÀ€Ax`‹?¬†–`'¬ŠÛùv20120628_00403_st  Ksb346@ëed¶°p¡?;ïß@€E"è¸>?6·@×
,¾ž¸RE"ÊDòiìAeÒòAv1=OÐ,                  ÀÀøÀÀ€Av1?©ú€'¬ŠÛùv20120628_00405_st  Ksb346@ëed»¯?%A#@€E"·\>
èV>êPf@zá.¾ŒÌÍE'a\Dq&fAAx""=—"#                  ÀÀøÀÀ€Ax""?²òd`'¬ŠÛùv20120703_00448_st  Ksb346@ëfðxÉ?òB@€EpëH>û\?\ü@áH1¾¦ffEnvAõÃDô†úAyG<=š2                  ÀÀøÀÀ€AyG<?³R@'¬ŠÛùv20120703_00450_st  Ksb346@ëfô¸N;?ÞÜ@€Epè)=ގZ?×ô @$záA¾¥ãTEo•HDr«TDõ*ÉAy™=¡´†                  ÀÀøÀÀ€Ay™?´6À'¬ŠÛùv20120703_00452_st  Ksb346@ëfù¤‰?
ÔÈ@€Ep@)=÷äz>±ú|@(ök¾¢MÓEn=HDòg¾DõöAyO…=³¡                  ÀÀøÀÀ€AyO…?¶`Ô '¬ŠÛùv20120703_00454_st  Ksb346@ëfý¿X›?GÒ@€Eq
=á<=àCc@õÃ.¾³¶FEoîDòV˜A‰XAyÈ==³'ð                  ÀÀøÀÀ€AyÈ=?¶p^'¬ŠÛùv20120703_00456_st  Ksb346@ëfu?' @€Eq{>5S?D½|@\).¾Ÿ;dEoˆ)DqŒÍAÂAxúû=­€0                  ÀÀøÀÀ€Axúû?µ°'¬ŠÛùv20120710_00123_st  Ksb346@ëfå€o¬`?<@€ExÊf=®Òx>mk=?˅3¾©xÕEwhR@« DôìÍAy¶=P-                  ÀÀøÀÀ€Ay¶?ªå '¬ŠÛùv20120710_00125_st  Ksb346@ëf儼Wµ?K×@€E~•Ã=œº?Î[9?G®g¾–E|û
Ds	DôÙãAw×ú=8ƒË                  ÀÀøÀÀ€Aw×ú?§y`'¬ŠÛùv20120710_00127_st  Ksb346@ëf剁	?F®@€E|ªR=ŒÈ¤?°¼?"33k¾'n˜E{­HDò'%Dô¡7Ay =/ã                  ÀÀøÀÀ€Ay ?¥ó¼`'¬ŠÛùv20120710_00129_st  Ksb346@ëfåK+?W¡@€E|f==ʃ¨>¶ÿ?\+¾¡ÊÁEz¾=DñÏA­°!AwÑ='σ                  ÀÀøÀÀ€AwÑ?°Yð`'¬ŠÛùv20120710_00131_st  Ksb346@ëf呁²?3B~@€E|
==žÓ=üŸ½?â\,¾ ÄœE{QìDqͲA­¸Ax]`=d4                  ÀÀøÀÀ€Ax]`?¬†''¬ŠÛùv20120712_00448_st  Ksb346@ëg'É\õú?cJ?@€E"
=ªqL>ÄqC?ó331¾¤Ý/E|A"ÑDôAzó=Äú                  ÀÀøÀÀ€Azó?²Ÿ@'¬ŠÛùv20120712_00450_st  Ksb346@ëg'ÌÕËú?'«é@€E‡×=Ò.µ>ª]I?ŒÌÍg¾¯²EL¸Ds
ôDôÊ=Aw=қÌ                  ÀÀøÀÀ€Aw?ºSy€'¬ŠÛùv20120712_00452_st  Ksb346@ëg'Ð{MS?‡ûÅ@€EŽÏ
=øpü<€i?·
=k¾¢ÐåE{Dò˜{Dô‡A}D7>,JÛ                  ÀÀøÀÀ€A}D7?'n[`'¬ŠÛùv20120712_00454_st  Ksb346@ëg'ÔHq‰?cöN@€EŽ¶f=ªí<?˜šæ?ù™š.¾¨r°EüDò^¸A‹ Axõ=Ÿº{                  ÀÀøÀÀ€Axõ?³÷O`'¬ŠÛùv20120712_00456_st  Ksb346@ëg'×Çè?~CÁ@€E=‹J4?1€ç@\.¾¢ÐåEŽ
DqºAª&éAy¤m=¡˜Y                  ÀÀøÀÀ€Ay¤m?´3 '¬ŠÛùv20120713_00481_st  Ksb346@ëgB×ø$?']¦@€EŠˆ3=éâß?ñä@ff1¾—PE‰µ\A‡DôÉ'Ayȏ=¥Ž¥                  ÀÀøÀÀ€Ayȏ?´±Ô '¬ŠÛùv20120713_00483_st  Ksb346@ëgBÛB;9?*@€EŠU¤>
mq@h"?â\J¾†$ÝE‰öDs(1Dô¿žAx4
=\|                  ÀÀøÀÀ€Ax4
?°+€'¬ŠÛùv20120713_00485_st  Ksb346@ëgBބ?j?*cw@€EŠNR=ȹ<ãÒ?Ç®U¾å`EˆûìDò¤!Dô}ËAzä=JkÔ                  ÀÀøÀÀ€Azä?©Mz€'¬ŠÛùv20120713_00487_st  Ksb346@ëgBáêp¢?$X@€EŠ\®=缍?…@­?æff-¾—
=E‰º)Dò[®A›ÊÁAx¸7=€6                  ÀÀøÀÀ€Ax¸7?°FÀ'¬ŠÛùv20120713_00489_st  Ksb346@ëgBåÃ?$v"@€EŠF=>;8Ý>b¬?ÚáH/¾ A‰E‰t{Dqí'A¥ïžAwüœ=oHƒ                  ÀÀøÀÀ€Awüœ?­é`'¬ŠÛùv20120715_00760_st  Ksb346@ëg…Ðta§?ilÙ@€Eg¢)=ïÈt?ø@x?à1¾¨õÃEcº@ù&éDô³ÏAyaÄ=±è                   ÀÀøÀÀ€AyaÄ?¶='¬ŠÛùv20120715_00762_st  Ksb346@ëg…ÓÞßt?WÎ@€Eg7H=ˆ—¼>Aø?p¤g¾¢ÐåEcÚDs¸DôÏuAwE=G$                  ÀÀøÀÀ€AwE?¨â"€'¬ŠÛùv20120715_00764_st  Ksb346@ëg…×)òî?JhÌ@€Ef"=ïà>O¯G?˅l¾¨r°EcTÍDò"DDô£;Ay[Y=Q‡                  ÀÀøÀÀ€Ay[Y?ª0à'¬ŠÛùv20120715_00766_st  Ksb346@ëg…Ú‹Kù?Xv@€Eg)=–¿=–Ó?¸Qì.¾™™šEdw\Dò`ÅA?}Ax‹‹=Y'                  ÀÀøÀÀ€Ax‹‹?«0B€'¬ŠÛùv20120715_00768_st  Ksb346@ëg…ÝÍË¥?MGò@€Egž=—ã?¢þ~?ôzá.¾œ¬Ef¸DqÜ9A¬È´AzŸª=‡c\                  ÀÀøÀÀ€AzŸª?°ìk€'¬ŠÛùv20120716_00457_st  Ksb346@ëg¢2'x?aÐú@€E"¾¤=ž£@?sü@Qì1¾¤Ý/E'‰×A©üDôÙÃAzÑ==Úó°                  ÀÀøÀÀ€AzÑ=?»^v'¬ŠÛùv20120716_00459_st  Ksb346@ëg¢uíB?d3«@€E"@3=§Ó ?ȝ?¨õÃg¾©xÕE'+\Ds2DôµÓAy<u=Csò                  ÀÀøÀÀ€Ay<u?¨n~@'¬ŠÛùv20120716_00461_st  Ksb346@ëg¢½Ûm?kC@€E"³f=­=K3ç?ƒ×
k¾­'hE'¶{Dò¸ÅDôkžAxp˜=AÞ~                  ÀÀøÀÀ€Axp˜?¨;ÏÀ'¬ŠÛùv20120716_00463_st  Ksb346@ëg¢!65ò?xl,@€E•r3=y©`>[¸Ã?ôzá.¾«E"ê{DòQÓA¡Ÿ¾Ay¿Å=׺                  ÀÀøÀÀ€Ay¿Å?º÷C'¬ŠÛùv20120716_00465_st  Ksb346@ëg¢$~¯³?€&ª@€E•ï…=¤o=•?ٙš/¾½ó¶E"5ÃDqðA Ÿ¾Ax]=®ÖÉ                  ÀÀøÀÀ€Ax]?µÚÙ '¬ŠÛùv20120717_00393_st  Ksb346@ëgÁžñÈ/?7Ì@€EžÏq=ò½d?¬ìÍ?ï\)0¾¢MÓEœâfA/Dõ®Axgã=MΉ                  ÀÀøÀÀ€Axgã?©¹Ñ '¬ŠÛùv20120717_00395_st  Ksb346@ëgÁ¢Jî?4ýÂ@€EžË)=Ælx?›Gà?Ýp¤f¾²-E,DsBòDô«…AyéÃ=HØ-                  ÀÀøÀÀ€AyéÃ?© '¬ŠÛùv20120717_00397_st  Ksb346@ëgÁ¥–g‹?//ó@€Ež¤…=¡K?'w¶?Ýp¤l¾•E;Dò­'DôjÙAyÑ=xÒ·                  ÀÀøÀÀ€AyÑ?¯Và'¬ŠÛùv20120717_00399_st  Ksb346@ëgÁ©2A?<5U@€EŸ==Âs?ïiB@áH-¾§ïžEœáDòsDA¡?}Axª}=•¸T                  ÀÀøÀÀ€Axª}?²·
€'¬ŠÛùv20120717_00401_st  Ksb346@ëgÁ¬j1!?L7j@€EŸP®=¦Œ>c«m@®.¾°£×EžJÍDqÞ¸A˜²-AxY=•"a                  ÀÀøÀÀ€AxY?²²Œ '¬ŠÛùv20120718_00366_st  Ksb346@ëgâ7¯D?GŽ¶@€E´¹f>.ñg>òX©@ff0¾£SøE²ã\@Ì1Dô¾Ayb¨=¶¸                  ÀÀøÀÀ€Ayb¨?°6×'¬ŠÛùv20120718_00368_st  Ksb346@ëgâv˜ä?BC@€E´3>Eæ>
¶&?³33g¾—
=E²5…Ds(BDô­'AxN±=5K                  ÀÀøÀÀ€AxN±?¦©`€'¬ŠÛùv20120718_00370_st  Ksb346@ëgâÖ~?GÖ´@€E³e)>"û?Î?ØQìk¾¯²E±iDòÇDôy'Ayë=q™Ñ                  ÀÀøÀÀ€Ayë?®3: '¬ŠÛùv20120718_00372_st  Ksb346@ëgâ"`—ð?_¢í@€E³Ã>H?ô?ٙš.¾bNE±@RDñómA£ïžAw>i=­×                  ÀÀøÀÀ€Aw>i?³µºà'¬ŠÛùv20120718_00374_st  Ksb346@ëgâ%³X]??üó@€E²¥=>8ŒS>yÓ@G®/¾«…E±(RDrA¤A‰Ax"=yÞ                  ÀÀøÀÀ€Ax"?¯2À'¬ŠÛùv20120722_00935_st  Ksb346@ëhe¾4ÿ?
ž»@€EW==âQñ=ömd@:áH1¾™™šE	®A"DôŸžA{€=«ÊÏ                  ÀÀøÀÀ€A{€?µyYà'¬ŠÛùv20120722_00937_st  Ksb346@ëheÁ}ä1?
Ê@€E‡š>ÿT>ٖÒ@{g¾¦éyEÓHDrë–DôØÕAz£Š=¦[š                  ÀÀøÀÀ€Az£Š?´Ës@'¬ŠÛùv20120722_00939_st  Ksb346@ëheÄÌØá?¤@€EÌá>F=ÃMŒ@Qìl¾²-E\Dòƒ–Dô¡HA{`='ZC                  ÀÀøÀÀ€A{`?²+H`'¬ŠÛùv20120722_00941_st  Ksb346@ëheÈ?^æ?q@€E'L=æ³ñ?¢R?øQì-¾¤ZE¨)Dò]ÃA¬Ax÷y=V'á                  ÀÀøÀÀ€Ax÷y?ªÒ< '¬ŠÛùv20120722_00943_st  Ksb346@ëheˋê/?¶ó@€E'€®=Ï|+@¬@,ÌÍ.¾§ïžE'
Dq¨öA­¡ËA{3~=´¾                  ÀÀøÀÀ€A{3~?¶ƒÀ'¬ŠÛùv20120725_00364_st  Ksb346@ëhÃ5IH?>Gç@€ET{=öô?®
¡?¼(ö1¾­VEŽÉ…A1DôòÙAy¿=6'                  ÀÀøÀÀ€Ay¿?¦Ár@'¬ŠÛùv20120725_00366_st  Ksb346@ëhÃ8Þ³ª?>ß@€E1q=¤½Ð?‰?ٙšg¾¤ZEŽDsš^Dô`´AyBñ=[#Á                  ÀÀøÀÀ€AyBñ?«dx '¬ŠÛùv20120725_00368_st  Ksb346@ëhÃ<E%N?.ëï@€E«ì=½p?š_?¥¸k¾£×
EŽ|{Dò×LDôÓAx -=/øÑ                  ÀÀøÀÀ€Ax -?¥ÿ '¬ŠÛùv20120725_00370_st  Ksb346@ëhÃ?¼©?4x@€E¼ì=¢Óä>¶…©@ff-¾/EŽ)DòBFA¨÷ÏAy	‡=YGR                  ÀÀøÀÀ€Ay	‡?«(ê@'¬ŠÛùv20120725_00372_st  Ksb346@ëhÃCRË)?0ÃÃ@€EH=©n¨?ùO@\).¾²-EŽªRDrAŠçmAy©=ˆ2k                  ÀÀøÀÀ€Ay©?±M`'¬ŠÛùv20120726_00052_st  Ksb346@ëhà3ŸI‡?öä@€EªK=§ ¼>|=•@…/¾"›¦E¨_\AõÃDõZAx±÷=f                  ÀÀøÀÀ€Ax±÷?²ìÀ'¬ŠÛùv20120726_00054_st  Ksb346@ëhà6مî?"@€E¨›H=©õ>/ûx?ë…g¾­'hE¨$fDs?ßDôŠA{që=pÕ·                  ÀÀøÀÀ€A{që?®¶à'¬ŠÛùv20120726_00056_st  Ksb346@ëhà:h?:Å@€E§í×=ÅDé>$Sú?å¸j¾£SøE§"ÃDò³øDô7…Ax½«=yʃ                  ÀÀøÀÀ€Ax½«?¯9P`'¬ŠÛùv20120726_00058_st  Ksb346@ëhà=kZí?%ý@€E¦Îf=¥Ì°?Aߺ@\-¾¥`BE¤Þ{DòP1A¦£×Ax-=š–þ                  ÀÀøÀÀ€Ax-?³RßÀ'¬ŠÛùv20120726_00060_st  Ksb346@ëhà@¥Ý?+Kw@€E¢à3=Í°s>sëŽ?÷
=-¾ŒIºE¢öDrúA™$ÝAx,=Žã                  ÀÀøÀÀ€Ax,?±À<`'¬ŠÛùv20120731_00075_st  Ksb346@ëidùCÎ?"¹Ï@€E°Ã> ˆ
>¬b?У×/¾ A‰E›ýšA‰7Dõ,îAz¿ø=»AÈ                  ÀÀøÀÀ€Az¿ø?·h9'¬ŠÛùv20120731_00077_st  Ksb346@ëih@[:?Xõ¦@€Ež?×=ÂÂô>«‡4?£×
g¾£SøEœü{DslÍDôtîAz:8=dDF                  ÀÀøÀÀ€Az:8?¬ˆˆÀ'¬ŠÛùv20120731_00079_st  Ksb346@ëikS•Ô?6ÿÏ@€Ež9ö=•è?T–V?Տj¾¦ffEc×DòÐDô3#Ay¡%=Mëº                  ÀÀøÀÀ€Ay¡%?©½w@'¬ŠÛùv20120731_00081_st  Ksb346@ëin"Gx?6@€EŸH=Ås}?'sæ?ï\)-¾™™šEÚ)DòNòA­¸AzQë=db«                  ÀÀøÀÀ€AzQë?¬ŒU`'¬ŠÛùv20120731_00083_st  Ksb346@ëiqvOh?X¢@€EŸ7H=¯<@>Üïä?¬ÌÍ-¾¦éyEžŸ\Dr0A"$ÝAxü=`ì?                  ÀÀøÀÀ€Axü?¬‡à'¬ŠÛùv20120801_00141_st  Ksb346@ëi o
êN?%§õ@€Er»q=ò»ó>7:?ç®0¾'n˜Eo"
A
KÇDõÃAzàÄ=uLÙ                  ÀÀøÀÀ€AzàÄ?®©› '¬ŠÛùv20120801_00143_st  Ksb346@ëi rZP?1Þ@€Et…=äÃÜ? ÑE?ٙšf¾—
=Er?®DsG+Dô¥7AyÜà=YŠ                  ÀÀøÀÀ€AyÜà?«!Ñ@'¬ŠÛùv20120801_00145_st  Ksb346@ëi u¤'?,D@€Et¦Í=«?JÖ¦?½p¤j¾"ýôEqÏ\DòÀþDôWßAzã=F"                  ÀÀøÀÀ€Azã?¨Ò''¬ŠÛùv20120801_00147_st  Ksb346@ëi y"›‹?-4>@€Eu4á=é8Ê=R¸&?ÚáH-¾{çmErÛ3DòW¦A¥^5Axj=ZÉL                  ÀÀøÀÀ€Axj?«Y)€'¬ŠÛùv20120801_00149_st  Ksb346@ëi |vc	?,^e@€Et´{>×8@I9?èõÃ-¾ž¸REslRDr‹Až9XAxÿï=hHQ                  ÀÀøÀÀ€Axÿï?­	
 '¬ŠÛùv20120804_00505_st  Ksb346@ëjíö7Õ?‹»@€EŠÞ=ö.î?"7=?½p¤1¾±&éE‰HA
'hDôÀ¤A{w;=æ²                  ÀÀøÀÀ€A{w;?¼Âö@'¬ŠÛùv20120804_00507_st  Ksb346@ëjñd¡?…F•@€EŠÛ=€Ñ$?–?½p¤h¾½ó¶E‰,áDs.FDôÊ=Azl'=¨\                   ÀÀøÀÀ€Azl'?µ"'¬ŠÛùv20120804_00509_st  Ksb346@ëjôœŸˆ?ŠµÓ@€EŠ"=Ží,=¤óE? l¾¥ãTEˆ³
Dò¨¤DôuüA{8=Á-™                  ÀÀøÀÀ€A{8?¸%³ '¬ŠÛùv20120804_00511_st  Ksb346@ëjøîý?'Ä*@€EŠ~3=r›_<ôëÆ?У×.¾·ÎÙE‰qDòSÇAš Ay‡
>#                  ÀÀøÀÀ€Ay‡
?Âd``'¬ŠÛùv20120804_00513_st  Ksb346@ëjûmSë?Š'A@€EŠ_ì=ŽóØ=/±?ØQì/¾´9XE‰3HDqìÍA£®A}vÏ>]Ò                  ÀÀøÀÀ€A}vÏ?º@'¬ŠÛùv20120820_00297_st  Ksb346@ël¬üWª?{@€E‰4á=á?r›@=p¤1¾¤ZE‡ô)AVDô×+A{«=¯I§                  ÀÀøÀÀ€A{«?µé4à'¬ŠÛùv20120820_00299_st  Ksb346@ël°ÄH?'<@€E‰<®=î•1?¶0Ö@ÌÍf¾˜bE‡ÚRDs]ôDô«…A{'‡='30                  ÀÀøÀÀ€A{'‡?°Ff'¬ŠÛùv20120820_00301_st  Ksb346@ël³%kõ?#Þ¼@€E‰¤×=у†>?Ɨ?ٙšk¾ŽÙEˆ}šDòº¨Dô`JA{4=zÌ÷                  ÀÀøÀÀ€A{4?¯Yžà'¬ŠÛùv20120820_00303_st  Ksb346@ël¶S"?*²@€E‰ù\=è'N<ž?ï@{-¾—PE‰<RDòXJAšÊÁA|Ô~=­@b                  ÀÀøÀÀ€A|Ô~?µ¨@'¬ŠÛùv20120820_00305_st  Ksb346@ël¹k†Œ?µ´@€EŠ¯)>V>+V"@Qì.¾ A‰EŠ'ÃDqýAœë…A{ªë=¯§‡                  ÀÀøÀÀ€A{ªë?µôðà'¬ŠÛùv20120828_00163_st  Ksb346@ëmŽáÛ?OÁ@€E¸H3=¨"¬?¹Ž9@ë…1¾¥`BE¶ò)A´9DôӍA}o=š™V                  ÀÀøÀÀ€A}o?³S*À'¬ŠÛùv20120828_00165_st  Ksb346@ëm{JÏ?D`£@€E¶"\=á…'?•aÑ?Տg¾¢ÐåE¶T)DtxöDôjVA{=GÛà                  ÀÀøÀÀ€A{?¨ûx`'¬ŠÛùv20120828_00167_st  Ksb346@ëm&G'K?ELÍ@€Eµ¸=ÇS•>A;?µÂl¾°£×E´ÑDó²Dô¬‹Azëµ=Cóß                  ÀÀøÀÀ€Azëµ?¨~{à'¬ŠÛùv20120828_00169_st  Ksb346@ëm)µ»¹?dü©@€E¶g¸=¬Í(@'@™š/¾§ïžEµÎ=DòlöA™éyAz;Ó=¬à                  ÀÀøÀÀ€Az;Ó?µ''¬ŠÛùv20120828_00171_st  Ksb346@ëm-Ž€?O%!@€E·ö=¸9Œ?:Dˆ?øQì/¾»çmE¶UšDs>FA¯IºAymÝ=_È                  ÀÀøÀÀ€AymÝ?°+ù'¬ŠÛùv20120905_00195_st  Ksb346@ënñ­y?aìŒ@€E¢Ûö=yÙ?4Á?ü(ö1¾œ¬E¡×A	C–DôìÝAyí{="F                  ÀÀøÀÀ€Ayí{?³²hÀ'¬ŠÛùv20120905_00197_st  Ksb346@ënõWà½?^%8@€E¢ôö=¡û >ú$Ì?Ÿg¾¨õÃE¡[®Dt§®DôlÕA{!¢=u×N                  ÀÀøÀÀ€A{!¢?®ºéÀ'¬ŠÛùv20120905_00199_st  Ksb346@ënøå.˜?[9Ô@€E£%Í=—`='è?ã×
l¾¢MÓE¡¶ÍDó$9DôËmA|ø†=˜7B                  ÀÀøÀÀ€A|ø†?³è@'¬ŠÛùv20120905_00201_st  Ksb346@ënüp(‡?Y©Š@€E¤IÃ=»*>¶cä@p¤,¾²-E¢àDòv¨A›ÙAzm=£¶ý                  ÀÀøÀÀ€Azm?´vß '¬ŠÛùv20120905_00203_st  Ksb346@ënÿƒ˜Ñ?hqw@€E¤G=üd?Á±@
=0¾¾ùÛE¢Ò=Ds17A´ÎÙAzú(=«ñD                  ÀÀøÀÀ€Azú(?µ~(€'¬ŠÛùv20120907_00288_st  Ksb346@ënBù ?<O@€E¨¸Ã=«-ü?šÓ?áG®1¾‹Æ¨E§ASøDô¼bAz<Ü=i¬º                  ÀÀøÀÀ€Az<Ü?­5—@'¬ŠÛùv20120907_00290_st  Ksb346@ënB	W§²?O"Å@€E¨°== y"                  ÀÀøÀÀ€Àø'¬ŠÛùv20120907_00292_st  Ksb346@ënBªh??5@€E¨âá=¯| ?]'?ìÌÍl¾²-E§'®Dó*FDôšòA}Üd='^8                  ÀÀøÀÀ€A}Üd?²KÇ'¬ŠÛùv20120907_00294_st  Ksb346@ënBôš?>‹º@€E©]f=£þ?ßì/@\).¾˜"uE¨-HDòŠFA–l‹Az¶=ˆl                  ÀÀøÀÀ€Az¶?±í€'¬ŠÛùv20120907_00296_st  Ksb346@ënB9ë?>R÷@€E©È=¤ÈÀ?sÊ@£×0¾§l‹E¨rDsZA­‰7AzŽ¢=•\(                  ÀÀøÀÀ€AzŽ¢?²«…'¬ŠÛùv20120908_00025_st  Ksb346@ën_ÈÎe~?F7e@€E±Þ¤=¢Ñà?³"_@¸1¾—
=E¯íqA®Dô¶áA}K¼=¤8                  ÀÀøÀÀ€A}K¼?´Ç'¬ŠÛùv20120908_00027_st  Ksb346@ën_Ìiðµ?Ra¢@€E²="B¬?D?èõÃg¾—
=E°'…Dt‹TDôh"AzlB=Šï,                  ÀÀøÀÀ€AzlB?±]å€'¬ŠÛùv20120908_00029_st  Ksb346@ën_Ïê=÷?3$³@€E°é®=¨¡?Î5@×
l¾™‡E¯=Dó2ÙDôµ`A~ ô=ƒM                  ÀÀøÀÀ€A~ ô?°i¢à'¬ŠÛùv20120908_00031_st  Ksb346@ën_ÓmöS?-øþ@€E±ˆ=³dH>¹Ë3@õÃ-¾'\E¯ëqDòsÏAšÀƒAyë=¢åï                  ÀÀøÀÀ€Ayë?´\½à'¬ŠÛùv20120908_00033_st  Ksb346@ën_Öºý?@$·@€E±­ì=×¹?
•Y@0¾p£×E¯ÆöDs+A°ƒAz¾q=¼–º                  ÀÀøÀÀ€Az¾q?·'×@'¬ŠÛùv20120916_00169_st  Ksb346@ëo`cjB¿?@û@€E­="1Y? 2/@
áH0¾˜"uE«®AZDôèA|°!=·ÆÛ                  ÀÀøÀÀ€A|°!?¶øÛ`'¬ŠÛùv20120916_00171_st  Ksb346@ëo`fr/?LvÁ@€E¬¦Í=‹«¸<€üä?¸Qìf¾¦éyEª­HDt>¸DôÉìAzÓm=Fƒ[                  ÀÀøÀÀ€AzÓm?¨Ðk`'¬ŠÛùv20120916_00173_st  Ksb346@ëo`ioåì?LM@€E¬Á="´p?`E1?¸Qìl¾ˆ´9Eª"ÃDó$JDô©A{ÿŒ=PÞ¡                  ÀÀøÀÀ€A{ÿŒ?ªÔ '¬ŠÛùv20120916_00175_st  Ksb346@ëo`l@»1?GWÈ@€E­Tš=b€>;@/¾¨r°E«fDòW®A«ÀƒAzi"=˜O—                  ÀÀøÀÀ€Azi"?³	òà'¬ŠÛùv20120916_00177_st  Ksb346@ëo`nõ?DæK@€E­˜…='ÊÌ?ÃÑx@G®/¾ž5?E«Â¤Ds]PA¹
=Azu=kÞ                  ÀÀøÀÀ€Azu?­{À@'¬ŠÛùv20120916_00361_st  Ksb346@ëoaè71?\6@€E³þ\=¬ˆ?€û@51¾˜bE±°A"DôÞNAuÏ>^à                  ÀÀøÀÀ€AuÏ?‹Ü'¬ŠÛùv20120916_00363_st  Ksb346@ëoaë6	Q?PM0@€E´<==œ­ü?6Â?¹™šf¾¯ E²¢DtüDô¼ÍA|>==Œ³f                  ÀÀøÀÀ€A|>=?±–lÀ'¬ŠÛùv20120916_00365_st  Ksb346@ëoaî2b©?Q'Ý@€E´s{=IØ?
Fï?µÂl¾ÀE²¢)Dó2ÑDô‹DA|ò­=ZÌV                  ÀÀøÀÀ€A|ò­?«YŠÀ'¬ŠÛùv20120916_00367_st  Ksb346@ëoañ<é??e°
@€E´Î¤= Þì>ï¹ã@=q.¾ÀE³@RDò_}A©(öA|'=¬ÎÆ                  ÀÀøÀÀ€A|'?µ™ØÀ'¬ŠÛùv20120916_00369_st  Ksb346@ëoaó÷ÿ+?i@€E´¸=šbÔ?T[@…/¾'hsE²œáDs-`A¹ïžA|'À=óÞ0                  ÀÀøÀÀ€A|'À?¾{Æ'¬ŠÛùv20120917_00050_st  Ksb346@ëo…|œ?%¯6@€E¡rì>F'@gÕ@Qì0¾ ÄœEŸ¸AA‰Dõ"Azžå=³Á¿                  ÀÀøÀÀ€Azžå?¶x7à'¬ŠÛùv20120917_00052_st  Ksb346@ëoˆÂn?*‹é@€E¡ØÃ=õ¼Ä?I2S@®h¾/E ˆDt'Dô}A{.¥=˜4œ                  ÀÀøÀÀ€A{.¥?³"€'¬ŠÛùv20120917_00054_st  Ksb346@ëo‹ø†º?2¦`@€E¡ùR>{$?u"±?Ôzál¾œ(öEŸôDó4´DôõyA|À=d)Î                  ÀÀøÀÀ€A|À?¬…9À'¬ŠÛùv20120917_00056_st  Ksb346@ëo{ƒ.?7"0@€E¢3>
}	@4æI@¸.¾ºáHE ß×DòyÃA¦vÉA{"Ê='Qº                  ÀÀøÀÀ€A{"Ê?²*7@'¬ŠÛùv20120917_00058_st  Ksb346@ëo'û‰? ¨×@€E¢.>^Ã=â–$@{/¾™™šE¡7×DsHA»‹DA{œ•=«ˆ                  ÀÀøÀÀ€A{œ•?µqÀ'¬ŠÛùv20120918_00263_st  Ksb346@ëo¡Þ·@?po@€E"½\=ýéA>y,	?øQì1¾"ýôE'4áAÙDôèA|»ý=¥ç±                  ÀÀøÀÀ€A|»ý?´¼ö '¬ŠÛùv20120918_00265_st  Ksb346@ëo¡â7
?YˆS@€E"î==Ÿ"X=pƒæ?¸Qìh¾¢MÓE"IqDt«dDôG+Azü:=` ¬                  ÀÀøÀÀ€Azü:?¬€'¬ŠÛùv20120918_00267_st  Ksb346@ëo¡åOŠ­?Eݲ@€E•˜…=éûu="v?°£×l¾©ûçE"ó×Dó Dôª=A|"G=>U                  ÀÀøÀÀ€A|"G?§ÂÊ '¬ŠÛùv20120918_00269_st  Ksb346@ëo¡è—n?Q@ž@€E–Ô¤=š>ôÿî@áH.¾›¥ãE–	ìDòešA•E¢A|^/=  Ð                  ÀÀøÀÀ€A|^/?´'¬ŠÛùv20120918_00271_st  Ksb346@ëo¡ì
šG?T4k@€E—ºq=Íð?ÄX@ë…/¾¦éyE–föDsA­$ÝA|Ќ=šr                  ÀÀøÀÀ€A|Ќ?³NC'¬ŠÛùv20120929_00152_st  Ksb346@ëqtm:@?:m€@€Eº÷=§í¨=KZ@'®1¾j~úE¸©AéyDô¼ÍA{ŽÍ=¯—                  ÀÀøÀÀ€A{ŽÍ?µòñà'¬ŠÛùv20120929_00154_st  Ksb346@ëqwÆu›?0éh@€Eº…)=°ˆ=҂]?ٙšh¾"záE¹IqDtš=DôOmA|½¸=`h"                  ÀÀøÀÀ€A|½¸?¬
@'¬ŠÛùv20120929_00156_st  Ksb346@ëq{m3µ?*v)@€Eºt¤=ÂÞ<>‹ú?\l¾§ïžE¸±qDó7mDô¤!A|ªû=X¤                  ÀÀøÀÀ€A|ªû?«4€'¬ŠÛùv20120929_00158_st  Ksb346@ëq~½	á?+Êf@€Eºú
=ª{Ä?C¸@.¸R.¾¥`BE¹¸Dòp)A"`BA{Ñp=Ö\I                  ÀÀøÀÀ€A{Ñp?ºË‰ '¬ŠÛùv20120929_00160_st  Ksb346@ëqò£Ì?&ùþ@€E»…=¨
à>é?ù™š/¾ˆ1'Eº{Ds8!A±;dA|Ձ=Æ
                  ÀÀøÀÀ€A|Ձ?³¸Á@'¬ŠÛùv20120930_00045_st  Ksb346@ëqc(¹ˆ?B•ù@€E¥DR=¯¯Ô=ü҆@£×2¾¤Ý/E£8RA DôÏ}A}Á="Z                  ÀÀøÀÀ€A}Á?²kQà'¬ŠÛùv20120930_00047_st  Ksb346@ëqg*{Õ?=Í@€E¥Øf=¸À<Á®?ÁG®g¾¦ffE¤IšDt—
Dô`RA|¸=k׫                  ÀÀøÀÀ€A|¸?­zõ`'¬ŠÛùv20120930_00049_st  Ksb346@ëqjfe»?C~r@€E¦	ì=§V>RÄo?Ÿk¾§l‹E¤¬DóNDô–A~7
=Œv
                  ÀÀøÀÀ€A~7
?±ŽÁ '¬ŠÛùv20120930_00051_st  Ksb346@ëqmÅó?8kL@€E¥Äá=³Wœ=/Ô
@õÃ.¾¨õÃE¤T¤Dòc×A'›¦A|<h=†¿¡                  ÀÀøÀÀ€A|<h?°×ô '¬ŠÛùv20120930_00053_st  Ksb346@ëqq/bn?>ñ@€E¥¾R=¼Ý@",'?øQì/¾ÌIºE¤R{Ds=qA±ÙAzkÍ="rG                  ÀÀøÀÀ€AzkÍ?°ŽHà'¬ŠÛùv20121006_00078_st  Ksb346@ëqàyu?(è)@€E–ô\='þ0>»«`@…1¾²-E•€A
õÃDô¾fA}H=Ț'                  ÀÀøÀÀ€A}H?¹P@'¬ŠÛùv20121006_00080_st  Ksb346@ëqàÂÉ?'½@€E—I=¸‡Ð>Ög@(öh¾¦éyE–·…Dt…ôDô\!A|™=¼^C                  ÀÀøÀÀ€A|™?·‹È`'¬ŠÛùv20121006_00082_st  Ksb346@ëqà ºu1?!N…@€E—À
=»Ð?eŒ?ü(öl¾¨õÃE—]ìDóDô¡ËAu¿=ž¾ÿ                  ÀÀøÀÀ€Au¿?³×ßà'¬ŠÛùv20121006_00084_st  Ksb346@ëqà$‹?› @€E˜I×=Äœ?ÎÄú@W®-¾¸QìE˜$DòcßA–ÀƒA~ÃÏ=ý¯5                  ÀÀøÀÀ€A~ÃÏ?¿µæ '¬ŠÛùv20121006_00086_st  Ksb346@ëqà'2Ԕ?-c@€E˜¿Í=¹
X@8û@(ö/¾¯²E—ÑÃDs=A±È´AzóÍ=•Ì‹                  ÀÀøÀÀ€AzóÍ?²¹'`'¬ŠÛùv20130515_00710_st  Ksb346@덌"ÂB?‰ÄÂ@€E¯÷f=¶c@>ÃO>@	™š2¾¡G®E®>ÍAÐåDô©A€>"P·                  ÀÀøÀÀ€A€?ÄJà'¬ŠÛùv20130515_00712_st  Ksb346@덌‡Õý"?cëw@€E¯Áf=˜%>TØK?÷
=i¾ž5?E®LfDt‡\Dô@jA©/=â¿î                  ÀÀøÀÀ€A©/?¼WýÀ'¬ŠÛùv20130515_00714_st  Ksb346@덌‹U‡?k,ƒ@€E±a)=ºL>@#ª?úáHk¾©xÕE¯êfDòþÉDô€{Agž=ô'                  ÀÀøÀÀ€Agž?¾'"@'¬ŠÛùv20130515_00716_st  Ksb346@덌Ž9¹µ?Y¾'@€E²g=×y5>ã@o\)-¾³33E±p)DòfÙA-A'ý³>R ‡                  ÀÀøÀÀ€A'ý³?ÊDà'¬ŠÛùv20130515_00718_st  Ksb346@덌'`»?DÎ@€E³v×=s¯?ë™o@&ff-¾¡ÊÁE²M
Ds\A«º^A">A4                  ÀÀøÀÀ€A"?Ѩ&€'¬ŠÛùv20130715_00561_st  Ksb346@ë•$Q Ý?:¡—@€E°Ñ=öro?–£½@.¸R1¾ŒIºE® Ap¤DôåqA€CÒ=»)ž                  ÀÀøÀÀ€A€CÒ?·e3À'¬ŠÛùv20130715_00563_st  Ksb346@ë•$%u°?Oõ÷@€E°ø>'nµ?PØF?øQìh¾vÈ´E¯K
Dt¾DôåAy=‰"h                  ÀÀøÀÀ€Ay?±2'¬ŠÛùv20130715_00565_st  Ksb346@ë•$"?/¦@€E°ßì>YÊ@†Y›?þ¸Rm¾˜bE¯{Dó¼DôÝÛA'˜q=Êaÿ                  ÀÀøÀÀ€A'˜q?¹L?à'¬ŠÛùv20130715_00567_st  Ksb346@ë•$ 7™?HX˜@€E±ZÍ=õD >­¡@&ff.¾l‹DE¯ËìDòa7A ffA|ñ=ÂN^                  ÀÀøÀÀ€A|ñ?¸IËÀ'¬ŠÛùv20130715_00569_st  Ksb346@ë•$#íZŒ?E}]@€E²Ã>Zª=xX@.{/¾{çmE°SšDsìA·hsA'ï=Ø]5                  ÀÀøÀÀ€A'ï?»¦ '¬ŠÛùv20130716_01222_st  Ksb346@ë•H*"?*| @€E´q>8=¦ó@G®1¾"ýôE±°A|îDô¯…A'.>–³                  ÀÀøÀÀ€A'.?Â2Ö`'¬ŠÛùv20130716_01224_st  Ksb346@ë•H!mÔ?8[Ø@€E³ù
><—@ª˜Ã@
=i¾'n˜E²;ÃDtb-DôH{AÄ=¼oL                  ÀÀøÀÀ€AÄ?·é€'¬ŠÛùv20130716_01226_st  Ksb346@ë•H$"]???Ž*@€E³ïH>«%?Y,!@¸l¾¹XE²}šDó¾DôåAƒÍà=·ÚU                  ÀÀøÀÀ€AƒÍà?¶ûJ '¬ŠÛùv20130716_01228_st  Ksb346@ë•H(_¥W?8*±@€E´fì>—¼@lþ;@\).¾œ¬E²ßìDòaÃA•ß;ANº>1Iò                  ÀÀøÀÀ€ANº?Æ)>@'¬ŠÛùv20130716_01230_st  Ksb346@ë•H+ôà'?8Ä5@€E´-ö>L•>d=b@/¾ƒoE²VfDs¤A©°!A2~=ºuN                  ÀÀøÀÀ€A2~?·N©À'¬ŠÛùv20130723_00612_st  Ksb346@ë–("™m$?™¾Û@€Eqü=·	€                  ÀÀøÀÀ€Àø'¬ŠÛùv20130723_00614_st  Ksb346@ë–(%­¹Œ?‰œé@€EqÂ=¨e?Û©?½p¤h¾§ïžEn°{DtODôDA€iæ=êá`                  ÀÀøÀÀ€A€iæ?½\,'¬ŠÛùv20130723_00616_st  Ksb346@ë–((ô²?†PÂ@€EqŽá=œl>E†?šáHl¾«…Em¿×Dó%Dô"AoÕ=¼Ä‡                  ÀÀøÀÀ€AoÕ?·˜à'¬ŠÛùv20130723_00618_st  Ksb346@ë–(,¦|+?¡í{@€Er,ö= íX=_m?ê=q.¾¸QìEnrDò-ºAŽ$ÝA~_¡>U`ä                  ÀÀøÀÀ€A~_¡?ʬ€'¬ŠÛùv20130723_00620_st  Ksb346@ë–(/† ?–¶@€ErQ3=×a?¢@0¾º^5Eo×Ds£¶A¥E¢A€½
>ƒŒ°                  ÀÀøÀÀ€A€½
?Ðq–'¬ŠÛùv20130729_00206_st  Ksb346@ë–ãöÆ?&@€EŸ×=Ê%L>ƒè@>{2¾—PE>A;dDôÌA'î>	(¡                  ÀÀøÀÀ€A'î?Á% '¬ŠÛùv20130729_00208_st  Ksb346@ë–ã¡ž0? ;Û@€EžÊ==³<8?³»"@!G®h¾•E›HDt€1DôaÃA­µ=×Uà                  ÀÀøÀÀ€A­µ?ºê¼'¬ŠÛùv20130729_00210_st  Ksb346@ë–ã¤þœÔ?$]1@€Ež¦×=³«à?½þ @zám¾´9XEušDó
`Dô§+Aƒ¦=ÁO%                  ÀÀøÀÀ€Aƒ¦?¸)ä '¬ŠÛùv20130729_00212_st  Ksb346@ë–ã¨JÕ?›@€EžÊH=°×t@a"Û@JáH,¾¸ÔþEï
DòWLA›7LAcÎ>Zä                  ÀÀøÀÀ€AcÎ?ÁË\€'¬ŠÛùv20130729_00214_st  Ksb346@ë–㫇r¦?5ۏ@€EŸ")=¨ðA@"Ôh@¸R/¾ ÄœEž
Ds&wA±ó¶A€®=Ô/R                  ÀÀøÀÀ€A€®?º…ê@'¬ŠÛùv20130731_00100_st  Ksb346@ë— ­ú¥?-N @€E£{¤=¦<                  ÀÀøÀÀ€Àø'¬ŠÛùv20130731_00102_st  Ksb346@ë— ÷±'?s¦Ý@€E¡v=¬ëü                  ÀÀøÀÀ€Àø'¬ŠÛùv20130731_00104_st  Ksb346@ë— "³Ù?*g@€E˜\á=ž^t>:&ç@ë…l¾¡ÊÁE—ŽDóÉDô÷TAý=±cJ                  ÀÀøÀÀ€Aý?¶,i@'¬ŠÛùv20130731_00106_st  Ksb346@ë— p÷9?.â@€E•7š=Ö¸@0r@8õÃ!¾¬1E"–¸DòsÇA­záA€×	=ëLÏ                  ÀÀøÀÀ€A€×	?½i™à'¬ŠÛùv20130731_00108_st  Ksb346@ë— °1a? ÝE@€E™É=¸;D? ϲ@?\)*¾ A‰E™&DrçžAÈMÓAƒÄ¿>5
                  ÀÀøÀÀ€AƒÄ¿?Ʊ¡@'¬ŠÛùv20130810_00074_st  Ksb346@ë˜_/?>ÉÖ@€EÊ/×>®b@."õ@'®0¾ÒòEnj{Ar°Dõ@JA'ÖW=ÊL%                  ÀÀøÀÀ€A'ÖW?¹I" '¬ŠÛùv20130810_00076_st  Ksb346@ë˜_"B72?O3@€EÊo×=Ö&>å)@zái¾ž5?EÇ?qDtŒ‹Dô¹qA€ºï=ž©                  ÀÀøÀÀ€A€ºï?³Õ" '¬ŠÛùv20130810_00078_st  Ksb346@ë˜_–˜³@?0Ÿ"@€EÌ:…>9Ä>¬dn@ÌÍl¾º^5EÊ,{Dó$Dõ
˜A'}=¼z                  ÀÀøÀÀ€A'}?·A'¬ŠÛùv20130810_00080_st  Ksb346@ë˜_™ñ]¦?S@@€EÌÌá>ö5?pè@ .¾ÒòEÊpDòaªA«‰7Aƒ,¬>Ð,                  ÀÀøÀÀ€Aƒ,¬?ú€'¬ŠÛùv20130810_00082_st  Ksb346@ë˜_?y?tˆ@€EÍ
>AF@Iõþ@G
=-¾¸QìEÊmÃDrëÇAŶFA'[¼>€                  ÀÀøÀÀ€A'[¼?Ð'à'¬ŠÛùv20130810_00466_st  Ksb346@ë˜cwò)ÿ?S´@€Ežß\>Y.v>®¥`@?\)1¾ŽÙEœC
A
 DôÐA'óI>Eð›                  ÀÀøÀÀ€A'óI?Ⱦ`'¬ŠÛùv20130810_00468_st  Ksb346@ë˜c{kª?0+@€Ež˜=ø¿É?óÅr@£×g¾—
=Eœ•…Dt˜ÕDôf-A'Ð=Ü­f                  ÀÀøÀÀ€A'Ð?»•¬À'¬ŠÛùv20130810_00470_st  Ksb346@ë˜c~Wô´?,ê@€EžÍ>	†é?.Pû@¸l¾œ¬Eœa3DóC¶DôÄöA'h=¢g:                  ÀÀøÀÀ€A'h?´Lç@'¬ŠÛùv20130810_00472_st  Ksb346@ë˜cŠ3 ?,"‹@€EžŠ\=혫?Q¡@Aë…-¾«…Eœ3DòfA›ÂAÑM>š·                  ÀÀøÀÀ€AÑM?À3Và'¬ŠÛùv20130810_00474_st  Ksb346@ë˜c"¬,?*äú@€Ež2…=ê±ð?ŒÍø@6ff0¾œ(öEœ­HDs1üA´VA€†Î=ðý                  ÀÀøÀÀ€A€†Î?¾_ '¬ŠÛùv20130813_00296_st  Ksb346@ë˜Á³Iéƒ?^@€Eœt=çDN?ˆ{@s332¾•EšÄÍA1'DõyAƒ8ý>-»Î                  ÀÀøÀÀ€Aƒ8ý?Å·yÀ'¬ŠÛùv20130813_00298_st  Ksb346@ë˜Á·#BO?2š@€EœHÃ>
Ü¡@'´Ž@O\)g¾bNEšø)Dt®FDôôjAƒ6'>ZË                  ÀÀøÀÀ€Aƒ6'?ÃËY`'¬ŠÛùv20130813_00300_st  Ksb346@ë˜ÁºÄÐ?*È@€Eœ\>¡&?Ñ© @<(ök¾§ïžE›2DóÕDõ0)A'Ìr>Ê                  ÀÀøÀÀ€A'Ìr?À™C '¬ŠÛùv20130813_00302_st  Ksb346@ë˜ÁÕ<ã5?#¼@€E˜â\=ïßÏ@(Œ9@l(ö/¾'n˜E–­Dòe'A¨™šA†">)éV                  ÀÀøÀÀ€A†"?Å=*À'¬ŠÛùv20130813_00304_st  Ksb346@ë˜Áجäû?u@€E˜m==íÁ;cA¹@>¸R.¾ˆ1'E–é®DrñAÃE¢A'¥/>Rá                  ÀÀøÀÀ€A'¥/?Ãj\ '¬ŠÛùv20130822_00077_st  Ksb346@ë™ßl^}d?g%@€E¡Kö><at@9‹ó@00¾ˆ1'EŸX¸A
JDõ%'AŠq=úV1                  ÀÀøÀÀ€AŠq?¿JÆ '¬ŠÛùv20130822_00079_st  Ksb346@ë™ßoµ_s?—@€E¡…><ž8@ýÚ@1G®i¾‡®EŸ®¤Dt–úDô¦A'Ä=ý5â                  ÀÀøÀÀ€A'Ä?¿¦¼@'¬ŠÛùv20130822_00081_st  Ksb346@ë™ßrÝè©?'Ì@€E¡>-$N?Sùx@'
=l¾†§ðEŸÚ{Dó‰Dôó3A'Z,=èÕÓ                  ÀÀøÀÀ€A'Z,?½º`'¬ŠÛùv20130822_00083_st  Ksb346@ë™ßv\Î7?(b"@€E¡æá>2ô>Àƒr@333.¾wÎÙE «3Dòk¶A¥ß;Aþ€>Ê                  ÀÀøÀÀ€Aþ€?ÀC9@'¬ŠÛùv20130822_00085_st  Ksb346@ë™ßy•Ã ?8	@€E¢2>9+ï>H,L@S×
/¾‹C–E ®DsÕA¿®AôÍ>)&U                  ÀÀøÀÀ€AôÍ?Å$Ê '¬ŠÛùv20130822_00461_st  Ksb346@ë™â­KG|?1Û%@€E'çÃ=¾¹4>ˆû@S331¾²-EÁÃADôÊA"' >
.                  ÀÀøÀÀ€A"' ?Á@EÀ'¬ŠÛùv20130822_00463_st  Ksb346@ë™â°r>?0x9@€E'/…=¿8ü>ñlk@…h¾–E€DtDôa‰A'Di=ݨ-                  ÀÀøÀÀ€A'Di?»µ '¬ŠÛùv20130822_00465_st  Ksb346@ë™â³ÅY¼?*w˜@€E'™ì=ŸÖ´>sN@\l¾›¥ãE'ÍDóšDô¶AƒB®=¶Ï                  ÀÀøÀÀ€AƒB®?¶Ùà'¬ŠÛùv20130822_00467_st  Ksb346@ë™â·RŒÀ?-`‹@€E'4Í=ÕÛg@Ž@P£×-¾¦ffEå\DòqÓA—A‰A€÷¤>õô                  ÀÀøÀÀ€A€÷¤?À>¾€'¬ŠÛùv20130822_00469_st  Ksb346@ë™âºXv9?*…ƒ@€E'Cö=­¥?o½r@ÌÍ0¾—PE'
Ds%/A±ÔþA'©=í)@                  ÀÀøÀÀ€A'©?½¥('¬ŠÛùv20130903_00208_st  Ksb346@ë›c.®S»?]Õ@€E¼p=ÜW&?C–¹@Vff1¾˜bE¹v¸AKÇDô¼BA>
«                  ÀÀøÀÀ€A?ÃAµ`'¬ŠÛùv20130903_00210_st  Ksb346@ë›c1Ó\^?fƒ>@€E¼7{=®Â`<Ý@O@G®h¾³¶FE¹`áDt†úDôJVA û=«¨Ø                  ÀÀøÀÀ€A û?µu'¬ŠÛùv20130903_00212_st  Ksb346@ë›c5]?ƒì/@€E¼dq=äýE>µhÓ@õÃl¾ºáHE¹©3DóDDôš˜Aƒ—>>×                  ÀÀøÀÀ€Aƒ—?ÇÃà'¬ŠÛùv20130903_00214_st  Ksb346@ë›c8Šu?mö9@€E¼Ú)=Çép?•Dþ@2\.¾OßEº?šDòvúAVA'dØ>@øë                  ÀÀøÀÀ€A'dØ?È`'¬ŠÛùv20130903_00216_st  Ksb346@ë›c;2@D?g"Ã@€E½
¸=ªÐ=òd@=q/¾–Eº·…Ds¼A©©üA"=ö7ó                  ÀÀøÀÀ€A"?¾Æþ`'¬ŠÛùv20130904_00318_st  Ksb346@뛂 Wîÿ?È@€E²H=¾-¸                  ÀÀøÀÀ€Àø'¬ŠÛùv20130904_00320_st  Ksb346@뛂£­ï'? xI@€E²o=y>CYã?½p¤h¾­VE¯öDtŒ{DôFÁA€>7+                  ÀÀøÀÀ€A€?Æåb '¬ŠÛùv20130904_00322_st  Ksb346@뛂¦Ñæg?¤›2@€E²-š>Ý4?°ëv?ýp¤l¾µ?}E¯"áDó+ðDô–%Aàî>:                  ÀÀøÀÀ€Aàî?Ñ£g@'¬ŠÛùv20130904_00324_st  Ksb346@뛂ªq°?"ù@€E²P®=™[t@w@.¸R-¾ÂJE°…×Dò]A‰ÄœA~˜q>:]                  ÀÀøÀÀ€A~˜q?Ç@K '¬ŠÛùv20130904_00326_st  Ksb346@뛂­LÊ?yÕÅ@€E²5¸=¼¼ÿ>Úøý@1¾ÃoE°gìDs6úA¯xÕAƒó>IÌ                  ÀÀøÀÀ€Aƒó?É/ù€'¬ŠÛùv20130905_00184_st  Ksb346@뛢Pœ.?#"E@€EÂbÍ=éb!>¯Ûã@ZáH2¾ÒòE¿Ô¸Aå`DôÂAƒA•>/îa                  ÀÀøÀÀ€AƒA•?ÅýÌ '¬ŠÛùv20130905_00186_st  Ksb346@뛢S1°§?)Ù@€E…=ºQ?…œ@¸h¾ƒ•EÀOHDt"JDôT!A'à»=àu¡                  ÀÀøÀÀ€A'à»?¼´ '¬ŠÛùv20130905_00188_st  Ksb346@뛢VH'i?"ž@€EÃ…=ݳ[?("@l¾—PEÀW3Dó(jDô«ÏA'`Q=Á¬Ï                  ÀÀøÀÀ€A'`Q?¸5™à'¬ŠÛùv20130905_00190_st  Ksb346@뛢Y~ —?#q!@€EÃÍÃ=ÜøÞ>°D@:=q.¾³33EÁO
DòpA"ñªA?>pµ                  ÀÀøÀÀ€A??Án '¬ŠÛùv20130905_00192_st  Ksb346@뛢\±"?!m~@€EĤ=Ê7ü>ƒß@k….¾¤ZEÁÿ\Ds/A«ë…A‡>ë                  ÀÀøÀÀ€A‡?½bÀ'¬ŠÛùv20130906_00361_st  Ksb346@ë›ÂãÑ5½?X—º@€EÆåq=¡ŒÜ@6Ãg@P1¾°£×EÄLAJDôÈåA'³>'                  ÀÀøÀÀ€A'³?ÁòA`'¬ŠÛùv20130906_00363_st  Ksb346@ë›ÂæÞ5Ö?fuÓ@€EÆ`š=ópp=?Ç®g¾œ¬EÄDt–ÙDôaªAº¥=ñ{÷                  ÀÀøÀÀ€Aº¥?¾/~à'¬ŠÛùv20130906_00365_st  Ksb346@ë›Âê!qj?Nm¤@€Eų=˜-T>ô°˜@™šl¾¬‹DEÃæfDó!ÓDô¤ƒA"=9=ãµJ                  ÀÀøÀÀ€A"=9?¼v©@'¬ŠÛùv20130906_00367_st  Ksb346@ë›ÂíYý?WG@€Eŧ×=«f(?¶[°@¸R.¾¦ffEÔáDòiÃA–"uAf1=͑á                  ÀÀøÀÀ€Af1?¹²< '¬ŠÛùv20130906_00369_st  Ksb346@ë›Âð=B?I
¬@€EÆ=¼ô,=AzŒ@1G®/¾¡G®EÃðöDsFA¬'hAKí=üo                  ÀÀøÀÀ€AKí?¿á€'¬ŠÛùv20130917_00025_st  Ksb346@ëvò9?ÚQ@€EŽZ)=ÿ°?]@€õÃ1¾"ýôEŒ^=AÝ/Dô¶úA'>!,                  ÀÀøÀÀ€A'?Ä%À'¬ŠÛùv20130917_00027_st  Ksb346@ëy|óñ?³c@€EŽa=êÄÐ@ŠÉ2@9™šh¾‡®EŒQ®DtnéDôYãA' §=ûÖ­                  ÀÀøÀÀ€A' §?¿zÕ '¬ŠÛùv20130917_00029_st  Ksb346@ë|à‹q?×@€EŽY=×
7>þÑ#@U¸l¾"t¼EŒÔRDóXDô®A"e/>œ[                  ÀÀøÀÀ€A"e/?Ã3‹`'¬ŠÛùv20130917_00031_st  Ksb346@띀Tß*?hÿ@€EŽ¼==ñ­Â@mçm@e¸.¾«E¤RDòlAšvÉA'>ÅÀ                  ÀÀøÀÀ€A'?Ãظ'¬ŠÛùv20130917_00033_st  Ksb346@띃ƞŠ?rÛ@€EFR=ݝþ@¡À$@|(ö0¾‰º^EŽ{DsìA°VA'à`>6ª»                  ÀÀøÀÀ€A'à`?ÆÕW`'¬ŠÛùv20130929_00082_st  Ksb346@랟ÈIß?Ã4@€E­`×=à
Ô@tþi@dzá1¾¤Ý/Eªá\A
•DôÍHA;>% N                  ÀÀøÀÀ€A;?Ä´	À'¬ŠÛùv20130929_00084_st  Ksb346@랟ËT®?òÃ@€E¬')=¾,?	Ó@$zág¾š¬Eªá…DtƒøDôfwAáÅ=öis                  ÀÀøÀÀ€AáÅ?¾Í.`'¬ŠÛùv20130929_00086_st  Ksb346@랟Îlœ?–û@€E«öf=·ñÓ@òm@<ÌÍm¾¨õÃEªO…DóöDô«¶A'ľ=û¼                  ÀÀøÀÀ€A'ľ?¿`w€'¬ŠÛùv20130929_00088_st  Ksb346@랟ѲtÝ?•µ@€E«X{=Î
÷>ô@L(ö.¾¡G®E©û…DòrA—°!A'P¹>T·                  ÀÀøÀÀ€A'P¹?Áj–à'¬ŠÛùv20130929_00090_st  Ksb346@랟ÔÙÆ°? º@€E« H=ðß>±@y™š/¾¨õÃE©âÍDs‹A®Æ¨AƒŠS>/‹                  ÀÀøÀÀ€AƒŠS?Åñ`€'¬ŠÛùv20130930_00120_st  Ksb346@랿ù|8
?!–@€Eœ=)=àh?­:@XQì2¾†§ðEš&{A\DôÆNAƒA\>âi                  ÀÀøÀÀ€AƒA\?Ã\M '¬ŠÛùv20130930_00122_st  Ksb346@랿üÙD?qu@€E›Ç3=ÚRý@‰è@5¸h¾~ùÛEšJ{DtsDDô^%A'\Ô=óm                  ÀÀøÀÀ€A'\Ô?¾r
 '¬ŠÛùv20130930_00124_st  Ksb346@ëžÀ!î'?·@€Eœ‡f=Üçb?ñF@1G®l¾›¥ãEš³ÃDó åDô§¦A"JB>@®                  ÀÀøÀÀ€A"JB?ÁÀ'¬ŠÛùv20130930_00126_st  Ksb346@ëžÀ~? ?d"@€Ež
\=á§?lÀ@ŒÌÍ.¾ŽÙEœšáDòqÛA•ß;Aƒr >@ª.                  ÀÀøÀÀ€Aƒr ?ÈEÀ'¬ŠÛùv20130930_00128_st  Ksb346@ëžÀäø?€@€EžÒ{=Ý	?xãû@'áH/¾'\E»3DsüA¬|îA'èZ> Ô>                  ÀÀøÀÀ€A'èZ?ćÀ'¬ŠÛùv20131002_00174_st  Ksb346@럜úA?2¨Ý@€EÍ=ÍñT@I‡±@)™š1¾©ûçE›áAt¼DôÆ=A€€j=¹M•                  ÀÀøÀÀ€A€€j?·)² '¬ŠÛùv20131002_00176_st  Ksb346@럟48A?7Ò@€Eœì=ÃÕè?×jR@h¾Ÿ¾wE›BRDtihDôS¦A'
õ=ÉO"                  ÀÀøÀÀ€A'
õ?¹)ä@'¬ŠÛùv20131002_00178_st  Ksb346@럢PJ?6=+@€Eœéš=³p$?™äK?æffl¾/EšÇìDó!'Dô£+A'þL=º–                  ÀÀøÀÀ€A'þL?¸WRÀ'¬ŠÛùv20131002_00180_st  Ksb346@럥–¢™?HC^@€Eœ¼=ãóu@	Uœ@#33/¾'n˜E›
DòjA˜A‰A,Š=ÀÜã                  ÀÀøÀÀ€A,Š?¸œ`'¬ŠÛùv20131002_00182_st  Ksb346@럨|[?4ã@€Eœ¸3>ö?Ü¿Ì@™š/¾©ûçEšú¸DsZA­ÔþA'–=õ²6                  ÀÀøÀÀ€A'–?¾¶FÀ'¬ŠÛùv20131012_00200_st  Ksb346@ë @å™r?<@€E¸š=êEÔ>NÓ@…1¾'\E¶û3A=qDôÊÙA"¸=×6r                  ÀÀøÀÀ€A"¸?ºæÎ@'¬ŠÛùv20131012_00202_st  Ksb346@ë @èàyR?Kà@€E¸H
=×2ˆ@{qt@h¾xÔþEµÞDtj=DôV5A[ç=½*¨                  ÀÀøÀÀ€A[ç?·¥U'¬ŠÛùv20131012_00204_st  Ksb346@ë @ìË&?F±¥@€E·"¤=á\">ØÊf@õÃl¾š¬Eµ›3Dó	?Dô›DAd¤=«Øå                  ÀÀøÀÀ€Ad¤?µ{ '¬ŠÛùv20131012_00206_st  Ksb346@ë @ï÷W??®^@€E¸:×=ÞT.?ˆg3@/\)-¾yÛ#EµdÍDòiA—VAJš=Þ5                  ÀÀøÀÀ€AJš?»Æ£@'¬ŠÛùv20131012_00208_st  Ksb346@ë @òd¬'?6"u@€E¸ˆ{=é,B?,®¥@G
=.¾o²E¶0áDssAª ÅA'bõ>¶                  ÀÀøÀÀ€A'bõ?ÁÖÀ'¬ŠÛùv20131023_00056_st  Ksb346@롟«
ß?M¦—@€E²f×=ÃOò>…U@1¾'\E°HöA$ÝDô¾fA'H=Êèi                  ÀÀøÀÀ€A'H?¹]
 '¬ŠÛùv20131023_00058_st  Ksb346@롟®`%/?Bìh@€E³¤=°(="^I?ù™šh¾—
=E±W3Dtl¬DôYÛAR=Ø                  ÀÀøÀÀ€AR?²à'¬ŠÛùv20131023_00060_st  Ksb346@롟±œÊü?FV'@€E³fÍ=׎ý?&>@(ök¾™‡E±èöDóüDô§uA'¯e=¶~W                  ÀÀøÀÀ€A'¯e?¶ÏÊà'¬ŠÛùv20131023_00062_st  Ksb346@롟´Ó¡¨?[/$@€E´?)= xô>Š¼@:áH.¾¥`BE²¸{DòpsA—A'w!>DŒ.                  ÀÀøÀÀ€A'w!?ȑ…À'¬ŠÛùv20131023_00064_st  Ksb346@롟·Õߛ?_›@€E´Ìq=Øî@¡õ)@33.¾³¶FE³¤DsOðA²jAÔ[=Û˟                  ÀÀøÀÀ€AÔ[?»ysà'¬ŠÛùv20140622_00248_st  Ksb346@ë¿à©©w?hß@€EÁA=ðb:                  ÀÀøÀÀ€Àø'¬ŠÛùv20140622_00250_st  Ksb346@ë¿à¬¼ ­?sUþ@€EÁßÍ>H>¾*É@33g¾ŽVE¿ØfDtIHDô¶éA'Äó> lô                  ÀÀøÀÀ€A'Äó?Ä
ž€'¬ŠÛùv20140622_00252_st  Ksb346@ë¿à¯ßV<?^2&@€EÁü…=ßl?‹ª+?ë…j¾—
=EÀí®DòñüDõÇA']\=ß60                  ÀÀøÀÀ€A']\?»æÆ'¬ŠÛùv20140622_00254_st  Ksb346@ë¿à³7È?`ü5@€EÂã=ÐÒ½>X‡ª@(ö-¾¦ffE­ÃDòh¤A² ÅAƒ[Ð><g                  ÀÀøÀÀ€Aƒ[Ð?Â'Œà'¬ŠÛùv20140622_00256_st  Ksb346@ë¿à¶I˜z?sž§@€EÃ{>cF?|H›@G®.¾ƒoEÄ{Ds3ÇAÀ™šAƒÔX>‡™®                  ÀÀøÀÀ€AƒÔX?Ðó5À'¬ŠÛùv20140627_00186_st  Ksb346@ëÀˆé§?š0q@€E?µ3=•ÇÈ                  ÀÀøÀÀ€Àø'¬ŠÛùv20140627_00188_st  Ksb346@ëÀˆ?,ç?½Uù@€E@¨ö=oDO?i+Á?Ó33h¾Ã•E<s®Dt RDôM`A\ï>¶°©                  ÀÀøÀÀ€A\ï?ÖÖ '¬ŠÛùv20140627_00190_st  Ksb346@ëÀˆ¨¾{?ŽÐ¦@€E?×=€ðd>íÀ²?Ó33l¾¶È´E<;®Dó4bDô˜A"-Ú>‡"µ                  ÀÀøÀÀ€A"-Ú?Ðò– '¬ŠÛùv20140627_00194_st  Ksb346@ëÀˆ~{[?œ©@€E?ú)=›G?mi@330¾º^5E=à{DsA®G®A'C½>¢u                  ÀÀøÀÀ€A'C½?ÔN  '¬ŠÛùv20140628_00866_st  Ksb346@ëÀ¨^ƒž[?u}[@€E'¬3=ÇRï>í½5@5¸1¾²-E€ˆA
(öDôŒ´AƒñC>.àÉ                  ÀÀøÀÀ€AƒñC?ÅÜ '¬ŠÛùv20140628_00868_st  Ksb346@ëÀ¨aíö"?c¥1@€E"øö=°ü0?9­@
=qh¾´¼jEƒ)Dt~¨DôR=Aƒd=Ûû                  ÀÀøÀÀ€Aƒd?»cÿ`'¬ŠÛùv20140628_00870_st  Ksb346@ëÀ¨eV{¸?dÜø@€E…àH=¡˜@>Ö/^?ü(öl¾¨r°Eƒô=Dó(Dô‹ÇAƒDˆ>l                  ÀÀøÀÀ€AƒDˆ?ÀMƒ '¬ŠÛùv20140628_00872_st  Ksb346@ëÀ¨h±i?Ix@€E‡='×\>Ýø
@=p¤/¾¹Û#E†áDòo¦AOßA"?=öº¨                  ÀÀøÀÀ€A"??¾×U'¬ŠÛùv20140628_00874_st  Ksb346@ëÀ¨kü'È?M¿@€EˆLÍ=¶*Ø?"¿G@
=/¾Ÿ;dE†èDrùHA©"uA:n=àÏ                  ÀÀøÀÀ€A:n?¼âÀ'¬ŠÛùv20140629_00636_st  Ksb346@ëÀÄ,m¢?6ƒ@€Eò=þ"?‡4@ë…1¾¤ZE®AÌÍDôù'A'\ý=ª_                  ÀÀøÀÀ€A'\ý?µKã€'¬ŠÛùv20140629_00638_st  Ksb346@ëÀÄ/Á¤%?F}@€E8=wº¸@,2ž@ffh¾¤Ý/EŽˆ)Dtl)Dô ´A'wW=È)                  ÀÀøÀÀ€A'wW?¹"`'¬ŠÛùv20140629_00640_st  Ksb346@ëÀÄ3=Ÿs?=@€E•==¬Ï˜?Â)À?èõÃk¾•EæöDó%ÓDôçAƒÖ=œaë                  ÀÀøÀÀ€AƒÖ?³Œ=`'¬ŠÛùv20140629_00642_st  Ksb346@ëÀÄ6éñ¡??¡‡@€E¹3=£.´>³Ùt@"\/¾«EŽ€Dòn=A ZAƒà=֍                  ÀÀøÀÀ€Aƒà?ºÃq '¬ŠÛùv20140629_00644_st  Ksb346@ëÀÄ:hé?)Y@€ECá=Е"<t`x@8õÃ/¾›¥ãEŽ$=DsAº‰7A'®>¹                  ÀÀøÀÀ€A'®?ÀÀ7 '¬ŠÛùv20140705_00119_st  Ksb346@ëÁ–aê?o‰@€E©=žüô>T¸@]p¤6¾±&éE›	3@öñªDõ9HAƒE>>k                  ÀÀøÀÀ€AƒE?Ǎ`'¬ŠÛùv20140705_00121_st  Ksb346@ëÁ™©ú?o£î@€E@)=~¸@=•%?ç®h¾ÀE@=DtOžDô·A'Ö1=ás¨                  ÀÀøÀÀ€A'Ö1?¼.u'¬ŠÛùv20140705_00123_st  Ksb346@ëÁœÝ¶ª?eã @€E˜¬¤=¢Ï¿?-¡@£×k¾´9XE™HÍDòóDõ,{AƒÈ=Ýæ                  ÀÀøÀÀ€AƒÈ?»¢<À'¬ŠÛùv20140705_00125_st  Ksb346@ëÁ &ün?wÊ­@€E˜í="óÜ?±ñ¹@Që…+¾¤ZE—'=DòiAµoAƒFá>ëy                  ÀÀøÀÀ€AƒFá?Ð=o '¬ŠÛùv20140705_00127_st  Ksb346@ëÁ£ŒÍ?u/œ@€E›…=¨üœ?¸h­@G®.¾­'hEš{DrÍôAÏí'Aƒô>U"›                  ÀÀøÀÀ€Aƒô?ʲ"`'¬ŠÛùv20140707_00208_st  Ksb346@ëÁÀÕ¼š¦? Žû@€E¯þ¸=ч>ZK@E¸0¾œ¬E®&öA×
Dõ8‹Aƒb×>J£                  ÀÀøÀÀ€Aƒb×?ÂÉT`'¬ŠÛùv20140707_00210_st  Ksb346@ëÁÀØæáv?-B@€E°AR=ãÉN?'@8õÃi¾"ýôE¯HRDt`!DôÑ/A'ZU=üŸV                  ÀÀøÀÀ€A'ZU?¿"êÀ'¬ŠÛùv20140707_00212_st  Ksb346@ëÁÀÜ"1?(§t@€E°›á=èƒ?U>@Qìk¾ŒIºE¯7DóDõ"oAƒ5%=Ùå                  ÀÀøÀÀ€Aƒ5%?»# '¬ŠÛùv20140707_00214_st  Ksb346@ëÁÀߍ™±?4@€E°F=Ã5Ô?¹vX@ë…-¾œ(öE¯~DòcdA²‹DAƒ´Ï>eŽ                  ÀÀøÀÀ€Aƒ´Ï?̱Ïà'¬ŠÛùv20140707_00216_st  Ksb346@ëÁÀâÌHC?á
@€E°<š>ZI>?$s@r\.¾§l‹E¯·šDsdAË{A'Ò`>"ˆr                  ÀÀøÀÀ€A'Ò`?ÄQ@'¬ŠÛùv20140707_00376_st  Ksb346@ëÁÂ7e?"¬@€E´
®=ªnt>©JF@Mp¤0¾•E²n{AõÃDõA"óÈ>)Ym                  ÀÀøÀÀ€A"óÈ?Å+- '¬ŠÛùv20140707_00378_st  Ksb346@ëÁÂ:'î/?$ñ¨@€Eµ-š=»~˜>½°v@33h¾"t¼E´3Dtt{Dô°ÅA'¬o=àZ                  ÀÀøÀÀ€A'¬o?¼@'¬ŠÛùv20140707_00380_st  Ksb346@ëÁÂ>èd?3
s@€E³ê\=£Ð?'Ï\@
p¤l¾¡ÊÁE³3DóòDõ
?A'›=¼H|                  ÀÀøÀÀ€A'›?·‰€'¬ŠÛùv20140707_00382_st  Ksb346@ëÁÂA•á?>Ʊ@€Eµñ…=¢±Ø?°EÏ@Ž{0¾£×
Eµ\{DòtA®n˜AƒÙ©>z¦K                  ÀÀøÀÀ€AƒÙ©?ÏTÉ`'¬ŠÛùv20140707_00384_st  Ksb346@ëÁÂDòÈà?0?Ë@€E³<==Ӑ?Ì@:=q1¾¦éyE²…\Ds˜AÆIºA''|>ž¬                  ÀÀøÀÀ€A''|?"Հ'¬ŠÛùv20140729_00025_st  Ksb346@ëÄ,"É?_GV@€E̍…>M)?Ž4@>¸R/¾­'hEËéšA$ÝDõ*Aƒ#>0§D                  ÀÀøÀÀ€Aƒ#?Æè€'¬ŠÛùv20140729_00027_st  Ksb346@ëÄ_ô\?V¦Ú@€EÌ_Í>&eB>=µn@{h¾ ÄœEË9\Dt¤Dô»dA'r¦=à0´                  ÀÀøÀÀ€A'r¦?¼€'¬ŠÛùv20140729_00029_st  Ksb346@ëÄ®1?i…›@€EÊî3>åÅ>ú<ë?ýp¤k¾ŽÙEÉ´¸Dó-üDõ(þAƒ#`>                  ÀÀøÀÀ€Aƒ#`?Ã@ '¬ŠÛùv20140729_00031_st  Ksb346@ëÄè™Ý?\â@€EË0š=î\-@cí@Që…+¾³33EÊxDòƒ–A³
=A"ð>_‡                  ÀÀøÀÀ€A"ð?Ëáà'¬ŠÛùv20140729_00033_st  Ksb346@ëÄ
'?[0ž@€EÊօ>*ïÎ@|¡@K….¾‡+EÊ\ÍDsJAÍ°!Aƒç)>öá                  ÀÀøÀÀ€Aƒç)?Ã^Ü '¬ŠÛùv20140730_00073_st  Ksb346@ëğÕ
ˆª?wŒ@€E±š{=‡Ñ=¥Ö@LÌÍ0¾‡®E±äÍADõ'¾AZÂ> iu                  ÀÀøÀÀ€AZÂ?Ä
. '¬ŠÛùv20140730_00075_st  Ksb346@ëğØ<â´?	‹@€E³\=º?Ø+Y@ i¾"ýôE²çqDt¤ZDôÀîAƒ€»>@Oê                  ÀÀøÀÀ€Aƒ€»?È	ý@'¬ŠÛùv20140730_00077_st  Ksb346@ëğÛO¼¬?ÅÅ@€E²Æ{="©\?مâ@1G®l¾\)E³)šDó6NDõuA'1>/êå                  ÀÀøÀÀ€A'1?Åý\ '¬ŠÛùv20140730_00079_st  Ksb346@ëğÞÑlD?.xÿ@€E´R=ÓëÔ?µßØ@>¸R-¾‹C–E´vRDò"sA¯/AƒïA>KMÛ                  ÀÀøÀÀ€AƒïA?Éi»`'¬ŠÛùv20140730_00081_st  Ksb346@ëğáä&?y'@€Eµ…=ÃgŒ                  ÀÀøÀÀ€Àø'¬ŠÛùv20140812_00599_st  Ksb346@ëÆD6U¬Û?#Bœ@€E1)=üÿø?':@P1¾ŽÙEŽì)AãTDôÈÍAƒÁ>äg                  ÀÀøÀÀ€AƒÁ?Â|Œà'¬ŠÛùv20140812_00601_st  Ksb346@ëÆD9v7? 0+@€EË×=؇zA•Î@W
=h¾¦éyEŽ‡
Dt­¢Dôd{Aƒþ>$.æ                  ÀÀøÀÀ€Aƒþ?ąÜÀ'¬ŠÛùv20140812_00603_st  Ksb346@ëÆD<ÉßÝ?$ >@€EÌ=±FT>Ðô•@
áHm¾œ(öEŽÃDó5ÃDô¹ãAƒð¹=üä•                  ÀÀøÀÀ€Aƒð¹?¿œ' '¬ŠÛùv20140812_00605_st  Ksb346@ëÆD@EO•?..û@€E†)=°¨(?ÿÜï@0£×-¾•E]ÃDòüA—hsAƒ $>HW                  ÀÀøÀÀ€Aƒ $?Ã	
à'¬ŠÛùv20140812_00607_st  Ksb346@ëÆDCW˜˜?¤D@€E½)=ì;ã@vQ@(õÃ/¾ ÄœEŽüöDsBA°$ÝA'î><¾                  ÀÀøÀÀ€A'î?Á‡—À'¬ŠÛùv20140824_00505_st  Ksb346@ëÇÄcñvÐ?Z‹@€EŸZ
=ÕÖÓ@&¼÷@50¾¨õÃEœòA
PDô jA…hî> Ï                  ÀÀøÀÀ€A…hî?ÂÄà'¬ŠÛùv20140824_00507_st  Ksb346@ëÇÄgM ð?L
Ù@€Ež¬®=ÙùH>'±'?ó33i¾ ÄœEšDt‡;Dô>‡Aƒ# =¼1N                  ÀÀøÀÀ€Aƒ# ?·†)À'¬ŠÛùv20140824_00509_st  Ksb346@ëÇÄj¡Ä‹?Eex@€Eºö=î!ç?Ž?èõÃk¾ A‰E›Õ®DóºDôœ¬AƒÅ=¬c                  ÀÀøÀÀ€AƒÅ?µŒaà'¬ŠÛùv20140824_00511_st  Ksb346@ëÇÄmòìò?Gº@€Ež*ì>H*@)â9@G®.¾ÌIºE›j=DòeA"PA'[•>	"                  ÀÀøÀÀ€A'[•?Á2' '¬ŠÛùv20140824_00513_st  Ksb346@ëÇÄq,]V?P±@€EÆq=Ï¥	?>ž@™š.¾š¬EšÌöDsOžA§ë…A(L=Ì­                  ÀÀøÀÀ€A(L?¹'• '¬ŠÛùv20141005_00311_st  Ksb346@ë͸§{Ú?C
ã@€Eυ==Åó,@gª*@G
=1¾"›¦EÌÿ®A¬DôÚúA'é®>@Ô                  ÀÀøÀÀ€A'é®?Àh€'¬ŠÛùv20141005_00313_st  Ksb346@ëÍ»»'3?9fz@€EÏQ{=Ç3¸@ZJ?ôzáh¾œ¬EÍc…DtŒÍDô^Aƒ==ÀÒè                  ÀÀøÀÀ€Aƒ=?¸]'¬ŠÛùv20141005_00315_st  Ksb346@ë;Ï;?9§Ã@€EÏ?ì=´ ì?T#W@333m¾‹C–EÌùqDó"=Dô°¬A…'>ñ[                  ÀÀøÀÀ€A…'?ÃÞ+`'¬ŠÛùv20141005_00317_st  Ksb346@ëÍÂ
Œ ?/S@@€EÏ:=½Þô>º<Î@3×
.¾‰7EÍu\Dòu?A"áHAo">mŠ                  ÀÀøÀÀ€Ao"?ÂM±@'¬ŠÛùv20141005_00319_st  Ksb346@ëÍÅH?=0@€EÏ{=ǜ8?—@7®/¾'ë…EÍHDs´A®ƒA7û=æÒ                  ÀÀøÀÀ€A7û?¼ÚA`'¬ŠÛùv20150509_00498_st  Ksb346@ëè;}"«?Íø…@€E¹Þá=£8Ì                  ÀÀøÀÀ€Àø'¬ŠÛùv20150509_00500_st  Ksb346@ëè@ë²ì?¾òK@€E¹‰ö=˜¤|>(¹?õg¾£×
E·{3DtžwDôºáA€ì¯>ÌøŒ                  ÀÀøÀÀ€A€ì¯?ٟ€'¬ŠÛùv20150509_00502_st  Ksb346@ëèEY€Ð?¨{@€E¹b×=œš\                  ÀÀøÀÀ€Àø'¬ŠÛùv20150509_00506_st  Ksb346@ëèTR\?»è@€EºÂ=±Àä                  ÀÀøÀÀ€Àø'¬ŠÛùv20150730_00301_st  Ksb346@ëòAÚû^[?"'ï@€Eg)=9t                  ÀÀøÀÀ€Àø'¬ŠÛùv20150730_00303_st  Ksb346@ëòAÞdŽ?•R^@€E$\=›~<©×c@®g¾° ÅEàRDt-ãDô'‡Aƒ÷>V¸ö                  ÀÀøÀÀ€Aƒ÷?Ê×À'¬ŠÛùv20150730_00305_st  Ksb346@ëòAâ3a?•ýï@€EC
=žÒ                  ÀÀøÀÀ€Àø'¬ŠÛùv20150730_00307_st  Ksb346@ëòAæB—?ƒÃQ@€EžH=¯ÂH=ßèÈ@#33,¾¤Ý/EŽ{3Dò<{A ÀƒA+Å>/Z                  ÀÀøÀÀ€A+Å?ÅëAà'¬ŠÛùv20150730_00309_st  Ksb346@ëòA鏅ï?8˜@€E¯H=Ô*·?í+c@ £×/¾"÷ÏEŽ¬=DráyA·%AƒY×>I[                  ÀÀøÀÀ€AƒY×?É#ë`'¬ŠÛùv20150811_00227_st  Ksb346@ëóÁDšd?FÂÝ@€EYá=ÂÕÐ>½"™@¸R0¾·ÎÙET\@웦DõçA"ó=äÜ©                  ÀÀøÀÀ€A"ó?¼›• '¬ŠÛùv20150811_00229_st  Ksb346@ëóÁÀ›?@
¢@€EY3H=©Ë¸@Öÿ?Ã×
h¾­'hETà¤DsÃøDõ*éA'Zö=¨ 8                  ÀÀøÀÀ€A'Zö?µ'¬ŠÛùv20150811_00231_st  Ksb346@ëóÁºËm?GÔ@€EXRf= 	ü>WãÉ?÷
=l¾Ä›¦ET(DòøåDôñAƒÏ =¿,2                  ÀÀøÀÀ€AƒÏ ?·å†@'¬ŠÛùv20150811_00233_st  Ksb346@ëóÁ"2å†?E=¼@€EX'=…XÀ@qæ)@ë…-¾»çmEU=Dò"VA¿Æ¨A'—œ=éž                  ÀÀøÀÀ€A'—œ?½3Á`'¬ŠÛùv20150811_00235_st  Ksb346@ëóÁ%-¬6?`¢½@€EYã®=–ŸØ>.83@ÌÍ0¾«EVK
DrÛAÓ´9A'×j>u*                  ÀÀøÀÀ€A'×j?Â¥@'¬ŠÛùv20150811_00323_st  Ksb346@ëóÁÕoˆ¤?&n@€EZK×=½{ø                  ÀÀøÀÀ€Àø'¬ŠÛùv20150811_00325_st  Ksb346@ëóÁØÇ!<?'Ø@€EZ+q=qáh                  ÀÀøÀÀ€Àø'¬ŠÛùv20150811_00327_st  Ksb346@ëóÁÜ¡u?|i@€EZ[…=¶sØ>ÅW)@®j¾Ä›¦EU¬{DòÖDô£…Aƒ+­>PÝ                  ÀÀøÀÀ€Aƒ+­?Ã* '¬ŠÛùv20150811_00329_st  Ksb346@ëóÁߍ:?r7Ž@€E\ùH>'Ã@3Tì@áH.¾ÑhsEY‹®Dò:=A«A"	
>$ú›                  ÀÀøÀÀ€A"	
?ğS`'¬ŠÛùv20150811_00331_st  Ksb346@ëóÁâ+8"?€8.@€E\ºf=Œ ><LÛ@…/¾¯ EYÔDrϾAÁn˜Aƒš>3)«                  ÀÀøÀÀ€Aƒš?Æe5`'¬ŠÛùv20150901_00493_st  Ksb346@ëödFÿÄ?$Ëú@€E®Í=þ ý?«Ï)@'
=1¾ A‰E¬á×@ôbDôz‡A Ÿ>|                  ÀÀøÀÀ€A Ÿ?Á€/€'¬ŠÛùv20150901_00495_st  Ksb346@ëödg°?)a/@€E®…>>Œ{@\)i¾£SøE­¤Ds¼îDôjAƒŒÓ=þ)                  ÀÀøÀÀ€AƒŒÓ?¿Ð% '¬ŠÛùv20150901_00497_st  Ksb346@ëöd»ä?&é8@€E®RH=øAç@8`(@B\k¾¦ffE¬·šDòìDôrÑA"Ã>¡ß                  ÀÀøÀÀ€A"Ã?À;à'¬ŠÛùv20150901_00499_st  Ksb346@ëöd§×?.#7@€E¯
ö>¤>—h@?\)-¾¥ãTE­s®Dò2AžÝ/A"w>6¯•                  ÀÀøÀÀ€A"w?ÆÕò '¬ŠÛùv20150901_00501_st  Ksb346@ëöd9¼å?6c@€E®éÃ=ŞÞ@ŠÔ@U¸/¾œ(öE®¸Ds¸A´Ÿ¾A…ü•>"÷                  ÀÀøÀÀ€A…ü•?Ä@¾à'¬ŠÛùv20160710_00490_st  Ksb346@ìƒÏ° ?`[@€EzWš=¥-L                  ÀÀøÀÀ€Àø'¬ŠÛùv20160710_00492_st  Ksb346@ìƒÒ¹×?q‹à@€E{ü¸=¤ô,?¯R?Ü(ög¾'n˜Ez1qDt.¨DôFfAƒÆR>Dϟ                  ÀÀøÀÀ€AƒÆR?șóà'¬ŠÛùv20160710_00494_st  Ksb346@ìƒÖ[Q
?'Ó:@€E{Ø==¯›$?ò3¹?×
=k¾¯ Ezr=DóDôÃÇAƒ¦…>¡r                  ÀÀøÀÀ€Aƒ¦…?Á".@'¬ŠÛùv20160710_00496_st  Ksb346@ìƒÚ2PŠ?zuÉ@€EzW×=Üxx@xá³@*áH4¾"ýôEy™ÃDòt)Aš|îAƒX!>}¶æ                  ÀÀøÀÀ€AƒX!?϶ÜÀ'¬ŠÛùv20160710_00498_st  Ksb346@ìƒÝí5ù?fè@€Exòf=¹Î4@f=n@(õÃ4¾Ÿ¾wEw¡ìDs$‹A¬QìA"À5>š-                  ÀÀøÀÀ€A"À5?ÓOå '¬ŠÛùv20170623_00781_st  Ksb346@ìI¥é£ó?låÎ@€Ežèq=á³y                  ÀÀøÀÀ€Àø'¬ŠÛùv20170623_00783_st  Ksb346@ìI©ˆn?‡@€EŸû==˜Âx?
º1@ £×g¾"÷ÏEž'¸DsäZDôîFAƒT%>`%•                  ÀÀøÀÀ€AƒT%?̲ '¬ŠÛùv20170623_00785_st  Ksb346@ìI«Îš­?‡L@€E 3='Lp                  ÀÀøÀÀ€Àø'¬ŠÛùv20170623_00787_st  Ksb346@ìI®ØUA?$¹@€E¡)=‹È(?'	·@4zá4¾´¼jE Q×Dò3\A«ïžAôÝ>z|                  ÀÀøÀÀ€AôÝ?ÏB€'¬ŠÛùv20170623_00789_st  Ksb346@ìI±È?ŒG@€E¡1š='<                  ÀÀøÀÀ€Àø'¬ŠÛùv20170629_00460_st  Ksb346@ìIÂ'#Ü?!û%@€E ½Ã>dõ?A@E*¾}ó¶EŸ…@õ&éDõ4BA…(J>:՝                  ÀÀøÀÀ€A…(J?ÇZ³ '¬ŠÛùv20170629_00462_st  Ksb346@ìIÂNFŠ?á@€E ¬×>dN?N–@$zág¾}ó¶EŸ®ÍDsÒ^Dõ;A…~>¨ò                  ÀÀøÀÀ€A…~?•@'¬ŠÛùv20170629_00464_st  Ksb346@ìIÂæÐ?‡ª@€E Ú=ê0ð?÷ƒ@HõÃk¾…¸E DòûDôñËA‡ÜÏ>XZÓ                  ÀÀøÀÀ€A‡ÜÏ?ËZ`'¬ŠÛùv20170629_00466_st  Ksb346@ìI±Òö?;Â@€E¡)>ð?ŽZ;@`£×2¾†§ðEŸòáDò=HA¸¶FA"å>[˜ó                  ÀÀøÀÀ€A"å?Ës`'¬ŠÛùv20170629_00468_st  Ksb346@ìIÂ=(U?ý˜@€E¡R=Ü®P>™hì@<ÌÍ4¾š¬E ÿ
Ds
-AÎZA…o>6ó                  ÀÀøÀÀ€A…o?ÆÞ` '¬ŠÛùv20180326_00875_st  Ksb346@ìk‹²´'Ô?
"@€E°çš=äÙ?³ÎÉ@=p¤)¾uE¯xöA"Dõ6-A'‰{>Õ                  ÀÀøÀÀ€A'‰{?ãú '¬ŠÛùv20180326_00877_st  Ksb346@ìk‹¶[>?¨¤@€E°éf>;´@PäÉ@.¸Rg¾'ë…E°8)DsÕãDõ!Aƒ|É>D~                  ÀÀøÀÀ€Aƒ|É?ÁèÀ'¬ŠÛùv20180326_00879_st  Ksb346@ìk‹¹#b0?à~@€E°ìÍ=ÕªøAÏA@QG®j¾|í'E¯Ó
Dòõ‰DôêNA†—O>C™                  ÀÀøÀÀ€A†—O?Èa '¬ŠÛùv20180326_00881_st  Ksb346@ìk‹¼]ž—?çg@€E°þf=½ ?s¿Š@S333¾«E¯ŸÃDò0BA¿-AƒàO>1Ûã                  ÀÀøÀÀ€AƒàO?Æ;|`'¬ŠÛùv20180326_00883_st  Ksb346@ìk‹¿
F?€@€E±r®=ÝÇ>"B@hõÃ5¾‹Æ¨E°Ç\DrÇ
AÐ~úA†Î>i%Q                  ÀÀøÀÀ€A†Î?Í$ª '¬ŠÛùv20180524_01081_st  Ksb346@ìrèµNEÞ?Eí@€E¯-¤=Ò¾´?¤åC@U*¾záHE®×A?}Dõ¼Aƒ¬¦>K½                  ÀÀøÀÀ€Aƒ¬¦?Ér '¬ŠÛùv20180524_01083_st  Ksb346@ìrè¸ÙàÜ??B@€E®‰=Ʌ#>YnÚ?ÚáHg¾ƒ•E­{ìDs÷®Dôî Aƒ¤=á6ã                  ÀÀøÀÀ€Aƒ¤?¼&Ü`'¬ŠÛùv20180524_01085_st  Ksb346@ìrè¼31±?C‰"@€E®R=½ðH@`Ò@…j¾€E­Á
Dòï
DôÌ)A†Ž>*ì¢                  ÀÀøÀÀ€A†Ž?Å]"@'¬ŠÛùv20180524_01087_st  Ksb346@ìrè¿E?¥?=v…@€E®é)=íkÄ?€øl@jáH2¾ß;E­—Dò%Aº A'dž>T'                  ÀÀøÀÀ€A'dž?ʁà'¬ŠÛùv20180524_01089_st  Ksb346@ìrèÂm°?P«¶@€E¯á=¼ÔT@³çö@'
=5¾|í'E®‹Drò^AÈ A"ZÌ>Kå­                  ÀÀøÀÀ€A"ZÌ?É|µ '¬ŠÛùv20180525_00811_st  Ksb346@ìs66Î?˜@€E©ˆ
=rZ)                  ÀÀøÀÀ€Àø'¬ŠÛùv20180525_00813_st  Ksb346@ìs9Âÿo?¦]@€E©e×=9T                  ÀÀøÀÀ€Àø'¬ŠÛùv20180525_00815_st  Ksb346@ìs<å8©?—‹@€E¨•R='ÊØ                  ÀÀøÀÀ€Àø'¬ŠÛùv20180525_00819_st  Ksb346@ìsBòS?œÖÍ@€E¨ZH=r¥                  ÀÀøÀÀ€Àø'¬ŠÛùv20180804_00709_st  Ksb346@ì{åsÖ˜?EÄË@€Eóì=Ç}\<gŽe@)™š+¾²-E"H@ôÝ/DôÂA"ûÿ>0µà                  ÀÀøÀÀ€A"ûÿ?Ƽ'¬ŠÛùv20180804_00711_st  Ksb346@ì{åwV©?>ÔÏ@€EÛö=«hè?^‹f@%¸h¾¥`BEpfDsÖ¸Dô7Aƒ6‡>¼'                  ÀÀøÀÀ€Aƒ6‡?ÂW@'¬ŠÛùv20180804_00713_st  Ksb346@ì{åz'½Ý?Dw@€E]3=º'd@£š@zák¾‡+E^)DóDôf¸A†¬±>¿                  ÀÀøÀÀ€A†¬±?ÀWà '¬ŠÛùv20180804_00715_st  Ksb346@ì{å~Å?R-Ë@€Ez=ÛŒ?_D~@-p¤3¾¡ÊÁEÏÃDò@JA¡VA†9>-û                  ÀÀøÀÀ€A†9?Å£Ÿ`'¬ŠÛùv20180804_00717_st  Ksb346@ì{åXZ4?NãS@€EÀ=°ã<?–K@~{5¾©xÕEŽDs(sA²®A"ã˜>Oٗ                  ÀÀøÀÀ€A"ã˜?Éû2à'¬ŠÛùv20180812_00313_st  Ksb346@ì|áÝ¿¹?kiÝ@€Ešq=û42?ɟ®?ð£×,¾ƒ•E™
A‡+Dõ:wA…mK>/²Å                  ÀÀøÀÀ€A…mK?ÅöX '¬ŠÛùv20180812_00315_st  Ksb346@ì|á
2C?X@v@€E˜óR=¼8?ˆ½K@ë…h¾ž5?E˜X{Dt
DõPA"xe=í¼ô                  ÀÀøÀÀ€A"xe?½·ž€'¬ŠÛùv20180812_00317_st  Ksb346@ì|á
-šÃ?n~—@€E™þq=Ô$2?օ¯@®l¾šŸ¾E˜—×DóDôñãA†\K>Ag¯                  ÀÀøÀÀ€A†\K?È,õà'¬ŠÛùv20180812_00321_st  Ksb346@ì|ábӊ?xÿú@€E˜ã)>"µÊ@PÜ@3×
4¾j~úE˜?šDråqAÏ/A"Ó/>ӧР                 ÀÀøÀÀ€A"Ó/?Útú'¬ŠÛùv20180816_00201_st  Ksb346@ì}at9B—?½÷@€E…Éá=æêê@®@˜£×,¾—PE"æ@ñ`BDôÒÑA†@ò>Œ                  ÀÀøÀÀ€A†@ò?р'@'¬ŠÛùv20180816_00203_st  Ksb346@ì}awŒÿW?
ö@€E…þ{=÷0G?ײ²@ˆQìg¾—
=E…š¸DsÅÓDôá'A†"õ>W'C                  ÀÀøÀÀ€A†"õ?ÊòH`'¬ŠÛùv20180816_00205_st  Ksb346@ì}az®ø&?Æ@€E†+¤>½o@Cý•@/\)k¾"›¦E…_šDòìþDôÄÍA†t¤>sý                  ÀÀøÀÀ€A†t¤? '¬ŠÛùv20180816_00207_st  Ksb346@ì}a}òÔÉ?w—@€E†==âÚH@·S@"zá2¾ŠÀƒE…¨¸DòA³bA…b‰>"#
                  ÀÀøÀÀ€A…b‰?Єa@'¬ŠÛùv20180816_00209_st  Ksb346@ì}a²À?y[@€E…Ð==ìXè?¢FV@k…3¾¡ÊÁE…á…Dr¨AÆdZA…1>/é                  ÀÀøÀÀ€A…1?Å㝠'¬ŠÛùv20180829_00151_st  Ksb346@ì&åâÈ?3¿@€Eš™==œ«ÕAo×ñ@^¸R,¾'ñªEšš@ý/Dô¿¶Aƒ¿a>5	F                  ÀÀøÀÀ€Aƒ¿a?Æ¡(À'¬ŠÛùv20180829_00153_st  Ksb346@ì*mY?1ú"@€E™')=¡lì=7Í@!ë…g¾'ñªE˜‹HDs×LDôÀöAƒ©õ=ýÓª                  ÀÀøÀÀ€Aƒ©õ?¿ºu@'¬ŠÛùv20180829_00155_st  Ksb346@ì-§Ma?1pº@€E˜Á=˜9@×ùÉ@Fffk¾¤ZE˜CšDòù'Dô'šA‡@/>>]¬                  ÀÀøÀÀ€A‡@/?Ç˵€'¬ŠÛùv20180829_00157_st  Ksb346@ì0º˜?2Ïë@€E˜õš=œ=l@س[@7®1¾"÷ÏE˜ìDòIHA£Æ¨A"*ô>ˆ‡                  ÀÀøÀÀ€A"*ô?±à'¬ŠÛùv20180829_00159_st  Ksb346@ì3µÿ×??z7@€E™= ¬>:‰®@#×
4¾ ÄœE™&DsÛAº1'A'"h>                  ÀÀøÀÀ€A'"h?ÂÂÑà'¬ŠÛùv20180901_00181_st  Ksb346@ì`ÍE]'?A"1@€E|ÆR=ÍMï@õCw@(Qì,¾šŸ¾Ey@¤AbDôû\A"
z=õÚÉ                  ÀÀøÀÀ€A"
z?¾»Y '¬ŠÛùv20180901_00183_st  Ksb346@ì`Ðs…‰?>«€@€E|ü=Ôš?ƒÏ?ó33g¾Š=qEzŽáDsËDôäZAƒ
³>*                  ÀÀøÀÀ€Aƒ
³?À¥@'¬ŠÛùv20180901_00185_st  Ksb346@ì`Ô.«d?=ë@€E~9…=½Ä>1"?ï\)j¾™™šE|ç×DòêÙDôÏ®A†$>                  ÀÀøÀÀ€A†$?ÀâA€'¬ŠÛùv20180901_00187_st  Ksb346@ì`×uýÞ?JýÙ@€E€0)=¸	øA ú²?ýp¤2¾ŠÀƒE}ášDò&VA­ûçA'	'=ÿÃM                  ÀÀøÀÀ€A'	'?¿øi '¬ŠÛùv20180901_00189_st  Ksb346@ì`Ú9g*?VFt@€E€Ó3=¦ª?;Î^@×
3¾–EUDr"çAÀ33A†ÔÎ>"a2                  ÀÀøÀÀ€A†ÔÎ?ÄL&@'¬ŠÛùv20180908_00133_st  Ksb346@ì€@®C_P?;T³@€E¹Uö=ƟX@NÇ@>{-¾¦éyE·ŒöAƒDô©'A'ʈ>u                  ÀÀøÀÀ€A'ʈ?Áî¡À'¬ŠÛùv20180908_00135_st  Ksb346@ì€@±ä™?/væ@€E¹‡á=Ä
ü?à@¸Rg¾ŽVE¸/qDtDô½ËA"ħ>Jš                  ÀÀøÀÀ€A"ħ?ÁiS@'¬ŠÛùv20180908_00137_st  Ksb346@ì€@µ?0dó@€E¹?R=äãÑ?­L9@3×
k¾¡G®E·ñ\DòúVDô"
A‡Â">?T                  ÀÀøÀÀ€A‡Â"?Çꂠ'¬ŠÛùv20180908_00139_st  Ksb346@ì€@¸("?7|@€E¹¸q=ÒAå@Ó@Mp¤2¾œ(öE¸ŠáDò`A \A…Ì>>¡Ý                  ÀÀøÀÀ€A…Ì?ÇÔ; '¬ŠÛùv20180908_00141_st  Ksb346@ì€@»#7?)ih@€E¹ï¸=é¬"@RÒt@.{4¾®{E¸ëDró3A³ZA':'>ì                  ÀÀøÀÀ€A':'?Á€€'¬ŠÛùv20190827_00673_st  Ksb346@ì¬dpþU?™ÉJ@€EÛyš=©L                  ÀÀøÀÀ€Àø'¬ŠÛùv20190827_00675_st  Ksb346@ì¬dtò?ˆŠ4@€EܑH=o'¹=܏Ž@i¾¢ÐåEØç®DtªDõkßA"bŠ>n£Þ                  ÀÀøÀÀ€A"bŠ?ÍÔ{À'¬ŠÛùv20190827_00677_st  Ksb346@ì¬dvë.b?˜Oã@€EÜ®=±W                  ÀÀøÀÀ€Àø'¬ŠÛùv20190827_00681_st  Ksb346@ì¬d|ú‡?¦@€EݛÍ=Ÿ¾                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_10_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  152 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ÇG
ôv20100315_00471_stKsd085@êüæµBÂr?@êrA F<"ñ=Ø©Ž?àí«?'ë…g¾—
=F<¤D#øC¦aªAzØÿ<ÎØ\
ÇG
ôv20100315_00475_stKsd085@êüæÂ7‡?gh!A F=†8='Œ=¹Ö?fffd¾r°!F;&ÃDÍC¦²oAzök<¾ï 
ÇG
ôv20100406_00287_stKsd085@êÿ£ñ8'?ŒMg@€EÏ!H=úÔN
ÇG
ôv20100406_00291_stKsd085@êÿ£gÊj?}Þ@€EЄ¤=™ÂÀ
ÇG
ôv20100406_00299_stKsd085@êÿ£(ª ?Z<@€E¿Ä='š>÷‹í?µÂg¾‹Æ¨EÀ1qD"ÌC¦ý'AzF@=‰v
ÇG
ôv20100406_00303_stKsd085@êÿ£-Ò+?|R@€E¿þ
=~˜?®­?Ž{c¾ŠÀƒE¾^RDÌÕ/C§îAz"ý=Ô
ÇG
ôv20100422_00143_stKsd085@ë¡-¹v¯?<s
@€E"½R>Vu?šË?ŒÌÍg¾ß;E"ýšD"û×C¦‹…A{‹=²Þ
ÇG
ôv20100422_00147_stKsd085@ë¡2羖?5K,@€E"l=™ì¤?$|ª?'\d¾ÒòE'òDÍC¦&%A|'(=. "
ÇG
ôv20100510_00405_stKsd085@ëäöû=?J[¼@€EÃ=üó…?)¥Í?Ó33h¾'ñªEO×D(«çC¢å`Az £=)w

ÇG
ôv20100510_00409_stKsd085@ëäüWnÒ?4ü@€Ekq>;¬>î=?"záb¾"záE€¤DÏóðC¤1'AzÄ^=ª
ÇG
ôv20100511_00282_stKsd085@ëµõšÌ?Z£f@€E°,R=Îoï?[ғ?‹…g¾ƒoE°™qD(¸sC¢}ôAzˆ=M¯
ÇG
ôv20100511_00286_stKsd085@ë»3ýÞ?=Ô
@€E¯KÍ>Ég8ª?¯\)b¾—PE­ŠfDÏöC¥7mAzLè=$Lr
ÇG
ôv20100608_00253_stKsd085@ë'±Sð?\Fö@€E}sq>ó/>è{N?¦fff¾¤Ý/E~†fD(±šC¢/A|Dê=NÀX
ÇG
ôv20100608_00257_stKsd085@ë'·a°õ?[d£@€Ey¦{>p?¼b?®{`¾ŒÌÍEw]DÏÞC£«ÇA{_=NJí
ÇG
ôv20100615_00291_stKsd085@ëbÚW9x?F=À@€E]<{>C÷È?5øp?}p¤g¾'ë…E]õHD(Ž‡C¢•Az_©=nD
ÇG
ôv20100615_00295_stKsd085@ëbá-œÆ?O'+@€E\Õ\=Ùʦ?*á`?Ž{`¾|í'EZ€öDÏÒ¸C£ÁìA|õ=%
ÇG
ôv20100620_00188_stKsd085@ë	œ™ƒŸ?P7h@€EvLf=Ïҍ>bü?®{g¾'ë…Ev–¸D(¡'C¢qìAzâä=L2
ÇG
ôv20100620_00192_stKsd085@ë	£;N5?]Ú@€E{7
=üØp?;o?…¸`¾˜bEy³\DÏÑÓC£Á‰Az™)=N>C
ÇG
ôv20100712_00212_stKsd085@ëÁ.rÚ?;Ë#@€E[ª)=­ñœ>±?^¸Rh¾ÒòE_(RD(׍C¢‰yA{HN=)Æ
ÇG
ôv20100712_00216_stKsd085@ëÁ/ƒ{?4"@€EYNö=›x`>¶ÓÕ?—
=c¾šŸ¾EY¸{DÏé‰C£ÊÁA{p¿=«T
ÇG
ôv20100815_00031_stKsd085@ëÿ	ã"?Tjy@€EvýÃ=‰ot?mü°?uf¾›¥ãEw™ìD(­ÓC¢NÙAzcp=U7
ÇG
ôv20100815_00035_stKsd085@ëÿ•ù0Ù?o۝@€Ey{×=¼»4?Ñ{õ?s33Z¾‰7EwöDÏÍC£¹ÛAyU—=>å:
ÇG
ôv20100816_00102_stKsd085@ë +•?*`w@€E'Sš=³t@u?€g¾'hsE'G…D(ŒZC¢Z Az–Ž=#©
ÇG
ôv20100816_00106_stKsd085@ë 36C?5ì¢@€EÃ=¯˜L>»Ï'?…¸a¾–EéHDÏÉÛC£ÅãAz×|=*ñS
ÇG
ôv20110514_00457_stKsd085@ë2Óã6Ç?&Ëù@€E¶f=óØ?üg?…¸g¾ž¸RE¶¶¤D$¨ÕC™–‡Ax('= J}
ÇG
ôv20110514_00461_stKsd085@ë2Ú½/?2Nó@€E·?š=â¡Ê=GX(?Ã×
e¾£×
E·A3DÍù`Cš ¤Ax›º=L".
ÇG
ôv20110715_00022_stKsd085@ë9ÂÑî ?£©@€Ep\=‰¡8?i"?"záf¾»çmEo'¸D,C×CŠ¨1A|·M=°Y¾
ÇG
ôv20110715_00026_stKsd085@ë9Â…|?Ÿ"¯@€Eni®>
?3ç¸?záHd¾£×
El
DђúC‹´ÝA{nG="Vð
ÇG
ôv20110729_00151_stKsd085@ë;€€‡V?D‰@€EŽuH=©ð>GÛÏ?×
=f¾³33EŽ\)D,:CŠÓAyˆ=g­Ô
ÇG
ôv20110729_00155_stKsd085@ë;€‡6Т?;'h@€E.{= (T@_r?•ÂU¾œ¬EVÍDљXC‹ÓA{°¶=f>
ÇG
ôv20110730_00107_stKsd085@ë; A«®?³›@€E,š=ˆ[ô>îM?•Âg¾¨r°EŒtD,e/CŠÝqA{Q=¯p 
ÇG
ôv20110730_00111_stKsd085@ë; GÇû?¶Š
@€EŒâ®='s8?xíÁ?"zád¾·KÇEŒ{DѹôC‹ëçAO >@+
ÇG
ôv20110801_00087_stKsd085@ë;à_k»:?ôx_@€Ey³ì>Jz ?^"'?˜Qìg¾¤ZEyúD,GmC‹*A~*K>"mH
ÇG
ôv20110801_00091_stKsd085@ë;àf
e™?úµî@€EyÍ>Eª´@"é?‡®d¾ ÄœEw™šDэCŒ1Az!J>Š¾
ÇG
ôv20110803_00295_stKsd085@ë< ªÏ—-?O~
@€E²åš=ß%>?>"?"zág¾¢MÓE²ÔöD,1ºC‹A{ó=D…Ä
ÇG
ôv20110803_00299_stKsd085@ë< ±í]'?O^@€E³È)=ä®C?¸ã?¨õÃc¾¡ÊÁE³\DÑ©²C‹×LAz$Á=Sô‰
ÇG
ôv20110814_00164_stKsd085@ë=€'Û;?P<,@€EªP)=h?7j?uf¾ž5?Eªj)D,W;C‹@!AxðÄ=$z?
ÇG
ôv20110814_00168_stKsd085@ë=€‰Ü?NŠƒ@€Eª4š=¥Ø€=Rçº?£×S¾"záE©YqDѯ
CŒ"°Az\l=L^_
ÇG
ôv20110817_00238_stKsd085@ë=ß¹~KŠ?Š3@€E·ãÃ=e°=—o?¯\)f¾™™šE·¶¸D,V%CŠ¨1AzD='h
ÇG
ôv20110817_00242_stKsd085@ë=ßÀ¥z?±ßŽ@€E¹­=x›?–Iã?Ž{d¾¢ÐåE¸ÊáDѹüC‹—ÏAx_3=°Ðï
ÇG
ôv20110821_00240_stKsd085@ë>_¼'%'?jP{@€Eˆ ¤=Ž6Ì>Áì?£×f¾¥ãTEˆ
D,C‹kDA{í =R6u
ÇG
ôv20110821_00244_stKsd085@ë>_ÃnÚ~?Ksµ@€EˆU=¡—ð?À'?\)c¾¡G®E‡¡šDч…CŒ2NAzC;=,{
ÇG
ôv20110822_00113_stKsd085@ë>Ïõ¥?¶ø&@€E³ H='m?ïƒö?™™šf¾©xÕE³ÏD,tZCŠ}A{ªS=Ku
ÇG
ôv20110822_00117_stKsd085@ë>Õ閇?¡W@€Eµï)=~¬À@ˆ´c?ÁG®d¾É7LEµ†¸DѼ¬CŒ…¢A{ =Ã=¢
ÇG
ôv20120307_00491_stKsd085@ëWE}õ"?AO@€Eðà®>b¨@r ?¡G®h¾…¸Eï#šD,¨åC‰úAy8=+Ô}
ÇG
ôv20120307_00495_stKsd085@ëWE"KN]?U·@€Eíëf>*)?öö?£×
d¾ˆ1'Eís\DÑÓ®C‹{Ayì=EÐí
ÇG
ôv20120308_00238_stKsd085@ëWdԒ¤?I¶§@€Eå×f=ÍÐÒ@?2?ŒÌÍg¾›"ÑE㯮D,Ä{CŠD¼Axa==hn
ÇG
ôv20120308_00242_stKsd085@ëWdÚâN¿?X¿ë@€EåŠ==£õ¬>f?†ffc¾OßEã—ìDÑáC‹Axyö=>Fø
ÇG
ôv20120313_00450_stKsd085@ëX>€ÔQ?Š˜é@€E°x
=§u>!7?G®h¾¬1E¯öD,³uC‰Æ¨Aw€^=8d>
ÇG
ôv20120313_00454_stKsd085@ëXE!rA?"l@€E²r
=so°?¬—s?k…d¾¼jE°hÍDÑÕPC‹'AxJ‹=hÙ>
ÇG
ôv20120318_00277_stKsd085@ëX¤ÜR{Î?4¸@€E´r¤=!ð@Fè?¥¸h¾§ïžE²×…D,ž%C‰ñªAwã.=+ã
ÇG
ôv20120318_00281_stKsd085@ëX¤â⨬?C²	@€E´h×=¾Œ4@/;í?\(öd¾"záE²¢öDÑ܃C‹¬Aw<î/…
ÇG
ôv20120329_00356_stKsd085@ëZ×P™v?Sy0@€EÁæH=x~x>OÃz?¨õÃh¾¶E¢EÀ=D,¢C‰Á'Ay›V=6y
ÇG
ôv20120329_00360_stKsd085@ëZނFÂ?ZòU@€EÁì=†ø<>OŒË?"33d¾å`E¿íÃDÑÙ/CŠô¼Azj¾=\,7
ÇG
ôv20120519_00327_stKsd085@ë`e.?`6@€EŽ
×>[¶Œ?Í ?†ffg¾ÒòEŽHD,;…CŠ×®AwýV=¡/
ÇG
ôv20120519_00331_stKsd085@ë`e4è_O?[âÌ@€E'm×>½0²?ä\+?p¤]¾£SøE';qDѤBC‹]/Ay¼ƒ=<ÒÄ
ÇG
ôv20120527_00192_stKsd085@ëa_–}/?7¦z@€E¹3®=¢mL>ƒ«ß?£×g¾ƒoE¹ÁšD,ŽwC‰«#Axt=ˆÙ
ÇG
ôv20120527_00196_stKsd085@ëa_ÏŽž?3A~@€E¹ª®=¯æÜ>Ô¹€?°£×W¾ŠÀƒE¸®DÑÝÛCŠ¥ãAykç=cCª
ÇG
ôv20130310_00195_stKsd085@ë…DŽÄŽ?mœ@€Eϛ=Ÿ^Ð@b
C?"záf¾§l‹EÍÕHD-5ÓC‹¬ÍAv'½=QÒ
ÇG
ôv20130310_00199_stKsd085@ë…D•Ö¶±?|ôå@€EΩ…=}Ì1>\å?‹…d¾¢ÐåEÌÑìDÒ)CŠu?AuÙ\=3#D
ÇG
ôv20130313_00373_stKsd085@녤…,ðN?ˆ,²@€E–:®=´›|>ªµ?\(ög¾¤Ý/E•<D-ZC‹CAuz'=)­½
ÇG
ôv20130313_00377_stKsd085@녤Œ)"#?V™¨@€E– 
=ú=È?w?Y™šf¾ ÄœE"'…DÑöwCŠÀåAun=KZ
ÇG
ôv20130320_00293_stKsd085@놄Là-}?^Á@€E­a3=ÖcÕ?Mˆé?³33g¾¨õÃE¬VD-x1CŠñAv@=9‹@
ÇG
ôv20130320_00297_stKsd085@놄S»Ä<?O<š@€E­-Í=®Ÿ@"™<?hõÃ^¾/E«áqDÒ
ªCŠ?;AtÒO=ïõ
ÇG
ôv20130321_00103_stKsd085@놤ÕE£?Y?O@€E¨¦=Œ7H?›®Í?€f¾€ƒE¨(D-lþC‹AAs'/=¨Ü
ÇG
ôv20130321_00107_stKsd085@놤Ûí?aëÖ@€E¨»f=‹J4?'?˜Qìe¾'ñªE§†öDÑòÙCŠFFAtâÛ=:yò
ÇG
ôv20130322_00713_stKsd085@ë†Æá}®'?g|x@€E"ŽÃ=AÌÈ?žª?xQìg¾ž5?E'¦D-BCŠ
²AuK,=Î
ÇG
ôv20130322_00717_stKsd085@ë†ÆèÈìC?ŽÅ@€E"
f=¾=°?C\@?ŒÌÍ5¾±&éE'ÝqDÑô¼CŠu¢Av~Ò=Øû×
ÇG
ôv20130323_00422_stKsd085@ë†äw‡;?H²º@€E™Í×= 3I>‹/?…¸g¾Ÿ¾wE˜ÊÍD-9ËC‹åAuÜ=²n
ÇG
ôv20130323_00426_stKsd085@ë†äš6?M=Ñ@€E›×ì=ŽfD?u¬Ï?hõÃe¾°£×EšÃDÑöCŠQËAu€=Šî
ÇG
ôv20130324_00839_stKsd085@ë‡9ùeÝ?;±A@€E'ô=›Ü?ÛÁ(?fffg¾‰º^E'qD-vVC‰TþAu(Ý<ó0
ÇG
ôv20130324_00843_stKsd085@ë‡DGB4?5N|@€E'1¤=±F€?ž!ê?ˆõÃe¾'n˜E'<)DÑßuC‹/;AuVë=¹
ÇG
ôv20130325_00333_stKsd085@ë‡#¥D7'?_QÄ@€E¶Q)=¸¡d>6wŠ?\(öf¾‰7LE´ýqD-=ôC‹+Atì9=¨Z
ÇG
ôv20130325_00337_stKsd085@ë‡#¯ŽÛ?W²O@€E¶q=Æ=.=ÓÁ†?ž¸Re¾™‡E´w…DÑùªCŠ•?Atâ= æÀ
ÇG
ôv20130424_00346_stKsd085@ëŠæ·eY?=°Š@€E§×=¢<H?ÁY?xQìg¾˜"uE§ì¤D-zÁC‰c3Auy<ñ…
ÇG
ôv20130424_00350_stKsd085@ëŠæ¾rÒ?fè@€E§Ýö=µq?ˆÈn?G®]¾›¥ãE§É®DÑÊ5CŠöéAtÙD=>F
ÇG
ôv20130425_00262_stKsd085@ë‹\L+Ó?.Л@€EÎÖR=
¬>èåC?™™še¾œ(öEÏ]ìD-KC‹IšAv9V="¢
ÇG
ôv20130425_00266_stKsd085@ë‹cDbÛ?<Ø_@€EÏD=Ñ?úµ¼?¡G®e¾‰7LEÎڏDÑðöCŠ1ËAv¼2=5
ÇG
ôv20130505_00552_stKsd085@ëŒGa¥O?@nF@€Eڎ¤>#–@?"}?p¤g¾™‡EÚBD-\9CˆŸßAuä†=·á
ÇG
ôv20130505_00556_stKsd085@ëŒGh^…?>ÛÕ@€EÙ±á>È1>|ˆ(?•Âd¾š¬EÙ;DÑ®FC‹ÅAuv^=_-
ÇG
ôv20130519_00318_stKsd085@ëÿÅápÉ?¥k@€EžD\>'>Yo¸?¡G®a¾'n˜EÍìD- ÕCŠÍ'Aw®Q=6™
ÇG
ôv20130519_00322_stKsd085@ëÿ̒È?{¤@€EŸ ×>$pG>å(
?s33d¾‡®EžBfDÑñ²CŠ97Awœž=!U
ÇG
ôv20130526_00699_stKsd085@ëŽæ	MkÄ?½Íº@€Eò
=®U|>‰?à?ŒÌÍg¾¦ffEJ{D-©üC‰x1Axe=Å9}
ÇG
ôv20130526_00703_stKsd085@ëŽæ¹8?·.I@€EŽ"H=ÓA}?èË?ƒ×
d¾Ä"EW
Dі%C‹ˆöAw5-=Ÿx.
ÇG
ôv20130603_00366_stKsd085@ëåàKڟ? -‡@€E³ˆ)=é
2?Óâ?ª=qf¾"ýôE³ƒ3D-'Cˆ|jAw­=N<
ÇG
ôv20130603_00370_stKsd085@ëåæû²=?øæ@€E³#{=Å
ó?jöQ?šáHd¾'hsE³HDѧ¾C‹îVAw½z=	A%
ÇG
ôv20130605_00319_stKsd085@ë%}—Õõ?,£ï@€E¬¤=šh4@ô÷?µÂg¾'hsE«ö)D-`öCˆwAwy¡=>	
ÇG
ôv20130605_00323_stKsd085@ë%Š‹^Ã?Eì@€E­}{>ŽÜ:ˆš?™™še¾›"ÑE­J¤DÑdC‹Ò-AwË=$
ÇG
ôv20130606_00314_stKsd085@ëEM;×?)œŒ@€EÐì=Nô@]ãc?ª=q4¾‰º^EώÍD-\¬Cˆý²Ay‡=I$Þ
ÇG
ôv20130606_00318_stKsd085@ëEZ7©?+"'@€EÐÜ
=§RX=z£Q?¯\)d¾ž5?EÐÈfDÑ«
C‹¢Av²‰=8¯_
ÇG
ôv20130615_00700_stKsd085@ë'eyö%·?ƛ¾@€Eƒ(H>H@è>*ãš?}p¤g¾³33E'böD-]Cˆ¬jAxÐ=…y©
ÇG
ôv20130615_00704_stKsd085@ë'e€"DÆ?š"Û@€E"q®= o=šfm?€e¾µ?}Eƒ©ÃDÑÂéC‹ ÅAwe=€Þ
ÇG
ôv20130617_00056_stKsd085@둟>ÉnÉ?^@€EŽ=¢Ù>þÑë?}p¤e¾ß;E—3D-L‹C‰Ó3Av¤J<þÜ
ÇG
ôv20130617_00060_stKsd085@둟Ei;X?!å!@€Eá=¢ñä@ƒ?hõÃf¾¿|îE¡®DÑèsCŠ•¢Av³ÿ<Üü]
ÇG
ôv20130619_00252_stKsd085@ë'ãz螺?n*@€EqÙ\=«}>+?s33g¾›"ÑEq»
D-XsCˆÅAvtý=Aþì
ÇG
ôv20130619_00256_stKsd085@ë'ãÇá?Oëá@€EpYH>€>øø
?…¸d¾¶È´EnÌRDѪòC‹–fAvÇê=
-o
ÇG
ôv20130620_00216_stKsd085@ë'ƒ;ú?KôÏ@€ED¢='ÈP?@¾?hõÃh¾®{EBäRD-wÏCˆ¸sAvæ¬<öÞ«
ÇG
ôv20130620_00220_stKsd085@ë'‰åan?L/ð@€EA8Í=Žæ˜?~‰¹?G®e¾«…E@FDÑÆ^C‹DœAv'+<ýõ¤
ÇG
ôv20130621_00060_stKsd085@ë'
|ð—?Y'‰@€E]
=™Ðœ?™,…?†fff¾§l‹E̤D-œîCŠœAvè2=ˆa
ÇG
ôv20130621_00064_stKsd085@ë'T?]¤2@€E€#ö>1G>ÿ˜ÿ?E¸e¾'ñªE~TRDÑù'CŠŒAv|ð<üD6
ÇG
ôv20130621_00306_stKsd085@ë'"Pã˜?}|"@€EpH=ÿ4?ˆ?}p¤g¾° ÅEnL¤D-"jC‰MôAvêF=%
Ÿ
ÇG
ôv20130621_00310_stKsd085@ë'"Wª×?™Óþ@€EqÆá=Ù®@ùj?\(öf¾ž5?Epç×DÑÓCŠéºAw®£="¥à
ÇG
ôv20130621_00498_stKsd085@ë'#çIÇ?Ö<p@€E{Í=¯ïü>ò8?…¸g¾éxÕEz?®D-…CˆËAw"Î>vÆ
ÇG
ôv20130621_00502_stKsd085@ë'#H?è³*@€E~ÈR=àãÎ?՚Ó?p£×O¾¼í'E}HDÑÆfC‹aªAw¥=®ú.
ÇG
ôv20140521_00247_stKsd085@ë»àe7í'?]'ƒ@€E±zÍ=GUð?Za?Y™šg¾"záE±¯qDCçCŠÍ'AcrÃ<°½â
ÇG
ôv20140521_00251_stKsd085@ë»às²"?Oða@€E²–á=]-x>¬¢°?Që…f¾"÷ÏE±žöDÊgdCŠ_¾Ac-þ<œæ
ÇG
ôv20140526_00367_stKsd085@뼂T¦Åý?0f@€E=ŒÎ¨?¢Çž?E¸f¾¥`BE,¤DøC‰‹DAc<5]
ÇG
ôv20140526_00371_stKsd085@뼂[ýVØ?$ýU@€E;
=ŽÌl?#åè?J=qf¾²-EŽiìDÊjÙCŠRÑAc»<ƒû
ÇG
ôv20140601_00214_stKsd085@ë½@=˜¡ø?/«@€Eëš=‰Ì=YàM?®{g¾°£×EŽdöD!XCŠ^Aapâ<®~¬
ÇG
ôv20140601_00218_stKsd085@ë½@D‰¬ç?$@Ø@€Eö=u`Ÿ>8PÁ?k…f¾•Eü¤DÊtÅCŠVAaƒ¨<šIE
ÇG
ôv20140601_00310_stKsd085@ë½A	Íùó?j@€E–š=ƒÎ>×ÿÖ?šáHg¾¤Ý/E'®{D=CŠnÙAa¤ë<¡âE
ÇG
ôv20140601_00314_stKsd085@ë½AÈT˜?t@€EŽÐ)=€¢à>j?å¸f¾¥ãTEŽš{DÊl"CŠfAaï><³V
ÇG
ôv20140601_00454_stKsd085@ë½B¬¼;…?"™˜@€E›;=wpP>5­?=p¤f¾ß;E›.ÍDPÅC‰ÍÓAaŽ<D#Ý
ÇG
ôv20140601_00458_stKsd085@ë½B³qœz?16@€EœFÃ=Kø>9jh?Tzáe¾˜bEœ¸DÊXÍCŠ€åAaN<N<w
ÇG
ôv20140604_00086_stKsd085@뽟½³õe?2èB@€E"==qü·>ØÞi?LÌÍg¾†$ÝE"D3#CŠ'Aa¸X<S]¸
ÇG
ôv20140604_00090_stKsd085@뽟æ')3?$yˆ@€EŒGš=z¸?¤Xj?hõÃf¾•E‹öDÊlZCŠJÁAb¬<‰"
ÇG
ôv20140604_00134_stKsd085@ë½ B.
Z?@x$@€E‡Rá=ý?'?8Qìg¾•E‡?šD'CŠtAa°L<tÐ
ÇG
ôv20140604_00138_stKsd085@ë½ HÙGÚ?2Õk@€Eˆ¤=•wL=ªø?c×
f¾'ë…E†föDÊs…CŠ¨AaƒD<…â
ÇG
ôv20140604_00182_stKsd085@ë½ ©ïbN?,³@€E"š=Vrh>ÎÔR?p£×g¾å`E".¤D5CŠ\AaqE<BÓ
ÇG
ôv20140604_00186_stKsd085@ë½ °pëÐ?)œŒ@€E"}R=`lX>¿)â?E¸f¾–EƒtRDÊX¬CŠ¦Aa<J<^†
ÇG
ôv20150329_00152_stKsd085@ëâåWyy?Œæü@€E›ÿf=«Jx>Ý®â>úáHg¾˜"uEš—\D-
oCŠ•AN§²<·«á
ÇG
ôv20150329_00156_stKsd085@ëâåa+ÿb?"É@€Eœ )=³ÿÐ>\Ï?8Qìe¾º^5EšþDÑÍCŠ^úAN¡1<k±¶
ÇG
ôv20150331_00265_stKsd085@ëã$[n¬?%7Š@€E´Ö=³P?ë@33g¾›¥ãEµŽ¸D-fÙCŠÄ9AO9Î<˜Í
ÇG
ôv20150331_00269_stKsd085@ëã$b;^{?Tç@€E´C)=gˆ?‡Å?õd¾ ÄœE´[®DÑìCŠk#AO."<´EÛ
ÇG
ôv20150402_00388_stKsd085@ëãc`Žæ?Mé`@€EÊæá=Šm|?pP?¡G®f¾šŸ¾EË­…D-«uC‹QAN££<•{$
ÇG
ôv20150402_00392_stKsd085@ëãcg2~­?B3@€Eʚ=©LÐ>‹¯j?™™še¾ ÄœEÊfRDÑáËCŠÌAO<y¤'
ÇG
ôv20150422_00166_stKsd085@ëåáèb?T®@€E¾ š=e°8>Û¯?+…f¾–E¿c3D-?CŠ¨"AO­O<†Ñ÷
ÇG
ôv20150422_00170_stKsd085@ëåáïpš?i
Ö@€E¾Ã=¶Õœ>WI2?(öd¾˜"uE½=\DÑöCŠ'‰AO'h<Q
ÇG
ôv20150503_00463_stKsd085@ëçHAxëÏ?1ÑEA FfÔH=µ*Ô?#ù@3×
f¾"÷ÏFfµ3D-VÉCˆòÑAOE©<§¡	
ÇG
ôv20150503_00467_stKsd085@ëçHNÚ8p?*PgA FgºŠ= »à
ÇG
ôv20150507_00042_stKsd085@ëçÀ&—äŽ?våì@€E¯š=—¼<fø
?\)f¾Ÿ¾wE¯Ï®D-x1CŠ¬‹AON÷<—îß
ÇG
ôv20150507_00046_stKsd085@ëçÀ/wÞ?€â¢@€E®Ò¤=jx`?k?J=qe¾¥ãTE­FöDÑ÷…CŠàåAO`Á<zs<
ÇG
ôv20150522_00214_stKsd085@ë領é
p?>"@€EÕ!=rÖ >tÏ?J=qg¾Š=qEՀ¤D-TJCŠ°BAO"ê<EM
ÇG
ôv20150522_00218_stKsd085@ë頟¯}‡?;«Þ@€EÓ³R=u¬@¯3?5d¾ÒòEÒáÃDÑ÷–CŠTœAO9R<Rg»
ÇG
ôv20150604_00347_stKsd085@ëëFªÿR[?ĬG@€Eɬ)=°Ÿ(>Ʉ>áG®g¾´9XEÉ´{D-w;Cˆ'ËAO ¬=#·
ÇG
ôv20150604_00351_stKsd085@ëëF±Ú³j?¯_Å@€EɳÍ=³Ê@kÈ>õe¾µÂEÉÆÍDÑÒC‹4¼AO.½<ж×
ÇG
ôv20160630_00430_stKsd085@ìCóԘÉ?O…:@€E P®=¡åìA°Æ?Që…g¾ž¸RE¡]D-‡Cˆ ÅADæ<ÛŠ
ÇG
ôv20160630_00434_stKsd085@ìCúìºÿ?9Lµ@€E Ë¤=¬<ä=wsã?}p¤d¾œ¬E¡yDѝÃC‹Ö¨AD'P<­	7
ÇG
ôv20170622_00686_stKsd085@ìHä˜!ßÏ?"à²@€E¾?Í=†è¸@ƒà®?«…g¾Ý/E»‹3D,øCŠcuA@<è#/
ÇG
ôv20170622_00690_stKsd085@ìHäž!éŠ?ƒß@€E°¦=ÜH=p'a?ºáHf¾¡G®E±X¸DÑeqCŒ.ÙA@3Ä<v?l
ÇG
ôv20170622_00734_stKsd085@ìHäù]"@?Ì®Œ@€Eµ©¤=«®"?ڜx?.{f¾·ÎÙE¶û…D,E²CŠV‡A@Ï=$ÍÎ
ÇG
ôv20170622_00738_stKsd085@ìHäÿaßï?žç^@€E°	¤=»7L>ê†?uf¾¶È´E±­3DÑ~‡CŒ~wA@ŽS<À™o
ÇG
ôv20180511_00118_stKsd085@ìq?–_L?‡Z0@€EÜƏ=k@	?êÊ¿?¸Rg¾¢MÓEÝ8D,49C‰¨öA>À²<ÊÌg
ÇG
ôv20180511_00122_stKsd085@ìq?œr¶?˜:w@€EÜ^=`Ð?™ª\?¸f¾£SøEÛö{DфƒCŠ°ÅA>s<¿+Þ
ÇG
ôv20180514_00012_stKsd085@ìqŸ;'ô?S•^@€Eâך=¾®ë?q?Ç®g¾¶E¢Eæ	ìD,9'C‰qHA>=1<Ž-
ÇG
ôv20180514_00016_stKsd085@ìqŸæ=?Qâ§@€E䬅=z˜?ž÷?p£×e¾ŽÙEæÍDÑoC‹AËA>Áˆ<Þ
ÇG
ôv20190620_00500_stKsd085@ì£äú¾ž?—H@€E¼8=øƒ'>ü2?‡®f¾ª~úE¾…HD,5CŠ åA<E)< ªE
ÇG
ôv20190620_00504_stKsd085@ì£åò´?{%"@€E¼æ¤=ëÎV>¨ƒ?•Âd¾–‡+E½ý3DхC‹äþA<l÷<U%d
ÇG
ôv20190620_00596_stKsd085@ì£å±,Î?§—@€EÅó=ÜrV>Sßa>ë…h¾«…EÈoD+¸ÅC‹p!A;Ö=Äð
ÇG
ôv20190620_00600_stKsd085@ì£å·šå?k€=@€EÅX)=¹qÔ?SIÁ?záHf¾¨r°EÇBRDÑf=CŒ²A<i/<IL
ÇG
ôv20190807_00199_stKsd085@ì©àXâêÆ?@Q\@€E³å®=­MÈ>×gq@ÌÍg¾«…E¸HD,;Cã–A<@<YÙf
ÇG
ôv20190807_00203_stKsd085@ì©à^d	?2ž@€E³R=èæ*@ç7@«×
e¾³33E¼]ÃDÑ¡¢C#

==> anc/pub_raw/L222_110_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  184 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             'jIïhv20100407_00379_stKsb347@êÿÉÆdô?#8œ@€EËš><÷'jIïhv20100407_00383_stKsb347@êÿÉË~4?CÆ@€E'H=Ù
Ý'jIïhv20100414_00448_stKsb347@묲_
W?uˇ@€E†Í\=…'jIïhv20100414_00452_stKsb347@문@C?ô@€E†¢ö=¿ˆ'jIïhv20110817_00676_stKsb347@ë=㳅¾p?*
X@€E˜U
>8¸'jIïhv20110817_00680_stKsb347@ë=ã»t4?/s@€E—==¦oK>tXó@³…d¾ª~úEžtD-ßDQ]'jIïhv20110821_00750_stKsb347@ë>cÀVœÅ?Œ@€E­×=§t?Œ*$?—
=e¾¥`BEj)DÔXÍDG!'A37<ß´*'jIïhv20110821_00754_stKsb347@ë>cÇ0[?—z¸@€E'\®=¤‡p?™Ä?"zác¾±©üEƒ¸=D5sDIÙA3Fã=Áq'jIïhv20110911_00582_stKsb347@ëAúXÌ?Pbù@€E´¼ö=ášÕ?×\c?Ôzáe¾ A‰E¶böDÔ5hDGÊA7ê<@s'jIïhv20110911_00586_stKsb347@ëAMrz?e§­@€Eµ q=±ûà?ppè?ã×
d¾²-E¶^áD5QDI¨sA7W<˜®'jIïhv20110920_00060_stKsb347@ëB KLÅ?iŒ@€E³=q=௰=&u¤@7
=d¾±&éEµ%DÐeqDOöA5ÖÚ<‡=í'jIïhv20110920_00064_stKsb347@ëB R0(è?cß"@€E²O3>:&›?õ¬@8Qìe¾—PE³&ÍD-Ø´DQ†FA6­<óf'jIïhv20110921_00065_stKsb347@ëB?·àÍ?81@€E¤§ö>¼"@Qw@ž{c¾«E¦ŒDÐYÛDOŽúA6vr<´˜'jIïhv20110921_00069_stKsb347@ëB?¾ž?f©@€E¤%>ò¦>_@£…A¾ÍOßE­ÞD.
DQhR'jIïhv20110927_00052_stKsb347@ëCSyû?JÑs@€EÕ¬š=ÏùG?€[r@(öd¾—
=EØ,ÍDÔDGê-A7Vk<]Ý·'jIïhv20110927_00056_stKsb347@ëCʏ?Rô@€EÕg×=ÅP <Õ‰?ž¸Rc¾¤ZE×ÄRD5HDIÛÇA6ã!<–Uï'jIïhv20120225_00666_stKsb347@ëUëÊ<d4?(Ié@€E³×{>#×v?Š8@!G®e¾'hsE°<fDÐMHDQÃA?nû<šÙ‡'jIïhv20120225_00670_stKsb347@ëUëÐhÓ~?(›¥@€E²n)>$>Œ 	@/\)d¾£×
E²8)D-¸!DRý¢A?Š
<®Ð='jIïhv20120316_00592_stKsb347@ëXk®±nM?3«A@€E¥!á=¬wü?fÛ@6ffd¾¤ZE¤\DÐnÉDPC–A@©<™æŸ'jIïhv20120316_00596_stKsb347@ëXkµ+@ ?46™@€E¥Šì=¨6=ŒªG@1G®d¾»çmE¨à{D-ÕÃDRT{A?âÒ<'	'jIïhv20120320_00439_stKsb347@ëXêFÄdô?Ð6@€E˜î>_l?È%0@–¸Re¾­VE™®RDÐDJDP÷žA?›ì=V'jIïhv20120320_00443_stKsb347@ëXêMKro?ë@€E˜æf>
XÌ;Қ%@'™še¾ª~úE™=
D-XbDRóuA?ÀÛ<ëÌ'jIïhv20120610_00546_stKsb347@ëc'€CR?~@€Eƒi
=ÁxD>êe?èõÃe¾¹XE…HDÔ]ÃDG BADãÈ<‡Öù'jIïhv20120610_00550_stKsb347@ëc'ˆï'k?A<@€Eƒ£
=ïñ=UÅÃ@"ÌÍe¾«…Eƒó×D5­DI}ÓAD'<àcJ'jIïhv20120616_00332_stKsb347@ëcä¬"ˆ?Âþ@€EŠi®>?]V@aG®f¾¡ÊÁE‹]…DÔ%DH´¼AD¦è<Ö["'jIïhv20120616_00336_stKsb347@ëcä‡RTa?Dâ@€E‹ž…=òÛ[>Ñ@3×
d¾«EŽ{D4ø¤DJ«ADÝn<›/0'jIïhv20120623_00272_stKsb347@ëdÂúêlp?7',@€EŸÃš>\>'>)?ýp¤f¾²-EŸV¤DÔ^DH¿AEVB<™P'jIïhv20120623_00276_stKsb347@ëdÞpC?2&‡@€E FH>£¤?Ï@@d¾¤ZE =D5ÙDJ¬{ADûþ<‡Ü¾'jIïhv20120624_00285_stKsb347@ëdç6H¡"?#ñ–@€E–=Îû8?,/—@5¸e¾ ÄœEŽŸ
DÓì"DH`bAEkˆ<¦üÑ'jIïhv20120624_00289_stKsb347@ëdç=ó¦*?bo@€E‹ˆ¤=Þî£>aVé@1G®c¾¢MÓEW3D4̜DJbÁAEy¹<·³'jIïhv20120628_00425_stKsb347@ëeeo!?Ԗ@€E—Ö¸=¾…D=ª@¸e¾«…E˜±3DÕDE"AEE<«ë'jIïhv20120628_00429_stKsb347@ëeex*¶?">p@€E˜ô=ɘ¬?"
Õ@j=qe¾ž¸REšTfD7DHÍAEY¦<å­Í'jIïhv20120703_00676_stKsb347@ëf
¬Ö¸?Qú@€E|)=¨gÄ?ü,™?õe¾£SøE{áDÔÑDGúAEŸo<¦v;'jIïhv20120703_00680_stKsb347@ëfO¡Ô?:ܬ@€E}p{=ªjè@J4ï@¸c¾¯²EµqD5/LDJsAE^Y<«DÌ'jIïhv20120706_00764_stKsb347@ëfeûxâ?³°@€Ee¿ì=әú=ðù;?øQìd¾§l‹Eg~=DÔCdDG9hAE†S<iØ'jIïhv20120706_00768_stKsb347@ëff²·Î?*Iº@€EcìR=Ѳ>2Ì}@
=e¾£SøEf†=D5…qDIz=AE}Q<G	'jIïhv20120707_00902_stKsb347@ëfˆ+àŽK?'á·@€E‡!ö=²¨¬>Á•£?ó33e¾‰7E"ñ×DÔ
DH
NAE¶<'Ò'jIïhv20120707_00906_stKsb347@ëfˆ2iT?/N¸@€E…Ç=Ë?€=³ÏÁ@zác¾ÒòE…θD5!‰DJPAE¬]<©Ï²'jIïhv20120710_00183_stKsb347@ëfæ2N–ç?I|­@€E†Ãö=ì3>CÄ?¬ÌÍe¾œ(öE†P¤DÓ{…DIg\AE²<¨Âc'jIïhv20120710_00187_stKsb347@ëfæ:Θ)?K:ì@€E‡Cá=‡ml?…lg?¯\)c¾ ÄœE‡ˆ{D4'DK åAEÈë<æ
>'jIïhv20120712_00508_stKsb347@ëg(J– é?'ó+@€E˜-f=®5L@
O?J=qf¾"t¼E–LöDÓàÝDHAEâÔ=ð¼'jIïhv20120712_00512_stKsb347@ëg(Q«s·?q_@€E–k×=Àöà@'[?±ë…e¾'ë…E–[
D4´þDJz°AEÝ&<øP'jIïhv20120713_00733_stKsb347@ëgEë-ö]?3d4@€E‡öq=§í¤?"ë?×
=e¾«E‡½
DÓêDH`åAEÕ}<ž()'jIïhv20120713_00737_stKsb347@ëgEñaO?*ˤ@€E†œ=¦˜?q/§?Ñë…c¾›¥ãE…ךD4ÑhDJ]?AEðµ<'³#'jIïhv20120715_00820_stKsb347@ëg†E š?:'½@€EfèÍ=Ò½¼?@ˆ@£×f¾£×
Eg\ÍDÓíPDH"jAF@<¦CT'jIïhv20120715_00824_stKsb347@ëg†L	ˆÀ?U0Û@€Eeë×=¦4?A5H?ª=qc¾¢ÐåEf RD4žwDJyšAEñW<¢ôÊ'jIïhv20120716_00517_stKsb347@ëg¢Žœ5*?iíø@€E"3
=æà£>…nâ?œ(öf¾›"ÑE'â¸DÓøDHФAF#u<ž6X'jIïhv20120716_00521_stKsb347@ëg¢"õ¤?y;>@€E"Õ
=½»H?\d?hõÃe¾§l‹E"©×D4×¾DJž%AFÇ<¶±'jIïhv20120722_00995_stKsb347@ëhf1ÁxÜ?,µ@€E•?f=П?%\®@\)f¾'ë…E"«
DÓò‡DHŠ-AFxI<§Ê'jIïhv20120722_00999_stKsb347@ëhf85v/?†ö@€E–.=ô@¤@-p¤d¾¢MÓE•È{D4Õ/DJiHAFQç<ÜS°'jIïhv20120731_00687_stKsb347@ëi"^Ú;?H"@€EYY=ž½>ÒyÞ?—
=e¾¥ãTEY7×DÓÛ
DHyÛAFšÇ<TA'jIïhv20120731_00691_stKsb347@ëi"egÙ?X¹@€EZ=Š"T?å4?¾¸Rd¾§l‹E[®D4¼œDJ`¤AF®O<Í™'jIïhv20120801_00442_stKsb347@ëi£x?—˜¥@€E]X>B(?°r?E¸e¾ÎÙE\#3DÐÕ/DHQËAFÈ+=+Ž'jIïhv20120801_00446_stKsb347@ëi£
-Û0?yòF@€E[Àö='·?§ÛN?'ë…c¾ÀE^ÉHD5P"DIÝ`AF­n<ÙÖ'jIïhv20120804_00565_stKsb347@ëjd®@?‰U/@€Eˆç
=ãÑ?â?O\)f¾¬1EˆÏÃDÓÕÛDHªÁAF›<ÝzÍ'jIïhv20120804_00569_stKsb347@ëji»
?‡þ…@€E‡Ø…=«î¤>€õ?G®d¾½ó¶EˆJfD4_®DJ@sAFª%<æ¹'jIïhv20120814_00373_stKsb347@ëkB-q'?á]@€E‰ûf=ÑŠ>ñyV@ë…e¾Ÿ¾wEˆÿ…DÓ{DI–wAFðî<ˆOi'jIïhv20120814_00377_stKsb347@ëkBËl?äL@€EˆŸ®>_?bo¯@+…d¾§ïžEŠ³®D3ðsDKTÍAFØh<£EÜ'jIïhv20120814_00565_stKsb347@ëkCz'—?,\…@€E‰Ñö=Êjm>Æž?î{f¾%Eˆ3DÓË}DHÊÑAG
ö<èÒ'jIïhv20120814_00569_stKsb347@ëkC•Ó¡}?.•J@€EŠÞ…=Ý"'?·
r?×
=e¾å`EŠò{D4üDJ°sAG
<'
@'jIïhv20120828_00223_stKsb347@ëm'Êã>?X—)@€Eº{= Û8?À•Ê?Î{f¾¤ZEºu®DÓÙ/DHÝAGÂÂ<"C'jIïhv20120828_00227_stKsb347@ëm™lÃM?Uêz@€E·Þ=Ëßc?D7U?\d¾¤ZE¹÷ÃD4roDJ¦AGþ*<¥»Ÿ'jIïhv20120905_00255_stKsb347@ënvñùØ?YA@€E¥Ã®=w3é>¾è?˜Qìe¾¨r°E¦rDÓßDIÏAHgÒ<´‰Å'jIïhv20120905_00259_stKsb347@ën}¾<?g"­@€E¤ìö=q×?žgG?Ž{d¾«E¤ŠfD4AyDJÒÁAHFB<À=‰'jIïhv20120907_00348_stKsb347@ënB|¦N‰?jØ[@€E¯J×="‰ç?Þf½?‹…f¾£×
E¯–ÍDÓÑËDHî¨AH m<'G;'jIïhv20120907_00352_stKsb347@ënB'éd?XŽ@€E°7H=³S¤>5N?±ë…d¾¯ E±×D4t¼DJ©yAH£ë<¢ò'jIïhv20120908_00085_stKsb347@ën`_Ì?J
‹@€E¯'{=§>sŸÎ?ã×
f¾£SøE°ÃDÓù'DHÄJAHÀ<<Šüî'jIïhv20120908_00089_stKsb347@ën`lN²Á?Hº£@€E² =–ãü>¾FC?Ã×
e¾¥ãTE²µ…D4iDJ´ZAHŒ< €Ù'jIïhv20120916_00229_stKsb347@ëo`ãã›?BYà@€E®™{=Ų0>*¿ó?½p¤f¾˜bE®qDÓè)DIBAI<'5¬'jIïhv20120916_00233_stKsb347@ëo`éì½?8Õ~@€E­‹×=Ÿ©¸=µoÁ?ç®e¾²-E®D4€RDJ"þAI	?<•#'jIïhv20120916_00422_stKsb347@ëobjÛ
}?BØa@€EÃæ=ÔÙÔ?š¼d?‡®e¾ƒ•E§ìDÓéìDIšAHüÎ<È'À'jIïhv20120916_00426_stKsb347@ëobpN²?FÐ_@€EÆò=»Ì?¢©©?G®d¾™‡EÅÝ®D4Ì{DJeôAI#='ñ'jIïhv20120917_00110_stKsb347@ëo€$Ó?Hâ,@€EŸ…3=Å'À>d9;?˅f¾¡G®EŸÎfDÓýPDH·¾AIB2<‰ô'jIïhv20120917_00114_stKsb347@ëo€	 ?'?:eb@€E 8¸=Õñ—>XC´@Qìd¾"ýôE¡tRD4y7DJ¸¤AIZh<»Ý@'jIïhv20120918_00323_stKsb347@ëo¢WƒQ?e-@€E™7q="C´=U5‹?Š=qe¾©xÕE™5\DÓ®DHíÓAI7Ì<˜›
'jIïhv20120918_00327_stKsb347@ëo¢]âHà?Híš@€Eš\=ÈWX?âp?¸Qìe¾¬‹DEšœD4[çDJ¡AI3Ÿ<‰ê'jIïhv20120929_00212_stKsb347@ëqö?î@€Eº˜)>·>åÛþ?ù™šf¾–E»û®DÓö DHí¢AIj€<Ú'jIïhv20120929_00216_stKsb347@ëqôß%?÷r@€Eºf¸>ZÌ?³rû@%e¾¤ZEºšD4PDJ½PAI¨(<µÆí'jIïhv20120930_00105_stKsb347@ëqÛÁlq?<ß@€E©IH=Ö|ø>¶N'?Ñë…e¾'ë…E©=HDÓÙDIoAIŒ1<šÊ'jIïhv20120930_00109_stKsb347@ëqâQŽ"?Z˜9@€E¨ò)=Ê|?!XA?"33e¾ ÄœE¨ðD4AËDJœ‹AI…ï<6'jIïhv20121006_00138_stKsb347@ëqà'ŽÉ?@ìX@€E™O==²¼ü?i7­?p£×f¾–‡+E—}\DÓÜRDIVAIj¾<cUå'jIïhv20121006_00142_stKsb347@ëqà—"{ø?K×@€E™ÿ…=§ƒ?€óÔ?Ñë…e¾šŸ¾E™€¤D4PDJÛTAI¹%<¦ÙP'jIïhv20130723_00378_stKsb347@ë–%­Ž-«?†Ä@€E€'ö=Í=G@•)}?—
=f¾ž5?E}õÃDÓΏDHñAYKˆ=e('jIïhv20130723_00382_stKsb347@ë–%´Ò?h4@€E€Ò==Ûªz>\‰W?aG®e¾³¶FE€h)D49üDJÁAXæ+<±ù='jIïhv20130730_00465_stKsb347@ë—©äÛ6?'!W@€Eª…=€÷d>ª?¡G®f¾/Eª3DÓ¶òDI_AY=<ÔJ'jIïhv20130730_00469_stKsb347@ë—°­Âp?5ß@€E¨‰H=§ÞÐ>x¤?Ï\)b¾©ûçE©ºD3ÞFDK"-AZ4=4ˆ¨'jIïhv20130730_00705_stKsb347@ë—³·ÍŒ? J÷@€EŒ}Í=ñ9†>¯à6?±ë…f¾'hsE‹pDÓсDI¾AYŸ<¼ÇÃ'jIïhv20130730_00709_stKsb347@ë—º?ú?Ûû@€EŒe=ޘq?¼ïª@ë…d¾œ(öEŒööD4=ãDJÊAYØ=Ùf'jIïhv20130731_00396_stKsb347@ë—#kêª?-Ä@€EˆÙ®=­Õˆ>;‰?Ž{f¾˜bE‰ DÓÍôDIJAY1w<ùs'jIïhv20130731_00400_stKsb347@ë—#r‡+®?#/¶@€E‰6q=°¸x?'rœ@33d¾²-E‰ØfD4$îDJþFAY˜Ì=€?'jIïhv20130731_00588_stKsb347@ë—$úc-¢?
Z@€E‡_
=Ç>ôn ?¼(öf¾ A‰E†Ù\DÓÍ?DIhAZ3<µîÀ'jIïhv20130731_00592_stKsb347@ë—%©M—?/@d@€E‡†š=Á°">€ñp?«…d¾œ(öE‡[…D4(BDJ×¾AYæˆ<¹1î'jIïhv20130802_00609_stKsb347@ë—c×®*?tB@€E†½Ã=ãùž?€'ì?¬ÌÍb¾¢ÐåE†ìDÓԃDHë…AY}"<£·¹'jIïhv20130802_00613_stKsb347@ë—cރîâ?"ËE@€E†AH=ɟq@Æ?áG®d¾¢ÐåE†
=D40RDJÈ´AYc·<ÈÕU'jIïhv20130812_00131_stKsb347@똠sªA]?
Ìã@€Eª´á>'õ=ÓU"?ÚáHf¾œ(öEªÁ…DÔ®DH‹çAZ|€=˗'jIïhv20130812_00135_stKsb347@똠zРí?ì…@€E©†)=íϲ?SÑZ?¼(öd¾›"ÑE¨²áD4»¶DJqHAYÄó<"A['jIïhv20130818_00670_stKsb347@ë™dYÌ?Zì€@€E˜Ü=¬¦'jIïhv20130818_00674_stKsb347@ë™d_ƒs=?]áM@€E˜.q=±\,?36O?G®e¾©xÕE—vD49ÛDJÔîAZ̽<ÛFì'jIïhv20130826_00426_stKsb347@ëšcDÞK?x"v@€EŠªÃ=§ŽÔ'jIïhv20130826_00430_stKsb347@ëšcJ'ªÀ?nUò@€EŠ{=ÝgA'jIïhv20130904_00282_stKsb347@뛂G¨f?†½|@€E³
='Ä'jIïhv20130904_00286_stKsb347@뛂N/ÎO?–ß@€E²÷á=Ĩ 'jIïhv20130906_00325_stKsb347@ë›ÂFƒ&æ?T<¯@€EË \=ÀöD=;?k…e¾ž5?EËìDÓڏDI´A\.Õ<–ËÆ'jIïhv20130906_00329_stKsb347@ë›ÂLú)Q?@ê@€EË
{=´÷Ø?gBã?•Âd¾£×
EÉû
D4PDJÈÅA[­4<²+h'jIïhv20130909_00260_stKsb347@ëœ"èÁ?bûï@€EÈHq=ë‰ä>±ã?Àf¾®—EÈ3×DÓّDHõÓA\"¹=''jIïhv20130909_00264_stKsb347@ëœ""*y¦?"Žæ@€EÇ©š=¸«|'jIïhv20130918_00085_stKsb347@ë@«·~? k@€E¼í=Å/D?$üÑ?ٙšg¾Ÿ;dE¼F¤DÓéhDHÚ-A\©*<»YT'jIïhv20130918_00089_stKsb347@ë@#ìXÙ?w¡@€E´\=ö&?XN?èõÃd¾/E²*fD4]ÃDJ«¦A\š¼<í''jIïhv20130919_00282_stKsb347@ëa©a­ð?"#@€E‰Ä>.('jIïhv20130919_00286_stKsb347@ëa¯àã…?z
 @€Eˆ'f>'·@‹
=?«…d¾¢MÓE‡DD45¢DJ´A\2Í=.:E'jIïhv20131002_00138_stKsb347@ëŸAÐðH?RÚ_@€Ež'{=ÎâW?«Â–?'\f¾§ïžEžA3DÓèþDHÂNA]^¾<Ÿ§™'jIïhv20131002_00142_stKsb347@ëŸHhÄ»?jëe@€Ež¹á=×Ì'jIïhv20131012_00068_stKsb347@ë ?àx
~?1~P@€E¸'ö=ќT>ñ¹?…¸e¾–‡+E¸'3DÓõ¢DIËA^Fô< "n'jIïhv20131012_00072_stKsb347@ë ?æè¬Ò?(6K@€E·n¤=ªØ?ä ?Î{e¾—PE¶\D4YÛDJÞA]ª<éÂp'jIïhv20131017_00085_stKsb347@ë àæ6U?ƒ;@€EÉ
¸=߁'jIïhv20131017_00089_stKsb347@ë à5
N?q}@€EÈZì=¿½P'jIïhv20140601_00581_stKsb347@ë½Dēx?'lz@€E³ß×=ïoí?9±A@Qìd¾©xÕE²=DÓüDI×
AkwÌ=lÖí'jIïhv20140601_00585_stKsb347@ë½DÊË?Ú?S@€E·.=»bŒ@OÞ2?÷
=c¾£SøE´^=D4XbDK®¸Akš=*¦'jIïhv20140604_00356_stKsb347@ë½¢7	?Uk@€EŽÎ{=̒Þ>¢VŒ?¦ffd¾¡ÊÁE‹®DÔDJnAluó=4o'jIïhv20140604_00360_stKsb347@ë½¢=«¢?T³ñ@€Ev¸=æëp=f0D?˅e¾¬1EŒÔÍD4­qDKòoAkhÎ=æ˜'jIïhv20140606_00037_stKsb347@ë½ãçÀ3?k<Ò@€E|Ã=Ñ£2A"i?Æffd¾¡ÊÁExDÔ´DI öAkú™=zÒ'jIïhv20140606_00041_stKsb347@ë½ãîO
¯?_e5@€E`
>qg=µ?¸Qìa¾¹Û#E€ƒ…D4Ö%DK'Al"Û=:^'jIïhv20140617_00680_stKsb347@ë¿D?Ì
µ?Píû@€E°bH=³tÔ?<?ØQìc¾° ÅE­3šDÓÙüDI¨RAlty=h¸T'jIïhv20140617_00684_stKsb347@ë¿DFT]O?dD]@€E±¾¸=®³8@µz?¼(öe¾Ÿ¾wE°ŽD4;DKhbAm>}=Rµÿ'jIïhv20140620_00434_stKsb347@ë¿£~cBp?E_@€E™oš>SQ?¯'"?ÚáHf¾–‡+E•ËšDӍ²DJÂÁAmß±=DŒÏ'jIïhv20140620_00438_stKsb347@ë¿£…^ɺ?UÜg@€E™óf>Ëg>š…l?ÚáHe¾¢MÓE™áD3"9DL~FAlÁ.=Mœž'jIïhv20140624_00737_stKsb347@ëÀ'¶Ü
,?4â@€E
>!8?$wß?Î{e¾¢ÐåE[ÃDÓàsDHê^AløH=+½6'jIïhv20140624_00741_stKsb347@ëÀ'½Nj?"z4@€E‹´¤=áØ¥?J|?¯\)d¾¦éyEˆû3D4KÇDJÙüAm$F=§'jIïhv20140628_00734_stKsb347@ëÀ¦ùõN÷?@á?@€Ey¸=¬€¨?¤Â?°£×f¾¢ÐåEvJDÓþ-DHŽwAmœ%=)ºa'jIïhv20140628_00738_stKsb347@ëÀ§'z?;éž@€Exóš=³¾¨?ÍÔ?æfff¾©xÕEvÉÃD4ŸDJPAmñ=$b'jIïhv20140712_00277_stKsb347@ëÂaÔ!Tä?!¤Ä@€E«š>2Wh>D¸?±ë…d¾§ïžE§OÃDÓãÇDI°ÕAn%±=á"'jIïhv20140712_00281_stKsb347@ëÂaÚ§P'?'³º@€E«lá=µH?‰·S?˜Qìd¾§ïžE©…\D4fÉDKŠ^Alz€=3('jIïhv20140712_00949_stKsb347@ëÂg Š>ˆ?,îÜ@€E¡"¸=ìF•?U¡à?Î{f¾ŒIºEŸHDÓÝyDI=/AnvO=:k'jIïhv20140712_00953_stKsb347@ëÂg¦°él?5Ùº@€E¢3=ãß¾>tmÁ?÷
=c¾˜bE¡<)D4XöDK¨Am*=Y'K'jIïhv20140713_00592_stKsb347@ë"ᤝ?T÷j@€E¾ã3>ÏR@˜b?°£×e¾"÷ÏE¼9ÃDÓ´sDI¦%Amˆø=H^Ì'jIïhv20140713_00596_stKsb347@ë"è›?@Ž@€E»4ì=¼$x@Yó(?ٙše¾¡ÊÁEº™
D3òoDKc¶AlÏK=4j¤'jIïhv20140713_00640_stKsb347@ë…@Óúé?$‡
@€E¯¨á=ôÞ´=H˜K?èõÃe¾—PE­UqDÓ»LDIu¢Am¨N=A:`'jIïhv20140713_00644_stKsb347@ë…Gx	Q?/Rñ@€E¯Zf=×÷S>«äÛ?þ¸Re¾–‡+E¯w\D4'DKcdAmº‡=d؟'jIïhv20140826_00301_stKsb347@ëÈÕ½â#?Xø‡@€E<{=¹ª¤>ˆÖ9?Àf¾—
=EŽï
DÔsDH¦éAqJ=Q4£'jIïhv20140826_00305_stKsb347@ëÈ܅?HCÕ@€EŽK®=²"?…'l?ç®d¾¨r°EŽŽRD4{TDJŽÉAp'=e'jIïhv20150731_00181_stKsb347@ëò`fx?2+Â@€EÉ2\=·º˜A8_@-p¤f¾ž¸REÅß×DÓà1DIšAYi=ßrÔ'jIïhv20150731_00185_stKsb347@ëò`lîë±?2
g@€EÈ=á=·ÞD>]þ/@S×
c¾£SøEÆ°)D4#×DK-A€Zï>$:˜'jIïhv20150807_00568_stKsb347@ëóDžrVŠ?†|´@€E–Ãì=ºg`'jIïhv20150807_00572_stKsb347@ëóD¤Sý?‹¿Ý@€E"I¤=€ÀÌ'jIïhv20150810_00481_stKsb347@ëó¤>ív?9Í@€El'®=^Œ?÷™ç@p¤f¾²-Eiö¸DÓÏDH©ËA'ÔV>û&'jIïhv20150810_00485_stKsb347@ëó¤CËüî?•cV@€Eh•ì=í`'jIïhv20150813_00637_stKsb347@ëôˆ@†-?­ƒð@€E~	Ã=fJo'jIïhv20150813_00641_stKsb347@ëôŽc?Àð·@€E|Ñ®=ƒî'jIïhv20150816_00350_stKsb347@ëôb®–P?‹Hi@€Ey$f=dš'jIïhv20150816_00354_stKsb347@ëôb´5B?ª'¿@€Ew•=«L'jIïhv20150826_00277_stKsb347@ëõ¢¿‹ò?S^º@€E£q=¤t>¬f±@G®e¾Ÿ¾wE£ZfDÓüDHGAƒHÎ>({'jIïhv20150826_00281_stKsb347@ëõ¢•cÕ?O¶:@€E£c=˜¤Ô>ÃÒ¡@6fff¾§l‹E¢CHD4–¨DJ3A'¢Ö>±§'jIïhv20150901_00529_stKsb347@ëödg1þ?>§"@€E¯ú)>! b?0SŒ@B\e¾‡+E°ÛšDÓõ'DH\îAƒˆ[>d4N'jIïhv20150901_00533_stKsb347@ëödmëw?G9ñ@€E¯çf>"}÷="×ñ@Dzád¾Ÿ¾wE®\D4¸ÕDJU²A'cò>8Âô'jIïhv20160712_00098_stKsb347@ìÀüi¸U?.úÌ@€EŒ¶ö=¸ÌT'jIïhv20160712_00102_stKsb347@ìÁŸ±?A²Î@€E‹yö=î¡¥'jIïhv20170623_00817_stKsb347@ìIöçˆ:?vJ@€EŸX3=¯«È'jIïhv20170623_00821_stKsb347@ìIý
'?S@€E¡H=™à'jIïhv20170629_00496_stKsb347@ìIÂFøŸ?Ïv@€E¤3=Õ¼æ'jIïhv20170629_00500_stKsb347@ìIÂLƒvm?>•@€E£ä>áå'jIïhv20180327_00751_stKsb347@ìkªí<^U?ÛD@€E´FH=¢"8'jIïhv20180327_00755_stKsb347@ìkªóR2'?‹Õ@€E³Èì=«©œ'jIïhv20180525_00463_stKsb347@ìs_Ãõc?N9"@€E¹B¤=¸x'jIïhv20180525_00467_stKsb347@ìsf=Œ(?Mán@€E¹O×=˜Ht'jIïhv20180525_00847_stKsb347@ìs{éšä? NÇ@€E«ë{=¯NÌ'jIïhv20180525_00851_stKsb347@ìs'
Km?Ÿ²ä@€E¬$=¦¹P'jIïhv20180804_00841_stKsb347@ì{æÆøAÆ?"@€E—™
=ºCð'jIïhv20180804_00845_stKsb347@ì{æͦ@ò?ˆØ@€E"‹…=­‰ñ'jIïhv20180812_00397_stKsb347@ì|ááÉ?r…x@€E–¡==‹;ô'jIïhv20180812_00401_stKsb347@ì|á痾Î?QA
@€E—Rš=ó¥§'jIïhv20180814_00222_stKsb347@ì}!á´jÖ??Öd@€E§SR=´K'jIïhv20180814_00226_stKsb347@ì}!è'p?5o¸@€E¥Hì>
oä'jIïhv20180816_00273_stKsb347@ì}biöÑ?î@€Eƒ'=>Y3'jIïhv20180816_00277_stKsb347@ì}bp\8æ?8Q@€Eƒ°¤>§e'jIïhv20180829_00187_stKsb347@ìrÌ*?Ml@€EšøR=´å¤'jIïhv20180829_00191_stKsb347@ìxY%?)£u@€Eš
š=³«'jIïhv20180901_00217_stKsb347@ìa
®¤n?mT@€E€)=ßuh'jIïhv20180901_00221_stKsb347@ìaíț?^M@€E€Í=º€ð'jIïhv20180909_00181_stKsb347@ì€aÆ¢vb?~œÍ@€E˜ž¸=›ö'jIïhv20180909_00185_stKsb347@ì€aÍœi?‡
´@€E˜ÒÍ=öº'jIïhv20190307_00523_stKsb347@ì–ËÄÍ£?#i@€E¢«R=ӕ>'jIïhv20190307_00527_stKsb347@ì–ËÊaª?"mQ@€E¢ \>µ'jIïhv20190411_01709_stKsb347@ì›,ÈÓmü?¿Š¬@€E‹¸=i@'jIïhv20190411_01713_stKsb347@ì›,Ϟ.?«©›@€Eçš=ýÈ

==> anc/pub_raw/L222_111_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:15
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="194">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:49">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  194 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:15' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             »¢÷Øv20100809_00582_st  Ksb331@ëF:r?@ˆ@€EsÚ==¼ºÌ                  ÀÀøÀÀ€Àø»¢÷Øv20100809_00586_st  Ksb331@ëF	9O,?82l@€Er\==Áòü                  ÀÀøÀÀ€Àø»¢÷Øv20100813_00507_st  Ksb331@ëÄïñO8?3€ú@€E'{
=Ã0Ü                  ÀÀøÀÀ€Àø»¢÷Øv20100813_00511_st  Ksb331@ëÄ÷~$?C¨Ù@€E'˜š>0(                  ÀÀøÀÀ€Àø»¢÷Øv20110726_00473_st  Ksb331@ë;%T:?€@€E˜ß>
Â#                  ÀÀøÀÀ€Àø»¢÷Øv20110726_00477_st  Ksb331@ë;%$í:+?aÒ@€E™"Í>ŽŠ                  ÀÀøÀÀ€Àø»¢÷Øv20110804_00809_st  Ksb331@ë<F"Êýë?6s"@€E¶‡>,"                  ÀÀøÀÀ€Àø»¢÷Øv20110804_00813_st  Ksb331@ë<Fš^ÀÖ?;.w@€E¶ž¸>Àø                  ÀÀøÀÀ€Àø»¢÷Øv20110817_00478_st  Ksb331@ë=â¼!Ú?2©@€E–H=©O@                  ÀÀøÀÀ€Àø»¢÷Øv20110817_00482_st  Ksb331@ë=â
2}¬?#–l@€E•Zö=¥³                  ÀÀøÀÀ€Àø»¢÷Øv20110823_00251_st  Ksb331@ë>¢©õÍ!?"ýE@€E›gš>~h                  ÀÀøÀÀ€Àø»¢÷Øv20110823_00255_st  Ksb331@ë>¢°‰OŸ?žp@€E›×{=¼hü                  ÀÀøÀÀ€Àø»¢÷Øv20110901_00534_st  Ksb331@ë?Ân•>Á?([k@€E¾W3=Û,b                  ÀÀøÀÀ€Àø»¢÷Øv20110901_00538_st  Ksb331@ë?Âu–Ÿê?fÉ@€E¾¤=Í]¼                  ÀÀøÀÀ€Àø»¢÷Øv20110914_00304_st  Ksb331@ëAa‰OÏÌ?;#@€E°73=Øp@                  ÀÀøÀÀ€Àø»¢÷Øv20110914_00308_st  Ksb331@ëAa†*Q?Rä?@€E±\…=®)Ø                  ÀÀøÀÀ€Àø»¢÷Øv20110917_00375_st  Ksb331@ëAÂa°"]?B8¯@€Eƒìì=åèÜ                  ÀÀøÀÀ€Àø»¢÷Øv20110917_00379_st  Ksb331@ëAÂh"Ï?1#Ë@€E"Má=£ß@                  ÀÀøÀÀ€Àø»¢÷Øv20111009_00401_st  Ksb331@ëDKº"?:&@€E£B==Ц"                  ÀÀøÀÀ€Àø»¢÷Øv20111009_00405_st  Ksb331@ëD'=G?G?™@€E£–Ã=ŽKˆ                  ÀÀøÀÀ€Àø»¢÷Øv20111015_00146_st  Ksb331@ëE@p…ÙÉ?µT@€E/×=¸l                  ÀÀøÀÀ€Àø»¢÷Øv20111015_00150_st  Ksb331@ëE@wZYé?¢©Ï@€E=‹?Ù                  ÀÀøÀÀ€Àø»¢÷Øv20120316_00442_st  Ksb331@ëXiÛü€?&@€E£c=­Ýv20120316_00442_stA.¬<#×
?Ál'bÁA.¬?л¢÷Øv20120316_00446_st  Ksb331@ëXiâ%"d?"é@€E¤¸)=žuv20120316_00446_stA-|î<#×
?ȓû1pÛÁA-|î?л¢÷Øv20120318_00771_st  Ksb331@ëX«mûÖ¦?&ê5@€E «3>_›A
§‹@úáHe¾†§ðE§'{D/—mDÓuv20120318_00771_stA4\<#×
?Ál'b¿€A4\?໢÷Øv20120318_00775_st  Ksb331@ëX«twkq?&!Ó@€E ­¤=Þ¹%@@$A	G®b¾'ñªE¢r¸DÒ؃Ddv20120318_00775_stA-¡Ë<#×
?ƹÞ!°ÁA-¡Ë?л¢÷Øv20120601_00589_st  Ksb331@ëb
Ÿ=H?ïá@€E§${=¡ƒ@Êë?Ï\)d¾—PE¨ööD6â°D"ÝAHÛâ<Uÿ£v20120601_00589_stAGÊÁ<#×
?ÅnZ|ù]"¿€AHÛâ?Š¿ô`»¢÷Øv20120601_00593_st  Ksb331@ëb
$(n3?4¡ä@€E§`H=®p?#{S?˅d¾±&éEªz¸D֙ÛD
'=AHÊ<ªŒ.v20120601_00593_stAG÷Ï<#×
?ÅnZ|ù]"¿€AHÊ?•Q…À»¢÷Øv20120606_00564_st  Ksb331@ëb§/5ýé?FP@€E‰)=•à?tÈ?fffd¾/E‰1D6åD×AIvä<YŽv20120606_00564_stAHQì<#×
?ÅnZ|ù]"¿€AIvä?‹!ñÀ»¢÷Øv20120606_00568_st  Ksb331@ëb§7ëï}?5ö×@€Eˆäì=žõ ?è·?£×e¾¤ZE‹GqD֘ƒD
Œ{AI©½<RØÂv20120606_00568_stAH—<#×
?ƹÞ!°¿€AI©½?Š[@»¢÷Øv20120610_00792_st  Ksb331@ëc)×u<˜?
>C@€Eˆtš=ɹ˜?1£V@pd¾™™šEŒG…D6Û¦D†˜A>9<©|gv20120610_00792_stA=…<#×
?À6§©£d²¿€A>9?•/Œà»¢÷Øv20120610_00796_st  Ksb331@ëc)Þç;¹?
š@€E‰?=ͪ>2‰Q@C×
c¾™™šE}…DÖ œD
xA>+
<'(Åv20120610_00796_stA=…<#×
?ÅnZ|ù]"¿€A>+
?'E »¢÷Øv20120614_00475_st  Ksb331@ëc¥Ý€Ï?N€@€EˆÐR=Ýjm?ñ?¦ffe¾™‡E‰ü¤D7#¶D<þAL3Ñ<b[Nv20120614_00475_stAJ^5<49X?ÀYTS(½¿€AL3Ñ?ŒKiÀ»¢÷Øv20120614_00479_st  Ksb331@ëc¥¥;?&»6@€EŒ{=èwT?W^(?…¸e¾"ýôEJ=DÖ­`D%PAL,'<¯v20120614_00479_stAJñª<49X?ƹÞ!°¿€AL,'?•áျ¢÷Øv20120616_00458_st  Ksb331@ëcåÀè]L?;¾@€E†æ×=Æ1à>œov@G®d¾"ýôE‰^)D6´ÍD"îAOðZ<˜('v20120616_00458_stANMÓ<D›¦?ÅnZ|ù]"¿€AOðZ?"@»¢÷Øv20120616_00462_st  Ksb331@ëcåÉ(ó"?$/©@€E‡Û{=Å=˜?°§*?ñë…c¾¦ffEŠéìD֙?D
u?AO»&<–k-v20120616_00462_stAN^5<D›¦?ƹÞ!°¿€AO»&?'Íe »¢÷Øv20120617_00602_st  Ksb331@ëdRÏàþ?"Já@€EdU×=ûh]? W?Ê=qd¾ž¸REhÖáD7®DZAOID<€1v20120617_00602_stAMº^<49X?›hÜ;4l¿€AOID?& »¢÷Øv20120617_00606_st  Ksb331@ëdZ¯»?)m½@€Edüf=·šˆ@óa?£×
f¾Ÿ;dEiRD֔´D
õqAO‰s<}|v20120617_00606_stAMë…<49X?Äéò¢Ã¸O¿€AO‰s?¯'»¢÷Øv20120704_00194_st  Ksb331@ëf Ú?[è@€E ®=™?9ÃÈ?Tzád¾¦éyE ë\D7^D
'ANWJ<¬*ªv20120704_00194_stAM+<Týô?Ál'b¿€ANWJ?•…U@»¢÷Øv20120704_00198_st  Ksb331@ëf öž?aÌ@€E£òö=Ó¿e=·}?Ž{g¾®{E¥•ÃD֍`DVéAN³<¯Uv20120704_00198_stAMC–<e`B?ÅnZ|ù]"¿€AN³?•ãJ »¢÷Øv20120705_01077_st  Ksb331@ëfGum?T¦@€EXr{=ÏÎ>œüÄ?‡®d¾ A‰EWW×D6ؓDHåAQvÌ<ɞÈv20120705_01077_stAP(ö<e`B?¹k¼çåÔ¿€AQvÌ?™3Ù»¢÷Øv20120705_01081_st  Ksb331@ëfGïo9?DÎz@€E]®=ò†›?i†V?˜Qìd¾¬1E`ìD֓ßD
-ÃAQÐ{<­I¶v20120705_01081_stAP<Týô?Ál'b¿€AQÐ{?•©6À»¢÷Øv20120713_00811_st  Ksb331@ëgF"¡?F'@€E|¤Í=éÅ>].å?Ÿe¾ÎVE€í\D6á'Df%AL"Å=34v20120713_00811_stAJ—<49X?›hÜ;4l¿€AL"Å?¦f»¢÷Øv20120713_00815_st  Ksb331@ëgF›VÓK?P¾,@€E}=¢a4=q¢å?\)f¾š¬EQÃDÖ­ÓD
AM§<£'v20120713_00815_stAKÛ#<49X?ÅnZ|ù]"¿€AM§?"d㻢÷Øv20120714_00737_st  Ksb331@ëgdÊó?|ò
@€E'ÙÃ={°`>Wú¤?Y™še¾¢MÓEƒ(D7 ÅD"¼AO.×<õµ¨v20120714_00737_stAM©ü<Týô?Ál'b?€AO.×?ž¶µ»¢÷Øv20120714_00741_st  Ksb331@ëgdА%Ò?"?@€Eƒ=¡SD@d]"?aG®c¾Æ$ÝEƒø¤DÖD
¢=AP­_='Dv20120714_00741_stAN"u<u?·BBSÙ¿€AP­_?¢rH€»¢÷Øv20120719_00379_st  Ksb331@ëh¨"-õ?'|u@€E¡=…€4@"tw?n{d¾¡G®E¢ìD7"¬D
' AOði=-}úv20120719_00379_stAN§ð<‹C–?ºpüûÂN7¿€AOði?¥¯¿@»¢÷Øv20120719_00383_st  Ksb331@ëh¯VO?®®@€E¢¼3=¬ýp@g?…¸f¾šŸ¾E¢uqDÖ0åDåAOËV="åÑv20120719_00383_stANA‰<‹C–?ÄÎâ¼âžF¿€AOËV?¤\º »¢÷Øv20120720_00421_st  Ksb331@ëh&Ž •?*Ø	@€E"=·€;ˆ£?ÁG®e¾‹C–E…@{D6Þ¨D[TAOä<nô‰v20120720_00421_stANE¢<49X?ÅnZ|ù]"¿€AOä?Þ' »¢÷Øv20120720_00425_st  Ksb331@ëh&"FPò?#Ùv@€E…'\=©Ú¨>ð>|?ÁG®e¾œ(öE‡ÈDÖ§3D
"dAPBJ<"rÏv20120720_00425_stAN‡+<D›¦?ÅnZ|ù]"¿€APBJ?'nY໢÷Øv20120721_00331_st  Ksb331@ëhDÅsFõ?<e@€Eœ!q=Êð?¥Po?"záe¾¤ZEHD6Ê-D¦ÙAPx<X}Xv20120721_00331_stANí'<Týô?Ál'b¿€APx?‹«»¢÷Øv20120721_00335_st  Ksb331@ëhDËÎÛ?*gÕ@€E0
=¼^Ä=žVÐ?×
=c¾°£×EŸY®DÖ³dD
²ÑAPë‹<§å¤v20120721_00335_stAO<Týô?ÅnZ|ù]"¿€APë‹?"ü´€»¢÷Øv20120722_00241_st  Ksb331@ëh_inÎÀ?Hj@€E¯ò=Ê»H>ž3ö?…¸e¾¤ZE³¸D7"ND
}ÃAP,ì<¬'_v20120722_00241_stANn˜<e`B?¹k¼çåÔ¿€AP,ì?•'+໢÷Øv20120722_00245_st  Ksb331@ëh_o–¶e?Ikê@€E¯)R=´0=Y°H?˜Qìd¾­'hE±{
D֟ÏD¬ÍAPÉ<¸:	v20120722_00245_stAN\<Týô?Êÿ~­(3¿€APÉ?—A »¢÷Øv20120731_00789_st  Ksb331@ëi…;;$™?fkþ@€EW(Í='ˆô=ʎ]?W
=e¾ŽÙEW{
D7ÃDaºASø<Ηlv20120731_00789_stARáH<ƒo?Ñ?×(¬)U¿€ASø?™Ò퀻¢÷Øv20120731_00793_st  Ksb331@ëi…A÷}?Wê@€EW»3='
0?(#…?Që…e¾œ¬EXâfDÖ£D
"ÇAT9¦<­ÈKv20120731_00793_stAR°!<ƒo?ÅnZ|ù]"¿€AT9¦?•¹	`»¢÷Øv20120801_00183_st  Ksb331@ëi ¿ÄEë?VZ@€Ele
=ԛU=¼@V@(öe¾²-Er¶fD73ÇD
îÉAT3*<®ð!v20120801_00183_stAQß;<e`B?À6§©£d²¿€AT3*?•Þ »¢÷Øv20120801_00187_st  Ksb331@ëi Æd^?U.@€EmdR=ý§=•F?î{f¾Š=qEpÛ\D֛
DFwATJ°<¡O+v20120801_00187_stAQãT<Týô?Ál'b¿€ATJ°?")å`»¢÷Øv20120804_00595_st  Ksb331@ëj¤œQ°?'@€E"æì=Mܗ?aª?W
=d¾­'hE†;×D7ßDw¾AQLK<ßobv20120804_00595_stAOp¤<ƒo?¹k¼çåÔ¿€AQLK?›íì@»¢÷Øv20120804_00599_st  Ksb331@ëjªå¡°?€37@€E"¬ì=­Z¼>QÛ?0£×e¾´9XE…pDÖ¥ôD
¦AQ<<Ø£uv20120804_00599_stAOÎÙ<u?ÄÎâ¼âžF¿€AQ<?›n »¢÷Øv20120808_00141_st  Ksb331@ëj'À­Š>ÿ™Å@€E˜ª…=ÏÇÌ>ç^Â@'®e¾'ë…EšÌ{D7ôDljAR£ú<×»v20120808_00141_stAOß;<Týô?ÅnZ|ù]"¿€AR£ú?š÷c@»¢÷Øv20120808_00145_st  Ksb331@ëj'Ç6ðØ?œN@€E˜p¸=­A9>9€%?ٙšf¾'ñªEšw®DÖ§ðD
Ç+AR½«<¨Fev20120808_00145_stAPýô<Týô?ÅnZ|ù]"¿€AR½«?•Ì »¢÷Øv20120814_00067_st  Ksb331@ëk?oòÁ©?8§P@€E™Æ)=ÉH=ˆAl?p¤c¾²-EfD79HD
ƒ#AP<Žùôv20120814_00067_stANn˜<Týô?Ál'b¿€AP?'ß>€»¢÷Øv20120814_00071_st  Ksb331@ëk?v7iÏ?.֊@€Ešgì=Î5®=܍f?¸Qìf¾ª~úEZ)D֘JD–˜AP#<†Ÿùv20120814_00071_stANƒ<Týô?É~‰/âO•¿€AP#?Óÿ »¢÷Øv20120817_00482_st  Ksb331@ëk¤bž»?Ÿ@€EV®=­üDA!8@
=c¾­'hET…HD6íÓD?}APÆÈ=×Òºv20120817_00482_stAR¬<¬1?¿uxsPÀAPÆÈ?ºúW@»¢÷Øv20120817_00486_st  Ksb331@ëk¤hìó´?‹@€EUA…=‡@žù?c×
e¾µ?}EWMHDÖ JD
¤îAT–=UIv20120817_00486_stARÝ/<´9X?Â]‡/"ª?€AT–?ª©#»¢÷Øv20120828_00589_st  Ksb331@ëm_Ûèt?jÁŠ@€Eµr=Ô8>	dØ?Tzác¾ž¸RE¶o\D6ëTD
òÑARã*<ÅSÊv20120828_00589_stAQ¸<"t¼?À6§©£d²¿€ARã*?˜ªy@»¢÷Øv20120828_00593_st  Ksb331@ëmeûø4?d@€EµB3=Ÿ:t?k?s33f¾£SøEµóD֘ÕD
ŁASU<¤ Ùv20120828_00593_stAQ\)<‹C–?Á€±ŠŒÉf¿€ASU?"" »¢÷Øv20120829_00420_st  Ksb331@ëm#cV[×?O*@€E®L)=э>?à>?Տd¾"÷ÏE°˜D6ôjD:-AV¤:<"Í'v20120829_00420_stAT$Ý<‹C–?Ál'b¿€AV¤:?'y°@»¢÷Øv20120829_00424_st  Ksb331@ëm#jÖ~?%‹"@€E¯-=½ø0>†%@¸Re¾Æ§ðE²î{DÖ BD
À´AVÙ<ìÖtv20120829_00424_stATŸ¾<‹C–?Éë•Â=K¨¿€AVÙ?šÎ€»¢÷Øv20120911_00322_st  Ksb331@ënÁæÑá	?(Ë@€E§ë=¿È°?C³ó@
áHd¾'ë…E¨‰HD6à´D×AT	"<ÄTYv20120911_00322_stAQƨ<u?Ál'b¿€AT	"?˜Š‹ »¢÷Øv20120911_00326_st  Ksb331@ënÁí9t?{ÿ@€E¨×=ÿæc>ÓÕM@£×f¾ž5?Eª­HDÖ§3D
è"ATÀp<¯v20120911_00326_stARƒ<u?·BBSÙ¿€ATÀp?˜Qµà»¢÷Øv20120912_00067_st  Ksb331@ënß±Ê©?ÝÑ@€E¼H®=Óf÷?ԋ±@8õÃe¾ß;E½Z{D7ÓDbAQ<Õ,¯v20120912_00067_stANáH<Týô?¹k¼çåÔ¿€AQ?š¥•à»¢÷Øv20120912_00071_st  Ksb331@ën߸ŽY?­¼@€E¼ß¸=ÔçŠ?µÀ@(õÃe¾ ÄœE¿æ{DÖ¥'D	HAQDÖ<¶íGv20120912_00071_stAO7L<Týô?›hÜ;4l¿€AQDÖ?–ݨ໢÷Øv20120924_00060_st  Ksb331@ëp_ùÄ¢1? à\@€E'Ó=´ÁÜ>Á4?õe¾'ñªE'ºD7'DÁATžø<Ÿ—bv20120924_00060_stAS\)<ƒo?ÀYTS(½¿€ATžø?"òì@»¢÷Øv20120924_00064_st  Ksb331@ëp`蝹?Œ!@€E")=º4@>å¦d@õÃf¾¤Ý/E—AHDÖ¦áD
ñªAV2¦<̵Ôv20120924_00064_stAS¡Ë<ƒo?ÅnZ|ù]"¿€AV2¦?™–º€»¢÷Øv20120925_00039_st  Ksb331@ëp"'Ã?,)@€Eǯ\=Ç~Œ@Sk@£×d¾"t¼EǦRD7
DyAV¾<Âÿ*v20120925_00039_stAT1<"t¼?Ál'b¿€AV¾?˜_å@»¢÷Øv20120925_00043_st  Ksb331@ëp™ó¼P?ag@€EƧö>¤š?gÎú@¸f¾"ýôEȌ{DÖ¡ìD
óAVõ´<ð&_v20120925_00043_stAT9X<‹C–?Ál'b¿€AVõ´?žË໢÷Øv20120926_00303_st  Ksb331@ëp¡öGÐ#?"ËG@€EµÊö=¨X4>Ù/?ue¾»çmE´žÍD6ىD
çATÐ+=;zv20120926_00303_stASOß<¬1?›hÜ;4l¿€ATÐ+?¢§o@»¢÷Øv20120926_00307_st  Ksb331@ëp¡ü±·?'¼á@€Eµ=ßÅ}A'¿[@!ë…d¾Ã•EµØD֘¼D
®éAR!€='=yv20120926_00307_stAS+<ě¦?ÀYTS(½?€AR!€?°G¯ »¢÷Øv20121012_00162_st  Ksb331@ër |ĜR?‹@€E¬E=ƒG@>ªX"?O\)e¾° ÅE«gìD6´D
ÿ}AUöÅ=
ÞÃv20121012_00162_stATĜ<ě¦?¹k¼çåÔÀAUöÅ?¡»Ø`»¢÷Øv20121012_00166_st  Ksb331@ër 'ý
'?z4o@€E¬®×=Ķ?>®î?\(öe¾ ÄœE­'qDև+D
ÕÃAW˜<óÄûv20121012_00166_stAU
=<¬1?½'ʈ~`–ÀAW˜?žxŸ`»¢÷Øv20130318_00511_st  Ksb331@ë†Jø‹á?c©ò@€Exøö>qí>á''?£×
e¾®—E|MD7LÝD	ùÛAc«ñ<Ýã°                  ÀÀøÀÀ€Ac«ñ?›¼v»¢÷Øv20130318_00515_st  Ksb331@ë†Jþ®†¼?C™@€EzÔÍ>á?¬Ù?µÂd¾©xÕE~hD֏–D½PAd°ä<ݶ‰                  ÀÀøÀÀ€Ad°ä?›¶Ñ »¢÷Øv20130323_01154_st  Ksb331@ë†ëu4dâ?Ÿú@€E"Ó=Εj@'‹ó@
p¤e¾¢MÓE–P¤D7,¼D	åqAeý=íä                  ÀÀøÀÀ€Aeý?£]¼€»¢÷Øv20130323_01158_st  Ksb331@ë†ë|]N?€Ã@€E"q=¼@ø@I9@£×d¾š¬E•RDÖx1Dƒ–Ae3c=1r                  ÀÀøÀÀ€Ae3c?¢F.@»¢÷Øv20130324_01331_st  Ksb331@ë‡«%³??rþ@€Eof=Çlý@%òù?¹™šd¾ß;E'h)D7
^D
;AdÄ<<üM                  ÀÀøÀÀ€AdÄ<?Ÿ‰¡»¢÷Øv20130324_01335_st  Ksb331@ë‡±©á?BŒe@€Ežá=ëÃh?—"?—
=f¾"t¼E˜áDÖ®FD:^AdŠ<ñ7                  ÀÀøÀÀ€AdŠ?ž&à€»¢÷Øv20130325_00969_st  Ksb331@ë‡*úX0n?n#@€EŸÐ…>©7@®px@(öd¾˜"uE£¸D7" D
îAfžÌ=Lnc                  ÀÀøÀÀ€AfžÌ?©Ì`»¢÷Øv20130325_00973_st  Ksb331@ë‡+>ä?r?@€E í3=͸Ô?Ï7@7®g¾ÒòE£×Dփ
D}`Af.w=Wޛ                  ÀÀøÀÀ€Af.w?ªûÓ`»¢÷Øv20130326_00540_st  Ksb331@ë‡Iú'-?Ž @€E©{=™a(@é1d@$zád¾˜bE«›×D7.fD
ÅAf =\1                  ÀÀøÀÀ€Af ?«ƒ† »¢÷Øv20130326_00544_st  Ksb331@ë‡JB"û?Èë@€E©==㢷@<@@#×
b¾š¬E«*¤DքZD€öAfì=(¢Õ                  ÀÀøÀÀ€Afì?¥Z »¢÷Øv20130625_00846_st  Ksb331@뒨Çכ?µ¬@€E`:ö=Š!hA¯¬?hõÃd¾³¶FE^‡\D7 D
–5Ae½=Åê                  ÀÀøÀÀ€Ae½?¸½@€»¢÷Øv20130625_00850_st  Ksb331@뒨 2 ?Àq"@€E`›q=¿A)i?šáH^¾Ót¼E_ÑHDÖp¬D
à¤An¶4>§sÞ                  ÀÀøÀÀ€An¶4?Ôî{À»¢÷Øv20130702_00278_st  Ksb331@듂MOƒ÷?ˆI@€E•wq=ŎÏ@M…Y@AG®d¾®—E—ô{D7MÃD
LîAo¢W=†(Z                  ÀÀøÀÀ€Ao¢W?°Å@»¢÷Øv20130702_00282_st  Ksb331@듂S×}«?0­@€E–*\=þD*                  ÀÀøÀÀ€Àø»¢÷Øv20130703_00232_st  Ksb331@듡~B5Z?¨@€E}¸=¡¯éA‰-@¸d¾ž¸RE€Ú)D7_
D
AmÏ=Lö                  ÀÀøÀÀ€AmÏ?©>À»¢÷Øv20130703_00236_st  Ksb331@듡"{š€?@€E|@Í=»                  ÀÀøÀÀ€Àø»¢÷Øv20130703_00424_st  Ksb331@듣¬œ?|%@€EX=Åτ                  ÀÀøÀÀ€Àø»¢÷Øv20130703_00428_st  Ksb331@듣5â?å`@€E€•®=½Ÿp                  ÀÀøÀÀ€Àø»¢÷Øv20130703_00760_st  Ksb331@듥ó~·ì?JM@€Ev==þLÊ@D˜Š?¼(öd¾™‡Ev®D7LD
ìÝAmI`=E%m                  ÀÀøÀÀ€AmI`?¨¤­ »¢÷Øv20130703_00764_st  Ksb331@듥úRÄ?8׏@€EwH¸=Ó?³å?õe¾ A‰Ey¯®D֍‰D
ȤAoe=#A©                  ÀÀøÀÀ€Aoe?¤h5 »¢÷Øv20130705_00216_st  Ksb331@ë"à'TC#?\¦P@€E‹±¸=ƒ(H@jÓ?±ë…d¾¥`BE1ìD7}D	ÞéAkˆ=5œÃ                  ÀÀøÀÀ€Akˆ?¦³˜`»¢÷Øv20130705_00220_st  Ksb331@ë"à‰Ü¡?Ne÷@€Ef=}Þ?@XÚ±?ØQìd¾Ÿ;dEËHDÖxD¤AmeQ=0™
                  ÀÀøÀÀ€AmeQ?¦!@»¢÷Øv20130705_00456_st  Ksb331@ë"âo$5>?Sný@€E|úÍ="aÄ?µÿ?Æffd¾·KÇE|ÚáD7c…D
C×AeÇ÷=fûú                  ÀÀøÀÀ€AeÇ÷?¬ß@»¢÷Øv20130705_00460_st  Ksb331@ë"âu©	¤?A(
@€E{==£a@>Gb^?\g¾Ÿ¾wE|z=D։qD~úAmn½=îU                  ÀÀøÀÀ€Amn½?£½Ê »¢÷Øv20130705_00792_st  Ksb331@ë"åfMÒF?x^*@€Ed¢R=…^¼A•Ü¤?×
=d¾¶E¢EdQHD7DF‡ApP»=´·¥                  ÀÀøÀÀ€ApP»?¶–ô »¢÷Øv20130705_00796_st  Ksb331@ë"åm	˜°?v{ž@€Ec‹
="©"?'~?G®d¾¸ÔþEcîD֘¬D
¸bAm}x=Bì                  ÀÀøÀÀ€Am}x?¨]»¢÷Øv20130705_01064_st  Ksb331@ë"èl][{?²·Á@€E'vá=…(4AˆR¿?p¤d¾§ïžE'_HD7NfDsAh,û=›i}                  ÀÀøÀÀ€Ah,û?³m/ »¢÷Øv20130705_01068_st  Ksb331@ë"èrÖKÒ?²uø@€E'¿¤=Éßi@œa4?ˆõÃb¾¿|îEñqDև}D
pAnüI=ҎÑ                  ÀÀøÀÀ€AnüI?ºQÚ »¢÷Øv20130706_00471_st  Ksb331@ë"k³gv?'FD@€E™ß==ØLAYÄÏ@d¾ŽVE›?…D7kÇD
AªAoaK=S                  ÀÀøÀÀ€AoaK?ªq  »¢÷Øv20130706_00475_st  Ksb331@ë"r<2‹? â?@€E™'ö=Åe"                  ÀÀøÀÀ€Àø»¢÷Øv20130706_00663_st  Ksb331@ë"]ø(p?Kú@€Eb=¸(¤                  ÀÀøÀÀ€Àø»¢÷Øv20130706_00667_st  Ksb331@ë"d¾U¼?¾@€E‹¸=á8Awœ@$záf¾²-EŽUìD֏\D+–ApÕ:=°                  ÀÀøÀÀ€ApÕ:?±ö@»¢÷Øv20130711_00275_st  Ksb331@딡³¡èž?	-@€E _¸=Å
`                  ÀÀøÀÀ€Àø»¢÷Øv20130711_00279_st  Ksb331@딡ºMs¦?€¼@€E š=™(                  ÀÀøÀÀ€Àø»¢÷Øv20130713_00367_st  Ksb331@ë"ṫm?%ÕJ@€E"LR=ŏ¨A‰ç¶@33d¾'n˜E"ëHD7='D
:^ApÌM=f~Ç                  ÀÀøÀÀ€ApÌM?¬ÏØ໢÷Øv20130713_00371_st  Ksb331@ë"áÀAy? žÝ@€E"¤=µÍt                  ÀÀøÀÀ€Àø»¢÷Øv20130724_00727_st  Ksb331@ë–FtdK.?a·x@€E‰Ü…=Óh?Ý·?ÚáHd¾Š=qE‰×D7FD
ëçAn®ê=€Hñ                  ÀÀøÀÀ€An®ê?°	 »¢÷Øv20130724_00731_st  Ksb331@ë–Fz­` ?M‡³@€E‰=¿ô??ïÿ?·
=d¾¦ffEˆõqD֔öD
–VAoîh=&å½                  ÀÀøÀÀ€Aoîh?¤Ü· »¢÷Øv20130727_00068_st  Ksb331@떟ظ? œÕ@€E½È="¿?•¾Ê@1ë…c¾­VE¿÷®D7z^D
{Apß1=‡$Ó                  ÀÀøÀÀ€Apß1?°äš`»¢÷Øv20130727_00072_st  Ksb331@떟Þ\ø?"Ïä@€E¾}×=¤'€A¨›@×
d¾˜bE¿G
D֛¦D¤Aq]J=ƒ>                  ÀÀøÀÀ€Aq]J?°`§À»¢÷Øv20130803_00407_st  Ksb331@뗂9ŠÛf?W¬z@€E'Œf=›:½Añ1"?ôzád¾šŸ¾E',D7]`D	|î                  ÀÀøÀÀ€Àø»¢÷Øv20130803_00411_st  Ksb331@뗂@¸Ý,?VÖL@€E'ô×=':ŒAoÁT?½p¤d¾­VE'j¤DÖX{D
7®Aq`q=?Sæ                  ÀÀøÀÀ€Aq`q?§ê|À»¢÷Øv20130826_00072_st  Ksb331@ëš_éH˜ö?*à4@€E'ÊÍ=¨Cé@(ŠÖ?èõÃd¾bNEEÃD7‹D	‹TAi[à=i L                  ÀÀøÀÀ€Ai[à?­4	€»¢÷Øv20130826_00076_st  Ksb331@ëš_ðn7@?;_O@€EòR=¿Ûl>Óqž?ç®b¾Ÿ;dE'×\DÖjéD
TAs"=L.*                  ÀÀøÀÀ€As"?©…Å@»¢÷Øv20130921_00164_st  Ksb331@띠ñ»äÈ?GŠ@€E…ç¸=¬pBµ–?ٙšd¾‡®E"l¤D6ÕqD
Ç+                  ÀÀøÀÀ€Àø»¢÷Øv20130921_00168_st  Ksb331@띠ø^áb?<•n@€E†×=Ò¤@ ?e@£×f¾³¶FE‡hRDÖ.wD3At¥
=dB;                  ÀÀøÀÀ€At¥
?¬ˆG`»¢÷Øv20130922_00332_st  Ksb331@ëÂÿß/?Œ{l@€E"È>ÂÇ?áÖ?·
=e¾­VE'ßÃD6¶¨D
xÕAq:=2Ø                  ÀÀøÀÀ€Aq:?±æ[»¢÷Øv20130922_00336_st  Ksb331@ëÃOªã?y1@€E"tR=Ж@̑?´zác¾©xÕE"9ÃDÖfD
å`Ars=|2ñ                  ÀÀøÀÀ€Ars?¯†^ »¢÷Øv20131003_00146_st  Ksb331@ëŸ ÚÚ½?//Š@€EŽ)=Ï4
@ÿô@d¾ÒòEŽJáD6øD
¡AtšÇ='Uq                  ÀÀøÀÀ€AtšÇ?²*® »¢÷Øv20131003_00150_st  Ksb331@ëŸ à×P‰?)rð@€EŽ¤=ÒØ@M×@{g¾•EZ¤DÖ-DðAv='                  ÀÀøÀÀ€Av?²C »¢÷Øv20140320_00747_st  Ksb331@ë´,ÖÌûq?ûÍ@€E«{{=¸…@w(Ý@Dzád¾—
=E¬–ÍD7%²D
zòA€IŽ>PU                  ÀÀøÀÀ€A€IŽ?Àj
 »¢÷Øv20140320_00751_st  Ksb331@ë´,ݜU?žx@€E¬
=¿ËPA–îš@LÌÍd¾šŸ¾E¬äöDÖJFD
ÒáA~ø>Úá                  ÀÀøÀÀ€A~ø?À›\ »¢÷Øv20140803_00547_st  Ksb331@ëÅ&µ`ª:?Ž‹0@€Eºq\=å]¢@µÔ­?ٙšd¾²-E·g®D6¶FD	A{qÐ=æSz                  ÀÀøÀÀ€A{qÐ?¼Êo@»¢÷Øv20140803_00551_st  Ksb331@ëÅ&»Á‹?Þ©´@€E»®=~jH                  ÀÀøÀÀ€Àø»¢÷Øv20140803_00595_st  Ksb331@ëÅ'§Uo?‡kZ@€E¾o==À¾@WÂo?У×d¾Å¡ËE¼ÎD6c3DÙA{-È>?C                  ÀÀøÀÀ€A{-È?Çâ¨`»¢÷Øv20140803_00599_st  Ksb331@ëÅ'#Õó?‰²@€E¾¡š=ÀhA]Y$?½p¤b¾—
=E¼àDÖ‡DiºA{r=š¼š                  ÀÀøÀÀ€A{r?³W"@»¢÷Øv20140804_00266_st  Ksb331@ëÅA£eÕó?[ý@€E á=¹)XAwS?ê=qd¾ß;E …D7}ôD	ÆÉA}[¬=ÄMƒ                  ÀÀøÀÀ€A}[¬?¸‰°`»¢÷Øv20140804_00270_st  Ksb331@ëÅAª][Ñ?]
x@€E 'ì=¼ud?0°ü@\d¾ŒÌÍE ¬RDÖk3D
"A|{Ð=ÆäA                  ÀÀøÀÀ€A|{Ð?¸Üˆ »¢÷Øv20140804_00314_st  Ksb331@ëÅBúå?>·¸@€E¢ö=®XAŸF@:áHc¾"ýôE¢$D7©D	œZA®6=äÐ                  ÀÀøÀÀ€A®6?¼š »¢÷Øv20140804_00318_st  Ksb331@ëÅB"håó?/œi@€E¢c>B¨@C×
e¾—PE¡Ý®D։'D	ý                  ÀÀøÀÀ€Àø»¢÷Øv20140804_00362_st  Ksb331@ëÅBŽ\ÚL?A°C@€E þ)=‡ÄAÂ?@E¸d¾¦ffE¡MqD7D	ü‹AD¿>¿%                  ÀÀøÀÀ€AD¿?Áä »¢÷Øv20140804_00366_st  Ksb331@ëÅB•T56?1lˆ@€E¡•f=ŠJÕB5@<ÌÍb¾£×
E¡QqDÖePD
k¦                  ÀÀøÀÀ€Àø»¢÷Øv20140804_00602_st  Ksb331@ëÅD´[°?%n?@€E˜¤=²hŒAmô@¸c¾•E—žöD7KdD
»A$F=®-Ó                  ÀÀøÀÀ€A$F?µÅº`»¢÷Øv20140804_00606_st  Ksb331@ëÅD»oV?"Õ«@€E˜‰
=¾d\Aŗ@J=qd¾"ýôE˜k…DÖ\ÅD4ÍA'>¢ð                  ÀÀøÀÀ€A'?Â4^»¢÷Øv20140816_00645_st  Ksb331@ëÆĚe÷¬?(Ô`@€E©ÀÍ=¾'HA]'@b\b¾"÷ÏEª˜{D7VD
¼ZA8 >‹                  ÀÀøÀÀ€A8 ?Ã"±`»¢÷Øv20140816_00649_st  Ksb331@ëÆÄ¡5Tv?B
›@€E©˜{=¾®´@ÞÀ@,(öa¾–Eª'
DÖ>‡DUôA€>¾                  ÀÀøÀÀ€A€?À À»¢÷Øv20140827_00460_st  Ksb331@ëÈ$mä)`?‡·Â@€E–3=±Ýü?ƒÚ?àe¾¢MÓE–ÑìD7
NDLAx=É=¿Íÿ                  ÀÀøÀÀ€Ax=É?·ù¿à»¢÷Øv20140827_00464_st  Ksb331@ëÈ$taF?wÓ@€E–hÃ=Épn?éÒù?ôzác¾¬1E™×šDÖ6ÑD<œA{Úù=¹Î,                  ÀÀøÀÀ€A{Úù?·9ŀ»¢÷Øv20150331_00745_st  Ksb331@ëã(Bµ²?Ež@€E¯×=áõ‰@žrA@uc¾¢ÐåE°§®D7"°D
"ÁA"ñ>/ð/                  ÀÀøÀÀ€A"ñ?Åþ໢÷Øv20150331_00749_st  Ksb331@ëã(wrþ? =@€E¯Ôö=ÆðHBƒþF@†ffg¾­VE°F)DÖX¤D
                  ÀÀøÀÀ€Àø»¢÷Øv20150722_00115_st  Ksb331@ëñ@úÀ{?påº@€E==ƒ	ø@",¤?ñë…c¾ A‰E'•ÃD6ç®D
®AZû>½Ü                  ÀÀøÀÀ€AZû?×»€»¢÷Øv20150722_00119_st  Ksb331@ëñAT^&?eTW@€EB=Äʜ@D–ƒ@ÌÍf¾"t¼Ey…DÖ.FD
ÓDA@0=ÄI°                  ÀÀøÀÀ€A@0?¸‰6»¢÷Øv20150722_00343_st  Ksb331@ëñCrá(Ï?Ë5@€Eˆ…='ù$                  ÀÀøÀÀ€Àø»¢÷Øv20150722_00347_st  Ksb331@ëñCzGï®?³q@€E‰+¸=ž—$                  ÀÀøÀÀ€Àø»¢÷Øv20150723_00115_st  Ksb331@ëñ_åÇÐ9?}–@€E—m=›øB=1J@˜c¾¬‹DEšÄöD7¶D
%Ó                  ÀÀøÀÀ€Àø»¢÷Øv20150723_00119_st  Ksb331@ëñ_ì2Î^?M@€E˜š=µAœÏF@"ÌÍd¾å`EšÒRDÖE¢D
‡Aƒü^>[8                  ÀÀøÀÀ€Aƒü^?Ëg໢÷Øv20150812_00440_st  Ksb331@ëóâŒÌKó?§ð@€E]ë×=¬òø                  ÀÀøÀÀ€Àø»¢÷Øv20150812_00444_st  Ksb331@ëóâ'{wð?ŒÄX@€E[`{=Ÿôp=îÝ?ºáHe¾¦éyEZ°RDÖBéD´jAz†ù=Ò¥                  ÀÀøÀÀ€Az†ù?ºBT »¢÷Øv20150816_00248_st  Ksb331@ëôa<í ª?MÅÔ@€Ej²R=ƒ^ A¨1@¸d¾¯²EhD7¡yD
›A=Ýw                  ÀÀøÀÀ€A?»®ó »¢÷Øv20150816_00252_st  Ksb331@ëôaC;>?O\&@€Enxá=õçA>²¸@1ë…f¾²°!Eo®D֖DJAtù>å4                  ÀÀøÀÀ€Atù?Á|¦€»¢÷Øv20150917_00067_st  Ksb331@ëø_þªªä?DÑ@€E ê=³à0?›õJ@'\c¾%E¡^¸D7"ND
'Aƒ{ñ>%ÿd                  ÀÀøÀÀ€Aƒ{ñ?Ŀ쀻¢÷Øv20150917_00071_st  Ksb331@ëø`«%ˆ?•)@€E¡:)=½CÈAµ¯¥@n{f¾m'hE¢{…DÖc¦DÍA"KK>WYï                  ÀÀøÀÀ€A"KK?Êë=໢÷Øv20160718_00955_st  Ksb331@ìˆÚîÉ!?u©P@€E—wf>.÷>z|@!G®e¾‹C–E˜?3D6 ÕD
ÓA'¨>W}                  ÀÀøÀÀ€A'¨?ÁÊï »¢÷Øv20160718_00959_st  Ksb331@ìˆápR£?ya@€E—†=>³´                  ÀÀøÀÀ€Àø»¢÷Øv20160719_00411_st  Ksb331@ì¢ò•cª?š—@€EŽØ=ϲAÂl#@pe¾†§ðE{D7±ºD	Ú-Aƒ‹>i                  ÀÀøÀÀ€Aƒ‹?Ám3 »¢÷Øv20160719_00415_st  Ksb331@ì¢ùŸôR?!Œp@€EŽ
==È4Ä@ÍÈ@£×b¾~ùÛEŽ±šDÖf D
^%A"Ð×>aý                  ÀÀøÀÀ€A"Ð×?Ì3¿ »¢÷Øv20170623_00751_st  Ksb331@ìIph¨‹?‹þ8@€E™`\=ƒ¢@?×+@®d¾"ýôEš ¤D7¥D
¼)A€+Ñ>x                  ÀÀøÀÀ€A€+Ñ? »¢÷Øv20170623_00755_st  Ksb331@ìIvLÝÿ?¹¬@€EšÂ¤=§ñ"@Ç3@õÃe¾‡®EšÎfDց²D…PAƒ€>"U6                  ÀÀøÀÀ€Aƒ€?Њ¦À»¢÷Øv20170629_00430_st  Ksb331@ìIÁØå>´?Šþ@€E£ãÃ=ÐÖTB?Í@n{e¾ A‰E¦ìD7²ND
Í                  ÀÀøÀÀ€Àø»¢÷Øv20170629_00434_st  Ksb331@ìIÁÞ>NÅ?yˆ@€E£l
=ü‡                  ÀÀøÀÀ€Àø»¢÷Øv20180326_00845_st  Ksb331@ìk‹|¸¸C?Òr@€E°r==݁@ÍA×@¸õÃd¾záHE±xD7´)D
É                  ÀÀøÀÀ€Àø»¢÷Øv20180326_00849_st  Ksb331@ìk‹'­#º?%q‰@€E°O=ÈBU@p:©@Œzáf¾€ƒE°¬¤DօšD
ÎúA"SÈ>"9Ô                  ÀÀøÀÀ€A"SÈ?Ї:€»¢÷Øv20180524_01051_st  Ksb331@ìrèw	Áö??±+@€E°ü=£pA`èa@>¸Rd¾'JE±0¸D7B=D
,ZA'z†>7fF                  ÀÀøÀÀ€A'z†?ÆìÈÀ»¢÷Øv20180524_01055_st  Ksb331@ìrè}>h?1¡@€E¯9¤=òvA"ý¸@JáHf¾"÷ÏE°DÖuXDœA'ªá>'D?                  ÀÀøÀÀ€A'ªá?Äè‡à»¢÷Øv20180525_00781_st  Ksb331@ìsø /‹?˜ÑH@€E©ü¤=Z©€                  ÀÀøÀÀ€Àø»¢÷Øv20180525_00785_st  Ksb331@ìsþ'òŽ?|	L@€E©þf='0                  ÀÀøÀÀ€Àø»¢÷Øv20180804_00679_st  Ksb331@ì{ä҉?.?U²D@€E…=‡ç@                  ÀÀøÀÀ€Àø»¢÷Øv20180804_00683_st  Ksb331@ì{äØKeÚ?W}™@€E'ˆö= Fh@uKß@'®f¾ß;E"
)DÖmyDe`A"
Í>Ø                  ÀÀøÀÀ€A"
Í?ÃOû»¢÷Øv20180812_00283_st  Ksb331@ì|àÊ´t?ã@€Ežj=ÜÞÝ                  ÀÀøÀÀ€Àø»¢÷Øv20180812_00287_st  Ksb331@ì|àÐæl?xÜ@€EœŽ¸=V(                  ÀÀøÀÀ€Àø»¢÷Øv20180816_00171_st  Ksb331@ì}a4w ?)l@€EY=ÒCB…`G@ee¾~ùÛE"&¤D7}`D
e                  ÀÀøÀÀ€Àø»¢÷Øv20180816_00175_st  Ksb331@ì}a:½pŽ?Gê@€E'vÃ=ߢ                  ÀÀøÀÀ€Àø»¢÷Øv20180825_00080_st  Ksb331@ì~ôôk?:Êz@€E¨3=ïJ@¦?†@‡®e¾€ƒEªá\D7ñXD	˜ƒAƒ\7>˜ò'                  ÀÀøÀÀ€Aƒ\7?ÓR »¢÷Øv20180825_00084_st  Ksb331@ì~ûMSE?/"@€E¨Ÿ¸=Ó%\@-•	@°õÃe¾ŽÙEª+×DÖÊ5D
_\                  ÀÀøÀÀ€Àø»¢÷Øv20180829_00121_st  Ksb331@ìé§Ä*?!ôï@€Ežš=»[X?
j@ˆQìd¾‡®EŸÞ¤D7ƒ…D
ªÁAƒd*>Tãô                  ÀÀøÀÀ€Aƒd*?ʜ~€»¢÷Øv20180829_00125_st  Ksb331@ìó°Á©?N7X@€E›¬¸="1`A<«@:=qe¾Š=qEœÃDÖ{D\A'Ëç>Çi                  ÀÀøÀÀ€A'Ëç?Àøí »¢÷Øv20180901_00151_st  Ksb331@ì`vèT=?H%T@€Es@=Ù±                  ÀÀøÀÀ€Àø»¢÷Øv20180901_00155_st  Ksb331@ì`}uqF?:hº@€Eqö¤=ìg>[@,(öf¾l‹DEr	HDÖsÇD_;Aƒ¡>&¾                  ÀÀøÀÀ€Aƒ¡?ÄÐ7À»¢÷Øv20180908_00067_st  Ksb331@ì€?Åp·ù?IÏ@€Eº±R='ðpA{k?@5¸d¾\)Eºg®D7†úD
½?A®§>[¯                  ÀÀøÀÀ€A®§?Â+u໢÷Øv20180908_00071_st  Ksb331@ì€?̺7?(,=@€E¹ñ®=ã¿=                  ÀÀøÀÀ€Àø»¢÷Øv20190827_00763_st  Ksb331@ì¬e%<â?™½*@€EÚ°\=œ¯ð                  ÀÀøÀÀ€Àø»¢÷Øv20190827_00767_st  Ksb331@ì¬e+õ?Ã[ü@€EÝbö=ØûŽ                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_112_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  194 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             £Ëƒfv20100809_00648_stKsb332@ëF±`Ë?Reu@€Exq=È ˆ>òÄ&?Ž{k¾™™šEƒDá JD‰¦ÁATjF<"*£Ëƒfv20100809_00652_stKsb332@ëF¸½ÆÊ?K‰·@€E°=ç|>umN?šáHj¾\)E€k3DLáDŠ9yATŸ<ç£Ëƒfv20100813_00573_stKsb332@ëŽvƒ?*@€E…ö)=Ǐ@@?•'?uk¾ A‰E‡î=Dá"sD‰®ÁAV@<›	£Ëƒfv20100813_00577_stKsb332@ëÅāå?@+\@€E‡¤ì=ïk@A,$?…¸i¾¨õÃE†ž=DLÓuDŠEôAVý<‹4P£Ëƒfv20110726_00491_stKsb332@ë;%Eú»s?@€E˜®>$_Ã@7å@
=qk¾ŽVE™ùqDßd"D‡¨ÝAƒ1Ü=ߛá£Ëƒfv20110726_00495_stKsb332@ë;%M"Ȃ?$€¤@€E˜k=ä^p@"~ï@"\h¾ŒIºE—=DHÑhDˆøAƒV=üçģ˃fv20110804_00827_stKsb332@ë<F¹ŒÎ°?DB@€E·Í>	Ãæ>"ˆ@
p¤j¾ÒòE¹*¸DßK
D‡­ÓA'(g=øz£Ëƒfv20110804_00831_stKsb332@ë<FÀ7Ñ?;.L@€E·Ãf>7‡@¦"õ@záj¾‹C–E·B¸DHßmD‡Ü‹AƒWö=ýώ£Ëƒfv20110817_00496_stKsb332@ë=â1'Ã?"¤ø@€E•Òì=°‰ ?ï
Î@5k¾"t¼E—a\DßQ/D‡•'A"
ÿ>
£Ëƒfv20110817_00500_stKsb332@ë=â8ÿ`?;²Õ@€E–93=¯Ë@cÊ?×
=j¾'ë…E•‡DHÛçD‡öA"]í=â<£Ëƒfv20110823_00269_stKsb332@ë>¢Û	}?ôx@€E˜kš=¸ë@ë@XõÃk¾"t¼Eš%
DßJ^D‡ÝA"Ϲ> ø£Ëƒfv20110823_00273_stKsb332@ë>¢áïnb?(´@€E™c¸=ÃÆ>Û0
@\)g¾ˆ´9E˜œ{DHÞÙDˆBA">ô¨£Ëƒfv20110901_00516_stKsb332@ë?ÂL¶\H?œî@€E¼Uì>
æ?ƒ>ÿ@2\k¾›¥ãE¾§DâûDƒëðA"l>:´£Ëƒfv20110901_00520_stKsb332@ë?ÂS¤Ýš?
B@€E½›Í=Ð_ò@4:£@c33k¾""E½ËÃDP#DD"KßA†[¤>z¶z£Ëƒfv20110914_00286_stKsb332@ëAaa÷ܛ?\9@€E±•=>³Ÿ@˜e×?ôzák¾%E³3DâöDƒøbA"Žó>I £Ëƒfv20110914_00290_stKsb332@ëAam«å!?]µø@€E²&f>¬(³£Ëƒfv20110917_00393_stKsb332@ëA‹'ÊË?6ã@€Eƒ¦ì=Úw£@KƒŽ@-p¤k¾\)E…ŸìDß?}D‡ÈA"4>¥¨£Ëƒfv20110917_00397_stKsb332@ëA"FM?.H§@€E"4)=ߪ@#é@®i¾"÷ÏEƒWDHÊÁD‡ì"A"Áw>	øò£Ëƒfv20111009_00419_stKsb332@ëDHš¨ã?Hî^@€EŸÕH=º´Ar{@¸j¾'hsE¢?×Dßv‡D‡ÉôA"̏>'—£Ëƒfv20111009_00423_stKsb332@ëDP[§ñ?G«â@€E )>ԁ@Ømš@%¸j¾"÷ÏE ÍDH£¶D‡úáA…œ«>µé£Ëƒfv20111015_00128_stKsb332@ëE@O²¥"?ñ'@€E\==â£Ëƒfv20111015_00132_stKsb332@ëE@Vã;¤?½Z@€ER=ª¢ £Ëƒfv20120316_00460_stKsb332@ëXiþ°oI?&1@€E¤+×=¦»P@œj@¸k¾™‡E¥'×DßDöDˆYXAˆS>%Ûô£Ëƒfv20120316_00464_stKsb332@ëXjæCÁ?"y@€E¢õ×=ß_À@3ð@:=qk¾™™šE¡lRDIDîD‡æ¨A‡‡>:Ø8£Ëƒfv20120318_00789_stKsb332@ëX«"dÖï?''@€E£+=Ƃ?Œ€ø@Aë…j¾}ó¶E¤¨öDß\D‡ô¬AˆÆ€>s£Ëƒfv20120318_00793_stKsb332@ëX«™ØÔB?°Ç@€E¤R=Ð~áA[ÿ8@XõÃi¾"záE£'3DIhsDˆÏAŠBu>…ƒ<£Ëƒfv20120601_00571_stKsb332@ëb	ðä#?.Ôp@€E¨"=ãÎ.£Ëƒfv20120601_00575_stKsb332@ëb	øÌT­?"=@€E¨´¸=â[–A @lÌÍf¾ŽVE¨z=DPD"'ãA‰7V>¢Ã
£Ëƒfv20120606_00546_stKsb332@ëb§.r¯?CzÙ@€E‹Õ¤=Žè@=\õ@5k¾£×
EÕÃDâü)DƒáhA‡Pò>4b;£Ëƒfv20120606_00550_stKsb332@ëb§4€æ?0à@€EŒf
=ª}?³v"@J=qj¾¨õÃEŒhDP`åD"°ÅAˆ&´>jÓգ˃fv20120610_00774_stKsb332@ëc)³?B?x@€E…ì=å»	£Ëƒfv20120610_00778_stKsb332@ëc)º²É@?ñ"@€E†o=ê"£Ëƒfv20120614_00457_stKsb332@ëc¥sú®\?6í@€EŽtq>€n£Ëƒfv20120614_00461_stKsb332@ëc¥{µB—?d@€Eì>
	"£Ëƒfv20120616_00440_stKsb332@ëcå–ñc…?%v^@€E‡Þ>íæ@@Z=qk¾ƒ•E‰{Dã*DƒÙÛA‹£ù>—X£Ëƒfv20120616_00444_stKsb332@ëcåŸqº­?*S¼@€E‡=槦AZ•ª@Pk¾€E‡Z¤DPŒ{D"ËuAŠEÏ>5>£Ëƒfv20120617_00584_stKsb332@ëd'B.y?K_4@€ElR=º+D@Ól¢@ j¾œ¬EmŚDâÔsD"hAˆ~>2ýë£Ëƒfv20120617_00588_stKsb332@ëd.ÈDÓ?<…(@€EkNÍ='þ£Ëƒfv20120704_00176_stKsb332@ëfãÒ½¨?BÏê@€E¨ç¸=š¥H@^ºH@k¾bNE«¬¤Dâü¼D"­HA†•Ž> ¯%£Ëƒfv20120704_00180_stKsb332@ëfêkžŠ?Du@€E§K3=Ÿ²£Ëƒfv20120705_01059_stKsb332@ëfFõœ¤¼?2ŸØ@€EWÛ
>ç*>ij¹@;…k¾®{EYŠDã¶DƒÓA‰'>[ ӣ˃fv20120705_01063_stKsb332@ëfFüšûn?+Ðé@€Ea+®=¢¿@Þì@@£×j¾ª~úE`~DPFD"Ð1AˆRD>L÷±£Ëƒfv20120713_00793_stKsb332@ëgFt'x?+è@€E~ŽR=²³D£Ëƒfv20120713_00797_stKsb332@ëgFz¥ˆ:?LIM@€E€š¸=Ž ?¾a@1ë…e¾šŸ¾E~löDP-`D"‡®AˆÃì>G''£Ëƒfv20120714_00719_stKsb332@ëgd¨n?b—È@€EŒ‰ì=~ǣ˃fv20120714_00723_stKsb332@ëgd¯H¨?cÛ@€EŠ¦>+ú'£Ëƒfv20120719_00361_stKsb332@ëhƒ—"l?ª.ª@€E¢÷H=€‹h£Ëƒfv20120719_00365_stKsb332@ëhŠB
Â?˜D1@€E¤'f=›fȣ˃fv20120720_00403_stKsb332@ëh%úO|j?$™+@€Eƒrq=çæIAŸf@1G®l¾™™šE…¸fDã	XD"cTA‰Ä>7¥U£Ëƒfv20120720_00407_stKsb332@ëh&îlÛ?0¤@€E"J®=ÆÅô£Ëƒfv20120721_00313_stKsb332@ëhDŸ
L4?=%@€EŸ¨3>øë£Ëƒfv20120721_00317_stKsb332@ëhD¥×e,?YÔÀ@€E ñ®>vq£Ëƒfv20120722_00223_stKsb332@ëh_Jpkù?k=Á@€E²)='n£Ëƒfv20120722_00227_stKsb332@ëh_Q)Rà?i
À@€Eµá="á`£Ëƒfv20120731_00771_stKsb332@ëi…*ƒŒ?;8e@€EUi3=¹z¤@5™a@…l¾"ýôEX¸ÍDâ÷D"[uA‡ö>8á£Ëƒfv20120731_00775_stKsb332@ëi…àuv?BÇ£@€EZ5
=Ž=ôA'7L@7
=i¾¢ÐåEWÀ¤DPøD"A‰'Ž>=Ž£Ëƒfv20120801_00165_stKsb332@ëi žBÈ?¸S@€Ep'ö=è£l;œA¸@†¸Ri¾˜bEtxRDâÌåD"˜A‰çˆ>—S!£Ëƒfv20120801_00169_stKsb332@ëi ¤ß2€?i>@€ErG=ڣ˃fv20120804_00577_stKsb332@ëj"Ð>œ?v–@€E" Í=‡rh£Ëƒfv20120804_00581_stKsb332@ëj‹8Íý?ˆ]á@€E†QÍ=½&£Ëƒfv20120808_00123_stKsb332@ëj'œð–?r|@€E—º®=ï®ò@‡V@N¸Rj¾ˆ1'E™½®Dâï3D"97A‰"¦>"#£Ëƒfv20120808_00127_stKsb332@ëj'£clŒ?p@€E™)=¸w|@Ç0#@ƒ×
i¾ŽÙE—@DP×D"AŠ–`>²\ͣ˃fv20120814_00049_stKsb332@ëk?LßV½?9ûž@€Ež&Í=ÄH‰£Ëƒfv20120814_00053_stKsb332@ëk?Sk?>ݍ@€EŸ›…=Պü£Ëƒfv20120817_00464_stKsb332@ëk¤B¥Ò?¬éÞ@€EV¼á=…À£Ëƒfv20120817_00468_stKsb332@ëk¤IU—?¹ïÒ@€E\:Í=§K|£Ëƒfv20120828_00571_stKsb332@ëm@⣤?ŽË@€E²­==¤oa£Ëƒfv20120828_00575_stKsb332@ëmGï¥?vÿ@€E³Q=ö:j£Ëƒfv20120829_00402_stKsb332@ëm#8g:!?)ö@€E®Ó{>1;:?ý¸@b\k¾\)E°¢DâÖáD"^wAˆúp>i¿¬£Ëƒfv20120829_00406_stKsb332@ëm#>Üw?0—Ü@€E®a…>4Á£Ëƒfv20120911_00304_stKsb332@ënÁÆmÂÑ?Bós@€E¨)>‰ë£Ëƒfv20120911_00308_stKsb332@ënÁÍdŒÇ?ö	@€E¨oš=å]A ÿ@œ(öj¾©xÕE¨3DP" D"TBAŠpw>±¸æ£Ëƒfv20120912_00049_stKsb332@ënߎÒ'?>@€E½=Û²£Ëƒfv20120912_00053_stKsb332@ënߕª±Å??ù@€E½¦…=Ánl£Ëƒfv20120924_00042_stKsb332@ëp_××w¡??O@€E'¤=Õð¬@w՜@Uj¾/E•ˆ{DâÌÕD"‰'AŠ#>5ç£Ëƒfv20120924_00046_stKsb332@ëp_ÞÀ¶?)N{@€E"S¤=³‹D£Ëƒfv20120925_00021_stKsb332@ëpqÈï?]Ì@€EdzÃ=é˜W£Ëƒfv20120925_00025_stKsb332@ëpx)ý?6Î@€EÈå\=ä^\£Ëƒfv20120926_00285_stKsb332@ëp¡ÖÐìÂ?2€K@€E´Ž…=8l£Ëƒfv20120926_00289_stKsb332@ëp¡Ý¹÷?D Á@€Eµ@Í=µP€£Ëƒfv20121012_00144_stKsb332@ër \"›X?Ïý@€Eª†\=b€£Ëƒfv20121012_00148_stKsb332@ër c¿íì?™­@€E¬ÕH=¶T\£Ëƒfv20130318_00493_stKsb332@ë†J׬dM?4÷'@€E|C®=©¯¼£Ëƒfv20130318_00497_stKsb332@ë†JÞJ®O?9O&@€E|م=ÝI½£Ëƒfv20130323_01136_stKsb332@ë†ëRà1Ù?(¾@€E—ú=á0à£Ëƒfv20130323_01140_stKsb332@ë†ëY«ó8?5l@€E—&š=ìM£Ëƒfv20130324_01313_stKsb332@ë‡‡À
w?v;w@€EÄÃ=ð{
£Ëƒfv20130324_01317_stKsb332@ë‡{p?hÉ]@€E'±\=Ú*˜£Ëƒfv20130325_00951_stKsb332@ë‡*ʉ+?;¿@€E£©¸=»dT£Ëƒfv20130325_00955_stKsb332@ë‡*Ԉ®?3;º@€E£¥Ã=ËÅm£Ëƒfv20130326_00522_stKsb332@ë‡IÂOj÷?.͍@€Eªnq=•¤£Ëƒfv20130326_00526_stKsb332@ë‡IÌtwÌ?KÞ@€Eª˜¤=Ύ^£Ëƒfv20130625_00828_stKsb332@뒧ôÌې?À¥0@€EbΏ=û££Ëƒfv20130625_00832_stKsb332@뒧ûÁ?'@€Ebñš={¸£Ëƒfv20130702_00260_stKsb332@듂,†–]?è@€E™S=ј£Ëƒfv20130702_00264_stKsb332@듂37TÖ?Mò@€E™e×=ñ–'£Ëƒfv20130703_00214_stKsb332@듡^DÔp?"@€Eƒ‰ì=î–أ˃fv20130703_00218_stKsb332@듡dŽZ ?@€Eƒ/×=À+£Ëƒfv20130703_00406_stKsb332@듢ê{?(×>@€Eƒ£==¡´£Ëƒfv20130703_00410_stKsb332@듢ñ.Eä?-Ô@€E"¾Í= kì£Ëƒfv20130703_00742_stKsb332@듥Ðá9@?η@€En{×=æ4"£Ëƒfv20130703_00746_stKsb332@듥Øô¯?·¾@€Eqûš=¬Õ"£Ëƒfv20130705_00198_stKsb332@ë"àVIÿ?ê@€EŽ•H=À¤£Ëƒfv20130705_00202_stKsb332@ë"àilë'?	@€EŒØR=Úxl£Ëƒfv20130705_00438_stKsb332@ë"âMÃ\·?B
$@€E€…=Œ°t£Ëƒfv20130705_00442_stKsb332@ë"âTÁƒ?IÙ³@€E€.ì=‹Í"£Ëƒfv20130705_00774_stKsb332@ë"åC8"F?oúF@€Eh‰3=p¹£Ëƒfv20130705_00778_stKsb332@ë"åK-
$?W@€Ehú¤=À´¼£Ëƒfv20130705_01046_stKsb332@ë"èJ:‡?ÆU@€EæR=՗:£Ëƒfv20130705_01050_stKsb332@ë"èQ:š±?ŸO0@€Eƒ‹)=à'õ£Ëƒfv20130706_00453_stKsb332@ë"In^?+Œ@€EŸp…=éu£Ëƒfv20130706_00457_stKsb332@ë"PŒDœ?)¦@€EŸr…=ë­ý£Ëƒfv20130706_00645_stKsb332@ë"<Í°ø?´ @€EŽÈÍ=¿²0£Ëƒfv20130706_00649_stKsb332@ë"Cu:•?"<"@€Eà…=Ú	u£Ëƒfv20130711_00257_stKsb332@딡'¶‹˜?À_@€E¡®=ÕÚB@+ñ*@§\)j¾"ýôE¡HDâÐ)D"óž£Ëƒfv20130711_00261_stKsb332@딡™´—!?²Á@€E æf=ÚÁô£Ëƒfv20130713_00349_stKsb332@ë"á˜Â¿?ñ@€E—©=ÕÕNA$g²@p£×j¾™™šE—ÐÍDâÕ?D"ð!A‰'">{ɣ˃fv20130713_00353_stKsb332@ë"៬s?!i´@€E•È…=ø3¹£Ëƒfv20130724_00709_stKsb332@ë–FO|¯?_b*@€E‹f>5 £Ëƒfv20130724_00713_stKsb332@ë–FU‹rd?=#Æ@€E‹…=íU+£Ëƒfv20130727_00050_stKsb332@떟´ØyÔ?//\@€EÀ!=¨i£Ëƒfv20130727_00054_stKsb332@떟»£?'ø÷@€EÀÞ{=Ú£O£Ëƒfv20130803_00389_stKsb332@뗂'):?QÅk@€E•)="Kð£Ëƒfv20130803_00393_stKsb332@뗂b&;?Qî@€E–q=›nè£Ëƒfv20130826_00054_stKsb332@ëš_Æ´o^?>ˆO@€E"UÍ=é¾h£Ëƒfv20130826_00058_stKsb332@ëš_ÍÇÔ@?;PØ@€E"î\=Ãôä£Ëƒfv20130921_00146_stKsb332@띠Ñ/Ã?\¥Ð@€E".{>ߣ˃fv20130921_00150_stKsb332@띠׹•8?bÞn@€E‡)Ã>,œ£Ëƒfv20130922_00314_stKsb332@ëÂÙ±\Y?ZÛ=@€E•#f=œ«l£Ëƒfv20130922_00318_stKsb332@ëÂà>ÿš?t´@€E—>±£Ëƒfv20131003_00128_stKsb332@ëŸ ¼¨Œü?'צ@€EÞ¤=â"7£Ëƒfv20131003_00132_stKsb332@ëŸ ÂÒȏ?)H¼@€EŽ¢>ģ˃fv20140320_00729_stKsb332@ë´,¨Òï?Æ÷@€E®ñ…=Éük£Ëƒfv20140320_00733_stKsb332@ë´,¯}<?&ȸ@€E­å=½x@ÇÉÌ@hQìh¾"t¼E­ušDGçßD~~FA‰…>€hģ˃fv20140803_00529_stKsb332@ëÅ&–?gI?˜Âu@€E¸=šzd£Ëƒfv20140803_00533_stKsb332@ëÅ&œsί?Ÿ @€E·åÃ=Àø£Ëƒfv20140803_00577_stKsb332@ëÅ&ý'›?"ÿû@€E¾8H=›aH£Ëƒfv20140803_00581_stKsb332@ëÅ'3f	?"­t@€E½â
=Õ2a£Ëƒfv20140804_00248_stKsb332@ëÅAo?þÉ?~à/@€E Ó=â£Ëƒfv20140804_00252_stKsb332@ëÅA"uÖ?N}@€E Óš=Îm²£Ëƒfv20140804_00296_stKsb332@ëÅAç2ïl?RçP@€E¢¾
=ÀÌ£Ëƒfv20140804_00300_stKsb332@ëÅAîÐwý?fð@€E¢f>Ag£Ëƒfv20140804_00344_stKsb332@ëÅBbÑÜV?G=l@€E¡¸R=ÁZ£Ëƒfv20140804_00348_stKsb332@ëÅBj-E^?V6{@€E¢‰q=ÿ+S£Ëƒfv20140804_00584_stKsb332@ëÅD":d«?Ô@€Eš3=ȹp£Ëƒfv20140804_00588_stKsb332@ëÅD™ÙÀ{?"¼$@€Eš•f=Ïû£Ëƒfv20140816_00627_stKsb332@ëÆÄu])§?#ö@€E§ á=ÚÃ"£Ëƒfv20140816_00631_stKsb332@ëÆÄ|=ÎB?-í@€E¨Š>"i£Ëƒfv20140827_00442_stKsb332@ëÈ$MJ¡?u,ƒ@€E—1R=¼Œ£Ëƒfv20140827_00446_stKsb332@ëÈ$T|ÿ?…Õ@€E–æ=ÃJ8£Ëƒfv20150331_00751_stKsb332@ëã( €¿?w'@€E°:3=ÔA/£Ëƒfv20150331_00755_stKsb332@ëã(UÛª?@€E°•)=ÏïV£Ëƒfv20150722_00097_stKsb332@ëñ@Ú;µ¹?¦Š‹@€E•µì=ª ¸£Ëƒfv20150722_00101_stKsb332@ëñ@á(Éù?¢Æy@€E–=¿	ģ˃fv20150722_00349_stKsb332@ëñC€òÒ?©€ß@€E‰Ëá=‹Dè£Ëƒfv20150722_00353_stKsb332@ëñCˆ+ã^?~kø@€EŠž=kr‡£Ëƒfv20150723_00097_stKsb332@ëñ_ÅÖ´?í@€Eœ™Ã=µïø£Ëƒfv20150723_00101_stKsb332@ëñ_̵OÙ?e@€Eœó{=ÏÕţ˃fv20150812_00446_stKsb332@ëóâ—ñ=Å? Ê'@€E_7q=…ƒ´£Ëƒfv20150812_00450_stKsb332@ëóâž.h?¥Ÿš@€E]òá=Áã˃fv20150816_00254_stKsb332@ëôaI"-|?bí,@€Er)>#Äţ˃fv20150816_00258_stKsb332@ëôaOùrG?`d÷@€Evrö>B£Ëƒfv20150917_00097_stKsb332@ëø`9¶ë?äÐ@€E¡?¸=Ö>Ž£Ëƒfv20150917_00101_stKsb332@ëø`@g´?Z¤@€E¡Ä3=ÿÝģ˃fv20160718_00937_stKsb332@ìˆZp9?F5@€E›¹…=¥\£Ëƒfv20160718_00941_stKsb332@ìˆÏ›?=¥@€E›ÀÍ=±ÂУ˃fv20160719_00393_stKsb332@ì¢ÊxnÒ?(o@€EŽk
=Ù'À£Ëƒfv20160719_00397_stKsb332@ì¢Ö'Ç"? ¶\@€EŽr==þrڣ˃fv20170623_00757_stKsb332@ìI|r÷ï?us@€E›r®=¢j£Ëƒfv20170623_00761_stKsb332@ìI'·J/?ƒ^Ö@€Eœ`š=yôh£Ëƒfv20170629_00436_stKsb332@ìIÁãRe(?‰@€E£j¤>$֣˃fv20170629_00440_stKsb332@ìIÁèÏ©?¡™@€E£Ï)>z٣˃fv20180326_00851_stKsb332@ìk‹ˆ¼A?í®@€E°"¤=ÝßQ£Ëƒfv20180326_00855_stKsb332@ìk‹iåw?"c@€E±ì>L=£Ëƒfv20180524_01057_stKsb332@ìrè‡ì'Ü?<ª´@€E®ž\=Ä,z£Ëƒfv20180524_01061_stKsb332@ìrèGÇ?8N @€E®Ðf=¿Ìأ˃fv20180525_00787_stKsb332@ìsKßR?"X@€Eª9{=wÐq£Ëƒfv20180525_00791_stKsb332@ìsÿ1#?_}@€E«Ì®=¡ü"£Ëƒfv20180804_00685_stKsb332@ì{å6}:=?A¸ç@€E'8
=½W¼£Ëƒfv20180804_00689_stKsb332@ì{åH˜'?I°R@€E'˜…=ïô£Ëƒfv20180812_00289_stKsb332@ì|à×Û?\Y@€Eœ»f=ÖÙ8£Ëƒfv20180812_00293_stKsb332@ì|àÞr Ú?~ O@€E›œ¤>	`ã£Ëƒfv20180816_00177_stKsb332@ì}aEÊd"?E@€Eƒÿ3=ה»£Ëƒfv20180816_00181_stKsb332@ì}aLÜýr?
'^@€E…€=Úùޣ˃fv20180825_00110_stKsb332@ì~€cXT€?R(@€E¤ì=˧s£Ëƒfv20180825_00114_stKsb332@ì~€j1C?TjŠ@€E¤øq=·Xt£Ëƒfv20180829_00127_stKsb332@ìùø97?;»@€EšËì=¿£Ëƒfv20180829_00131_stKsb332@ì÷Ý?>8@€Eœ$Í=³¾ì£Ëƒfv20180901_00157_stKsb332@ì`ƒ¬¢¶?Z̀@€Eu•š=¾©­£Ëƒfv20180901_00161_stKsb332@ì`ŠZ¬Ÿ?W!A@€Exͅ=ž £Ëƒfv20180908_00097_stKsb332@ì€@8AÄ?@Ö/@€E»Ø=š£Ëƒfv20180908_00101_stKsb332@ì€@>Ù•?@[.@€E»Õ3=ÕÓ££Ëƒfv20190827_00745_stKsb332@ì¬dû«è&?Ô­ð@€EÙf=à'i£Ëƒfv20190827_00749_stKsb332@ì¬eê^®?Äâû@€EàÃ)=Ñ`

==> anc/pub_raw/L222_113_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  188 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             iŸ
/$v20100407_00379_stKsb347@êÿÉÆdô?#8œ@€EËš><÷?qøƒ?ÈõÃm¾¾ùÛ
EšèCéŽVDö´JAh€å=
í!iŸ
/$v20100407_00381_stKsb347@êÿÉÈ皮?îD@€E·R=õ0q?(Ê-?Ã×
O¾ž¸R
Eš"¸D´¬ƒDöBÁAg=84iŸ
/$v20100407_00387_stKsb347@êÿÉÑœ=?rP@€Eæ®=þåö?eØ@(ö1¾u
E™ØöD¶\1Af1'AgIJ=9ó‡iŸ
/$v20100407_00389_stKsb347@êÿÉÓÅDB?`@€Ež>!*">…óß?½p¤<¾ŽV
EšŒRCòHsA|ÌÍAgQV= XiŸ
/$v20100414_00448_stKsb347@묲_
W?uˇ@€E†Í\=…BÛ,u@ë…l¾¾ùÛ
E"
CéYDöqiŸ
/$v20100414_00450_stKsb347@묵N
Ð?aÝó@€E†Ûf=ñ"?EÌØ?‹…k¾¦éy
E…qD´ ÝDõ‡AhN½=ÚªiŸ
/$v20100414_00456_stKsb347@묾G£Ù?v@i@€E†±®=ïliŸ
/$v20100414_00458_stKsb347@ë¬Á³?qÜ>@€E†Äq=¨PÐ<:E4?œ(ö7¾šŸ¾
EƒäCòˆöAß;Ag"}=RÚiŸ
/$v20110817_00676_stKsb347@ë=㳅¾p?*
X@€E˜U
>8¸>tò
?¡G®l¾¯ 
E—æ¤Cô}Dó®ÉAjr=	Ü%iŸ
/$v20110817_00678_stKsb347@ë=ã·DºÅ?
P@€E—•q=æœæ?o0,?У×i¾ž¸R
E—D·\"DóþAjøM=¼iŸ
/$v20110821_00750_stKsb347@ë>cÀVœÅ?Œ@€E­×=§t?š?Që…l¾¼j
E fDá7Dï}PAk,6=q¨xiŸ
/$v20110821_00752_stKsb347@ë>cÃËš?"ù@€E'GÍ= Ç@§Ââ?p£×o¾±©ü
E³®D»
úDîØAiZ¼=‹3ÑiŸ
/$v20110911_00582_stKsb347@ëAúXÌ?Pbù@€E´¼ö=ášÕ=]qã?¯\)j¾½p¤
E²–DÖfDïÎ5AmúW=6'&iŸ
/$v20110911_00584_stKsb347@ëAý–"Ö?HgÐ@€E´›==µ¢@£Ò{?p¤k¾¢Ðå
E³qšD»-ÓDï5ÛAlg5=57giŸ
/$v20110920_00060_stKsb347@ëB KLÅ?iŒ@€E³=q=௰?Ÿ¸?õm¾ÂJ
E²>RCôÛ#Dó¸9AlS/=!>ôiŸ
/$v20110920_00062_stKsb347@ëB N·ÓÁ?Wk	@€E²"q>L‹?Šï‡@®h¾Ä›¦
E±þRD·øDóÇAl^¼=JúÉiŸ
/$v20110921_00065_stKsb347@ëB?·àÍ?81@€E¤§ö>¼"<§b?Àk¾µ?}
E¢õšCô¯;Dó²òAmt=
Ð×iŸ
/$v20110921_00067_stKsb347@ëB?ºù%E?X7@€E¤\…=üçƒ=­š
?ºáHe¾š¬
E¢A®D·R-DòðîAl¤á=iŸ
/$v20110927_00052_stKsb347@ëCSyû?JÑs@€EÕ¬š=ÏùG?¥+à?Ÿl¾/
EÓãìD¹ºDïÍ?Ak¡I=Z¶æiŸ
/$v20110927_00054_stKsb347@ëC¡B?O,#@€EÕzš=¸¸$@6æ?³33k¾»dZ
EÔ:D»NDï7çAm(=E¡iŸ
/$v20120225_00666_stKsb347@ëUëÊ<d4?(Ié@€E³×{>#×v?§X£@™™šl¾Ä"
E¼F¤CôeãDô8BAB‡@=ZñiŸ
/$v20120225_00668_stKsb347@ëUëÍRôo? I@€E²õ>"–?:qÊ@%¸o¾¢MÓ
E¸"ìD·\Dó‡–AB½í<¾Ç"iŸ
/$v20120316_00592_stKsb347@ëXk®±nM?3«A@€E¥!á=¬wü?¾@HQìj¾»dZ
E¬Û\CôöDóÚ^A@…O<©"iŸ
/$v20120316_00594_stKsb347@ëXk±õö½?+Ü
@€E¥=¯gï>ÁxÌ?˅i¾©xÕ
E©½\D·25Dó7…A@IE<P	{iŸ
/$v20120320_00439_stKsb347@ëXêFÄdô?Ð6@€E˜î>_l?ùä@Tzák¾®{
E ^¤Côu¢Dô&FA@Þ<菓iŸ
/$v20120320_00441_stKsb347@ëXêJž?	´[@€E˜'Ã>é'=óçv@¡G®g¾À
E L{D·VDó‡¾iŸ
/$v20120610_00546_stKsb347@ëc'€CR?~@€Eƒi
=ÁxD?¾Ý1@õÃm¾ÌIº
E‡é®DwDïQüA@¿'<ŽOiŸ
/$v20120610_00548_stKsb347@ëc'"®?ô¶@€Eƒ—š=´®?µÂÅ@ë…m¾¼j
E†åDº¼{DîÆ-A@ýæ<'¨æiŸ
/$v20120616_00332_stKsb347@ëcä¬"ˆ?Âþ@€EŠi®>>	³ÿ@œ(öu¾½p¤
EŒÅqD RDðwAA"—=!òiŸ
/$v20120616_00334_stKsb347@ëcäƒn	?w¹@€E‹!á=úøÙ>pç?øQìi¾Ÿ;d
EŠ\DºúÁDAAˆë<šÔiŸ
/$v20120623_00272_stKsb347@ëdÂúêlp?7',@€EŸÃš>\?6ŒŒ@ÀõÃp¾bN
E DÍDˆsDð+–iŸ
/$v20120623_00274_stKsb347@ëdÂþÁ±¼?7iY@€EŸÝq=ØÞ$>[™G@aë…j¾ŒÌÍ
E fDºòòDïXAB¹o<»›¸iŸ
/$v20120624_00285_stKsb347@ëdç6H¡"?#ñ–@€E–=Îû8?Ѳ@p¤v¾ÂJ
E'µ…D£DDðôAB—<š{ÛiŸ
/$v20120624_00287_stKsb347@ëdç:-¾)?-@€EŒfq=ûø<öÍ@…n¾§l‹
EŽ3D»9DïtBAB¬ï<¢{iŸ
/$v20120628_00425_stKsb347@ëeeo!?Ԗ@€E—Ö¸=¾…D??'E@Ep¾§ïž
EšìDPRDî~wAC(J<àR iŸ
/$v20120628_00427_stKsb347@ëees ¡ ?!^µ@€E˜7=ÒqI?pH«?ºáHl¾¢MÓ
E™×Dºd)Dî‡ACF<;«)iŸ
/$v20120703_00676_stKsb347@ëf
¬Ö¸?Qú@€E|)=¨gÄ?Tç¯?¥¸k¾µÂ
E€,Dj=DïÑìACµÅ<Œ iŸ
/$v20120703_00678_stKsb347@ëf½Ýq?]dÛ@€E|•š>~?,'ò?â\n¾¸Qì
E~è¤Dºð¼Dï<ÝAC¨C<Š·UiŸ
/$v20120706_00764_stKsb347@ëfeûxâ?³°@€Ee¿ì=әú?a™@0£×l¾°£×
ElfD&éDïw+AD*÷<½ÛiŸ
/$v20120706_00766_stKsb347@ëfeÿëK?yY@€Edæf=Í4«>ø6@×
k¾Å¡Ë
ElÑHDºÌbDîõÓAD!¤<™,KiŸ
/$v20120707_00902_stKsb347@ëfˆ+àŽK?'á·@€E‡!ö=²¨¬>‹Ù¬@*=ql¾¢MÓ
EŠ1HD‡
DïÝüADjÜ<µÊ¾iŸ
/$v20120707_00904_stKsb347@ëfˆ/1›Ù?(=#@€E†R=µÜÄ=Wê?ð£×n¾¢MÓ
E‡å…DºõÃDïC+ADzi<'ëoiŸ
/$v20120710_00183_stKsb347@ëfæ2N–ç?I|­@€E†Ãö=ì3?ªÕ?xQìm¾˜b
E†`=Dý²DðŒ"AD<²<Åh"iŸ
/$v20120710_00185_stKsb347@ëfæ6‡?I½˜@€E‰X=¦Ñ?RC\?'\i¾£×

E‰Ä¤DºzòDïõÓADL<¾†¬iŸ
/$v20120712_00508_stKsb347@ëg(J– é?'ó+@€E˜-f=®5L@›Æ?…¸n¾¸Ôþ
E˜ï×D#Dð/ßADq¯=("iŸ
/$v20120712_00510_stKsb347@ëg(Nׅ?cã@€E—	=°7ü?s°?uk¾¤Z
E—
öD»$œDïr%ADÁ¸<§TiŸ
/$v20120713_00733_stKsb347@ëgEë-ö]?3d4@€E‡öq=§í¤@eRþ@t¾À
EŠKìDôDð#ADÌE<—ù_iŸ
/$v20120713_00735_stKsb347@ëgEîfË?;¯-@€E‡…=研=øæ0@33n¾£×

E‡}3D»3Dïo¦AE¯<Ÿ±iŸ
/$v20120715_00820_stKsb347@ëg†E š?:'½@€EfèÍ=Ò½¼@5¹7?æffo¾¶E¢
EkYDÏ®Dð!AEuÈ<œô§iŸ
/$v20120715_00822_stKsb347@ëg†H×?Mg"@€EfÊ{=·U?Ç­¯?¥¸n¾¶È´
Ei­qD»DïzÙAE}¹<ZðiŸ
/$v20120716_00517_stKsb347@ëg¢Žœ5*?iíø@€E"3
=æà£?‡¼ò?œ(öm¾¾vÉ
E"ª{DؓDðJéAEa2<¹ËGiŸ
/$v20120716_00519_stKsb347@ëg¢'Å4}?abd@€E"j\=žAì@ZÐø?\m¾Á%
E"æ¸D»BDï²wAE<µŸ±iŸ
/$v20120722_00995_stKsb347@ëhf1ÁxÜ?,µ@€E•?f=П> w/@¥p¤o¾âMÓ
Eœ2RDßLDð)iŸ
/$v20120722_00997_stKsb347@ëhf4òëÅ?"†—@€E•'>¶7?^à@…l¾œ(ö
E—ÍD»áDAFŸë<¥ÿÆiŸ
/$v20120731_00687_stKsb347@ëi"^Ú;?H"@€EYY=ž½@~?ºáHp¾»dZ
E\ìD—ðDð$¤AGŠª<ˆ^!iŸ
/$v20120731_00689_stKsb347@ëi"b$n?GE¬@€EY§ì='|Ä@h]»?úáHl¾©xÕ
E^K\D»¼DAG_œ<» aiŸ
/$v20120801_00442_stKsb347@ëi£x?—˜¥@€E]X>B(@—žà?un¾¼j
E^Û
CöìDðoAG‰"=9›ÌiŸ
/$v20120801_00444_stKsb347@ëi£	²Æ¼?w€@€E\0á="ç…?oEô?J=ql¾·KÇ
E] öDºÔƒDï6‡AGf\<¦TCiŸ
/$v20120804_00565_stKsb347@ëjd®@?‰U/@€Eˆç
=ãÑ@"/¯?'ë…o¾·ÎÙ
E‰îDÓçDðNáAG°	=
‰iŸ
/$v20120804_00567_stKsb347@ëjg?dåJ@€Eˆ&®=¨ì"?6ys?ŒÌÍk¾·KÇ
EˆÊ)D»DAGßI<‡OãiŸ
/$v20120814_00373_stKsb347@ëkB-q'?á]@€E‰ûf=ÑŠ?©@@/\)n¾×P
EŽµìD
áDðȤAIŠ[<¾¼ØiŸ
/$v20120814_00375_stKsb347@ëkB"ý£?G@€Eˆí=übÞ>(`@¡G®k¾ºáH
E‹
¤D»>5DðuiŸ
/$v20120814_00565_stKsb347@ëkCz'—?,\…@€E‰Ñö=Êjm?._W?Š=qo¾°£×
EŒjfDÓDð\ÝAIªì<[uÃiŸ
/$v20120814_00567_stKsb347@ëkC'®£—?+Ž_@€EŠ"ö=Æ\Œ>Ÿ—Ÿ?p¤l¾¬1
E‹£\D»ƒDïºAIÈ2<‡{iŸ
/$v20120828_00223_stKsb347@ëm'Êã>?X—)@€Eº{= Û8?½ù?¯\)o¾¹X
E¼
DèÅDðg¦AL¯O<¸liŸ
/$v20120828_00225_stKsb347@ëm–æV?F—=@€E¸šá=Âu›?%ˆ˜?¼(öm¾µ?}
E¹2{D»)ôDï´{ALG°<Ñ iŸ
/$v20120905_00255_stKsb347@ënvñùØ?YA@€E¥Ã®=w3é>oéû?aG®l¾Â\
Eª_…DFVDð‡ÇAMæn<¼æiŸ
/$v20120905_00257_stKsb347@ënzr?eh@€E¥Âš='ep=è<X?(õÃn¾µÂ
E¨ÕšD»4œDïÁhAM³ì<¨Ð1iŸ
/$v20120907_00348_stKsb347@ënB|¦N‰?jØ[@€E¯J×="‰ç?fÍE?Që…n¾´9X
E±¯qDmDðpÅAN&"<¶T®iŸ
/$v20120907_00350_stKsb347@ënBª…$?\°@€E¯‹¤=­Ò€=">«?Tzám¾±&é
E±v)D»0îDLAMÙb<f²|iŸ
/$v20120908_00085_stKsb347@ën`_Ì?J
‹@€E¯'{=§>F×"?£×
m¾­'h
E±¤D/DðYPAMâ4<'Ö_iŸ
/$v20120908_00087_stKsb347@ën`hfUõ?3¸è@€E°ºÃ=ݼf>Ín?…¸m¾ž5?
E²ÀáD»*ÑDï§+ANY"<a—'iŸ
/$v20120916_00229_stKsb347@ëo`ãã›?BYà@€E®™{=Ų0>+Ð?p¤l¾¾vÉ
E²\D/\Dð"ZAOÌ'<'v0iŸ
/$v20120916_00231_stKsb347@ëo`æãí?."{@€E­ã=¸€<?Oðs?˅l¾±©ü
E¯º¸D»_\DïÅìAO{®<‹š iŸ
/$v20120916_00422_stKsb347@ëobjÛ
}?BØa@€EÃæ=ÔÙÔ>ý³2?ƒ×
m¾•
EÆöD=`Dð}AOáy<ük¤iŸ
/$v20120916_00424_stKsb347@ëobm½Bk??ïñ@€EÁ@á=ÛÄ>œ…˜?xQìj¾"t¼
EÂïqD»`ÅDﻶAO¾<Ø¢-iŸ
/$v20120917_00110_stKsb347@ëo€$Ó?Hâ,@€EŸ…3=Å'À>76?záHn¾° Å
E¡'šD;DðcçAOÛH<o*
iŸ
/$v20120917_00112_stKsb347@ëo€¨ ??F@€EŸãš=Ô­å=%£é?‹…m¾¶E¢
E ø)D»&˜DïŸDAOÙZ<H«"iŸ
/$v20120918_00323_stKsb347@ëo¢WƒQ?e-@€E™7q="C´?lN´?uk¾²°!
Ešð=DáDðmAPs]<¢s9iŸ
/$v20120918_00325_stKsb347@ëo¢ZÇ*?bÀp@€Eš™Í=—Dì?µ8?B\m¾±&é
Eœ/3D»;
Dï¿mAP9<—¼'iŸ
/$v20120929_00212_stKsb347@ëqö?î@€Eº˜)>·?b© @Fffm¾°£×
E¿3DLZDð{®AR´<þä[iŸ
/$v20120929_00214_stKsb347@ëqñžî˜?íA@€Eºi{>,›;ó€Å?Î{k¾¤Ý/
E½™
D»NÉDï­HAR'<‹îiŸ
/$v20120930_00105_stKsb347@ëqÛÁlq?<ß@€E©IH=Ö|ø?Œâ™?G®m¾Á‰7
E«uqDìDðt´ASi<2B
iŸ
/$v20120930_00107_stKsb347@ëqßM¡?Lu@€E©R=Ǥ =©¥o?‡®l¾¬1
EªM®D»"-Dï¬ZAR\c<…ÛÒiŸ
/$v20121006_00138_stKsb347@ëqà'ŽÉ?@ìX@€E™O==²¼ü?§»ó?£×m¾Á%
Eύ
DCTDðºAT
6<ŒviŸ
/$v20121006_00140_stKsb347@ëqà"r
?MÚ@€Eš$Í= rL=Š`ª?G®m¾«
Eœ²fD»3øDï¾wATÁ<ðiŸ
/$v20130723_00378_stKsb347@ë–%­Ž-«?†Ä@€E€'ö=Í=G?ú{Æ?Ç®l¾©xÕ
E€Ÿ®D9ªDð[dA:úÔ=ã²iŸ
/$v20130723_00380_stKsb347@ë–%°éVñ?w0{@€E€<{>,YS>'ž®?î{l¾±©ü
E˜¸D»FÁDï«}A;<<±þ1iŸ
/$v20130730_00465_stKsb347@ë—©äÛ6?'!W@€Eª…=€÷d@°êO?Æffl¾¼j
EªLD6ÉDðžA:mO=ŠoiŸ
/$v20130730_00467_stKsb347@ë—­<¹š?Içå@€E©Á®=‰]=þÝ?´zák¾ÎV
Eª|RD»E'DïÓðA:+J=*iŸ
/$v20130730_00705_stKsb347@ë—³·ÍŒ? J÷@€EŒ}Í=ñ9†>fþ'@õÃl¾¢Ðå
EŠÞ=DUÃDðxœA: À<Ð\iŸ
/$v20130730_00707_stKsb347@ë—¶ô¹%? ð9@€EŒ³=¿vð?¢00?Þ¸Rl¾©ûç
E¦RD»JáDﯮA:_³<&ÚÅiŸ
/$v20130731_00396_stKsb347@ë—#kêª?-Ä@€EˆÙ®=­Õˆ?Sâ@#×
m¾œ¬
E‡°D$‹DðuÓA9æ<É'iŸ
/$v20130731_00398_stKsb347@ë—#o$¶?*ÝÈ@€E…L=ÑöŽ?wC"@…l¾Ÿ;d
EƒØRD»B%DïÀåA:+ð<|'riŸ
/$v20130731_00588_stKsb347@ë—$úc-¢?
Z@€E‡_
=Ç?As(@~{m¾©ûç
E‡RD,ÝDðnA:2»<Â	»iŸ
/$v20130731_00590_stKsb347@ë—$ýwʒ?"W«@€E†æš=Ïá
?–1Æ@!G®k¾¤Z
E†c…D»AôDï·A::Œ<€âõiŸ
/$v20130802_00609_stKsb347@ë—c×®*?tB@€E†½Ã=ãùž?ƳÌ@fffn¾Ÿ;d
Eˆm\D!DðhRA9ÓØ<²¦ªiŸ
/$v20130802_00611_stKsb347@ë—cÛë°?*ª@€E†­š=߁ï?X?E@!G®m¾¦éy
E‡"¤D»/žDïªéA:3<<~hqiŸ
/$v20130812_00131_stKsb347@똠sªA]?
Ìã@€Eª´á>'õ?ÉÎÂ@ù™šn¾·KÇ
E³jöDÎwDð9ÓiŸ
/$v20130812_00133_stKsb347@똠w7Ï¥?ÕØ@€E©µ…=Ý×ß?"W@‰G®l¾¡G®
E­:áD»1Dï€JA9ˆÇ<ŲèiŸ
/$v20130818_00670_stKsb347@ë™dYÌ?Zì€@€E˜Ü=¬¦@wÎ@l¾¶È´
EžAìD%DðãA8Zô<½úiŸ
/$v20130818_00672_stKsb347@ë™d\6ø?_XG@€E˜‹Í=·³ˆ>{šë?â\m¾¨õÃ
E™•HD»BéDï¢ÁA8ˆî<€×­iŸ
/$v20130826_00426_stKsb347@ëšcDÞK?x"v@€EŠªÃ=§ŽÔ?BÂc?èõÃn¾° Å
EŽ
D)yDðbwA82<ìí'iŸ
/$v20130826_00428_stKsb347@ëšcG+¨z?pS@€EŠx==›×?&8?Ôzál¾§ïž
EfD»:ÑDïÆÉA8?†<šTiŸ
/$v20130904_00282_stKsb347@뛂G¨f?†½|@€E³
='Ä>èðÇ?¸Qìm¾Å¸
E¶ÞDiüDðiºA7ša<ì^ÚiŸ
/$v20130904_00284_stKsb347@뛂JÎ4×?•AN@€E³'q=¥P"@	uq?€k¾³33
E¶4RD»MDïÖ%A7âó<ËəiŸ
/$v20130906_00325_stKsb347@ë›ÂFƒ&æ?T<¯@€EË \=ÀöD?Á½?¦ffl¾ÂJ
EÏ­
DXåDð7A7$<'éŽiŸ
/$v20130906_00327_stKsb347@ë›ÂI´yš?mÐ	@€EËÆ
=Tà@Ì"?æffl¾­'h
EЙšD»8DïÆÑA7<'äÈiŸ
/$v20130909_00260_stKsb347@ëœ"èÁ?bûï@€EÈHq=ë‰ä?¼-'@{m¾Ñhs
EÏ»HD&DðuA7fn<ÈÃiŸ
/$v20130909_00262_stKsb347@ëœ"'ð*?u²é@€EÇêÍ=²Á¤@[Q†?ï\)l¾Ê=q
EÍù3D»QhDﳶA7ÅÕ<ÔÌViŸ
/$v20130918_00085_stKsb347@ë@«·~? k@€E¼í=Å/D>­vQ@¨õÃn¾Â\
EÆÚöD
Dðh9iŸ
/$v20130918_00087_stKsb347@ë@ ܉X?.2+@€E¸X¤>o=#‰@ƒ×
m¾¦ff
E¼ä)D»0JDï®°A87ˆ<§÷xiŸ
/$v20130919_00282_stKsb347@ëa©a­ð?"#@€E‰Ä>.(?(Cî?p¤m¾Àƒ
EïqD¬DðW®A7­'=ðiŸ
/$v20130919_00284_stKsb347@ëa¬–VC?Ž9@€E‰GÃ="çœ>ÓI?uk¾´¼j
E
áD»3\DïA7½L<ÒÒÏiŸ
/$v20131002_00138_stKsb347@ëŸAÐðH?RÚ_@€Ež'{=ÎâW@<¶ù?Տn¾Á%
E¢ÄRD%Dð`A7Ò­<"ƒöiŸ
/$v20131002_00140_stKsb347@ëŸE|?EmH@€EŸ\=¹x@=¡U@+…m¾Òn˜
E©,ÍD»:úDï£ÇA8Z<‡r(iŸ
/$v20131012_00068_stKsb347@ë ?àx
~?1~P@€E¸'ö=ќT>¾b?úáHl¾«…
E¼3DL¬DðzA9­<}UœiŸ
/$v20131012_00070_stKsb347@ë ?ãÆ=ç?)Ôò@€E·Â)=ÇúÔ@"fG@n{k¾/
E».fD»DÝDï½²A96¶<°êiŸ
/$v20131017_00085_stKsb347@ë àæ6U?ƒ;@€EÉ
¸=߁?"€?¨õÃl¾»çm
EÍÔ=DÍDðåA9-»<ç¾ÅiŸ
/$v20131017_00087_stKsb347@ë àúȉ?€b@€EÈhá=Ç4
?ñÔ2?±ë…m¾±&é
EÎd¤D»='Dï±ôA9+e<‰áÏiŸ
/$v20140601_00581_stKsb347@ë½Dēx?'lz@€E³ß×=ïoí>í¬®?Æffn¾Òn˜
E·"®DU²DðÂNAiï =BÀ¨iŸ
/$v20140601_00583_stKsb347@ë½Dǧ¯?'¼@€Eµd==ÀÐ?Ù"?¸Qìi¾«
E·
{D»LåDïç®Ajš
=³iŸ
/$v20140604_00356_stKsb347@ë½¢7	?Uk@€EŽÎ{=̒Þ?±>?hõÃn¾ Äœ
E~=D?;Dð¸9Ak<<=$ZiŸ
/$v20140604_00358_stKsb347@ë½¢:¸x?\he@€Ec®=È3L@†ðª?•Âh¾­V
E&)D»HöDïöAk¦¾==×iŸ
/$v20140606_00037_stKsb347@ë½ãçÀ3?k<Ò@€E|Ã=Ñ£2?}\?†ffn¾±&é
E};®Dç\Dð^áAkÙL=?ÆiŸ
/$v20140606_00039_stKsb347@ë½ãêñá?ƒkô@€E
…>ÁÉ?%ð£?‡®m¾®{
E|éšD»
DהּAjCË=U®iŸ
/$v20140617_00680_stKsb347@ë¿D?Ì
µ?Píû@€E°bH=³tÔ>ü?§®o¾º^5
E±…DIÛDð­yAmgÚ=
…€iŸ
/$v20140617_00682_stKsb347@ë¿DC+îñ?Z5£@€E±x\="¿|@£É?Ài¾±©ü
E²l¸D»<{Dïá7AmX=3‹ÝiŸ
/$v20140620_00434_stKsb347@ë¿£~cBp?E_@€E™oš>SQ?‰Ø?¥¸k¾©xÕ
Eš3DθDñcDAm~m=#"'iŸ
/$v20140620_00436_stKsb347@ë¿£÷ÑÞ?Gg@€E™X)>
–Ì>€˜x?™™š`¾¡ÊÁ
EštöD»t9DðƒuAmÏF=åiŸ
/$v20140624_00737_stKsb347@ëÀ'¶Ü
,?4â@€E
>!8?†Až?½p¤n¾¸Qì
E'!\D
DðOÇAnŽÀ=xiŸ
/$v20140624_00739_stKsb347@ëÀ'º,|
?"Õ@€EŒ°ö=Ï[?oœ?àk¾½ó¶
E­D»5ìDï'AnK•=9úLiŸ
/$v20140628_00734_stKsb347@ëÀ¦ùõN÷?@á?@€Ey¸=¬€¨?¨Îù?œ(öp¾°£×
E{7\DôœDð5ìAo@8=.µáiŸ
/$v20140628_00736_stKsb347@ëÀ¦ý-˜?+VÑ@€Ez==šO`>€¡ô?ÌÌÍk¾²°!
E{öD»"ÁDï…yAnù/=0>iŸ
/$v20140712_00277_stKsb347@ëÂaÔ!Tä?!¤Ä@€E«š>2Wh=W.?œ(ön¾»dZ
E«K×D¸DðϾAn0Ò=ò'iŸ
/$v20140712_00279_stKsb347@ëÂa×j.?-+‹@€EªÌö>oæ?";°?â\k¾±©ü
E«uqD»1DðAmw.=*Y‰iŸ
/$v20140712_00949_stKsb347@ëÂg Š>ˆ?,îÜ@€E¡"¸=ìF•?²E?Ï\)o¾™™š
E¢—®DdDð®Amz="f>iŸ
/$v20140712_00951_stKsb347@ëÂg£sÄ?-s@€E¢MÍ=ÉòŒ>ú°:?±ë…^¾ŠÀƒ
E¢ûÃD»8öDïÅôAnêe='¯ºiŸ
/$v20140713_00592_stKsb347@ë"ᤝ?T÷j@€E¾ã3>ÏR=VzÅ?˜Qìo¾£Sø
EÁ¥®D$ÝDðÞÑAmów=4bçiŸ
/$v20140713_00594_stKsb347@ë"å3ü1?7—@€E½‹¸=¾¡ˆ=¢Ãû?Ã×
k¾¡ÊÁ
EÁ'ÃD»-'Dð`AmRO=0ÔÚiŸ
/$v20140713_00640_stKsb347@ë…@Óúé?$‡
@€E¯¨á=ôÞ´=åC ?µÂo¾²-
E±pRD	üDð¶=An#.=)H,iŸ
/$v20140713_00642_stKsb347@ë…DŠê?"é>@€E¯•3>¥é=꣨?¾¸RP¾¤Z
E±h)D»/DðAmT»=½ÅiŸ
/$v20140826_00301_stKsb347@ëÈÕ½â#?Xø‡@€E<{=¹ª¤>–›Ý?=p¤k¾­'h
EŽ†)D+ÇDðUãA[ə<˜~èiŸ
/$v20140826_00303_stKsb347@ëÈÙ‰$?_}3@€EŽžH=Ÿ
|>?Ç?ž¸Rl¾§ïž
EŽ!qD»,1Dï‹A\:<ݞLiŸ
/$v20150731_00181_stKsb347@ëò`fx?2+Â@€EÉ2\=·º˜>¾¬.?Ã×
k¾¦ff
EÈ6RD³çDð")Aa¦ã<ï˜iŸ
/$v20150731_00183_stKsb347@ëò`iv%Ì?7†I@€EÈ¥=>‰?ü[}?Ó33d¾µ?}
EɹD»RDïØÍAaö@<÷ɄiŸ
/$v20150807_00568_stKsb347@ëóDžrVŠ?†|´@€E–Ãì=ºg`B?oÿ?¨õÃk¾Á%
E™b¸DË3Dð‡;iŸ
/$v20150807_00570_stKsb347@ëóD¡yÒª?{è@€E"Ó)>	µ1>Š
Ë?"33c¾ÍÒò
E—,¤D» œDAcç{=YD˜iŸ
/$v20150810_00481_stKsb347@ëó¤>ív?9Í@€El'®=^Œ?'‡w?n{j¾Ã•
Eq£×DüÍDðdAc$=_[ùiŸ
/$v20150810_00483_stKsb347@ëó¤AI¶Ø?ŠÏÇ@€Eiž=¤EðiŸ
/$v20150813_00637_stKsb347@ëôˆ@†-?­ƒð@€E~	Ã=fJoAeö…?Që…l¾»dZ
EʏDrÁDðYAaº=Ɣ©iŸ
/$v20150813_00639_stKsb347@ëô‹Yõë?¯í@€E}Š=ÄÕ B¶ž?^¸Rk¾º^5
E~…D»ÇDï–òiŸ
/$v20150816_00350_stKsb347@ëôb®–P?‹Hi@€Ey$f=dš?¶áp?k…l¾¼j
Ezg®DzDð
Ae=eê°iŸ
/$v20150816_00352_stKsb347@ëôb±ÀÂR?È×@€Ex>¸=€1?•
Â?u^¾Ñë…
Ey¤¤D»ÇDïPœAf—=Ÿ¸^iŸ
/$v20150826_00277_stKsb347@ëõ¢¿‹ò?S^º@€E£q=¤t?¤ä?s33m¾¸Qì
E¥×qDŽfDð.˜AhG¤<ːdiŸ
/$v20150826_00279_stKsb347@ëõ¢âìt?A‰@€E£>®=œ#ˆ=ÉNp?}p¤n¾´9X
E¥nRD»ÑDïzoAhe<ÆìiŸ
/$v20150901_00529_stKsb347@ëödg1þ?>§"@€E¯ú)>! b?ÕKe?™™šl¾ÍOß
E´yqD{3Dð´Aiáÿ<ï—
iŸ
/$v20150901_00531_stKsb347@ëödiÛöá?QŠ3@€E°¤>U/Ú=~‹Ã?¢\k¾¾ùÛ
E´2¤D»$DïŸÏAiù!=
‰WiŸ
/$v20160712_00098_stKsb347@ìÀüi¸U?.úÌ@€EŒ¶ö=¸ÌT?†‰(@n¾Ôýô
EŽšDDð¹ÓAEƒ"<°´QiŸ
/$v20160712_00100_stKsb347@ìÀÿ{»?- ß@€E‹Ñš=·œ>ƒw?ç®j¾ž¸R
E±3D»Dð!AE<›RiŸ
/$v20170623_00817_stKsb347@ìIöçˆ:?vJ@€EŸX3=¯«È?£q?xQìn¾¶E¢
E¡")DÚÁDðY/ASy=ššiŸ
/$v20170623_00819_stKsb347@ìIú/–œ?
T@€E dö=Íp>¢¸†?zám¾½p¤
E¢ˆ{D»,RDARžì= ‡iŸ
/$v20170629_00496_stKsb347@ìIÂFøŸ?Ïv@€E¤3=Õ¼æ>*Ÿ@×
m¾£×

E¥^DÞ5DðÃ
AP¡'<ßÞRiŸ
/$v20170629_00498_stKsb347@ìIÂIƂ±?f³@€E£Ùf>Üú@P½?Տk¾²-
E¤.{D»$Dð^APçÀ<À—õiŸ
/$v20180327_00751_stKsb347@ìkªí<^U?ÛD@€E´FH=¢"8>ÿó?×
=o¾°£×
E´æ)DB=Dð§øA[[ï=V…iŸ
/$v20180327_00753_stKsb347@ìkªðeÙ#?›©{@€E³èH=´½ ASΖ?p£×l¾¥`B
Eµ	ÃD»[3Dð5`AZæ=p
ÕiŸ
/$v20180525_00463_stKsb347@ìs_Ãõc?N9"@€E¹B¤=¸x?™=;?¹™šm¾¢Ðå
E¹šDö%DðÜAkÛ_=/ú6iŸ
/$v20180525_00465_stKsb347@ìsc,2?lŸˆ@€Eºq=°´4@äÆ?záHj¾ŒÌÍ
E¸×…D»,åDð'¶AkUO=iÑiŸ
/$v20180525_00847_stKsb347@ìs{éšä? NÇ@€E«ë{=¯NÌiŸ
/$v20180525_00849_stKsb347@ìs3â[?³8"@€E«ø\=­È iŸ
/$v20180804_00841_stKsb347@ì{æÆøAÆ?"@€E—™
=ºCð?™Öa?ð£×l¾£×

E–?HD)šDðRA{#/>)ÉiŸ
/$v20180804_00843_stKsb347@ì{æÊtØÅ?ŠÖy@€E–uö=Ì<iŸ
/$v20180812_00397_stKsb347@ì|ááÉ?r…x@€E–¡==‹;ô>Á§§?Ó33j¾ A‰
E—ÀDÓøDð`Axà'=î.¢iŸ
/$v20180812_00399_stKsb347@ì|áäœ|£?ÕS@€E—(Í>)CáiŸ
/$v20180814_00222_stKsb347@ì}!á´jÖ??Öd@€E§SR=´K>»=È?ÈõÃl¾®—
E©®DÙDðZoAvñÞ=‡iŸ
/$v20180814_00224_stKsb347@ì}!åFUÐ??¸Ì@€E¦9×>²×?ì<?áG®`¾«
E§ÚRD»"NDï¿;Awí=ƒ3iŸ
/$v20180816_00273_stKsb347@ì}biöÑ?î@€Eƒ'=>Y3=V@ffj¾¬‹D
E"¢fDà´DðmAvá=ñjiŸ
/$v20180816_00275_stKsb347@ì}bmº?	]Ò@€Eƒy>óÃ?¾>?à\¾³¶F
E"¿qD»%ÛDïÜAx=fݲiŸ
/$v20180829_00187_stKsb347@ìrÌ*?Ml@€EšøR=´å¤>»Ó?¦ffk¾«…
EœXD¯žDðEÃAuìˆ="oOiŸ
/$v20180829_00189_stKsb347@ìum4·?,?ø@€EšV×=ÀÎ<=觴?ôzáj¾ Äœ
E›¿…D»ÅDïRAvÁ÷=‡FíiŸ
/$v20180901_00217_stKsb347@ìa
®¤n?mT@€E€)=ßuh?çE?Ã×
j¾¦éy
E8DôDð"ÝAu'Ô=ܕ'iŸ
/$v20180901_00219_stKsb347@ìaH?[I1@€E~þ==¥¦<?¬ÖX?½p¤k¾¨õÃ
E€Ç…D»/®DïÍÃAtõP=—`"iŸ
/$v20180909_00181_stKsb347@ì€aÆ¢vb?~œÍ@€E˜ž¸=›ö@œæ¿?£×j¾º^5
EšÍD¯
Dð>AqØò=ÂÒ&iŸ
/$v20180909_00183_stKsb347@ì€aÊ!Q3?mߋ@€E˜¦{="A6-$?ƒ×
j¾º^5
Eše®D»°Dï"øAp›"='miŸ
/$v20190307_00523_stKsb347@ì–ËÄÍ£?#i@€E¢«R=ӕ>?—Q­?ü(öl¾ÍOß
E§¤)D	‰DðÍ`AB›â<¦éiŸ
/$v20190307_00525_stKsb347@ì–ËÇgÅ?AQ;@€E¢Ñš>ž†>žŒ¶?ˆõÃk¾®—
E¥vÍD»I?Dð;¾AB< }iŸ
/$v20190411_01709_stKsb347@ì›,ÈÓmü?¿Š¬@€E‹¸=i@>"_E?!G®n¾Ðå`
EŽ­3D»…DïèîADùk=l¶iŸ
/$v20190411_01711_stKsb347@ì›,ÌSµ?ôO¹@€E¦®=É&Š>ÍU>ë…i¾È1'
ElfDºÞòDïc;ADØ^=€ 

==> anc/pub_raw/L222_114_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  163 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	L÷¢ïv20100316_00763_stKsb378@êýÃ)`?-(u@€E'õ…=¯©ï?ñs?Ü(öb¾"›¦EPRDdîDÀ6FACKê<O‡s	L÷¢ïv20100316_00765_stKsb378@êý'WÏ?1@€E'†Í=¾™´="+)@>{j¾©ûçE"íHDÒwDÀ9hAB¥L<Œ‡8	L÷¢ïv20110611_00823_stKsb378@ë5‰ÀÉÄZ?°¾@€E¯Ã=×]=uÙå?¦ffc¾‡+E¯ÑÃD×}D¼žéAaÝÏ<ÒA	L÷¢ïv20110611_00825_stKsb378@ë5‰ÄŽðs?HÇ@€E°~3>ðt?¦-L?œ(ök¾‡+E²_DĬ¼D½¨ÕAb0Ó<²
±	L÷¢ïv20110817_00832_stKsb378@ë=åºéu?:*b@€EÄ>œÌ=Úÿ?¬ÌÍd¾"÷ÏE'qD•ÓD½)šAfng<Ïkp	L÷¢ïv20110817_00834_stKsb378@ë=å¶ë?<âÐ@€EŽî\>
‰1=AJi?šáHk¾ž¸RE"3DĬRD½ãAeØM<¬®÷	L÷¢ïv20110830_00537_stKsb378@ë?ƒÄÏÛ?Æ	@€E­˜¤=¼&@>ì‡Q?p¤d¾Ÿ;dE®í…Du¢D½3ßAg–^<²¾4	L÷¢ïv20110830_00539_stKsb378@ë?ƒÈ5ä>?cç@€E­`ö=¶í?ß3?œ(öj¾"ýôE®ÀDÄ­hD½—+Agñ<ÖÐ|	L÷¢ïv20110902_00214_stKsb378@ë?á·ï*E?F½@€E¯y>Uee>^ŸA?Ž{d¾'\E°qD×ßD¹pAfÃÞ<¼›D	L÷¢ïv20110902_00216_stKsb378@ë?á»zêØ?HiV@€E¯Ïš>Hï?ë?p£×i¾ƒ•E°e…DÈFVD¹áÃAg?#<¬¡§	L÷¢ïv20110918_00226_stKsb378@ëAàÔ3ä3?$†&@€E£'\=¬fì?Â(ß@\d¾ˆ´9E¥3ìD`D¼ËdAh:Y=($	L÷¢ïv20110918_00228_stKsb378@ëAà×Ü?+ î@€E£@H=ÃHä?4Øø?·
=i¾""E¤ìDȜD½•'Ah <ë,§	L÷¢ïv20110920_00240_stKsb378@ëB"†tä.?9sk@€E·âH= Î,?†Fm?Ã×
d¾›"ÑEº0=D‹D¹}²Ah×W<þ«'	L÷¢ïv20110920_00242_stKsb378@ëB"Šrð8?7¤'@€E·¾H=Ðb[<Å+¨?¬ÌÍi¾'hsE¹îÍDÈO+D¹ùPAh}Ž<ÓË	L÷¢ïv20110929_00140_stKsb378@ëC@ݕ6Þ?Hû@€E¯Ÿ{=¦7°?²?Ž{d¾ŽÙE±	®DüZD¹qPAh¡<µ>S	L÷¢ïv20110929_00142_stKsb378@ëC@á\÷R?RÜ®@€E®'=³$=îÜ)?}p¤i¾ÒòE¯ÀÍDÈTƒD¹ùüAhH)<Ã#;	L÷¢ïv20110930_00181_stKsb378@ëC`š´[è?9É*@€E©=Ÿ–X>g$S?¯\)c¾å`E«šDZáD½9ìAh°4<áu¢	L÷¢ïv20110930_00183_stKsb378@ëC`úVÉ?ND@€E©†R=‰"i>|˜?záHi¾˜"uE«3DđD½|´Ai˜ß<Àú	L÷¢ïv20120322_00521_stKsb378@ëY+èÛEá?)ã@€E¯‡=¶m?<Ms?àd¾œ(öE¯)D"D½R°Aqþµ=4\Î	L÷¢ïv20120322_00523_stKsb378@ëY+줾'?îË@€E¯«=>½Ê?ºÂ?áG®j¾å`E¯$=DÄÒ-D½'Aq§û=aQ"	L÷¢ïv20120515_00639_stKsb378@ë_ëÙ(öC?•@€E†YÍ>ˆ¼<èa?p£×e¾±©üE†ÛÃDD¹òÁAu=õ=y‡	L÷¢ïv20120515_00641_stKsb378@ë_ëݱ6?ne2@€E†nö=Ÿ°?q€O?Š=qi¾²-E†ñ
DÈc¦Dº
AtŸ\=X+†	L÷¢ïv20120601_00523_stKsb378@ëb	…jü?.¼@€E¤ºö=´w¸?) ¬?ÈõÃc¾˜bE¦qDòòD¹[TAu<:=Dsú	L÷¢ïv20120601_00525_stKsb378@ëb	‰ˆiñ?IȺ@€E§KH=ÉØ>6ái?Ó33j¾ž5?E¨<öDÈd)Dº"Au|=a)#	L÷¢ïv20120607_00232_stKsb378@ëbàÚpy?9(À@€E"3=Åf(:Gà?¾¸Rc¾"t¼Eƒ
DÏLDºðAuíÝ=:s3	L÷¢ïv20120607_00234_stKsb378@ëbäcÍ?A'ñ@€Eƒ#="8`=ù·?°£×c¾š¬E'…
DȈ1D¹ÃÇAt÷=:«	L÷¢ïv20120609_00202_stKsb378@ëc}Hue?(ó@€EyOq=¼@?¼sÛ?Ÿb¾˜"uEx/…D"×Dº=¢Au¼=6žú	L÷¢ïv20120609_00204_stKsb378@ëc€¹ˆø?'¿†@€Ez=Ÿ"œ?©³.?´zák¾ÒòExà¤DȜ¬D¹¹qAv)=C×Â	L÷¢ïv20120621_00648_stKsb378@ëd†5¾?,mÙ@€EÔ=˜W>—‡y?ºáHe¾®{E'DÍD0bD¿aAv)D=,€~	L÷¢ïv20120621_00650_stKsb378@ëd†" [U?#ºé@€EA=é|R>Ç
?ð£×f¾«…E	ÃDÇÂòD½låAv¬=LáÅ	L÷¢ïv20120623_00548_stKsb378@ëdÅòúžl?)´c@€EŽj=ÌÀç@
l@
áH6¾bNEŽgÃD ´DÁÈÅA|ã/=ùã	L÷¢ïv20120623_00550_stKsb378@ëdÅù$
ü?©6@€EåÃ=³*é;;Y²?ó33j¾"ýôEŠRDÇ
D¬öAv‡Î=G
	L÷¢ïv20120625_00726_stKsb378@ëecoÑt?m\@€Ešk…=«œ>¶f#?¸Qìd¾"÷ÏE›(RDmD¹ó3AvÅK=$º	L÷¢ïv20120625_00728_stKsb378@ëeg¨Ä?
ª@€E™Z=³e4=ÓÜG?ØQìi¾ŽVE™…HDÈV D¹ïøAvï4=OÆ;	L÷¢ïv20120707_00446_stKsb378@ëfƒxœ>:?,N@€EpŽ=ãn?'ø?Ü(öd¾/En{3D ƒD¹uAuâ3=:<N	L÷¢ïv20120707_00448_stKsb378@ëfƒ|OœJ?,>@€EoÜ)=¤›ä@yW?â\]¾\)EmjDÈRòDº%AvP=o¸r	L÷¢ïv20120717_00417_stKsb378@ëgÁÎø?Iêv@€E›ÙÍ=Æ,€@&Ú{?¦ffd¾œ(öEšù×D²oDº¤Avà–=#âN	L÷¢ïv20120717_00419_stKsb378@ëgÁÒk\Å?H­@€E›ýì='¬ì?P?p¤i¾"t¼E›@RDÈe‰D¹ÃmAwiá=Cç€	L÷¢ïv20120726_00796_stKsb378@ëhæÅXÈ?vC‹@€EuC=»;Ô<Á{:?˜Qìd¾ž¸REv:D»DD¹ÎVAwñÛ=aª	L÷¢ïv20120726_00798_stKsb378@ëhæÉHS+?HL@€Ev;=¶@<>ýí?"33i¾Ÿ¾wEv¤{DÈNNDºƒAv†ƒ=x‡H	L÷¢ïv20120731_00555_stKsb378@ëiƒSª?EF@€EZl¸=¥ãh>½Ëê?³33d¾—PEYqD~¨D¹Ú¸Awö!=7`	L÷¢ïv20120731_00557_stKsb378@ëiƒVp4F?=þ»@€EYkÃ=•iì="¢z?ÌÌÍi¾˜bEYË
DÈYìD¹òAx"â=F#{	L÷¢ïv20120801_00021_stKsb378@ëiŸjŽ?B'¡@€EyI\=Š@œ>iqø?¾¸Rc¾"ýôExeìDŠ DºHAx\Š=K:ß	L÷¢ïv20120801_00023_stKsb378@ëiŸm߬x?"6ã@€ExâR=¯	<@I÷?¼(öf¾£×
EwDÈrVD¹¼!AwÒ=8¡z	L÷¢ïv20120803_00113_stKsb378@ëiæ"_E`?ˆœ0@€Ejk…= Ê¤	L÷¢ïv20120803_00115_stKsb378@ëi懌PÜ?mŠ–@€EoY=¨
?ï N?˜Qìi¾/Eng
DÈRVDº‹Awàb=gš|	L÷¢ïv20120814_00145_stKsb378@ëk@	2U?Mê|@€E•r\=Éä?R§Ö?ž¸Re¾'ë…E•"öD"jD¹ÿøAyQ"=]Èþ	L÷¢ïv20120814_00147_stKsb378@ëk@ó®c?a>‰@€E"ö{="]è?•1?™™ši¾‡®E"ß
DÈLÍD¹¾Az+K=]žì	L÷¢ïv20120814_00433_stKsb378@ëkB…PÌÌ?ÊË@€E'Ë®=«~<?mg³@£×d¾›¥ãE'ÿÃDhåD¹óAxI¢=y¸š	L÷¢ïv20120814_00435_stKsb378@ëkBˆ'Ð?&@€E'Ã=Ó	¸?ñ–3?Ýp¤N¾"t¼E'òöDÈID¹ó×Azl,='3N	L÷¢ïv20120816_00313_stKsb378@ëk'?w³?ˆ@€EM
=ߥç>Ċ?‹…e¾¶È´ENöDeD¹í²Ax\J=–oÎ	L÷¢ïv20120816_00315_stKsb378@ëk'Bì"?‰ã@€EL?\=Òù?HF?E¸i¾«…EMŠ=DÈ8ÍDº¾Ax$=ui	L÷¢ïv20120828_00235_stKsb378@ëmªÂü"?aM@€E°|f="_x>yp?®{d¾¥`BE±$¸DZáD¹÷…AxŒ§=î	L÷¢ïv20120828_00237_stKsb378@ëm®²?;з@€E°×=œ=@	Z6?÷
=i¾¤Ý/E±öDÈNfD¹öòAy~Ù=Zù	L÷¢ïv20120829_00306_stKsb378@ëm"}f'?,A•@€E§µö=À˜t>€aR@ë…c¾/E¨¦D˜RD¹Ó#Ax_·=_ÿ	L÷¢ïv20120829_00308_stKsb378@ëm"€6E?)/-@€E§ƒÃ=>X‰?ôzái¾šŸ¾E¨K®DÈJÙDº¤AxÇH=OÃÅ	L÷¢ïv20120911_00112_stKsb378@ënÀ$SÇR?)P¿@€E°M¤=í-í? d ?æffd¾š¬E±xRDišD¹Ï+AxX¡=wo	L÷¢ïv20120911_00114_stKsb378@ënÀ'㩈?2PL@€E¯\=ÊHù?ÎG®?èõÃb¾šŸ¾E¯ñ\DÈ>-D¹çTA}L=±	É	L÷¢ïv20120912_00338_stKsb378@ënâ/?/®§@€E²Œ®=ž›¬?£.?ë…c¾™‡E³c®DxöD¹íÃAz¥=c&7	L÷¢ïv20120912_00340_stKsb378@ënâ^ó?4²™@€E²½\=©"œ=ԋl@ë…i¾–‡+E´DÈHÕD¹ý/AzËÎ=pš9	L÷¢ïv20120915_00049_stKsb378@ëo?S?Ž'@€E³õö=ÎðÍ?…|
@®d¾™™šE´ŒÍDƒ…D¹û×AzuÒ=Š:&	L÷¢ïv20120915_00051_stKsb378@ëo?V_Ã4?±@€E³©H=åë$?gM5?ë…B¾ŽÙE´…\DÈ?#D¹åA}.‰=¢(f	L÷¢ïv20120924_00234_stKsb378@ëpa"¥ÿY? Kà@€Eœ=§q`@d+@\)<¾"ýôE$D~¨Dº)A}úÖ=¿…C	L÷¢ïv20120924_00236_stKsb378@ëpa—ºQ?,Ç1@€Eœš=†¥`?íüÈ?Ó33i¾¤Ý/Eœ½qDÈSçDº¸A|fÜ=xô	L÷¢ïv20121006_00150_stKsb378@ëqà§q®™?8Ù®@€E"e®=–ÿ?A(?Ñë…d¾'ñªE•ÃDeqD¹ñÛA{ª‹=Æ;	L÷¢ïv20121006_00152_stKsb378@ëqભÝ?Só@€E"S)=žµ?I°Á?У×i¾'n˜E•Ž¤DÈH"D¹üA|)ý=ƒ>	L÷¢ïv20121015_00048_stKsb378@ërÿ¼I|¡?BÁí@€E¤åq=yé§?H°¼?å¸d¾˜"uE¥ŽD›DD¹ôÍA|=¡°Ï	L÷¢ïv20121015_00050_stKsb378@ërÿ¿×H?6¢L@€E¥¤=°fÜ>ÙuÂ?ü(öi¾œ(öE¥åHDÈY/D¹ò-A{F_=$	L÷¢ïv20130312_00578_stKsb378@녊⢇)?GH½@€E›F=‡¡@ùá?øQìb¾"÷ÏE™S\DŽúDºr¸A_R=¾Ö°	L÷¢ïv20130312_00580_stKsb378@녊åö.p?G¨H@€EœJ\='L=*Lr?ï\)j¾ž¸REšï®Dȧ#D¹‡TA€ë=¢¥¡	L÷¢ïv20130317_00622_stKsb378@ë†+¥Ã=Ø?¸@€Eš
H=ý'h>jr@3×
d¾˜"uE˜¤¸D|JDºZA€l=ÈnÉ	L÷¢ïv20130317_00624_stKsb378@ë†+©…¢?«¯@€E™Ö)>*Î>ã4¹@&ffJ¾/E˜ì=DÈ~°D¹¤sA€¸=í¿S	L÷¢ïv20130327_00332_stKsb378@ë‡j	·å?sn@€E¢¤=£œ?£@ë…H¾…¡ËE fDoDºzA€4z=§_	L÷¢ïv20130327_00334_stKsb378@ë‡jO¼×?|ž@€E¡ßf=²/X?‰³@e¸Q¾†$ÝE µ\DȑËD¹–òAˆ I>x%	L÷¢ïv20130422_00169_stKsb378@늫Â)>?5Ґ@€E²8š=µÇ>«fp@c¾œ(öE²S\DƒuD¹×+Aƒ.l=喐	L÷¢ïv20130422_00171_stKsb378@늫Ås¬ö?2€@€E²9ö=ÔBÏ?Óÿ*@¸Rh¾²-E²€DÈl{D¹ÄRA't|=Êt•	L÷¢ïv20130617_00506_stKsb378@둢Ò¨H?)rø@€E‰Òá=•ãè?
iä@ÌÍb¾œ¬E‡rDL¬Dº}ôA'B^=ØǑ	L÷¢ïv20130617_00508_stKsb378@둢ÙVŸ?4-æ@€E‹R=œ:0>⽩@7
=j¾¢ÐåEŠ\Dȏ…D¹£mA":*> G	L÷¢ïv20130625_00732_stKsb378@뒧9;/¬?³>]@€EX+®>
@+?£Â?±ë…d¾£SøEW<¤DéDºáAƒ(°>ƒ¥ú	L÷¢ïv20130625_00734_stKsb378@뒧<^.?›Óœ@€EXX)=¦õ ?œ8£?¦ffh¾¶È´EWåìDÈT"D¹×dA'ð»>q×[	L÷¢ïv20130706_00261_stKsb378@ë"g¢5Ê?ߑ@€E¬ë¸="?ƒè@6ffS¾†$ÝE¬¿®DFDºdsA…(à>8'	L÷¢ïv20130706_00263_stKsb378@ë"k À?§£@€E­®=§ô>IýT@-p¤F¾™™šE¬?®DÈx1D¹¨RAƒÆ7>x`	L÷¢ïv20130724_00133_stKsb378@ë–@y(U4?iO@€Eš5R=©+?e6§?ìÌÍd¾ž5?E™Â¤D9HDºU'A"-Ž>Èc	L÷¢ïv20130724_00135_stKsb378@ë–@}L—?jɬ@€EšÂ=ŠL`@3/@i¾—PEš3®DÈ|)D¹Š°Aƒ¾>ì»	L÷¢ïv20130728_00662_stKsb378@ë–Ä×gJg?
½@€Ešî=¸£Ü>éÒ¹@0P¾ŽÙEš™3DhD¹ò=Aƒóu>æ	L÷¢ïv20130728_00664_stKsb378@ë–ÄÚȸì?yy@€Ešf=¯?-²¦@3×
P¾ß;EšDÈS¦D¹òA…ec> ³?	L÷¢ïv20130803_00701_stKsb378@뗄ÃÐ)N?¨B@€E'Â…=Íõe;Õӊ@Qìe¾—PE'&¤D+Dº-A"º–>\§	L÷¢ïv20130803_00703_stKsb378@뗄Æúû´?/š±@€E'®á=­Å@<¤?Ü@$záh¾¤Ý/E'ZöDÈ^˜Dº^A"¾—=åžW	L÷¢ïv20130818_00394_stKsb378@ë™b‡?k@€E•oá=àæm>‰'@7®d¾å`E–~DD‹D¹ìJA">R…	L÷¢ïv20130818_00396_stKsb378@ë™bcŽE>ûI@€E•®=¼Šì@*‹w@®X¾/E•ŠÍDÈTƒD¹ù7Aƒh7=Õµ¡	L÷¢ïv20130827_00198_stKsb378@뚀¾»ÇÂ?%·@€E¡¼
=¼NÄ?Ó$@8Qìe¾¤Ý/E¢Š¤D\D¹ó
A"Í>
·þ	L÷¢ïv20130827_00200_stKsb378@뚀ÂjÜ?#×@€E¡Ÿ)=°(8>}^@ffi¾²-E¡È=DÈZ-Dº)HA'_1=§Æ	L÷¢ïv20130827_00390_stKsb378@뚂aïÙÂ?(,@€E¡üÍ='f=ž_Ò@ e¾®—E¢Ÿ
DS3D¹ÿÇAƒRÿ=å)ø	L÷¢ïv20130827_00392_stKsb378@뚂eTÈÚ?Œá@€E¡ýq=¢ƒÔ<©‡@Dzáh¾¥ãTE¢ç×DÈ`JDº3A"'¡>h	L÷¢ïv20130828_00171_stKsb378@뚠´ÚGŠ?%+X@€E¼û=­?;°À@7®d¾˜"uE½—×D\‹D¹ÒA"$>
¢Ô	L÷¢ïv20130828_00173_stKsb378@뚠¸7º?°@€E½»q=ÿ¬à?•t@Mp¤i¾™™šE¾~fDÈV=D¹æFAƒÐU=õ×ó	L÷¢ïv20130830_00136_stKsb378@ëšàxƒNÔ?)É@€E™z>Áw?Ó¼{@333d¾Ÿ;dEšÖDM²D¹ÄƒA…O>&¬	L÷¢ïv20130830_00138_stKsb378@ëšà|ԁÍ?4ÆK@€E—$¸=Ôì?†×(@\)i¾'ñªE—öDÈUD¹è‹Aƒ‹Ù=ÔÃ	L÷¢ïv20130830_00424_stKsb378@ëšãÒÙ?3^@€E™Sq>°`>‰"@Aë…e¾záHEšAqD@´DºôA…ØÑ>IÃ	L÷¢ïv20130830_00426_stKsb378@ëšãH?0æ@€E™@®=?à€,@…h¾%E™÷ìDÈ]yDºA"±é>NN	L÷¢ïv20130921_00050_stKsb378@띠{³€?n²@€E…î=ŒýÈ?$ÕQ?÷
=c¾½p¤E†>ÍD2áD¹ášA"o>z½	L÷¢ïv20130921_00052_stKsb378@띠â›@?"Hæ@€E…¢>(Ý«?‰àF?õi¾²°!E†DÈcD¹í/A…(Û>WÊ<	L÷¢ïv20130923_00229_stKsb378@ëáðâ?<½c@€E¬ÍH=‡Tï?¸—@<ÌÍe¾¦éyE­´RDUãD¹þA…¢€>ò	L÷¢ïv20130923_00231_stKsb378@ëáYR,?1šv@€E¬¡
=Œd<Gw1@:=qh¾›"ÑE­¾DÈC–Dº
ºA…Û=>)Îf	L÷¢ïv20130924_00318_stKsb378@ëž»@]h?'lO@€EÂrö=ÆàÌ@ßÉ@%d¾‰7LEÄöDo®DºVAƒöD=ô¾	L÷¢ïv20130924_00320_stKsb378@ëžÃhÆ?ù@€EÃTR=òýN?,%@(õÃi¾ŒÌÍEŁ…DÈdBDºRA"½Ÿ>i'	L÷¢ïv20131006_00245_stKsb378@럁]þR×?;òK@€E¥Aá=œ…=Ò¨@…e¾"ýôE§PÍD€¤DºDA†-+>:Ž	L÷¢ïv20131006_00247_stKsb378@럁a¥âR?DGÆ@€E¥F®=˜€t@Ür@'
=h¾£×
E§Ÿ\DÈ_TDºA…äa=ý¦ð	L÷¢ïv20131007_00270_stKsb378@럡QUÓF?["-@€EÊJ==ÞÄÓ;ØÝq@e¾—PEËûDOßDº–A"·=ë{J	L÷¢ïv20131007_00272_stKsb378@럡T"ç†?d­Ü@€Eɹ®=Óª?¹n@%h¾"záEË'DÈ{×DºAƒ¾ˆ>Ùs	L÷¢ïv20131020_00097_stKsb378@ë¡@r(¬G?=â)@€E»h3=ªˆ?€Vñ@ e¾"záE½D°DºöA†zÆ>5	L÷¢ïv20131020_00099_stKsb378@ë¡@u?7#?>*;@€E»©¸=±Ð¼?´@áHi¾bNE½Û®DÈo…Dº
A†¾>û	L÷¢ïv20140422_00737_stKsb378@ë¸K¢Yܕ?»¢@€E"£>8p	L÷¢ïv20140520_00958_stKsb378@ë»ËY]CÓ?Gä+@€E‡·
=Ž/	L÷¢ïv20140520_00960_stKsb378@ë»Ë\ØÉ?Lqr@€E‡†á=Ÿ¯°	L÷¢ïv20140601_00593_stKsb378@ë½Dܹõ?ãÏ@€E±!Ã=ßr<	L÷¢ïv20140601_00595_stKsb378@ë½Dßç›?X×@€E²›
=å©	L÷¢ïv20140601_00641_stKsb378@ë½E:ûi?
KÜ@€E°³
=¸Ë\=ƒË@…¸d¾'JE­3\DŠÑD¹Ç;A‰K>™á	L÷¢ïv20140601_00643_stKsb378@ë½E>Ýa?
o»@€E±0q=˸Ê	L÷¢ïv20140605_00400_stKsb378@ë½ÁèhŸ&?Q–¤@€E¢ˆR=t@1	L÷¢ïv20140605_00402_stKsb378@ë½ÁëžSé?O¹@€E¡¤{=Åp$	L÷¢ïv20140802_00265_stKsb378@ëÅ˲ñY?pº@€E¡Þ)=ŸùÃ	L÷¢ïv20140802_00267_stKsb378@ëÅÏÙŸ?(•‰@€E¡oš="v(	L÷¢ïv20140802_00313_stKsb378@ëÅ5£p2?%:F@€E¢NÃ=¼Ó<At£@hQìd¾¢MÓE£aìD}ÓDºZA‰w/>x»ë	L÷¢ïv20140802_00315_stKsb378@ëÅ8íAŒ?;â5@€E¢¹
=˜± 	L÷¢ïv20140803_00049_stKsb378@ëÅ"c·¥H?úe@€Ex¤>h&?×çã@xQìc¾²-Ež,öD‰D¹·3AŠÎ‹>z	L÷¢ïv20140803_00051_stKsb378@ëÅ"hBúQ?%Î+@€EÖÃ>$à;ŽŠ@‹…h¾‹C–Ež&öDÈ^5DºšAŠ€À>fv_	L÷¢ïv20140803_00097_stKsb378@ëÅ"ù6?
EU@€E "\=×lé=LòŸ@hQìd¾OßE¡·…DP¤Dº5AŠóÝ>|¨v	L÷¢ïv20140803_00099_stKsb378@ëÅ"ü ¯¸?!O@€E k{=°}?â«÷@¸i¾bNE¡ƒÃDÈ`9DºßA‰Qõ>–!Ç	L÷¢ïv20140803_00289_stKsb378@ëÅ$"HfÌ?…^ç@€ESH=vP€	L÷¢ïv20140803_00291_stKsb378@ëÅ$—¤&e?'{@€E£=‰{ì	L÷¢ïv20140803_00337_stKsb378@ëÅ$ö,Çß?U¿–@€Ež"š=uð	L÷¢ïv20140803_00339_stKsb378@ëÅ$ùkç/?R2'@€Ež‰
="4É	L÷¢ïv20140803_00385_stKsb378@ëÅ%nåK?|¸@€E¨==šð	L÷¢ïv20140803_00387_stKsb378@ëÅ%qÿA?›^Œ@€E¨®='º`	L÷¢ïv20140803_00433_stKsb378@ëÅ%ÎI)?'ã#@€E¯ý¸=•:¸	L÷¢ïv20140803_00435_stKsb378@ëÅ%ÒŸ>?r\Ä@€E°c=˜	L÷¢ïv20140803_00481_stKsb378@ëÅ&*-ñ*?ªs®@€E´'=Âql	L÷¢ïv20140803_00483_stKsb378@ëÅ&-‹\?Õ@€E³O®=‡x	L÷¢ïv20140828_00442_stKsb378@ëÈC`ªÐ#?y¿;@€E‹€\=è#Â	L÷¢ïv20140828_00444_stKsb378@ëÈCd	$?NšÀ@€E‹	¸='Uœ	L÷¢ïv20140910_00272_stKsb378@ëÉáç¹
?Mð@€E•SR=°O"	L÷¢ïv20140910_00274_stKsb378@ëÉáëÖm5?%ek@€E"ú=ÁH	L÷¢ïv20140922_00146_stKsb378@ëËa?º?jp@€Eœ_{=¼‡å	L÷¢ïv20140922_00147_stKsb378@ëËa·­×?%y@€Eœ=£ç€	L÷¢ïv20150320_00403_stKsb378@ëáÌÆÃc?@Ã@€Eµ&×>l	L÷¢ïv20150320_00405_stKsb378@ëáÌÉNˆN?OXí@€E´kš=æþê	L÷¢ïv20150529_00445_stKsb378@ëê'è3Ì?@Ãý@€E¯Q
=—}Ø	L÷¢ïv20150529_00447_stKsb378@ëê'ë?D¸K@€E·pš=…î@	L÷¢ïv20150712_00977_stKsb378@ëð	<†
v?œþ_@€EÎf=²ÏH	L÷¢ïv20150712_00979_stKsb378@ëð	@J2~?'÷å@€Ežg=fEw	L÷¢ïv20150803_00277_stKsb378@ëòÆê² ý?PN¶@€E·P)= ^Ì	L÷¢ïv20150803_00279_stKsb378@ëòÆîW†¥?[Ê@€E¸L¸=	L÷¢ïv20150817_00779_stKsb378@ëô…èb—?†<l@€E†¼á=§í¸	L÷¢ïv20150817_00781_stKsb378@ëô…똄Ç?ŠbÇ@€E†­\=¢7€	L÷¢ïv20150826_00325_stKsb378@ëõ¢^'ûë?UIm@€Eš×
=œ=T	L÷¢ïv20150826_00327_stKsb378@ëõ¢a§4?Y»@€Eš¡×=€Ëü	L÷¢ïv20150827_00182_stKsb378@ëõÁ}Œ?A¡9@€E¸Ãf=˜;	L÷¢ïv20150827_00184_stKsb378@ëõÁ€µr?>Õ@€E¸ä=«Ó 	L÷¢ïv20160705_00832_stKsb378@ìç	u?£v@€EO=›žÀ	L÷¢ïv20160705_00834_stKsb378@ìç­Zl?Z+ö@€ENš=ò-Ä	L÷¢ïv20170420_00647_stKsb378@ìAÑìE?1̇@€Eû=ø0Ö	L÷¢ïv20170420_00649_stKsb378@ìAԊpÝ?3Q@€E©¤>¬Î

==> anc/pub_raw/L222_115_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:15
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="194">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:51">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  194 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:15' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             žçå7v20100809_00650_st  Ksb332@ëFµ-4?MûÙ@€Eˆ=ۅ¥@ÅXM@hõÃg¾‰º^
E'JDF]`DìþAp/ó=÷Š"                  ÀÀøÀÀ€Ap/ó?¾ñR€žçå7v20100809_00652_st  Ksb332@ëF¸½ÆÊ?K‰·@€E°=ç|>Ðð@%¸g¾ˆ´9
E'Z{DÜL¤D¨ÝAq=¯=Íe'                  ÀÀøÀÀ€Aq=¯?¹¬°@žçå7v20100813_00575_st  Ksb332@ëÅÀÚ5k?;²;@€E†³)=·ú"?±œÖ@#×
f¾"÷Ï
EˆkšDFtÝDø!AqSO=–Û                  ÀÀøÀÀ€AqSO?²Ûb`žçå7v20100813_00577_st  Ksb332@ëÅāå?@+\@€E‡¤ì=ïk@©ýû@g
=f¾–
E‰z¸DÜ]¢D¸Ao¯t=âz;                  ÀÀøÀÀ€Ao¯t?¼OG`žçå7v20110726_00493_st  Ksb332@ë;%I¿×q? Õ`@€E˜-Ã=ɬÐ@3o@$zág¾"zá
E›e
DAë–D›¢wAqW=¨áf                  ÀÀøÀÀ€AqW?µ,Àžçå7v20110726_00495_st  Ksb332@ë;%M"Ȃ?$€¤@€E˜k=ä^p<î'V@{g¾ˆ´9
E›ž¤DÚhD›nÉAq¬®=ž)Ê                  ÀÀøÀÀ€Aq¬®?³Å9@žçå7v20110804_00829_st  Ksb332@ë<F¼ìz<?E¯'@€E¶þ>2'>¦)Ë?Æfff¾Oß
E¸Ê¸DB2ÑD›q'Aq'V=<üÞ                  ÀÀøÀÀ€Aq'V?§Ÿ›Àžçå7v20110804_00831_st  Ksb332@ë<FÀ7Ñ?;.L@€E·Ãf>7‡@T*D@ef¾\)
EºÉHDÚ+–D›>%As-t=ç2ê                  ÀÀøÀÀ€As-t?¼æ]@žçå7v20110817_00498_st  Ksb332@ë=â5YcI?.¥e@€E–3Ã=ª@–‹Œ@5¸h¾²°!
E™eqDAû#D›™ãAn¸s=Î_à                  ÀÀøÀÀ€An¸s?¹Ëø`žçå7v20110817_00500_st  Ksb332@ë=â8ÿ`?;²Õ@€E–93=¯Ë@ô1ë@…¸g¾"ýô
EšúöDÚªD›h{ApƐ=̚ß                  ÀÀøÀÀ€ApƐ?¹"[àžçå7v20110823_00271_st  Ksb332@ë>¢ÞYçþ?MÂ@€E˜Ã×=´Ët                  ÀÀøÀÀ€Àøžçå7v20110823_00273_st  Ksb332@ë>¢áïnb?(´@€E™c¸=ÃÆ@
 «?î{g¾–
EœRDÚœD›q‰Aq~=Zâ                  ÀÀøÀÀ€Aq~?«B<@žçå7v20110901_00518_st  Ksb332@ë?ÂP0¤¹?ֆ@€E¼»>&°?
ˆ?@8õÃe¾"t¼
EÀ#®DIcøD—ô"AqåÔ=»x                  ÀÀøÀÀ€AqåÔ?·qïžçå7v20110901_00520_st  Ksb332@ë?ÂS¤Ýš?
B@€E½›Í=Ð_ò>Œv…@(öf¾å`
EÁ÷3DÝÀD—È1AsÅ=¦Xs                  ÀÀøÀÀ€AsÅ?´Ë`žçå7v20110914_00288_st  Ksb332@ëAae'_?lE¥@€E±ôÃ>$œ[                  ÀÀøÀÀ€Àøžçå7v20110914_00290_st  Ksb332@ëAam«å!?]µø@€E²&f>¬(³                  ÀÀøÀÀ€Àøžçå7v20110917_00395_st  Ksb332@ëAgF`?+ÃM@€Eƒï=ÔÕ_>µ/Ù@5f¾š¬
E‡DB"D›—mAqË8=žx$                  ÀÀøÀÀ€AqË8?³Ï€žçå7v20110917_00397_st  Ksb332@ëA"FM?.H§@€E"4)=ߪ>ºÉi@6fff¾Š=q
E‡‰šDÚ0D›^¨Ar³=ªëê                  ÀÀøÀÀ€Ar³?µ]}@žçå7v20111009_00421_st  Ksb332@ëDLŽ©Q?<º—@€EŸéá=Ñá>                  ÀÀøÀÀ€Àøžçå7v20111009_00423_st  Ksb332@ëDP[§ñ?G«â@€E )>ԁ?豫@"(öh¾–‡+
E£ÖÍDÙÿ¶D›f°At˜=èæ                  ÀÀøÀÀ€At˜?½Ïàžçå7v20111015_00130_st  Ksb332@ëE@Sµ?·›@€Eœ×q=ª–k                  ÀÀøÀÀ€Àøžçå7v20111015_00132_st  Ksb332@ëE@Vã;¤?½Z@€ER=ª¢                   ÀÀøÀÀ€Àøžçå7v20120316_00462_st  Ksb332@ëXjĀ£?´3@€E£'…=½•P?˜›Þ@záe¾›"Ñ
E©³ìDBYD›Y'Aqô=u2                  ÀÀøÀÀ€Aqô?®¦B žçå7v20120316_00464_st  Ksb332@ëXjæCÁ?"y@€E¢õ×=ß_À@2H@	™šf¾Ÿ;d
E§¿×DÚBúD›-²Aq±Ë=|                  ÀÀøÀÀ€Aq±Ë?¯òžçå7v20120318_00791_st  Ksb332@ëX«–¢ƒÎ?U÷@€E£¸)=Ð<Ñ@ºÕ©@‡
=e¾šŸ¾
EªDBÁD›‰ºAsÙ>€Ã                  ÀÀøÀÀ€AsÙ?ÀÐ`žçå7v20120318_00793_st  Ksb332@ëX«™ØÔB?°Ç@€E¤R=Ð~áAX@G@®f¾¥ãT
EªÓ\DÚ!/D›^FAsLü={òƒ                  ÀÀøÀÀ€AsLü?¯~P`žçå7v20120601_00573_st  Ksb332@ëb	ôÜ[
?#(@€E¨7{=Æ«øAö?Ýp¤f¾ŽÙ
E¬L{DIDjD˜wAr2¾=[±
                  ÀÀøÀÀ€Ar2¾?«v! žçå7v20120601_00575_st  Ksb332@ëb	øÌT­?"=@€E¨´¸=â[–>òϪ@?\)f¾—
=
E¬Ç…DݺáD—óLAr[;=ÇÒt                  ÀÀøÀÀ€Ar[;?¸úN€žçå7v20120606_00548_st  Ksb332@ëb§
87Õ?>#@€E‹Ýö=Œè˜Acx@ e¾¥`B
EÂ)DI[dD˜1'Ao7Õ>è                  ÀÀøÀÀ€Ao7Õ?Á žçå7v20120606_00550_st  Ksb332@ëb§4€æ?0à@€EŒf
=ª}@,¡·@+…f¾²-
EþDÝ®FD˜Ao~"=˜Ã                  ÀÀøÀÀ€Ao~"?³˜`žçå7v20120610_00776_st  Ksb332@ëc)¶ò€?ç¡@€E…Æ®>¸º=—ß?õf¾\)
EŠ}®DIhÕD˜`Aq©ï=aŽ¢                  ÀÀøÀÀ€Aq©ï?¬1Ô@žçå7v20120610_00778_st  Ksb332@ëc)º²É@?ñ"@€E†o=ê"?%äd@{f¾‹Æ¨
EŠ¼DÝÁºD—ùÃAr†H='¶                  ÀÀøÀÀ€Ar†H?²!vÀžçå7v20120614_00459_st  Ksb332@ëc¥wÙ?ø?!º@€EŽèì>öæ;Üê™?ù™šf¾""
E'XáDILD—×As"š=±'÷                  ÀÀøÀÀ€As"š?¶$þàžçå7v20120614_00461_st  Ksb332@ëc¥{µB—?d@€Eì>
	"?ëô@ £×f¾•
EšDÝì¬D—±ªAr,R=­A—                  ÀÀøÀÀ€Ar,R?µ¨2àžçå7v20120616_00442_st  Ksb332@ëcå›9+ñ?"æ@€E‡¾==ö9]@q­?ÚáHf¾"÷Ï
E‹AqDID˜>ÁArdl=CQU                  ÀÀøÀÀ€Ardl?¨j* žçå7v20120616_00444_st  Ksb332@ëcåŸqº­?*S¼@€E‡=槦@'ÿŸ@f¾ˆ´9
EŠÊDݘÕD˜ÇArtY=*›                  ÀÀøÀÀ€ArtY?²S`žçå7v20120617_00586_st  Ksb332@ëd*֍–?<3?@€Ek2=¸Ì@Š@ƒ×
f¾™‡
EuÁHDI~%D—ÖVAs?©>t†                  ÀÀøÀÀ€As?©?À®Àžçå7v20120617_00588_st  Ksb332@ëd.ÈDÓ?<…(@€EkNÍ='þBÇ@´záf¾¤Ý/
EtñHDÝîD—²^                  ÀÀøÀÀ€Àøžçå7v20120704_00178_st  Ksb332@ëfçxb?AíY@€E¨àÍ=§J!@£Z @n¸Re¾£Sø
E­~ÍDIÞ%D—ÅôAo)â=Þ3Š                  ÀÀøÀÀ€Ao)â?»Æq@žçå7v20120704_00180_st  Ksb332@ëfêkžŠ?Du@€E§K3=Ÿ²                  ÀÀøÀÀ€Àøžçå7v20120705_01061_st  Ksb332@ëfFù\óK?0…*@€E\³š=ˉ A¨~ª@Š\f¾¯²
Ef
DI"ÑD˜RÉAlz·=äþ=                  ÀÀøÀÀ€Alz·?¼ŸÇ žçå7v20120705_01063_st  Ksb332@ëfFüšûn?+Ðé@€Ea+®=¢¿A'›Ò@£×e¾­'h
EmÊfDݝ‰D˜.VAnB>‰›                  ÀÀøÀÀ€AnB?À13`žçå7v20120713_00795_st  Ksb332@ëgFwdx?Q¦@€E¸='?¤                  ÀÀøÀÀ€Àøžçå7v20120713_00797_st  Ksb332@ëgFz¥ˆ:?LIM@€E€š¸=Ž ?y@:áHf¾'ë…
EƒB{DÝÂD—θAoîX=À˜5                  ÀÀøÀÀ€AoîX?¸ žçå7v20120714_00721_st  Ksb332@ëgd«ùB¢?Zå˜@€E‹Ì='-H                  ÀÀøÀÀ€Àøžçå7v20120714_00723_st  Ksb332@ëgd¯H¨?cÛ@€EŠ¦>+ú'                  ÀÀøÀÀ€Àøžçå7v20120719_00363_st  Ksb332@ëh†ìXX?©ó)@€E£Ëq='#ý                  ÀÀøÀÀ€Àøžçå7v20120719_00365_st  Ksb332@ëhŠB
Â?˜D1@€E¤'f=›fÈ                  ÀÀøÀÀ€Àøžçå7v20120720_00405_st  Ksb332@ëh%ý¡K??&n@€Eƒ—q=Ê@«?ÒYJ@áHf¾'ñª
E‰&¸DIHåD˜
HAqe¤=†Á                  ÀÀøÀÀ€Aqe¤?°Âø žçå7v20120720_00407_st  Ksb332@ëh&îlÛ?0¤@€E"J®=ÆÅô@°D@ë…f¾"zá
E‡°fDݽÛD—ÜAoW=RÃß                  ÀÀøÀÀ€AoW?ªX{àžçå7v20120721_00315_st  Ksb332@ëhD¢d3[?9'W@€EŸàÃ=ê#'@>ë{@HQìe¾¢Ðå
E¤'öDIIXD—ý/Ao¼7=Öôs                  ÀÀøÀÀ€Ao¼7?ºÞŽ`žçå7v20120721_00317_st  Ksb332@ëhD¥×e,?YÔÀ@€E ñ®>vq                  ÀÀøÀÀ€Àøžçå7v20120722_00225_st  Ksb332@ëh_NÖ?{¡@€E²tR=ó»i                  ÀÀøÀÀ€Àøžçå7v20120722_00227_st  Ksb332@ëh_Q)Rà?i
À@€Eµá="á`@&\n@¨õÃf¾Å¸
E´ñšDÝñ'D—t{                  ÀÀøÀÀ€Àøžçå7v20120731_00773_st  Ksb332@ëi…›÷Ã?E+»@€EWÎR="lÀ=½+@G®f¾ž¸R
E^¦=DIdœD˜îAp*=R+                  ÀÀøÀÀ€Ap*?ªB…`žçå7v20120731_00775_st  Ksb332@ëi…àuv?BÇ£@€EZ5
=Ž=ô                  ÀÀøÀÀ€Àøžçå7v20120801_00167_st  Ksb332@ëi ¡yý?7@€Epíq=ÙüE>C'£@ŠáHf¾'hs
EyñqDI¡ºD—ͺAsâ?>1                  ÀÀøÀÀ€Asâ??Àf0 žçå7v20120801_00169_st  Ksb332@ëi ¤ß2€?i>@€ErG=Ú?…9˜@Œzáf¾˜b
Ew³3DÝñ7D—ÓAqQY=úàö                  ÀÀøÀÀ€AqQY?¿\Àžçå7v20120804_00579_st  Ksb332@ëjˆ×?…êë@€E…?H=Ã\                  ÀÀøÀÀ€Àøžçå7v20120804_00581_st  Ksb332@ëj‹8Íý?ˆ]á@€E†QÍ=½&                  ÀÀøÀÀ€Àøžçå7v20120808_00125_st  Ksb332@ëj' -'?)@€E—õ¤=Ñãä?Æ)@4záf¾\)
Eœ˜RDIT‹D˜ÇArS=¨LJ                  ÀÀøÀÀ€ArS?µ	‰@žçå7v20120808_00127_st  Ksb332@ëj'£clŒ?p@€E™)=¸w|                  ÀÀøÀÀ€Àøžçå7v20120814_00051_st  Ksb332@ëk?PoÏ?>¦¼@€Ež_)=ÉxAß@«…f¾¡G®
E£=DI½ÃD—´                  ÀÀøÀÀ€Àøžçå7v20120814_00053_st  Ksb332@ëk?Sk?>ݍ@€EŸ›…=Պü                  ÀÀøÀÀ€Àøžçå7v20120817_00466_st  Ksb332@ëk¤Eå|ò?œ	õ@€EYӚ=Š8T                  ÀÀøÀÀ€Àøžçå7v20120817_00468_st  Ksb332@ëk¤IU—?¹ïÒ@€E\:Í=§K|                  ÀÀøÀÀ€Àøžçå7v20120828_00573_st  Ksb332@ëmDÈÑ?ŠS@€E²'×=­rô                  ÀÀøÀÀ€Àøžçå7v20120828_00575_st  Ksb332@ëmGï¥?vÿ@€E³Q=ö:j                  ÀÀøÀÀ€Àøžçå7v20120829_00404_st  Ksb332@ëm#;§ú?hv@€E®zÍ>ÙÕ=º‹?ôzág¾"t¼
E°é3DIt9D˜	Asü6=wÁ                  ÀÀøÀÀ€Asü6?®ø"àžçå7v20120829_00406_st  Ksb332@ëm#>Üw?0—Ü@€E®a…>4Á@íß@_\)f¾‰º^
E±¡
DÝ˞D—Û+Aqì=¡0W                  ÀÀøÀÀ€Aqì?´&
àžçå7v20120911_00306_st  Ksb332@ënÁÉ»Ö?~¬@€E§ù=Úîw?lLÏ?Ü(öf¾šŸ¾
E¬Ï3DIašD—þÉAs7b=l6                  ÀÀøÀÀ€As7b?­'ÆÀžçå7v20120911_00308_st  Ksb332@ënÁÍdŒÇ?ö	@€E¨oš=å]?{@<(ög¾¨õÃ
E­ÌfDÝдD—·Asµ'="sá                  ÀÀøÀÀ€Asµ'?²Ž| žçå7v20120912_00051_st  Ksb332@ënߑڮ?Ó@€E½Of=Æ4µ@4@9™šf¾ž5?
EܤDIT¼D—é/AsAê=©ß.                  ÀÀøÀÀ€AsAê?µ;åÀžçå7v20120912_00053_st  Ksb332@ënߕª±Å??ù@€E½¦…=Ánl?e+¹@Mp¤f¾Ÿ;d
EÁ÷DÝà¼D—­qAqˌ=Èu™                  ÀÀøÀÀ€Aqˌ?¹³ žçå7v20120924_00044_st  Ksb332@ëp_ÛZcú?/»
@€E"-¤=µv@5ÁÔ@¸Re¾"ýô
E—¾fDIw+D—ø1ArVy=wzJ                  ÀÀøÀÀ€ArVy?®ïI@žçå7v20120924_00046_st  Ksb332@ëp_ÞÀ¶?)N{@€E"S¤=³‹D                  ÀÀøÀÀ€Àøžçå7v20120925_00023_st  Ksb332@ëptËÉÃ?¢_@€EÈ-
=Ýãá? -œ@33f¾ß;
EÌíÃDImqD—ø1ArIª=ˆF(                  ÀÀøÀÀ€ArIª?±Åžçå7v20120925_00025_st  Ksb332@ëpx)ý?6Î@€EÈå\=ä^\>)@%f¾•
Eͳ
DÝÐD—ÀåAsšd=À Ò                  ÀÀøÀÀ€Asšd?¸@žçå7v20120926_00287_st  Ksb332@ëp¡Ú|ˆg?1Á!@€E´òf=§Úp?eQ?÷
=e¾—P
E¹)DI´D—ú¸Ar«¤=Q1                  ÀÀøÀÀ€Ar«¤?ª&!àžçå7v20120926_00289_st  Ksb332@ëp¡Ý¹÷?D Á@€Eµ@Í=µP€?ïC9@b\g¾œ¬
E¸«×DÝÖD—ËAqdÏ=›âè                  ÀÀøÀÀ€AqdÏ?³|]žçå7v20121012_00146_st  Ksb332@ër `~uQ?©½§@€E¬…=±N0                  ÀÀøÀÀ€Àøžçå7v20121012_00148_st  Ksb332@ër c¿íì?™­@€E¬ÕH=¶T\                  ÀÀøÀÀ€Àøžçå7v20130318_00495_st  Ksb332@ë†JÛMÀ?-¿q@€E{Ž=¡>t                  ÀÀøÀÀ€Àøžçå7v20130318_00497_st  Ksb332@ë†JÞJ®O?9O&@€E|م=ÝI½                  ÀÀøÀÀ€Àøžçå7v20130323_01138_st  Ksb332@ë†ëV4)¨?l @€E—¿{=ۃÂ@1'@33f¾"t¼
EŽDJ1D—"´As‹8=‹Û"                  ÀÀøÀÀ€As‹8?±{r€žçå7v20130323_01140_st  Ksb332@ë†ëY«ó8?5l@€E—&š=ìM?¿S@9™šd¾'n˜
EœñDÞºD—: Ar¡ª=¸                  ÀÀøÀÀ€Ar¡ª?·Òžçå7v20130324_01315_st  Ksb332@ë‡‹÷º·?dÜ©@€E'Ò®=͛å@ô£:@L(ög¾–
E•\DIÊND—¡šAnfû=Äð°                  ÀÀøÀÀ€Anfû?¸žžçå7v20130324_01317_st  Ksb332@ë‡{p?hÉ]@€E'±\=Ú*˜Aw£Ø@™ë…d¾œ(ö
E•<áDÞD—]ºAmԉ>‹                  ÀÀøÀÀ€Amԉ?Ãáñ`žçå7v20130325_00953_st  Ksb332@ë‡*Ïx-Ž?¨@€E£þ{=ëË@œ§‹@<(ög¾/
E¨ÍDIáìD—"åAtÍÊ=°ô?                  ÀÀøÀÀ€AtÍÊ?¶‡àžçå7v20130325_00955_st  Ksb332@ë‡*Ԉ®?3;º@€E£¥Ã=ËÅmB>oø@"ÌÍe¾'ñª
E§_\DÞôD—P                  ÀÀøÀÀ€Àøžçå7v20130326_00524_st  Ksb332@ë‡IÇff;?
¤@€Eªhš>mX:†3ì@ŒÌÍf¾Ÿ¾w
E°¦DIÿßD—s®Aq°=ðKÄ                  ÀÀøÀÀ€Aq°?¾	x€žçå7v20130326_00526_st  Ksb332@ë‡IÌtwÌ?KÞ@€Eª˜¤=Ύ^?-N+@)™še¾²-
E¯>¤DÞ##D—F‡Ap£¢="²Â                  ÀÀøÀÀ€Ap£¢?²–X@žçå7v20130625_00830_st  Ksb332@뒧÷Ñù?"g|@€Eb¶)=›¶û                  ÀÀøÀÀ€Àøžçå7v20130625_00832_st  Ksb332@뒧ûÁ?'@€Ebñš={¸                  ÀÀøÀÀ€Àøžçå7v20130702_00262_st  Ksb332@듂/Ü×\?Ä?@€E˜æH=è °@|Ñ
?Ôzáh¾å`
Eœ/DIûøD—–òAfI="Ï                  ÀÀøÀÀ€AfI?¢ryàžçå7v20130702_00264_st  Ksb332@듂37TÖ?Mò@€E™e×=ñ–'?¨@â@ë…f¾š¬
E"¸DÞ"ÉD—\¤Af'Ý=SýÍ                  ÀÀøÀÀ€Af'Ý?ª¹ žçå7v20130703_00216_st  Ksb332@듡ak?N'@€EƒÍ=²?Ž±<@
=qh¾¥ãT
EˆQ
DIðÕD—‡}AeUp='pF                  ÀÀøÀÀ€AeUp?¤îÀžçå7v20130703_00218_st  Ksb332@듡dŽZ ?@€Eƒ/×=À+?¬(?ü(öe¾©ûç
E‡yqDÞ¼D—QÛAe,=«ø                  ÀÀøÀÀ€Ae,?¢Õžçå7v20130703_00408_st  Ksb332@듢íÚs©?5ª4@€Eƒ¼…=Âqð>ݐŽ@4zág¾ž5?
Eˆ>¤DIÎD—§çAdÛÓ='Ž×                  ÀÀøÀÀ€AdÛÓ?°QÚàžçå7v20130703_00410_st  Ksb332@듢ñ.Eä?-Ô@€E"¾Í= kì                  ÀÀøÀÀ€Àøžçå7v20130703_00744_st  Ksb332@듥Ԧ?Å?+õ"@€Epq=Ÿ­4>@£×f¾Ÿ¾w
Eyð)DI€ÅD—ÜBAd÷=2üÕ                  ÀÀøÀÀ€Ad÷?¦_š žçå7v20130703_00746_st  Ksb332@듥Øô¯?·¾@€Eqûš=¬Õ"                  ÀÀøÀÀ€Àøžçå7v20130705_00200_st  Ksb332@ë"àY^°å?–¼c@€EŽ'Í=¸Ð                  ÀÀøÀÀ€Àøžçå7v20130705_00202_st  Ksb332@ë"àilë'?	@€EŒØR=Úxl@%—<@–{d¾­'h
EáDÞ¢D—BúA^èŒ=Ô«                  ÀÀøÀÀ€A^èŒ?º`žçå7v20130705_00440_st  Ksb332@ë"âQA[j?JŠ-@€E³3=¡èA	Qf@[…g¾³¶F
E"'RDJÅD—Ÿ
Abx<=Ž'ç                  ÀÀøÀÀ€Abx<?±Ð\àžçå7v20130705_00442_st  Ksb332@ë"âTÁƒ?IÙ³@€E€.ì=‹Í"?cR0?ýp¤d¾¢Ðå
E'^{DÞ-D—gLAbQ™=ð*                  ÀÀøÀÀ€AbQ™?¡þ@žçå7v20130705_00776_st  Ksb332@ë"åG™fï?~Ç@€Ehç3=Š\A—}á@Ÿ
=e¾ºáH
EoDI…qD—ìîA\…=Üàú                  ÀÀøÀÀ€A\…?»œ@žçå7v20130705_00778_st  Ksb332@ë"åK-
$?W@€Ehú¤=À´¼?'p£@
=g¾­V
Eo…DÝÔÕD—ÞéAaPý=@õR                  ÀÀøÀÀ€AaPý?¨ª@žçå7v20130705_01048_st  Ksb332@ë"èMÛ»'?¢ç@€E'À{=Ö¥"                  ÀÀøÀÀ€Àøžçå7v20130705_01050_st  Ksb332@ë"èQ:š±?ŸO0@€Eƒ‹)=à'õ                  ÀÀøÀÀ€Àøžçå7v20130706_00455_st  Ksb332@ë"M	ó?-‰¢@€EŸp×=Ö\p>(»¸?ü(öh¾›¥ã
E£…DIÚD—Ÿ®Ac'Ÿ=äZ                  ÀÀøÀÀ€Ac'Ÿ? |‹@žçå7v20130706_00457_st  Ksb332@ë"PŒDœ?)¦@€EŸr…=ë­ý?Y\J?þ¸Re¾›"Ñ
E£DÞ¤D—tAcøn=2Œ                   ÀÀøÀÀ€Acøn?¦Q"žçå7v20130706_00647_st  Ksb332@ë"@
kù?7Ä@€E=¦¶€@µ
¥Af¾ž¸R
E")DI½`D—Éq                  ÀÀøÀÀ€Àøžçå7v20130706_00649_st  Ksb332@ë"Cu:•?"<"@€Eà…=Ú	u>ÿo@
=f¾¥`B
E•®DÞD—‹®AcŸW=#
A                  ÀÀøÀÀ€AcŸW?¤a¨ žçå7v20130711_00259_st  Ksb332@딡–CÙt?–r@€E ä…=Ϛ×?Ðf?§®g¾‰º^
E¤;qDI×}D—•7A_ª€<ÑÍv20130711_00259_stAV›¦<ÌÌÍ?É`±™ï?€A_ª€?š#9 žçå7v20130711_00261_st  Ksb332@딡™´—!?²Á@€E æf=ÚÁô>†òÀ@
=e¾Oß
E¥)DÞ‹D—]hA_áD=' v20130711_00261_stAUãT<ÌÌÍ?ÎÞ5A¢`?€A_áD?¢òTžçå7v20130713_00351_st  Ksb332@ë"áœxæ?ôž@€E–}Ã=ÚP¡?}–?Ôzáh¾ž¸R
Eœ‰
DIïLD—'=A]É<ÒQQv20130713_00351_stAT‹D<´9X?Ñ&vÏóËÆ?€A]É?šJ* žçå7v20130713_00353_st  Ksb332@ë"៬s?!i´@€E•È…=ø3¹?"sÜ?˅g¾ŒIº
E˜ç
DÞPD—f‡A\¶<çšL                  ÀÀøÀÀ€A\¶?œóI€žçå7v20130724_00711_st  Ksb332@ë–FR6Þä?58@€E‹ì=›'H?/qž?¹™še¾±&é
E'®)DILD—õ7A?]â<BeÙv20130724_00711_stA< Å<#×
?ÂzA^dX%?€A?]â?ˆL» žçå7v20130724_00713_st  Ksb332@ë–FU‹rd?=#Æ@€E‹…=íU+>¤'?ÈõÃf¾²-
E"óÃDÝäD—ÆoA?¤t<pÜv20130724_00713_stA<Z<#×
?ɼ=ʔ?€A?¤t?Žû€žçå7v20130727_00052_st  Ksb332@떟·í?)gº@€EÀš=Ã}\ApÇ©@Ö¸Rf¾ž¸R
EÏþDIêD—}v20130727_00052_stA!…<#×
?Ï®íÞö~ÁA!…?Оçå7v20130727_00054_st  Ksb332@떟»£?'ø÷@€EÀÞ{=Ú£OB,M&A8záe¾¬1
E֚DÞ=D—Oßv20130727_00054_stA#;d<#×
?Ŷ½¼³+ûÁA#;d?Оçå7v20130803_00391_st  Ksb332@뗂·A?c7ë@€E•˜=°UÜ                  ÀÀøÀÀ€Àøžçå7v20130803_00393_st  Ksb332@뗂b&;?Qî@€E–q=›nè=ýÛÊ?±ë…f¾¥`B
E˜×\DÞ,D—7çASDj<¶Ñ:v20130803_00393_stAO<"t¼?ÕT&KãS?€ASDj?–Ú'@žçå7v20130826_00056_st  Ksb332@ëš_Êwp?;Y‹@€E"ÏÃ=Ééõ?™M¬@Mp¤g¾˜b
E˜üDIý²D—ƒ–Ai¦®=™                  ÀÀøÀÀ€Ai¦®?³ Àžçå7v20130826_00058_st  Ksb332@ëš_ÍÇÔ@?;PØ@€E"î\=Ãôä                  ÀÀøÀÀ€Àøžçå7v20130921_00148_st  Ksb332@띠ÔgeÀ?2@€E…+=Yòo>ø¸@\f¾å`
Eˆ0ÍDI‡\D—Ú Am3	=‡ûà                  ÀÀøÀÀ€Am3	?°ÿx`žçå7v20130921_00150_st  Ksb332@띠׹•8?bÞn@€E‡)Ã>,œ                  ÀÀøÀÀ€Àøžçå7v20130922_00316_st  Ksb332@ëÂÜñ½È?Š¹@€E–•)>_ò                  ÀÀøÀÀ€Àøžçå7v20130922_00318_st  Ksb332@ëÂà>ÿš?t´@€E—>±                  ÀÀøÀÀ€Àøžçå7v20131003_00130_st  Ksb332@ëŸ ¿½Z>?)'Ÿ@€EŽ@R=ÞªË;­Îˆ?ýp¤e¾™‡
E"TRDI¡‰D—üApâ=`'!                  ÀÀøÀÀ€Apâ?¬D žçå7v20131003_00132_st  Ksb332@ëŸ ÂÒȏ?)H¼@€EŽ¢>Ä>ј§?î{g¾‹Æ¨
E'D{DÝ×D—Ã#AqªC=u`Æ                  ÀÀøÀÀ€AqªC?®¬Àžçå7v20140320_00731_st  Ksb332@ë´,«Žß+?'&Î@€E®w>¹â                  ÀÀøÀÀ€Àøžçå7v20140320_00733_st  Ksb332@ë´,¯}<?&ȸ@€E­å=½x?ÔS@S33g¾›"Ñ
E³"fDÙÂVD'döAqs"=ÅZ»                  ÀÀøÀÀ€Aqs"?¸«W`žçå7v20140803_00531_st  Ksb332@ëÅ&™PÎÐ?—†³@€E¸xš=·n|                  ÀÀøÀÀ€Àøžçå7v20140803_00533_st  Ksb332@ëÅ&œsί?Ÿ @€E·åÃ=Àø                  ÀÀøÀÀ€Àøžçå7v20140803_00579_st  Ksb332@ëÅ'
å?Š¥@€E¾2\=‡"                  ÀÀøÀÀ€Àøžçå7v20140803_00581_st  Ksb332@ëÅ'3f	?"­t@€E½â
=Õ2a                  ÀÀøÀÀ€Àøžçå7v20140804_00250_st  Ksb332@ëÅAr˜Mê?]þ»@€E 'H>_o                  ÀÀøÀÀ€Àøžçå7v20140804_00252_st  Ksb332@ëÅA"uÖ?N}@€E Óš=Îm²A‰"@¬zág¾˜b
E¤®=DÝü‹D—†¨                  ÀÀøÀÀ€Àøžçå7v20140804_00298_st  Ksb332@ëÅAë	(H?r¼ô@€E¤
=–ú?\©þ@Š\g¾–‡+
E¥bDJ_;D—¬AmÅè>Eä¨                  ÀÀøÀÀ€AmÅè?ȼ•žçå7v20140804_00300_st  Ksb332@ëÅAîÐwý?fð@€E¢f>AgAÿ'@Ÿ®f¾š¬
E£­HDÞ:¸D—RAp9C>Rß                  ÀÀøÀÀ€Ap9C?ÊP;àžçå7v20140804_00346_st  Ksb332@ëÅBfˆu/?F«@€E¡ú{=¶+€@Ž§Ü@"zág¾ª~ú
E¦jDJ$9D—³ÏAnœ:=²'¸                  ÀÀøÀÀ€Anœ:?¶RWžçå7v20140804_00348_st  Ksb332@ëÅBj-E^?V6{@€E¢‰q=ÿ+S                  ÀÀøÀÀ€Àøžçå7v20140804_00586_st  Ksb332@ëÅD–‰Y[?±ù@€EšJ=ÝhÍ>ýøN@5¸e¾—P
E =DI¢D—èJAr¢|=°"Ô                  ÀÀøÀÀ€Ar¢|?¶š€žçå7v20140804_00588_st  Ksb332@ëÅD™ÙÀ{?"¼$@€Eš•f=Ïû?sî>@.¸Rg¾²-
E BDÝ۞D—½ªAp-?="hs                  ÀÀøÀÀ€Ap-??²`žçå7v20140816_00629_st  Ksb332@ëÆÄyéº?(rÐ@€E§Û==ß1î?/Ó	@\e¾Oß
E¬mHDI²D˜dAqµ+=–j                  ÀÀøÀÀ€Aqµ+?²ÍB@žçå7v20140816_00631_st  Ksb332@ëÆÄ|=ÎB?-í@€E¨Š>"i?fÕÂ@c33f¾Š=q
E­bÍDÝëøD—åËAsª&>Zá                  ÀÀøÀÀ€Asª&?Á‹\ žçå7v20140827_00444_st  Ksb332@ëÈ$PÝ£4?‹%'@€E–ï×>VÕ                  ÀÀøÀÀ€Àøžçå7v20140827_00446_st  Ksb332@ëÈ$T|ÿ?…Õ@€E–æ=ÃJ8                  ÀÀøÀÀ€Àøžçå7v20150331_00753_st  Ksb332@ëã(°/]?`û@€E°B=ô*@2Ÿ´@¸Rf¾ž5?
EµeqDIøBD—¢FApù™=…WU                  ÀÀøÀÀ€Apù™?°ªê žçå7v20150331_00755_st  Ksb332@ëã(UÛª?@€E°•)=ÏïV?îF$@Dzág¾•
E´ÆDÞUPD—ÄÝAníj=²¤@                  ÀÀøÀÀ€Aníj?¶Tˆžçå7v20150722_00099_st  Ksb332@ëñ@Ý÷'?®7
@€E•õ)=£                  ÀÀøÀÀ€Àøžçå7v20150722_00101_st  Ksb332@ëñ@á(Éù?¢Æy@€E–=¿	Ä                  ÀÀøÀÀ€Àøžçå7v20150722_00351_st  Ksb332@ëñC"Ÿa…?Ôr@€EŠÎ¤=—S9                  ÀÀøÀÀ€Àøžçå7v20150722_00353_st  Ksb332@ëñCˆ+ã^?~kø@€EŠž=kr‡                  ÀÀøÀÀ€Àøžçå7v20150723_00099_st  Ksb332@ëñ_É}'R?{/@€Ef=ÌYŽ@m8ý@333g¾Oß
E¡ {DI¢ÑD—´)Aq=»©P                  ÀÀøÀÀ€Aq?·u*žçå7v20150723_00101_st  Ksb332@ëñ_̵OÙ?e@€Eœó{=ÏÕÅ@n©|@Pg¾'ë…
E¡|DÝ×}D—m‰Aqő=¸''                  ÀÀøÀÀ€Aqő?·2@žçå7v20150812_00448_st  Ksb332@ëóâ›0­?¤ïj@€E^˜)=æç                  ÀÀøÀÀ€Àøžçå7v20150812_00450_st  Ksb332@ëóâž.h?¥Ÿš@€E]òá=Áà                  ÀÀøÀÀ€Àøžçå7v20150816_00256_st  Ksb332@ëôaL°,ƒ?bÓ¨@€Es³®=ãhê                  ÀÀøÀÀ€Àøžçå7v20150816_00258_st  Ksb332@ëôaOùrG?`d÷@€Evrö>B                  ÀÀøÀÀ€Àøžçå7v20150917_00099_st  Ksb332@ëø`=[€.?>e@€E¡¸=Í…?ŒLø?Ï\)d¾ˆ´9
E¦¬RDIÈsD—ùÓAsQ3=G5                  ÀÀøÀÀ€AsQ3?¨àF žçå7v20150917_00101_st  Ksb332@ëø`@g´?Z¤@€E¡Ä3=ÿÝÄ>SI[@7®f¾%
E¦ŽDÝÛD—ÃAs‰=ÖÄ                  ÀÀøÀÀ€As‰?ºÂ8€žçå7v20160718_00939_st  Ksb332@숢Ž¶?7¥Þ@€E›œf=ÅÅÜ                  ÀÀøÀÀ€Àøžçå7v20160718_00941_st  Ksb332@ìˆÏ›?=¥@€E›ÀÍ=±ÂÐ?Ŷ?èõÃf¾‡®
E¢k®DÞC\D—OßArі=Š–â                  ÀÀøÀÀ€Arі?±RÜ@žçå7v20160719_00395_st  Ksb332@ì¢Íâ¶ï?%A±@€EŽsÃ>+(…@;—á?èõÃe¾ŒIº
E'ÐDI¾%D—ÕüAs°P=AN                  ÀÀøÀÀ€As°P?¨)ÃÀžçå7v20160719_00397_st  Ksb332@ì¢Ö'Ç"? ¶\@€EŽr==þrÚ>È~+?î{f¾Oß
E'3DÞ6¨D—ØjAsU=ƒnO                  ÀÀøÀÀ€AsU?°mÉàžçå7v20170623_00759_st  Ksb332@ìI­od?•Çs@€Eœ=ºF¼                  ÀÀøÀÀ€Àøžçå7v20170623_00761_st  Ksb332@ìI'·J/?ƒ^Ö@€Eœ`š=yôh                  ÀÀøÀÀ€Àøžçå7v20170629_00438_st  Ksb332@ìIÁæ2Žó?àØ@€E¢é®=â%ª?ú¯@£×f¾†§ð
E§ŒDIû–D˜YyAqàM=†Ìç                  ÀÀøÀÀ€AqàM?°Ùœàžçå7v20170629_00440_st  Ksb332@ìIÁèÏ©?¡™@€E£Ï)>zÙAxÞ@N¸Rf¾˜b
E¨©ÃDÝëçD˜1‰ApDˆ=ÃD²                  ÀÀøÀÀ€ApDˆ?¸h–@žçå7v20180326_00853_st  Ksb332@ìk‹Œnù2?Ä0@€E°ÍÍ>,æ·>†Ø€@ÌÍf¾ŒIº
Eµp=DJ
-D˜]'As†Û=œË"                  ÀÀøÀÀ€As†Û?³™r`žçå7v20180326_00855_st  Ksb332@ìk‹iåw?"c@€E±ì>L=A3ž@™šf¾†§ð
E´úDÝìîD˜%ÛAsªn>‡@                  ÀÀøÀÀ€Asªn?°èžçå7v20180524_01059_st  Ksb332@ìrè‹úʌ?=¾@€E¯.¤=¥ @ÑóE@‡
=f¾‡+
E´¡HDIÏÏD˜ZVAss>+Ž                  ÀÀøÀÀ€Ass?ÅcÑÀžçå7v20180524_01061_st  Ksb332@ìrèGÇ?8N @€E®Ðf=¿ÌØ                  ÀÀøÀÀ€Àøžçå7v20180525_00789_st  Ksb332@ìséû?'â*@€EªÈÍ=sh                  ÀÀøÀÀ€Àøžçå7v20180525_00791_st  Ksb332@ìsÿ1#?_}@€E«Ì®=¡ü"                  ÀÀøÀÀ€Àøžçå7v20180804_00687_st  Ksb332@ì{åD÷Ü?UOE@€E'`=´8@ªü@fffe¾™™š
E"ð)DIÞÉD—ê¨AmTR=Ћ[                  ÀÀøÀÀ€AmTR?ºk`žçå7v20180804_00689_st  Ksb332@ì{åH˜'?I°R@€E'˜…=ïô?C@.{g¾œ(ö
E"̏DÝïßD—»#AoG
=³L‹                  ÀÀøÀÀ€AoG
?¶i'`žçå7v20180812_00291_st  Ksb332@ì|àÛ-¨…?yrÀ@€Eœ&R>&ó                  ÀÀøÀÀ€Àøžçå7v20180812_00293_st  Ksb332@ì|àÞr Ú?~ O@€E›œ¤>	`ã                  ÀÀøÀÀ€Àøžçå7v20180816_00179_st  Ksb332@ì}aI°ã?
¦å@€E"†)>ö˜>óÚ{?î{f¾…¡Ë
E‰RDI´¬D˜$As1e=có                  ÀÀøÀÀ€As1e?¬~ažçå7v20180816_00181_st  Ksb332@ì}aLÜýr?
'^@€E…€=ÚùÞ@î9·@Âf¾Š=q
EˆfDÝɉD—ü!Atè'>Â                  ÀÀøÀÀ€Atè'?ÂøCžçå7v20180825_00112_st  Ksb332@ì~€fƸâ?P@€E£ÚH=ÕÊß@"@‡
=f¾\)
E§óìDI¯¾D˜ƒdAow¹>tu                  ÀÀøÀÀ€Aow¹?ÁnŽ žçå7v20180825_00114_st  Ksb332@ì~€j1C?TjŠ@€E¤øq=·XtBô.@­¸g¾š¬
E§ê{DÝúÙD˜                  ÀÀøÀÀ€Àøžçå7v20180829_00129_st  Ksb332@ìý]ù°?AO¸@€E›A
=žäü?É@…f¾‰7L
Ež'×DIî¸D—ú˜Aqq<=¤                  ÀÀøÀÀ€Aqq<?´€ žçå7v20180829_00131_st  Ksb332@ì÷Ý?>8@€Eœ$Í=³¾ì?0ö@Aë…f¾•
EŸÏ\DÝòoD—â‡Ap"–=ɅË                  ÀÀøÀÀ€Ap"–?¹0¹`žçå7v20180901_00159_st  Ksb332@ì`‡¯?[žÂ@€EwŸq>̀A¹ö@–¸Rg¾Ÿ;d
E€¤DJ0D—õüAm3é>gþ                  ÀÀøÀÀ€Am3é?ŒÿÀžçå7v20180901_00161_st  Ksb332@ì`ŠZ¬Ÿ?W!A@€Exͅ=ž                   ÀÀøÀÀ€Àøžçå7v20180908_00099_st  Ksb332@ì€@;· h?2Ä@€E»Jq=ºR,?¦6@-p¤f¾¡G®
EÀl)DJ
D—â¨Arˆ+=°Óë                  ÀÀøÀÀ€Arˆ+?¶}`žçå7v20180908_00101_st  Ksb332@ì€@>Ù•?@[.@€E»Õ3=ÕÓ£A5ÇÖ@W
=f¾ŽV
E¿0¸DÝð´D—Á²AoSþ=ńI                  ÀÀøÀÀ€AoSþ?¸°‰ žçå7v20190827_00747_st  Ksb332@ì¬e	ù-~?¥ŸÚ@€EßN==ž‰                  ÀÀøÀÀ€Àøžçå7v20190827_00749_st  Ksb332@ì¬eê^®?Äâû@€EàÃ)=Ñ`                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_116_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:16
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="168">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:52">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  168 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:16' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Hv20100412_00445_st  Ksb377@ëicù"?3*@€Ez\=Ç1/                  ÀÀøÀÀ€ÀøHv20100412_00447_st  Ksb377@ëieˆ$Ò?&Œ@€EyS
="©Ì                  ÀÀøÀÀ€ÀøHv20110611_00799_st  Ksb377@ë5‰'‰Ä?B\w@€E²¬¸>»_
                  ÀÀøÀÀ€ÀøHv20110611_00801_st  Ksb377@ë5‰•Â9v?yä@€E³e…=Øë‰                  ÀÀøÀÀ€ÀøHv20110817_00808_st  Ksb377@ë=äÞô·Í?DÎñ@€EŽ2¸=е¸                  ÀÀøÀÀ€ÀøHv20110817_00810_st  Ksb377@ë=äâ/ÐR?:yt@€EŒôš=Ä_                  ÀÀøÀÀ€ÀøHv20110830_00513_st  Ksb377@ë?ƒ¾B?M)@€E­¯\=°Û                   ÀÀøÀÀ€ÀøHv20110830_00515_st  Ksb377@ë?ƒ'BØm?;Î@€E­'Í=²                  ÀÀøÀÀ€ÀøHv20110902_00226_st  Ksb377@ë?áÏuá?$`.@€E°¦…>ƒ×                  ÀÀøÀÀ€ÀøHv20110902_00228_st  Ksb377@ë?áÒÿU?"ú@€E°p×>/)˜                  ÀÀøÀÀ€ÀøHv20110918_00202_st  Ksb377@ëAà¡gP? z@€E£à…=°hP                  ÀÀøÀÀ€ÀøHv20110918_00204_st  Ksb377@ëAà¤Í	3?†ø@€E¤
)=§¸                  ÀÀøÀÀ€ÀøHv20110920_00252_st  Ksb377@ëB"£P¬ì?H½u@€E¹q=å!¯                  ÀÀøÀÀ€ÀøHv20110920_00254_st  Ksb377@ëB"§Jò˜?J%Å@€E¹UÃ=óè                  ÀÀøÀÀ€ÀøHv20110920_00262_st  Ksb377@ëB"ç¢"?^üw@€E»[×=ÌÉ;                  ÀÀøÀÀ€ÀøHv20110920_00264_st  Ksb377@ëB"ë'¦b?o¾l@€E»=>­Ó                  ÀÀøÀÀ€ÀøHv20110929_00152_st  Ksb377@ëC@üqOÎ?6&¯@€E¯H…=­œÈ                  ÀÀøÀÀ€ÀøHv20110929_00154_st  Ksb377@ëCA1Ë?07›@€E¯¡ì=ª&x                  ÀÀøÀÀ€ÀøHv20110930_00157_st  Ksb377@ëC`kŸª?@%û@€E§2==ë¢L                  ÀÀøÀÀ€ÀøHv20110930_00159_st  Ksb377@ëC`nìýo?2rÝ@€E§Øì=ax                  ÀÀøÀÀ€ÀøHv20120322_00497_st  Ksb377@ëY+µYƒ?#4Ê@€E¯¢>Š°l                  ÀÀøÀÀ€ÀøHv20120322_00499_st  Ksb377@ëY+¹—9?Ûã@€E¯6ì=º=                  ÀÀøÀÀ€ÀøHv20120515_00651_st  Ksb377@ë_ëõpž?È3@€Eˆ=™¨                  ÀÀøÀÀ€ÀøHv20120515_00653_st  Ksb377@ë_ëøšPN?‡Xâ@€E‡»Í=Çg*                  ÀÀøÀÀ€ÀøHv20120601_00535_st  Ksb377@ëb	 Lç?5ïi@€E©‹R=¡°v20120601_00535_stAP<#×
?åjão£íÁ@ô Å?àHv20120601_00537_st  Ksb377@ëb	¤-Q?<"¦@€E©â¤=¤XLv20120601_00537_stAõÃ<#×
?¶Ûl¼i¹ÁA/?àHv20120607_00244_st  Ksb377@ëbÃÛʋÕ?0ƒR@€Esf='½Œv20120607_00244_stA
zá<#×
?ÑH¸!îÁA
zá?ÐHv20120607_00246_st  Ksb377@ëbÃß2oê?#ÙY@€EOš=‰­Lv20120607_00246_stA	²<#×
?ÕvqPz…ÁA	²?ÐHv20120609_00214_st  Ksb377@ëc•ûÏð?'G'@€EwKH=£€ôv20120609_00214_stA(=q<#×
?Éý¨¬"»LÁA(=q?"zá@Hv20120609_00216_st  Ksb377@ëc™[v?!P@€Ew·…=¥•äv20120609_00216_stA
\<#×
?Äø "ì"ÁA
\?ÐHv20120621_00660_st  Ksb377@ëd†­±Õ?'Ý_@€E)=¢Î,v20120621_00660_stAG®<#×
?¸8p¡x&ÁAG®?ÐHv20120621_00662_st  Ksb377@ëd†±N;Í?GuL@€E€	š=Ò̧v20120621_00662_stA²<#×
?Æ×õ:ûÁA²?ÐHv20120623_00560_st  Ksb377@ëdÆ#IÖ¹?©ñ@€E'DR>& v20120623_00560_stAj<#×
?ÑT†¼ÁœÁAj?ÐHv20120623_00562_st  Ksb377@ëdÆ'vçh?Ͳ@€E'˜ì=Ý4tv20120623_00562_stAC–<#×
?Æ€<I35ÁAC–?ÐHv20120625_00738_st  Ksb377@ëeúQ?U÷@€E'Å…=°ÕXv20120625_00738_stA.›¦<#×
?Î	Mf¸N¿€A.›¦?àHv20120625_00740_st  Ksb377@ëe""?ìy@€E'L×='(v20120625_00740_stAp¤<#×
?Íe΁ÇžÁAp¤?ÐHv20120707_00458_st  Ksb377@ëfƒœì ?P¢@€Eqë×=Ó} v20120707_00458_stAX<#×
?Ó(¸‡:tqÁA Ôþ?ÐHv20120707_00460_st  Ksb377@ëfƒ ´JË?µ5@€Ep`==åç5v20120707_00460_stA1
=<#×
?Éý¨¬"»L¿€A1
=?àHv20120717_00429_st  Ksb377@ëgÁç
æŽ?8K·@€EšŸá>'Ä4v20120717_00429_stA#Oß<#×
?Íe΁ÇžÁA&~ú?ÐHv20120717_00431_st  Ksb377@ëgÁêX£?8w·@€EšSš>@á<A] AŸ
=f¾šŸ¾E¸¦¤D¢ÁšD4dþv20120717_00431_stA$ Å<#×
?Æ×õ:ûÁA'‡?ÐHv20120726_00808_st  Ksb377@ëhæÜ/›¤?˜@€Ebá=n×°?÷Á?Àc¾§l‹Eƒþ{C¦òD6A+`æ<q‰©v20120726_00808_stA)ó¶<#×
?ÍI|g9ÁA*‡+?ÐHv20120726_00810_st  Ksb377@ëhæßcb{?põ@€Eøö=•	?nùÍ@	™šg¾¹Û#Eˆ4fD¢½yD4³ÇA+Ù;<Àe†v20120726_00810_stA+‡<#×
?À¢;Kð¿€A+Ù;?˜°ÀHv20120731_00567_st  Ksb377@ëiƒkšÿ?<›µ@€EWý
=¦¾<?-Ùc@U¸c¾ß;E_…C¦£D5û…A0c¼<I	v20120731_00567_stA*<#×
?Æ×õ:ûÁA/‡?ÐHv20120731_00569_st  Ksb377@ëiƒn6¹û?;Ё@€EWØ{=—_}?•ì@0f¾˜"uE`K
D¢äÍD4'A0…O<IˆÅv20120731_00569_stA*5?<#×
?Äîb`ÁA/‡?ÐHv20120801_00033_st  Ksb377@ëiŸ€ü4?(bT@€ExF='ŽÀ?v]'@!ë…b¾‹Æ¨E~4¤C§49D5x"A1OÉ<&æóv20120801_00033_stA*å`<#×
?Æ×õ:ûÁA/Û#?ÐHv20120801_00035_st  Ksb377@ëiŸ"5õ?~í@€Ex)=§/0v20120801_00035_stA*ñª<#×
?Æ×õ:ûÁA/ãT?ÐHv20120803_00125_st  Ksb377@ëiæš?zâ±@€E[ö="À;ðUU?záb¾ A‰EÂ=C¦s×D6çA-»=*iv20120803_00125_stA,´9<#×
?Æ×õ:û¿€A-»?¥Cm Hv20120803_00127_st  Ksb377@ëiæ7=¯?œ¶ô@€EŠ<3=œ±Á>ƒiŸ?ë…f¾§l‹EŽj)D¢À‹D4®˜A-dy=A´v20120803_00127_stA-hs<#×
?Äîb`¿€A-dy?¨6'àHv20120814_00157_st  Ksb377@ëk@!zï5?@íf@€E"ã
=ŸN(>Û¸@áHc¾ ÄœE™ÛC¦_;D5ßðA3Ðí<XiZv20120814_00157_stA.E¢<#×
?Ãâ-òùAwÁA2ÌÍ?ÐHv20120814_00159_st  Ksb377@ëk@$ÛÇg?DÛ×@€E"¥ö='4$?>D@4záf¾"záE—PöD¢ÅPD4vwA3p<CòÆv20120814_00159_stA.-<#×
?Äîb`ÁA2-?ÐHv20120814_00445_st  Ksb377@ëkBœ¶µ?&÷Î@€E"ó3=æ‡S?ì «@ƒ×
c¾ˆ´9EˆšC¦àåD5äÝA4±w<€×Èv20120814_00445_stA,´9<#×
?Æ×õ:ûÁA2ýô?ÐHv20120814_00447_st  Ksb377@ëkBŸ=o?×@€E"׏=Ös@Ô^ŠA õÃf¾ŽÙEŒbáD¢ÝD4¤œv20120814_00447_stA-o<#×
?Äîb`ÁA3Sø?ÐHv20120816_00325_st  Ksb377@ëk'WŽ×Ê?k,@€ENŒ="\¤?¦—¹?uc¾µÂEW$¤C¥ÿžD6HöA3Ï@<­xêv20120816_00325_stA3V<#×
?Æ×õ:û¿€A3Ï@?•¯@Hv20120816_00327_st  Ksb377@ëk'ZÒÉç?Ž…@€EOÂá=Fzø><¨¯?Š=qf¾§l‹ETÂ=D¢«D5yA3÷<â&"v20120816_00327_stA3"Ñ<#×
?Äîb`¿€A3÷?œDҀHv20120828_00247_st  Ksb377@ëmƑŸO?t4!@€E®µÍ="æ(?b»?\)c¾¤Ý/E±ŠC¦©7D5àA9±º<†}'v20120828_00247_stA8ñª<#×
?ÇëBœg{¿€A9±º?Ï°@Hv20120828_00249_st  Ksb377@ëmÉÏýY?f{æ@€E­ê3='q(?ћ6?p£×f¾¥`BE°ëìD¢Ä1D4¼¬A9Ê'<'ÝÃv20120828_00249_stA97L<#×
?À¢;Kð¿€A9Ê'?[¸`Hv20120829_00318_st  Ksb377@ëm""?,'?¦R@€E©ì>4^>'T@^{c¾"›¦E«2¸C¦…¢D6!ËA:ÌÎ<tŶv20120829_00318_stA2‡+<#×
?Æ×õ:ûÁA9%?ÐHv20120829_00320_st  Ksb377@ëm"—}4´?k@€E¨ºì=øÐ>EÿÚ@hõÃf¾bNE¬{D¢ºD4·¾A:s<o"Ûv20120829_00320_stA1"Ñ<#×
?Äîb`ÁA9¥ã?ÐHv20120911_00124_st  Ksb377@ënÀ<'B?(\ð@€E°'Í=•r,>lc?Æffc¾ A‰E²¾ÍC¦éºD5ÕÓA>f<5$fv20120911_00124_stA=7L<#×
?Æ×õ:û¿€A>f?†¤ŒÀHv20120911_00126_st  Ksb377@ënÀ@:M?[.ˆ@€E¯Yì=˜¨?ÿ¨?ž¸Rf¾©xÕE±×
D¢Ó+D4•ÃA>"Ü<ržNv20120911_00126_stA=t¼<#×
?À¢;Kð¿€A>"Ü?ŽSÉÀHv20120912_00350_st  Ksb377@ënâ#ƒ¾?#}ß@€E³C=Օ>w©@0b¾²-E¶}HC¦¼JD5·A>»I<oÆjv20120912_00350_stA=çm<#×
?Éý¨¬"»L¿€A>»I?øÍ@Hv20120912_00352_st  Ksb377@ënâ&%H?(ò<@€E³2®= M|>H?ê=qf¾¡ÊÁEµïìD¢Ú=D4©A>šx<3¡¿v20120912_00352_stA>{<#×
?Æ×õ:û¿€A>šx?†t7àHv20120915_00061_st  Ksb377@ëo?k°Q?ù@€E³á=¾LD>vl¨?èõÃc¾•EµW®C¦È"D5˶A>Ð<?
Av20120915_00061_stA>(ö<#×
?Æ×õ:û¿€A>Ð?‡áH Hv20120915_00063_st  Ksb377@ëo?o.q-? ý$@€E³of=µtP=H·E@G®f¾'hsE´u®D¢Ø‹D4€"A?$<D¨ðv20120915_00063_stA>V<#×
?Æ×õ:û¿€A?$?ˆ•Hv20120924_00246_st  Ksb377@ëpaªøh?©}@€Ež‰¤=›3@='@#@…c¾‡+Ež^áC¦šD5çžABƒå<oQ°v20120924_00246_stAA‰7<#×
?Ãâ-òùAw¿€ABƒå?ê6Hv20120924_00248_st  Ksb377@ëpa­jò<? Æ@€EžJ=…·à?L'À@{f¾¤Ý/E †ÍD¢ÓÏD4hsABG<HiIv20120924_00248_stAA¶F<#×
?À¢;Kð¿€ABG?‰
) Hv20121006_00162_st  Ksb377@ëqà½fè?C&(@€E"§¸=ü@t?Ó33c¾–‡+E•HC¦™yD5ÍAG#-<SŒ·v20121006_00162_stAF9X<#×
?Æ×õ:û¿€AG#-?Šq–àHv20121006_00164_st  Ksb377@ëqàÀ{EF?6À7@€E"Š¤=<h>›XØ?ºáHf¾£SøE–@¸D¢Ï…D4`1AGx]<F{øv20121006_00164_stAF°!<#×
?À¢;Kð¿€AGx]?ˆÏHv20121015_00060_st  Ksb377@ërÿ֙Êl?),¸@€E¨\='S¼?p:˜?¹™šc¾˜"uEª­\C¦ý'D5ÍPAIw<"gv20121015_00060_stAHÌÍ<#×
?Æ×õ:û¿€AIw?"BŒàHv20121015_00062_st  Ksb377@ërÿÚMƒÁ?:å@€E¨â3='k¬>84?Þ¸Rf¾ž¸RE«HáD¢ÛßD4mAIÄÀ<WÖÅv20121015_00062_stAI%<#×
?Äîb`¿€AIÄÀ?ŠúØ Hv20130312_00590_st  Ksb377@녊ùd"?Vªù@€Eš§\=sE >	9?èõÃc¾˜"uE›F¤C§ØD4!Av¤=Œ'                  ÀÀøÀÀ€Av¤?±ð@Hv20130312_00592_st  Ksb377@녊üzh?^7@€Eš\="¬¼A"«@\f¾ß;E›ÆáD£ÑD2ÎúAw³Ð=ª)j                  ÀÀøÀÀ€Aw³Ð?µE-@Hv20130317_00634_st  Ksb377@ë†+½g߸?Þa@€E˜o¸>æ?Hû_?þ¸Rc¾ŒÌÍE™»…C§{D4á'AtëŒ=hþ"                  ÀÀøÀÀ€AtëŒ?­ЀHv20130317_00636_st  Ksb377@ë†+À¸¬Ú?	¿h@€E˜µá=ÿÙ>)_@®f¾ŽVEšÉ×D£'D3p´AuÛ¥=çú                  ÀÀøÀÀ€AuÛ¥?±¼ÿ@Hv20130327_00344_st  Ksb377@ë‡j>'gK?¦@€E zÍ>‡v>'Ä@\O¾‹C–E¡EC§›dD4Ö¸AuË=xJ                  ÀÀøÀÀ€AuË?¯	@`Hv20130327_00346_st  Ksb377@ë‡jDÿ"É?æ•@€E 
š=Öwã?¶â?å¸f¾'hsE¡!ÃD£ìD3YXAvØå=B†S                  ÀÀøÀÀ€AvØå?¨PÊ`Hv20130422_00181_st  Ksb377@늫ڢxe?Bßn@€E²'¸=‡†¸> ý@^{<¾˜"uE³ošC¨þD4©'A'i>O£Ñ                  ÀÀøÀÀ€A'i?Éôz Hv20130422_00183_st  Ksb377@늫Þ+ß­?+rD@€E²Šq=™ž˜>ª©—@(ög¾¬‹DE²ôáD£e¢D4\îA}/v=¦÷                  ÀÀøÀÀ€A}/v?³´ÞàHv20130617_00518_st  Ksb377@둢ëãî§?'ޝ@€EŠC
>
tà?›ë5@…c¾'ë…EŠ­qC§Ø"D5ËA'Ö(=ÉuÓ                  ÀÀøÀÀ€A'Ö(?¹.º`Hv20130617_00520_st  Ksb377@둢ï¬t? s-@€EŠ¸H=¡Ž,?Ä`@ZáHf¾—PEŠÄÍD£ RD3}PA'ôJ>z                  ÀÀøÀÀ€A'ôJ?ÁÀ/@Hv20130625_00744_st  Ksb377@뒧OǤ?«¢_@€EW'
=rx                  ÀÀøÀÀ€ÀøHv20130625_00746_st  Ksb377@뒧SÒ0?§Ðá@€EW}Ã=•                    ÀÀøÀÀ€ÀøHv20130706_00273_st  Ksb377@ë"~?=e@€E®`)=šÈ>1"t@JáHc¾å`E­äC§ÒòD4ûA"'I>l…                  ÀÀøÀÀ€A"'I?Ã퐠Hv20130706_00275_st  Ksb377@ë"7Ba?õ=@€E­ÿ×=ŠËp?œ3ï@aë…g¾å`E­£šD£ªD3'-A"G~>,                  ÀÀøÀÀ€A"G~?Ã%€Hv20130724_00145_st  Ksb377@ë–@"f.ˆ?Z+Ú@€E›-H=ƒêð?Æ4›@c33c¾¨r°E›@)C§–FD5%A‡c>'‹Ï                  ÀÀøÀÀ€A‡c?ÐQyàHv20130724_00147_st  Ksb377@ë–@–Âå?súë@€Eš}®=…ñ,@ìç@0£×f¾"záEšz)D£ND3tA….>=ô                  ÀÀøÀÀ€A….?Ǿ'Hv20130728_00674_st  Ksb377@ë–Äð›~K>þ·)@€E™üö=å ±@ià@@£×b¾%Eš£HC§ÉD5ÍÓAƒE¯>
õe                  ÀÀøÀÀ€AƒE¯?Á¾¬ Hv20130728_00676_st  Ksb377@ë–ÄóÌ
Z>ú9Ÿ@€E™ÚH=ɂj?ÌÂL@P£×f¾ˆ´9E™­šD¢æND4e?Aƒú;>o                  ÀÀøÀÀ€Aƒú;?ÁÀíàHv20130803_00713_st  Ksb377@뗄Ú	'#?&BŠ@€Ef="2à>ŠËF@(öc¾¢MÓEušC§nwD5›DA'nc=Óî                  ÀÀøÀÀ€A'nc?º}À€Hv20130803_00715_st  Ksb377@뗄ÝqJE?5µ@€E
=v¨@$'á@-p¤e¾™‡ED£?…D3ÐsAƒaü=ÿ¥£                  ÀÀøÀÀ€Aƒaü?¿ô´`Hv20130818_00406_st  Ksb377@ë™b.—W ?	î-@€E–<=Å@´>~—@fffc¾OßE–ÆRC§‹¦D5gA‡éP>7ƒ                  ÀÀøÀÀ€A‡éP?Æð0`Hv20130818_00408_st  Ksb377@ë™b1Ôé§?ŽÀ@€E–Jö=µH?!òº@^¸Rf¾—PE–®D£MšD42A…ÙH>ýº                  ÀÀøÀÀ€A…ÙH?Ã?·@Hv20130827_00210_st  Ksb377@뚀Øn@¥?'¨@€E¡¢3=íDd?…¯°@˜Qìb¾'hsE¡ß®C¥Ó–D6)‰AˆÚ>…l                  ÀÀøÀÀ€AˆÚ?Тm€Hv20130827_00212_st  Ksb377@뚀ÛÓËo?),i@€E¡º¸>
Ö>')ø@•Âf¾ˆ´9E¡Ù®D£fD3‹#A‰¶>•0¬                  ÀÀøÀÀ€A‰¶?Ò¦€Hv20130827_00402_st  Ksb377@뚂yAå©?û&@€E¡âÍ=Á3"?	2"@N¸Rc¾›¥ãE¢)C¦§+D5ÎúAƒÏ->X¹                  ÀÀøÀÀ€AƒÏ-?ÂK Hv20130827_00404_st  Ksb377@뚂|~Ph?.Ð@€E¡ÅÃ=Žn8>ë4@{…f¾¨r°E¡µÃD£D"D3´îA…"¢>1Mã                  ÀÀøÀÀ€A…"¢?Æ)¼`Hv20130828_00183_st  Ksb377@뚠Ì|?*In@€E½×=Ÿäg@Ý'@'áHb¾‰7LE¼<áC§sTD5: A†Â>Hþ'                  ÀÀøÀÀ€A†Â?ÉÒ@Hv20130828_00185_st  Ksb377@뚠ÏbÔ6?(']@€E¼þš=¦óˆ?ß»³@ˆQìf¾ŽVE¼ÐD£e`D43A†	">QM¼                  ÀÀøÀÀ€A†	"?Ê)·€Hv20130830_00148_st  Ksb377@ëšà'Hè&?!Àû@€E–äö>
ò4@Bá#@XõÃb¾ÒòE–ÊáC§iüD5mqA†ú'>Gšß                  ÀÀøÀÀ€A†ú'?Èó[àHv20130830_00150_st  Ksb377@ëšà"œµ?,2ë@€E•ä{=䨭@û•@"33f¾'hsE–!
D£S…D4jA†/²>GÉ                  ÀÀøÀÀ€A†/²?Èá Hv20130830_00436_st  Ksb377@ëšãóÖQ?Yd@€E™À¤=›Æx?…|ƒ@#33c¾ŠÀƒE˜ñ\C§9yD5…ÃA'Äà=êê                  ÀÀøÀÀ€A'Äà?½]@ÀHv20130830_00438_st  Ksb377@ëšã"˜?%$(@€E™‹×='à\?³D7@o\)9¾¦ffE™
D£DD3ÝãA"[+>.Å                  ÀÀøÀÀ€A"[+?ÅØ @Hv20130921_00062_st  Ksb377@띠':KÖ?`@€E"²R=1°                  ÀÀøÀÀ€ÀøHv20130921_00064_st  Ksb377@띠*—É
?™º@€E"=3=f†0                  ÀÀøÀÀ€ÀøHv20130923_00241_st  Ksb377@ëá4'f?+Å@€E®šf=°LD?x©P@!ë…a¾"ýôE®ÌC¦ûÇD5¶VAŠª=Ïû                  ÀÀøÀÀ€AŠª?¹áŸ`Hv20130923_00243_st  Ksb377@ëá7škQ? @€E®×=¢d0?)ª?@®f¾˜bE®!šD£Z°D3Ï}A'‡'=Óé                  ÀÀøÀÀ€A'‡'?ºc] Hv20130924_00330_st  Ksb377@ëžÖÿ¶Y?(UR@€EÅÕ=Á¯ð?ÌF#@	™šb¾'ë…EÅÇ3C¦óøD5·ðAøµ=²Ï»                  ÀÀøÀÀ€Aøµ?¶Y÷`Hv20130924_00332_st  Ksb377@ëžÚ{?#'9@€EÆDf=©È?ÿˆy@8Qìe¾¤ZEÆÍD£ND3ºA" Š>	`
                  ÀÀøÀÀ€A" Š?Á,@Hv20131006_00257_st  Ksb377@럁t'¤?Q¥±@€E¦æ
=§@@jÑ°@j=qc¾™‡E§åšC¦ùüD5\ÍAƒÕÙ><`(                  ÀÀøÀÀ€AƒÕÙ?njHv20131006_00259_st  Ksb377@럁w§·?X¸"@€E§AH=«(h@Îz¸@3×
f¾'n˜E¨öD£MüD3'^A"G>iå!                  ÀÀøÀÀ€A"G?Í<¤ Hv20131007_00282_st  Ksb377@럡jÌ\e?Ze@€EÍýÃ=•þ°                  ÀÀøÀÀ€ÀøHv20131007_00284_st  Ksb377@럡nv»H?U›y@€EΒ×='c                   ÀÀøÀÀ€ÀøHv20131020_00109_st  Ksb377@ë¡@ˆx4?H'@€E¿Í)=Ά'@l'¨@G®c¾•EÀ.áC¦Ë¦D5[A…íI>4l%                  ÀÀøÀÀ€A…íI?ƍ" Hv20131020_00111_st  Ksb377@ë¡@‹Í"Þ?@D@€EÀÕ¤=¶e¹@àòš@˜Qìf¾§l‹EÁ'D£EyD3âáA‡¯t>µ!+                  ÀÀøÀÀ€A‡¯t?Ö¤%`Hv20140422_00749_st  Ksb377@ë¸K¼"¹Ü?­W@€E"Z…=Çÿ´                  ÀÀøÀÀ€ÀøHv20140422_00751_st  Ksb377@ë¸K¿þ½á?í"@€E"X¸=m7g                  ÀÀøÀÀ€ÀøHv20140520_00970_st  Ksb377@ë»Ë{©Éè?]Y@€EŒåÃ=Q˜ð                  ÀÀøÀÀ€ÀøHv20140520_00972_st  Ksb377@ë»ËÞO?g
¾@€EŽ¤=ƒÆ"                  ÀÀøÀÀ€ÀøHv20140601_00605_st  Ksb377@ë½Dö›'c?¢þ@€E¶°á=ç'»                  ÀÀøÀÀ€ÀøHv20140601_00607_st  Ksb377@ë½Dú[ ?Çø@€EµµH=â^§                  ÀÀøÀÀ€ÀøHv20140601_00653_st  Ksb377@ë½EQW*ß?/@€E±‰\=¹›8                  ÀÀøÀÀ€ÀøHv20140601_00655_st  Ksb377@ë½ET©Û0?+¥ô@€E°">çÅ                  ÀÀøÀÀ€ÀøHv20140605_00412_st  Ksb377@ë½ÂKHÿ?`¬@€E¡â…=°Ëè                  ÀÀøÀÀ€ÀøHv20140605_00414_st  Ksb377@ë½Â.z?Zޕ@€E ©¸=¶µx                  ÀÀøÀÀ€ÀøHv20140802_00277_st  Ksb377@ëÅåûl?Vž`@€E¡ {=ڝº                  ÀÀøÀÀ€ÀøHv20140802_00279_st  Ksb377@ëÅéQóh??68@€E¡gÃ=µsø                  ÀÀøÀÀ€ÀøHv20140802_00325_st  Ksb377@ëÅMû‹|?&@€E¢¤=¡	°                  ÀÀøÀÀ€ÀøHv20140802_00327_st  Ksb377@ëÅQgV%? Û@€E¡ð3=ÃN
                  ÀÀøÀÀ€ÀøHv20140803_00061_st  Ksb377@ëÅ"–šV?"­@€Eœè
>·t                  ÀÀøÀÀ€ÀøHv20140803_00063_st  Ksb377@ëÅ"™Ú·q?0q@€E0…>¡º                  ÀÀøÀÀ€ÀøHv20140803_00109_st  Ksb377@ëÅ#Q–¡?›Ž@€E á=¾ è@
/@´zác¾'JEŸw®C¦÷
D5ç}                  ÀÀøÀÀ€ÀøHv20140803_00111_st  Ksb377@ëÅ#¯ºB?
aÏ@€E !Í>ÁÀ?Y¥$@ˆõÃf¾†$ÝEžòöD£MªD4îAŠ?Ç>ƒß©                  ÀÀøÀÀ€AŠ?Ç?Ð{õ Hv20140803_00301_st  Ksb377@ëÅ$«‡}b?r£@€EŸ×=‡Ã¸                  ÀÀøÀÀ€ÀøHv20140803_00303_st  Ksb377@ëÅ$®ºMC?bˆ`@€EŸá=£y8                  ÀÀøÀÀ€ÀøHv20140803_00349_st  Ksb377@ëÅ%–[¢?›9k@€E 0®=þnë                  ÀÀøÀÀ€ÀøHv20140803_00351_st  Ksb377@ëÅ%Íî5?"">@€E ›¸=t                  ÀÀøÀÀ€ÀøHv20140803_00397_st  Ksb377@ëÅ%"¯W?C@€E¬yö=Ų¨                  ÀÀøÀÀ€ÀøHv20140803_00399_st  Ksb377@ëÅ%‡ìóß?rž@€E¬f=ÀN<                  ÀÀøÀÀ€ÀøHv20140803_00445_st  Ksb377@ëÅ%åàÄü?ŠI%@€E²éR=ŽÃ                  ÀÀøÀÀ€ÀøHv20140803_00447_st  Ksb377@ëÅ%é-PE?ö[@€E²»Í=ž†È                  ÀÀøÀÀ€ÀøHv20140803_00493_st  Ksb377@ëÅ&S'*?†1N@€Eµó{=jë°                  ÀÀøÀÀ€ÀøHv20140803_00495_st  Ksb377@ëÅ&V9Ô?÷\@€E¶CR=–l"                  ÀÀøÀÀ€ÀøHv20140828_00454_st  Ksb377@ëÈCyzh?<ý@€EŠ#{=ˆ… ?¶¶±@-p¤c¾"ýôEˆîÍC¦ÚD5ìÍA†K
>
™[                  ÀÀøÀÀ€A†K
?ÁS+`Hv20140828_00456_st  Ksb377@ëÈC|'˜Ë?)6@€EŠq×=ž‡$A	»@`£×f¾—PE‰q\D£J¸D3¤ZA‡"S>=+…                  ÀÀøÀÀ€A‡"S?Ç¥p Hv20140910_00284_st  Ksb377@ëÉâɔ?3Æ@€E"Dš= ýð?}'Å@Dzác¾"÷ÏE"")C¦âoD5ÑÛA‡çü>WuJ                  ÀÀøÀÀ€A‡çü?Êî©@Hv20140910_00286_st  Ksb377@ëÉ⽈?B@€E"0®=²UÔ?{öI@¶ffe¾–‡+E"ÀfD£<´D3Ïm                  ÀÀøÀÀ€ÀøHv20140922_00157_st  Ksb377@ëËa.} ½?_Ôï@€Eœƒ¤=œµ                  ÀÀøÀÀ€ÀøHv20140922_00159_st  Ksb377@ëËa3.5r?vƒ@€EœyÃ='§@                  ÀÀøÀÀ€ÀøHv20150320_00391_st  Ksb377@ëáÌ®¹'?<ü@€E¶Å{=˜                  ÀÀøÀÀ€ÀøHv20150320_00393_st  Ksb377@ëá̲¶ö?6ˀ@€E¶*H=œ 4                  ÀÀøÀÀ€ÀøHv20150330_00780_st  Ksb377@ëã/ø*Ê?[\ã@€E¸·=¯¸                  ÀÀøÀÀ€ÀøHv20150330_00782_st  Ksb377@ëã4©??DY•@€E·ÿ¸=v(@                  ÀÀøÀÀ€ÀøHv20150519_00597_st  Ksb377@ëéF}|k?CÚ^@€E™îá=tJ'                  ÀÀøÀÀ€ÀøHv20150519_00599_st  Ksb377@ëéFC´?K,H@€Eškf=MV                  ÀÀøÀÀ€ÀøHv20150529_00433_st  Ksb377@ëê'ÒB½•?_J'@€E¯ìH=ªQl                  ÀÀøÀÀ€ÀøHv20150529_00435_st  Ksb377@ëê'Õ~Ay?NҘ@€E°C×=Q:¿                  ÀÀøÀÀ€ÀøHv20150803_00289_st  Ksb377@ëòÆÿwi™?bñ@€E®…=¶¤                  ÀÀøÀÀ€ÀøHv20150803_00291_st  Ksb377@ëòÇa©¾?IÒd@€E­a\=Ø                  ÀÀøÀÀ€ÀøHv20150817_00767_st  Ksb377@ëô…Óìü˜?"ö@€E"0H=ûÐ                  ÀÀøÀÀ€ÀøHv20150817_00769_st  Ksb377@ëô…×:\?…ÑÞ@€EƒëÍ=‰"                  ÀÀøÀÀ€ÀøHv20150822_00450_st  Ksb377@ëõ#Ge>ô?Tþá@€E³C
=¦
à                  ÀÀøÀÀ€ÀøHv20150822_00452_st  Ksb377@ëõ#Jmý4?>X>@€E´Íö=š€8                  ÀÀøÀÀ€ÀøHv20150826_00313_st  Ksb377@ëõ¢Iâ²<??œ×@€E›}×=–fˆ                  ÀÀøÀÀ€ÀøHv20150826_00315_st  Ksb377@ëõ¢M¢G?:ÿ@€E›•=t
q                  ÀÀøÀÀ€ÀøHv20160705_00844_st  Ksb377@ìç0OÓþ?'½@€EOà¤=´¸4                  ÀÀøÀÀ€ÀøHv20160705_00846_st  Ksb377@ìç3ÍLz?véÛ@€EOo>kª                  ÀÀøÀÀ€ÀøHv20170420_00635_st  Ksb377@ìA¹Uçh?ú@€Eq>ä                  ÀÀøÀÀ€ÀøHv20170420_00637_st  Ksb377@ìA¼¶ÊW?7F@€EÐ®>­ï                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_117_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:16
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="194">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:53">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  194 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:16' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ·Ò³`v20100421_00657_st  Ksb317@ë‡ó1Û?1ZÍ@€Eyš>,¡                  ÀÀøÀÀ€Àø·Ò³`v20100517_00654_st  Ksb317@ëÉD¯¹?L¶@€Em
¤>/`á                  ÀÀøÀÀ€Àø·Ò³`v20100809_00586_st  Ksb331@ëF	9O,?82l@€Er\==Áòü                  ÀÀøÀÀ€Àø·Ò³`v20100813_00511_st  Ksb331@ëÄ÷~$?C¨Ù@€E'˜š>0(                  ÀÀøÀÀ€Àø·Ò³`v20100911_00310_st  Ksb317@ëbšã
§?1Ôp@€Eƒ!ö=[D                  ÀÀøÀÀ€Àø·Ò³`v20110726_00477_st  Ksb331@ë;%$í:+?aÒ@€E™"Í>ŽŠ                  ÀÀøÀÀ€Àø·Ò³`v20110804_00813_st  Ksb331@ë<Fš^ÀÖ?;.w@€E¶ž¸>Àø                  ÀÀøÀÀ€Àø·Ò³`v20110817_00482_st  Ksb331@ë=â
2}¬?#–l@€E•Zö=¥³                  ÀÀøÀÀ€Àø·Ò³`v20110817_00718_st  Ksb317@ë=ä÷xÈ?4*Ÿ@€E•3=¨ó                  ÀÀøÀÀ€Àø·Ò³`v20110823_00255_st  Ksb331@ë>¢°‰OŸ?žp@€E›×{=¼hü                  ÀÀøÀÀ€Àø·Ò³`v20110901_00538_st  Ksb331@ë?Âu–Ÿê?fÉ@€E¾¤=Í]¼                  ÀÀøÀÀ€Àø·Ò³`v20110914_00308_st  Ksb331@ëAa†*Q?Rä?@€E±\…=®)Ø                  ÀÀøÀÀ€Àø·Ò³`v20110917_00379_st  Ksb331@ëAÂh"Ï?1#Ë@€E"Má=£ß@                  ÀÀøÀÀ€Àø·Ò³`v20110924_00418_st  Ksb317@ëB¢}ÐàÙ?G0@€EÍ¿==ïx
                  ÀÀøÀÀ€Àø·Ò³`v20111004_00137_st  Ksb317@ëCàøí~? x@€E¢3¸=°]W                  ÀÀøÀÀ€Àø·Ò³`v20111008_00457_st  Ksb317@ëDa˜Íf{?Œ»«@€E™ì==Ǜw                  ÀÀøÀÀ€Àø·Ò³`v20111009_00405_st  Ksb331@ëD'=G?G?™@€E£–Ã=ŽKˆ                  ÀÀøÀÀ€Àø·Ò³`v20111015_00150_st  Ksb331@ëE@wZYé?¢©Ï@€E=‹?Ù                  ÀÀøÀÀ€Àø·Ò³`v20111023_00077_st  Ksb317@ëF?àG
0?V@Ž@€E¤¥¸=Ÿoà                  ÀÀøÀÀ€Àø·Ò³`v20120316_00446_st  Ksb331@ëXiâ%"d?"é@€E¤¸)=žu                  ÀÀøÀÀ€Àø·Ò³`v20120317_00446_st  Ksb317@ëX‰­e‰?!­R@€EÅ>"b                  ÀÀøÀÀ€Àø·Ò³`v20120318_00723_st  Ksb317@ëX«
Jx?$Q>@€E¡kÃ=äÕå                  ÀÀøÀÀ€Àø·Ò³`v20120318_00775_st  Ksb331@ëX«twkq?&!Ó@€E ­¤=Þ¹%                  ÀÀøÀÀ€Àø·Ò³`v20120320_00336_st  Ksb317@ëXé0%x? .Â@€EŸÝ=Å                  ÀÀøÀÀ€Àø·Ò³`v20120321_00566_st  Ksb317@ëY
Äa?	s¬@€E·6R=Ä                  ÀÀøÀÀ€Àø·Ò³`v20120601_00593_st  Ksb331@ëb
$(n3?4¡ä@€E§`H=®p                  ÀÀøÀÀ€Àø·Ò³`v20120606_00568_st  Ksb331@ëb§7ëï}?5ö×@€Eˆäì=žõ                   ÀÀøÀÀ€Àø·Ò³`v20120607_00412_st  Ksb317@ëbÅSS"a??AZ@€E€¸=‹äÐ                  ÀÀøÀÀ€Àø·Ò³`v20120609_00412_st  Ksb317@ëcSjæ~?eø+@€Ex€¸=½ÒÐ                  ÀÀøÀÀ€Àø·Ò³`v20120610_00796_st  Ksb331@ëc)Þç;¹?
š@€E‰?=ͪ                  ÀÀøÀÀ€Àø·Ò³`v20120614_00479_st  Ksb331@ëc¥¥;?&»6@€EŒ{=èwT                  ÀÀøÀÀ€Àø·Ò³`v20120615_00340_st  Ksb317@ëcÃÒÓa'?5t@€E¤H==ô™¨                  ÀÀøÀÀ€Àø·Ò³`v20120616_00462_st  Ksb331@ëcåÉ(ó"?$/©@€E‡Û{=Å=˜                  ÀÀøÀÀ€Àø·Ò³`v20120617_00606_st  Ksb331@ëdZ¯»?)m½@€Edüf=·šˆ                  ÀÀøÀÀ€Àø·Ò³`v20120622_00396_st  Ksb317@ëd¤Ú͛Õ?3èð@€E–î>~                  ÀÀøÀÀ€Àø·Ò³`v20120703_00346_st  Ksb317@ëfë'ëU?÷/@€Eu'¤=¼·8                  ÀÀøÀÀ€Àø·Ò³`v20120704_00198_st  Ksb331@ëf öž?aÌ@€E£òö=Ó¿e                  ÀÀøÀÀ€Àø·Ò³`v20120705_00453_st  Ksb317@ëfBXW?BÎ+@€E`rö=ÏG                  ÀÀøÀÀ€Àø·Ò³`v20120705_01081_st  Ksb331@ëfGïo9?DÎz@€E]®=ò†›                  ÀÀøÀÀ€Àø·Ò³`v20120707_00692_st  Ksb317@ëf†uI'ç?׿@€EmӅ=È@@                  ÀÀøÀÀ€Àø·Ò³`v20120713_00815_st  Ksb331@ëgF›VÓK?P¾,@€E}=¢a4                  ÀÀøÀÀ€Àø·Ò³`v20120714_00741_st  Ksb331@ëgdА%Ò?"?@€Eƒ=¡SD                  ÀÀøÀÀ€Àø·Ò³`v20120717_00483_st  Ksb317@ëgÂZ¦ÊZ?NÎ@€E›}>.k                  ÀÀøÀÀ€Àø·Ò³`v20120718_00504_st  Ksb317@ëgã2÷¹Š?@&£@€E²y\>p̲                  ÀÀøÀÀ€Àø·Ò³`v20120719_00283_st  Ksb317@ëhҀ»|?ú±@€EŸÃ¸=w<                  ÀÀøÀÀ€Àø·Ò³`v20120719_00383_st  Ksb331@ëh¯VO?®®@€E¢¼3=¬ýp                  ÀÀøÀÀ€Àø·Ò³`v20120720_00229_st  Ksb317@ëh$›•ÂÊ?4η@€E'\=É´8                  ÀÀøÀÀ€Àø·Ò³`v20120720_00425_st  Ksb331@ëh&"FPò?#Ùv@€E…'\=©Ú¨                  ÀÀøÀÀ€Àø·Ò³`v20120721_00335_st  Ksb331@ëhDËÎÛ?*gÕ@€E0
=¼^Ä                  ÀÀøÀÀ€Àø·Ò³`v20120721_00427_st  Ksb317@ëhE~¾\?†¥é@€E›cá=³œx                  ÀÀøÀÀ€Àø·Ò³`v20120722_00245_st  Ksb331@ëh_o–¶e?Ikê@€E¯)R=´0                  ÀÀøÀÀ€Àø·Ò³`v20120723_00798_st  Ksb317@ëh†±è›?*@€E'"š=›`                  ÀÀøÀÀ€Àø·Ò³`v20120731_00429_st  Ksb317@ëi'G 7Ã?8H@€EeӚ=¼³8                  ÀÀøÀÀ€Àø·Ò³`v20120731_00793_st  Ksb331@ëi…A÷}?Wê@€EW»3='
0                  ÀÀøÀÀ€Àø·Ò³`v20120801_00187_st  Ksb331@ëi Æd^?U.@€EmdR=ý§                  ÀÀøÀÀ€Àø·Ò³`v20120801_00280_st  Ksb317@ëi¡µ´w–?<_@€Efa…>Ð                  ÀÀøÀÀ€Àø·Ò³`v20120804_00127_st  Ksb317@ëiÿІàÚ?`â@€E"ï)=¦N                   ÀÀøÀÀ€Àø·Ò³`v20120804_00599_st  Ksb331@ëjªå¡°?€37@€E"¬ì=­Z¼                  ÀÀøÀÀ€Àø·Ò³`v20120808_00145_st  Ksb331@ëj'Ç6ðØ?œN@€E˜p¸=­A9                  ÀÀøÀÀ€Àø·Ò³`v20120811_00216_st  Ksb317@ëjáþ¸òû?z'¦@€E"q=¢–è                  ÀÀøÀÀ€Àø·Ò³`v20120814_00071_st  Ksb331@ëk?v7iÏ?.֊@€Ešgì=Î5®                  ÀÀøÀÀ€Àø·Ò³`v20120814_00307_st  Ksb317@ëkAqڈw?²þ@€E‡Ë)=¤I¬                  ÀÀøÀÀ€Àø·Ò³`v20120817_00486_st  Ksb331@ëk¤hìó´?‹@€EUA…=‡                  ÀÀøÀÀ€Àø·Ò³`v20120817_00578_st  Ksb317@ëk¥4 07?˜Ø@€EOû×=ˆ8Ð                  ÀÀøÀÀ€Àø·Ò³`v20120828_00593_st  Ksb331@ëmeûø4?d@€EµB3=Ÿ:t                  ÀÀøÀÀ€Àø·Ò³`v20120829_00424_st  Ksb331@ëm#jÖ~?%‹"@€E¯-=½ø0                  ÀÀøÀÀ€Àø·Ò³`v20120911_00326_st  Ksb331@ënÁí9t?{ÿ@€E¨×=ÿæc                  ÀÀøÀÀ€Àø·Ò³`v20120912_00071_st  Ksb331@ën߸ŽY?­¼@€E¼ß¸=ÔçŠ                  ÀÀøÀÀ€Àø·Ò³`v20120924_00064_st  Ksb331@ëp`蝹?Œ!@€E")=º4@                  ÀÀøÀÀ€Àø·Ò³`v20120924_00156_st  Ksb317@ëp`ØFv?!ÿ@€E™Ñ3=Ÿp                  ÀÀøÀÀ€Àø·Ò³`v20120925_00043_st  Ksb331@ëp™ó¼P?ag@€EƧö>¤š                  ÀÀøÀÀ€Àø·Ò³`v20120925_00135_st  Ksb317@ëp€[ÆdÔ?Å}@€EǾ=±¯H                  ÀÀøÀÀ€Àø·Ò³`v20120926_00135_st  Ksb317@ëp Eãúf?.²m@€E­dÍ=ÏyV                  ÀÀøÀÀ€Àø·Ò³`v20120926_00307_st  Ksb331@ëp¡ü±·?'¼á@€Eµ=ßÅ}                  ÀÀøÀÀ€Àø·Ò³`v20120927_00279_st  Ksb317@ëpÁ{L—]?`a­@€E•ö=¡"0                  ÀÀøÀÀ€Àø·Ò³`v20121012_00166_st  Ksb331@ër 'ý
'?z4o@€E¬®×=Ķ?                  ÀÀøÀÀ€Àø·Ò³`v20130313_00730_st  Ksb317@녩ï^!ž?™Í@€E'f®=áv20130313_00730_stAñª<#×
?º<TfAçÁAñª?зҳ`v20130314_00393_st  Ksb317@ë…ʁÀŠ?n©Þ@€Ež7=£çDv20130314_00393_stA1'<#×
?Ð¥mî"ËÁA1'?зҳ`v20130315_00387_st  Ksb317@ë…éÆ(mÝ?30¬@€E™õf=¢Ý´v20130315_00387_stA²<#×
?У"Ûn­ÁA²?зҳ`v20130318_00515_st  Ksb331@ë†Jþ®†¼?C™@€EzÔÍ>áv20130318_00515_stA Å<#×
?Ʊ(¶‰ÃÁA Å?зҳ`v20130318_00607_st  Ksb317@ë†K¼Y?1©ó@€Ez½×=hPv20130318_00607_stA|î<#×
?´àãý,®ÉÁA|î?зҳ`v20130321_00907_st  Ksb317@놫›&Qx?$çd@€E'¤á=èøèv20130321_00907_stA`B<#×
?Ìþ4ê"	ÁA`B?зҳ`v20130323_01158_st  Ksb331@ë†ë|]N?€Ã@€E"q=¼@øv20130323_01158_stA¬<#×
?²ÌfæߊÁA¬?зҳ`v20130324_01335_st  Ksb331@ë‡±©á?BŒe@€Ežá=ëÃhv20130324_01335_stAIº<#×
?Å.U£ÚÁAIº?зҳ`v20130325_00973_st  Ksb331@ë‡+>ä?r?@€E í3=͸Ôv20130325_00973_stA®<#×
?Ã'‹?ÀÙ[ÁA®?зҳ`v20130326_00544_st  Ksb331@ë‡JB"û?Èë@€E©==㢷v20130326_00544_stA¸<#×
?Å©žJ³äýÁA¸?зҳ`v20130509_01020_st  Ksb317@ëŒÌRü?¥Ï@€E²Ã=Ù¢õ<	<?§®f¾¶E¢
E¹Ÿ
C"›dDsA%÷=•ôv20130509_01020_stA—<#×
?Á×t;cÁA—?зҳ`v20130617_00692_st  Ksb317@둤ž>?4°u@€E†a{=•Y4?R@!ë…i¾ A‰
E‹AHC"+dDû¦A+¦¸<B+áv20130617_00692_stA(È´<#×
?Á×t;cÁA(È´?зҳ`v20130625_00850_st  Ksb331@뒨 2 ?Àq"@€E`›q=¿=VÎ%?à*¾éûçEdθD"ÖÉDåA.Ž>JŸv20130625_00850_stA,Z<#×
?Æ^ÊW4:¿€A.Ž?ÁÉSà·Ò³`v20130702_00282_st  Ksb331@듂S×}«?0­@€E–*\=þD*?ȉ@¨e¾¤Ý/Ešò¤D"ÐJD•Pv20130702_00282_stA-G®<#×
?À*dš'°@ÁA-G®?зҳ`v20130703_00236_st  Ksb331@듡"{š€?@€E|@Í=»?TA@
=e¾›¥ãE'¢áD"ѲD¤¼A0ù<‰Ô7v20130703_00236_stA*å`<#×
?Á×t;cÁA*å`?зҳ`v20130703_00428_st  Ksb331@듣5â?å`@€E€•®=½Ÿp=¨üa@"ÌÍd¾›"ÑE"_D"×øD}ãA0ÛÀ<©¾àv20130703_00428_stA-+<#×
?À*dš'°@ÁA-+?зҳ`v20130703_00764_st  Ksb331@듥úRÄ?8׏@€EwH¸=Ó>£'E@(õÃc¾–Eu¿®D"Ø"DîéA/ø%<Rþv20130703_00764_stA/<#×
?¼(šQBLÇ¿€A/ø%?Š_ÃÀ·Ò³`v20130705_00220_st  Ksb331@ë"à‰Ü¡?Ne÷@€Ef=}Þ??"ı@G®f¾£×
EVRD"ÆÑD‹A0ï$<…Š´v20130705_00220_stA0n˜<#×
?À*dš'°@¿€A0ï$?±V€·Ò³`v20130705_00460_st  Ksb331@ë"âu©	¤?A(
@€E{==£a@?Éè@\)e¾§l‹E~ÀD"֏D—
A1Z<qCrv20130705_00460_stA0‹D<#×
?DZ•qȚ¿€A1Z?Ž(n@·Ò³`v20130705_00796_st  Ksb331@ë"åm	˜°?v{ž@€Ec‹
="©"?3'?£×
d¾±&éEfî=D"Ï×Dô9A0æÝ<"Êñv20130705_00796_stA0r°<#×
?¼(šQBLÇ¿€A0æÝ?'™^ ·Ò³`v20130705_01068_st  Ksb331@ë"èrÖKÒ?²uø@€E'¿¤=Éßi<MÞ?G®c¾«E…D"ÅÃDŸ+A1÷=8J"v20130705_01068_stA/ÎÙ<#×
?À*dš'°@¿€A1÷?§	D@·Ò³`v20130706_00475_st  Ksb331@ë"r<2‹? â?@€E™'ö=Åe">ð}'@†ffd¾'ñªE˜`RD"ëDkA1>¹<¤˜†v20130706_00475_stA.‹D<#×
?¼(šQBLÇÁA.‹D?зҳ`v20130706_00667_st  Ksb331@ë"d¾U¼?¾@€E‹¸=á8>t´=@—\)c¾'hsE¦D"êND9ªA1~<´¡!v20130706_00667_stA-xÕ<#×
?¼(šQBLÇÁA-xÕ?зҳ`v20130710_00636_st  Ksb317@딅í<?"Ó@€E›Í=¨ûà=ã|/@†¸Ri¾ž¸R
E"›®C"JDϾA2*Î<¢î"v20130710_00636_stA,bN<#×
?Á×t;cÁA,bN?зҳ`v20130711_00279_st  Ksb331@딡ºMs¦?€¼@€E š=™(v20130711_00279_stA.Ý/<#×
?¼(šQBLÇÁA.Ý/?зҳ`v20130713_00371_st  Ksb331@ë"áÀAy? žÝ@€E"¤=µÍt?¥#ü@ˆQìd¾—PE'ÀD"à¼D´þA4><—"v20130713_00371_stA21'<#×
?À*dš'°@ÁA21'?зҳ`v20130713_00811_st  Ksb317@ë"æëó?\ž@€EòÃ=¨<>·¥H@G®g¾£Sø
E"{ìC"0bDL¬A3–æ<­!×v20130713_00811_stA3"Ñ<#×
?Á×t;c¿€A3–æ?•¤:à·Ò³`v20130724_00731_st  Ksb331@ë–Fz­` ?M‡³@€E‰=¿ô=v,²?å¸d¾¡G®E†´D"Ö¸D±ËA3Œ7<;–ov20130724_00731_stA3/<#×
?À*dš'°@¿€A3Œ7?‡rÍà·Ò³`v20130727_00072_st  Ksb331@떟Þ\ø?"Ïä@€E¾}×=¤'€?q@'
=f¾˜bE¿D"ÝqD°´A4ûx<Ný¸v20130727_00072_stA2"u<#×
?DZ•qȚÁA2"u?зҳ`v20130802_00063_st  Ksb317@ë—_;$s¨?M@€Ešb
>Ѳ>˜iØ@lÌÍj¾šŸ¾
EþöC"8D7ÏA5²í<ºXZv20130802_00063_stA5"Ñ<#×
?Á@󄺏ܿ€A5²í?—K@·Ò³`v20130802_00303_st  Ksb317@ë—aFp©?!â"@€Eƒ¥¸=þ9Ï>¬v@>¸Rh¾¢Ðå
E…KqC"
áDýãA5€Ð<~]
v20130802_00303_stA5dZ<#×
?¼(šQBLÇ¿€A5€Ð?Ë¡@·Ò³`v20130802_00735_st  Ksb317@ë—dÙÞ·?:@€E‡{×=¨ux>Ç[0@-p¤g¾£Sø
EŠòfC"›ÇDøåA5Vj<N΢v20130802_00735_stA5;d<#×
?Á×t;c¿€A5Vj?‰ÙÔ@·Ò³`v20130803_00263_st  Ksb317@뗀ÿ<Æ°?JhÆ@€Ežw)=¨Œ_> 4@G®g¾˜"u
E 2)C"—
D±‰A5ö<M•v20130803_00263_stA5÷Ï<#×
?¼(šQBLÇ¿€A5ö?‰ r ·Ò³`v20130803_00411_st  Ksb331@뗂@¸Ý,?VÖL@€E'ô×=':Œ?úÁ)?ª=qe¾–Eœ=D"æ=DÙA6S«<'¢[v20130803_00411_stA5×
<#×
?¼(šQBLÇ¿€A6S«?'4K`·Ò³`v20130804_00476_st  Ksb317@뗢œvބ?%v'@€E–W…=¾ýL?£O\@'áHe¾›"Ñ
E™»qC"2ÑD6fA5î"<Œ;ûv20130804_00476_stA5\)<#×
?Á×t;c¿€A5î"?'‡`·Ò³`v20130818_00220_st  Ksb317@ë™`ž…ˆ? Ít@€E¡È\=ÁWP>ÁEy@"33g¾""
EžØöC"E¢DŒîA8¼,<¨ýv20130818_00220_stA8n˜<#×
?Å©žJ³äý¿€A8¼,?•¡À·Ò³`v20130826_00076_st  Ksb331@ëš_ðn7@?;_O@€EòR=¿Ûl=ÿe?«…d¾–‡+E'RD"ØsDðA;ÙË<1F"v20130826_00076_stA;‰7<#×
?DZ•qȚ¿€A;ÙË?†(Ѐ·Ò³`v20130921_00168_st  Ksb331@띠ø^áb?<•n@€E†×=Ò¤>^Ú?¾¸Rc¾¥ãTE†Q\D"sDSAAáö<Vìv20130921_00168_stAAC–<#×
?DZ•qȚ¿€AAáö?ŠÝƒ·Ò³`v20130922_00212_st  Ksb317@ëÁ%ζ‡?ƒÙ,@€E"I=àâ;?=g]?ˆõÃh¾½p¤
E–?3C"'DABwµ<Ë@þv20130922_00212_stAB(ö<#×
?¼(šQBLÇ¿€ABwµ?™hÀ·Ò³`v20130922_00336_st  Ksb331@ëÃOªã?y1@€E"tR=Ж=Û¬a?ŒÌÍe¾«…E"Ö{D"2=DäþAB€1<Ìv20130922_00336_stABQì<#×
?À*dš'°@¿€AB€1?™€@À·Ò³`v20130923_00199_st  Ksb317@ëàÙÙ?¢?)ñs@€E¯Ê=šVÜ?Í@33j¾§ïž
E´t¤C"z DÙüABô'<'ú0v20130923_00199_stAB›¦<#×
?Á×t;c¿€ABô'?_F·Ò³`v20130924_00240_st  Ksb317@ëž ²R"?/ÍÏ@€E½¯…=䴍=GK@Pj¾¨r°
EÃóšC"{DDàBAC=x<š¹Kv20130924_00240_stABÙ<#×
?Á@󄺏ܿ€AC=x?"W)`·Ò³`v20130925_00216_st  Ksb317@ëž!_ò
Ï?ôâ@€E¥š¸=´˜>¡Z#@W
=g¾£Sø
E¨»HC"!DäþACvy<±Ç\v20130925_00216_stAC+<#×
?º§$<Ÿq¿€ACvy?–8뀷ҳ`v20131003_00150_st  Ksb331@ëŸ à×P‰?)rð@€EŽ¤=ÒØ?Ä0e?¦ffc¾¦éyEÆÍD"dÕD˜AEîÙ<#—%v20131003_00150_stAExÕ<#×
?Å©žJ³äý¿€AEîÙ?"rä ·Ò³`v20131005_00072_st  Ksb317@ëŸ_ÕÇ_?~@€E²u¤="àÙ?ö÷¨?0£×f¾ºáH
E·—qC"ßžD,¼AFQù<É+xv20131005_00072_stAE÷Ï<D›¦?Á×t;c¿€AFQù?™%o·Ò³`v20140320_00751_st  Ksb331@ë´,ݜU?žx@€E¬
=¿ËP?°‰Ÿ?¡G®f¾ß;E«<{D"sDDÏ®Ad¾Ž<ؚ7                  ÀÀøÀÀ€Ad¾Ž?›Fà·Ò³`v20140328_00224_st  Ksb317@ëµ)?eá[?‡˜"@€E'3
=ï&=>i…ð?záHQ¾Ÿ¾w
EªC"?D°ÕAfiY=z"¹                  ÀÀøÀÀ€AfiY?¯R— ·Ò³`v20140329_00334_st  Ksb317@ëµHÌ7v9?‰ëY@€EŒdf>@T3='w?fffh¾"ýô
E‹HC" ÅD(1Afc-=3Oì                  ÀÀøÀÀ€Afc-?¦iý€·Ò³`v20140510_00992_st  Ksb317@뺊™5?ƒ²˜@€E†tH=mmp>_ü?'\g¾ª~ú
E†M\C"ÈÕDƒAlSt=kˆÛ                  ÀÀøÀÀ€AlSt?­q`·Ò³`v20140510_01280_st  Ksb317@뺍FÓy?­6@€E•©\=v±€?^pœ?n{g¾¼í'
E•§\C"ÓDJAl
=ÉY«                  ÀÀøÀÀ€Al
?¹+5`·Ò³`v20140526_00475_st  Ksb317@뼃UMIŠ?OÊR@€EžÊR={ð?PÌè?¦ffi¾ž5?
Ež*¸C"¨"DaXAl¤=7©Œ                  ÀÀøÀÀ€Al¤?¦õ1€·Ò³`v20140528_00662_st  Ksb317@ë¼Èó5Â?¦õÕ@€EŒ…=˼Ì?–ìÈ?†ffi¾¹X
E‹`ÍC"²°DļAp»´=ït                  ÀÀøÀÀ€Ap»´?½î€·Ò³`v20140528_00674_st  Ksb317@ë¼È3ÀŒM?–…@€E‹i…=ÙÓ?ªÞU?\)g¾š¬
EŠYÃC"+DњAo^-=|\«                  ÀÀøÀÀ€Ao^-?¯‹•`·Ò³`v20140531_00732_st  Ksb317@ë½'OŠÅ?3V"@€E"±\=Òúš=ÈëC?œ(ög¾bN
EƒÆC"Æ%Dº=AnÒ=*~C                  ÀÀøÀÀ€AnÒ?¥OÈ`·Ò³`v20140608_00619_st  Ksb317@ë¾$/yJ?VÇD@€EŸ™
>\›*?Ûä? i¾\)
E¤AC"†FDZAoÞ¼=4>4                  ÀÀøÀÀ€AoÞ¼?¦‡Æ€·Ò³`v20140619_00547_st  Ksb317@뿄ßî?ƒ'Ä@€E©ÿ
=ŠWœ>߯®?¡G®i¾Ÿ;d
E«®C"˜DdîAr7¦= ‡¢                  ÀÀøÀÀ€Ar7¦?´ô@·Ò³`v20140623_00259_st  Ksb317@ëÀÝüŎ?4L@€E›Í==«I,>ŠØÝ?¸Qìh¾‹C–
EŸÁ
C"»DDu/Aq	À=QÔ                  ÀÀøÀÀ€Aq	À?ª:à·Ò³`v20140624_00527_st  Ksb317@ëÀ%˜•=?Avq@€E^Œ)='H ?ÜÞW?´záf¾bN
E`EHC"8RD>¨Aq§=#O›                  ÀÀøÀÀ€Aq§?¤ió`·Ò³`v20140624_00575_st  Ksb317@ëÀ&
£|Ç?3}@€E`G\= Wc?§ ?¯\)f¾ŽV
Ea")C"$¼DApÇ<þ¤-                  ÀÀøÀÀ€ApÇ?ŸÔ… ·Ò³`v20140629_00726_st  Ksb317@ëÀÅaçÌ-?M@€EˆÐá=ØV$?-À?áG®f¾'ë…
EˆìRC"#3D<‹AqŽ=w<                  ÀÀøÀÀ€AqŽ?®ág€·Ò³`v20140707_00730_st  Ksb317@ëÁÅ?Á[ª?*G@€E£Z=žÂ"?¨;Ö?Ã×
g¾¤Z
E¥Ë×C'÷ÏDôAs.Ì=FÕ%                  ÀÀøÀÀ€As.Ì?¨Ú¤ ·Ò³`v20140712_00139_st  Ksb317@ëÂ`»'3?!KÊ@€E´¶…=¾ÎÐ?)¶?•Âj¾—
=
Eµj¤C"R°DÖ5AsÝ£=6­ç                  ÀÀøÀÀ€AsÝ£?¦Õ¼à·Ò³`v20140712_00379_st  Ksb317@ëÂb¾¹Ôx?.) @€EŸŒ\=£=ØøÀ?ª=qh¾–‡+
EŸ¥®C"0D¦wArï¬=&µa                  ÀÀøÀÀ€Arï¬?¤Ö¬ ·Ò³`v20140712_00427_st  Ksb317@ëÂc"¹g? l6@€E a=îfm><7h?°£×h¾ŠÀƒ
E )qC"2DÓAr¸<þŒM                  ÀÀøÀÀ€Ar¸?ŸÑ‰ ·Ò³`v20140725_00115_st  Ksb317@ëÄ]"?K"@€E'Tá=åT%?ÙGf?ç®[¾Ÿ;d
E'¥
C"²ÑD¾Auì=GRÐ                  ÀÀøÀÀ€Auì?¨êZ·Ò³`v20140731_00907_st  Ksb317@ëÄǎÜQO?A%@€E±'{=Üc?vj«?Î{i¾ŒIº
E±1×C"áhDÈBAt°"=Žit                  ÀÀøÀÀ€At°"?±Í.€·Ò³`v20140803_00551_st  Ksb331@ëÅ&»Á‹?Þ©´@€E»®=~jH?'6?™™še¾Á‰7E¶ÒD"‡TDCçAvnŽ>­"\                  ÀÀøÀÀ€AvnŽ?Õ¤K€·Ò³`v20140803_00599_st  Ksb331@ëÅ'#Õó?‰²@€E¾¡š=Àh>Úþå?Î{e¾Ÿ;dE¼D",ÅDAÛAvv =ø!å                  ÀÀøÀÀ€Avv ?¿< ·Ò³`v20140804_00270_st  Ksb331@ëÅAª][Ñ?]
x@€E 'ì=¼ud?Ѝ?ÁG®d¾""EßšD"Ò¨D"Av™1=ŠÒð                  ÀÀøÀÀ€Av™1?±Z^·Ò³`v20140804_00318_st  Ksb331@ëÅB"håó?/œi@€E¢c>?<6ü?ÌÌÍF¾—PEž:ÍD"ìÅDÃAw×=U&(                  ÀÀøÀÀ€Aw×?ª¤Å·Ò³`v20140804_00366_st  Ksb331@ëÅB•T56?1lˆ@€E¡•f=ŠJÕ>þv?Ó33e¾"záEœD"½D•ÓAt®=^øç                  ÀÀøÀÀ€At®?«ßà·Ò³`v20140804_00606_st  Ksb331@ëÅD»oV?"Õ«@€E˜‰
=¾d\@CH?Ü(öd¾"t¼E"ÊöD"}'D[uAtúƒ=]¹‹                  ÀÀøÀÀ€Atúƒ?«·1`·Ò³`v20140816_00649_st  Ksb331@ëÆÄ¡5Tv?B
›@€E©˜{=¾®´>•»ˆ?ٙše¾•E§73D"f°DhAu+£={®                  ÀÀøÀÀ€Au+£?¯uÁ·Ò³`v20140817_00743_st  Ksb317@ëÆåÉE5?\eµ@€E¬ž==£à>Ð÷O?Ôzág¾§ïž
E®d¸C"ž˜DØBAw«æ=™Ö÷                  ÀÀøÀÀ€Aw«æ?³:Þà·Ò³`v20140827_00464_st  Ksb331@ëÈ$taF?wÓ@€E–hÃ=Épn>Õå~?øQìd¾¢ÐåE™¡×D"AôDaüAxUî=¨ú™                  ÀÀøÀÀ€AxUî?µS ·Ò³`v20140828_00604_st  Ksb317@ëÈD½ÛWÕ?ƒ±@€E‹üÃ="@<=<ÿš?Ã×
h¾²°!
E‹~öC"Í'DØ1AyŒ'=ÀÖ                  ÀÀøÀÀ€AyŒ'?¸€·Ò³`v20150331_00749_st  Ksb331@ëã(wrþ? =@€E¯Ôö=ÆðH@£dt@3×
d¾"t¼E¯¸D"<œDF%A"9=>+p                  ÀÀøÀÀ€A"9=?Ån€·Ò³`v20150721_00199_st  Ksb317@ëñ ?Å¢â??t#@€E¬'=•Þ ?û@@£×g¾ Äœ
E¬3C'°BDkuA†
®>+Å5                  ÀÀøÀÀ€A†
®?Åx¦ ·Ò³`v20150722_00119_st  Ksb331@ëñAT^&?eTW@€EB=Äʜ@`V@:=qg¾™‡E÷HD"N¸DéËA†yË>¥bŽ                  ÀÀøÀÀ€A†yË?Ô¬QÀ·Ò³`v20150722_00347_st  Ksb331@ëñCzGï®?³q@€E‰+¸=ž—$                  ÀÀøÀÀ€Àø·Ò³`v20150723_00119_st  Ksb331@ëñ_ì2Î^?M@€E˜š=µ?687@6fff¾OßE™½3D"V-Dµ²A…¿–>Èó                  ÀÀøÀÀ€A…¿–?ÃY`·Ò³`v20150803_00115_st  Ksb317@ëòÅbo¶Ç?¯Û@€E¶¶H=d                  ÀÀøÀÀ€Àø·Ò³`v20150812_00444_st  Ksb331@ëóâ'{wð?ŒÄX@€E[`{=Ÿôp                  ÀÀøÀÀ€Àø·Ò³`v20150816_00164_st  Ksb317@ëô`ˆÔè?Gµ?@€Epõ\=Õä`@!G@.¸Ri¾¨r°
EqC'S¶D'\A‡ŒÃ>l–E                  ÀÀøÀÀ€A‡ŒÃ?͒Ƞ·Ò³`v20150816_00200_st  Ksb317@ëô`ÏÑ©Ö?6»Ù@€Eo¨f=¤Êô?ÀÍ[@(öh¾°£×
EoÄRC'9yDDJAˆl¸>w»S                  ÀÀøÀÀ€Aˆl¸?Î÷j`·Ò³`v20150816_00252_st  Ksb331@ëôaC;>?O\&@€Enxá=õç@li@1ë…d¾¦ffEk¯×D"Ë×DAyA‡_>'Ž	                  ÀÀøÀÀ€A‡_?ÐQÁ ·Ò³`v20150825_00391_st  Ksb317@ëõ'§KH~?-aú@€E'Óf=‹×ä                  ÀÀøÀÀ€Àø·Ò³`v20150826_00391_st  Ksb317@ëõ¢ÝX'?t>©@€E¤Óš="±                   ÀÀøÀÀ€Àø·Ò³`v20150917_00071_st  Ksb331@ëø`«%ˆ?•)@€E¡:)=½CÈ=¨—+@G
=e¾'n˜Ež¤D"DdœA‡²>: 9                  ÀÀøÀÀ€A‡²?ÇT ·Ò³`v20160708_00523_st  Ksb317@ìD¿&[‰?:@€Emq3=½Ü                  ÀÀøÀÀ€Àø·Ò³`v20160718_00959_st  Ksb331@ìˆápR£?ya@€E—†=>³´                  ÀÀøÀÀ€Àø·Ò³`v20160719_00415_st  Ksb331@ì¢ùŸôR?!Œp@€EŽ
==È4Ä                  ÀÀøÀÀ€Àø·Ò³`v20160725_00753_st  Ksb317@ìeüóád?W¦q@€EˆâH=Š¢l                  ÀÀøÀÀ€Àø·Ò³`v20170618_00224_st  Ksb317@ìHa¯Lÿb?OeÓ@€E­á=Š§¤                  ÀÀøÀÀ€Àø·Ò³`v20170623_00755_st  Ksb331@ìIvLÝÿ?¹¬@€EšÂ¤=§ñ"                  ÀÀøÀÀ€Àø·Ò³`v20170628_01161_st  Ksb317@ìI¨ƒ¹ˆw?"%@€Eñ¤=i;`                  ÀÀøÀÀ€Àø·Ò³`v20170629_00434_st  Ksb331@ìIÁÞ>NÅ?yˆ@€E£l
=ü‡                  ÀÀøÀÀ€Àø·Ò³`v20180326_00849_st  Ksb331@ìk‹'­#º?%q‰@€E°O=ÈBU                  ÀÀøÀÀ€Àø·Ò³`v20180402_00957_st  Ksb317@ìll°ÖAk?Hh(@€E˜á=Úd                  ÀÀøÀÀ€Àø·Ò³`v20180524_01027_st  Ksb317@ìrè?Ï,?@€E°FH=ÄϜ                  ÀÀøÀÀ€Àø·Ò³`v20180524_01055_st  Ksb331@ìrè}>h?1¡@€E¯9¤=òv                  ÀÀøÀÀ€Àø·Ò³`v20180525_00785_st  Ksb331@ìsþ'òŽ?|	L@€E©þf='0                  ÀÀøÀÀ€Àø·Ò³`v20180525_01090_st  Ksb317@ìs	x:Ï4?•ãÙ@€E¡*ö=‹2                  ÀÀøÀÀ€Àø·Ò³`v20180719_00291_st  Ksb317@ìyás—»?±¬‰@€Eµ…=Om                  ÀÀøÀÀ€Àø·Ò³`v20180727_00175_st  Ksb317@ìzà©­r?I]ñ@€E==Ø©l                  ÀÀøÀÀ€Àø·Ò³`v20180804_00683_st  Ksb331@ì{äØKeÚ?W}™@€E'ˆö= Fh                  ÀÀøÀÀ€Àø·Ò³`v20180806_00487_st  Ksb317@ì|%%àL?¥@€E¤%\=Ú°š                  ÀÀøÀÀ€Àø·Ò³`v20180812_00287_st  Ksb331@ì|àÐæl?xÜ@€EœŽ¸=V(                  ÀÀøÀÀ€Àø·Ò³`v20180813_00267_st  Ksb317@ì}©´ÿÒ?¢Y@€E'ó…=£ U                  ÀÀøÀÀ€Àø·Ò³`v20180816_00175_st  Ksb331@ì}a:½pŽ?Gê@€E'vÃ=ߢ                  ÀÀøÀÀ€Àø·Ò³`v20180825_00084_st  Ksb331@ì~ûMSE?/"@€E¨Ÿ¸=Ó%\                  ÀÀøÀÀ€Àø·Ò³`v20180825_00203_st  Ksb317@ì~|*'Ç?@·á@€E™r
=ª|À                  ÀÀøÀÀ€Àø·Ò³`v20180828_00127_st  Ksb317@ì~àZ×ÂI?ZV@€E›G=L(                  ÀÀøÀÀ€Àø·Ò³`v20180829_00125_st  Ksb331@ìó°Á©?N7X@€E›¬¸="1`                  ÀÀøÀÀ€Àø·Ò³`v20180901_00155_st  Ksb331@ì`}uqF?:hº@€Eqö¤=ìg                  ÀÀøÀÀ€Àø·Ò³`v20180901_00607_st  Ksb317@ìd+©?iéÜ@€EXÙì=…­                  ÀÀøÀÀ€Àø·Ò³`v20180908_00071_st  Ksb331@ì€?̺7?(,=@€E¹ñ®=ã¿=                  ÀÀøÀÀ€Àø·Ò³`v20190827_00767_st  Ksb331@ì¬e+õ?Ã[ü@€EÝbö=ØûŽ                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_118_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  291 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Ø?{ÔÛv20100421_00651_stKsb317@ë‡ë
?/À@€Exš=Ú(±>e$œ@\f¾/E~?\D'PD)<îAˆ=ªŸØ?{ÔÛv20100421_00653_stKsb317@ë‡îŸ
?'©Ü@€ExM®=ºîx>ý­@™™šk¾·KÇE€œfDûm'D("–A€Ï£><ÀMØ?{ÔÛv20100421_00655_stKsb317@ë‡ð"ñ?(.n@€Ex•ì>
'@#5?¨õÃl¾m'hE#
B'ìD'À1A€Ñ=eéåØ?{ÔÛv20100517_00648_stKsb317@ëÉ;t°V?Sáµ@€Ekf>Fjw?‡é_?´záf¾¢ÐåEm´¤D…C…D%kÇA|âP=½Ø?{ÔÛv20100517_00650_stKsb317@ëÉ>oœ›?W<K@€El=>X^H>Ž?ï\)k¾›¥ãEn‰HDý¹ìD%»dAnH=´šÎØ?{ÔÛv20100517_00652_stKsb317@ëÉA3'}?T!@€Em>òç@óþ¿?¹™ši¾ÒòEnDB·­D#4A|Ž=…Ü`Ø?{ÔÛv20100911_00304_stKsb317@ëbÿwo?8Q@€Eƒ~Í=±¡Œ@y>@{f¾¨r°E…æ)DƒÝD!'A€Šx=Þ1Ø?{ÔÛv20100911_00306_stKsb317@ëb'F3k??$ê@€EƒíH=•TH?mŒ@®k¾«…E…ÁHDû¯žD ‰üA€
Ì=¾3Ø?{ÔÛv20100911_00308_stKsb317@ëb–¬"É?I4µ@€Eƒl×=°×è?nký@®h¾¢MÓE"dÍB'¦fD¬)A€s=è!Ø?{ÔÛv20110817_00712_stKsb317@ë=ä		^N?7z@€E"˜…=ã÷ê>wí@Œ(öf¾/E–NfDƒ.˜D åAl©>9Ø?{ÔÛv20110817_00714_stKsb317@ë=ä
	Rå?.Q_@€E"©=ì
@2cb@¾ffm¾Ä"E—çìDûòÁD!=Ø?{ÔÛv20110817_00716_stKsb317@ë=äé_?5ús@€E•A
=Îò?Žc]?ôzáh¾‰º^E–_×B"D+A€Ëv=·vÃØ?{ÔÛv20110924_00412_stKsb317@ëB¢tq¨?;7¯@€EÏg=ßé	?º<@‰™šd¾"÷ÏEÒªfD†ð"DÃA'ÝJ>?Ø?{ÔÛv20110924_00414_stKsb317@ëB¢wYm°?Cä@€EÏ3=Áp>¡@õÃm¾¸ÔþEÐ=®Dÿ{ÏDÀ¤A~¥=ºü›Ø?{ÔÛv20110924_00416_stKsb317@ëB¢z"Ü?3"&@€EΓH=ÎPà>=ÌÀ@E¸g¾ A‰EÑÍBÏ®˜Dñ'A'¯>#˃Ø?{ÔÛv20111004_00131_stKsb317@ëCàîÝS?.°@€E¡9ö=ÎË
@	Z?ã×
e¾–E¢iHDƒ"D!dA€¼=—/2Ø?{ÔÛv20111004_00133_stKsb317@ëCàò7"?d@€E¡›®=Î*»?Ó)'@ž{m¾¦ffE¤&öDûß®D øƒAª>HfÍØ?{ÔÛv20111004_00135_stKsb317@ëCàõŠeõ?e@€E¢&f=ÏyÖ?ƒ›@*áHh¾'JE¢·…B"dZDŠòA?Ï=äœæØ?{ÔÛv20111008_00451_stKsb317@ëDaŽ¹a
?‡åL@€E–Ó==j,?Ïy°@G®f¾§l‹E—!3D†ò5D‹uAz¢ÿ>âØ?{ÔÛv20111008_00453_stKsb317@ëDa'~'?‹W=@€E˜š=§
Ä@þ?Ó33n¾©ûçE˜RDÿåDàöAzõ¬>
OØ?{ÔÛv20111008_00455_stKsb317@ëDa•pðX?Ž©ö@€E™CÃ=–P|?wÉ?ù™šd¾˜bE˜ßHBЦDA|Ñ
> w×Ø?{ÔÛv20111023_00071_stKsb317@ëF?֞Òé?Žrw@€E¥{ö=à©XA	Ð:?ï\)g¾œ¬E¥˜¤D†ÖÙD¯ðAzžÚ>ôQØ?{ÔÛv20111023_00073_stKsb317@ëF?ÙÁ®?t†'@€E¥\Í=¡Ý<?ž"€@õÃn¾šŸ¾E¦\Dÿ/DîéA~aš>""Ø?{ÔÛv20111023_00075_stKsb317@ëF?ÜïDF?"$@€E¥\R=™|T?–-¤?У×g¾š¬E¥ÃBÏúáD
áA~ȟ=êˆØ?{ÔÛv20120317_00440_stKsb317@ëX‰¤œ9?G@€EÄTá>PöA ýCA×
iEÅ»Dƒ*5D"žéØ?{ÔÛv20120317_00442_stKsb317@ëX‰§.<Ô?"y@€EÅ	ì>ïT?µ"@Qìm¾ ÄœEÃÊDü¬D!1ªA€Nž=©Ë?Ø?{ÔÛv20120317_00444_stKsb317@ëX‰ªBsÃ?) :@€EÅWH=òEv?GGŸ@ØõÃk¾£×
EÆiÃB'§mD CØ?{ÔÛv20120318_00717_stKsb317@ëX«N"
?'M
@€E¡¾…=ÚU@?e@­¸f¾˜bE¢A×Dƒ?ßD"9šØ?{ÔÛv20120318_00719_stKsb317@ëX«©Ê?)S†@€E¡³R=ß^.=è#@=qk¾ŽÙE¡H{DüZD!º=A€‡=À0ÇØ?{ÔÛv20120318_00721_stKsb317@ëX«
	?4/@€E¡‰f>{b?yÜð@Ui¾±&éE¢#®B"àÅDãÇA#Í>RµØ?{ÔÛv20120320_00330_stKsb317@ëXé%¿Ò¾?"7Æ@€Ež"ì=ÓHz>3
!@HQìg¾Ÿ¾wEžPáDƒ¦D"ódA?>$)eØ?{ÔÛv20120320_00332_stKsb317@ëXé)®?¢å@€Ežü)=ÄÖÈ>/³`@ m¾¸ÔþEžFfDüD!?A€ ¹=ÛN…Ø?{ÔÛv20120320_00334_stKsb317@ëXé,d<k?"1@€EŸ•R=¼ãÀ@cØ@1ë…k¾–‡+EŸÈ¤B'}qD \9A€m=ø½ªØ?{ÔÛv20120321_00560_stKsb317@ëY
2Ct?Åà@€E¹ÄR=Îâ@¥@©ë…g¾ ÄœEºáDƒ-D"kTØ?{ÔÛv20120321_00562_stKsb317@ëY
¯'?i]@€E¸Öì=ëZŒ>˜ô·@XQìk¾£×
E¸€ÍDüRD!P´AY¦>°GØ?{ÔÛv20120321_00564_stKsb317@ëY
7Û¹?
œ*@€E·å=å</>uí/@:áHi¾\)E¸=…B'ˆ´D ¦A€ûD=Ö$ÑØ?{ÔÛv20120607_00406_stKsb317@ëbÅGËÆ?6$Ý@€E€CÃ=ç6A,H@c×
f¾¥ãTE'…®D†ÝãDoLAdV>[Ø?{ÔÛv20120607_00408_stKsb317@ëbÅK†
ñ?=Ó¡@€E¾Í= 2T@[t@G®k¾´¼jEDÿ»\DñhA|¢'=¬ªiØ?{ÔÛv20120607_00410_stKsb317@ëbÅOd³?(¼4@€E€=Öèå= Ø~@"\f¾"÷ÏEéHBϸDßA|K=±ŸsØ?{ÔÛv20120609_00406_stKsb317@ëcH8mÛ?Û>ô@€E|
á=Ø}¹?¼J?ºáHe¾¨r°Ez!šD†ÀœDdApä>ÒùØ?{ÔÛv20120609_00408_stKsb317@ëcKÚcä?ÍK«@€E}q>@Ø?{ÔÛv20120609_00410_stKsb317@ëcOwa‹?–´@€Ex³=¹ @Ø?{ÔÛv20120615_00334_stKsb317@ëcÃÈ>'ã?¢¸@€E£Ð®=ÑÏñ?ß*@{…g¾¥`BE¤þ{D†ÂDÆA{$>´hØ?{ÔÛv20120615_00336_stKsb317@ëcÃ˧~	?â}@€E¤9…=ݳ[?äCp@œ(öl¾Â\E¦e×Dÿ½`Dº^A};ì>$ôrØ?{ÔÛv20120615_00338_stKsb317@ëcÃÏ39?ú@€E¤¬á=«Ä@Pi?Ã×
f¾ƒ•E¥8¸BÎXD+TAy·û=Z"|Ø?{ÔÛv20120622_00390_stKsb317@ëd¤ÎÃ¥?,§ì@€E"¬
>ñÑ?™¿@R\f¾ž¸RE—a\D†ÖòDaËAw~ý=öÏÁØ?{ÔÛv20120622_00392_stKsb317@ëd¤Ò¾ùÐ?&Ò¦@€E•;
=Ó÷ð<äö,@ë…k¾'ë…E˜qDÿѪDFVAy>ÐRØ?{ÔÛv20120622_00394_stKsb317@ëd¤Ö´·Ø?6s‹@€E–'>
sã=ò1@záf¾¢ÐåE— =BÐG+DæúAv;=ÉØ?{ÔÛv20120703_00340_stKsb317@ëf਺?å@€EuÌ)>
¼6@©Å@ £×f¾³33E€D†Í'D¢ AV3'<óúÉØ?{ÔÛv20120703_00342_stKsb317@ëfãÇd?Qf@€EvuÃ=½Ž(@kÁF@`£×m¾¾vÉE€ÍDÿÇdDãAV­=,;ŽØ?{ÔÛv20120703_00344_stKsb317@ëfçrÀg?¡"@€EviÃ=¿±¤AiL¤@ f¾—PEzºBÏ]/DAVk<ÙÜtØ?{ÔÛv20120705_00447_stKsb317@ëfAüNàc?CÄ@€EYæá=™tA
Žf@õÃg¾®{E_ÕìD†òDj^AAÛ~<›®ÔØ?{ÔÛv20120705_00449_stKsb317@ëfAÿ…̈?k=;@€EZ»×=Ͷ/@™Ý
?xQìl¾º^5EaqÃDÿÔÅDwABkà<{;Ø?{ÔÛv20120705_00451_stKsb317@ëfBƃÝ?T1@€E^UÃ=ÅøÈ@¢SÝ?Ž{g¾°£×Ec÷…BÑ¥ãDæÙAAûú<GgiØ?{ÔÛv20120707_00686_stKsb317@ëf†jˆºN?z@€EmÉH=Ÿ?È@ûR@3×
e¾µ?}EsÀ)D‡ßD ´A`A!=/¤ZØ?{ÔÛv20120707_00688_stKsb317@ëf†n#"Z?ŠT@€Em¥š=Æû¤?átñ@9™šj¾´9XEtEHDÿ¶áDAa«=ó•Ø?{ÔÛv20120707_00690_stKsb317@ëf†q·m??6Û@€Emf{=¯ÃÜ@'g÷@'
=f¾šŸ¾Eq–BÑÇ+D\‹A`Ã=»hØ?{ÔÛv20120717_00477_stKsb317@ëgÂPB£?njâ@€E›z\=îQg?ž©	?î{g¾'JE]\D†¿¾DÈ1Auj(=z3ZØ?{ÔÛv20120717_00479_stKsb317@ëgÂSœ_G?II%@€E›eR>Ž?¹?Ÿn¾'ñªEIÃDÿ‹®D»çAv
[=;çØ?{ÔÛv20120717_00481_stKsb317@ëgÂW#?eW@€E›ª)>ViË?G:É?ºáHf¾˜bE›éHBÎDAtÞ=!DñØ?{ÔÛv20120718_00498_stKsb317@ëgã(êµ@?9¦v@€E²Ž{>&Ly>ˆÞR@&ffg¾˜"uEµÃÃD†uqDÉËAzï=áØ?{ÔÛv20120718_00500_stKsb317@ëgã,@À?5øñ@€E²'¸>)[>Y¸y@{l¾¢MÓE´ðÍDÿ¤þD'ÏAxwL=kÆØ?{ÔÛv20120718_00502_stKsb317@ëgã/—GZ?<ðÝ@€E²>lŠi>Ík@È£×i¾¦ffEµ…3BÄøRDàØ?{ÔÛv20120719_00277_stKsb317@ëhÈbYç?¥
3@€EŸæ=n¤À@¿ó?³33f¾²°!EŸVRD†ƒDºÁAswB>ÛMØ?{ÔÛv20120719_00279_stKsb317@ëh˶è	?|@€EŸ­{=rEi@Êp?æffl¾Â\E x{DÿUªD"Ar5>	¬'Ø?{ÔÛv20120719_00281_stKsb317@ëhÏ
iu?–+ô@€EŸ´š=™Ñ\@Ü'?ù™šf¾´9XEžóHBÀQhD†¨Aq>KU¿Ø?{ÔÛv20120720_00223_stKsb317@ëh$'E¢¢? u@€EÔ¤=Ëϱ?x5'@õÃf¾œ(öEƒ¡®D†Ê‡DAzG
=—#gØ?{ÔÛv20120720_00225_stKsb317@ëh$"¤wn?,ß@€EÚR>.tý?¨y@¸m¾›"ÑEƒC…Dÿ bD8bAzV
=¸}pØ?{ÔÛv20120720_00227_stKsb317@ëh$˜6¸N?+¯¬@€E'¤>aF?íú?ç®i¾˜"uE'm®BÏÌJD·ÏAxÿ=…‰YØ?{ÔÛv20120721_00421_stKsb317@ëhEt†	o?kXí@€Eœµá>?Th?ØQìf¾\)EO3D†Õ'DAyH0=mÈØ?{ÔÛv20120721_00423_stKsb317@ëhEwçî?eÁx@€Eœ{=é+Þ?;Ë?\m¾}ó¶Eœ-qDÿu‰DMAw@c=sc8Ø?{ÔÛv20120721_00425_stKsb317@ëhE{U†o?‰›.@€E›Ì¸>U{?–…‰?ØQìg¾ž¸RE›ŸqBÏTþDÁHAx^Ž=4ÁØ?{ÔÛv20120723_00792_stKsb317@ëh†ªˆ?Eý­@€Ee{=…O|@$È@M¾¯ E'Ž¸D†ÈRDðAzø=±¤ØØ?{ÔÛv20120723_00794_stKsb317@ëh†ñå¶?1Ïs@€EA=¤`H?'Mî@¸m¾½p¤E'KìDÿyyDyA{õ,=¨õêØ?{ÔÛv20120723_00796_stKsb317@ëh†N±¿?/îç@€E'mf=В!?&ót@ÌÍh¾¢MÓE'
HBÍÚD'A{p=¦ ¼Ø?{ÔÛv20120731_00423_stKsb317@ëi'=*®?C]Û@€Ed…=~ @rIx@¸h¾®—Eg[3D†b¨D»×A{¶=¤Ø?{ÔÛv20120731_00425_stKsb317@ëi'@Å'?G2d@€Ed`==™Bì?ƒ¡f@õÃk¾ËƨEhÆáDÿkßDö˜A}r="ðtØ?{ÔÛv20120731_00427_stKsb317@ëi'Dž¾?V…ß@€Ee¹š=¨Û @"†@¸g¾£SøEgVBÉ2-D/¾A{tÓ=¤ÑeØ?{ÔÛv20120801_00274_stKsb317@ëi¡«˜"â?°¦@€EeH=ã€m<zV@áHg¾œ¬EhÄ)D†œ9D—¾A}k=±ÐoØ?{ÔÛv20120801_00276_stKsb317@ëi¡®ï‡?Ê@€Ee/3>$ž>Îþ"@xõÃm¾£×
EjÛ
Dÿ"D"jA€6Ø>áþØ?{ÔÛv20120801_00278_stKsb317@ëi¡²)ù#?ÄÀ@€Eg@=è‰?e}`?ù™še¾‰º^Ef'áB̂D/A~iö=œq¥Ø?{ÔÛv20120804_00121_stKsb317@ëiÿÇm?dºƒ@€E"ȸ=Ôà>Ô7ì@33f¾œ¬E•äD†
DÔjA{¡=«šØ?{ÔÛv20120804_00123_stKsb317@ëiÿÊO4?R!|@€E"šÍ=¹?˜?"3õ@33k¾¦éyE•ŠÍDÿž-D#A|Ó¥=Ôª5Ø?{ÔÛv20120804_00125_stKsb317@ëiÿÍc‹?SKà@€E"Ô\=§oX?¡6@\d¾¤Ý/E"F¤BÌøDNVA{M="KÊØ?{ÔÛv20120811_00210_stKsb317@ëjáô™ðW?Zª›@€E"˜q='?@lÈ]@.¸Rf¾¸ÔþE""ÍD†©¢DM`A{÷>Ä"Ø?{ÔÛv20120811_00212_stKsb317@ëjá÷òû`?}=Õ@€E'פ=ÙÄ[?o@zám¾³¶FE'ÀDÿ'ÁD‹…A{²É>
¬Ø?{ÔÛv20120811_00214_stKsb317@ëjáûH¦?ƒŸ>@€E"\=šÉ?°<µ@33f¾±&éE'AìBÎ
DÅãAyDU>B3Ø?{ÔÛv20120814_00301_stKsb317@ëkAgLz'?û@€E‰b3=®Œ0@˜.g@¾¸Rg¾§ïžE‹Ÿ×D†=šDØ?{ÔÛv20120814_00303_stKsb317@ëkAjì˜?öë@€E‰I3=±F"?Àû˜@
=qk¾ÕEŠY…DÿB‡D½PA€‰
=—HØ?{ÔÛv20120814_00305_stKsb317@ëkAn|ï?%XÁ@€Eˆ§3=³Ë,>Zæz@\d¾ß;E‡cìBƝ/D`´A~.r=°Ž Ø?{ÔÛv20120817_00572_stKsb317@ëk¥+¡×?²5µ@€ENŸš=Œ´Ø?{ÔÛv20120817_00574_stKsb317@ëk¥.@Ř?µr@€EOþ=ˆƒ Ø?{ÔÛv20120817_00576_stKsb317@ëk¥1f)€?À'@€EOÁÃ=Ž"ìØ?{ÔÛv20120924_00150_stKsb317@ëp`Íò±ä?"1ì@€E™¨Í=¯4='cñ@»×
f¾¶È´E›…D†©‰D¶Ø?{ÔÛv20120924_00152_stKsb317@ëp`ѳa?1°@€E™nR=òŸÌ>ñ+ê@«…l¾î{E›°¸Dÿ‡ßD°Ø?{ÔÛv20120924_00154_stKsb317@ëp`Ôèêæ?9í@€E™‹…=¼"?Æ;"@õÃh¾"ýôEšWBÍ DžFA€†á=¾L>Ø?{ÔÛv20120925_00129_stKsb317@ëp€P×Ã÷? Š4@€EÆß="ÔH=ûOP@Â=qe¾"záEȔáD†µ/D-Ø?{ÔÛv20120925_00131_stKsb317@ëp€U M¨?%8ó@€EÇV=²Æ @"Q)@Ÿl¾¥ãTEÉfDÿ‰ãD±hØ?{ÔÛv20120925_00133_stKsb317@ëp€Xhvâ?#«·@€EÇÜ)=›¯?&#t?ÚáHi¾r°!EÈ fBÍ;D£dAR=à ²Ø?{ÔÛv20120926_00129_stKsb317@ëp ;Àµè?5hˆ@€E«;\>²²>¬Ag@9™še¾™™šE¬eìD†¯D*NA€'>Ø?{ÔÛv20120926_00131_stKsb317@ëp ?Mþf?&­Å@€E¬= $>²5"A…m¾·ÎÙE®ãìDÿ|sD£×Ø?{ÔÛv20120926_00133_stKsb317@ëp B™7t?-ôÆ@€E­"¤=·ðˆ@TÉø@Ÿ\)h¾"÷ÏE®33BÌÜ)D¡7A€öŸ>;#Ø?{ÔÛv20120927_00273_stKsb317@ëpÁqc«?_2k@€E"e\=—Žü?ø¹6@®e¾Ÿ¾wE"†D†³uD!üA€Bƒ=­t'Ø?{ÔÛv20120927_00275_stKsb317@ëpÁtzk+?WÁ.@€E"í¸='<P@lg@(öm¾¬‹DE•
RDÿy'DŽ‡A'ô=é
yØ?{ÔÛv20120927_00277_stKsb317@ëpÁxZ?Uä@€E•š=•€ü?ÖïÆ@	™šh¾˜"uE•AÃBÍÄD'A€4ã=±ÖØ?{ÔÛv20130313_00724_stKsb317@녩彿>?¤Ãl@€E'Šq>EÛ°@æª.?ü(öi¾ÀƒEÝÃD†
D±ÛAw¨¤>Š/¿Ø?{ÔÛv20130313_00726_stKsb317@녩èú)ý?Ãq"@€E'êR>$úVØ?{ÔÛv20130313_00728_stKsb317@녩ì`ì?¦|¼@€E'b¤=÷?	@"Pƒ?õh¾¬1E'`BʑìDä{Avs)>ŒúóØ?{ÔÛv20130314_00387_stKsb317@ë…ÊÜÑ'?uš@€EžÕ¸>л?Ñt$@LÌÍg¾ª~úEž]ìD†ä¼DjNA€‹ž>úÿØ?{ÔÛv20130314_00389_stKsb317@ë…ÊÅ©˜?jÑ@€Ež®
=ªú$@'%Í@'
=l¾³¶FEžRDÿ¨ÝDFA~+
>Ÿ(Ø?{ÔÛv20130314_00391_stKsb317@ë…ÊÚ§+?a†Î@€Ežiì=¼)À@?X@G®g¾›"ÑEŸBÊïžDÿLA~vŽ> xØ?{ÔÛv20130315_00381_stKsb317@ë…é¼Àëm?3]ß@€E›]¸=Áì?ÚwÜ@g¾­VEš^¸D†‹ßDmA~â¾=úœØ?{ÔÛv20130315_00383_stKsb317@ë…é¿ÖØ?7žÖ@€Ešõq=¦<?^0æ@×
l¾¢ÐåEš/\Dÿ Dâ°A€@ä=·™ÇØ?{ÔÛv20130315_00385_stKsb317@ë…éÂí%?8–Æ@€Eš­Í=»0AÝ1@(ög¾Ÿ¾wE›àáBÊs¶DµA¤B=ÁöØ?{ÔÛv20130318_00601_stKsb317@ë†K±ùè?+x@€E|&¤=«HL?Õ@2\f¾·KÇE|<D†dbDT{Aú<=éžWØ?{ÔÛv20130318_00603_stKsb317@ë†Kµ\8?/ÔÚ@€E{Eš=–/@Ûý@U¸k¾¹Û#E{\RDÿ†ÙD×A€ð'>£\Ø?{ÔÛv20130318_00605_stKsb317@ë†K¸ÂE?8ó˜@€E{?®>•EAFP?áG®f¾•E{"3BÇ®˜D˜ÅA5ž=¢‰Ø?{ÔÛv20130321_00901_stKsb317@놫')-K?@ü@€E'H=ȪÌ>Öó@¶{f¾¦éyE''öD†w¶D-ÓØ?{ÔÛv20130321_00903_stKsb317@놫"ub®?ü¹@€E'eq=ƈ?Ö\@±ë…k¾¸QìE"{Dÿ"ßD!ªØ?{ÔÛv20130321_00905_stKsb317@놫—ÇÝO?ú°@€E'£q=ªð\@»¸@‹33h¾¢MÓE"÷šBʆ¨DAÆ.>J–üØ?{ÔÛv20130509_01014_stKsb317@ëŒÌ܃ú?£%T@€E±Ã=®ÁÜØ?{ÔÛv20130509_01016_stKsb317@ëŒÌ|Ç&?™1"@€E±"f=k5¯Ø?{ÔÛv20130509_01018_stKsb317@ëŒÌú•ˆ?Ÿ|4@€E²0=^@GØ?{ÔÛv20130617_00686_stKsb317@둤ƒu½?>pÞ@€E…†¤=¯Ý?çÎF@h¾®—E†Õ®D†wDDÑÛA~TI=âÁvØ?{ÔÛv20130617_00688_stKsb317@둤†à^Ð?&‹ˆ@€E…Ÿ==®eU?M}—@)™šk¾¹XE‡8Dÿ•ºDþA€ s=Ò\Ø?{ÔÛv20130617_00690_stKsb317@둤Š:kŒ?<î@€E…ê=·èð?¥ñw@
=qe¾§ïžE‡vöBɏDQyA~Ï@=À"ïØ?{ÔÛv20130710_00630_stKsb317@딅ÜW?Íö@€Ee=§€?œÆY@'\h¾£SøE"'ìD†lÝDŒÍA'ä>ÇØ?{ÔÛv20130710_00632_stKsb317@딅Høl?õù@€EyR=¦ÄŒ>Ø*¶@¡G®j¾Ø"uE"RDÿeqDƒØ?{ÔÛv20130710_00634_stKsb317@딅µ)?
nÃ@€E'1=¯Š¨?-!@\g¾ƒoE'öBɌÍDûuAÚp=¥‹"Ø?{ÔÛv20130713_00805_stKsb317@ë"åöŸ¤K?ËÚ@€EŽ«¸=©g>Y°*@¦¸Rg¾ºáHE'"{D†…üDFVØ?{ÔÛv20130713_00807_stKsb317@ë"åù¶ë?"Ï@€E	=Äλ=óìü@vffd¾Â\E'[\Dÿt´D"¼A£ù>Qi¿Ø?{ÔÛv20130713_00809_stKsb317@ë"åüê÷°?†@€EU=¹==¤õ@®h¾¡G®EF=BˀD¯¾A+Æ=ÓPØ?{ÔÛv20130802_00057_stKsb317@ë—_1¡h?@€Eš4>1—A?w@"záe¾¡ÊÁEÌ)D†}7D'Aþ0>nØ?{ÔÛv20130802_00059_stKsb317@ë—_4Ó&-?
—R@€Eš>q>F=ç;T@²áHl¾«EÎáDÿ7DâØ?{ÔÛv20130802_00061_stKsb317@ë—_7Ö»¹?˜@€Eš]\=åOÒ?&F@N¸Rd¾"záE›ÇšBʇ®DrÑA€7=±%FØ?{ÔÛv20130802_00297_stKsb317@ë—a;3Š? *@€E".q>õ5>RaS@ˆ£×i¾œ¬E‡×ìD†qÛDÒ-Aøy>1ØrØ?{ÔÛv20130802_00299_stKsb317@ë—a>ð0)?3'K@€E"b=ì\ÿ?ŠÖÇ@l¾¥`BE†IDÿôDA~–='?[Ø?{ÔÛv20130802_00301_stKsb317@ë—aB`'2?'ñé@€E"f=ÝL&?¡òú@›33e¾'ñªE†ìBÊQhD8sA€æÍ>P)ýØ?{ÔÛv20130802_00729_stKsb317@ë—dÎË?.?'`Û@€E‡.ö=åâ¥@˜©@ҏ\e¾¨õÃEŠ‰×D†RDE/Ø?{ÔÛv20130802_00731_stKsb317@ë—dÒKœŒ?¯¶@€E‡T==¡Œ@LÞÚ@Æ{l¾¼jE‹DÿôD†wØ?{ÔÛv20130802_00733_stKsb317@ë—dՂî²?9Ú@€E‡È=«¨Ü?ð'@ e¾ß;Eˆ™\BËÌJD{uA€ƒy=֎zØ?{ÔÛv20130803_00257_stKsb317@뗀ô†?EÉ @€Ež'R=Ÿ"8@.ç@Fffe¾™‡E¡¹\D†JVD»ÇA'Œ\>'&OØ?{ÔÛv20130803_00259_stKsb317@뗀øÔ¿?[Mz@€EŸ
×='¨?j¥?ç®l¾'\E ô)Dÿ€åDöA¸=ì^ Ø?{ÔÛv20130803_00261_stKsb317@뗀ûpžÏ?N]u@€EŸ@=œ@?‹þƒ@¸d¾ A‰EŸ®BÊæfDD¼A~¶=Ó$×Ø?{ÔÛv20130804_00470_stKsb317@뗢'A­?U"@€E–Kf=³(>'í¥@¢=qg¾¸ÔþE˜Ø)D†'ßDM?Ø?{ÔÛv20130804_00472_stKsb317@뗢•ŸYL?(Zî@€E–šá=¯"¬AÑ@'™šk¾‹Æ¨E˜»HDÿyhD´ASÄ>Y%ZØ?{ÔÛv20130804_00474_stKsb317@뗢™d¨?+ƒÑ@€E–½q=Þ»Â@‰CÆ@u¸e¾"÷ÏE—ñ
BÇêD	šA!'>*¿8Ø?{ÔÛv20130818_00214_stKsb317@ë™`"œIÍ?b@€E¦nö=ÁÃt@7š@j=qe¾­VE¨™\D†}DTAAÔ>¼êØ?{ÔÛv20130818_00216_stKsb317@ë™`—"vM?)@€E¤µ=¨6à?¢²o@°Qìm¾µ?}E§ÓÃDÿgTDØ?{ÔÛv20130818_00218_stKsb317@ë™`›Bö?%2'@€E£>®=¹ ä@lÞÀ@g¾‹Æ¨E¤šBÅã×DJoAú)=¥Ë;Ø?{ÔÛv20130922_00206_stKsb317@ëÁÂMî?tÙé@€E"G×=¨ÓeAAêÛ@333g¾È´9E"À¤D†NòDráAzT>BƒÝØ?{ÔÛv20130922_00208_stKsb317@ëÁ .?}	"@€E"v¤=~éè@s×@\)k¾³33E"váDÿ»\D
A|!÷>÷Ø?{ÔÛv20130922_00210_stKsb317@ëÁ"l¼l?t¼Ù@€E"H®=ü@	Àý?ôzág¾©xÕE"~öBÍ
DDZA}ŠW>5ƒØ?{ÔÛv20130923_00193_stKsb317@ëàÏ/7Ñ?7ïÃ@€E¯,á=š¹?ª0A33d¾£×
E°Å×D†O…DkDØ?{ÔÛv20130923_00195_stKsb317@ëàÓÑ£?-Ö@€E¯á=À™@xs@K…k¾ÃoE°Dÿ°‹Ds…A€(¼>	œTØ?{ÔÛv20130923_00197_stKsb317@ëàÖa0G?"ÿ¹@€E¯®®=ÀÍÄ>'Gû@fff¾–‡+E°÷šBβDPA€¥U=³O
Ø?{ÔÛv20130924_00234_stKsb317@ëžkœ†?5ù@€E½'3>B9q>yLs@fffe¾¼í'E¾ƒ®D†5ÛDj^A€2>¤íØ?{ÔÛv20130924_00236_stKsb317@ëž"?6
@€E½Û\=ëSÂ@lÛ=@jáHl¾»dZE¾xÍDÿ—dDY‰A€£\>xØ?{ÔÛv20130924_00238_stKsb317@ëžoÍ?84é@€E½ã=>~?úÊa?ù™šf¾œ(öE¾k3BˀDeA€Î=–Š²Ø?{ÔÛv20130925_00210_stKsb317@ëž!VŒÄ?$Bd@€E¥¶=Ø	=À;@êáHe¾¡G®E§#ÃD†='Db°Ø?{ÔÛv20130925_00212_stKsb317@ëž!YE÷0?%,q@€E¥ÃÍ=èӚ?–U@Ӆl¾ÔzáE§1ìDÿ"¤DyìØ?{ÔÛv20130925_00214_stKsb317@ëž!\•ý®?%1Q@€E¥Ç=ï÷Ù?/GM@§®g¾¢MÓE§€fBÌBD^¨Ø?{ÔÛv20131005_00066_stKsb317@ëŸ_Ìx(±?dø$@€E±®=}B?=1@\d¾£×
E°˜{D†<¤D<¬A~Ú=óEØ?{ÔÛv20131005_00068_stKsb317@ëŸ_ϐF4?j;è@€E±þH=ö€?+ì@\m¾™™šE±)HDÿªòD{…A|©¼=Û'UØ?{ÔÛv20131005_00070_stKsb317@ëŸ_Ò¤ÝÅ?p)@€E²‡®=·)¨@šo	@¸Rh¾ž¸RE²°ÍBÌ"ND¿LA}×Ú>qÄØ?{ÔÛv20140328_00218_stKsb317@ëµ)4ím+?…²ž@€Ejf=ꜻAV"»@ë…g¾³33EŒ{D†t!Dö5Ayôé>Ø?{ÔÛv20140328_00220_stKsb317@ëµ)8»h ?n«u@€E*==ç=â?¯ŠC?ù™šl¾²°!E'«…DÿXDñºA}
Ã>íØ?{ÔÛv20140328_00222_stKsb317@ëµ)<÷"?x£B@€Ež==ìI>h"??øQìg¾™™šE'Æ{BÊó3DÛ×A~™\=åVØ?{ÔÛv20140329_00328_stKsb317@ëµHÀã_‹?[ã¡@€EŒ¾
={Ø@ž"d?ü(öh¾¥ãTEmqD†wçDÀ¤Aê=ér7Ø?{ÔÛv20140329_00330_stKsb317@ëµHı•?L_¯@€E

=ƒëŒ?»Ã@£×k¾©ûçEŽšDÿ´ÅD#A}ÕÚ=µM[Ø?{ÔÛv20140329_00332_stKsb317@ëµHÈeõR?p\/@€E="L`@1»?ê=qg¾¡ÊÁEŽÁqBÊ÷LDÀöA|Û«=Þ¾>Ø?{ÔÛv20140510_00986_stKsb317@뺊†fÑÆ?€@€E"³á=ÖÅSØ?{ÔÛv20140510_00988_stKsb317@뺊‰îüM?‹Á`@€E…3¤=wlø@S4™@ë…m¾¹XE…ãDÿ"DeôAt'œ>O¤ðØ?{ÔÛv20140510_00990_stKsb317@뺊4{³?ˆ­Ý@€E…ُ=T"¯@h)±?÷
=g¾ÊÀƒE‡BÍq'D>¨Au!´>"w4Ø?{ÔÛv20140510_01274_stKsb317@뺍#ïž?°f@€E• ×=sŸO@ ¸8@&ffh¾Ä›¦E•váD†?\D+As–Ž>u%¼Ø?{ÔÛv20140510_01276_stKsb317@뺍l©Ì?£¼"@€E•ê¤=žxhØ?{ÔÛv20140510_01278_stKsb317@뺍ÌÐÔ?˜ž@€E•·ö=q½8Ø?{ÔÛv20140526_00469_stKsb317@뼃K
åâ?~ã1@€EŸoH=›sØ?{ÔÛv20140526_00471_stKsb317@뼃N†uÐ?nÃà@€Ež°f=x
ÇØ?{ÔÛv20140526_00473_stKsb317@뼃Qв‹?X8Q@€Ežµ=¤¸=˜2Ü@G®e¾™‡E¡A…BÎ\¬D±ËA€lñ>¯‰Ø?{ÔÛv20140528_00656_stKsb317@ë¼ÈZÀì?'§i@€E‹­Í=š#t@hêQ?Տe¾­'hEŒ^D†D'oAxŸé>šúØ?{ÔÛv20140528_00658_stKsb317@ë¼Èî¿f?v² @€E‹˜=–Z¨@¦¶Ú@¸Rl¾²-E*Dÿk×Dû…Az>÷ÀØ?{ÔÛv20140528_00660_stKsb317@ë¼Èd/ª?†4é@€E‹Ìö=v¶X@ÐǓ?â\i¾ ÄœEŒº)BÈÐbDœJAy›>Ó7Ø?{ÔÛv20140528_00668_stKsb317@ë¼È)ß4?€É@€E‹Ã=²ÓG?1.@(öc¾¯²E‹ÏšD†DØ1A|Lµ>p7Ø?{ÔÛv20140528_00670_stKsb317@ë¼È,£Â<?'ñ`@€E‹==–NÔ?ýL@
áHk¾Â\E‹ÈRDÿwçDï\Au†>hÛØ?{ÔÛv20140528_00672_stKsb317@ë¼È0¸,?/@€E‹%
=€uÜØ?{ÔÛv20140531_00726_stKsb317@ë½'DŬÈ?..¦@€E†vá=ã+>â5²@=qf¾° ÅEˆRD†%/D­/A'ç=ÝÃèØ?{ÔÛv20140531_00728_stKsb317@ë½'HO_9?#ÃÛ@€E†ì=ïé‰?ëÿJ@ÒáHl¾Å¸E‰‹HDÿrwD¹'Ø?{ÔÛv20140531_00730_stKsb317@ë½'KŠ¡?'p‹@€E…W)=½P­?ýRM@0e¾\)E†…BÈiüDSDA€rî=ô–üØ?{ÔÛv20140608_00613_stKsb317@ë¾$$ý/Á?9½<@€Eò>K#É@€ÏU?õe¾å`E½
D†BwDþ¨AÉÔ=À=Ø?{ÔÛv20140608_00615_stKsb317@ë¾$( Jx?B/÷@€Ežž…> ^?0«‡@6ffl¾©ûçE *öDÿ«×D='Aºn>½üØ?{ÔÛv20140608_00617_stKsb317@ë¾$+«ÊŸ?OÍý@€E ¡>"¤å?WNû?øQìe¾\)E¡y3BÌz^DQÛA~¹=Î0Ø?{ÔÛv20140619_00541_stKsb317@뿃üÞãP?«ü=@€E­H=U@ÁÂ@ g¾øÔþE®s…D†b°D¢Aqîà>ô1Ø?{ÔÛv20140619_00543_stKsb317@뿄Õ³?Šk`@€E«OÍ=ü8@ÿJ"@£×l¾©xÕE¬ëHDÿ¶Df5A}lÇ>o'pØ?{ÔÛv20140619_00545_stKsb317@뿄ˆ £?'-@€Eªwf=‡WH@Cƒb?ìÌÍf¾›¥ãE«ˆ¤B͙Ds–A|q>-xØ?{ÔÛv20140623_00253_stKsb317@ëÀԅ¸ç?b@€E›@ì=›N´>ôÂP@\(öi¾ A‰EšÏ\D†j%D5A€Öf>8"Ø?{ÔÛv20140623_00255_stKsb317@ëÀשoP?fê@€EšöH=È<l?n@ l¾´¼jE›ºÍDÿ¹qDEPA€=ä}ÅØ?{ÔÛv20140623_00257_stKsb317@ëÀÚÀJ³?]E@€E›H=¤ï"@€çW@P£×e¾Š=qE›¾B͂DuA€éŸ>)ðJØ?{ÔÛv20140624_00521_stKsb317@ëÀ%ž~†?*6é@€E]¸=¢`Ì?Î5@¨Qìg¾°£×Ea9ÃD…ÿ
DO}Ø?{ÔÛv20140624_00523_stKsb317@ëÀ%'9Hv?51Ž@€E\…3=•">\Õ]@¸Rl¾®{E_L¤DÿS
DŸA~ÉZ=šàZØ?{ÔÛv20140624_00525_stKsb317@ëÀ%"ê˜e?/=@€E^˜=¾¸>ƒjú@"ÌÍe¾¡ÊÁEbØ{BÆ^5DeôAÁ>1_Ø?{ÔÛv20140624_00569_stKsb317@ëÀ%ÿä¼®?:P‹@€E^»=°¿(?ƒV?ýp¤e¾©xÕE`s®D†	ÓDŸ+A€\0=®$"Ø?{ÔÛv20140624_00571_stKsb317@ëÀ&m'å?1_X@€E^Ê='ÿÌ@eñ&@E¸k¾»çmEb\Dÿ^fDŁA–‰>	$ÕØ?{ÔÛv20140624_00573_stKsb317@ëÀ&ë?A|ü@€E`š{=˜<ä?пm@ffe¾Ÿ;dEcN=BǀƒDIüA¶À=ÉMØ?{ÔÛv20140629_00720_stKsb317@ëÀÅVD4¸?<ýž@€E‡ù×=¼¬?½oã@e¾§l‹E‰€)D†	XDsøA~ð±=Æ&3Ø?{ÔÛv20140629_00722_stKsb317@ëÀÅZQŚ?Mø_@€EŠö=Âed@Jä?øQìl¾¥ãTEŒc×Dÿ`DA}Žç=ájØ?{ÔÛv20140629_00724_stKsb317@ëÀÅ^=r§?NQÙ@€E‰Å==‰q?‰ð)?Ó33e¾–‡+EŠ~=BDz°DGLA}'}=–
ÈØ?{ÔÛv20140707_00724_stKsb317@ëÁÅ5"Ñá?SšS@€E¢š=¼×@Ù3@i™še¾ÐbNE¦ÔáD†)ôDNFA|6²>%žäØ?{ÔÛv20140707_00726_stKsb317@ëÁÅ8úÓ?&¥j@€EŸD¸=‰Êt?…S@Ï®n¾±©üE£šDÿyD"jØ?{ÔÛv20140707_00728_stKsb317@ëÁÅ<]hç?%UÕ@€E¥¸=šõ@äÞ?ó33h¾'JE¤HBÍgmDËøA€©f=µ?Ø?{ÔÛv20140712_00133_stKsb317@ëÂ`±ÑïK?%Ó[@€Eµê="[@?›ž@­p¤e¾¥`BEº_
D†DÝDë3Ø?{ÔÛv20140712_00135_stKsb317@ëÂ`´ý¨?$U@€E³=§?îf'@l(öl¾±&éE¶ÈöDÿ¨ƒDmA€`l>
"Ø?{ÔÛv20140712_00137_stKsb317@ëÂ`¸U±ã?Çy@€E²Yì=Àb¤=Œ‡@"×
e¾–‡+Eµº=BÌìD–wA?>gÂ
Ø?{ÔÛv20140712_00373_stKsb317@ëÂb´óÒ ?9
6@€E Úö=°™ˆ?´' @.¸Rd¾¤Ý/E¥T)D†&ÉDüîAؕ=ßmvØ?{ÔÛv20140712_00375_stKsb317@ëÂb¸&`?:d@€E Ã¸=©åè?ž?úáHk¾Á‰7E¥ÖDÿ‡žD2AÚ=½ˆµØ?{ÔÛv20140712_00377_stKsb317@ëÂb»OÂ
?0}J@€EŸÖÍ=¤7 @¾ñ@
=e¾†$ÝE cqBÌ"DP"A€v|=Ç|}Ø?{ÔÛv20140712_00421_stKsb317@ëÂc£/Å?†@€E …>ò??&J£@'G®d¾¦ffE¥+D†%'D&AŠ>>Yç^Ø?{ÔÛv20140712_00423_stKsb317@ëÂcîÔ4?7Á@€E '3=áD?ÔR¡@´ÌÍl¾Ðå`E¦dDÿ|´DRØ?{ÔÛv20140712_00425_stKsb317@ëÂcJÉ}?²±@€E qÃ=Ù@6Sù@õÃf¾…¸E ÈáBÌ1ªDZÑA€ðR=Öì4Ø?{ÔÛv20140725_00109_stKsb317@ëÄ/?^?/š@€E"Vá=Îv
?êTd@¡™še¾£SøE"
=D†]ÛD5²Ø?{ÔÛv20140725_00111_stKsb317@ëÄr%?"L@€E'æ=ìÄi@ÔÏ@w
=k¾ÎVE".¸DÿÂNDKDAÀ_>âÙØ?{ÔÛv20140725_00113_stKsb317@ëÄÖ-I?/Ê«@€E'à…>!›;¡×Ž?ôzáf¾""E"uBÎ.D¤îA€ÆÀ=ŠX¤Ø?{ÔÛv20140731_00901_stKsb317@ëÄDŽL»p?CAî@€E¯ø3=Ç
]@Vcð@zág¾±&éE¯dRD†QÓDA€¡&=óÃØ?{ÔÛv20140731_00903_stKsb317@ëÄLJoۅ?Fü@€E°êH=æDE@¹Í@Z=qk¾­'hE°_…Dÿ¹ÃDÜÝA'Ø>7àëØ?{ÔÛv20140731_00905_stKsb317@ëÄNjt??®†@€E±Í>\>ÍÃ?ñë…g¾²-E±hBÎqªDqüA€¬=ÆòŽØ?{ÔÛv20140817_00737_stKsb317@ëÆå¿f,?KæÅ@€E­<ö=®Ä@?Ð"Ü@zág¾«E¯%HD†ID©ËAd´=ɜÕØ?{ÔÛv20140817_00739_stKsb317@ëÆåÂ#f?R€ @€E­¼ì=ð`®=ðÿg@33m¾¸ÔþE®GÃDÿ'ÁDÇA~èQ=á±	Ø?{ÔÛv20140817_00741_stKsb317@ëÆåŋ)ê?I@€E­ö=­Î¤>Á(ä?´zág¾'n˜E®šBÍäZDRA€ª‹=Á8"Ø?{ÔÛv20140828_00598_stKsb317@ëÈD³™dë?f'ô@€E‰Áš=×@/˜@Qìf¾¨õÃE‹ìD†XRD­ÓAð>$žØ?{ÔÛv20140828_00600_stKsb317@ëÈD¶ähJ?g@€EŠ«×=˜é§@YCË@!G®j¾±&éE‹¡šDÿºND¯¾A|^ƒ>GæØ?{ÔÛv20140828_00602_stKsb317@ëÈDºfÇ?n"ä@€E‹wH="èL?'×Ü?\g¾—PE‹ç®BÌ:^D}A€wó=à¸ëØ?{ÔÛv20150721_00193_stKsb317@ëñ 5'Œ°?nL±@€E«·H=ãǧ@…ÁD@…e¾¢ÐåE­‹×D†;
D
A6ï>>h!Ø?{ÔÛv20150721_00195_stKsb317@ëñ 9N¥Õ?s¿J@€E­×=Áì@gÈ@áHk¾·KÇE¯¦DÿÄ)DA|í>üCØ?{ÔÛv20150721_00197_stKsb317@ëñ <ŠIð?IcW@€E­[R=²Å @\¾	@¸d¾"÷ÏE°\BË¥ãD@´A€x=óºÀØ?{ÔÛv20150803_00109_stKsb317@ëòÅY§')?/QA@€E¸<=•ð?»9±@Pf¾ž¸RE¹…qD†/ÏDýPA˜>&fiØ?{ÔÛv20150803_00111_stKsb317@ëòÅ\èζ?-"[@€E¹)=—þŒ?·¶é@HõÃk¾¢ÐåE¹ÉqDÿ°jD,‹AÒ>'lØ?{ÔÛv20150803_00113_stKsb317@ëòÅ_˜;¡?.LC@€E·cÃ=–7l?·ÿa?ü(öh¾ŽVE¶™ÃBÅ[#DØ!A€ó²=˖Ø?{ÔÛv20150816_00158_stKsb317@ëô`z"¶8?DL5@€Es)H=±Ö ?Ýù@€õÃe¾¬1EwO
D†9²DRAöj>#3\Ø?{ÔÛv20150816_00160_stKsb317@ëô`}T¿u?.ã(@€Es'
=µô>@{k¾¾ùÛEvc\DÿÀD$)A¨
=ºìØ?{ÔÛv20150816_00162_stKsb317@ëô`€OÖ­?A9~@€Erך=š2À?#±?ÚáHf¾¤Ý/Er8ÍBÆ(sDß}A½:='еØ?{ÔÛv20150816_00194_stKsb317@ëô`Ʊ¥T??q@@€ErQ…>)¹>²Ž§@áHe¾±©üEtµìD†-ªDÁËA…»=ðїØ?{ÔÛv20150816_00196_stKsb317@ëô`Éӓe?0g@€Eq$¸=£É0>¥
e@Dzál¾Ø"uEvÍDÿ¬ÕD
A€Àg>
$BØ?{ÔÛv20150816_00198_stKsb317@ëô`̽îc?(äË@€Ep»ì>î°?¹hA@ÌÍd¾¢ÐåErdRBÃûçDÐöA€>6üØ?{ÔÛv20150825_00385_stKsb317@ëõ'žt$??4Ï7@€E—ö=¤W¤?X["@
=f¾£×
E—.öD†CLDDþAä6=҄Ø?{ÔÛv20150825_00387_stKsb317@ëõ'¡aÊ?&øâ@€E"}
=«ô?c"ç@ٙšm¾¨r°E•Œ)DÿÎD³¶Ø?{ÔÛv20150825_00389_stKsb317@ëõ'¤HêU?*‡ @€E",=›†Ü@@¶¢@\)g¾˜bE"AìBÅõÃD]AË>2zGØ?{ÔÛv20150826_00385_stKsb317@ëõ¢Óº‡{?g7Ì@€E¤€q= í@>¤ˆí?Ê=qf¾¨õÃE¤¼fD†IyD»dA~"¥=¥_2Ø?{ÔÛv20150826_00387_stKsb317@ëõ¢×±"?]"ê@€E¤˜\=Œ¼°>9™¿@×
l¾ª~úE¤¾DÿÖ%DÔÝA|›Ò=Ïk½Ø?{ÔÛv20150826_00389_stKsb317@ëõ¢ÚHü?_žm@€E¤yÃ=‡aà?­\p?ë…e¾'n˜E¤Ç\Bų3D'HA|ù7=ÉØ?{ÔÛv20160708_00517_stKsb317@ìD´³Ëõ?0¿¡@€Emrö=Å·Ü>èÒ/@×
e¾¡ÊÁEm	qD†/DFAkQ=ÁOAØ?{ÔÛv20160708_00519_stKsb317@ìD¸Kæ³?0ªX@€ElӚ=Þ4Ô?œÌ·@\k¾­'hElµDÿ\D bA€¨Õ=»Ø?{ÔÛv20160708_00521_stKsb317@ìD»Ç'z?5aG@€Em-×=ê÷õ?qy@e¾œ(öEm1ÃB´9D•A€h=¾
Ø?{ÔÛv20160725_00747_stKsb317@ìeòì;}?L¢t@€E†&=‡»Œ?ôë@zág¾£SøE‡B{D†@JD¾‡A€V=ûK#Ø?{ÔÛv20160725_00749_stKsb317@ìeö>%*?PžÂ@€E†é¸=«Ë> h@k¾²-E‡vDÿ´9D–A}z]=è'VØ?{ÔÛv20160725_00751_stKsb317@ìeùzÊ÷?I_¸@€Eˆ
\=¥"Ð?9ð<@zág¾¢MÓEˆÎ)BË8RDn¸A~fû=ÃeÛØ?{ÔÛv20170618_00218_stKsb317@ìHa¦´_C?B÷P@€E¬AH= ƒ|>—9ë@/\)g¾¯²E­Â{D†D9ºA€¤s>äŸØ?{ÔÛv20170618_00220_stKsb317@ìHa©È±	?Oñï@€E®q=="àDA"Ö¤@P£×>¾¶È´E¯ÛE/D;ÇA}©S>-­WØ?{ÔÛv20170618_00222_stKsb317@ìHa¬_¿ƒ?LI@€E®ï¤=np@•ÒÔ@ £×f¾ŽÙE°@BÊ BDúA€ÿ,>2ËØ?{ÔÛv20170628_01155_stKsb317@ìI¨zؙ	?‡Éˆ@€E€Åì=l€@|L"@…g¾¢MÓE¿
D†1DçðA~•>`öhØ?{ÔÛv20170628_01157_stKsb317@ìI¨}ÒÎÄ?‰@€E+=‹8?öCg@
=ql¾³33E€wìDÿÔ)DúA{€6>={;Ø?{ÔÛv20170628_01159_stKsb317@ìI¨€¤µ×?†M@€Eƒ)=VòÑ@ß@õÃg¾—
=E'@áBÇå`D©7A}Ñ>3jËØ?{ÔÛv20180402_00951_stKsb317@ìll¦ö¯?b‰ÿ@€EŒô>*ò?¨ã!@'
=e¾ª~úEE®D…çTDÏ
AJA>:"Ø?{ÔÛv20180402_00953_stKsb317@ìllªvñ¤?lÝN@€EŒŠ=¤Ï@»s»?øQìk¾£×
EŒêöDÿƒmDûA{ŸX>1ÈØ?{ÔÛv20180402_00955_stKsb317@ìll­²em?YC>@€EŒ÷H>R6@ØÝ]?áG®g¾Ÿ¾wEIqBÁ
=DxsA{{°=¨—¯Ø?{ÔÛv20180524_01021_stKsb317@ìrè6GÀ?&àÞ@€E²L3=É"\;öv"@³33e¾­'hE´ü=D†hD$Ø?{ÔÛv20180524_01023_stKsb317@ìrè9"Iž? 9i@€E³'==ºíp@ÇJ˜@­Âl¾®{E²è)Dÿ"¬DNwØ?{ÔÛv20180524_01025_stKsb317@ìrè<Ô?*ü@€E¯|=å^€?æA@ e¾™™šE¯JBÁaHDøA"í=¹°ªØ?{ÔÛv20180525_01084_stKsb317@ìs	nhž$?6pú@€EŸ´H=…ªð?ª›O@+…h¾£×
E §D†%ôDÛ3A½Ê>
sÇØ?{ÔÛv20180525_01086_stKsb317@ìs	rWz?3îx@€E #
='…?·Ô@3×
m¾®{E dDÿôDåA~ó™=ØözØ?{ÔÛv20180525_01088_stKsb317@ìs	u/AŒ?C­Å@€E¡t{=§~¤>£®ü@=qh¾ŽÙE¢BÃožDÛTA~BÂ>7¿ºØ?{ÔÛv20180719_00285_stKsb317@ìyáiƂ±?Ҙ@€E""…=ŠuàØ?{ÔÛv20180719_00287_stKsb317@ìyámzL!?©t{@€E•Ë=ŽC¬Ø?{ÔÛv20180719_00289_stKsb317@ìyápœý?ºìÙ@€E"Z=ª8€Ø?{ÔÛv20180727_00169_stKsb317@ìzà 4ãâ?Gv‡@€E\H=š'í>ù$¼@h¾³¶FEQ×D†e‰D"AzÀm=ÂhÓØ?{ÔÛv20180727_00171_stKsb317@ìzà£Ç?Kp@€Eˆ3=¥
hA½@<(öm¾Á‰7E'=…DÿèåDè¤A€tþ>@7Ø?{ÔÛv20180727_00173_stKsb317@ìzà¦zý?f(@€Ee¤=«h@¡f—@.{g¾²-E',öBÈ[¦DÑüA}U¼>Ø?{ÔÛv20180806_00481_stKsb317@ì|%¢Ê?'í÷@€E£ƒö>+¼?¶,V@u¸d¾¥ãTE£röD†5/DUqA'!é>8ÂYØ?{ÔÛv20180806_00483_stKsb317@ì|%‡ë?&"C@€E¢úì>f,?@£S@=p¤l¾¶È´E£qDÿÏLDå?A€[™>
'"Ø?{ÔÛv20180806_00485_stKsb317@ì|%"F\?(E@€E£¹{=Ü?éÎ@;…g¾\)E¥Ï
BÆËDD A¹d=ñõÇØ?{ÔÛv20180813_00261_stKsb317@ì}Ÿ·›7?fðÈ@€E'˜{=øHS?÷Ê@G®f¾©xÕE'ôRD†3mD®ÙA~Ïg>
¤'Ø?{ÔÛv20180813_00263_stKsb317@ì}£}z?cJø@€E'Iq=²I`>Йr?úáHk¾¯²E'3®Dÿ×D¯ÏA|e=èt§Ø?{ÔÛv20180813_00265_stKsb317@ì}¦™Â^?eâ¯@€E'Í=˜ð(Ø?{ÔÛv20180825_00197_stKsb317@ì~rN̗?Zi‰@€EšR=±X@]Ô@¸Rg¾œ(öE™ìD†DbDžéA.>zÇØ?{ÔÛv20180825_00199_stKsb317@ì~u·,'?+‰H@€E™çÍ= Ÿp?Ýr@¸£×m¾°£×E›{šDÿå7DÌ)Ø?{ÔÛv20180825_00201_stKsb317@ì~xñBù?9¾Ø@€E™¹á=˜+>{Æ@/\)f¾•EšÄBÆìDY'A~ì‡=õ5êØ?{ÔÛv20180828_00121_stKsb317@ì~àQpËo?f¤û@€E›¯ö=†ÑL?˜ÇÔ@…f¾å`E›¡…D†AhDA€°>:ZÑØ?{ÔÛv20180828_00123_stKsb317@ì~àT¸C~?a¾®@€E›s=•Øð@ë>@ffm¾»dZE›£®DÿÇ®D='A~ÈI>°ìØ?{ÔÛv20180828_00125_stKsb317@ì~àWÚ<L?c>"@€E›Eö=›@$>"í@×
f¾•Eœ£3BÄÚ D±A€3ç>÷ûØ?{ÔÛv20180901_00601_stKsb317@ìd£¾?‰Ý@€EY=°,"@k@…g¾ž5?EXì¤D†išDÎ%A|¨÷>Jˆ=Ø?{ÔÛv20180901_00603_stKsb317@ìd	-æ˜?tíç@€EY\=žÕ0@>È@(ök¾¦ffEYqÃDÿ¯ðDËTA{þr>5¤«Ø?{ÔÛv20180901_00605_stKsb317@ìdª³G?Z'@€EYfÍ=¨…0?½å—@	™šh¾¤ZEYZ¸BÄ~úDA'A€u³>ݼ

==> anc/pub_raw/L222_119_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:17
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="270">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:55">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  270 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:17' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             l{Åñ8v20100407_00385_st  Ksb347@êÿÉÎl41?‰@€EûÍ=ÿ(\                  ÀÀøÀÀ€Àøl{Åñ8v20100407_00387_st  Ksb347@êÿÉÑœ=?rP@€Eæ®=þåö                  ÀÀøÀÀ€Àøl{Åñ8v20100407_00389_st  Ksb347@êÿÉÓÅDB?`@€Ež>!*"                  ÀÀøÀÀ€Àøl{Åñ8v20100414_00454_st  Ksb347@묻U@¤?Šä@€E†ÿš=·4ä                  ÀÀøÀÀ€Àøl{Åñ8v20100414_00456_st  Ksb347@묾G£Ù?v@i@€E†±®=ïl                  ÀÀøÀÀ€Àøl{Åñ8v20100414_00458_st  Ksb347@ë¬Á³?qÜ>@€E†Äq=¨PÐ                  ÀÀøÀÀ€Àøl{Åñ8v20110817_00682_st  Ksb347@ë=ã¿;Õ?œö@€E–@
>äAv20110817_00682_stAïž<#×
?Û6÷KÐH§ÁA ?Ðl{Åñ8v20110817_00684_st  Ksb347@ë=ãÃH#?¸;@€E–Ƥ>ØJv20110817_00684_stAj<#×
?Û6÷KÐH§ÁA%?Ðl{Åñ8v20110817_00686_st  Ksb347@ë=ãÇ9›?'K@€E–ù{=¸/Èv20110817_00686_stAº^<#×
?ç"–ó›ÁAº^?Ðl{Åñ8v20110821_00756_st  Ksb347@ë>cÊè2?…à6@€E'¹R=‡"v20110821_00756_stA
©ü<#×
?Ø­ÿ´FoóÁA?Ðl{Åñ8v20110821_00758_st  Ksb347@ë>cÎ`…Ò?'b>@€E'ð¤=†Sv20110821_00758_stAOß<#×
?Н›rÛçÁAOß?Ðl{Åñ8v20110821_00760_st  Ksb347@ë>cѺ?ƒ©@€E'×f=Ÿ¸v20110821_00760_stA
×
<#×
?Ò<ŒÝ4ŠÁA?}?Ðl{Åñ8v20110911_00588_st  Ksb347@ëA¿?Nl8@€E´Áì=­}t>'-­AHQìb¾š¬EÅÜáCûdDX7mv20110911_00588_stA"n˜<#×
?Ö|È"WLÁA"n˜?Ðl{Åñ8v20110911_00592_st  Ksb347@ëA
1?cí@€Eµ>×=²û?n®@9™šf¾¨r°E»&öDŒ ƒDY…A*p¨<§óv20110911_00592_stA#P<#×
?ÓmxàC§ÁA#P?Ðl{Åñ8v20110920_00066_st  Ksb347@ëB U¢Hë?l{@€E²=q>ŒJ@]ÚÓ@›×
c¾ŒIºE´7®BéÌÍD_éºA/˜½=#Fv20110920_00066_stA*vÉ<#×
?֏‹b|ÌÁA*vÉ?Ðl{Åñ8v20110920_00068_st  Ksb347@ëB Xí6Ð?}øÎ@€E²Æì>ÖÑ?5ß@‰ë…2¾—
=E±xE6VD`q7A0[<«yv20110920_00068_stA.å`<#×
?Ð_HTþ¿€A0[?•a l{Åñ8v20110920_00070_st  Ksb347@ëB \L¼Ç?o!&@€E³(Í>&Ûè?Ò#¹@©™šf¾—PE®_…D‰IËDa&év20110920_00070_stA/V<#×
?Ӓ©´Ö€¿€A/V?àl{Åñ8v20110921_00071_st  Ksb347@ëB?ÂdsÈ?NOÓ@€E¤å=ð_?ÖA%¸c¾˜"uE±$áBçªD_ðöv20110921_00071_stA%ë…<#×
?ÔôMŠu¤WÁA%ë…?Ðl{Åñ8v20110921_00073_st  Ksb347@ëB?Åò­Ý?DN½@€E¥x®>L?¶Ð˜@ç
=3¾¾ùÛE±ÊE"D`µÓv20110921_00073_stA$›¦<#×
?Ò<ŒÝ4ŠÁA$›¦?Ðl{Åñ8v20110921_00075_st  Ksb347@ëB?ÉpVª?9-x@€E¤­¤=õ	«v20110921_00075_stA$ýô<#×
?Ӓ©´Ö€ÁA$ýô?Ðl{Åñ8v20110927_00058_st  Ksb347@ëC]Š?_åI@€EÕ$¤>Ôv20110927_00058_stA""<#×
?ÔôMŠu¤WÁA""?Ðl{Åñ8v20110927_00060_st  Ksb347@ëCàJ®?p­Ï@€EÔÌ==¾v20110927_00060_stA!ãT<#×
?г+þla,ÁA!ãT?Ðl{Åñ8v20110927_00062_st  Ksb347@ëC"Paí?KÅ@€EÔBÍ=çÎA'AQìf¾¡G®Eäj¤DŒã…DY¯mv20110927_00062_stAdZ<#×
?ÓmxàC§ÁAdZ?Ðl{Åñ8v20120225_00672_st  Ksb347@ëUëÓí?+q0@€E²h=ÂkÔ>Zž²?£×c¾ŽÙE³ä)BâýôD`ԜA`ü!<³hU                  ÀÀøÀÀ€A`ü!?–m
 l{Åñ8v20120225_00674_st  Ksb347@ëUë֕m»?Þa@€E²­)>ãG@N±?èõÃ3¾ŒÌÍE³ÚÍE
´Da¦‡A`Ól=E                  ÀÀøÀÀ€A`Ól? ¢È l{Åñ8v20120225_00676_st  Ksb347@ëUëÙ«²Ì?%k@€E³hH=þ?@ƒý¥?Þ¸Rf¾'ñªEµLÍDˆïDbL¬A`g<æVñ                  ÀÀøÀÀ€A`g?œÊÞ l{Åñ8v20120316_00598_st  Ksb347@ëXk¸†(ù?+yñ@€E¥\=¾å´?¥½^?xQìa¾ A‰E¦P{BãV‡D`WmAiŠ<¥¿Û                  ÀÀøÀÀ€AiŠ?"·û`l{Åñ8v20120316_00600_st  Ksb347@ëXk»¼úG?*×ø@€E¥6==°{?ê½@Qì3¾"záE¥éÃE^Da/Agr=<§Õ                  ÀÀøÀÀ€Agr?§"ú l{Åñ8v20120316_00602_st  Ksb347@ëXk¿
Â
?%ªa@€E¥\ö=­´`=Ž?3?Ç®f¾ž5?E¦¹
Dˆñ‰Da©ìAjžŽ=
o&                  ÀÀøÀÀ€AjžŽ?¡­äÀl{Åñ8v20120320_00445_st  Ksb347@ëXêPÿŽ?èp@€E™
>‰?BA?àc¾å`E™õ\Bän˜D`´)Ai¬™=@ü                  ÀÀøÀÀ€Ai¬™?¢ˆ€l{Åñ8v20120320_00447_st  Ksb347@ëXêTnÝ?è@€E™
¤=ùUø@FÞ7@*=q3¾•Eš"RE
œDavAiiX=€†É                  ÀÀøÀÀ€AiiX?°Ù l{Åñ8v20120320_00449_st  Ksb347@ëXêW¿Ÿh?
ã@€E™²¤>ê@ŠùK?ë…f¾Ÿ;dE›ÛDˆú¸Db,¼Aiÿf=)v%                  ÀÀøÀÀ€Aiÿf?¥.Ä l{Åñ8v20120610_00552_st  Ksb347@ëc'¸j??¥ö@€Eƒ)=å1?ðÔ[@)™šc¾¤ZEƒnfC
àDWô)A|A>Õb                  ÀÀøÀÀ€A|A?ÀÚ¬@l{Åñ8v20120610_00554_st  Ksb347@ëc''û›?uè@€E'â×=Å"?Ðç"@G®1¾"÷ÏEƒÞ=EÓ
DX˜RA€u=̀i                  ÀÀøÀÀ€A€u?¹°
 l{Åñ8v20120610_00556_st  Ksb347@ëc'–†#ñ?+rA@€Eð¤=èhH>¿kú?ã×
g¾ ÄœE'®DŒ/DYyA|g=•9®                  ÀÀøÀÀ€A|g?²§5Àl{Åñ8v20120616_00338_st  Ksb347@ëcä‹o/
?Š@€E‹ûq=ß¾>Õx@b¾š¬E‹$C.˜DXÅAî"=Ä,                  ÀÀøÀÀ€Aî"?¸€%€l{Åñ8v20120616_00340_st  Ksb347@ëcävoô?&"ú@€E;
=øà×@<P@…¸0¾Ÿ;dE¸EÜ)DY¢AÎÎ>Fjê                  ÀÀøÀÀ€AÎÎ?ÈÍ]@l{Åñ8v20120616_00342_st  Ksb347@ëc䓇œA?ßà@€Eì=ñ**@59¿@õÃe¾¡G®EŽRDŒ²DZ2òA€´Ñ=âö©                  ÀÀøÀÀ€A€´Ñ?¼^Õ l{Åñ8v20120623_00278_st  Ksb347@ëdÃ'"?QèA@€E¡®>*ìT=š'œ?ýp¤b¾"›¦EŸÀCT{DXãA€‹ã=ÂÏ                  ÀÀøÀÀ€A€‹ã?¸Xqàl{Åñ8v20120623_00280_st  Ksb347@ëdÃ
b%?9ŠÂ@€E ¦>H·,?<'
@HQì&¾‡+EŸœöEÝ}DY¯¾A'w°>7;                  ÀÀøÀÀ€A'w°?Æçs l{Åñ8v20120623_00282_st  Ksb347@ëdÃK'?=;M@€E B…>ƒ.?ŽŽ@\f¾ixÕE œÍDŒ°"DZ6¸AR;=Îvi                  ÀÀøÀÀ€AR;?¹ÎÍ l{Åñ8v20120624_00291_st  Ksb347@ëdçAÃï®? U@€E‹ÜR=èç@Gªð@0b¾"t¼E‹T{CϞDX±A€¼[=âOî                  ÀÀøÀÀ€A€¼[?¼IýÀl{Åñ8v20120624_00293_st  Ksb347@ëdçE€ã??+{Z@€EŒ5R=‡0=y3Ø@p1¾ A‰EŒqEñçDYcDA'7\>/\#                  ÀÀøÀÀ€A'7\?Åë"`l{Åñ8v20120624_00295_st  Ksb347@ëdçIFû'?.$@€EŒÍ=ïcs=ƒ¿`@=qf¾ A‰EIqDŒÁPDYøBA'Ò=é$Þ                  ÀÀøÀÀ€A'Ò?½$›Àl{Åñ8v20120628_00431_st  Ksb347@ëee|…çá?‡¥@€E˜å{=ؼL=NÓß@{c¾²-E—¼ÍCÚáDVÝãA×Í=ÿš                  ÀÀøÀÀ€A×Í?¿âó@l{Åñ8v20120628_00433_st  Ksb347@ëee€î–?1cf@€E™"Ã=Ãjô?¾êg@.{ ¾ŠÀƒE˜Å×E©žDWt¼AÖå>çà                  ÀÀøÀÀ€AÖå?Âüø`l{Åñ8v20120628_00435_st  Ksb347@ëee…b²?$¸´@€Ešû×=ß@bŽ@@=qe¾²-E™½ÃDŒ8JDW«dA'ò=Ëã3                  ÀÀøÀÀ€A'ò?¹|f`l{Åñ8v20120703_00682_st  Ksb347@ëf ]Î<?Dð¢@€Eš=½m`?ËðÈ@Qìb¾›"ÑE~›
C¾¸DX`AA¤=äG8                  ÀÀøÀÀ€AA¤?¼ˆçl{Åñ8v20120703_00684_st  Ksb347@ëf$™ó?:¸Ô@€E~õ\=­tý?mKí@\)1¾¶È´E€–EÙDX¾5A'˜†=þ}˜                  ÀÀøÀÀ€A'˜†?¿Ï³l{Åñ8v20120703_00686_st  Ksb347@ëf(åÌù?."[@€E~Ž=±Æ(?†Jj@£×g¾­VE€"DŒ/DYWžA''=é½9                  ÀÀøÀÀ€A''?½7§ l{Åñ8v20120706_00770_st  Ksb347@ëffOŐ?‡@€EcÖö=¾@¨?ex
?þ¸Rb¾ž¸REfl)CäDXACw=³­                  ÀÀøÀÀ€ACw?¶u¢àl{Åñ8v20120706_00772_st  Ksb347@ëff	Ûü@?6@€Ed¬=ÃY@@%.Æ@<(ö1¾¥ãTEháEÖDXªÁA'ò}>'U                  ÀÀøÀÀ€A'ò}?À¤ê l{Åñ8v20120706_00774_st  Ksb347@ëff
w<M?,@€Edïq=Þ?<¤ü@
áHf¾Ÿ¾wEg<ÍDŒ›}DY0A')=ÊÞ3                  ÀÀøÀÀ€A')?¹[Æ`l{Åñ8v20120707_00908_st  Ksb347@ëfˆ5Ü5K?40¢@€E…ëÍ=¦Jt?•a}@õÃb¾•E†OšC÷ÏDX<{Aaì=È©I                  ÀÀøÀÀ€Aaì?¹) l{Åñ8v20120707_00910_st  Ksb347@ëfˆ9c?5ƒþ@€E†Î
=Ø!å?´5Ä@3332¾ž5?E‡âEã'DXß®A'¨>9¦                  ÀÀøÀÀ€A'¨?Á4Àl{Åñ8v20120707_00912_st  Ksb347@ëfˆ<p¾Ú?,|6@€E‡y=>2Óß?Ò«Ç@)™šf¾•E‰ìDŒ°ƒDY…ôA'l¼=é                  ÀÀøÀÀ€A'l¼?½/à l{Åñ8v20120710_00189_st  Ksb347@ëfæ?øà?OÃi@€E…®f=£
ð<æ,@
=qc¾Š=qE‡¸C
¬JDYjáA'Xž=äüª                  ÀÀøÀÀ€A'Xž?¼Ÿ•@l{Åñ8v20120710_00191_st  Ksb347@ëfæC~ê?a&Ô@€E''Í=°+Ð<y7·@>¸R3¾¡ÊÁE"*E×¢DZ7LAƒk>3FÙ                  ÀÀøÀÀ€Aƒk?ÆhÛ l{Åñ8v20120710_00193_st  Ksb347@ëfæGµÜE?mÂÖ@€ELH=£Ò$?'¹y?Ü(ög¾¬1EƒáDŒ=/DZÜjA­Î>P>                  ÀÀøÀÀ€A­Î?ÀÊÀl{Åñ8v20120712_00514_st  Ksb347@ëg(U`¤?kö@€E–®=­ž°?²X‰@ b¾ A‰E–`RCáDXqÛA'ï>>;ˆ                  ÀÀøÀÀ€A'ï?ÇÇql{Åñ8v20120712_00516_st  Ksb347@ëg(XÅ3P?a£­@€E–VÃ=œ¸>Ò¶@C332¾¨r°E—*öEòNDYBoAƒßþ>#ÝB                  ÀÀøÀÀ€Aƒßþ?Ä{¨@l{Åñ8v20120712_00518_st  Ksb347@ëg(\%…K?eT@€E–6¸=­vì?Ò³2@…g¾Ÿ;dE—ˆ¸DÁDZ¨AéD>GB                  ÀÀøÀÀ€AéD?Ã(è@l{Åñ8v20120713_00739_st  Ksb347@ëgEôîÿÓ?:í@€E†•®=´JD@"s@{b¾¢MÓE†ˆ¸CAËDXAO/=Ìì                  ÀÀøÀÀ€AO/?¹' l{Åñ8v20120713_00741_st  Ksb347@ëgEø+Ë5?"@€E†Œ3=¼q?'Zd@XõÃ2¾¡G®E‡'…Eí'DYf5A€ô¤>UÙ                  ÀÀøÀÀ€A€ô¤?ÂÊ» l{Åñ8v20120713_00743_st  Ksb347@ëgEû‹·.?¼œ@€E…ÄÍ=ÇlÔ?V"@<ÌÍf¾šŸ¾E‡9×DŒÀœDYöéAƒ5m>è8                  ÀÀøÀÀ€Aƒ5m?Âýl{Åñ8v20120715_00826_st  Ksb347@ëg†O`Ö/?a[©@€Eeúá=ª&>ˆ\J@
p¤b¾¡ÊÁEféHCåDXš=A'¤q>¨¯                  ÀÀøÀÀ€A'¤q?Âuàl{Åñ8v20120715_00828_st  Ksb347@ëg†R›¾b?Jô|@€EfIš=–¾@?-•f@Qì1¾¢ÐåEgEéçDYl¬Aû=Ñ-s                  ÀÀøÀÀ€Aû?º%®`l{Åñ8v20120715_00830_st  Ksb347@ëg†UÛÉë?U‹÷@€Ef"f=ʔ?Êý@fff¾Ÿ;dEhÀDŒÞ%DYâA'*Ÿ=õ´è                  ÀÀøÀÀ€A'*Ÿ?¾¶l{Åñ8v20120716_00523_st  Ksb347@ëg¢˜M>?‡Á2@€E"Uö=¤‡@+ئ?ìÌÍb¾/E"rCjDX÷®A}º±>)"™                  ÀÀøÀÀ€A}º±?Å0" l{Åñ8v20120716_00525_st  Ksb347@ëg¢›}ïð?‹þc@€E"P®=œñl?ÞƘ@0£×4¾½ó¶E"t=EîVDYz°AƒHm>ĕ}                  ÀÀøÀÀ€AƒHm?ؒ¯ l{Åñ8v20120716_00527_st  Ksb347@ëg¢ž±¼%?4—@€E"{="½">2Õé?Ü(öf¾¤Ý/E"Š=DŒÂwDZayAØ{><
                  ÀÀøÀÀ€AØ{?ǃ! l{Åñ8v20120722_01001_st  Ksb347@ëhf;RF?K7@€E–â=ý{? 2@6ffb¾OßE—0áC
DX©ÛAƒà>"þ3                  ÀÀøÀÀ€Aƒà?Ä_Æ`l{Åñ8v20120722_01003_st  Ksb347@ëhf>ÊÙ?ð²@€E—
q=ÊÍf@qÉ­@LÌÍ1¾ª~úE—Ô=EôúDY_žAƒ¸i>‡Ñ                  ÀÀøÀÀ€Aƒ¸i?ÂÐú l{Åñ8v20120722_01005_st  Ksb347@ëhfBl0?¢5@€E—¤H=Ѹf>¿G$@\)f¾¢MÓE™È¤DŒÓ…DZ9Aƒâ¬>K'à                  ÀÀøÀÀ€Aƒâ¬?Ér<l{Åñ8v20120731_00693_st  Ksb347@ëi"hØa?OGˆ@€EZÐ==ŒC…?‡Yÿ@záa¾¥`BEZp¤CÛdDX¦¨A€O=ë3                  ÀÀøÀÀ€A€O?½b&`l{Åñ8v20120731_00695_st  Ksb347@ëi"l"³3?OD3@€E\j)=ªÂX@]»@Që…1¾©ûçE]ÝHEò¨DYG
A…s">s4ì                  ÀÀøÀÀ€A…s"?Îf€l{Åñ8v20120731_00697_st  Ksb347@ëi"ojP×?Qžm@€E\ŽÍ=—ÐÌ?Þ$@=qf¾›¥ãE]ÊáDŒÌþDYïmA"ëq>>"™                  ÀÀøÀÀ€A"ëq?Çғ l{Åñ8v20120801_00448_st  Ksb347@ëi£¥)E?Y@€E[Q
=œ_?ÐÂ@b¾§l‹E\ÙìCF¨DXR-A…ù>$¨à                  ÀÀøÀÀ€A…ù?ĕl{Åñ8v20120801_00450_st  Ksb347@ëi£.Ec?a
}@€EZ²f=º2p>"#Ñ@1ë…4¾¸QìEZ¿\EÕ²DY*òAï]>ƒù                  ÀÀøÀÀ€Aï]?ÐaŸ l{Åñ8v20120801_00452_st  Ksb347@ëi£ªÌG?]wµ@€EZb)=rß°                  ÀÀøÀÀ€Àøl{Åñ8v20120804_00571_st  Ksb347@ëjl¶w ?|YÝ@€Eˆ=¤ÎØ                  ÀÀøÀÀ€Àøl{Åñ8v20120804_00573_st  Ksb347@ëjodÜù?uÜ@€Eˆ"=³Þ                  ÀÀøÀÀ€Àøl{Åñ8v20120804_00575_st  Ksb347@ëjr³!?yÍ)@€Eˆk\=®Tì@JúÍ?°£×f¾®—E‰$fDŒ±'DYµÃA'ß<>2ö•                  ÀÀøÀÀ€A'ß<?Æ^Ò l{Åñ8v20120814_00379_st  Ksb347@ëkBw¼Ð?¶@€E‡£)>
z?ÔëÖ@LÌÍc¾ŽVEˆ
CbDYxÕAƒ³~>Ð                  ÀÀøÀÀ€Aƒ³~?Ãz@l{Åñ8v20120814_00381_st  Ksb347@ëkB±¨¯?%®]@€E‡ï=åhá?Æ@	@(ö2¾OßEˆHEü^DZDZA"Pº>Œ/                  ÀÀøÀÀ€A"Pº?À'…àl{Åñ8v20120814_00383_st  Ksb347@ëkB#"D? 8V@€Eˆ>[V@ª•f@:áHg¾"t¼Eˆ±qDŒíyDZñºA"½>ÁÅ                  ÀÀøÀÀ€A"½?ø8 l{Åñ8v20120814_00571_st  Ksb347@ëkC˜ÿ«F?;Ö@€E‹8H=å—?™v?úáHc¾'hsEŠ3×CÔ{DYA'ÒA=éÙ                  ÀÀøÀÀ€A'ÒA?½; `l{Åñ8v20120814_00573_st  Ksb347@ëkCœ$-²?.†Œ@€E‹==Ýê>Œ.v@'®2¾œ¬E‹&fEöÉDYÈ´Aƒñ'>
Þ                  ÀÀøÀÀ€Aƒñ'?ÁA›Àl{Åñ8v20120814_00575_st  Ksb347@ëkCŸwêr?*?²@€E‹–{=ÇҘ?ê†s@\f¾ž¸REŒI3DŒÇTDZbA"ÁY>ôÑ                  ÀÀøÀÀ€A"ÁY?À>š l{Åñ8v20120828_00229_st  Ksb347@ëmœÒí?e^â@€E·a="f                  ÀÀøÀÀ€Àøl{Åñ8v20120828_00231_st  Ksb347@ëm SâÖ?TI‰@€E¶}á=¬Ðð@;Ƃ@mp¤3¾§l‹E¶\=EÒúDYÅA'7ø>?®\                  ÀÀøÀÀ€A'7ø?Çõˀl{Åñ8v20120828_00233_st  Ksb347@ëm£µÌÖ?E'@€E¶ˆ3=¥ð@iJ&@"\f¾ A‰E·Å\DŒdÅDZéhA"_n>W§W                  ÀÀøÀÀ€A"_n?Êôêàl{Åñ8v20120905_00261_st  Ksb347@ën)Ñ
?T܎@€E¤"ì=£ >ˋÈ@£×b¾–E£Û×Cž¸DY@¤AÒI>P                  ÀÀøÀÀ€AÒI?ÁÐ*l{Åñ8v20120905_00263_st  Ksb347@ën"N¹w?bO@€E¥i¤=¶à                  ÀÀøÀÀ€Àøl{Åñ8v20120905_00265_st  Ksb347@ën‡qŽc?OÅ@€E£–š='=l                  ÀÀøÀÀ€Àøl{Åñ8v20120907_00354_st  Ksb347@ënB†H¹­?A€Ý@€E°0=ª?p>yºº@ë…c¾•E®<¤CÒ-DY=²A":>
 *                  ÀÀøÀÀ€A":?ÁD@l{Åñ8v20120907_00356_st  Ksb347@ënB‰oµ›?]>Õ@€E±==¸=?'Wœ@U2¾'ñªE°_šEÒòDYٚA"Qe>Z¡Ê                  ÀÀøÀÀ€A"Qe?ËT9@l{Åñ8v20120907_00358_st  Ksb347@ënBŒ_º%?Y¶ä@€E±¬=Ô2Ž?ªÔÐ@1G®g¾ŽVE±òDŒd9D[®A…ß>=·æ                  ÀÀøÀÀ€A…ß?ǶüÀl{Åñ8v20120908_00091_st  Ksb347@ën`o†ëÂ?Hˆ½@€E²ƒH=©=±>àä@Mp¤b¾ŽÙE±q
CVFDYV¸A…»Í>@Ѩ                  ÀÀøÀÀ€A…»Í?È5l{Åñ8v20120908_00093_st  Ksb347@ën`rÎ.!?6Ù¬@€E±¶
=—Þ?òNƒ@Aë…1¾'hsE±Y\EÈDYçßA…,'>T+                  ÀÀøÀÀ€A…,'?ʅs l{Åñ8v20120908_00095_st  Ksb347@ën`v'êU?'r0@€E±ÙH=± ð>¯C"@Qìg¾—PE±"{DŒUôD[?A"äî>w‰                  ÀÀøÀÀ€A"äî?ÁŽñ l{Åñ8v20120916_00235_st  Ksb347@ëo`ëþÑW?5)?@€E®
×=ÂÂà@ ¦I@£×b¾†§ðE¬GC±hDXÅ/A…Ýì>äq                  ÀÀøÀÀ€A…Ýì?À܎ l{Åñ8v20120916_00237_st  Ksb347@ëo`î/2?7vV@€E¯/=¥4ä;På¶@7
=2¾'n˜E®KqEmDYœA''ö>´&                  ÀÀøÀÀ€A''ö?Àv"Àl{Åñ8v20120916_00239_st  Ksb347@ëo`ñŒ ?9@€E¯2q=™Íl?Ñäì@C×
g¾Ÿ¾wE¯ÚáDŒü!DZRA… B>%&"                  ÀÀøÀÀ€A… B?ĤЀl{Åñ8v20120916_00428_st  Ksb347@ëobsJµ†?@"@€EÂéš=¬Ä                  ÀÀøÀÀ€Àøl{Åñ8v20120916_00430_st  Ksb347@ëobv_Ø®?AzÏ@€E¾š)=¸Ü?©ƒ@I™š/¾˜bE¾;3E'DYRNA"8(>?Ÿ                  ÀÀøÀÀ€A"8(?Çàóàl{Åñ8v20120916_00432_st  Ksb347@ëobyŸôR?KE@€EÀ=Êô@                  ÀÀøÀÀ€Àøl{Åñ8v20120917_00116_st  Ksb347@ëo€žžç?(Î@€E ¸®=êìÐ?l½@%¸b¾Š=qEŸÏqCxÕDYM`A…€>!/Î                  ÀÀøÀÀ€A…€?Ä%ùÀl{Åñ8v20120917_00118_st  Ksb347@ëo€üœô?"AŠ@€E Üš=ÛBZ@¡E†@c332¾›"ÑE kqEËôDYÏ+A†î>L¾Ð                  ÀÀøÀÀ€A†î?ɗÚl{Åñ8v20120917_00120_st  Ksb347@ëo€UÂÕ?$ÎÏ@€E žR=௪?òR5@1ë…g¾šŸ¾E¡%…DŒSTDZóçA†{½>$w"                  ÀÀøÀÀ€A†{½?Ďò€l{Åñ8v20120918_00329_st  Ksb347@ëo¢a2•)?X¨ø@€EšÛ==´­i> )@ffa¾Ÿ¾wE™¶C´DYFéA"t>Bn²                  ÀÀøÀÀ€A"t?ÈMÖ@l{Åñ8v20120918_00331_st  Ksb347@ëo¢dšÔ'?OÁ€@€EšÏ®=ÍoF                  ÀÀøÀÀ€Àøl{Åñ8v20120918_00333_st  Ksb347@ëo¢gÁz‰?3à,@€E™Î®=¥L=Ã9Â@N¸Rg¾¢MÓE™ÕÃDŒK3DZ÷®A†²>Ie¤                  ÀÀøÀÀ€A†²?É,´€l{Åñ8v20120929_00218_st  Ksb347@ëqø!¿˜?$¬@€EºUq>ï°?®@|(öb¾¤Ý/E¹ÙšC¨DYhƒA…o¨>j£                   ÀÀøÀÀ€A…o¨?ÍTtl{Åñ8v20120929_00220_st  Ksb347@ëqûFýë?‰@€Eº2=í»î@GÑ^@€õÃ2¾ŽÙEº3qEÏüDYë¶A"R*>WD»                  ÀÀøÀÀ€A"R*?Êè—`l{Åñ8v20120929_00222_st  Ksb347@ëqþ'lV?¿@€Eº#á=ó¦@îcÖ@5¸g¾—PE»××DŒcøD[ÑAƒaí>Í                  ÀÀøÀÀ€Aƒaí?ÂÙ¢àl{Åñ8v20120930_00111_st  Ksb347@ëqå+W?O°@€E¨Ÿq=è~?:3@o\)b¾ŒÌÍE¦ç®CÆfDYU?A‡	§>Y                  ÀÀøÀÀ€A‡	§?Ñ«" l{Åñ8v20120930_00113_st  Ksb347@ëqè¾?–?wJ­@€E¨nR=È$                   ÀÀøÀÀ€Àøl{Åñ8v20120930_00115_st  Ksb347@ëqì>Ø?c÷h@€E¨¦ö=ͤÜ                  ÀÀøÀÀ€Àøl{Åñ8v20121006_00144_st  Ksb347@ëqàš·{Ø?BÓÇ@€E™ë®=î.>Ð(­@N¸Rc¾\)E™ïHCÖFDY#A†-Ô>sºa                  ÀÀøÀÀ€A†-Ô?ÎwL l{Åñ8v20121006_00146_st  Ksb347@ëqàÎ¢e?EØ@€Eš#3=±Ìà>¡@@:áH2¾¡ÊÁEš"REÎDYÎÉA†ƒ£>Dߪ                  ÀÀøÀÀ€A†ƒ£?țõ@l{Åñ8v20121006_00148_st  Ksb347@ëqà Ê›?SQR@€E™"=×@£?…6)@®g¾ž5?E›`RDŒešD[A"Qd>"œÙ                  ÀÀøÀÀ€A"Qd?ÄS› l{Åñ8v20130723_00384_st  Ksb347@ë–%·€û?[%f@€Ef>¨                  ÀÀøÀÀ€Àøl{Åñ8v20130723_00386_st  Ksb347@ë–%ºÏné?cüŒ@€EA¸=Ó$³                  ÀÀøÀÀ€Àøl{Åñ8v20130723_00388_st  Ksb347@ë–%½û=£?dØ@€EØ\=Ý~	                  ÀÀøÀÀ€Àøl{Åñ8v20130730_00471_st  Ksb347@ë—´	<??vr@€E§uq=¢|4                  ÀÀøÀÀ€Àøl{Åñ8v20130730_00473_st  Ksb347@ë—·Ü`?7@€E¥w3='q                  ÀÀøÀÀ€Àøl{Åñ8v20130730_00475_st  Ksb347@ë—»[pi?fÀ@@€E¥â¤=óßn                  ÀÀøÀÀ€Àøl{Åñ8v20130730_00711_st  Ksb347@ë—½ª¼?—Å@€EŒÀá=ðd>                  ÀÀøÀÀ€Àøl{Åñ8v20130730_00713_st  Ksb347@ë—ÀéÊ_?'2@€EŽN¸=Üëø?³îA@‡
=.¾—PEŽqEÐ!DY·ðA‡âº> :Û                  ÀÀøÀÀ€A‡âº?Ô[`l{Åñ8v20130730_00715_st  Ksb347@ë—Ä8S®?÷'@€E=¤=ÕȤAËK´@C33f¾™™šEqDŒ‰ÃDZÊoA†i">/à                  ÀÀøÀÀ€A†i"?Åà|l{Åñ8v20130731_00402_st  Ksb347@ë—#uí½ˆ?!BŒ@€E"ì=֘                  ÀÀøÀÀ€Àøl{Åñ8v20130731_00404_st  Ksb347@ë—#y"†?7ãn@€E='ì                  ÀÀøÀÀ€Àøl{Åñ8v20130731_00406_st  Ksb347@ë—#|ÖûO?ª^@€E‡Ðf=ϚÅ?±þî@@f¾–E‡ÿ…DŒrÙDZ¸A…v*>[uú                  ÀÀøÀÀ€A…v*?Ën¿@l{Åñ8v20130731_00594_st  Ksb347@ë—%ê/ß?Ç£@€Eˆ¤=ÈŘ                  ÀÀøÀÀ€Àøl{Åñ8v20130731_00596_st  Ksb347@ë—%?'s-@€E‡f=²BÔ                  ÀÀøÀÀ€Àøl{Åñ8v20130731_00598_st  Ksb347@ë—%
F¥?(ú‹@€E‡_H=Íú                  ÀÀøÀÀ€Àøl{Åñ8v20130802_00615_st  Ksb347@ë—cáßxÌ?#Gö@€E†¡3=ä—ú                  ÀÀøÀÀ€Àøl{Åñ8v20130802_00617_st  Ksb347@ë—cå€!ù?!žì@€E†°==֊P@;or@'=q1¾›"ÑE…ÈöEÏ;DY©‰A‡Ðõ>qÈ                  ÀÀøÀÀ€A‡Ðõ?Î9@l{Åñ8v20130802_00619_st  Ksb347@ë—cèÁ•6?'Þ.@€E†Í=ÒsA&Ë;@G®g¾'ñªE†DŒmHDZ«#A… S=ï®á                  ÀÀøÀÀ€A… S?½õÜ l{Åñ8v20130812_00137_st  Ksb347@똠~¨Òr?:K@€E¨¯H=ð@Nâv@‹33Z¾"záE¦¼áCƒ–DYEôAˆ¢Š>—©                  ÀÀøÀÀ€Aˆ¢Š?Òõ" l{Åñ8v20130812_00139_st  Ksb347@똠'DÉ?!E@€E¨E=å÷?Kv@Š\1¾~ùÛE§¯×E·¢DYÿßAˆñ>¥Y¤                  ÀÀøÀÀ€Aˆñ?Ô«4€l{Åñ8v20130812_00141_st  Ksb347@똠…¹c?Ä@€E§ñ=ÆÑ·@õªv@,(öF¾ŒÌÍE¨4DŒ7×DZõA‡àq><"                  ÀÀøÀÀ€A‡àq?ǒa`l{Åñ8v20130818_00676_st  Ksb347@ë™dbڊû?[ґ@€E˜€)=ŸË                  ÀÀøÀÀ€Àøl{Åñ8v20130818_00678_st  Ksb347@ë™dfÏ?bûg@€E™–®=¼‰°                  ÀÀøÀÀ€Àøl{Åñ8v20130818_00680_st  Ksb347@ë™di]&L?n	Õ@€EšC¸=°À                  ÀÀøÀÀ€Àøl{Åñ8v20130826_00432_st  Ksb347@ëšcMý¯?hr$@€EŠÒ=®l°                  ÀÀøÀÀ€Àøl{Åñ8v20130826_00434_st  Ksb347@ëšcQBÓ9?YÙû@€E‹/¸=–ùä@­»@R\$¾œ¬EŠÖ)EÕ7DY¿A…åŒ>nð                  ÀÀøÀÀ€A…åŒ?ÍÞ l{Åñ8v20130826_00436_st  Ksb347@ëšcT•+?]dï@€E‹PR=©"œ                  ÀÀøÀÀ€Àøl{Åñ8v20130904_00288_st  Ksb347@뛂QxÓ¦?Œ(
@€E²È\=—¬,                  ÀÀøÀÀ€Àøl{Åñ8v20130904_00290_st  Ksb347@뛂TÏö"?\…ò@€E²e=¢Æx                  ÀÀøÀÀ€Àøl{Åñ8v20130904_00292_st  Ksb347@뛂XáÈ?ƒxe@€E²9\=Âd                   ÀÀøÀÀ€Àøl{Åñ8v20130906_00331_st  Ksb347@ë›ÂP,rû?9Íô@€EËx…=ݜI                  ÀÀøÀÀ€Àøl{Åñ8v20130906_00333_st  Ksb347@ë›ÂSU7??=ì(@€E˳á=²/Ä                  ÀÀøÀÀ€Àøl{Åñ8v20130906_00335_st  Ksb347@ë›ÂV¹q?3)»@€Eˈ¤=±u{?ø;¼@P£×g¾—
=EËñ×DŒyšDZàöA†D>-¢                  ÀÀøÀÀ€A†D?Å´B`l{Åñ8v20130909_00266_st  Ksb347@ëœ"—eÝU?‹«µ@€EÈJR=¶	X                  ÀÀøÀÀ€Àøl{Åñ8v20130909_00268_st  Ksb347@ëœ"šdu ?ãÇ@€Eȼ\>è                  ÀÀøÀÀ€Àøl{Åñ8v20130909_00270_st  Ksb347@ëœ"}ib?†XT@€EÉš=;'                  ÀÀøÀÀ€Àøl{Åñ8v20130918_00091_st  Ksb347@ë@'5ß
?…]@€E±!Ã=áÆ1                  ÀÀøÀÀ€Àøl{Åñ8v20130918_00093_st  Ksb347@ë@*Œî?Ãn@€E°¬Ã=ù{?z>@s×
1¾ŽVE°:REÈáDY¶¸A‡çƒ>è@                  ÀÀøÀÀ€A‡çƒ?ѽl{Åñ8v20130918_00095_st  Ksb347@ë@-é½s?Ù©@€E± \=â#@Aj¬ª@®g¾¢ÐåE±)DŒxjDZÅ/AƒÉÙ=Õöæ                  ÀÀøÀÀ€AƒÉÙ?º¾ÜÀl{Åñ8v20130919_00288_st  Ksb347@ëa³ü—?…"T@€E‰R=©d                  ÀÀøÀÀ€Àøl{Åñ8v20130919_00290_st  Ksb347@ëa¶QP*?…t@€E‰Ã=µ-˜                  ÀÀøÀÀ€Àøl{Åñ8v20130919_00292_st  Ksb347@ëa¹x×­?—Ã@€E‰¾f="C¸                  ÀÀøÀÀ€Àøl{Åñ8v20131002_00144_st  Ksb347@ëŸKª¨¶?r–]@€EžÑÍ=âg,                  ÀÀøÀÀ€Àøl{Åñ8v20131002_00146_st  Ksb347@ëŸN䔕?eð‰@€EžxÃ=¹ß                  ÀÀøÀÀ€Àøl{Åñ8v20131002_00148_st  Ksb347@ëŸR/7P?VQ
@€Ež!3=¼m                  ÀÀøÀÀ€Àøl{Åñ8v20131012_00074_st  Ksb347@ë ?ê3DÑ?(·×@€E·ªš=ÁÝä                  ÀÀøÀÀ€Àøl{Åñ8v20131012_00076_st  Ksb347@ë ?í²À²?1íÉ@€E· )=°Í                  ÀÀøÀÀ€Àøl{Åñ8v20131012_00078_st  Ksb347@ë ?ðì|@?%À@€E·t=»~>ô~V@¸f¾å`E¸ß\DŒ`´DZևA†·X>¶=                  ÀÀøÀÀ€A†·X?ÃöÇ l{Åñ8v20131017_00091_st  Ksb347@ë àpŽ3?uî
@€EÉ:>4õy                  ÀÀøÀÀ€Àøl{Åñ8v20131017_00093_st  Ksb347@ë à!§D¨?tÜ@€Eʅ
=ІÅ                  ÀÀøÀÀ€Àøl{Åñ8v20131017_00095_st  Ksb347@ë à$"7«?zO"@€EÊì=íJ6                  ÀÀøÀÀ€Àøl{Åñ8v20140601_00587_st  Ksb347@ë½DΏÁ?¯ñ@€E·lö=ùa›                  ÀÀøÀÀ€Àøl{Åñ8v20140601_00589_st  Ksb347@ë½DÑ;±Ý?t@€E¹U=ô\P                  ÀÀøÀÀ€Àøl{Åñ8v20140601_00591_st  Ksb347@ë½DÔ_s?©¦@€Eº›)=ÊÔ                  ÀÀøÀÀ€Àøl{Åñ8v20140604_00362_st  Ksb347@ë½¢@è?_†w@€E×=§                  ÀÀøÀÀ€Àøl{Åñ8v20140604_00364_st  Ksb347@ë½¢DXdp?Zy¤@€EŽW{=è>                  ÀÀøÀÀ€Àøl{Åñ8v20140604_00366_st  Ksb347@ë½¢G{T4?A%å@€EŽ/
=õ¬                  ÀÀøÀÀ€Àøl{Åñ8v20140606_00043_st  Ksb347@ë½ãñ´-?G¢@€EÓ3=–ƒ|                  ÀÀøÀÀ€Àøl{Åñ8v20140606_00045_st  Ksb347@ë½ãõ
éM?W@Þ@€E¹Ã=»>g                  ÀÀøÀÀ€Àøl{Åñ8v20140606_00047_st  Ksb347@ë½ãø<|³?IUÒ@€E¤=ÌM                  ÀÀøÀÀ€Àøl{Åñ8v20140617_00686_st  Ksb347@ë¿DI®â?]sk@€E±·®=´$                  ÀÀøÀÀ€Àøl{Åñ8v20140617_00688_st  Ksb347@ë¿DMë?_ª	@€E±T®=–¶$                  ÀÀøÀÀ€Àøl{Åñ8v20140617_00690_st  Ksb347@ë¿DP;AJ?xË@€E±J{=°¤                  ÀÀøÀÀ€Àøl{Åñ8v20140620_00440_st  Ksb347@ë¿£ˆÜÉ?6ŸM@€Eš'ì=Àrt                  ÀÀøÀÀ€Àøl{Åñ8v20140620_00442_st  Ksb347@ë¿£Œ€±Á?2Ù¯@€EšÀ=¢@úÞX@[…2¾¢MÓE™†=EDX{×A~ã¢>Qp                  ÀÀøÀÀ€A~ã¢?ÀJ.l{Åñ8v20140620_00444_st  Ksb347@ë¿£ì?>\@@€EšðR=Ç}Ø                  ÀÀøÀÀ€Àøl{Åñ8v20140624_00743_st  Ksb347@ëÀ'ÀŠ´¤?ŽŸ@€E‹m{=Ç»                   ÀÀøÀÀ€Àøl{Åñ8v20140624_00745_st  Ksb347@ëÀ'ÃÜé{?3VÝ@€EŒ&ì=»0                  ÀÀøÀÀ€Àøl{Åñ8v20140624_00747_st  Ksb347@ëÀ'ÇGwc?+xÿ@€EŠJ®=Æsä@V¡¶@õÃg¾©ûçEŠ:áDŒSDZÌjA†Ò>¥Y                  ÀÀøÀÀ€A†Ò?Á"« l{Åñ8v20140628_00740_st  Ksb347@ëÀ§öõj?2£Ý@€Eyf=­×L                  ÀÀøÀÀ€Àøl{Åñ8v20140628_00742_st  Ksb347@ëÀ§gج?3IÐ@€ExJ=»Ï8@'ûß@2\2¾£SøEyE¼DYÊA†z–>=pQ                  ÀÀøÀÀ€A†z–?Ç®
 l{Åñ8v20140628_00744_st  Ksb347@ëÀ§
½M©?7"¯@€EwË=œý€                  ÀÀøÀÀ€Àøl{Åñ8v20140712_00283_st  Ksb347@ëÂaÞ"?(ªñ@€E«y>                  ÀÀøÀÀ€Àøl{Åñ8v20140712_00285_st  Ksb347@ëÂaáaIF?)ɱ@€E«fá>*O?$†-@ˆõÃ2¾ß;Eª5
EºÙDY}A†‹\>†°ö                  ÀÀøÀÀ€A†‹\?ÐÖÀl{Åñ8v20140712_00287_st  Ksb347@ëÂaäÝdË?-´@€E«äÍ>&Õ                  ÀÀøÀÀ€Àøl{Åñ8v20140712_00955_st  Ksb347@ëÂgªA˜?)L@€E¡Î{=¶Ô?°	n@e¸5¾›"ÑE ¤¤CŸ¾DYD)A‡«‡>q–d                  ÀÀøÀÀ€A‡«‡?Î2̀l{Åñ8v20140712_00957_st  Ksb347@ëÂg­;²‰?--«@€E¡Ž)=̺F                  ÀÀøÀÀ€Àøl{Åñ8v20140712_00959_st  Ksb347@ëÂg°vû_?(JÍ@€E¡±=äk…                  ÀÀøÀÀ€Àøl{Åñ8v20140713_00598_st  Ksb347@ë"ëôûj?2%•@€E»×=Ɣ˜                  ÀÀøÀÀ€Àøl{Åñ8v20140713_00600_st  Ksb347@ë"ïo?6ñ"@€Eºmì=°Ñ˜?²"à@
=q2¾‰7E¹4{E¶ÑDYÓA"pÀ>™                  ÀÀøÀÀ€A"pÀ?Àà3 l{Åñ8v20140713_00602_st  Ksb347@ë"òÍ!±?'%,@€E¹Ff=´Ü @Àðq@{g¾‹C–E¸Š)DŒZÙDZ›çA†rZ>*σ                  ÀÀøÀÀ€A†rZ?ÅYð`l{Åñ8v20140713_00646_st  Ksb347@ë…J´cõ?5Ùs@€E¯|=Öu¼                  ÀÀøÀÀ€Àøl{Åñ8v20140713_00648_st  Ksb347@ë…Nr(ç?-Vl@€E¯ˆH>"w?ù1@XQì2¾…¡ËE®¸E¾ÙDY™'A‡j2>f¡.                  ÀÀøÀÀ€A‡j2?ÌÔ%Àl{Åñ8v20140713_00650_st  Ksb347@ë…T³kR?Ã@€E¯…=·%{                  ÀÀøÀÀ€Àøl{Åñ8v20140826_00307_st  Ksb347@ëÈàS?b'¢@€Eý=4                  ÀÀøÀÀ€Àøl{Åñ8v20140826_00309_st  Ksb347@ëÈã±à?Zmá@€Eô)=ˆox                  ÀÀøÀÀ€Àøl{Åñ8v20140826_00311_st  Ksb347@ëÈç.¢Ö?N8@€Ep=œÈˆ                  ÀÀøÀÀ€Àøl{Åñ8v20150731_00187_st  Ksb347@ëò`p<H[?%Æ@€EÉì=öÅ                  ÀÀøÀÀ€Àøl{Åñ8v20150731_00189_st  Ksb347@ëò`s¹ûå?#ù@€EÉd=ËëÔ                  ÀÀøÀÀ€Àøl{Åñ8v20150731_00191_st  Ksb347@ëò`w)øL?(Ä&@€EÉj=ۀ¾                  ÀÀøÀÀ€Àøl{Åñ8v20150807_00574_st  Ksb347@ëóD§2© ?‡é@€E'ÒR=‹HÐ                  ÀÀøÀÀ€Àøl{Åñ8v20150807_00576_st  Ksb347@ëóDª/ô?'k@€E'*==€±Ø                  ÀÀøÀÀ€Àøl{Åñ8v20150807_00578_st  Ksb347@ëóD­*E#?Š¦¢@€EMö=b6ð                  ÀÀøÀÀ€Àøl{Åñ8v20150810_00487_st  Ksb347@ëó¤F·Iƒ?"Ù>@€Ei&¸=€d                  ÀÀøÀÀ€Àøl{Åñ8v20150810_00489_st  Ksb347@ëó¤I@$?u5@€EhV==Ž…¬                  ÀÀøÀÀ€Àøl{Åñ8v20150810_00491_st  Ksb347@ëó¤L\m?7@€EgÒ=="PÜ                  ÀÀøÀÀ€Àøl{Åñ8v20150813_00643_st  Ksb347@ëôðØñ?'Žú@€E|¢=x¢ð                  ÀÀøÀÀ€Àøl{Åñ8v20150813_00647_st  Ksb347@ëô–TP?'>Þ@€E}Oq=fùˆ                  ÀÀøÀÀ€Àøl{Åñ8v20150816_00356_st  Ksb347@ëôb·Ú'?‰HØ@€Ew¾Í=\‰8                  ÀÀøÀÀ€Àøl{Åñ8v20150816_00360_st  Ksb347@ëôbÆ:ÌÛ?é@€EvEì=é.                  ÀÀøÀÀ€Àøl{Åñ8v20150826_00283_st  Ksb347@ëõ¢yÿË?JýÈ@€E£ŸH=ˆŸ|                  ÀÀøÀÀ€Àøl{Åñ8v20150826_00285_st  Ksb347@ëõ¢jZ<?89@€E¤)=—Tl                  ÀÀøÀÀ€Àøl{Åñ8v20150826_00287_st  Ksb347@ëõ¢‰‰?6•l@€E¤¶)=¬˜P                  ÀÀøÀÀ€Àøl{Åñ8v20150901_00535_st  Ksb347@ëödoÿq»?RÿÀ@€E°Šq>Üâ                  ÀÀøÀÀ€Àøl{Åñ8v20150901_00537_st  Ksb347@ëödrûe?]£L@€E°Ó×>+£s                  ÀÀøÀÀ€Àøl{Åñ8v20150901_00539_st  Ksb347@ëöduõDæ?T§^@€E°÷
>d                  ÀÀøÀÀ€Àøl{Åñ8v20160712_00104_st  Ksb347@ìÁâ!ô?6e†@€EŒfö=·H                  ÀÀøÀÀ€Àøl{Åñ8v20160712_00106_st  Ksb347@ìÁ	 šÕ?]™‹@€ER=Ǖ|                  ÀÀøÀÀ€Àøl{Åñ8v20160712_00108_st  Ksb347@ìÁÝ7~?)Tì@€EŒ¼…=ˉŠ=ù…@¸f¾ß;EŒðáDŒ¶^D[A‡¥ì>']m                  ÀÀøÀÀ€A‡¥ì?Äë­ l{Åñ8v20170623_00823_st  Ksb347@ìIÿù8?ˆH‡@€E¡&×=_¸a                  ÀÀøÀÀ€Àøl{Åñ8v20170623_00827_st  Ksb347@ìIš
³?™«Í@€E Ö=£È_                  ÀÀøÀÀ€Àøl{Åñ8v20170629_00502_st  Ksb347@ìIÂO˜]?"¿@€E¤zš>.à                  ÀÀøÀÀ€Àøl{Åñ8v20170629_00504_st  Ksb347@ìIÂR.æÈ?	C\@€E¤Òö>Æî                  ÀÀøÀÀ€Àøl{Åñ8v20170629_00506_st  Ksb347@ìIÂT½!?Ó¹@€E¤K>dð                  ÀÀøÀÀ€Àøl{Åñ8v20180327_00757_st  Ksb347@ìkªöfC?ƒ¯©@€E³8…=œyt                  ÀÀøÀÀ€Àøl{Åñ8v20180327_00759_st  Ksb347@ìkªú gª?ƒÇ@€E²ì{=‹@                  ÀÀøÀÀ€Àøl{Åñ8v20180327_00761_st  Ksb347@ìkªüöu¾?Y"]@€E²o=©Äü                  ÀÀøÀÀ€Àøl{Åñ8v20180525_00469_st  Ksb347@ìshÿ¿?EvÍ@€E¹]¸=±{\                  ÀÀøÀÀ€Àøl{Åñ8v20180525_00471_st  Ksb347@ìsl1A?g '@€E¹v=NJ(                  ÀÀøÀÀ€Àøl{Åñ8v20180525_00473_st  Ksb347@ìsoF¯g?D¦@€E¹~)=žP¨                  ÀÀøÀÀ€Àøl{Åñ8v20180525_00853_st  Ksb347@ìs'?¤Ò@€E­*Ã={                  ÀÀøÀÀ€Àøl{Åñ8v20180525_00855_st  Ksb347@ìs"&­ê?§{ç@€E­‰
=¸·                   ÀÀøÀÀ€Àøl{Åñ8v20180525_00857_st  Ksb347@ìs—†?‡ê]@€E­.ì=»¹p                  ÀÀøÀÀ€Àøl{Åñ8v20180804_00847_st  Ksb347@ì{æÑ2§ó?Š$Á@€E"·á=¿ål                  ÀÀøÀÀ€Àøl{Åñ8v20180804_00849_st  Ksb347@ì{æÔEœÂ?ð @€E•·ì=¹"¬                  ÀÀøÀÀ€Àøl{Åñ8v20180804_00851_st  Ksb347@ì{æ׃š)?"êÿ@€E–Ôq=šY`                  ÀÀøÀÀ€Àøl{Åñ8v20180812_00403_st  Ksb347@ì|áë…Ù?X¯Þ@€E–׸>3"™                  ÀÀøÀÀ€Àøl{Åñ8v20180812_00405_st  Ksb347@ì|áî!^?s
 @€E—(ì=ºÖ@                  ÀÀøÀÀ€Àøl{Åñ8v20180812_00407_st  Ksb347@ì|áñ†_Ö?P]y@€E–>Š                  ÀÀøÀÀ€Àøl{Åñ8v20180814_00228_st  Ksb347@ì}!ëÊ#$?5^@€E¥E
=Ԟ                  ÀÀøÀÀ€Àøl{Åñ8v20180814_00230_st  Ksb347@ì}!ïV"Ç?9J@€E¥•
=ÂøL                  ÀÀøÀÀ€Àøl{Åñ8v20180814_00232_st  Ksb347@ì}!ò† ?2Šß@€E¥S\=÷¼P?D‰Ä@‹×
f¾'ë…E¤gDŒ¹DZ!HA‡øi>€yo                  ÀÀøÀÀ€A‡øi?Ð-àl{Åñ8v20180816_00279_st  Ksb347@ì}bs«é}>ó@€EƒÏö>§åA¨'ú@'\b¾%E"U
Cœ¬DXõ/A‡Pg>†Ãá                  ÀÀøÀÀ€A‡Pg?ÐØ| l{Åñ8v20180816_00281_st  Ksb347@ì}bvá~
?{@€EƒÏq>ý±                  ÀÀøÀÀ€Àøl{Åñ8v20180816_00283_st  Ksb347@ì}byÝ¢?f@€Eƒœ
>$¡t                  ÀÀøÀÀ€Àøl{Åñ8v20180829_00193_st  Ksb347@ì{ÌYŠ?-éÌ@€E™Êš=²Ê7@ã,ë@Qìb¾yÛ#E™»
C"DXª-Aˆ‡Z>6gÇ                  ÀÀøÀÀ€Aˆ‡Z?ÆÌøàl{Åñ8v20180829_00197_st  Ksb347@쁎?É?-˜Æ@€E™rH=èaA;N@3×
f¾‡+E™ÇìDŒÖ-DYêoA‡·7>Wùá                  ÀÀøÀÀ€A‡·7?Êÿ< l{Åñ8v20180901_00223_st  Ksb347@ìak?Sa@€E€¤=²—p                  ÀÀøÀÀ€Àøl{Åñ8v20180901_00225_st  Ksb347@ìa"Ü?^ap@€E8á=ÁÈ´                  ÀÀøÀÀ€Àøl{Åñ8v20180901_00227_st  Ksb347@ìaËíÕ?y	§@€E–®=µ1
                  ÀÀøÀÀ€Àøl{Åñ8v20180909_00187_st  Ksb347@ì€aÐLÿ7?…%É@€E˜Çö=ªÕh                  ÀÀøÀÀ€Àøl{Åñ8v20180909_00191_st  Ksb347@ì€a֒ƒ{?|t@€E™=×=–ƒ½                  ÀÀøÀÀ€Àøl{Åñ8v20190307_00529_st  Ksb347@ì–Ë̓¦"?GL@€E¢Àq=½©P?ñL@7®c¾"záE£ÍCÎVDY˜ÕA‡´ä>Cë                  ÀÀøÀÀ€A‡´ä?È``l{Åñ8v20190307_00531_st  Ksb347@ì–ËЀK?)à@€E¢P>q¨                  ÀÀøÀÀ€Àøl{Åñ8v20190307_00533_st  Ksb347@ì–ËÓpÛ4?,$O@€E¢y¸>BÊ@›5›@G
=g¾•E¢ñ
DŒÿçDZç®A‡†¥>] Ù                  ÀÀøÀÀ€A‡†¥?ˤ l{Åñ8v20190411_01715_st  Ksb347@ì›,Òؕ?¾F$@€Eõq=¯_"                  ÀÀøÀÀ€Àøl{Åñ8v20190411_01717_st  Ksb347@ì›,ÖñŸ?Ô2'@€Eý=†$                  ÀÀøÀÀ€Àøl{Åñ8v20190411_01719_st  Ksb347@ì›,Ùaî?´¥¼@€E\=ˆØ                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_11_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:17
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="146">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:54">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  146 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:17' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
¼ü{3—v20100315_00507_st  Ksd123@êüç.J֓?:JXA F:ò=°PB7D_@(öd¾€F=$×D<¼CŌj                  ÀÀøÀÀ€Àø
¼ü{3—v20100315_00511_st  Ksd123@êüç:›œÔ?PhA F:?W='ö¤A‰,"@¸Rg¾š¬F:'ÃDÙbCÄۅA‹·Ò=çåN                  ÀÀøÀÀ€A‹·Ò?¼ü©À
¼ü{3—v20100406_00311_st  Ksd123@êÿ£;à;?u6Z@€E½Õ
>                  ÀÀøÀÀ€Àø
¼ü{3—v20100406_00315_st  Ksd123@êÿ£A(™§?So€@€E½N\=³£                  ÀÀøÀÀ€Àø
¼ü{3—v20100406_00322_st  Ksd123@êÿ£d'¥?Oöˆ@€E»Í="ß@                  ÀÀøÀÀ€Àø
¼ü{3—v20100406_00326_st  Ksd123@êÿ£iªü?G‡ì@€E»–=ˆ§                  ÀÀøÀÀ€Àø
¼ü{3—v20100406_00334_st  Ksd123@êÿ£vÁr§?iµZ@€Eºƒá=iÀ                  ÀÀøÀÀ€Àø
¼ü{3—v20100406_00338_st  Ksd123@êÿ£{ݖŸ?Vöc@€Eº÷\=i*˜                  ÀÀøÀÀ€Àø
¼ü{3—v20100422_00155_st  Ksd123@ë¡@<öÖ?2ÞÜ@€E'7…=S'/                  ÀÀøÀÀ€Àø
¼ü{3—v20100422_00159_st  Ksd123@ë¡EE™è?32ÿ@€E',)=§Òp                  ÀÀøÀÀ€Àø
¼ü{3—v20100510_00417_st  Ksd123@ëå	³?B:C@€EŽJ=à=eA­Í¾@¸e¾‰º^EGìDD?+C¿\AŠô£=ôÕ                  ÀÀøÀÀ€AŠô£?¾€ú 
¼ü{3—v20100510_00421_st  Ksd123@ëå‹#	?Bé'@€EŽpì=ùl%                  ÀÀøÀÀ€Àø
¼ü{3—v20100511_00294_st  Ksd123@ëÈS¶‹?`@€E®>tSY                  ÀÀøÀÀ€Àø
¼ü{3—v20100511_00298_st  Ksd123@ëͺÙ?ZÎé@€E¯$=ª…Œ                  ÀÀøÀÀ€Àø
¼ü{3—v20100608_00265_st  Ksd123@ë'Ƭ·¯?ˆ,±@€EvØ{>7Ô                  ÀÀøÀÀ€Àø
¼ü{3—v20100608_00269_st  Ksd123@ë'Ìî›)?rÏÔ@€EzrR>q                  ÀÀøÀÀ€Àø
¼ü{3—v20100615_00303_st  Ksd123@ëc??±?b"@€EXâá=íb                  ÀÀøÀÀ€Àø
¼ü{3—v20100615_00307_st  Ksd123@ëc	Xc?Q{&@€EY¬R>Hö                  ÀÀøÀÀ€Àø
¼ü{3—v20100620_00200_st  Ksd123@ë	³Ðâ?d•Û@€Eze3=€                  ÀÀøÀÀ€Àø
¼ü{3—v20100620_00204_st  Ksd123@ë	ºc³Ú?~¬C@€E"üÃ=©S@                  ÀÀøÀÀ€Àø
¼ü{3—v20100712_00224_st  Ksd123@ëÁÆ¿Â?2g¢@€E[QH='§$                  ÀÀøÀÀ€Àø
¼ü{3—v20100712_00228_st  Ksd123@ëÁ$íoÛ?DcÙ@€E]Øf=ac9                  ÀÀøÀÀ€Àø
¼ü{3—v20100815_00043_st  Ksd123@ëÿ¦4Þ?Sô‹@€Ey©\=ˆëð                  ÀÀøÀÀ€Àø
¼ü{3—v20100815_00047_st  Ksd123@ëÿ­Sb?Iòõ@€Ez´=eÊÈ                  ÀÀøÀÀ€Àø
¼ü{3—v20100816_00114_st  Ksd123@ë D­ÿ'?=–Í@€E'º)=‹>h                  ÀÀøÀÀ€Àø
¼ü{3—v20100816_00118_st  Ksd123@ë L=pN?;\A@€E'¿š=´;9                  ÀÀøÀÀ€Àø
¼ü{3—v20110514_00469_st  Ksd123@ë2ê£ý¡?%ñð@€E·Ö=ˆ?$d`@Y™še¾ƒoE·ˆD@
?C¶'A:Bð<"~év20110514_00469_stA8§ð<#×
?ÏbZg)EÁA8§ð?Ð
¼ü{3—v20110514_00473_st  Ksd123@ë2ünX?²ÿ@€Eºìq=¨d@?g°@n¸Rb¾¨r°E¿•3DÛ=Cµ]ÓA:%Ì<§9v20110514_00473_stA9…<#×
?ÎQºFÆ¢'¿€A:%Ì?"ç à
¼ü{3—v20110729_00175_st  Ksd123@ë;€®ÒUÎ?J`@€E-)=Š­@BÔ?&ffd¾ŒIºEoHDGt)C¨U¢AVu#<4íôv20110729_00175_stAU²-<49X?Ì7 =j¿€AVu#?†¾€
¼ü{3—v20110729_00179_st  Ksd123@ë;€µi´$?MxÐ@€EŽÖì=°!x@æÒ?G®d¾—PEŽ³ìDÞÛ×C¦6ÉAVêÆ<Cév20110729_00179_stAV{<D›¦?Ì7 =j¿€AVêÆ?ˆ}# 
¼ü{3—v20110730_00131_st  Ksd123@ë; q™°k?¿þ@€EŠz×=³+>©}P>ð£×e¾´¼jE‹?DG¦VC¨ÉAV"=Kdv20110730_00131_stAUçm<"t¼?ÉèêIÆÑ¿€AV"?©l`
¼ü{3—v20110801_00111_st  Ksd123@ë;à¿EÑ?ÿ
^@€Ey>+n/?[÷z?záe¾©ûçEz6=DG‰‰C¨HÕAW÷H=cL—v20110801_00111_stAWV<Ôýô?Ì7 =j¿€AW÷H?¬i'à
¼ü{3—v20110803_00319_st  Ksd123@ë< Úo±?F*J@€E¶%R=ª$>ûE¾?£×d¾§ïžE¶í
DG‡ßC¨wAXtŠ<ˆ,<v20110803_00319_stAWG®<e`B?ÉèêIÆÑ¿€AXtŠ?'‡€
¼ü{3—v20110803_00323_st  Ksd123@ë< áiŒŒ?DyO@€E¸÷q=×`@$cÓ?Tzáe¾¹XE¹7ìDÞÑqC¦EAXe¯<_%ûv20110803_00323_stAWïž<u?ÉèêIÆÑ¿€AXe¯?‹ä¿`
¼ü{3—v20110814_00188_st  Ksd123@ë=€Ą̂æ?<ñ@€E§"®=Ú@>åŽ?³33e¾£SøE¨u
DG¼C§¹A[N<›<év20110814_00188_stAYûç<ƒo?Ì7 =jÀA[N?"g 
¼ü{3—v20110814_00192_st  Ksd123@ë=€É¹lž?<'œ@€E§¦q="mL@+Q•?¢\d¾§l‹E§ÒÍDÞö-C¦'LAZõf<Žo@v20110814_00192_stAZ1'<ƒo?ÃQ~¹Èˆ"¿€AZõf?'Íè
¼ü{3—v20110817_00262_st  Ksd123@ë=ßìN²Á?v
ú@€E¶Àì=†C4=Â9"?Që…d¾—PE¶…qDG±XC§"øA[²<¤EÜv20110817_00262_stAZáH<›¥ã?Î4"ìÕ}¡¿€A[²?"ˆ»€
¼ü{3—v20110817_00266_st  Ksd123@ë=ßóØ9'?Z¶s@€EµðÍ=Sü>"?=p¤f¾"t¼EµqDß{C¦3uA[¢b<uV8v20110817_00266_stA[/<ƒo?Ëý›Ûd¿€A[¢b?ŽªÇ
¼ü{3—v20110821_00264_st  Ksd123@ë>_êéîF?hç'@€E‰K3=œBH?[ڜ?.{e¾Ÿ;dE‰|DGR=C¨$ZA]íë<¹,v20110821_00264_stA\í'<"t¼?Ì7 =j¿€A]íë?—%'@
¼ü{3—v20110821_00268_st  Ksd123@ë>_ñŠþ?r‹ò@€E‰Û¸=‹vt>§þ;?B\d¾˜bE‰³qDÞëTC¦lÍA^d<ñȀv20110821_00268_stA\j<‹C–?Á!Âc›>Ø¿€A^d?ž9
¼ü{3—v20110822_00137_st  Ksd123@ë>þìš?ÀÞµ@€E¹ø==ŒÕD>ò@?#×
c¾¬‹DEº,DG›×C§ÃTA[å­=1Cžv20110822_00137_stA[|î<õ?ȺTãžQ¿€A[å­?¦(sÀ
¼ü{3—v20110822_00141_st  Ksd123@ë>€æ´U?Ê!@€E¹vš=†i´@
¤?záf¾˜bE¸HDßãC¦"3A\=Iºòv20110822_00141_stA["Ñ<å`B?Æ¡$Óñ'¿€A\?©7^@
¼ü{3—v20120307_00515_st  Ksd123@ëWE©ž0?>U@€Eõt)=Dž?"þ@e¾¡G®EõÖDG¦¸C¦ŽVAyI[=•¨,                  ÀÀøÀÀ€AyI[?²µ€
¼ü{3—v20120307_00519_st  Ksd123@ëWE°us?4f@€Eó~ì=Þ¹>=xÿ?ü(öd¾ª~úEóÇDÞ¢C¨ÞVAx‰)=†E                  ÀÀøÀÀ€Ax‰)?°È±à
¼ü{3—v20120308_00262_st  Ksd123@ëWe#ç;?Z§@€EáÛ¤=Ïù@D­?ÚáHd¾OßEãx)DGžC§FAyþm=ËX                  ÀÀøÀÀ€Ayþm?³¹k
¼ü{3—v20120308_00266_st  Ksd123@ëWej'Æ?Op"@€Eસ=¹‡?ä‹?Ÿf¾å`EàvÍDޜ!C¨ìJAyG=Uw                  ÀÀøÀÀ€AyG?ª£nà
¼ü{3—v20120313_00474_st  Ksd123@ëXl…?Ît@€E­ö\=l£È?£U?œ(öe¾›"ÑE¯3DGtC¦ûDAvŒø=gx"                  ÀÀøÀÀ€AvŒø?¬ï€
¼ü{3—v20120313_00478_st  Ksd123@ëXs68?o^Ö@€E¯Õ®=n%à?‰ÞY?У×e¾¡G®E±*{DÞ¦úC¨^˜Ay$_=O†q                  ÀÀøÀÀ€Ay$_?©ðÎ 
¼ü{3—v20120318_00301_st  Ksd123@ëX¥j!1?H«@€E¯òö=É[?`©?£×
d¾ŽÙE°¦fDGs–C§AËAz}"=E©Û                  ÀÀøÀÀ€Az}"?¨µ;`
¼ü{3—v20120318_00305_st  Ksd123@ëX¥òkm?_\@€E°n)=Ƕœ>F'?¥¸f¾bNE°öfDÞ¥`C¨¹ÛAyý= ‰p                  ÀÀøÀÀ€Ayý?¤.
¼ü{3—v20120329_00380_st  Ksd123@ëZæB•?U@€EÀšf=÷?§FD?¸Qìd¾}ó¶EÀöfDG—}C¦ÖéAzºH=S¥                  ÀÀøÀÀ€AzºH?ªt  
¼ü{3—v20120329_00384_st  Ksd123@ëZ·Ó?FO4@€EÁǤ=•Fx>Z³'?§®d¾œ¬EÂfáDÞ¨ÝC©¼A{Î=KÈ                  ÀÀøÀÀ€A{Î?©y`
¼ü{3—v20120519_00351_st  Ksd123@ë`ea!Ë?Dí†@€E
>J1"?þµ ?ƒ×
e¾ŠÀƒE¨)DGbC¨@!A|+_=f×                  ÀÀøÀÀ€A|+_?¢Úà
¼ü{3—v20120519_00355_st  Ksd123@ë`eg£'b?E©f@€EŒéq>f¬@Mv˜?\e¾‡®E#3DÞÉìC§bòA|Zw=KÕq                  ÀÀøÀÀ€A|Zw?©z® 
¼ü{3—v20120527_00216_st  Ksd123@ëa_Ê/ÔY?**ø@€E¶U\=‹§?á,H?·
=d¾œ¬E¸-šDG­PC¦—ðA|ß=DE-                  ÀÀøÀÀ€A|ß?¨ˆ¥ 
¼ü{3—v20120527_00220_st  Ksd123@ëa_Ñd@ò?K@€E¶$H>®ê>Tå‹@R¾'n˜E¶F)DÞ¢‡C¨±'AAd=žÊ´                  ÀÀøÀÀ€AAd?³ÙV€
¼ü{3—v20130310_00219_st  Ksd123@ë…DÎþ»\?vá'@€EË£ö=|ވ>ìµQ@+…f¾"t¼EÌÒáDG¤C¥¾¸A†iè>=U                  ÀÀøÀÀ€A†iè?Ǫ¢`
¼ü{3—v20130310_00223_st  Ksd123@ë…DÕÔ¸©?õ?@€EÌTH=Ú°A8»Ò@ë…f¾k…ĔáDޗLCªÅA"Ëý>
¦¬                  ÀÀøÀÀ€A"Ëý?ÁTՀ
¼ü{3—v20130313_00397_st  Ksd123@녤´f‰¢?'˜@€E"Í=Àþm?¿V?ñë…f¾˜bE•6¸DG²C¥ÖA"##=é%Ú                  ÀÀøÀÀ€A"##?½$»@
¼ü{3—v20130313_00401_st  Ksd123@녤»ïö?O$@€E'ü
=¹óu;'•Õ@!G®f¾ž5?E"µìDލ?CªÜ¬A…)>ê                  ÀÀøÀÀ€A…)?Ã}@À
¼ü{3—v20130320_00317_st  Ksd123@놄|Ñâ¶?=Й@€E©^=žM>åì@.¸Rf¾ŽVE«J¤DGƒ#C¦
Aƒþ&>*-Ú                  ÀÀøÀÀ€Aƒþ&?ÅE»@
¼ü{3—v20130320_00321_st  Ksd123@놄ƒÅg(?7¦«@€Eª¤=¯ô>ñk@*áHe¾™‡EªÝ3DގÁCªh´A"³>/ÑQ                  ÀÀøÀÀ€A"³?Åú* 
¼ü{3—v20130321_00127_st  Ksd123@놥	ÎàÎ?€¡@€E¥Ê…=¾¼ðAZ·˜@¸Re¾»dZE§vfDGçC¥Ê=A…1>Y                  ÀÀøÀÀ€A…1?ƒ‹ 
¼ü{3—v20130321_00131_st  Ksd123@놥–Ì?ku@€E¥Å¸="O>šQ@záe¾†$ÝE¦bDޏðCªC¶A†¯>/í[                  ÀÀøÀÀ€A†¯?Åý«`
¼ü{3—v20130322_00737_st  Ksd123@ë†Ç‰S?·HÛ@€E"¤=³ñ€                  ÀÀøÀÀ€Àø
¼ü{3—v20130322_00741_st  Ksd123@ë†ÇüÖU?ƒhF@€Eˆš=dP                  ÀÀøÀÀ€Àø
¼ü{3—v20130323_00446_st  Ksd123@ë†ä¯›äx?ML@€E™q=³>F®?Ü(öe¾ÒòEžffDG£uC¦ÑA†Šê=É»                  ÀÀøÀÀ€A†Šê?¹"·`
¼ü{3—v20130323_00450_st  Ksd123@ë†ä·ò	È?KÎ@€E›÷=> M>˲~@!ë…e¾º^5Eœg×DޅÃCª‡mA†¢G>Õ¼                  ÀÀøÀÀ€A†¢G?ÂZ·€
¼ü{3—v20130324_00863_st  Ksd123@ë‡nñD¦?;ø@€EÎ¤=§q>m?Ê=qd¾Ÿ¾wE¢öDG"…C§lîAƒ]1=º                  ÀÀøÀÀ€Aƒ]1?³·B
¼ü{3—v20130324_00867_st  Ksd123@ë‡uåŠ^?=½M@€E§R=–ä¤A¨ÿ?Տg¾ß;E')DޗC©'ÑA"Òp=Ðl                  ÀÀøÀÀ€A"Òp?ºí€
¼ü{3—v20130325_00357_st  Ksd123@ë‡#ìҁ?@å@€E´þ×=¿ëœ?.€R@3×
f¾²-E¶:¸DG¤þC¥íÓA…Â>'=º                  ÀÀøÀÀ€A…Â?Äç·@
¼ü{3—v20130325_00361_st  Ksd123@ë‡#÷>Ý?B[D@€Eµö>¸Þ>çõ@8Qìe¾™™šE¶ÃDގCª#TA‡"è><?Ô                  ÀÀøÀÀ€A‡"è?LJú€
¼ü{3—v20130424_00370_st  Ksd123@ëŠææöĘ?bë‡@€E©¹==@"W                  ÀÀøÀÀ€Àø
¼ü{3—v20130424_00374_st  Ksd123@ëŠæí©??L9Ù@€E¬<¤=H¶Ð?Oq@Ef¾˜bE«#ÃDÞ¿dC©1ªA…ò)>FS{                  ÀÀøÀÀ€A…ò)?ÈÊo`
¼ü{3—v20130425_00286_st  Ksd123@ë‹–joà?/é@€EÍZq=(?ÉC@<ÌÍe¾–‡+EÎËìDGC¥ÑËA…™ù>%Á                  ÀÀøÀÀ€A…™ù?Ä  
¼ü{3—v20130425_00290_st  Ksd123@닝u[Í?A@€EÌ
H=>–(@RÝn@@c¾¦ffE˪öDފ¸CªÑ‰A…îý>ã                  ÀÀøÀÀ€A…îý?ü`à
¼ü{3—v20130505_00576_st  Ksd123@ëŒGŽ
™ò?,­Ø@€EÝØH='D@, @&ffe¾%EݛšDGWžC¨3A‡Ó¨>"Üæ                  ÀÀøÀÀ€A‡Ó¨?Ä[œÀ
¼ü{3—v20130505_00580_st  Ksd123@ëŒG"y‰¯?1Y@€EÝӏ=ÀR">m'@Ue¾ŒIºEÜãqDÞµC¨RòA‡>È>~a                  ÀÀøÀÀ€A‡>È?ÃOÌ 
¼ü{3—v20130519_00342_st  Ksd123@ëÿû)6Z?!þÍ@€Ežô)=e-/@M…½@,ÌÍf¾"ýôE¡-…DG§\C¦%ãAˆrl>uè                  ÀÀøÀÀ€Aˆrl?Ãν
¼ü{3—v20130519_00346_st  Ksd123@뎬x?Æn@€EŸe=p()>¸GL@Aë…d¾–‡+EŸŒ=DބÅCªAˆÝå><?t                  ÀÀøÀÀ€AˆÝå?LJî€
¼ü{3—v20130526_00723_st  Ksd123@ëŽæ9È÷?£m@€E`
=ˆŸ|@ªè ?î{e¾»çmE›×DGljC¦ÁhA"ýÔ>0ß                  ÀÀøÀÀ€A"ýÔ?Æsà
¼ü{3—v20130526_00727_st  Ksd123@ëŽæ?Ô¶ü?¨ˆI@€ES=={îÀ                  ÀÀøÀÀ€Àø
¼ü{3—v20130603_00390_st  Ksd123@ëæ
Ýn?B@€E².…=ÜF°@‡ë×@L(öd¾ž5?E³\DG[uC¨6‡A‡w>¥                  ÀÀøÀÀ€A‡w?Àô£ 
¼ü{3—v20130603_00394_st  Ksd123@ëæi~Ÿ?Ëâ@€E²{R='@ƒ@Tzáf¾•E²]ìDÞ¹'C¨0ÅA‰l*>.aS                  ÀÀøÀÀ€A‰l*?ÅÌ*`
¼ü{3—v20130605_00343_st  Ksd123@ë%²ê}ã?=ir@€E®m==՞?±`@!G®d¾ŒÌÍE®z=DG|9C§àA…ä>½G                  ÀÀøÀÀ€A…ä?Âרà
¼ü{3—v20130605_00347_st  Ksd123@ë%¹ÏõK??	ü@€E­3=ß©]@'ƒ}@(Qìe¾bNE¬Š=DÞ©šC¨BNA‡¢Z>N?ï                  ÀÀøÀÀ€A‡¢Z?ÉÇýà
¼ü{3—v20130606_00338_st  Ksd123@ëE'BÐ_?Jf‹@€EÓÀ{=—O|                  ÀÀøÀÀ€Àø
¼ü{3—v20130606_00342_st  Ksd123@ëEˆü³š?2¶‰@€EÔç×=ŸZ\@"Ö@7
=f¾'n˜EÓþ)DÞ¯¾C¨W+A†¿‡>DðD                  ÀÀøÀÀ€A†¿‡?Ȟ€
¼ü{3—v20130615_00724_st  Ksd123@ë'e®i)º?•Q(@€E"Ö×=­²8                  ÀÀøÀÀ€Àø
¼ü{3—v20130615_00728_st  Ksd123@ë'eµ‹'?³Ð%@€E…>3=±L¼                  ÀÀøÀÀ€Àø
¼ü{3—v20130617_00080_st  Ksd123@둟m'ý?yg@€EŽ~=‡aÔ?ã4F@…d¾£×
E>¤DG…C§;AŠ
=>Y¥                  ÀÀøÀÀ€AŠ
=?Ë!" 
¼ü{3—v20130617_00084_st  Ksd123@둟sÀâ3?0é@€EŽq='~ô                  ÀÀøÀÀ€Àø
¼ü{3—v20130619_00276_st  Ksd123@ë'ã²6Æ?Yõ@€Er
H=É¥rA
@"\d¾¹XEpó…DG¡hC§_Aˆ6Ð>'¿Ö                  ÀÀøÀÀ€Aˆ6Ð?Ä÷úÀ
¼ü{3—v20130619_00280_st  Ksd123@ë'㸾wõ?EŠÎ@€Ett¤=£ƒ˜@Ü^@G®f¾®{Ers\DÞ¥XC¨­A‡Eð=                  ÀÀøÀÀ€A‡Eð?½òà
¼ü{3—v20130620_00240_st  Ksd123@ë'²hî?L`Î@€E:|f=ƒDŒ@Dëø?ÁG®d¾±&éE:9qDGÕC§¿}A…óx=Ì	^                  ÀÀøÀÀ€A…óx?¹+À
¼ü{3—v20130620_00244_st  Ksd123@ë'¹o,?cÁ@€E7ªR=eFÿ@ʨH@\)e¾­'hE8Ò=DÞ®C¨A‡ë	>Uã                  ÀÀøÀÀ€A‡ë	?Š¼`
¼ü{3—v20130621_00084_st  Ksd123@ë'<*M[?ÄõB@€E}K…>.                  ÀÀøÀÀ€Àø
¼ü{3—v20130621_00088_st  Ksd123@ë'BÉ?–ýX@€E|l==ͼ                  ÀÀøÀÀ€Àø
¼ü{3—v20130621_00330_st  Ksd123@ë'"€Gí?œX@€EqÛq=REø@ÇK,?ü(öd¾±&éEqà)DG–¸C§O\A"V>¬                  ÀÀøÀÀ€A"V?Áàõ€
¼ü{3—v20130621_00334_st  Ksd123@ë'"‡
 Ã?­§q@€ExÆ=¸0                  ÀÀøÀÀ€Àø
¼ü{3—v20130621_00522_st  Ksd123@ë'$¬f?¹Ç@€E'Š…=¥cä                  ÀÀøÀÀ€Àø
¼ü{3—v20130621_00526_st  Ksd123@ë'$`ß?õà{@€E'i®=m%                  ÀÀøÀÀ€Àø
¼ü{3—v20140521_00271_st  Ksd123@ë»àœÑ‡r?BS¾@€E±uq=´Šl                  ÀÀøÀÀ€Àø
¼ü{3—v20140521_00275_st  Ksd123@ë»à£vâµ?*#Q@€E¯hq=gÀ                  ÀÀøÀÀ€Àø
¼ü{3—v20140526_00391_st  Ksd123@뼂‡eTn?'†Œ@€EŽÆ=ƒ»p                  ÀÀøÀÀ€Àø
¼ü{3—v20140526_00395_st  Ksd123@뼂"$¥Q?'8@€E=W…@                  ÀÀøÀÀ€Àø
¼ü{3—v20140601_00238_st  Ksd123@ë½@s3ôy?@€E'æ{=yž@                  ÀÀøÀÀ€Àø
¼ü{3—v20140601_00242_st  Ksd123@ë½@zUÏ?,ß@€E'´š="È                  ÀÀøÀÀ€Àø
¼ü{3—v20140601_00334_st  Ksd123@ë½A<À*'?@€E‡²=œ"@¯P@\)f¾ŠÀƒE‰ÍD7OmC¦&éAŠB>ä                  ÀÀøÀÀ€AŠB?Á|' 
¼ü{3—v20140601_00338_st  Ksd123@ë½AC'¼[?Z2@€E‰¤=‰?                   ÀÀøÀÀ€Àø
¼ü{3—v20140601_00478_st  Ksd123@ë½Bâۏ? ®
@€E—n
=¢Á€                  ÀÀøÀÀ€Àø
¼ü{3—v20140601_00482_st  Ksd123@ë½BèõÇî?m|@€E›´…=^?/                  ÀÀøÀÀ€Àø
¼ü{3—v20140604_00110_st  Ksd123@ë½ ·!?3Ÿ3@€E‡Rf=U~h                  ÀÀøÀÀ€Àø
¼ü{3—v20140604_00114_st  Ksd123@ë½ Ȏz?(&@€Eˆ
=K÷@SêK@o\)f¾ŽÙEˆ3D×@Cªq‰AŠR>>…¸×                  ÀÀøÀÀ€AŠR>?зà
¼ü{3—v20140604_00158_st  Ksd123@ë½ yG?5Ý@€E†8×=€X|?âF@!G®f¾‹C–E‡ušD7…?C¦ ƒAŠ7G>*õ_                  ÀÀøÀÀ€AŠ7G?Å^«à
¼ü{3—v20140604_00162_st  Ksd123@ë½ ãr?W…Ú@€E†×R=É´>ój¥@Tzáe¾záHE‡#\D×#CªAìA‰X³>µA                  ÀÀøÀÀ€A‰X³?Ð6¨ 
¼ü{3—v20140604_00206_st  Ksd123@ë½ çEÙÿ?-¼i@€Eì=OÁ¯                  ÀÀøÀÀ€Àø
¼ü{3—v20140604_00210_st  Ksd123@ë½ î!?6ü@€E¤=ƒ|                  ÀÀøÀÀ€Àø
¼ü{3—v20150329_00176_st  Ksd123@ëâå¡&ã?q3@€E›á='Ä                  ÀÀøÀÀ€Àø
¼ü{3—v20150329_00180_st  Ksd123@ëâåªy»?g—¾@€Eš˜{=vgà                  ÀÀøÀÀ€Àø
¼ü{3—v20150331_00289_st  Ksd123@ëã$R¬?m®@€E±¹Í=dtˆ                  ÀÀøÀÀ€Àø
¼ü{3—v20150331_00293_st  Ksd123@ëã$"â»L?\K@€E²A3=œdÌ='ðù@\)f¾›¥ãE²jáDލCªl‹A‰ÞÓ>€a9                  ÀÀøÀÀ€A‰ÞÓ?Ð' 
¼ü{3—v20150503_00499_st  Ksd123@ëçHÌÉø?(vA Fk¥…=zä:ÜíÏ@`£×c¾–FkŸ3DGqXC§É7AŠÜ'>Ý5                  ÀÀøÀÀ€AŠÜ'?û¦ 
¼ü{3—v20150503_00503_st  Ksd123@ëçHÚ6Í? R5A Fi8Š=œ¿¸A%'o@€Qìe¾†$ÝFg<ÃDÞ§}C¨bAŠd>#'-                  ÀÀøÀÀ€AŠd?ÄrE 
¼ü{3—v20150507_00066_st  Ksd123@ëçÀb¡°i?Ž H@€E¨­R=ÆÊ                  ÀÀøÀÀ€Àø
¼ü{3—v20150507_00070_st  Ksd123@ëçÀjÏâV?oˆ£@€E©"\=™Åà                  ÀÀøÀÀ€Àø
¼ü{3—v20150522_00238_st  Ksd123@ëé Çù(u?J_Ò@€EÌï¤=`|Ø                  ÀÀøÀÀ€Àø
¼ü{3—v20150522_00242_st  Ksd123@ëé ÎЭ­?Hs@€EÎä…=K£q                  ÀÀøÀÀ€Àø
¼ü{3—v20150604_00371_st  Ksd123@ëëFÚ
ÓC?§§Ä@€EÃëq=¨éh                  ÀÀøÀÀ€Àø
¼ü{3—v20150604_00375_st  Ksd123@ëëFàÄÑV?ªN´@€EÅ2H=¯íè                  ÀÀøÀÀ€Àø
¼ü{3—v20160630_00454_st  Ksd123@ìD"Ûw5?Fp´@€EŸ—®=r)                   ÀÀøÀÀ€Àø
¼ü{3—v20160630_00458_st  Ksd123@ìD)‡=L?Xf@€E¤H>$÷˜                  ÀÀøÀÀ€Àø
¼ü{3—v20170622_00710_st  Ksd123@ìHäË0U?Pn{@€E¶=e8                  ÀÀøÀÀ€Àø
¼ü{3—v20170622_00714_st  Ksd123@ìHäÐþJH?…6™@€E¶œf=°¦¼                  ÀÀøÀÀ€Àø
¼ü{3—v20170622_00758_st  Ksd123@ìHå#JØk?Š†@€E¬Ë¤=¸ š                  ÀÀøÀÀ€Àø
¼ü{3—v20170622_00762_st  Ksd123@ìHå(âW#?oÜÜ@€E®d=‹d                  ÀÀøÀÀ€Àø
¼ü{3—v20180511_00142_st  Ksd123@ìq?ÌÀ?Šµ;@€EÚ'=v"!                  ÀÀøÀÀ€Àø
¼ü{3—v20180511_00146_st  Ksd123@ìq?ÒgÎ?Œ†3@€EÚs=>yy                  ÀÀøÀÀ€Àø
¼ü{3—v20180514_00036_st  Ksd123@ìqŸ/Ñÿ½?V›@€EàAá=‹ü                  ÀÀøÀÀ€Àø
¼ü{3—v20180514_00040_st  Ksd123@ìqŸ5Ñ>?GŠ@€EáQR=–w"                  ÀÀøÀÀ€Àø
¼ü{3—v20190620_00524_st  Ksd123@ì£å'‹T‡?Š(þ@€E¿ê{=æÕ                  ÀÀøÀÀ€Àø
¼ü{3—v20190620_00528_st  Ksd123@ì£å-Yý?r'4@€EÀúö=¨ÇÄ                  ÀÀøÀÀ€Àø
¼ü{3—v20190620_00620_st  Ksd123@ì£åâ#»ò?"²˜@€EÂòì=Á€                   ÀÀøÀÀ€Àø
¼ü{3—v20190620_00624_st  Ksd123@ì£åèd¸'?o|@€EÃÜ>²                  ÀÀøÀÀ€Àø
¼ü{3—v20190807_00223_st  Ksd123@ì©àƒîçÕ?>%¢@€E¶ Ã=¤@                  ÀÀøÀÀ€Àø
¼ü{3—v20190807_00227_st  Ksd123@ì©à‰ä:'?-'a@€Eµ$3=û\3                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_120_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  192 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ´ö"¨tv20100421_00723_stKsb318@ëˆq¯_ª?]@€EtÉH=ûõØ>2?ž¸Re¾ž5?El	HCv:áDš7Ar/¤=ş´ö"¨tv20100421_00725_stKsb318@ëˆt1J{?/É@€Euyì=ètÐ>¢¥?'\e¾ A‰El´D˜ºD›éAr'"<ß©!´ö"¨tv20100517_00672_stKsb318@ëÉe½úL?iFŽ@€Es3>EzW?žÐ?"33f¾ŒÌÍElê=CˆXD™ÞAs€I=C£K´ö"¨tv20100517_00674_stKsb318@ëÉh¬Œe?V×Z@€Er¹ì>ê>1g‰?€i¾—PEm:¸D›ÅD›	ºAsÀH=«{´ö"¨tv20100911_00328_stKsb318@ëbÊPp±?6¥@€E€¨ö=ñve>ê9o?Tzáe¾ß;E€c
C}+DD—ÏÇAnë/<ÄÛý´ö"¨tv20100911_00330_stKsb318@ëbΑÀ?3·!@€E€s=̓£@®"?ffff¾ƒ•E:D˜ú˜D˜qüAp6'<͸I´ö"¨tv20110817_00736_stKsb318@ë=äBßx¡?."·@€E•¹=ÖsA#Uk@ÌÍf¾"›¦E"DC}½qD—kÇA‰B%>N8Ž´ö"¨tv20110817_00738_stKsb318@ë=äF߂²?&o)@€E"þì=è¥÷´ö"¨tv20110924_00400_stKsb318@ëB¢]ôlÏ?=§;@€E͒\=¤ˆ´ö"¨tv20110924_00402_stKsb318@ëB¢ad>C?K*‡@€EÌA==¤¿Ô´ö"¨tv20111004_00155_stKsb318@ëCá-?Þè?"y@€E š=ÔüÌ?œ7ú@,(öe¾ß;EÚfC}=/D—‹DAˆ‰>5Pý´ö"¨tv20111004_00157_stKsb318@ëCá0¬`?uò@€EŸùÃ=¢ëÈ´ö"¨tv20111008_00439_stKsb318@ëDawáM?Ðy@€Eçš=نi´ö"¨tv20111008_00441_stKsb318@ëDa{JÙÃ?"ïì@€E' ¤>ÕÁ´ö"¨tv20111023_00059_stKsb318@ëF?À»Üå?ƒ¿Š@€E£z)=§#À´ö"¨tv20111023_00061_stKsb318@ëF?ÄCf\?NÕ@€E£j==á•|´ö"¨tv20120317_00464_stKsb318@ëX‰ÏƒJù?.@€EÅD
>‹+?¤'€@
=e¾šŸ¾E¾Ï…C€‡D˜6oA…n=ۄº´ö"¨tv20120317_00466_stKsb318@ëX‰Ò˜-´?.XÅ@€EÅx)>´Ú? ±@1G®e¾¨õÃE¾)D™ƒÏD˜v A†<Z>˱´ö"¨tv20120318_00741_stKsb318@ëX«1&©?+©@€E¢ò)=¸y>¨M@¸Re¾¡G®Eœ§3C€9XD—ÎVA†MÒ>	ÎA´ö"¨tv20120318_00743_stKsb318@ëX«4e'¬?8@€E£3=̕\=1pR@g¾£SøE×D™€)D˜€1A…×Ü=åF‹´ö"¨tv20120320_00354_stKsb318@ëXéUݽ5?Ë@€Eœd\=Ó»N>¿ôß@\)d¾›¥ãE–PC)üD˜[¶A…}Q>¯´ö"¨tv20120320_00356_stKsb318@ëXéYFx?*9@€EœU=ÈT?(1?ë…e¾²-E–fD™˜!D˜zA…þ=ÞÄÑ´ö"¨tv20120321_00584_stKsb318@ëY
MÈz®?*D@€E·Ÿf=ÈÙä>}ØÁ@¸f¾ A‰E±K
C?D˜
¨A†ªñ>Q«´ö"¨tv20120321_00586_stKsb318@ëY
Q	O?—/@€Eµï®=µÍ\>p6ã@d¾‡®E°5®D™xD˜×A†èq>+ì´ö"¨tv20120607_00394_stKsb318@ëbÅ,?)ùó@€E'+=]X>Ã6?˜Qìf¾¨r°E}îCƒD"¢As o=´ö"¨tv20120607_00396_stKsb318@ëbÅ0'T+?%Ž§@€E'@Ã="Üœ?vç?xQìd¾'n˜E~>DD"ÇAs:Y<Ҝì´ö"¨tv20120609_00394_stKsb318@ëc.nG±?Në@€E~Í=¨È=BÚæ?Š=qe¾˜"uEwöCªÁD"F-Ap:¶=h´ö"¨tv20120609_00396_stKsb318@ëc1íÒ?µ@€E×=È>Ü>––³?‡®]¾Ÿ;dEyÌ{D;D"ƏAplã<úæ´ö"¨tv20120615_00322_stKsb318@ëcïP/m?*)±@€E¥Dš=¿=?%ÓÎ?µÂA¾Ÿ¾wE¡÷C¢òD"JÉAwy/==gŠ´ö"¨tv20120615_00324_stKsb318@ëcò鼝?È`@€E¥íf=ß­½=öÿã?¢\d¾¤Ý/E£/
D
¸D"¿3Asä°=ü´ö"¨tv20120622_00378_stKsb318@ëd¤²Z?"Å©@€E"Ï…=ð6ë>¾)?"33f¾¦éyE'zCÖFD"øBAp‡ë<è°³´ö"¨tv20120622_00380_stKsb318@ëd¤¶¼Ð*?!ë·@€E"q>VöAm=?p£×4¾‹Æ¨E'½HD
hD"öAsì¿<ñ÷/´ö"¨tv20120703_00328_stKsb318@ëf¿r">ý^‰@€Exq>v¾>³#&?±ë…e¾·ÎÙEoâáCšÁD"*ÑAp¡T=cI´ö"¨tv20120703_00330_stKsb318@ëfÂö"ò?A@€Ewf=òO=?	C§?£×
e¾¢ÐåEnZfDœù`D"¸ÕAo®z<ýJ´ö"¨tv20120705_00435_stKsb318@ëfAÜsHw?mô	@€ER-…=ÙPG=Znu?¯\)f¾Â\EM4RCŽhRD"ìAu`T=˜ë´ö"¨tv20120705_00437_stKsb318@ëfAßÅój?a¸•@€EQ=\=µ(=?R0?Që…d¾Ÿ¾wEJ†fD!PD"¾áAsÆ="I$´ö"¨tv20120707_00674_stKsb318@ëf†S/·ÿ?ï@€Elû…=§Ù$?Ô~S?Ñë…P¾ ÄœEg=CŽi7D"ƒÏAwÎc=X#ð´ö"¨tv20120707_00676_stKsb318@ëf†V¡,5?v½@€En4==Ðи?£2?™™šB¾"÷ÏEhNfDœÿD•"Auý˜=›F´ö"¨tv20120717_00465_stKsb318@ëgÂ8YÞC?0¥ä@€Eœ/¤>$í?NÑ?Տ7¾"t¼E˜¸CkçD"CAr÷ü=^ÊÝ´ö"¨tv20120717_00467_stKsb318@ëgÂ;´Q?,ðí@€E›ìq>(šô?§ŽR?Ê=qc¾»dZE˜¸=DœëÏD"ÄÕAsW†=}J´ö"¨tv20120718_00486_stKsb318@ëgãb³Ô?k‡.@€E¯¿¸>nJ5?Å‹?Ýp¤f¾˜bE¬Ý
C‹ƒD"SLAtE=Q ]´ö"¨tv20120718_00488_stKsb318@ëgãÜ:ÿ?r @€E¯lÃ>Ž¤+@Zú?Ç®b¾\)E¬±®DœôsD"éÛAr²`=…ÎW´ö"¨tv20120719_00265_stKsb318@ëh°Ñcà?ŠÇº@€E GH=žXx>«Õ5?™™šf¾°£×EœáC‰ÇÏD"2As)ß=ö{´ö"¨tv20120719_00267_stKsb318@ëh´åÀ9?'ª@€EŸÀ¤=µÜ>«"‹?˜Qìd¾¡G®E›§
Dœ©yD"ÇßAs×=®ÌC´ö"¨tv20120720_00211_stKsb318@ëh$z*®T?(¥é@€Eeš=Äü?H¯#?‹…g¾ß;E{äRC§ÏD"ÒÁAs:<öáâ´ö"¨tv20120720_00213_stKsb318@ëh$}ŽEÓ?9†g@€EKÍ>˜ù>¢(?O\)d¾Š=qE|(ÍDœÙìD"ðƒAsw2<µd
´ö"¨tv20120721_00409_stKsb318@ëhE^+í?^mr@€Eœû…=ۖD=Îûé?"záf¾˜"uE™\CÔÝD"ðjArˆœ<鐴ö"¨tv20120721_00411_stKsb318@ëhEajîá?B>¬@€Eœ {=îÊ?³Ðñ?"33U¾¤ZE™•×DœÂfD•As×=wŸ´ö"¨tv20120723_00780_stKsb318@ëh…ôÊ·õ?AóŸ@€E‰
='œL>âó?'\g¾¨õÃE…ÏHCŸ\D"jArâÓ=
ʈ´ö"¨tv20120723_00782_stKsb318@ëh…ø¢?HáT@€E‰K¤=£œ`;ß±?fffE¾'n˜E†ÄRDœÊND•5Au>;=&µÇ´ö"¨tv20120731_00411_stKsb318@ëi'#ˆE^?@ŸÉ@€EeÞÍ>¹6>Ó҈?£×
e¾®{E^CŒÕD"œ‹A~ƒ=m´ð´ö"¨tv20120731_00413_stKsb318@ëi''íY?C‡J@€Ee¬==‰Ø0>ÆPï?}p¤e¾–‡+E_¢áDœ£ðD"¡PA}œ/=P¥V´ö"¨tv20120801_00262_stKsb318@ëi¡"á¹™?S@€Ehǚ=ëêÎ?{7"?¬ÌÍf¾¥ãTEcüCŒØ"D"G×A} U=5U´ö"¨tv20120801_00264_stKsb318@ëi¡—FB¯?ÕË@€EhR=ÍÐÊ>È4?•Âd¾ŽÙEcþDœÒ-D"¾NA}ži=ï7´ö"¨tv20120804_00109_stKsb318@ëiÿ«[s?äš@€E–áì=Ù<è=^)?àf¾¨õÃE"'qChD"ƒDA|%[=¯'¿´ö"¨tv20120804_00111_stKsb318@ëiÿ®p±?}Ô¬@€E–nH>¥?#Áè?½p¤d¾§l‹E"FRDœÜöD"¥üA~Š[=œYÖ´ö"¨tv20120811_00198_stKsb318@ëjáÜYó?EL>@€E–T¸=~'?|aN?'\f¾º^5E"~¸C#¶D""FAwãÝ=3ô¢´ö"¨tv20120811_00200_stKsb318@ëjáßÐZK?V…Q@€E–=|I={?šáHe¾«…E"D¤DœÆFD"Á¢Aw€Î=V(ü´ö"¨tv20120814_00289_stKsb318@ëkAOH?Ò	@€E‰_=¶)°?B(ü?·
=d¾/E†›HCŠèRD•AyˆH=)A&´ö"¨tv20120814_00291_stKsb318@ëkAR¼i?µ‡@€E‰K==Îó²?ÚÞk?p¤e¾"÷ÏE†×\Dœ{TD"Ÿ–A{ÿ=0 8´ö"¨tv20120817_00560_stKsb318@ëk¥Xßj?¶!E@€EN¤=¶@yn?‡®f¾µ?}EF¥ÃC$¼D"Atöì>
Zå´ö"¨tv20120817_00562_stKsb318@ëk¥
œ
ã?Å3@€EMb)=‹@Ð4? d¾²°!EHTDœ§ßD•
AwŠ>Iш´ö"¨tv20120924_00138_stKsb318@ëp`°Œ©?P0@€E™‡q=óQ?…9‡?}p¤f¾™™šE—·šCŒ¹7D"1¢Ak<<°%´ö"¨tv20120924_00140_stKsb318@ëp`´)K? PL@€E™ZR=ÝÛé> ýQ?p£×e¾—
=E—‰
Dœ·LD"ÜBAk$ù<ž`3´ö"¨tv20120925_00117_stKsb318@ëp€4Ç!è?ò@€EÀ±¸=Ã,?ǔ?ŒÌÍg¾¯ E¿PRCŒÏ}D"Ak8s<Ü=v´ö"¨tv20120925_00119_stKsb318@ëp€86wá? ]Ù@€EÀl==§+Ü>Öù?†ffe¾"›¦E¿áDœµPD"éìAj|Ü<»[†´ö"¨tv20120926_00117_stKsb318@ëp $8#?=åê@€Eª•{=¿áT?&W?hõÃf¾˜bE¨ˆCŒ"D" )AkE†<½:Ë´ö"¨tv20120926_00119_stKsb318@ëp 'šÞ¾? @€Eª]=¶Iœ>9\-?ŒÌÍe¾ž5?E¨ô)Dœ¿…D"äåAk5¼<É÷Y´ö"¨tv20120927_00261_stKsb318@ëpÁ['ìQ?dI8@€E'"š=«Vd?(>?Y™šf¾˜bE¨¤C+D"&¨Ak7p<òì´ö"¨tv20120927_00263_stKsb318@ëpÁ_!mä?gq@€E'D\=aø>õ{‰?^¸Re¾—
=EÁ\DœÃDD"ÖéAlˆ=/B´ö"¨tv20130313_00712_stKsb318@녩Ïx?¬|j@€E'¹š>à@øÎ?ˆõÃ/¾ãSøEŒ€RCðD"ì¤Aj|·>øB´ö"¨tv20130313_00714_stKsb318@녩ҳ;V?ˆoB@€E'͸> hR?7a]?O\)d¾›¥ãEŒ¦DÁD"¯ðAg—Ð=<´ö"¨tv20130314_00375_stKsb318@ë…É÷ló?w,
@€E r…>¶:>XŽ?uf¾˜"uE›…Cw+D"ñôAg‹=|C´ö"¨tv20130314_00377_stKsb318@ë…Éú¨Èa?_%9@€E J×>6Ð>]?8Qìd¾'ñªE›*=D/\D"³ðAfÒ <ÙCî´ö"¨tv20130315_00369_stKsb318@ë…é¢És|?9©C@€Eœ"H=áb/>©p>?záHf¾œ(öE—ZÍCšD"é¢Ad)	<¤ø®´ö"¨tv20130315_00371_stKsb318@ë…é¥àš	?0²'@€Eœ¤R=ë
i@"¬}?®{c¾"ýôE˜#
D'\D"¨"Ad+µ<ã'´ö"¨tv20130318_00589_stKsb318@ë†K›,;r?<È@€E}¼{=ÍJ†<^F?p£×f¾Ä"EuK×CŒ"œD"ŁAd¯<"ÅF´ö"¨tv20130318_00591_stKsb318@ë†Kž{¦??Jh@€E}âR=¤UÀ?Éf?@e¾¥`BEu<RDœö¨D"¢˜AdY<<ˆ¾&´ö"¨tv20130321_00889_stKsb318@놫y1S?%ýr@€Eyö=¢-ý?A'®?ƒ×
f¾›¥ãE‹
CŒý/D"¡AfÈê<¦›´ö"¨tv20130321_00891_stKsb318@놫|ï_?&è@€E{=£,>Ùْ?W
=f¾•E‹Ñ×DœÿDD"¡üAfin<| Š´ö"¨tv20130509_01002_stKsb318@ëŒËèOŸ¥?ÚÂ@€E³zÍ=ÂÄP?¡œï?B\N¾¼í'E±ÃCŒ™üD"\{A_-=Etj´ö"¨tv20130509_01004_stKsb318@ëŒËì]†?¶£@€E³}3=¥
°AƒwD?ˆõÃe¾Ú¬E°Ÿ3Dœ¶ÙD"®ÉAhЇ>Û´ö"¨tv20130617_00674_stKsb318@둤l«Ï?$è=@€E"Í=£m=+‰Y?aG®f¾¹Û#EuHCŒp!D"‹¾A\J<~"´ö"¨tv20130617_00676_stKsb318@둤o¤³S?*Ã@€E")=ÄOÐ<úÇ?"záf¾¥`BE'¸Dœè9D"¢A\'<k¿´ö"¨tv20130710_00618_stKsb318@딄õ±RH?(¤3@€EZf=š( ? Ð?p£×f¾¡G®EŽ
CŒ9D"}ËAW¯8<Y»|´ö"¨tv20130710_00620_stKsb318@딄ùk-?1И@€Ef…=²à;'>à?Që…f¾•EŽRDœ¬ÅD"¶%AW›L<=á´ö"¨tv20130713_00793_stKsb318@ë"åàûîM?–e@€E?
=±¥¬?…° ?‡®e¾¨õÃEŒœCŒ˜´D"9üAX'<¢=á´ö"¨tv20130713_00795_stKsb318@ë"åä6Ûß?"Lá@€E)=¥Ð?E%F?k…d¾œ(öEŒÅÃDœÉD"ïdAX®Œ<ƒÒ´ö"¨tv20130802_00045_stKsb318@ë—_H@?	œ@€Eœ*f>ª­=ÌÄ?Ó33f¾ A‰E™2{CŒ˜1D"¨BAUΖ<œ§x´ö"¨tv20130802_00047_stKsb318@ë—_u6
?*@€E›Sš=ìÞÖ9tJ?¹™šf¾¦éyE™)\Dœá7D"ŽáAU°´<]µ´ö"¨tv20130802_00285_stKsb318@ë—a¯(Í?'y@€E†>¹"?i'B?¹™šf¾œ(öE"dCŒ+¦D""AUæ	<›bž´ö"¨tv20130802_00287_stKsb318@ë—aì•??,j@€E†==Âú(<>ìw?s33e¾—PE"¸DœÈÝD" ´AVCw<S$¿´ö"¨tv20130802_00717_stKsb318@ë—d³w¼$?	8@€E†¸=Ùtà;›!?ç®e¾¬‹DE…-HCŒåD"$¼AV¤<«ÉI´ö"¨tv20130802_00719_stKsb318@ë—d¶Ãä?Ç%@€E…ë==è¡>@¥Ø?p¤e¾bNE"´¸Dœ¨D"ѺAV+(<'œ›´ö"¨tv20130803_00245_stKsb318@뗀Ö<<œ?Aã"@€EO×=«>(¾?k…g¾™‡E›C‹Æ‡D"ÌþAW†"<_´ö"¨tv20130803_00247_stKsb318@뗀ßzßo?N@€EŸ³ì='=ª²½?5e¾Ÿ¾wE›Dœ¸ÕD"höAW|<>ß´ö"¨tv20130804_00458_stKsb318@뗢yõD:?.BÌ@€E–¢=¸ˆÐ>yð?\(ög¾å`E"áC‹¦D"֏AXDa<GöK´ö"¨tv20130804_00460_stKsb318@뗢}®KØ?6êË@€E—-=>…-=Ëq?LÌÍe¾ŽÙE"W®DœuËD"‰²AXt<F
P´ö"¨tv20130818_00202_stKsb318@ë™`y•³?Œ+@€E¦ˆ=Ýt==
L?×
=f¾Ÿ;dE¦
C‹TD"ê-ATJà<·Öдö"¨tv20130818_00204_stKsb318@ë™`}µ¢å?…@€E¦7Ã=äfü<¦)?Tzáe¾bNE¤D=Dœp{D"nATb
<S?©´ö"¨tv20130922_00194_stKsb318@ëÀ÷ñ©%?jؑ@€E'n3='M">–?E?0£×f¾¹Û#EúfCŒ‡mD"ËAOú¯<Œñd´ö"¨tv20130922_00196_stKsb318@ëÁ‹Ð?x4@€E'ö=Žÿx>ïqÝ?&ffe¾¥`BE…Dœ®wD"ÉÛAP '<ªxh´ö"¨tv20130923_00181_stKsb318@ëà³gáf?*sÿ@€E®¡®=Ž½X?}mµ?ffff¾¦ffE¬È¤CŒ®úD";APE<D%C´ö"¨tv20130923_00183_stKsb318@ëà¶ç7²?4 @€E®^=žãa?EÛ?záHe¾™™šE­AqDœ¶D"ó+APФ<<:´ö"¨tv20130924_00222_stKsb318@ëžÿ"Žh?.Tû@€E»q> Âç>x¢·?Ü(ög¾¦ffEºrCŒ±HD"œAQ²M<–õ…´ö"¨tv20130924_00224_stKsb318@ëže(?:¢ì@€E»²H>>4Ê=nö&?aG®e¾§l‹Eº¥Dœ¸RD"ÓßAQI	<Jvø´ö"¨tv20130925_00198_stKsb318@ëž!?~Û}? "q@€E¥-{=À<,?7Ég@
=qf¾Ÿ;dE¤Z{CŒ}ÓD"ARrs<Ëx2´ö"¨tv20130925_00200_stKsb318@ëž!B»¶û?S[@€E¥;Ã=ÂçT>"G?½p¤e¾—
=E¤mšDœ®D"×+ARÓ<ŒV´ö"¨tv20131005_00054_stKsb318@ëŸ_·y#,?g@€E±:f="%˜?sK?J=qe¾¬‹DE¯¨¤CŒD"1AZ™<¼=E´ö"¨tv20131005_00056_stKsb318@ëŸ_ºÓ²?zgú@€E±Õq=¤¬€>å̀?(öe¾±&éE°ìDœ±'D"ÑAZY
<Á纴ö"¨tv20140328_00206_stKsb318@ëµ)ñ‰Æ?¦¿¿@€E'ýš>	8?R™û?333f¾°£×E+…C D"úéAPæo=8g¦´ö"¨tv20140328_00208_stKsb318@ëµ)5;v?Qx@€E',ì=÷²a?È?0£×e¾§l‹EŒ™×DœõãD"²òAQQ=â´ö"¨tv20140329_00316_stKsb318@ëµH¡ú¼??œ@€E‹œÃ=¡Õ@%Ն?"33f¾¬1Eˆ²{C_;D"ó#AR:Ç<FbÉ´ö"¨tv20140329_00318_stKsb318@ëµH¥O%?]š@€EŒ==¿˜¸?3$'?G®d¾¥ãTE‡å3DjD"²AQø_<ßÕ´ö"¨tv20140510_00974_stKsb318@뺊g>ã–?C¥@€E€•×=¯lÌ?N«>õh¾° ÅEz]C‹íPD"¶òAPë@=	h¬´ö"¨tv20140510_00976_stKsb318@뺊jĔš?•£ò@€EO=aõ¸@2X|?záH/¾ÀE||¤Dœ¥šD"¸RAS&==š8·´ö"¨tv20140510_01262_stKsb318@뺌èÍÏ+?'±õ@€E'q=‡GD=(?\)g¾¨r°E£qC'ÑD"ºAQJh<홐´ö"¨tv20140510_01264_stKsb318@뺌잍?†š@€E'Ý®=eÝy=d÷>æffd¾¨õÃE'\DœÁ/D"ýAPÀ<ÓÛæ´ö"¨tv20140526_00457_stKsb318@뼃 :H?pBÄ@€E›"®=Ãð>`:)?5g¾Ÿ;dE˜è¤CŽ,¬D"¢ASþ/<™Æ´ö"¨tv20140526_00459_stKsb318@뼃#@!?s-¯@€E›RÍ=²PD<^`?(õÃd¾š¬E˜FRD¦D"È!ASöý<­÷´ö"¨tv20140528_00644_stKsb318@ë¼Ç÷žL‡?Š¦Ú@€E‹O{=®³=cF†?¸Rg¾¯²E‰93CŒ"-D"º¸AR1(<õÙÑ´ö"¨tv20140528_00646_stKsb318@ë¼Çûœþÿ?¬­@€E‹Iá>¹k>ØÕ>õe¾µÂEˆ±×DœžD"²-ARá==áÝ´ö"¨tv20140531_00714_stKsb318@ë½'+ˆµ?8:n@€E†îš=½îÐ?¦ÃG?˜Qìf¾£SøE" ¤CŒ'D"yÛAPH‰<Z9Õ´ö"¨tv20140531_00716_stKsb318@ë½'/¥o;?<D§@€E…ÿ==žKT?,ö?‡®f¾'ñªEƒŒÍDœœœD"¡hAP%"<;ëg´ö"¨tv20140608_00601_stKsb318@ë¾$
l4\?>ð©@€EªÓ×=üqI>Üù?µÂe¾¨õÃE¦
\CŒêÁD"}‰AO="<u6ö´ö"¨tv20140608_00603_stKsb318@ë¾$ŽH?b>Y@€Eªš>+ö|?ƒ¨ó?\)e¾™™šE£N{DœØ"D"Ÿ;AOBô<r֞´ö"¨tv20140619_00529_stKsb318@뿃ä‹Oª?Æ@€E®
="Æ$?(9?J=qg¾³¶FE©ö{ChD"«¦AK](<¿©c´ö"¨tv20140619_00531_stKsb318@뿃è{>?q\F@€E¬ÌÍ=Šfœ?eY
?&fff¾™‡E¨oÃDœÄÅD"Ž°AK_O<=fÇ´ö"¨tv20140623_00241_stKsb318@ëÀ½ACí?•;@€E¢
=¿…€={MÁ@33g¾ž5?EÎÍC¤þD"©ãAIŒþ<—Í´ö"¨tv20140623_00243_stKsb318@ëÀÀŽ›9?x@€E¡ºq=§xü>Lñ@p¤d¾˜"uE¶DRD"£
AIq<¡ú´ö"¨tv20140624_00509_stKsb318@ëÀ%tpåÆ?)Ð@€E\ŒR=®"È<Κ3?Ç®f¾Ÿ¾wEXò¸C‹s×D"âoAIv›<^{¨´ö"¨tv20140624_00511_stKsb318@ëÀ%xÚ?'ô@€E\¸=¼¸?
å?«…e¾›"ÑEX)šDœpsD"‰PAIt²<Ad«´ö"¨tv20140624_00557_stKsb318@ëÀ%æð_#?3>_@€E]=Ÿ¸;"˜ß?œ(öf¾¨r°EX
šC‹6FD"ÖAIi`<>W%´ö"¨tv20140624_00559_stKsb318@ëÀ%êÊ4?;#€@€E]?H=ô‡Ô>µíí?Ž{e¾™™šEVJáDœk–D"¡?AI#Ã<:,¹´ö"¨tv20140629_00708_stKsb318@ëÀÅ;ȃ?1&@€Eˆ°ì=ÉЭ=G+X?—
=g¾¢MÓE‡_\C‹¶FD"³¾AG=Ë<1Y;´ö"¨tv20140629_00710_stKsb318@ëÀÅ?ÕӇ?AÖÁ@€EŠ{>
ܵ=o7?¢\e¾ž¸RE‰˜)DœuHD"º°AGXü<dïå´ö"¨tv20140707_00712_stKsb318@ëÁÅ•H|??pù@€E¨\=¨°|>o×ß?˜Qìf¾™‡E¤s×CŒ'D"QìACø<,¢·´ö"¨tv20140707_00714_stKsb318@ëÁÅ0îŠ?:èÈ@€E¥R= œÐ>õP­?¸Qìf¾™‡E æfDœˆZD"µ`ACºp<@ßà´ö"¨tv20140712_00121_stKsb318@ëÂ`–º$?¡@€E±€3=—vT?3ð@	™šf¾¸ÔþE¯ÿ3CŒ½'D"¤‹AA«ó<}'¯´ö"¨tv20140712_00123_stKsb318@ëÂ`™åÚ:?Œ@€E²$=²°?gó'@(õÃe¾›"ÑE¯ÈfDœ¯ÏD"' AAòb<‰'´ö"¨tv20140712_00361_stKsb318@ëÂbš8:"?3@ç@€E¢ä3=§EP>…o?ٙšf¾ŽÙEŸqCŒW
D""¤AAßÅ<b‡´ö"¨tv20140712_00363_stKsb318@ëÂbóS?RP@€E¢ÜÃ=¼dP=`Õ? e¾"÷ÏEŸ³…Dœ–5D""BAAùº<6†²´ö"¨tv20140712_00409_stKsb318@ëÂbýeá±?Ù @€EŸ¨Í=Õô¼?‹>:@@£×e¾©ûçEŸ®CŒZÁD"låABá<Ÿx´ö"¨tv20140712_00411_stKsb318@ëÂcŠY`?=Âõ@€E <=Ý4>?·Æô@@e¾¨r°EŸYDœ˜öD"ŸðAD•=. :´ö"¨tv20140725_00097_stKsb318@ëÃÿëGüï?GÚË@€E•Ã=ÄÄp=bÐ@\)f¾OßEÉìCŒéüD"ÄjAA|…<ˆN´´ö"¨tv20140725_00099_stKsb318@ëÃÿî¹Pï?'ú@€E"À¤=¿t°>)Z@ÀõÃe¾ž¸RE"ç®DœÅ?D"°´ö"¨tv20140731_00889_stKsb318@ëÄÇkß1S?z-@€E®¤×=ÐJÊ?óµf?ƒ×
f¾›¥ãE«#šCw
D"oAC0ò<¨¬[´ö"¨tv20140731_00891_stKsb318@ëÄÇp57?Tz.@€E¯k=ÙÚ{>7žÍ?‡®d¾¡G®E­ ¸DœÑD•®ACi2<æd´ö"¨tv20140817_00725_stKsb318@ëÆå¦ÓXØ?MqÜ@€E¬ºR=á
?8w?ôzáf¾\)E­fÍCÉD"žA?¢®<‰ô´ö"¨tv20140817_00727_stKsb318@ëÆåªñeˆ?UÄ@€E­%3=Ò]X>'†6?µÂd¾bNE­K\DœêÑD•	yA?€_<€i‰´ö"¨tv20140828_00586_stKsb318@ëÈDZ?‹cÖ@€EŠIq>%ü?•‹?'\d¾™‡E‰áC BD"?…A=´ý<ÁÀÛ´ö"¨tv20140828_00588_stKsb318@ëÈD :è´?k-ø@€EŠ
>EŒ>zòÌ?O\)d¾¬‹DEŠŽ¤DœÈ¬D"àœA=¿ª<Ð,e´ö"¨tv20150721_00205_stKsb318@ëñ K¥•{?,yú@€E¨®\=öX=juë?n{e¾¤ZE¦fCŒËD"nÙA_ßC<`§G´ö"¨tv20150721_00207_stKsb318@ëñ NÈ°3?DFZ@€E¨Úö=á >a%?+…d¾bNE¥'×DœÃ;D"A_Í~<"t¶´ö"¨tv20150803_00097_stKsb318@ëòÅEmÓ?/_±@€E³®H="«P=ë's?…¸h¾£×
E´Ý
CD"ʸAc҉<©fš´ö"¨tv20150803_00099_stKsb318@ëòÅHn¹q?+@€E´jR=›…i?]ÝO?…¸d¾Š=qEµú=D>%D"C×AcE<³£­´ö"¨tv20150816_00146_stKsb318@ëô`cÜ]ä?cJS@€EpÊö>€­´ö"¨tv20150816_00148_stKsb318@ëô`gg¸v?3Õc@€Epëì=¬1"??.|?'\d¾¨õÃEmr¸DÁšD" bAcÛý<†šp´ö"¨tv20150816_00206_stKsb318@ëô`ÛñWò??ÍÀ@€En+®=ÄUp?Ž»?c×
e¾´¼jEj–áC‹"{D"g¾Ad<ÕÄ´ö"¨tv20150816_00208_stKsb318@ëô`ß}f?6sl@€EnÊ==Û¨?1Cl?#×
e¾­VEl,)D
FD•®AdÏ<y9/´ö"¨tv20150825_00421_stKsb318@ëõ'ç¢/?)ß'@€E˜ñ=Š–l?œÚ?}p¤f¾¯ E–
CŒ"×D"˾AaÔ\<£y´ö"¨tv20150825_00423_stKsb318@ëõ'êG¼­?4õ@€E™Ïf=žr¨<®'l?5d¾Ÿ¾wE–ÃDPD"qãAa¹Ö<i܌´ö"¨tv20150826_00397_stKsb318@ëõ¢î6<?ihŒ@€E¨«3=—v¬?ñ*?5f¾£×
E¥ÉCŒVD"ë+A_@<ç^ì´ö"¨tv20150826_00399_stKsb318@ëõ¢ñIä{?T%@€E§ f=¬Lh?ˆÛË?0£×e¾˜bE¥	\D¶ÉD"Ë}A_rÉ<—¯k´ö"¨tv20160708_00505_stKsb318@ìDœo!v?+ÐZ@€Epõ®=½{È=Cïá?¾¸Rg¾µÂEl®fC‰AËD•rFANŒº<wàì´ö"¨tv20160708_00507_stKsb318@ìD 4ì?/õ@€Ep¤{=ØC¶>ýè?záHe¾ŒÌÍEgtöDœN¨D"rVAN¸k<-õôö"¨tv20160725_00735_stKsb318@ìeÖÇÍ_?XÕò@€E…ëf=¤s¹?)Q†?ˆõÃg¾˜bEžáCŒœD"1ªAMon<‡k´ö"¨tv20160725_00737_stKsb318@ìeÚ!‰"?aèÙ@€E…Ò¤>J>冨?#×
d¾ß;E²Dœ­‰D"ÿ–AM9P<¶ã´ö"¨tv20170618_00230_stKsb318@ìHaºPC?BJï@€E®Ä==ÿ«M=oSú?µÂe¾Á‰7E­~C* D"¤AHQ<ˆ
´ö"¨tv20170618_00232_stKsb318@ìHa½!äV?(¡@€E®Ù=É|?¢G7?Î{e¾°£×E«ÓÃDy`D•AH^]<p­1´ö"¨tv20170628_01167_stKsb318@ìI¨ŽÐ7?™ðÃ@€E')=~Oç>›ÛN?
=g¾´9XE{6fCŒþVD"¦AIä›=þ•´ö"¨tv20170628_01169_stKsb318@ìI¨'Õz›?}Ò@€E'7ö=zˆg>xXÜ?záe¾®—E{±DvD"«;AIëË=ϒ´ö"¨tv20180402_00963_stKsb318@ìll½ºo?h{Q@€Eg¤=æfË<êª?B\g¾©xÕE‹BÍC‹¢D•üAW³à<¤"´ö"¨tv20180402_00965_stKsb318@ìllÀ7m€?j¹@€E`f=ò5†<y?zád¾­'hE‹/ÃD¸D•AXž<Þ̓´ö"¨tv20180524_01033_stKsb318@ìrèKéWÈ?1°Y@€E®Ð=ï'É=Y:m?p£×h¾–E­3C‹ôÝD"¯ÇA_´y<†¾´ö"¨tv20180524_01035_stKsb318@ìrèO(Ó?!wP@€E¯¬ö=ìû¬>Z6á?•Âe¾ŠÀƒE®Õ×D)'D•EXA_·¨<§†[´ö"¨tv20180525_01096_stKsb318@ìs	"€G¹?]O¦@€E£1á=n ±?db?O\)g¾¨õÃEŸÇCŒÆÉD"/\A_!&<Â¥
´ö"¨tv20180525_01098_stKsb318@ìs	‡»s?K‡@€E¢o\=‡Æh?CË?B\c¾š¬EžHDVD"§3A^Á†<ŸMA´ö"¨tv20180719_00297_stKsb318@ìyáEj˜?Ž}.@€E'cö=ïh> ±˜?E¸f¾§ïžE¢¸CŒ²D"zÙA^ú=;‡µ´ö"¨tv20180719_00299_stKsb318@ìyá'Zˆ?ÅÅ@€E'õÍ=‰@?e¤?5d¾ A‰EìD@ÍD"èA_/>=2Tk´ö"¨tv20180727_00181_stKsb318@ìzà´ë?0a@€E"ü==Ä·d>îý?•Âe¾Ç®E'
CŒ\jD"nÙAX»™<‰§Ý´ö"¨tv20180727_00183_stKsb318@ìzà¸
‡?7A~@€E"Gö=©Ô\=ÇM?aG®d¾Á‰7EóšD3®D"ì{AX€L<}%¼´ö"¨tv20180806_00517_stKsb318@ì|%‹ý?.žã@€E¥b\=Ù,»>Cε?Æfff¾©xÕE CŒŒ)D"ð!ATÊ]<°'é´ö"¨tv20180806_00519_stKsb318@ì|%?¾\?Gü@€E¥=ÞÁ:¾ÙÀ?Tzáe¾—
=EŸ…DID"'ãATáð<'¤(´ö"¨tv20180813_00273_stKsb318@ì}¶)â?ƒ
9@€E'œš=ªx>Þ1l?0£×f¾³33E{9qCŒ/ßD"FASÅ<òŽì´ö"¨tv20180813_00275_stKsb318@ì}¹VÙ?'‹@€E'¡¤=ã¬=ùóõ?.{d¾«Ez^fDaüD"~FAS\=ì´ö"¨tv20180825_00209_stKsb318@ì~ˆŸüŠ?]Ž¥@€E˜"Í=§=Ì>Î®?"33f¾©ûçE"HCŒ.wD")ATÞ<£"8´ö"¨tv20180825_00211_stKsb318@ì~‹Ó•?3W`@€E˜š=ÔDá>þæ?záHc¾›"ÑE"dD/D"–AU"<Wc›´ö"¨tv20180828_00133_stKsb318@ì~àgl ½?p¿@€E™Á=›Î >"J?@g¾Ÿ;dE"@)C‹¬jD"YAVó(<™LÍ´ö"¨tv20180828_00135_stKsb318@ì~àjŽ©§?U¿ñ@€E™I
=˜Yü=÷e?™šd¾'n˜E"òD"D"×¾AVõ+<Q³'´ö"¨tv20180901_00613_stKsb318@ìd!"å]?‹ª@€EU¼==úý'=Hü?E¸e¾›¥ãEOÒfCŒŸ;D"$1AX؊=§Î´ö"¨tv20180901_00615_stKsb318@ìd$6 ?†:¾@€EUýH=° =ñzÀ?™šd¾©xÕEP´{Dp1D"œÍAY‹·<ð

==> anc/pub_raw/L222_121_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:18
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="348">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:57">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  348 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:18' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ÊåÐDÈv20100421_00651_st  Ksb317@ë‡ë
?/À@€Exš=Ú(±                  ÀÀøÀÀ€ÀøÊåÐDÈv20100421_00653_st  Ksb317@ë‡îŸ
?'©Ü@€ExM®=ºîx                  ÀÀøÀÀ€ÀøÊåÐDÈv20100421_00659_st  Ksb317@ë‡õ±ã<?$Çõ@€Ex¸=È/¦                  ÀÀøÀÀ€ÀøÊåÐDÈv20100421_00661_st  Ksb317@ë‡øBÁñ?1î¡@€Ew²=þæu                  ÀÀøÀÀ€ÀøÊåÐDÈv20100517_00648_st  Ksb317@ëÉ;t°V?Sáµ@€Ekf>Fjw                  ÀÀøÀÀ€ÀøÊåÐDÈv20100517_00650_st  Ksb317@ëÉ>oœ›?W<K@€El=>X^H                  ÀÀøÀÀ€ÀøÊåÐDÈv20100517_00656_st  Ksb317@ëÉFÚ"?Rå{@€Em>á>Hc§                  ÀÀøÀÀ€ÀøÊåÐDÈv20100517_00658_st  Ksb317@ëÉI«dó?V\@€Em<>7                  ÀÀøÀÀ€ÀøÊåÐDÈv20100911_00304_st  Ksb317@ëbÿwo?8Q@€Eƒ~Í=±¡Œ                  ÀÀøÀÀ€ÀøÊåÐDÈv20100911_00312_st  Ksb317@ëbž÷ò•?5ïé@€E'af=˜;h                  ÀÀøÀÀ€ÀøÊåÐDÈv20100911_00314_st  Ksb317@ëb£d™2?6©µ@€E'[×=­Nt                  ÀÀøÀÀ€ÀøÊåÐDÈv20110817_00712_st  Ksb317@ë=ä		^N?7z@€E"˜…=ã÷ê                  ÀÀøÀÀ€ÀøÊåÐDÈv20110817_00720_st  Ksb317@ë=äÉk?Iˆf@€E"åR=ÄÛ                  ÀÀøÀÀ€ÀøÊåÐDÈv20110817_00722_st  Ksb317@ë=äÄ?cèÏ@€E"©\=Št"                  ÀÀøÀÀ€ÀøÊåÐDÈv20110924_00412_st  Ksb317@ëB¢tq¨?;7¯@€EÏg=ßé	                  ÀÀøÀÀ€ÀøÊåÐDÈv20110924_00414_st  Ksb317@ëB¢wYm°?Cä@€EÏ3=Áp                  ÀÀøÀÀ€ÀøÊåÐDÈv20110924_00420_st  Ksb317@ëB¢€æIË?P…œ@€EÍ¥á=×û~                  ÀÀøÀÀ€ÀøÊåÐDÈv20110924_00422_st  Ksb317@ëB¢"d™?E@þ@€EÎ|Ã=Üd                  ÀÀøÀÀ€ÀøÊåÐDÈv20111004_00131_st  Ksb317@ëCàîÝS?.°@€E¡9ö=ÎË
                  ÀÀøÀÀ€ÀøÊåÐDÈv20111004_00139_st  Ksb317@ëCàüRÌV?%Ô	@€E¢d¤=Óæˆ                  ÀÀøÀÀ€ÀøÊåÐDÈv20111004_00141_st  Ksb317@ëCàÿø2×?&\Õ@€E¢}=ª¡                  ÀÀøÀÀ€ÀøÊåÐDÈv20111008_00451_st  Ksb317@ëDaŽ¹a
?‡åL@€E–Ó==j,                  ÀÀøÀÀ€ÀøÊåÐDÈv20111008_00459_st  Ksb317@ëDa›ð?'=)@€E™½×=Õ¶€                  ÀÀøÀÀ€ÀøÊåÐDÈv20111008_00461_st  Ksb317@ëDaŸ,5h?‹±Ã@€E˜ù¤=¸                  ÀÀøÀÀ€ÀøÊåÐDÈv20111023_00071_st  Ksb317@ëF?֞Òé?Žrw@€E¥{ö=à©X                  ÀÀøÀÀ€ÀøÊåÐDÈv20111023_00079_st  Ksb317@ëF?ã2	=?]]š@€E¤á=©´p                  ÀÀøÀÀ€ÀøÊåÐDÈv20111023_00081_st  Ksb317@ëF?æGýÆ?u©š@€E£¼{>Þ°                  ÀÀøÀÀ€ÀøÊåÐDÈv20120317_00440_st  Ksb317@ëX‰¤œ9?G@€EÄTá>Pö                  ÀÀøÀÀ€ÀøÊåÐDÈv20120317_00448_st  Ksb317@ëX‰°z–Ê?|Õ@€EÅË=å"÷                  ÀÀøÀÀ€ÀøÊåÐDÈv20120317_00450_st  Ksb317@ëX‰³¤x?!÷J@€EÅ«)=ñ?©                  ÀÀøÀÀ€ÀøÊåÐDÈv20120318_00717_st  Ksb317@ëX«N"
?'M
@€E¡¾…=ÚU                  ÀÀøÀÀ€ÀøÊåÐDÈv20120318_00725_st  Ksb317@ëX«"'K?)û\@€E¡ºH=ù,                   ÀÀøÀÀ€ÀøÊåÐDÈv20120318_00727_st  Ksb317@ëX«Â9Ì?#{/@€E¡¼=ìê"                  ÀÀøÀÀ€ÀøÊåÐDÈv20120320_00330_st  Ksb317@ëXé%¿Ò¾?"7Æ@€Ež"ì=ÓHz                  ÀÀøÀÀ€ÀøÊåÐDÈv20120320_00338_st  Ksb317@ëXé3_Í?¯"@€E +Ã=ǃ¢                  ÀÀøÀÀ€ÀøÊåÐDÈv20120320_00340_st  Ksb317@ëXé6¸Ö?)‹c@€E á=Ù°h                  ÀÀøÀÀ€ÀøÊåÐDÈv20120321_00560_st  Ksb317@ëY
2Ct?Åà@€E¹ÄR=Îâ                  ÀÀøÀÀ€ÀøÊåÐDÈv20120321_00568_st  Ksb317@ëY
çȧ?³@€E·Ÿ
=äf                  ÀÀøÀÀ€ÀøÊåÐDÈv20120321_00570_st  Ksb317@ëY
fކ?¢œ@€E¸ö=Ó¦ö                  ÀÀøÀÀ€ÀøÊåÐDÈv20120607_00406_st  Ksb317@ëbÅGËÆ?6$Ý@€E€CÃ=ç6                  ÀÀøÀÀ€ÀøÊåÐDÈv20120607_00414_st  Ksb317@ëbÅWk?23¿@€E€'3=‹"\                  ÀÀøÀÀ€ÀøÊåÐDÈv20120607_00416_st  Ksb317@ëbÅZð¦ò?4 ¹@€E°=¶¤à                  ÀÀøÀÀ€ÀøÊåÐDÈv20120609_00406_st  Ksb317@ëcH8mÛ?Û>ô@€E|
á=Ø}¹                  ÀÀøÀÀ€ÀøÊåÐDÈv20120609_00414_st  Ksb317@ëcWH#?ßs@€Ew™…=Æ;Å                  ÀÀøÀÀ€ÀøÊåÐDÈv20120609_00416_st  Ksb317@ëc[)â'? –ä@€EvxR=·'t                  ÀÀøÀÀ€ÀøÊåÐDÈv20120615_00334_st  Ksb317@ëcÃÈ>'ã?¢¸@€E£Ð®=ÑÏñ                  ÀÀøÀÀ€ÀøÊåÐDÈv20120615_00342_st  Ksb317@ëcÃ֌sì?&™Š@€E¤r)=ä¼»                  ÀÀøÀÀ€ÀøÊåÐDÈv20120615_00344_st  Ksb317@ëcÃÚù?t¡@€E¤ëf=ÚÄÉ                  ÀÀøÀÀ€ÀøÊåÐDÈv20120622_00390_st  Ksb317@ëd¤ÎÃ¥?,§ì@€E"¬
>ñÑ                  ÀÀøÀÀ€ÀøÊåÐDÈv20120622_00398_st  Ksb317@ëd¤Þûhl?4þ¿@€E–•¤>
*                  ÀÀøÀÀ€ÀøÊåÐDÈv20120622_00400_st  Ksb317@ëd¤ãÞv?:&@€E–Ÿ¸=Ùå"                  ÀÀøÀÀ€ÀøÊåÐDÈv20120703_00340_st  Ksb317@ëf਺?å@€EuÌ)>
¼6                  ÀÀøÀÀ€ÀøÊåÐDÈv20120703_00348_st  Ksb317@ëfï¤?	¾@€Ev9ì>	˜                  ÀÀøÀÀ€ÀøÊåÐDÈv20120703_00350_st  Ksb317@ëfó'H?÷J@€Ev–)>-«\                  ÀÀøÀÀ€ÀøÊåÐDÈv20120705_00447_st  Ksb317@ëfAüNàc?CÄ@€EYæá=™t                  ÀÀøÀÀ€ÀøÊåÐDÈv20120705_00455_st  Ksb317@ëfB	/‰[?>dW@€Eb´Í=¤ø                  ÀÀøÀÀ€ÀøÊåÐDÈv20120705_00457_st  Ksb317@ëfBe©}?[CŒ@€Efs×=ˆÌ                  ÀÀøÀÀ€ÀøÊåÐDÈv20120707_00686_st  Ksb317@ëf†jˆºN?z@€EmÉH=Ÿ?È                  ÀÀøÀÀ€ÀøÊåÐDÈv20120707_00694_st  Ksb317@ëf†xÀY?#w@€EnB¤=Ã9                  ÀÀøÀÀ€ÀøÊåÐDÈv20120707_00696_st  Ksb317@ëf†|+O?qª@€En³®=Ó>                  ÀÀøÀÀ€ÀøÊåÐDÈv20120717_00477_st  Ksb317@ëgÂPB£?njâ@€E›z\=îQg                  ÀÀøÀÀ€ÀøÊåÐDÈv20120717_00485_st  Ksb317@ëgÂ]ûÉ:?bT@€E›ó=Ý¿H                  ÀÀøÀÀ€ÀøÊåÐDÈv20120717_00487_st  Ksb317@ëgÂar±M?W]@€EœCì=é                  ÀÀøÀÀ€ÀøÊåÐDÈv20120718_00498_st  Ksb317@ëgã(êµ@?9¦v@€E²Ž{>&Ly                  ÀÀøÀÀ€ÀøÊåÐDÈv20120718_00506_st  Ksb317@ëgã6D)û?9†Ö@€E²@>`£Ê                  ÀÀøÀÀ€ÀøÊåÐDÈv20120718_00508_st  Ksb317@ëgã9œÉ¥?7,@€E²›Í>c©>                  ÀÀøÀÀ€ÀøÊåÐDÈv20120719_00277_st  Ksb317@ëhÈbYç?¥
3@€EŸæ=n¤À                  ÀÀøÀÀ€ÀøÊåÐDÈv20120719_00285_st  Ksb317@ëhÕ´ó?qù7@€EŸ‰ö=W:×                  ÀÀøÀÀ€ÀøÊåÐDÈv20120719_00287_st  Ksb317@ëhØý,f?uX@€EŸ)=ˆ4D                  ÀÀøÀÀ€ÀøÊåÐDÈv20120720_00223_st  Ksb317@ëh$'E¢¢? u@€EÔ¤=Ëϱ                  ÀÀøÀÀ€ÀøÊåÐDÈv20120720_00231_st  Ksb317@ëh$žßÙð?4he@€E'6Í=¼¤                  ÀÀøÀÀ€ÀøÊåÐDÈv20120720_00233_st  Ksb317@ëh$¢T8f?-c‹@€E'DÍ=¦ø                  ÀÀøÀÀ€ÀøÊåÐDÈv20120721_00421_st  Ksb317@ëhEt†	o?kXí@€Eœµá>                  ÀÀøÀÀ€ÀøÊåÐDÈv20120721_00429_st  Ksb317@ëhE'"ê'?tåü@€E›9>;T                  ÀÀøÀÀ€ÀøÊåÐDÈv20120721_00431_st  Ksb317@ëhE…•%l?‡Å¤@€E›H>1R                   ÀÀøÀÀ€ÀøÊåÐDÈv20120723_00792_st  Ksb317@ëh†ªˆ?Eý­@€Ee{=…O|                  ÀÀøÀÀ€ÀøÊåÐDÈv20120723_00800_st  Ksb317@ëh†凌?4à`@€E'ß)=•dÀ                  ÀÀøÀÀ€ÀøÊåÐDÈv20120723_00802_st  Ksb317@ëh†WJ?5²K@€E'7=@                  ÀÀøÀÀ€ÀøÊåÐDÈv20120731_00423_st  Ksb317@ëi'=*®?C]Û@€Ed…=~                   ÀÀøÀÀ€ÀøÊåÐDÈv20120731_00431_st  Ksb317@ëi'K¤?@5%@€Ef®=›Ø÷                  ÀÀøÀÀ€ÀøÊåÐDÈv20120731_00433_st  Ksb317@ëi'N©ìM?7Ö@€Eg…=ŠŒ                  ÀÀøÀÀ€ÀøÊåÐDÈv20120801_00274_st  Ksb317@ëi¡«˜"â?°¦@€EeH=ã€m                  ÀÀøÀÀ€ÀøÊåÐDÈv20120801_00282_st  Ksb317@ëi¡¹g;?Â|@€Ee5
>
n'                  ÀÀøÀÀ€ÀøÊåÐDÈv20120801_00284_st  Ksb317@ëi¡¼@¸'?Ê}@€Ef\=æT§                  ÀÀøÀÀ€ÀøÊåÐDÈv20120804_00121_st  Ksb317@ëiÿÇm?dºƒ@€E"ȸ=Ôà                  ÀÀøÀÀ€ÀøÊåÐDÈv20120804_00129_st  Ksb317@ëiÿӛxl?T,@€E•'=€÷ð                  ÀÀøÀÀ€ÀøÊåÐDÈv20120804_00131_st  Ksb317@ëiÿÖ¯9>?e¬@€E–)=¡ ü                  ÀÀøÀÀ€ÀøÊåÐDÈv20120811_00210_st  Ksb317@ëjáô™ðW?Zª›@€E"˜q='?                  ÀÀøÀÀ€ÀøÊåÐDÈv20120811_00218_st  Ksb317@ëjâ¹?|^;@€E'Úq=u"                  ÀÀøÀÀ€ÀøÊåÐDÈv20120811_00220_st  Ksb317@ëjâZ¨?t @€E"á=Ôhæ                  ÀÀøÀÀ€ÀøÊåÐDÈv20120814_00301_st  Ksb317@ëkAgLz'?û@€E‰b3=®Œ0                  ÀÀøÀÀ€ÀøÊåÐDÈv20120814_00303_st  Ksb317@ëkAjì˜?öë@€E‰I3=±F"BeÒ@ƒ33-¾å`E‰=Dñ'¨Aè                  ÀÀøÀÀ€ÀøÊåÐDÈv20120814_00309_st  Ksb317@ëkAux<¨?î@€E‡È{=˜¥                  ÀÀøÀÀ€ÀøÊåÐDÈv20120814_00311_st  Ksb317@ëkAy²«?†*@€Eˆ6q=¥v$                  ÀÀøÀÀ€ÀøÊåÐDÈv20120817_00572_st  Ksb317@ëk¥+¡×?²5µ@€ENŸš=Œ´                  ÀÀøÀÀ€ÀøÊåÐDÈv20120817_00580_st  Ksb317@ëk¥7ól?®àg@€EQpf=™                   ÀÀøÀÀ€ÀøÊåÐDÈv20120817_00582_st  Ksb317@ëk¥;&Ê?Â×<@€ES3=…Ad                  ÀÀøÀÀ€ÀøÊåÐDÈv20120924_00150_st  Ksb317@ëp`Íò±ä?"1ì@€E™¨Í=¯4                  ÀÀøÀÀ€ÀøÊåÐDÈv20120924_00158_st  Ksb317@ëp`Ûp®ê?|[@€EšŸ=,                   ÀÀøÀÀ€ÀøÊåÐDÈv20120924_00160_st  Ksb317@ëp`ޟr¢?<=@€E›qì=ð?Î                  ÀÀøÀÀ€ÀøÊåÐDÈv20120925_00129_st  Ksb317@ëp€P×Ã÷? Š4@€EÆß="ÔH                  ÀÀøÀÀ€ÀøÊåÐDÈv20120925_00137_st  Ksb317@ëp€_=??êÀ@€EÆÃR="K\                  ÀÀøÀÀ€ÀøÊåÐDÈv20120925_00139_st  Ksb317@ëp€bŸô?…'@€EÆ\=«Gã                  ÀÀøÀÀ€ÀøÊåÐDÈv20120926_00129_st  Ksb317@ëp ;Àµè?5hˆ@€E«;\>²²                  ÀÀøÀÀ€ÀøÊåÐDÈv20120926_00137_st  Ksb317@ëp I5É;?+Á†@€E­if=ș                  ÀÀøÀÀ€ÀøÊåÐDÈv20120926_00139_st  Ksb317@ëp L–×?4e"@€E­á=¨Ê0                  ÀÀøÀÀ€ÀøÊåÐDÈv20120927_00273_st  Ksb317@ëpÁqc«?_2k@€E"e\=—Žü                  ÀÀøÀÀ€ÀøÊåÐDÈv20120927_00275_st  Ksb317@ëpÁtzk+?WÁ.@€E"í¸='<P                  ÀÀøÀÀ€ÀøÊåÐDÈv20120927_00281_st  Ksb317@ëpÁ~nö-?^@ï@€E"ÅÍ=¥ß¬                  ÀÀøÀÀ€ÀøÊåÐDÈv20120927_00283_st  Ksb317@ëpÁ‹u¿?`¤@€E"l=³Î%                  ÀÀøÀÀ€ÀøÊåÐDÈv20130313_00724_st  Ksb317@녩彿>?¤Ãl@€E'Šq>EÛ°v20130313_00724_stA+<#×
?Óï\þõ}ÁA
b?àÊåÐDÈv20130313_00732_st  Ksb317@녩òr®s?»^Ò@€E"=ð§¤v20130313_00732_stA™š<#×
?Ås,š»'žÁA ?àÊåÐDÈv20130313_00734_st  Ksb317@녩õ¥´?£æ@€E'ßf=Õ5yv20130313_00734_stAŸ¾<#×
?Ê(½y'§dÁAŸ¾?àÊåÐDÈv20130314_00387_st  Ksb317@ë…ÊÜÑ'?uš@€EžÕ¸>лv20130314_00387_stA‹D<#×
?åg^:~PæÁA	ÎÙ?àÊåÐDÈv20130314_00395_st  Ksb317@ë…Ê!š)7?mò@€EžH=©qìv20130314_00395_stAV<#×
?ä³a¹v|XÁAKÇ?àÊåÐDÈv20130314_00397_st  Ksb317@ë…Ê$®ñ?v®S@€Ežö=¡ÿÐv20130314_00397_stA©ü<#×
?·MŒÒéÁA&é?àÊåÐDÈv20130315_00381_st  Ksb317@ë…é¼Àëm?3]ß@€E›]¸=Áìv20130315_00381_stA
1'<#×
?ÖÚa6ºÑæÁA1'?àÊåÐDÈv20130315_00389_st  Ksb317@ë…éÉ=÷?D6ì@€E™Ò
=³ÉXv20130315_00389_stA‹D<#×
?Éð¹u/_ÁA|î?àÊåÐDÈv20130315_00391_st  Ksb317@ë…éÌT1[??ºn@€E™,×=Îv20130315_00391_stA!ƨ<#×
?³㕙7Á@þ¸R?àÊåÐDÈv20130318_00601_st  Ksb317@ë†K±ùè?+x@€E|&¤=«HLv20130318_00601_stA
<#×
?È.ÒӁe-ÁAE¢?àÊåÐDÈv20130318_00609_st  Ksb317@ë†K¿¤æT?+
'@€Ez6{=©"¬v20130318_00609_stA	×
<#×
?ÄëG˒¿ÁAÐå?àÊåÐDÈv20130318_00611_st  Ksb317@ë†KÃ2Ÿ?(N@€Ez93=¿äXv20130318_00611_stA	<#×
?››khÃ	ÁAJ?àÊåÐDÈv20130321_00901_st  Ksb317@놫')-K?@ü@€E'H=ȪÌv20130321_00901_stAÙ<#×
?Á/ æÁAÝ/?àÊåÐDÈv20130321_00909_st  Ksb317@놫žWé÷?*•ý@€E'Má=±6 v20130321_00909_stAJ<#×
?Â_F4åH?ÁAáH?àÊåÐDÈv20130321_00911_st  Ksb317@놫¡°^­?/¸Å@€E'r==·Ùôv20130321_00911_stA{<#×
?Çàç¯Ò™\ÁA¼j?àÊåÐDÈv20130509_01014_st  Ksb317@ëŒÌ܃ú?£%T@€E±Ã=®ÁÜ@‹‹?Տ0¾´9XE­àDqGÏA÷Ý/A-¿»=/îv20130509_01014_stA+÷Ï<#×
?Æ»ÿ'Ót¿€A-¿»?¥à]ÀÊåÐDÈv20130509_01016_st  Ksb317@ëŒÌ|Ç&?™1"@€E±"f=k5¯@IÅ?¡G®.¾È1'EµÌ¤DñQqAû/A-_=	†çv20130509_01016_stA.1<#×
?Á|+û¯J¿€A-_?¡0ÜàÊåÐDÈv20130509_01022_st  Ksb317@ëŒÌòÌ?­ž¶@€E±Æ=Óá×@s•Ì?u_¾Ä"EµQšDñd´Dø«×A-ƒ=5év20130509_01022_stA,ñª<#×
?Á/ æ¿€A-ƒ?¦½"ÀÊåÐDÈv20130509_01024_st  Ksb317@ëŒÌœû#?¹ú»@€E²Œ=Ïwÿ@I‹?>Ñë…a¾®—E²âDqTþDø·žA,ü«=?>«v20130509_01024_stA,ff<#×
?Á/ æ¿€A,ü«?§çÕ`ÊåÐDÈv20130617_00686_st  Ksb317@둤ƒu½?>pÞ@€E…†¤=¯Ý?Ö<i@ £×/¾³33E\Dq³TB	•v20130617_00686_stA+&é<#×
?Ë¥0YëNÁA+&é?ÐÊåÐDÈv20130617_00694_st  Ksb317@둤Æ–þ?-T³@€E…;=ã&üv20130617_00694_stA-²-<#×
?Éð¹u/_ÁA-²-?ÐÊåÐDÈv20130617_00696_st  Ksb317@둤"4š¼?!d@€E…0š=ÃPüv20130617_00696_stA-G®<#×
?Ås¿.ž^½ÁA-G®?ÐÊåÐDÈv20130710_00630_st  Ksb317@딅ÜW?Íö@€Ee=§€@ÎÖA\0¾bNE•»HDqÌjBàBv20130710_00630_stA.ff<#×
?Ð^'lž·ùÁA.ff?ÐÊåÐDÈv20130710_00638_st  Ksb317@딅x±í?k@€E¤3=§1v20130710_00638_stA/hs<#×
?Ås¿.ž^½ÁA/hs?ÐÊåÐDÈv20130710_00640_st  Ksb317@딅Áìõ?ûæ@€E¦®=­ùÈv20130710_00640_stA/\)<#×
?Æ»ÿ'ÓtÁA/\)?ÐÊåÐDÈv20130713_00805_st  Ksb317@ë"åöŸ¤K?ËÚ@€EŽ«¸=©gv20130713_00805_stA,éy<#×
?ÄÒH.=–ÁA,éy?ÐÊåÐDÈv20130713_00807_st  Ksb317@ë"åù¶ë?"Ï@€E	=Äλ;?œŠ@ò=q/¾"ýôE"MÃDñ\Aý›¦v20130713_00807_stA0Ý/<#×
?½–%=kÂÁA0Ý/?ÐÊåÐDÈv20130713_00813_st  Ksb317@ë"æ6¶u?°d@€EŽ¤=ª‡<Cuâ8A˜õÃ_¾™‡E"£®Dñ>NDø×Tv20130713_00813_stA/p¤<#×
?ÀY ùáwPÁA/p¤?ÐÊåÐDÈv20130713_00815_st  Ksb317@ë"ær$á? J@€E'€H=°ü4v20130713_00815_stA0áH<#×
?Ås¿.ž^½ÁA0áH?ÐÊåÐDÈv20130802_00057_st  Ksb317@ë—_1¡h?@€Eš4>1—A?®Nß@ÒáH/¾¤ZE™'Dq¹hB
£×v20130802_00057_stA5C–<#×
?Ås¿.ž^½ÁA5C–?ÐÊåÐDÈv20130802_00059_st  Ksb317@ë—_4Ó&-?
—R@€Eš>q>F?Ÿh'AL-¾ž¸REœz=Dñ`þAì
=v20130802_00059_stA2å`<#×
?Éð¹u/_ÁA2å`?ÐÊåÐDÈv20130802_00065_st  Ksb317@ë—_>†}Þ?åd@€E™ò=>$ÿ|v20130802_00065_stA6j<#×
?Ås¿.ž^½ÁA6j?ÐÊåÐDÈv20130802_00067_st  Ksb317@ë—_AɾÐ?|P@€Eš/==Í*k?«pS@¦¸Rc¾"záEÆ)Dq^¨DùFv20130802_00067_stA6 Å<#×
?Ås¿.ž^½ÁA6 Å?ÐÊåÐDÈv20130802_00297_st  Ksb317@ë—a;3Š? *@€E".q>õ5?'…Ô@Áë….¾¡G®E|{Dq²áB
6Fv20130802_00297_stA5C–<#×
?Æ»ÿ'ÓtÁA5C–?ÐÊåÐDÈv20130802_00299_st  Ksb317@ë—a>ð0)?3'K@€E"b=ì\ÿ?˜@˜£×.¾Ÿ;dE†Ò)DñgLAò§ðA5O9<¹£Ÿv20130802_00299_stA5Sø<#×
?΍ß˸Uü¿€A5O9?—4sàÊåÐDÈv20130802_00305_st  Ksb317@ë—aIrOS?'¹a@€EƒG=ßר?(wU@%_¾"÷ÏE…êÍDñAüDø'fA5Úm<R¡Rv20130802_00305_stA4^5<#×
?Æ»ÿ'ÓtÁA4^5?ÐÊåÐDÈv20130802_00307_st  Ksb317@ë—aLÎÐ2?'x¡@€EƒÌÍ=â7Ÿ>z¦©@8õÃb¾¨õÃE"Ð=DqkçDù"¨A4·ø<H'v20130802_00307_stA4Ðå<#×
?ÄÓ¸§7¡ÁA4Ðå?ÐÊåÐDÈv20130802_00729_st  Ksb317@ë—dÎË?.?'`Û@€E‡.ö=åâ¥?õ"û@·®/¾¨r°EŠm3DpÎ%Bð¤v20130802_00729_stA5ãT<#×
?Éð¹u/_¿€A5ãT?àÊåÐDÈv20130802_00731_st  Ksb317@ë—dÒKœŒ?¯¶@€E‡T==¡Œ?''iAë….¾©xÕEŽ¦öDñbFBKÇv20130802_00731_stA5…<#×
?Ȓ1ÀéÅÌ¿€A5…?àÊåÐDÈv20130802_00737_st  Ksb317@ë—dÜ^.?%ƒ@€E‡f>ņ?î&@Äzá^¾'n˜E‰#DñgmDø'Év20130802_00737_stA3ß;<#×
?Ås¿.ž^½ÁA3ß;?ÐÊåÐDÈv20130802_00739_st  Ksb317@ë—dߢó
?!@(@€E†Š=¡|¬>ý!ª@ØõÃb¾œ(öE‹áDqˆBDøÈÅv20130802_00739_stA5|î<#×
?Éð¹u/_ÁA5|î?ÐÊåÐDÈv20130803_00257_st  Ksb317@뗀ô†?EÉ @€Ež'R=Ÿ"8>Òºµ@ .¾bNE ¶)DqnúAñ~úA5OÆ<"~Ÿv20130803_00257_stA5©ü<#×
?Á/ æ¿€A5OÆ?'oÓàÊåÐDÈv20130803_00259_st  Ksb317@뗀øÔ¿?[Mz@€EŸ
×='¨A>и@L(ö.¾•EŸûšDñ†Að¶FA5"	<ÌmÜv20130803_00259_stA5|î<#×
?΍ß˸Uü¿€A5"	?™»€ÊåÐDÈv20130803_00265_st  Ksb317@뗁šŸ(?RKÚ@€E@ö=§8@"z@Qì^¾¢MÓEX)Dñf^Dø÷uA57ë<'‹´v20130803_00265_stA4 Å<#×
?Ém$¹GVÁA4 Å?ÐÊåÐDÈv20130803_00267_st  Ksb317@뗁Áw?pí?@€EœY¸=¤Œ>LpÊ?Ã×
a¾§l‹E.¸Dq`Dù×A5E<œ&v20130803_00267_stA4‹D<#×
?Ås¿.ž^½¿€A5E?"ƒÄÀÊåÐDÈv20130804_00470_st  Ksb317@뗢'A­?U"@€E–Kf=³(@1¨F@ã33/¾ž5?E›
)Dq‡LAã\v20130804_00470_stA6<#×
?Ñ=/E:¿€A6?àÊåÐDÈv20130804_00472_st  Ksb317@뗢•ŸYL?(Zî@€E–šá=¯"¬=ìۂ@Ÿ®/¾•E—,RDñ7AçoA6i<ÄfHv20130804_00472_stA3ƨ<#×
?Ȓ1ÀéÅÌÁA3ƨ?ÐÊåÐDÈv20130804_00478_st  Ksb317@뗢¥ràó?˜´@€E•é…=ž¿@&aà@E¸^¾¨r°E˜ÓDñC…Døò-A5ýV<…ú™v20130804_00478_stA4‡+<#×
?Ås¿.ž^½ÁA4‡+?ÐÊåÐDÈv20130804_00480_st  Ksb317@뗢©«TØ?(H+@€E•ª==­nÄ?™¨b@
=a¾¢MÓE˜M3DqeDùA5"0<H$v20130804_00480_stA4Z<#×
?Ë¥0YëNÁA4Z?ÐÊåÐDÈv20130818_00214_st  Ksb317@ë™`"œIÍ?b@€E¦nö=ÁÃt>T@;@Îff.¾/E§pRDq¸ÅAÝ7Lv20130818_00214_stA8r°<#×
?̒Ð
)4T¿€A8r°?àÊåÐDÈv20130818_00216_st  Ksb317@ë™`—"vM?)@€E¤µ=¨6à?¿@ƒ33-¾¥`BE§úDñ 1AفA8d<¸ÊSv20130818_00216_stA8~ú<#×
?Çw¹³ÇU¿€A8d?—J`ÊåÐDÈv20130818_00222_st  Ksb317@ë™`¡îP?(6&@€E¡×=œ^Œ@¬JY@‡
=_¾¨r°E¦R¸Dñ7ÏDøûÏA7Öö<ª¸v20130818_00222_stA6‹D<#×
?Ås¿.ž^½ÁA6‹D?ÐÊåÐDÈv20130818_00224_st  Ksb317@ë™`¥]\§?"0@€E F=œŒH>|Š
@záHc¾šŸ¾E¢¼áDqHåDù=A8ÿ¬<›Êhv20130818_00224_stA7Òò<#×
?Éð¹u/_ÁA7Òò?ÐÊåÐDÈv20130922_00206_st  Ksb317@ëÁÂMî?tÙé@€E"G×=¨Óe@¥œ@@£×1¾Ç®EƒšDqTB7LA=¥e=+'v20130922_00206_stA;Òò<#×
?½–%=kÂA=¥e?¥bð@ÊåÐDÈv20130922_00214_st  Ksb317@ëÁ)'?‰‹q@€E"Y\=¹Âh?º/Ò?W
=_¾¼jE"'×Dñz=Døª°A<[ò=¢Ñv20130922_00214_stA<ƒ<#×
?ÄÓ¸§7¡¿€A<[ò?¡ôZ ÊåÐDÈv20130922_00216_st  Ksb317@ëÁ,vZû?rý¯@€E'¶Ã=||È?V×	?}p¤a¾µ?}E"0¸Dq·DøÁ'A<Õm<¨áMv20130922_00216_stA<bN<#×
?À;Åÿèô¿€A<Õm?•) ÊåÐDÈv20130923_00193_st  Ksb317@ëàÏ/7Ñ?7ïÃ@€E¯,á=š¹A6hö@°0¾²°!E±O\Dq
?Bbv20130923_00193_stA>$Ý<#×
?Æ»ÿ'Ót¿€A>$Ý?àÊåÐDÈv20130923_00195_st  Ksb317@ëàÓÑ£?-Ö@€E¯á=À™@|_@p¤-¾¶È´E°ÇÃDñjB49A=Xi<ÅCv20130923_00195_stA=P<#×
?Æ»ÿ'Ót¿€A=Xi?˜¨bÊåÐDÈv20130923_00201_st  Ksb317@ëàÝ_vÞ?1{=@€E¯"Í=«é°>'†z@&ff^¾Á‰7E³páDñdƒDø›mA<ÚT<ž¶Bv20130923_00201_stA<›¦<#×
?Ë¥0YëN¿€A<ÚT?"ÖÈ@ÊåÐDÈv20130923_00203_st  Ksb317@ëààÈ!—??È@€E¯"3=˜b¬>T—?å¸b¾¬1E±š)DqŠ Dø×DA<à'<-›v20130923_00203_stA<j<#×
?Ås¿.ž^½¿€A<à'?…¡ó`ÊåÐDÈv20130924_00234_st  Ksb317@ëžkœ†?5ù@€E½'3>B9q?¤>ù@–{/¾¸QìEÀ¥Dq¢BVA=øê<ìv20130924_00234_stA>ff<#×
?Ȓ1ÀéÅÌ¿€A=øê?ƒÀÊåÐDÈv20130924_00236_st  Ksb317@ëž"?6
@€E½Û\=ëSÂ?Rv‹@l(ö.¾•E¼aÃDñYHAþXA=¹­<®ôÇv20130924_00236_stA=Û#<#×
?ÊÙCë–ì¿€A=¹­?•Þ˜àÊåÐDÈv20130924_00242_st  Ksb317@ëž#Ûq«?6Ò¸@€E½dá>v•­>r³ñ@¸^¾›¥ãE¿ëšDñt¬Dø‹mA=™Ç<Q¶ev20130924_00242_stA<å`<#×
?Ås¿.ž^½¿€A=™Ç?Š6Ì ÊåÐDÈv20130924_00244_st  Ksb317@ëž',Õ ?H3u@€E½eá>…¹Ž>f²¼@ZáHa¾ÒòE¼Þ{Dqª-DøÂòA=iÌ<•jv20130924_00244_stA<Ÿ¾<#×
?ÄÓ¸§7¡¿€A=iÌ?'­B ÊåÐDÈv20130925_00210_st  Ksb317@ëž!VŒÄ?$Bd@€E¥¶=Ø	@&Rn@"330¾›"ÑE¦O
DpõB¾A>x´<ݬv20130925_00210_stA>´9<#×
?Éð¹u/_¿€A>x´?›µƒ`ÊåÐDÈv20130925_00212_st  Ksb317@ëž!YE÷0?%,q@€E¥ÃÍ=èӚ@/ßã@Aë…/¾'ñªE¤àfDñX1BA=¶m<ÜBv20130925_00212_stA><#×
?ÄÒH.=–¿€A=¶m?'»ˆ@ÊåÐDÈv20130925_00218_st  Ksb317@ëž!c¹{?!9ö@€E¥œ
=¹9?o @fff^¾¢MÓE§L=DñdjDø\A=i­<Ď]v20130925_00218_stA=V<#×
?Ë¥0YëN¿€A=i­?˜'Ë ÊåÐDÈv20130925_00220_st  Ksb317@ëž!f\ ?*Ì@€E¥Õì=Яw>Î>@`£×b¾ž¸RE¦&RDq˜ƒDø¿×A=OY<¤3µv20130925_00220_stA<éy<#×
?Æ»ÿ'ÓtÁA<éy?ÐÊåÐDÈv20131005_00066_st  Ksb317@ëŸ_Ìx(±?dø$@€E±®=}B>é¡n@£×0¾§l‹E° ¸Dq–B–‡A?V-<ÈpÉv20131005_00066_stA?"Ñ<#×
?ÄÓ¸§7¡¿€A?V-?™ ÊåÐDÈv20131005_00068_st  Ksb317@ëŸ_ϐF4?j;è@€E±þH=ö€?'(@™š.¾™™šE°WDñfòAþoA?C|<ÇÏv20131005_00068_stA>Ý/<#×
?¹x`
™Ö¡¿€A?C|?˜ùà ÊåÐDÈv20131005_00074_st  Ksb317@ëŸ_Øû©Ú?vÎC@€E²->Ñ¥>ÉZP?¦ff_¾±&éE±"{DñT!Dø–‡A?à<û¼ºv20131005_00074_stA>$Ý<#×
?Æ»ÿ'Ót¿€A?à?Ÿw—@ÊåÐDÈv20131005_00076_st  Ksb317@ëŸ_Ü¢?"NÁ@€E²Pö=dzY>Š9€?¯\)b¾ÂJE²ªáDq­ÓDøÎwA>ð= Fkv20131005_00076_stA>\<#×
?Á/ æ¿€A>ð?¤Í`ÊåÐDÈv20140328_00218_st  Ksb317@ëµ)4ím+?…²ž@€Ejf=ꜻ?y¿Ë?W
=/¾¨r°EŽášDqœ9AæùÛAQ'ì<ó5˜                  ÀÀøÀÀ€AQ'ì?žf³ÊåÐDÈv20140328_00220_st  Ksb317@ëµ)8»h ?n«u@€E*==ç=â?³E?°£×.¾®{E
öDñlZAæë…ARI!<ڐ¢                  ÀÀøÀÀ€ARI!?›R@ÊåÐDÈv20140328_00226_st  Ksb317@ëµ)B‰Lš?–¢"@€E')=æ#X?3I?\(ö^¾¶È´E'AšDñ>FDù2¸AQZG=e                  ÀÀøÀÀ€AQZG?¬¡âÊåÐDÈv20140328_00228_st  Ksb317@ëµ)E­|?›¡@€E'==í~{=Sž°?
=qb¾²°!E'ÄRDqsTDù[\AQ5=4,                  ÀÀøÀÀ€AQ5?¦…'€ÊåÐDÈv20140329_00328_st  Ksb317@ëµHÀã_‹?[ã¡@€EŒ¾
={Ø?uÓJ?œ(ö/¾«EÓ
DqayA韾AQùì<µ©Å                  ÀÀøÀÀ€AQùì?–µ8 ÊåÐDÈv20140329_00330_st  Ksb317@ëµHı•?L_¯@€E

=ƒëŒ?™Ì?î{.¾/EŒgqDñoçAéSøAQÆ\<«·µ                  ÀÀøÀÀ€AQÆ\?•vö ÊåÐDÈv20140329_00336_st  Ksb317@ëµHϖV?†)@€EŒ¡¸=Þã?>å¨?¸R^¾œ(öEŒ¼fDñF=Dù@þAQ\}<éL'                  ÀÀøÀÀ€AQ\}?)' ÊåÐDÈv20140329_00338_st  Ksb317@ëµHÒÒ/?^R@€EŒ==‡	ì>³÷q?…¸b¾¤Ý/EŒÛ\DqeqDùkÇAQ¾ <šÅ                  ÀÀøÀÀ€AQ¾ ?"B¸ ÊåÐDÈv20140510_00986_st  Ksb317@뺊†fÑÆ?€@€E"³á=ÖÅS>ëo
?!G®0¾Å¸Eƒ {Dj›øAòoATt¥=1Î                  ÀÀøÀÀ€ATt¥?±¦9ÀÊåÐDÈv20140510_00988_st  Ksb317@뺊‰îüM?‹Á`@€E…3¤=wlø?L]]?€-¾¼jE"X¤Dñ\œAõÀƒAUêŒ=$M                  ÀÀøÀÀ€AUêŒ? ä‰ ÊåÐDÈv20140510_00994_st  Ksb317@뺊"Ú¸s?ŸQ˜@€E†ñ\=ßiß>ñÕ?_¾´¼jE†¤Dñp¬Dø¸AUmÚ=*™                  ÀÀøÀÀ€AUmÚ?¥S#ÀÊåÐDÈv20140510_00996_st  Ksb317@뺊—=
Ò?ˆí£@€E†§\=³|ˆ?
ôl?Y™šb¾²°!E…®RDq€ÅDøõhAUÏ<é)Ñ                  ÀÀøÀÀ€AUÏ?%: ÊåÐDÈv20140510_01274_st  Ksb317@뺍#ïž?°f@€E• ×=sŸO@Ì?J=q0¾ÊÀƒE"zDp·
BDœAUÃ&=oq                  ÀÀøÀÀ€AUÃ&?­áî ÊåÐDÈv20140510_01282_st  Ksb317@뺍·–…?§U@€E•{==×>¡r>Ñë…]¾¸ÔþE"ìDñg+Dø~AV=K–~                  ÀÀøÀÀ€AV?©rÏÀÊåÐDÈv20140510_01284_st  Ksb317@뺍2•?Âo'@€E",f=næ??º¼y?¸b¾Ä"E"¸DqÁDø¯žAU`Ì=òu                  ÀÀøÀÀ€AU`Ì?¯þN ÊåÐDÈv20140526_00469_st  Ksb317@뼃K
åâ?~ã1@€EŸoH=›s=ƒìÍ?záH0¾/EžÂDqFAõVAW®ú=(‡f                  ÀÀøÀÀ€AW®ú?¥ìÀÊåÐDÈv20140526_00471_st  Ksb317@뼃N†uÐ?nÃà@€Ež°f=x
Ç?†k×? /¾¢ÐåEâöDñˆ)Aö;dAX¤=P¨                  ÀÀøÀÀ€AX¤?¢êÊåÐDÈv20140526_00477_st  Ksb317@뼃X‹—x?WÑã@€Eß
=k±h?"˜n?\)^¾±&éEž¥Dño
DùÅAWB<øj                  ÀÀøÀÀ€AWB?Ÿ
AÀÊåÐDÈv20140526_00479_st  Ksb317@뼃[¯ˆï?]éo@€E^…=YX?#"?k…b¾£×
E;Dq†Dù3#AVÅÑ=4à                  ÀÀøÀÀ€AVÅÑ? fœÊåÐDÈv20140528_00656_st  Ksb317@ë¼ÈZÀì?'§i@€E‹­Í=š#t?%¢Ó?‹…/¾¡ÊÁE‰ßqDqAå\)AW|<õMí                  ÀÀøÀÀ€AW|?ž©½ ÊåÐDÈv20140528_00658_st  Ksb317@ë¼Èî¿f?v² @€E‹˜=–Z¨?"aõ?u/¾³¶FEŠª{DñvNAæ^5AWW0<Ó)                  ÀÀøÀÀ€AWW0?šoå ÊåÐDÈv20140528_00664_st  Ksb317@ë¼Èß6?"`@€E‹ãö=±þ";‡!«?®_¾¤Ý/EŠ°Dñ)üDøþNAWV=                  ÀÀøÀÀ€AWV?¡ƒ" ÊåÐDÈv20140528_00666_st  Ksb317@ë¼È#Oz?bDá@€E‹[Ã=¨~è?5Ѳ?hõÃb¾¦ffEŠ¯
DqqüDù+}AW€<<¤íZ                  ÀÀøÀÀ€AW€<?"«@ÊåÐDÈv20140528_00668_st  Ksb317@ë¼È)ß4?€É@€E‹Ã=²ÓG=BÝb?ƒ×
/¾Ä"EŠ\RDq#…Aï²-AW<äíé                  ÀÀøÀÀ€AW?œ½ ÊåÐDÈv20140528_00670_st  Ksb317@ë¼È,£Â<?'ñ`@€E‹==–NÔ?¤ñ?˜Qì*¾Òn˜EŠÿ×DñlÅAêE¢AX"g=˜U»                  ÀÀøÀÀ€AX"g?³
·`ÊåÐDÈv20140528_00676_st  Ksb317@ë¼È7q±H?†*
@€EŒ"3=o¯ù=%½a?
=_¾«E‹Ž¸DñFÁDøÛ¦AW~²<ĺE                  ÀÀøÀÀ€AW~²?˜—H ÊåÐDÈv20140528_00678_st  Ksb317@ë¼È;j'?¤Â@€E==ô$?œ'n?ë…a¾¤Ý/E‹—
Dq¢^DùmAWÑ=(4é                  ÀÀøÀÀ€AWÑ?¥ ÊåÐDÈv20140531_00726_st  Ksb317@ë½'DŬÈ?..¦@€E†vá=ã+?Ú"@zá/¾šŸ¾E†l{Dq€1AëAWÂ<é×                  ÀÀøÀÀ€AWÂ? zàÊåÐDÈv20140531_00728_st  Ksb317@ë½'HO_9?#ÃÛ@€E†ì=ïé‰@w]?Ýp¤.¾‡+E…"ìDñ¢AåAWló<´%                  ÀÀøÀÀ€AWló?–ƒ¤ ÊåÐDÈv20140531_00734_st  Ksb317@ë½'R;̊?6ó¥@€Eƒú==§…>)Ás?záH^¾˜"uEƒ[×DñJDøóÇAWfþ<h,ì                  ÀÀøÀÀ€AWfþ?€ÊåÐDÈv20140531_00736_st  Ksb317@ë½'Uö£?4B@€E")R=ÙBº?iÈê?¬ÌÍc¾™™šEƒZ{Dqo®Dù*FAWT|<zyé                  ÀÀøÀÀ€AWT|?O= ÊåÐDÈv20140608_00613_st  Ksb317@ë¾$$ý/Á?9½<@€Eò>K#É?Ô½o@¸R.¾š¬EŸjDqsAóƨAXJ<þ:·                  ÀÀøÀÀ€AXJ?ŸÇVàÊåÐDÈv20140608_00615_st  Ksb317@ë¾$( Jx?B/÷@€Ežž…> ^?ßÓ?Ÿ-¾'n˜EœQìDñaHAò¬AXú<µ_                  ÀÀøÀÀ€AXú?–«ã€ÊåÐDÈv20140608_00621_st  Ksb317@ë¾$2~ó%?cf@€E¡‹q>k5>S"Î?xQì_¾ŒIºE¡§\DñJ°DøñôAXMŠ<±<<                  ÀÀøÀÀ€AXMŠ?–'‡€ÊåÐDÈv20140608_00623_st  Ksb317@ë¾$5Õ¤ã?hpØ@€E Œq>Fœ=Äüù?Tzáa¾†$ÝEŸçqDqlîDùTAX<<«y;                  ÀÀøÀÀ€AX<?•o'`ÊåÐDÈv20140619_00541_st  Ksb317@뿃üÞãP?«ü=@€E­H=U?¯l?—
=*¾ß¾wE­"ÍDqJA÷¾wAX–­>Y-                  ÀÀøÀÀ€AX–­?ÂË% ÊåÐDÈv20140619_00543_st  Ksb317@뿄Õ³?Šk`@€E«OÍ=ü8AÄ?§®.¾¨r°E©Æ¤DñiÛAù‡AU =L¯J                  ÀÀøÀÀ€AU ?©•é@ÊåÐDÈv20140619_00549_st  Ksb317@뿄
l•€?‡/˜@€E© =',L=ùú,?333^¾Ÿ;dE©:¤DñbòDøóuAY;p<ú`Õ                  ÀÀøÀÀ€AY;p?ŸL ÊåÐDÈv20140619_00551_st  Ksb317@뿄
·c.?t‡Ï@€E¨¸=k
7?,wÿ?n{a¾"÷ÏE¨öDq±ÛDù;AY8!<Únî                  ÀÀøÀÀ€AY8!?›MÝÀÊåÐDÈv20140623_00253_st  Ksb317@ëÀԅ¸ç?b@€E›@ì=›N´@½s"?ï\)-¾›¥ãEœ³3Dq"Aóß;AZr<ӆ                  ÀÀøÀÀ€AZr?špÁ€ÊåÐDÈv20140623_00255_st  Ksb317@ëÀשoP?fê@€EšöH=È<lA;ÚE@,(ö-¾Ÿ¾wEœìfDñXjAð'hAYï=9l{                  ÀÀøÀÀ€AYï?§-`ÊåÐDÈv20140623_00261_st  Ksb317@ëÀá'ã?	l@€Eœrq=¸h?ÞC±?Þ¸R_¾"ýôEœ­3Dñ_¾Dù¾AYÚ&<Ð?                  ÀÀøÀÀ€AYÚ&?šÇàÊåÐDÈv20140623_00263_st  Ksb317@ëÀä;~[?¥u@€Elá=±©•?ó†?èõÃc¾•E¿…Dq£…Dù0ÝAZpn<¾Z]                  ÀÀøÀÀ€AZpn?—ËK ÊåÐDÈv20140624_00521_st  Ksb317@ëÀ%ž~†?*6é@€E]¸=¢`Ì?¿BÛ?à/¾œ(öE]D{DqMÓAãçmAY¼¡<ÇÅÒ                  ÀÀøÀÀ€AY¼¡?˜øº@ÊåÐDÈv20140624_00523_st  Ksb317@ëÀ%'9Hv?51Ž@€E\…3=•"@¦A?õ-¾œ¬E\L¤DñsAÞ¶FAYÖ<Åv\                  ÀÀøÀÀ€AYÖ?˜®Ë€ÊåÐDÈv20140624_00529_st  Ksb317@ëÀ%œ6&®?Iÿ®@€E_j¸=—l?8ï?'\_¾'ë…E^û×DñDÝDù×AYÙÐ<§U%                  ÀÀøÀÀ€AYÙÐ?"ꤠÊåÐDÈv20140624_00531_st  Ksb317@ëÀ% ^ª?Hd@€E^…=‹r?›?p£×b¾£×
E]Dq4œDù?žAYáŸ<"T                  ÀÀøÀÀ€AYáŸ?'ª€ÊåÐDÈv20140624_00569_st  Ksb317@ëÀ%ÿä¼®?:P‹@€E^»=°¿(@:÷è?þ¸R/¾¤Ý/E`<RDqH´AïÌÍAZAÓ<áqî                  ÀÀøÀÀ€AZAÓ?œ.=ÀÊåÐDÈv20140624_00571_st  Ksb317@ëÀ&m'å?1_X@€E^Ê='ÿÌ@.¢e@\.¾•E_ÍDñhÕAç‡AYÜ<épç                  ÀÀøÀÀ€AYÜ?.àÊåÐDÈv20140624_00577_st  Ksb317@ëÀ&Cû?>•@€E_Ä=¯ç`?"T"?‹…_¾¡ÊÁE^®=DñCßDøêúAYœö<}Þí                  ÀÀøÀÀ€AYœö?»Ý ÊåÐDÈv20140624_00579_st  Ksb317@ëÀ&¨Ç?A8á@€E_¿š=Â´?vk¾?¢\c¾²°!E`×DqJ=Dù,AYî#<.1                  ÀÀøÀÀ€AYî#?%Æ ÊåÐDÈv20140629_00720_st  Ksb317@ëÀÅVD4¸?<ýž@€E‡ù×=¼¬Bãá@ë….¾¦éyE‡JDqDþAééy                  ÀÀøÀÀ€ÀøÊåÐDÈv20140629_00722_st  Ksb317@ëÀÅZQŚ?Mø_@€EŠö=Âed?¥6Á?Þ¸R/¾£SøEŠ˜{Dñi¢Aâ/AZßX<ëAÙ                  ÀÀøÀÀ€AZßX?h; ÊåÐDÈv20140629_00728_st  Ksb317@ëÀÅeu°[??š8@€Eˆ0==™(\?ïÀü?^¸R_¾™™šE‡•×DñM²DøýhAZ$$<k'.                  ÀÀøÀÀ€AZ$$?dåÀÊåÐDÈv20140629_00730_st  Ksb317@ëÀÅhå<?C2@€E‰d\=˜ð>å¹C?uc¾—
=EˆkqDqYüDù%ÛAZlª<‹r                  ÀÀøÀÀ€AZlª?'nBÀÊåÐDÈv20140707_00724_st  Ksb317@ëÁÅ5"Ñá?SšS@€E¢š=¼×@Aƒ'?¬ÌÍ/¾Ç®E£ DpÊÁBãTA[L§<Ïw                  ÀÀøÀÀ€A[L§?™îâ ÊåÐDÈv20140707_00726_st  Ksb317@ëÁÅ8úÓ?&¥j@€EŸD¸=‰ÊtA¯@G®/¾­VEŸ,=Dñ-hB33AZmu<ы¼                  ÀÀøÀÀ€AZmu?š1w€ÊåÐDÈv20140707_00732_st  Ksb317@ëÁÅCjé-? "F@€E¥8=–Í"?û«~?Ôzá_¾ŽÙE£R{DñpîDøÐþA[R{<°Ñ                  ÀÀøÀÀ€A[R{?–!€ÊåÐDÈv20140707_00734_st  Ksb317@ëÁÅGVÖ¦?	†@€E¤=¬@bì	?Æffb¾˜bE£
®Dq !DøìþA[oR<¸Ñ                  ÀÀøÀÀ€A[oR?—2ÊåÐDÈv20140712_00133_st  Ksb317@ëÂ`±ÑïK?%Ó[@€Eµê="[@@FÝá?¥¸0¾ß;E·¿ÃDqÉAø(öA[M_<½¼é                  ÀÀøÀÀ€A[M_?—· ÊåÐDÈv20140712_00135_st  Ksb317@ëÂ`´ý¨?$U@€E³=§?÷o?°£×.¾«Eµ€RDñ\Aõ5?A['1<²h	                  ÀÀøÀÀ€A['1?–M ÊåÐDÈv20140712_00141_st  Ksb317@ëÂ`¾¤Àê?)ÚJ@€E³"¸=Þ_Y>ò§Ê?Ž{^¾ŠÀƒE²Â¤Dñ_¶Dù!A[X<~2â                  ÀÀøÀÀ€A[X?Æ\@ÊåÐDÈv20140712_00143_st  Ksb317@ëÂ`ÁÇ "?Z@€E´U¸=ÌWì?ZŽ?ٙšb¾˜bE´J{DqƒøDùJ˜A[f'<ÈTz                  ÀÀøÀÀ€A[f'?™
@ÊåÐDÈv20140712_00373_st  Ksb317@ëÂb´óÒ ?9
6@€E Úö=°™ˆ=öW?æff/¾§ïžE¡{×DpÈsAýº^AZö<òö'                  ÀÀøÀÀ€AZö?ž^Ò@ÊåÐDÈv20140712_00375_st  Ksb317@ëÂb¸&`?:d@€E Ã¸=©åè>'õ?Ýp¤-¾'\E l¤Dñe7AöÝ/A[ß³<êšÃ                  ÀÀøÀÀ€A[ß³?SX`ÊåÐDÈv20140712_00381_st  Ksb317@ëÂbÁâ£y?'^@€EŸä\=ª›à@ »?Տ_¾—
=EŸ­šDñ\Dù‰A[–œ<¼&e                  ÀÀøÀÀ€A[–œ?—"Ì ÊåÐDÈv20140712_00383_st  Ksb317@ëÂbÅ4L¹?äs@€EŸy
=Ó'?ڏ–?¾¸Rc¾™™šEŸ
HDqpRDù/çA[Ô¿<¯o                  ÀÀøÀÀ€A[Ô¿?•íâ`ÊåÐDÈv20140712_00421_st  Ksb317@ëÂc£/Å?†@€E …>ò?@€ü€?øQì0¾\)E ºDpڏAÿå`A[ۋ<à+Ï                  ÀÀøÀÀ€A[ۋ?œyàÊåÐDÈv20140712_00423_st  Ksb317@ëÂcîÔ4?7Á@€E '3=áD@ѕ@….¾˜"uE ,{Dñ8RAü"ÑA[Ÿ£<úD¿                  ÀÀøÀÀ€A[Ÿ£?ŸH—àÊåÐDÈv20140712_00429_st  Ksb317@ëÂc%ÝÕ?&Œ@€E °ì=Ó*?ÝQ}?ç®_¾˜bE "ÍDñ^Dù¬A[½–<ÇÎ                  ÀÀøÀÀ€A[½–?˜ãÙÀÊåÐDÈv20140712_00431_st  Ksb317@ëÂc)+˜	?$ö>@€E È>
ˆË?ÎÙ?ª=qc¾‹Æ¨EŸÓ\DqhRDù3×A[y8<"jp                  ÀÀøÀÀ€A[y8?'mNÊåÐDÈv20140725_00109_st  Ksb317@ëÄ/?^?/š@€E"Vá=Îv
<»ú?Ç®0¾©ûçE"AšDqZB\)A\-A<Ðz                   ÀÀøÀÀ€A\-A?šTÊåÐDÈv20140725_00111_st  Ksb317@ëÄr%?"L@€E'æ=ìÄi@…öH@®.¾­VE"ŽDñŠFAüPA\Óä=º¦                  ÀÀøÀÀ€A\Óä? ·TÀÊåÐDÈv20140725_00117_st  Ksb317@ëÄ>ׁ?"'@€E'ìö=úfÁ@0‡?—
=^¾bNE'?3Dñ'ÉDù7A\¦Î<`MÅ                  ÀÀøÀÀ€A\¦Î?Œ	¸ ÊåÐDÈv20140725_00119_st  Ksb317@ëÄaç|?×0@€E'µì=Û§%@;E4?Ñë…b¾›"ÑE'ĸDqÇ;DùZ^A]% <¼È%                  ÀÀøÀÀ€A]% ?—™ ÊåÐDÈv20140731_00901_st  Ksb317@ëÄDŽL»p?CAî@€E¯ø3=Ç
]@tAh?ã×
.¾Ÿ¾wE°·…Dpû–B=qA_×t<즯                  ÀÀøÀÀ€A_×t?"ÕàÊåÐDÈv20140731_00903_st  Ksb317@ëÄLJoۅ?Fü@€E°êH=æDE>ñC?Ç®.¾–E±I3DñL"Bt¼A]­µ<Ìr                  ÀÀøÀÀ€A]­µ?™ŽBÊåÐDÈv20140731_00909_st  Ksb317@ëÄǒZEF?=[@€E² =Ó"D?´CJ?"zá^¾¤ZE°ë
Dñ~=Døw+A]Cï<¡ï6                  ÀÀøÀÀ€A]Cï?"=æÀÊåÐDÈv20140731_00911_st  Ksb317@ëÄǕœ.Ÿ?9"@€E²¥)=éEf<5?Ï\)b¾ž5?E±DqÀRDø®A]Vj<Îþ²                  ÀÀøÀÀ€A]Vj?™ßÖ@ÊåÐDÈv20140817_00737_st  Ksb317@ëÆå¿f,?KæÅ@€E­<ö=®Ä@@
aÞ?ìÌÍ.¾³¶FE¬×DpñªBW
A`)<ñ)`                  ÀÀøÀÀ€A`)?ž%,ÊåÐDÈv20140817_00739_st  Ksb317@ëÆåÂ#f?R€ @€E­¼ì=ð`®?‰ð?—
=-¾¡ÊÁE­®Dñ-ìB+A^Ÿý<²7Ì                  ÀÀøÀÀ€A^Ÿý?–Fù€ÊåÐDÈv20140817_00745_st  Ksb317@ëÆåÌp@°?]ã@€E¬Zá=ò	h>{‰.?•Â_¾­'hEªÍ×Dñw#DøzA^ß°<Ãé                  ÀÀøÀÀ€A^ß°?˜p} ÊåÐDÈv20140817_00747_st  Ksb317@ëÆåÏØ_Ó?\?@€E¬UÃ=â…K>6Е?£×b¾šŸ¾Eª®Dq—mDø¯ðA^ž¢<ÀËì                  ÀÀøÀÀ€A^ž¢?˜}€ÊåÐDÈv20140828_00598_st  Ksb317@ëÈD³™dë?f'ô@€E‰Áš=×                  ÀÀøÀÀ€ÀøÊåÐDÈv20140828_00600_st  Ksb317@ëÈD¶ähJ?g@€EŠ«×=˜é§>¹À½?¥¸-¾¦ffEŠ-ÃDñc–BVA`ß<ý~v                  ÀÀøÀÀ€A`ß?Ÿ¯ÎÀÊåÐDÈv20140828_00606_st  Ksb317@ëÈDÀþ¨<?}WÜ@€EŒ¤=•íL=zû?333^¾ ÄœEŠÿ®DñyìDø€ÕA_X`=Ü                  ÀÀøÀÀ€A_X`?  û€ÊåÐDÈv20140828_00608_st  Ksb317@ëÈDÄeÀN?uÈ7@€E‹¦
=™'x?M—y?€b¾¨r°EŠ°¸Dq£#Dø´ÅA_Pi<æ"H                  ÀÀøÀÀ€A_Pi?œÐ‰ÊåÐDÈv20150721_00193_st  Ksb317@ëñ 5'Œ°?nL±@€E«·H=ãǧ?£Ji?¯\)1¾ A‰Eª¤DqBAù`BAtKÿ=Ž¨q                  ÀÀøÀÀ€AtKÿ?±Õ ÊåÐDÈv20150721_00195_st  Ksb317@ëñ 9N¥Õ?s¿J@€E­×=ÁìA"§?ÈõÃ-¾³33E¬>)Dñy?AõzáAsç)=©—                  ÀÀøÀÀ€Asç)?µ2â ÊåÐDÈv20150721_00201_st  Ksb317@ëñ C0{ô?L=ç@€EªÙ)=Á
û@B® ?µÂ^¾˜bEªÂÍDñS–DùAt&=•                  ÀÀøÀÀ€At&?£° ÊåÐDÈv20150721_00203_st  Ksb317@ëñ Fd¸ç?CR@€EªA…=Žƒü>:MÓ?ìÌÍb¾–‡+E©ù…Dq`sDù'AvUn=vþs                  ÀÀøÀÀ€AvUn?®ßÎ`ÊåÐDÈv20150803_00109_st  Ksb317@ëòÅY§')?/QA@€E¸<=•ð>>,Û@
áH/¾•E·=Dp«…Bm'Aw%š=š³™                  ÀÀøÀÀ€Aw%š?³Vs ÊåÐDÈv20150803_00111_st  Ksb317@ëòÅ\èζ?-"[@€E¹)=—þŒ@ /J@"\/¾~ùÛE¸_DñLB
œ¬AwnØ=±—7                  ÀÀøÀÀ€AwnØ?¶2æàÊåÐDÈv20150803_00117_st  Ksb317@ëòÅeEϘ?*
@€E´½q=¬Rø=	'@¸R0¾‡®E³Ž)DñLDù+Ayí'=²–I                  ÀÀøÀÀ€Ayí'?¶RÉ ÊåÐDÈv20150803_00119_st  Ksb317@ëòÅgè‡?!ú@€E¶m==®ó>®êF@%¸b¾ A‰Eµ¡šDp¢DùIAw‰O=¸›‡                  ÀÀøÀÀ€Aw‰O?·pàÊåÐDÈv20150816_00158_st  Ksb317@ëô`z"¶8?DL5@€Es)H=±Ö ?"šE?Ÿ0¾ž5?EqyqDqAût¼Av'È=C¼                  ÀÀøÀÀ€Av'È?¨c7€ÊåÐDÈv20150816_00160_st  Ksb317@ëô`}T¿u?.ã(@€Es'
=µô?dÛ­?î{-¾»dZEqBDñ"3A÷`BAu—C==åç                  ÀÀøÀÀ€Au—C?§¼¼àÊåÐDÈv20150816_00166_st  Ksb317@ëô`s»d?)…@€Eq\=Íë>DH?ù™š_¾¹XEpS\DñZ-DøæÑAyœ=qh-                  ÀÀøÀÀ€Ayœ?®- ÊåÐDÈv20150816_00168_st  Ksb317@ëô`'—w+?/Ì@€EpÑ\=¦´??¸Qìb¾­VEn'qDqdDùAwî==+Â_                  ÀÀøÀÀ€Awî=?¥xKàÊåÐDÈv20150816_00194_st  Ksb317@ëô`Ʊ¥T??q@@€ErQ…>)¹?:¾%@zá/¾¦ffEqŚDq8Aõ…Awj›='ÉÙ                  ÀÀøÀÀ€Awj›?²9; ÊåÐDÈv20150816_00196_st  Ksb317@ëô`Éӓe?0g@€Eq$¸=£É0=¤Ñð?â\-¾®—EnÜDñŒ¼AõAw‡Ý=f:                  ÀÀøÀÀ€Aw‡Ý?¬Ãç@ÊåÐDÈv20150816_00202_st  Ksb317@ëô`Ò¼JŸ?5Ë
@€EoN>vk?4wž?Ï\)_¾¯²Em¶DñG\Dø¼"Aw=l|                  ÀÀøÀÀ€Aw?­'`ÊåÐDÈv20150816_00204_st  Ksb317@ëô`ն˄?-»ˆ@€Enpö=ØæŽ>r?§?Ê=qa¾½p¤El¸öDqHDøôbAwSç=IŠ.                  ÀÀøÀÀ€AwSç?©1EÀÊåÐDÈv20150825_00385_st  Ksb317@ëõ'žt$??4Ï7@€E—ö=¤W¤?UB@ÌÍ0¾¢MÓE–ؤDpäþBɺAwШ= }6                  ÀÀøÀÀ€AwШ?´¦ÀÊåÐDÈv20150825_00387_st  Ksb317@ëõ'¡aÊ?&øâ@€E"}
=«ô?Êj'@™š.¾¡ÊÁE"!\Dñv%B"Aw›¨=š Ö                  ÀÀøÀÀ€Aw›¨?³DÀÊåÐDÈv20150825_00393_st  Ksb317@ëõ'ª';-?9˜f@€E'q®=ŽŽ˜>ä¿S?ë…_¾¤ZE'/Dñ6DøÚ°AwQG=yÇ;                  ÀÀøÀÀ€AwQG?¯8ç`ÊåÐDÈv20150825_00395_st  Ksb317@ëõ'¬ÈUD?*ðÆ@€E'2¤=¢1´?I¦P?ÈõÃb¾›"ÑE'3
Dq
²DùRAwÅG=[¤œ                  ÀÀøÀÀ€AwÅG?«t"€ÊåÐDÈv20150826_00385_st  Ksb317@ëõ¢Óº‡{?g7Ì@€E¤€q= í@@u¨§@\).¾ A‰E£í3Dpì¬B
.Axƒ=®6¹                  ÀÀøÀÀ€Axƒ?µÆ× ÊåÐDÈv20150826_00387_st  Ksb317@ëõ¢×±"?]"ê@€E¤˜\=Œ¼°>tê@!ë….¾ ÄœE¤ RDñwBµ?Aw9=£W¦                  ÀÀøÀÀ€Aw9?´jôÀÊåÐDÈv20150826_00393_st  Ksb317@ëõ¢àH?qì)@€E¥äH=£Þ@Š¿0?ÈõÃ_¾ŒÌÍE¥R)Dñ41DøåXAw%3=']                  ÀÀøÀÀ€Aw%3?°Ak ÊåÐDÈv20150826_00395_st  Ksb317@ëõ¢ã
ì˜?a0@€E¦tf=vg@Rô?Ôzáa¾›"ÑE¥¡3DpìZDùòAwK=uê°                  ÀÀøÀÀ€AwK?®½VÊåÐDÈv20160708_00517_st  Ksb317@ìD´³Ëõ?0¿¡@€Emrö=Å·Ü?bkÅ@'®2¾"záEm)qDq¾VAÛIºA'wÞ=ÿpb                  ÀÀøÀÀ€A'wÞ?¿î@ÊåÐDÈv20160708_00519_st  Ksb317@ìD¸Kæ³?0ªX@€ElӚ=Þ4Ô?')@>¸R2¾—
=Em2¸DñŸøAÔÒòA€•>¯=                  ÀÀøÀÀ€A€•?Áç ÊåÐDÈv20160708_00525_st  Ksb317@ìD¬¸Z?6F*@€Emiš=Êà}@¥%–@.{^¾—
=Em¾Dñ/¾Dù3ßA'Ã>Tà                  ÀÀøÀÀ€A'Ã?Á
œÊåÐDÈv20160708_00527_st  Ksb317@ìDÆ.½Ù?Aij@€Elì=ûPÓ?¸ô"?±ë…b¾ŒIºEkƒ\DqmDùpRAµ=ÅÈ                  ÀÀøÀÀ€Aµ?±ø¹ÊåÐDÈv20160725_00747_st  Ksb317@ìeòì;}?L¢t@€E†&=‡»Œ?ârƒ@{5¾Ÿ;dE…‰ìDq"BDA€Qü>o›                  ÀÀøÀÀ€A€Qü?ÀÍó`ÊåÐDÈv20160725_00749_st  Ksb317@ìeö>%*?PžÂ@€E†é¸=«Ë>«¶ª@&ff3¾…¸E†mDñwBûçA€•û=ãÃü                  ÀÀøÀÀ€A€•û?¼x€ÊåÐDÈv20160725_00755_st  Ksb317@ìfM|?Jdi@€E‰ô®=ý3ô?¿O?ñë…^¾¢ÐåE‰†¤Dñn-Dø¤JAkF=¾È                  ÀÀøÀÀ€AkF?·Ù ÊåÐDÈv20160725_00757_st  Ksb317@ìf€"
?N3Ê@€EŠ¤=Ì´ÐAÒÉ@×
b¾ž¸REŠ33DqÔîDøºÁA€âH>¾A                  ÀÀøÀÀ€A€âH?À—È ÊåÐDÈv20170618_00218_st  Ksb317@ìHa¦´_C?B÷P@€E¬AH= ƒ|A'‡ø@™š7¾'ñªE«ÁqDq¢ AùMÓAƒ¥>IÙ|                  ÀÀøÀÀ€Aƒ¥?É;/€ÊåÐDÈv20170618_00220_st  Ksb317@ìHa©È±	?Oñï@€E®q=="àD@ó†4@s331¾bNE®qDñà9AðçmAƒl >nl¸                  ÀÀøÀÀ€Aƒl ?Í͗ÊåÐDÈv20170618_00226_st  Ksb317@ìHa²9˜Ó?TÚ9@€E­
ì= EÌAUÆJ?Ü(ö^¾ŽÙE­j¤Dñ˜îDøŠAü'=ºÑ                  ÀÀøÀÀ€Aü'?·A ÊåÐDÈv20170618_00228_st  Ksb317@ìHa´Ì¥à?P{l@€E¯¸=¤;                   ÀÀøÀÀ€ÀøÊåÐDÈv20170628_01155_st  Ksb317@ìI¨zؙ	?‡Éˆ@€E€Åì=l€                  ÀÀøÀÀ€ÀøÊåÐDÈv20170628_01157_st  Ksb317@ìI¨}ÒÎÄ?‰@€E+=‹8?›Ú@zá3¾ª~úE€×HDñ'ìB´9A»¯>0`%                  ÀÀøÀÀ€A»¯?Æ ÊåÐDÈv20170628_01163_st  Ksb317@ìI¨†Ï—Ø?"®Ì@€E'=oð@Ýìa?à^¾ ÄœE™ìDñk#DøïžAƒÈ>;‰l                  ÀÀøÀÀ€AƒÈ?Çq-€ÊåÐDÈv20170628_01165_st  Ksb317@ìI¨‰eº?Šãg@€Eú…=k¨ˆ                  ÀÀøÀÀ€ÀøÊåÐDÈv20180402_00951_st  Ksb317@ìll¦ö¯?b‰ÿ@€EŒô>*ò@Íâ@:=q4¾£×
EŒ]DqT¬Aî£×A"Žo>"H‡                  ÀÀøÀÀ€A"Žo?ÄIàÊåÐDÈv20180402_00959_st  Ksb317@ìll³ßñB?Aðo@€EŽš>%&Anµ @Qì_¾©ûçEŽ(RDñSDø`ÕAƒv"=çøC                  ÀÀøÀÀ€Aƒv"?¼ÿ`ÊåÐDÈv20180402_00961_st  Ksb317@ìll¶é¦w?Oø@€EŽ6)=þ@•ÊJ@7®b¾™™šEŽ9ìDq(ÅDøœÅA…åÎ> 	õ                  ÀÀøÀÀ€A…åÎ?Ä> ÊåÐDÈv20180402_00975_st  Ksb317@ìllÚ¼Ÿ-?bz¹@€EŒ³)>ßI@²¥Z@]¾€EŒZRDñ–˜Dù‰PA"'Ü>n¥>                  ÀÀøÀÀ€A"'Ü?ÍÔ§ÀÊåÐDÈv20180402_00977_st  Ksb317@ìllÝöë¯?W¾{@€EŒ
>Í!                  ÀÀøÀÀ€ÀøÊåÐDÈv20180524_01021_st  Ksb317@ìrè6GÀ?&àÞ@€E²L3=É"\@0m¼@y™š5¾\)E±}3Dq-Aú\A"¦¸>O‹¥                  ÀÀøÀÀ€A"¦¸?Éñt ÊåÐDÈv20180524_01023_st  Ksb317@ìrè9"Iž? 9i@€E³'==ºípBLú@†{3¾ž¸RE³×DñŸçAó1'                  ÀÀøÀÀ€ÀøÊåÐDÈv20180524_01029_st  Ksb317@ìrèBñú?þm@€E°¤=ÓÎþA·ë?@7
=_¾†§ðE°…DñFwDøüA…86>
,ž                  ÀÀøÀÀ€A…86?Á¥"ÀÊåÐDÈv20180524_01031_st  Ksb317@ìrèEëÂ0?0rr@€E¯±q=²ýô                  ÀÀøÀÀ€ÀøÊåÐDÈv20180525_01084_st  Ksb317@ìs	nhž$?6pú@€EŸ´H=…ªðA•†™@"zá3¾˜bEŸD{Dpó–B
PA…¿£>jÍ                  ÀÀøÀÀ€A…¿£?ÍY¡ÀÊåÐDÈv20180525_01086_st  Ksb317@ìs	rWz?3îx@€E #
='…A,	h@05¾–EŸ {Dñm‰BYA"->)j¿                  ÀÀøÀÀ€A"-?Å-WàÊåÐDÈv20180525_01092_st  Ksb317@ìs	{\Ø?oX¿@€EŸÛ\=€¾è@Ðrƒ?ôzá_¾§ïžEŸj)Dñ3ÏDù…A"3_>%P                  ÀÀøÀÀ€A"3_?ÂdªÊåÐDÈv20180525_01094_st  Ksb317@ìs	~¦¾ñ?O«Ì@€E¡®=|•ð                  ÀÀøÀÀ€ÀøÊåÐDÈv20180719_00285_st  Ksb317@ìyáiƂ±?Ҙ@€E""…=Šuà                  ÀÀøÀÀ€ÀøÊåÐDÈv20180719_00293_st  Ksb317@ìyáv'È?¯çÁ@€E'§…=+                  ÀÀøÀÀ€ÀøÊåÐDÈv20180719_00295_st  Ksb317@ìyáyX¦µ? _@€E"H=Ô                  ÀÀøÀÀ€ÀøÊåÐDÈv20180727_00169_st  Ksb317@ìzà 4ãâ?Gv‡@€E\H=š'í                  ÀÀøÀÀ€ÀøÊåÐDÈv20180727_00171_st  Ksb317@ìzà£Ç?Kp@€Eˆ3=¥
h@"@¸2¾¬‹DE RDñÀAóŸ¾A" '>ùR                  ÀÀøÀÀ€A" '?Ÿ*@ÊåÐDÈv20180727_00177_st  Ksb317@ìzà¬xY?23Y@€EŽñR=ì@È*ó@Aë…_¾¹Û#E
áDñZ Dø}ËA…>!ó@                  ÀÀøÀÀ€A…?Ä>hÊåÐDÈv20180727_00179_st  Ksb317@ìzà¯=ˆ?:"@€EŽ 
=Ï=F                  ÀÀøÀÀ€ÀøÊåÐDÈv20180806_00481_st  Ksb317@ì|%¢Ê?'í÷@€E£ƒö>+¼A	^@}p¤6¾["ÑE£ù
Dq;×BOßA†7c>™³                  ÀÀøÀÀ€A†7c?Ó6c`ÊåÐDÈv20180806_00483_st  Ksb317@ì|%‡ë?&"C@€E¢úì>f,@ÁV@º=q2¾—PE£\Dñ¤åB Å                  ÀÀøÀÀ€ÀøÊåÐDÈv20180806_00489_st  Ksb317@ì|%)b†?«@€E¥"=ÛF.                  ÀÀøÀÀ€ÀøÊåÐDÈv20180806_00491_st  Ksb317@ì|%+¼'–?$šu@€E¥´Í>²                  ÀÀøÀÀ€ÀøÊåÐDÈv20180813_00261_st  Ksb317@ì}Ÿ·›7?fðÈ@€E'˜{=øHS                  ÀÀøÀÀ€ÀøÊåÐDÈv20180813_00263_st  Ksb317@ì}£}z?cJø@€E'Iq=²I`@2žã@
p¤3¾ƒ•E—3Dñ›DBA…‹i>'ëÉ                  ÀÀøÀÀ€A…‹i?Äýy ÊåÐDÈv20180813_00269_st  Ksb317@ì}¬ÜW?rÍy@€E':H=¶Õ0                  ÀÀøÀÀ€ÀøÊåÐDÈv20180813_00271_st  Ksb317@ì}¯å։?Ž%0@€E'á\>)vr                  ÀÀøÀÀ€ÀøÊåÐDÈv20180825_00197_st  Ksb317@ì~rN̗?Zi‰@€EšR=±XA"é@,(ö5¾š¬E™ý…DqeôBŸ¾AƒE>8Õ!                  ÀÀøÀÀ€AƒE?Ǥ ÊåÐDÈv20180825_00199_st  Ksb317@ì~u·,'?+‰H@€E™çÍ= Ÿp                  ÀÀøÀÀ€ÀøÊåÐDÈv20180825_00205_st  Ksb317@ì~L+R?+a"@€E˜Ò…=™:,A^*@=p¤^¾"÷ÏE˜bDñm‰Døö5A…4>8™•                  ÀÀøÀÀ€A…4?Ç2 ÊåÐDÈv20180825_00207_st  Ksb317@ì~'RÅö?D;@€E˜¨q=ª®è                  ÀÀøÀÀ€ÀøÊåÐDÈv20180828_00121_st  Ksb317@ì~àQpËo?f¤û@€E›¯ö=†ÑL                  ÀÀøÀÀ€ÀøÊåÐDÈv20180828_00129_st  Ksb317@ì~à]ãã?O»S@€E›=‰é                  ÀÀøÀÀ€ÀøÊåÐDÈv20180828_00131_st  Ksb317@ì~àaa?D=0@€Eš"f=®m¼                  ÀÀøÀÀ€ÀøÊåÐDÈv20180901_00601_st  Ksb317@ìd£¾?‰Ý@€EY=°,"                  ÀÀøÀÀ€ÀøÊåÐDÈv20180901_00603_st  Ksb317@ìd	-æ˜?tíç@€EY\=žÕ0@ÇýŽ@*áH4¾ŒIºEW¥HDñr˜B>wAƒE¹>#g£                  ÀÀøÀÀ€AƒE¹?Älô`ÊåÐDÈv20180901_00609_st  Ksb317@ìd¦Û¡?zÎ@€EWê¸=Ýpg                  ÀÀøÀÀ€ÀøÊåÐDÈv20180901_00611_st  Ksb317@ìd>4n?—
Ç@€EV±=ŒÌ                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_122_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  268 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             nd;@ºv20100407_00387_stKsb347@êÿÉÑœ=?rP@€Eæ®=þåö:"3i?ü(öe¾›"ÑEs®DðDÔT¼Awmd=›Ÿnd;@ºv20100407_00389_stKsb347@êÿÉÓÅDB?`@€Ež>!*">Sxˆ@
áHg¾"ýôECDm}ÃDÓâAv£ï=˜£=nd;@ºv20100414_00456_stKsb347@묾G£Ù?v@i@€E†±®=ïl?å#?øQìe¾¤ZE"ÂöDðãDӓ¾Aw='=Â{Õnd;@ºv20100414_00458_stKsb347@ë¬Á³?qÜ>@€E†Äq=¨PÐ?Õÿ?å¸i¾§l‹E…-šDmt)DÓ5`Aw¬=Œ,ónd;@ºv20110817_00684_stKsb347@ë=ãÃH#?¸;@€E–Ƥ>ØJ@P‡@AG®d¾²°!E—ë3DòÞDÐÝAC…·<Å»nd;@ºv20110817_00686_stKsb347@ë=ãÇ9›?'K@€E–ù{=¸/È@4œ¤@
áHf¾­'hE˜=3Ds"DÏêÉACÑÀ<}»nd;@ºv20110821_00756_stKsb347@ë>cÊè2?…à6@€E'¹R=‡"@'~V?·
=2¾®—Eƒl¤AÄt¼DÌB^A7Ì=цnd;@ºv20110821_00758_stKsb347@ë>cÎ`…Ò?'b>@€E'ð¤=†S@®§?s33e¾±©üE"®DöqÓDÌ<A6V6=ˆÛnd;@ºv20110821_00760_stKsb347@ë>cѺ?ƒ©@€E'×f=Ÿ¸@	–?G®f¾±©üEƒrDz&%DËåA6XY<Ó4:nd;@ºv20110911_00588_stKsb347@ëA¿?Nl8@€E´Áì=­}t:¶øŸ?p¤2¾¦ffE³-ìAËhsDÌm'Af§x=!%Ýnd;@ºv20110911_00590_stKsb347@ëA²?Oq'@€Eµ=âEb=Ú.p?¥¸e¾·KÇE´<)DövDÌIqAf®X<ý#Ùnd;@ºv20110911_00592_stKsb347@ëA
1?cí@€Eµ>×=²û@M,?Š=qb¾¢MÓE³¼=Dz`DÌ"ÑAfpÕ=	ônd;@ºv20110920_00068_stKsb347@ëB Xí6Ð?}øÎ@€E²Æì>ÖÑ>¥ÄÏ?¡G®e¾ÒòE°ÌáDòó×DÐAk¡ô=4`nnd;@ºv20110920_00070_stKsb347@ëB \L¼Ç?o!&@€E³(Í>&Ûè@#@®?¡G®f¾\)E±:öDs4ZDÏàöAkv=!¢nd;@ºv20110921_00073_stKsb347@ëB?Åò­Ý?DN½@€E¥x®>L?ƀc?\)e¾£×
E£§®Dòß;DÐ3¦Ak²·<ì\ nd;@ºv20110921_00075_stKsb347@ëB?ÉpVª?9-x@€E¤­¤=õ	«<÷©?˜Qìf¾ž5?E£RDs"DÏçTAk"S<ϗØnd;@ºv20110927_00058_stKsb347@ëC]Š?_åI@€EÕ$¤>Ô@7"_?ê=q1¾¬1EÒkšAÊÊÁDÌmAlB=mònd;@ºv20110927_00060_stKsb347@ëCàJ®?p­Ï@€EÔÌ==¾?ƒP?Ü(öe¾ŒÌÍEÒ¨¤Dö—\D̏¦Ao:=¡­!nd;@ºv20110927_00062_stKsb347@ëC"Paí?KÅ@€EÔBÍ=çÎ>¼?ã×
f¾bNEҁ\Dzj=DÌ'Alð]=enžnd;@ºv20120225_00674_stKsb347@ëUë֕m»?Þa@€E²­)>ãG@N=@¸Rf¾µ?}EµRfDò–5DМAw>¡=›æ¨nd;@ºv20120225_00676_stKsb347@ëUëÙ«²Ì?%k@€E³hH=þ?>M€?Ï\)f¾˜"uEµföDr¬DÐeHAx9|=|gnd;@ºv20120316_00600_stKsb347@ëXk»¼úG?*×ø@€E¥6==°{?‰
?õf¾¨õÃE¦háDòœÝDÐkdAv=t«Ÿnd;@ºv20120316_00602_stKsb347@ëXk¿
Â
?%ªa@€E¥\ö=­´`?I4@	™šg¾©ûçE¦—3DršDÐ4‹Axµ	=©N0nd;@ºv20120320_00447_stKsb347@ëXêTnÝ?è@€E™
¤=ùUø@¾)@,(öf¾¥ãTEœ3Dò¡‰DЏøAx´=Àÿ‹nd;@ºv20120320_00449_stKsb347@ëXêW¿Ÿh?
ã@€E™²¤>ê=â7²@áHf¾Ÿ;dEœn=Dr¦éDÐ_–Av•ä=³`…nd;@ºv20120610_00552_stKsb347@ëc'¸j??¥ö@€Eƒ)=å1?Xª@\)3¾ ÄœEƒ:=A¹G®DÌy`AwFñ=È£‡nd;@ºv20120610_00554_stKsb347@ëc''û›?uè@€E'â×=Å">bÄ?ñë…e¾²°!E…LÍDö3¦DÌNVAw)ü=ˆ{¯nd;@ºv20120610_00556_stKsb347@ëc'–†#ñ?+rA@€Eð¤=èhH>A@?ë…g¾¬1E'TáDy·
DÌ3AvËh=†wnd;@ºv20120616_00338_stKsb347@ëcä‹o/
?Š@€E‹ûq=ß¾>…Ý@332¾¤ZEŒ'AÅÐåDÌ»Avjè=­¹ónd;@ºv20120616_00340_stKsb347@ëcävoô?&"ú@€E;
=øà×?0, ?ÁG®d¾¨r°ESìDöRND̼sAv´ô=h*tnd;@ºv20120616_00342_stKsb347@ëc䓇œA?ßà@€Eì=ñ**>¨)?î{h¾›"ÑEŽ+…Dz}DÌ|!Aw=ŽsNnd;@ºv20120623_00278_stKsb347@ëdÃ'"?QèA@€E¡®>*ìT>Ñ9Œ?У×2¾›"ÑE 'fAŏDÌÔ!Avu=Wf"nd;@ºv20120623_00280_stKsb347@ëdÃ
b%?9ŠÂ@€E ¦>H·,?ÒQõ?Þ¸Re¾"›¦E "fDöZÑDÌ¿¾Awñ¿=¨•nd;@ºv20120623_00282_stKsb347@ëdÃK'?=;M@€E B…>ƒ.>a&~?øQìg¾ŽVEŸðÍDzD̉ÃAuAç=ZÏ^nd;@ºv20120624_00291_stKsb347@ëdçAÃï®? U@€E‹ÜR=èç<ì½»@333¾¨õÃE‹!\AËIºDÌ®-AwH{=IÂnd;@ºv20120624_00293_stKsb347@ëdçE€ã??+{Z@€EŒ5R=‡0>Å'+?ìÌÍe¾©xÕEŒÞöDöyªD̕XAwã›=†îInd;@ºv20120624_00295_stKsb347@ëdçIFû'?.$@€EŒÍ=ïcs>ؕÅ?ê=qg¾¤ZEŒpfDz9XDÌWðAv¼=‹
³nd;@ºv20120628_00431_stKsb347@ëee|…çá?‡¥@€E˜å{=ؼL?Gµ@¸3¾ŒIºE—šfA¤ÐåDÌ,ZAwO=¡|nd;@ºv20120628_00433_stKsb347@ëee€î–?1cf@€E™"Ã=Ãjô='*?øQìe¾¡ÊÁE˜²¸DõÑÓDËúÁAv.ö=z»µnd;@ºv20120628_00435_stKsb347@ëee…b²?$¸´@€Ešû×=ß>óÑc?ç®g¾ž¸RE™7ìDyßD˜´Au§A='S
nd;@ºv20120703_00682_stKsb347@ëf ]Î<?Dð¢@€Eš=½m`@2µ?Þ¸R2¾¨õÃE|bfAÀ¥ãD̕hAwŽœ=‡Hnd;@ºv20120703_00684_stKsb347@ëf$™ó?:¸Ô@€E~õ\=­tý>t}z?Æffe¾¯ E€;šDöK¶DÌ`‹AwÖè=l–qnd;@ºv20120703_00686_stKsb347@ëf(åÌù?."[@€E~Ž=±Æ(?2=C?â\f¾ÀE¤)DyúáDÌ$ÝAvB
=b"³nd;@ºv20120706_00770_stKsb347@ëffOŐ?‡@€EcÖö=¾@¨>îº?Î{3¾˜bEcåÃA¿$ÝD̆Avšv=G܏nd;@ºv20120706_00772_stKsb347@ëff	Ûü@?6@€Ed¬=ÃY@?-?Ó33d¾¬‹DEgP{DöBúDÌX"Av s=TÐnd;@ºv20120706_00774_stKsb347@ëff
w<M?,@€Edïq=Þ>ÚB¿?Àg¾ A‰EeÍDyÝDÌ`AuFb=Hç
nd;@ºv20120707_00908_stKsb347@ëfˆ5Ü5K?40¢@€E…ëÍ=¦Jt?^i@2¾'ë…E…`áAÂG®DÌ}7Awg=Žèšnd;@ºv20120707_00910_stKsb347@ëfˆ9c?5ƒþ@€E†Î
=Ø!å>¾€W?Þ¸Re¾¥ãTE‡|=DöayDÌfVAwS"={]jnd;@ºv20120707_00912_stKsb347@ëfˆ<p¾Ú?,|6@€E‡y=>2Óß=úº@¸g¾ž¸RE‡ìRDzjDÌ(þAuX8=mKnd;@ºv20120710_00189_stKsb347@ëfæ?øà?OÃi@€E…®f=£
ð>)³U?ñë…/¾ž5?E"Û\A·Ÿ¾DÍ¤Avø©=–R—nd;@ºv20120710_00191_stKsb347@ëfæC~ê?a&Ô@€E''Í=°+Ð@
‹8?ã×
d¾¨õÃE"7®DöCDÌêNAv§%=™"ênd;@ºv20120710_00193_stKsb347@ëfæGµÜE?mÂÖ@€ELH=£Ò$?)bò?úáHg¾¥`BE'ƒ
Dy:^DÌÒÁAw==À-Ùnd;@ºv20120712_00514_stKsb347@ëg(U`¤?kö@€E–®=­ž°?^/?Ã×
1¾›"ÑE"¨AÇÎÙD̄bAvÂ2='.'nd;@ºv20120712_00516_stKsb347@ëg(XÅ3P?a£­@€E–VÃ=œ¸?Y=?ù™še¾¯²E—S\Döl9DÌf5AvhÅ=¡öÚnd;@ºv20120712_00518_stKsb347@ëg(\%…K?eT@€E–6¸=­vì>¯®F?ýp¤g¾¢ÐåE–ƒ
Dz¤DÌVòAvˆf=¾àÐnd;@ºv20120713_00739_stKsb347@ëgEôîÿÓ?:í@€E†•®=´JD>¤Rµ?ñë…4¾¢ÐåE…ˆfAÎJD̘¤AvJ=ZD³nd;@ºv20120713_00741_stKsb347@ëgEø+Ë5?"@€E†Œ3=¼q?Þÿ?úáHe¾¦ffE‡—\Dö€œD̍XAw:'=…¨¸nd;@ºv20120713_00743_stKsb347@ëgEû‹·.?¼œ@€E…ÄÍ=ÇlÔ=–È@f¾£×
E†ëìDzQDÌT´AvÀî=—tvnd;@ºv20120715_00826_stKsb347@ëg†O`Ö/?a[©@€Eeúá=ª&=€'@£×3¾—PEcLöAÉ33D̟TAu"ú=¹pnd;@ºv20120715_00828_stKsb347@ëg†R›¾b?Jô|@€EfIš=–¾@>-r,?·
=e¾¬‹DEhg®Dö~fD̔BAw·=<ìnd;@ºv20120715_00830_stKsb347@ëg†UÛÉë?U‹÷@€Ef"f=ʔ=¾)?¸Qìf¾¬1Ef_×DzlîDÌSÏAt&z=f£nd;@ºv20120716_00523_stKsb347@ëg¢˜M>?‡Á2@€E"Uö=¤‡?¿?Ôzá6¾¶È´E"(RAÏt¼DÌÚFAv°Ñ>l—nd;@ºv20120716_00525_stKsb347@ëg¢›}ïð?‹þc@€E"P®=œñl@\©J?У×e¾¥ãTE"9šDöréD̺5Avõ¹>Çnd;@ºv20120716_00527_stKsb347@ëg¢ž±¼%?4—@€E"{="½"?šþg?àf¾±&éE"þDzG+D̛®Atàÿ=Êönd;@ºv20120722_01001_stKsb347@ëhf;RF?K7@€E–â=ý{>'‹^@JáH2¾•E–1AÌçmDÌ£
Aw Œ=¡ÌNnd;@ºv20120722_01003_stKsb347@ëhf>ÊÙ?ð²@€E—
q=ÊÍf?k`@N{S¾¾ùÛE˜òDö‡¶D̋3AzO{=û$Þnd;@ºv20120722_01005_stKsb347@ëhfBl0?¢5@€E—¤H=Ѹf=ßn¶@
=f¾¤ZE˜HDzoDÌ^%AvÁ]="3€nd;@ºv20120731_00693_stKsb347@ëi"hØa?OGˆ@€EZÐ==ŒC…?)-?ë…2¾ A‰EZk®AËÛ#Ḏ7Av =g´nd;@ºv20120731_00695_stKsb347@ëi"l"³3?OD3@€E\j)=ªÂX=PQ?œ(öe¾´9XE^'fDö~oD̐´Aw9É=:oÜnd;@ºv20120731_00697_stKsb347@ëi"ojP×?Qžm@€E\ŽÍ=—ÐÌ=£+D?¬ÌÍe¾¦ffE\+
DzWžDÌe7AukP=hqõnd;@ºv20120801_00448_stKsb347@ëi£¥)E?Y@€E[Q
=œ_@<j?Ýp¤3¾¸QìEZv¸AÂE¢DÌ¥ÓAv?Ð=qênd;@ºv20120801_00450_stKsb347@ëi£.Ec?a
}@€EZ²f=º2p@"Y?áG®e¾ÃoE]áDöFÑḊuAv•^>-nd;@ºv20120801_00452_stKsb347@ëi£ªÌG?]wµ@€EZb)=rß°?¥PÀ?¯\)g¾²-E[\öDzdDÌNÑAxh†='k¤nd;@ºv20120804_00571_stKsb347@ëjl¶w ?|YÝ@€Eˆ=¤ÎØ?]Jÿ?øQì4¾°£×E†¤AÄÈ´D̲fAuáÿ>¨nd;@ºv20120804_00573_stKsb347@ëjodÜù?uÜ@€Eˆ"=³Þ@"Åe?÷
=e¾µ?}EˆvfDö`BD̖ÑAv§1=ѝ—nd;@ºv20120804_00575_stKsb347@ëjr³!?yÍ)@€Eˆk\=®Tì?‰@?ç®g¾´¼jEˆ!DzÇDÌSøAt"W=ÿ8«nd;@ºv20120814_00379_stKsb347@ëkBw¼Ð?¶@€E‡£)>
z?ë}f@ff3¾ A‰E‡M3AÛçmDÌìjAv1E={òünd;@ºv20120814_00381_stKsb347@ëkB±¨¯?%®]@€E‡ï=åhá=$?°£×d¾Ÿ¾wEˆ£šDö©?DÌê˜Av{,=ãhnd;@ºv20120814_00383_stKsb347@ëkB#"D? 8V@€Eˆ>[V?KW]?ã×
e¾˜bEˆ•HDz¿DÌîAvf©=|À²nd;@ºv20120814_00571_stKsb347@ëkC˜ÿ«F?;Ö@€E‹8H=å—>jÚ?‡®3¾˜"uEŠ‡®AÐVDÌʨAwHg=+Ónd;@ºv20120814_00573_stKsb347@ëkCœ$-²?.†Œ@€E‹==Ýê>š$¿?ç®e¾¨õÃEŒL=DöŒ¤D̲úAvØ5=zŠnd;@ºv20120814_00575_stKsb347@ëkCŸwêr?*?²@€E‹–{=ÇҘ=¸o§@#×
e¾®—EŒxfDzaHD̉qAv_
=§ŽÝnd;@ºv20120828_00229_stKsb347@ëmœÒí?e^â@€E·a="f?®úì?å¸3¾ß;EµÕšAÂ"DÌúAw`V=•‹nd;@ºv20120828_00231_stKsb347@ëm SâÖ?TI‰@€E¶}á=¬Ðð?…ã:?ºáHd¾¼í'E·
Dö<{DÌÕËAw}=+@´nd;@ºv20120828_00233_stKsb347@ëm£µÌÖ?E'@€E¶ˆ3=¥ð=A>K?½p¤g¾°£×E·7ìDy''DÌÔÍAwWÕ=GþOnd;@ºv20120905_00261_stKsb347@ën)Ñ
?T܎@€E¤"ì=£ >Þ/™@®2¾¶È´E¤w
AÊ&éDÌÒAyöA="änd;@ºv20120905_00263_stKsb347@ën"N¹w?bO@€E¥i¤=¶à?†*Ð?â\e¾¤Ý/E¤áHDöBáD̵yAxH2=®¼"nd;@ºv20120905_00265_stKsb347@ën‡qŽc?OÅ@€E£–š='=l=åÙ(?¢\g¾©xÕE£[
Dy¤ZDÌÒAuÏß=*ƒ¬nd;@ºv20120907_00354_stKsb347@ënB†H¹­?A€Ý@€E°0=ª?p>Ç,Œ@\3¾ ÄœE®"ÍAÀDÌéAvà=¾µnd;@ºv20120907_00356_stKsb347@ënB‰oµ›?]>Õ@€E±==¸=?.Â3?¯\)d¾µÂE°DöC\DÌÃÇAtõ`=3[ˆnd;@ºv20120907_00358_stKsb347@ënBŒ_º%?Y¶ä@€E±¬=Ô2Žnd;@ºv20120908_00091_stKsb347@ën`o†ëÂ?Hˆ½@€E²ƒH=©=±=Ky@2¾‡+E°u…A¾‰7DÌóLAwZ=‰àknd;@ºv20120908_00093_stKsb347@ën`rÎ.!?6Ù¬@€E±¶
=—Þ>BÕ;?Ÿd¾¢MÓE±/…Dö0ƒDÌ×dAvø=sY¶nd;@ºv20120908_00095_stKsb347@ën`v'êU?'r0@€E±ÙH=± ð=†?ýp¤g¾§l‹E°óqDyŠÑDÌå7Aw'+=€=ƒnd;@ºv20120916_00235_stKsb347@ëo`ëþÑW?5)?@€E®
×=ÂÂà=Ø^µ?Ýp¤3¾™‡E«¹…AÝ D̳ßAwò=o‰ìnd;@ºv20120916_00237_stKsb347@ëo`î/2?7vV@€E¯/=¥4ä>ßzÈ?Î{f¾¤Ý/E®D)DöÄD̜1Aw;Ù=Qœßnd;@ºv20120916_00239_stKsb347@ëo`ñŒ ?9@€E¯2q=™Íl?ÃF@¸g¾¡G®E®ÃDzàDÌ|bAuú¸=‹'Ðnd;@ºv20120916_00428_stKsb347@ëobsJµ†?@"@€EÂéš=¬Ä@N‡×@:áH6¾"záE¿žáAÜt¼D̙AxýÆ>
:nd;@ºv20120916_00430_stKsb347@ëobv_Ø®?AzÏ@€E¾š)=¸Ü=›²;?Àf¾«E½ðÍDö°¤DÌw3Av4ª=T­nd;@ºv20120916_00432_stKsb347@ëobyŸôR?KE@€EÀ=Êô@?Šïx?ê=qf¾Ÿ¾wE¾…®DzɪDÌ]/Av³Ú=€Ó½nd;@ºv20120917_00116_stKsb347@ëo€žžç?(Î@€E ¸®=êìÐ?æ¥?ÚáH3¾‰7LEÕìAÀ¶FDÌíÃAumÚ=Y/nd;@ºv20120917_00118_stKsb347@ëo€üœô?"AŠ@€E Üš=ÛBZ>‡V?Ó33d¾Ÿ¾wEŸû3Dö8öDÌÊAu•=Q'Œnd;@ºv20120917_00120_stKsb347@ëo€UÂÕ?$ÎÏ@€E žR=௪>µ2?³33g¾ž¸RE /3Dy‰ºDÌÔåAv'Ä=8»×nd;@ºv20120918_00329_stKsb347@ëo¢a2•)?X¨ø@€EšÛ==´­i?eC_@
=3¾®{EšÅ®AÄMÓDÌ́Ax*ú=¾Þ½nd;@ºv20120918_00331_stKsb347@ëo¢dšÔ'?OÁ€@€EšÏ®=ÍoF?€4?ž¸Re¾¥ãTE™ÉÃDö'×D̬bAv³=Ps"nd;@ºv20120918_00333_stKsb347@ëo¢gÁz‰?3à,@€E™Î®=¥L>6ôI?ÁG®g¾³33E™2{DylZDÌÀ¬AvÛ==\ ›nd;@ºv20120929_00218_stKsb347@ëqø!¿˜?$¬@€EºUq>ï°>‡Y@HõÃ3¾œ¬E¹˜¤AÄt¼DÌäåAw¦¹=Ó<nd;@ºv20120929_00220_stKsb347@ëqûFýë?‰@€Eº2=í»î=
×@)™šd¾³33E¹ý3DöC–DÌГAu'=¦"nd;@ºv20120929_00222_stKsb347@ëqþ'lV?¿@€Eº#á=ó¦>r‹¶@×
g¾›¥ãEº=®DyˆöDÌäAvÈY=Ÿlþnd;@ºv20120930_00111_stKsb347@ëqå+W?O°@€E¨Ÿq=è~?Ϛü@ÌÍ4¾ß;E¦fA˸RDÌÝAxeP=ñ#½nd;@ºv20120930_00113_stKsb347@ëqè¾?–?wJ­@€E¨nR=È$ ?¶Ì?øQìe¾«…E¨KìDöD)D̸sAyæÊ=ÎçÒnd;@ºv20120930_00115_stKsb347@ëqì>Ø?c÷h@€E¨¦ö=ͤÜ?‹?‹…g¾¡ÊÁE¨?šDyä)DÌÝ`Ax$N=|é¯nd;@ºv20121006_00144_stKsb347@ëqàš·{Ø?BÓÇ@€E™ë®=î.?Õ?Ýp¤2¾šŸ¾E˜¯\AÃ$ÝDÌÕPAw(=t£nd;@ºv20121006_00146_stKsb347@ëqàÎ¢e?EØ@€Eš#3=±Ìà>À&Ê?·
=d¾¤ZEšuìDö<ÍD̺ AvÇÕ=a‡nd;@ºv20121006_00148_stKsb347@ëqà Ê›?SQR@€E™"=×@£?tÌ?³33g¾µ?}Eš×qDy‹¶DÌÐþAv77=€dÔnd;@ºv20130723_00384_stKsb347@ë–%·€û?[%f@€Ef>¨@–c@Qì3¾²-E0¤AÎ33DÌÇmAy}©>‰nd;@ºv20130723_00386_stKsb347@ë–%ºÏné?cüŒ@€EA¸=Ó$³>+–ƒ?¹™še¾´9XE4{DöV5ḎAw×s=¦ênd;@ºv20130723_00388_stKsb347@ë–%½û=£?dØ@€EØ\=Ý~	?EWÐ?³33f¾£SøE‡3DyŁD̹7Av°ê=¢§@nd;@ºv20130730_00471_stKsb347@ë—´	<??vr@€E§uq=¢|4?gQÝ@XQì/¾‡+E¦jáAÌḎ?Az¯Ê>әnd;@ºv20130730_00473_stKsb347@ë—·Ü`?7@€E¥w3='q?—u@"\e¾¤Ý/E¥Œ=Döq/D̏;Aw4ë>5ë#nd;@ºv20130730_00475_stKsb347@ë—»[pi?fÀ@@€E¥â¤=óßn>?¼@\g¾´9XE¥Ä¤Dz²DÌ¡7A|z»>Gnd;@ºv20130730_00711_stKsb347@ë—½ª¼?—Å@€EŒÀá=ðd>?ܕO@$zá3¾¢MÓE‹fAÈ`BDÌɑAvˆ€=¯Gúnd;@ºv20130730_00713_stKsb347@ë—ÀéÊ_?'2@€EŽN¸=Üëø>O±…?ÈõÃe¾š¬E'¤Dö@´ḐÏAv™×=[End;@ºv20130730_00715_stKsb347@ë—Ä8S®?÷'@€E=¤=ÕȤ?Ž@õÃg¾¢ÐåEDy«çDÌÇ+Avñ^=•q‡nd;@ºv20130731_00402_stKsb347@ë—#uí½ˆ?!BŒ@€E"ì=֘?Ñ5S@
=7¾¢MÓEì¸AÆdZDÌË3Au13=™,_nd;@ºv20130731_00404_stKsb347@ë—#y"†?7ãn@€E='ì>!þ
@*=qe¾=p¤EŒqDöXÅD̙hAz'>ž>Çnd;@ºv20130731_00406_stKsb347@ë—#|ÖûO?ª^@€E‡Ðf=ϚÅ>¡]É?ã×
g¾ ÄœEˆa×DyÎÉD̵?Avg¨=™?5nd;@ºv20130731_00594_stKsb347@ë—%ê/ß?Ç£@€Eˆ¤=ÈŘ?='ë@)™š2¾¥`BE‡A®AȋDDÌÁyAwp¯=°‰înd;@ºv20130731_00596_stKsb347@ë—%?'s-@€E‡f=²BÔ=q;'?Î{d¾£×
E‡3DöPZD̜ZAuß=jgond;@ºv20130731_00598_stKsb347@ë—%
F¥?(ú‹@€E‡_H=Íú<Â7?¹™šg¾ª~úE‡ìDy²DÌ¿\AujÅ=;ô0nd;@ºv20130802_00615_stKsb347@ë—cáßxÌ?#Gö@€E†¡3=ä—ú?©ë™?ìÌÍ2¾"t¼E"AÆ®DÌÏ\Av6=˜þnd;@ºv20130802_00617_stKsb347@ë—cå€!ù?!žì@€E†°==֊P?5µâ?µÂe¾›¥ãE…B=DöP‹D̲ÑAu¨ý=?£nd;@ºv20130802_00619_stKsb347@ë—cèÁ•6?'Þ.@€E†Í=Òs=p?¥¸g¾Ÿ;dE…Ã×DyªDÌÁAwe=-Ænd;@ºv20130812_00137_stKsb347@똠~¨Òr?:K@€E¨¯H=ð@2<x@Mp¤4¾¤Ý/E§YA´9XDͲAw.+=Õþnd;@ºv20130812_00139_stKsb347@똠'DÉ?!E@€E¨E=å÷>ý_Þ@\)e¾¨r°E§¶)Dö
¨DÌðîAv¦P=°»õnd;@ºv20130812_00141_stKsb347@똠…¹c?Ä@€E§ñ=ÆÑ·?ÄyY@%¸g¾¥`BE©2RDy.VDÍîAwlÂ=º6nd;@ºv20130818_00676_stKsb347@ë™dbڊû?[ґ@€E˜€)=ŸË?®<?À3¾¤ZE–‰ìAÀ¬DÌ×+Auì=`ónd;@ºv20130818_00678_stKsb347@ë™dfÏ?bûg@€E™–®=¼‰°?$è@d¾¾vÉE™-3Dön D̳–Aw››=Í܄nd;@ºv20130818_00680_stKsb347@ë™di]&L?n	Õ@€EšC¸=°À@·?ç®g¾©ûçEšqDyœþDÌÀ¬Av§`=؞Ànd;@ºv20130826_00432_stKsb347@ëšcMý¯?hr$@€EŠÒ=®l°@%Ý@¸R3¾¤ZE‰…HAÈJDÌĬAz¿æ>ßnd;@ºv20130826_00434_stKsb347@ëšcQBÓ9?YÙû@€E‹/¸=–ùä?ëx?Š=qe¾¦éyEŠÉ3DöJND̼îAwšû=\¦înd;@ºv20130826_00436_stKsb347@ëšcT•+?]dï@€E‹PR=©"œ>í?¯\)g¾¯²EŠ'ìDy®˜DÌÕPAuÜÝ=Â—nd;@ºv20130904_00288_stKsb347@뛂QxÓ¦?Œ(
@€E²È\=—¬,@aà½?ç®4¾±©üE°·\AÐKÇDÌÅ7Ay­>TËnd;@ºv20130904_00290_stKsb347@뛂TÏö"?\…ò@€E²e=¢Æx?X¦‹?·
=e¾Â\E±¢RDö@D̬{AuÞ	=rÝnd;@ºv20130904_00292_stKsb347@뛂XáÈ?ƒxe@€E²9\=Âd >›1+?šáHg¾¢MÓE°ñHDy'ìDÌ¡hAtët=Ž«ƒnd;@ºv20130906_00331_stKsb347@ë›ÂP,rû?9Íô@€EËx…=ݜI?:ùÿ?Ýp¤3¾\)EÉS×AÇ1'DÌÅ7Av@=™uÎnd;@ºv20130906_00333_stKsb347@ë›ÂSU7??=ì(@€E˳á=²/Ä?;üö?®{e¾™‡EËO®DöK×D̳ðAvŽJ=Rµïnd;@ºv20130906_00335_stKsb347@ë›ÂV¹q?3)»@€Eˈ¤=±u{>í¬\?˜Qìg¾¡G®EË3®Dy±7DÌƏAusù=%˜Ùnd;@ºv20130909_00266_stKsb347@ëœ"—eÝU?‹«µ@€EÈJR=¶	X@É‹@ë…2¾»dZEņ¤Aº\DÌ®Au$v>ìÓnd;@ºv20130909_00268_stKsb347@ëœ"šdu ?ãÇ@€Eȼ\>è@òA‰@®e¾ÀƒEÉzDö"D̝²Au
–>>¡nd;@ºv20130909_00270_stKsb347@ëœ"}ib?†XT@€EÉš=;'@$?Ð?â\g¾µ?}EÉ<Dyž˜DÌË®Aw7>Ésnd;@ºv20130918_00091_stKsb347@ë@'5ß
?…]@€E±!Ã=áÆ1?‰ ö?ñë…3¾\)E±šAÃå`DÌÛmAu)=>Ánd;@ºv20130918_00093_stKsb347@ë@*Œî?Ãn@€E°¬Ã=ù{?
µŒ@!G®e¾©ûçE°ÕÃDö6fDÌ¿¦Aw3=‹Ã#nd;@ºv20130918_00095_stKsb347@ë@-é½s?Ù©@€E± \=â#@@=Ý%@ë…D¾™™šE±P¤Dy öDÌÓ\Ayým=¬£Jnd;@ºv20130919_00288_stKsb347@ëa³ü—?…"T@€E‰R=©d? ye@¸2¾¤Ý/E‡×®A¿'hDÌíAxz³><ënd;@ºv20130919_00290_stKsb347@ëa¶QP*?…t@€E‰Ã=µ-˜? Æî?¬ÌÍe¾µÂEˆÿ
Dö-/D̾=Avýó=ÒÎnd;@ºv20130919_00292_stKsb347@ëa¹x×­?—Ã@€E‰¾f="C¸?Å\
?¬ÌÍg¾µ?}E‰DyDÍDÌß
Av%í>d9nd;@ºv20131002_00144_stKsb347@ëŸKª¨¶?r–]@€EžÑÍ=âg,?…ãà@	™š3¾å`E9…AÅ´9DÌÙÛAvMf=Ð2nd;@ºv20131002_00146_stKsb347@ëŸN䔕?eð‰@€EžxÃ=¹ß=÷9?×
=e¾ª~úEž‡3Dö<þDÌ·
Awâº=§ ;nd;@ºv20131002_00148_stKsb347@ëŸR/7P?VQ
@€Ež!3=¼m=Î\•?¾¸Rf¾·KÇEóHDyˆBDÌÑyAv!=ù¾nd;@ºv20131012_00074_stKsb347@ë ?ê3DÑ?(·×@€E·ªš=ÁÝä>å8
@'
=2¾'n˜EµïHAÃ÷ÏD̸åAwnj=›	†nd;@ºv20131012_00076_stKsb347@ë ?í²À²?1íÉ@€E· )=°Í?`6?Ï\)e¾™‡E¸öDö;–DÌ®ÙAv¨`=qœånd;@ºv20131012_00078_stKsb347@ë ?ðì|@?%À@€E·t=»~?`çP?ìÌÍg¾¤ZE·ì¸Dy"#DÌÈÅAuO=pŝnd;@ºv20131017_00091_stKsb347@ë àpŽ3?uî
@€EÉ:>4õy@îg@®0¾´¼jEÆÿ®A·…DÌ®°AyAb>;Dúnd;@ºv20131017_00093_stKsb347@ë à!§D¨?tÜ@€Eʅ
=ІÅ@$ÔË?ýp¤e¾"÷ÏEÉڏDö ‹DÌ BAvÎ=º¦ûnd;@ºv20131017_00095_stKsb347@ë à$"7«?zO"@€EÊì=íJ6@†×´?ºáHf¾¥ãTEÉ<Dy'°DÌÀsAvú=í7}nd;@ºv20140601_00587_stKsb347@ë½DΏÁ?¯ñ@€E·lö=ùa›?>‹¹@áH6¾\)E¸Û×AÇOßDÌqhAv¤©=¹i4nd;@ºv20140601_00589_stKsb347@ë½DÑ;±Ý?t@€E¹U=ô\P<–@£×d¾Ÿ;dE¹ûDöIHDÌX¬AvÐ:=®Xnd;@ºv20140601_00591_stKsb347@ë½DÔ_s?©¦@€Eº›)=ÊÔ>Kw@\)g¾˜"uE»ÑÃDyœDÌt‹AuŠ–=´µÍnd;@ºv20140604_00362_stKsb347@ë½¢@è?_†w@€E×=§?/@{3¾"÷ÏE'=AºƒDÌGuAwø¹=¸ðÃnd;@ºv20140604_00364_stKsb347@ë½¢DXdp?Zy¤@€EŽW{=è>=Ãñ?šáHd¾¨r°EÇDö@¤DÌ8RAwæ=C§¾nd;@ºv20140604_00366_stKsb347@ë½¢G{T4?A%å@€EŽ/
=õ¬>QÂä?¾¸Rh¾œ(öE*Dy`DÌUyAvÑv={"xnd;@ºv20140606_00043_stKsb347@ë½ãñ´-?G¢@€EÓ3=–ƒ|?µ»?ë…4¾¨õÃE}g
A¹xÕD̶AxºH={JÁnd;@ºv20140606_00045_stKsb347@ë½ãõ
éM?W@Þ@€E¹Ã=»>g?ßÅ?šáHe¾¦éyE²{Dö'#DÌ¢ÙAv`˜=ˆ…Bnd;@ºv20140606_00047_stKsb347@ë½ãø<|³?IUÒ@€E¤=ÌM<zâ5?ž¸Rg¾§ïžEô¸DyPbD̵Auµ==20únd;@ºv20140617_00686_stKsb347@ë¿DI®â?]sk@€E±·®=´$?®b@×
1¾¦éyE°»HAÅÀƒDÌk+AyÈÆ=ÂGÅnd;@ºv20140617_00688_stKsb347@ë¿DMë?_ª	@€E±T®=–¶$?MH?Ü(öe¾©ûçE²qDöIšDÌuAxM€=ÿàZnd;@ºv20140617_00690_stKsb347@ë¿DP;AJ?xË@€E±J{=°¤@	è²?µÂg¾¤ZE±Š¸DyD̊AsÍj=hÑnd;@ºv20140620_00440_stKsb347@ë¿£ˆÜÉ?6ŸM@€Eš'ì=Àrt=.+\?˜Qì2¾œ¬E˜½
AݬDËø)Au´o=1DÀnd;@ºv20140620_00442_stKsb347@ë¿£Œ€±Á?2Ù¯@€EšÀ=¢=]kL?¹™še¾¤Ý/E›K3Dö¿;DËí'Av<I=I¡ónd;@ºv20140620_00444_stKsb347@ë¿£ì?>\@@€EšðR=Ç}Ø>‰°[?¸Qìf¾¦ffE›ÓÃDzcDÌÙAv«¬=FâÄnd;@ºv20140624_00743_stKsb347@ëÀ'ÀŠ´¤?ŽŸ@€E‹m{=Ç» >ц@ £×3¾µÂE‹¨öA½IºDÌßAwYà=·E6nd;@ºv20140624_00745_stKsb347@ëÀ'ÃÜé{?3VÝ@€EŒ&ì=»0>u?Ã×
d¾«EŒ
=DöÅDÌÈjAvZ1=U06nd;@ºv20140624_00747_stKsb347@ëÀ'ÇGwc?+xÿ@€EŠJ®=Æsä="Ì@G®g¾ºáHEŠî¤DyMqDÌÎéAw$ú=…¬"nd;@ºv20140628_00740_stKsb347@ëÀ§öõj?2£Ý@€Eyf=­×L>BÂ@
áH4¾¤ZEv¨A¹‹DDÍsAxe±=ˆ%Jnd;@ºv20140628_00742_stKsb347@ëÀ§gج?3IÐ@€ExJ=»Ï8>Áðï?ÈõÃc¾®{Ey\DöDÌßðAu¹2=5O³nd;@ºv20140628_00744_stKsb347@ëÀ§
½M©?7"¯@€EwË=œý€=—ÉÞ?³33g¾©xÕEyp)Dy/;DÌíÓAw73=@ô0nd;@ºv20140712_00283_stKsb347@ëÂaÞ"?(ªñ@€E«y>><@G®3¾ A‰E©Æ)A»l‹DÌ¥ãAvó…=™Âànd;@ºv20140712_00285_stKsb347@ëÂaáaIF?)ɱ@€E«fá>*O>z?У×e¾¡ÊÁE«=×DöbD̜!AwJ®=§Fnd;@ºv20140712_00287_stKsb347@ëÂaäÝdË?-´@€E«äÍ>&Õ>Sî:@g¾¨õÃE«ÃìDyZDÌ­ãAuÐ}=q#nd;@ºv20140712_00955_stKsb347@ëÂgªA˜?)L@€E¡Î{=¶Ô?¯1@
=q4¾‹C–Ež´¸Aµ-DÌæoAwCs=–Óond;@ºv20140712_00957_stKsb347@ëÂg­;²‰?--«@€E¡Ž)=̺F>"–h?Ç®d¾""E é…Dõó#DÌÂÑAvü=Vywnd;@ºv20140712_00959_stKsb347@ëÂg°vû_?(JÍ@€E¡±=äk…>"ë)?´zág¾å`E Û×DyÑDÌäåAu(_=F0lnd;@ºv20140713_00598_stKsb347@ë"ëôûj?2%•@€E»×=Ɣ˜?V×­?ó333¾˜"uE¶<{A»ÂD̳mAv.=UÑznd;@ºv20140713_00600_stKsb347@ë"ïo?6ñ"@€Eºmì=°Ñ˜=¸Rî?ÈõÃe¾šŸ¾E¹XDö#¶DÌ¡`AvD=T#$nd;@ºv20140713_00602_stKsb347@ë"òÍ!±?'%,@€E¹Ff=´Ü ?mó¯?ÌÌÍg¾œ¬E¸Z{DypÕDÌ·dAvË=bá÷nd;@ºv20140713_00646_stKsb347@ë…J´cõ?5Ùs@€E¯|=Öu¼<{ÝV@\)2¾†$ÝE«!qA½í'DÌ×Aw=­ÝPnd;@ºv20140713_00648_stKsb347@ë…Nr(ç?-Vl@€E¯ˆH>"w>]»e?Ê=qe¾–E­õ®Dö'…D̲¨Awéb=j,¢nd;@ºv20140713_00650_stKsb347@ë…T³kR?Ã@€E¯…=·%{?@'
=g¾›¥ãE®c®Dy}²DÌÉ7AuSu=±ñ©nd;@ºv20140826_00307_stKsb347@ëÈàS?b'¢@€Eý=4?UZµ?ñë…3¾'ñªE)AÁt¼DÌêVAw2!=¼ÜInd;@ºv20140826_00309_stKsb347@ëÈã±à?Zmá@€Eô)=ˆox=xÇ?®{e¾°£×EfDö9hDÌåqAuO÷=<‡ünd;@ºv20140826_00311_stKsb347@ëÈç.¢Ö?N8@€Ep=œÈˆ>,e?Ñë…g¾¤Ý/E6öDy¤JDÌõ¢AvΆ=svênd;@ºv20150731_00187_stKsb347@ëò`p<H[?%Æ@€EÉì=öÅ>èf½@¸3¾šŸ¾EÊðáAºº^Ḑ¶Aw¡¡=rând;@ºv20150731_00189_stKsb347@ëò`s¹ûå?#ù@€EÉd=ËëÔ>¥$\?÷
=d¾¡G®EÉMìDö,¬D̝/Aw;=g•Ônd;@ºv20150731_00191_stKsb347@ëò`w)øL?(Ä&@€EÉj=ۀ¾>i)­?ÈõÃg¾š¬EÉM×DyQÛD̸ÕAva=Fã/nd;@ºv20150807_00574_stKsb347@ëóD§2© ?‡é@€E'ÒR=‹HÐ@9Ö@£×1¾¼jEŽAÇhsD̶ÑAvÍ?>Q­/nd;@ºv20150807_00576_stKsb347@ëóDª/ô?'k@€E'*==€±Ø@#Ñg?—
=e¾¶E¢E'\DöºDÌráAw\è>¢ónd;@ºv20150807_00578_stKsb347@ëóD­*E#?Š¦¢@€EMö=b6ð?|§ë?šáHg¾·KÇEŽ¹šDzkuDÌ?#Au÷d=èˆMnd;@ºv20150810_00487_stKsb347@ëó¤F·Iƒ?"Ù>@€Ei&¸=€d>(½¯?´zá6¾°£×Ed–AÏ1DÌÎ%Ay4;=Ï°ªnd;@ºv20150810_00489_stKsb347@ëó¤I@$?u5@€EhV==Ž…¬@
R¨?ÁG®e¾»çmEg¦Dö›…DÌ¡Ave=Ó¬Qnd;@ºv20150810_00491_stKsb347@ëó¤L\m?7@€EgÒ=="PÜ@]2Ý?Æfff¾¯ EfÅDzv˜DÌvÙAu1C=뛏nd;@ºv20150813_00643_stKsb347@ëôðØñ?'Žú@€E|¢=x¢ð?0ß'?œ(ö2¾¾ùÛEw9AÆ
=DÌ©hAuú>%«Índ;@ºv20150813_00645_stKsb347@ëô"Ìuº?œ£Ó@€E}‰q=Y¬˜?ȁ²?Ôzáe¾ÍÒòE{Û×DöHDÌsAvÛ>8§ßnd;@ºv20150813_00647_stKsb347@ëô–TP?'>Þ@€E}Oq=fùˆ@t¿*?µÂh¾ËC–E{döDz-²DÌ8!Ar¾=>Z\nd;@ºv20150816_00356_stKsb347@ëôb·Ú'?‰HØ@€Ew¾Í=\‰8?Ph?˅3¾Ã•Et…AÎOßD̪ Aw@·>Žînd;@ºv20150816_00358_stKsb347@ëôbÃ'Å?‡—ù@€Eul=vrð?v‰¡?Ç®e¾¿|îEsµÃDö…XDÌs#AvÃb=ùdønd;@ºv20150816_00360_stKsb347@ëôbÆ:ÌÛ?é@€EvEì=é.@Ô¹ä?ï\)g¾µÂEs,RDz"ÑDÌN%Au'ï>A3nd;@ºv20150826_00283_stKsb347@ëõ¢yÿË?JýÈ@€E£ŸH=ˆŸ|>®!q?ü(ö4¾¢ÐåE æ=AÌt¼D̖éAy'=¤ê¸nd;@ºv20150826_00285_stKsb347@ëõ¢jZ<?89@€E¤)=—Tl=¶àý?Î{e¾£×
E¢³HDö"¬D̆òAuºH=L	þnd;@ºv20150826_00287_stKsb347@ëõ¢‰‰?6•l@€E¤¶)=¬˜P<^ï?½p¤f¾¡ÊÁE£)ìDzTÝDÌM¢Avz¾=*מnd;@ºv20150901_00535_stKsb347@ëödoÿq»?RÿÀ@€E°Šq>Üâ?«Ùª@-p¤3¾ŒIºE­#×AÊõÃD̗3AzÙV>²ynd;@ºv20150901_00537_stKsb347@ëödrûe?]£L@€E°Ó×>+£s>7Z·@
=e¾° ÅE±
Döt"D̈œAw(†=¬1nd;@ºv20150901_00539_stKsb347@ëöduõDæ?T§^@€E°÷
>d=ÄVà@33f¾™™šE°\DzWLDÌYhAu¶Ñ=nd;@ºv20160712_00104_stKsb347@ìÁâ!ô?6e†@€EŒfö=·H?-ý@	™š,¾£×
E‹<RAÊáHDÌ¡Au[?=Œ/nd;@ºv20160712_00106_stKsb347@ìÁ	 šÕ?]™‹@€ER=Ǖ|<êžD?Ç®e¾šŸ¾EŽq3DöVVD̊^Awñ=¸snd;@ºv20160712_00108_stKsb347@ìÁÝ7~?)Tì@€EŒ¼…=ˉŠ=ü››?Ü(öf¾£×
EŽïÃDzC3DÌùÃAxIà="õnd;@ºv20170623_00823_stKsb347@ìIÿù8?ˆH‡@€E¡&×=_¸a>
¼a?Æff.¾£SøE /šAÏVD̵'AvÎ!>ÆTnd;@ºv20170623_00825_stKsb347@ìI´æ&?ŠVE@€E +
=€/ô@p×E?ë…e¾©ûçE¢6¸DöDÌvAxñ)>]'tnd;@ºv20170623_00827_stKsb347@ìIš
³?™«Í@€E Ö=£È_>€'?§®g¾¬1E¡íìDz€´DÌRAvã>-jþnd;@ºv20170629_00502_stKsb347@ìIÂO˜]?"¿@€E¤zš>.Ã<@+…-¾™™šE¤—ÃAГuDÍXAxã-=Ðë0nd;@ºv20170629_00504_stKsb347@ìIÂR.æÈ?	C\@€E¤Òö>Æî@Ò»@4záf¾¦éyE¦RDö•¢DÌò¸AwÓO=¾^hnd;@ºv20170629_00506_stKsb347@ìIÂT½!?Ó¹@€E¤K>dð@£/@&fff¾"t¼E¦ƒqDzožDÌźAwh>=Úgnd;@ºv20180327_00757_stKsb347@ìkªöfC?ƒ¯©@€E³8…=œyt@Ƌ?áG®-¾£×
E±Ê{AÓJDÍVAt#'=×ÿ|nd;@ºv20180327_00759_stKsb347@ìkªú gª?ƒÇ@€E²ì{=‹@@ºË$?ó33e¾"÷ÏE²½Dö‡DÌÂAvŸæ>-¨nd;@ºv20180327_00761_stKsb347@ìkªüöu¾?Y"]@€E²o=©Äü>Í_â?ôzáf¾›"ÑE³Dz¶VDÌîAwñ=ë?Önd;@ºv20180525_00469_stKsb347@ìshÿ¿?EvÍ@€E¹]¸=±{\@‹óÔ@£×-¾ŠÀƒE»
AÊ(öDÍãAtö=ŠÆ6nd;@ºv20180525_00471_stKsb347@ìsl1A?g '@€E¹v=NJ(@~{?þ¸Rf¾"t¼Eº`áDö`îDÌÜÕAv¸Ä=íÁŽnd;@ºv20180525_00473_stKsb347@ìsoF¯g?D¦@€E¹~)=žP¨@û´?ºáHg¾"ýôEº°DzgDÌÅËAuö=Šznd;@ºv20180525_00853_stKsb347@ìs'?¤Ò@€E­*Ã={>iß?ٙš/¾/EªÉHAÅ®DÍ.Ay">˜H–nd;@ºv20180525_00855_stKsb347@ìs"&­ê?§{ç@€E­‰
=¸· @Çí?¼(öd¾§l‹E­ç3DöX!DÍXAwÍ>y+­nd;@ºv20180525_00857_stKsb347@ìs—†?‡ê]@€E­.ì=»¹p?=V?ª=qg¾š¬E®‹
DzVDÌÓAw$>Und;@ºv20180804_00847_stKsb347@ì{æÑ2§ó?Š$Á@€E"·á=¿ål@#xš?ü(ö+¾¡G®E•¥šAÓÝ/DÌw…AwdA>2)Ãnd;@ºv20180804_00849_stKsb347@ì{æÔEœÂ?ð @€E•·ì=¹"¬?¯¹W?œ(öe¾™‡E•üDö¶DÌiAt¨¾>mënd;@ºv20180804_00851_stKsb347@ì{æ׃š)?"êÿ@€E–Ôq=šY`@µÅ¡?Š=qg¾¢ÐåE–ýHDzƒDÌWmAt_>Ïind;@ºv20180812_00403_stKsb347@ì|áë…Ù?X¯Þ@€E–׸>3"™=œ}2?У×,¾"t¼E•AœuDÌì{Au.§=¿ÞÖnd;@ºv20180812_00405_stKsb347@ì|áî!^?s
 @€E—(ì=ºÖ@?óS@×
e¾›"ÑE˜7DönDÌÈþAx¯>Ând;@ºv20180812_00407_stKsb347@ì|áñ†_Ö?P]y@€E–>Š:}«*?ÚáHg¾§ïžE—£
Dz5ôD̄¼Aul=¥¦nd;@ºv20180814_00228_stKsb347@ì}!ëÊ#$?5^@€E¥E
=Ԟ@Ð?áG®-¾—PE£rAÌ£×DÌÒ AwSÜ=‹ *nd;@ºv20180814_00230_stKsb347@ì}!ïV"Ç?9J@€E¥•
=ÂøL@+)?Ñë…e¾²-E¥ªfDözoD̸œAw}7=e:ând;@ºv20180814_00232_stKsb347@ì}!ò† ?2Šß@€E¥S\=÷¼P=öGñ?\g¾²-E¥P)Dz|)D̐Av¢è=Uèñnd;@ºv20180816_00279_stKsb347@ì}bs«é}>ó@€EƒÏö>§å@â'@E¸-¾"ýôEƒ4=AÍ÷ÏDÌåªAw{ì=ܐ6nd;@ºv20180816_00281_stKsb347@ì}bvá~
?{@€EƒÏq>ý±?t@®e¾ÒòE…Z)Dö˜¤D̶Awë€=½5Ünd;@ºv20180816_00283_stKsb347@ì}byÝ¢?f@€Eƒœ
>$¡t?@zág¾¢MÓE†/ìDz€sD̆ÁAwÈ=§<nd;@ºv20180829_00193_stKsb347@ì{ÌYŠ?-éÌ@€E™Êš=²Ê7@D@	™š,¾ A‰E™°=AÏvÉDÌċAv¦¦=nd;@ºv20180829_00195_stKsb347@ì~"ô"?3À®@€E™q\=¶Ñp>Õ_"?Տe¾Ÿ¾wEš—×Dö›–D̛uAu
Ý=x°Ønd;@ºv20180829_00197_stKsb347@쁎?É?-˜Æ@€E™rH=èa=BO1?ØQìf¾™‡E›c3Dz|DÌj¸Au«={FÍnd;@ºv20180901_00223_stKsb347@ìak?Sa@€E€¤=²—p?›BÒ?ØQì.¾'n˜E*=AÒÒòDÌÜÝAw ù=؃Índ;@ºv20180901_00225_stKsb347@ìa"Ü?^ap@€E8á=ÁÈ´@ŽËQ@õÃe¾©xÕEìDö§çD̲¨Ay¥=üõžnd;@ºv20180901_00227_stKsb347@ìaËíÕ?y	§@€E–®=µ1
?Fû?Ï\)e¾£×
EÖDzzòD̐jAuÓ=ì×nd;@ºv20180909_00187_stKsb347@ì€aÐLÿ7?…%É@€E˜Çö=ªÕh?ãJ:@
áH+¾¿|îE—C×AÍ+D̾‡Aszr>"G‹nd;@ºv20180909_00189_stKsb347@ì€aÓp4Æ?~Ú@@€E™,='Sh?.?ô?å¸e¾£×
Eš1\Dö"®DÌvfAtâ=ç£=nd;@ºv20180909_00191_stKsb347@ì€a֒ƒ{?|t@€E™=×=–ƒ½@'Á`?úáHf¾«Eš¤¤Dz0ÅDÌHÝAvÔ>.&ˆnd;@ºv20190307_00529_stKsb347@ì–Ë̓¦"?GL@€E¢Àq=½©P>…â¾@×
,¾ˆ1'E¡íqAÓA‰DÍ%'AwB=ÁƳnd;@ºv20190307_00531_stKsb347@ì–ËЀK?)à@€E¢P>q¨=dl@d¾£×
E¤w…Dö"þD͉Aw×æ=•>=nd;@ºv20190307_00533_stKsb347@ì–ËÓpÛ4?,$O@€E¢y¸>BÊ=ð#¡@p¤e¾š¬E¤ºDz‰šDÌ×øAv'¼=·Önd;@ºv20190411_01715_stKsb347@ì›,Òؕ?¾F$@€Eõq=¯_"nd;@ºv20190411_01717_stKsb347@ì›,ÖñŸ?Ô2'@€Eý=†$nd;@ºv20190411_01719_stKsb347@ì›,Ùaî?´¥¼@€E\=ˆØ>m/«?¥¸g¾¯²E'!DyÊ=DÌ[Ay$4>©fÃ

==> anc/pub_raw/L222_123_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:18
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="278">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:58">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  278 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:18' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             fÃ:7v20100408_00395_st  Ksb348@êÿè¥Ç)Ë?:@€E¢43=û3:A¯"Ù@jáHl¾œ(öE¥¾=DúÕD¶ÞA"…2><À•                  ÀÀøÀÀ€A"…2?ǘ fÃ:7v20100408_00397_st  Ksb348@êÿè¨IOª?2)@€E¢j=ò㪠                 ÀÀøÀÀ€ÀøfÃ:7v20100408_00399_st  Ksb348@êÿèªË/¿?+LI@€E¢Žf=ß<Õ                  ÀÀøÀÀ€ÀøfÃ:7v20100414_00478_st  Ksb348@ë¬äðÊÙ?h!5@€E†ì=ˆ@                  ÀÀøÀÀ€ÀøfÃ:7v20100414_00480_st  Ksb348@ë¬çâg?aGî@€E†=Ã=¾–ˆA
%M@:=qd¾ž¸RE‡'…DfoD·¤¤AƒPf>V¾Q                  ÀÀøÀÀ€AƒPf?Ê×Ê fÃ:7v20100414_00482_st  Ksb348@ë¬êÑZ%?Zt[@€E†bÃ=¼                  ÀÀøÀÀ€ÀøfÃ:7v20110817_00706_st  Ksb348@ë=ãøScT?ÝG@€EýÍ=Ä0@V±E@Uk¾¢MÓE"qDú"+D³M'A†Ú>MQá                  ÀÀøÀÀ€A†Ú?ɪ< fÃ:7v20110817_00708_st  Ksb348@ë=ãüÖ¥?X!@€EŽ•®=× ®@4uq@•Âb¾Š=qEµqDöáD´3mA†Á!>†œ                  ÀÀøÀÀ€A†Á!?ÐÂ3€fÃ:7v20110817_00710_st  Ksb348@ë=ãÿã?€?%y@€Ef=Ó.Ì>™è@j=q_¾•EÀ¤B®D´@)A† ™>I¥                   ÀÀøÀÀ€A† ™?É4¤fÃ:7v20110821_00744_st  Ksb348@ë>c³·¦?‹³¢@€E~Ó=—5Ð                  ÀÀøÀÀ€ÀøfÃ:7v20110821_00746_st  Ksb348@ë>c·
'õ?–EW@€E€/®=¸G                  ÀÀøÀÀ€ÀøfÃ:7v20110821_00748_st  Ksb348@ë>cºº¾?'ms@€E€öö=«}                  ÀÀøÀÀ€ÀøfÃ:7v20110911_00576_st  Ksb348@ëAíB"x?\¹ô@€E³ÓÍ=£Ø                   ÀÀøÀÀ€ÀøfÃ:7v20110911_00578_st  Ksb348@ëAðž-}?^.@€E´&¸=ᶄ                  ÀÀøÀÀ€ÀøfÃ:7v20110911_00580_st  Ksb348@ëAóõOù?V¼1@€E´ì=·Îì                  ÀÀøÀÀ€ÀøfÃ:7v20110920_00090_st  Ksb348@ëB ‡Uå??xu@€E³zH>G)›                  ÀÀøÀÀ€ÀøfÃ:7v20110920_00092_st  Ksb348@ëB ‹Ø?Q«¶@€E³;=><ק                  ÀÀøÀÀ€ÀøfÃ:7v20110920_00094_st  Ksb348@ëB ŽŠQ¨?Y~7@€E³;)>LîÉ                  ÀÀøÀÀ€ÀøfÃ:7v20110921_00095_st  Ksb348@ëB?ô<L?K*@€EŸ»ö>Ȳ                  ÀÀøÀÀ€ÀøfÃ:7v20110921_00097_st  Ksb348@ëB?÷©I»?AMý@€E Jö>­                  ÀÀøÀÀ€ÀøfÃ:7v20110921_00099_st  Ksb348@ëB?úøê7?G»¼@€E F>Ú¡                  ÀÀøÀÀ€ÀøfÃ:7v20110927_00046_st  Ksb348@ëCšÿË?JGÔ@€EÒì=Ð:9                  ÀÀøÀÀ€ÀøfÃ:7v20110927_00048_st  Ksb348@ëCç´?QF)@€EÓjÃ=¡¸`                  ÀÀøÀÀ€ÀøfÃ:7v20110927_00050_st  Ksb348@ëC	pvá?Rä.@€EÓÙ3=Õß                  ÀÀøÀÀ€ÀøfÃ:7v20120225_00696_st  Ksb348@ëUëÿ7©?!ö@€E°¡==Ó0Ñ                  ÀÀøÀÀ€ÀøfÃ:7v20120225_00698_st  Ksb348@ëUìNŽÙ?(71@€E°{=è÷@I&-@Ÿ
=d¾¢MÓE®{\DøîD´ìBA†š`>ˆO                  ÀÀøÀÀ€A†š`?Ñ	à€fÃ:7v20120225_00700_st  Ksb348@ëUìdx¦?%ýP@€E°8f>Õÿ?7;q@pa¾¸QìE®†BŽ²-Dµ‡A…'X>n–X                  ÀÀøÀÀ€A…'X?ÍÒËfÃ:7v20120316_00622_st  Ksb348@ëXkçtî¿?'Z@€E¥+R=ñä"?Rð¥@p¤m¾ ÄœE¤"fDú±D³júA‡G>'eÇ                  ÀÀøÀÀ€A‡G?Ò,¸àfÃ:7v20120316_00624_st  Ksb348@ëXkêÚin?©@€E¥fq=݋?dÙl@‹…d¾¡G®E£ý®D'9D´©ôA†J>Ekß                  ÀÀøÀÀ€A†J?È­{àfÃ:7v20120316_00626_st  Ksb348@ëXkî+;î?"2@€E¥˜×>L?AjõË@W®Y¾ ÄœE¤ŒB'¾D´¶oA†*w>(a                  ÀÀøÀÀ€A†*w?Å fÃ:7v20120320_00469_st  Ksb348@ëXê';^{?É4@€EšVf>
©S>G£@'áHk¾´¼jE™œfDúž%D³	‰A†H>	                  ÀÀøÀÀ€A†H?Ñ¡8@fÃ:7v20120320_00471_st  Ksb348@ëXꅯg?Í@€Eš:==ã\À@°ín@AG®e¾Ÿ¾wE˜ûqDßmD´àJA†e>Í                  ÀÀøÀÀ€A†e?Ã09 fÃ:7v20120320_00473_st  Ksb348@ëXê‰Uă?
µx@€E™œ)>3[™?— ¢@€õÃa¾ÒòE˜÷ÃBŽ˜D´ÿ+A†˜Ð>Š¶¥                  ÀÀøÀÀ€A†˜Ð?ÑVÔ fÃ:7v20120610_00540_st  Ksb348@ëc'oÂñ?sÇ@€Eƒ={=ƒ>h°&@:=ql¾£×
E'ã\Dþš˜D°bÁA""ƒ>ap                  ÀÀøÀÀ€A""ƒ?Ãl.fÃ:7v20120610_00542_st  Ksb348@ëc't	,$?Žõ@€Eƒ¤> h>˜0·@-p¤c¾Ÿ¾wEó\D†7¾D°BoA"¾>ý
                  ÀÀøÀÀ€A"¾?ÁŸ¡@fÃ:7v20120610_00544_st  Ksb348@ëc'xP¤?§Å@€Eƒd…>#á?‹X@@£×a¾–‡+EƒÇ®BÓSøD°BFA…x>&3\                  ÀÀøÀÀ€A…x?ÄÆk€fÃ:7v20120616_00326_st  Ksb348@ëcäpíô?%‹F@€EŠq=Þõ£                  ÀÀøÀÀ€ÀøfÃ:7v20120616_00328_st  Ksb348@ëcätΣç?ÓË@€EŠhá=ܨ@ÓÇ@ƒ33b¾šŸ¾EŠšD…£}D°å'Aˆáò>"Ô<                  ÀÀøÀÀ€Aˆáò?Қ‡€fÃ:7v20120616_00330_st  Ksb348@ëcäx€É?'@€EŠ {>–2?C3ù@n{a¾™™šEŠÎBËßD°î°A…Å">b……                  ÀÀøÀÀ€A…Å"?ÌP° fÃ:7v20120623_00266_st  Ksb348@ëdÂì$‰?#´@€E @3=Çã*                  ÀÀøÀÀ€ÀøfÃ:7v20120623_00268_st  Ksb348@ëdÂïùb,?.N×@€E 6\=Ùë ArÖ©@€Qìc¾\)E¡fD…´ÝD°ÆúA…
¼>iÊè                  ÀÀøÀÀ€A…
¼?Í9]fÃ:7v20120623_00270_st  Ksb348@ëdÂóì›õ?6(,@€E ·á>‰ì@T©@ˆ£×a¾""E¡eÃB́‰D°åìA…6D>€Q[                  ÀÀøÀÀ€A…6D?Ð
+`fÃ:7v20120624_00279_st  Ksb348@ëdç'Ü]9?"¶ª@€EW=¿*>s¨b@G®l¾ª~úEŒÊRDþ>°D¯´ÅA‡éS>")                  ÀÀøÀÀ€A‡éS?Ѐå fÃ:7v20120624_00281_st  Ksb348@ëdç+r9ƒ?"ÒV@€EŽe®=ûIû?ÐQv@Ub¾šŸ¾EŒýD…¦%D°¤AƒÐ>J                  ÀÀøÀÀ€AƒÐ?É@á`fÃ:7v20120624_00283_st  Ksb348@ëdç/kÓc?(:«@€E')=å6W?O@lÌÍ_¾™™šE+ÃBʇ®D°Ë#A"Ï">Kv~                  ÀÀøÀÀ€A"Ï"?ÉnÏÀfÃ:7v20120628_00467_st  Ksb348@ëeeÞ©c?Ìr@€E"}=´~œ?‹@7
=o¾§ïžE"EìDþ°1D°ž¨A†QÕ>}^                  ÀÀøÀÀ€A†QÕ?Á«ÀfÃ:7v20120628_00469_st  Ksb348@ëeeâKÄÏ?$2&@€E•â¤=Ƚå@hÓð@™še¾–E"—ìD†}/D¯ÿ#A‰Oq>'U/                  ÀÀøÀÀ€A‰Oq?ÐJ¥àfÃ:7v20120628_00471_st  Ksb348@ëeeæ'ÿò?1
æ@€E–!\=Êm,@-M@‡
=_¾˜bE"ÆÍB×eãD¯ÿ+A‡ÊO>‡yþ                  ÀÀøÀÀ€A‡ÊO?Ðï?ÀfÃ:7v20120703_00670_st  Ksb348@ëfþ%Ø?.K8@€EzÇ
>,8                  ÀÀøÀÀ€ÀøfÃ:7v20120703_00672_st  Ksb348@ëfDH.?7ìs@€E{òÍ=¥Ø`                  ÀÀøÀÀ€ÀøfÃ:7v20120703_00674_st  Ksb348@ëf/ÊH?>ÊE@€E|˜)=š‰T@ÇÑ6@s33_¾/E}mHB̏D°"RA"m>PÎ                  ÀÀøÀÀ€A"m?Ê™ÀfÃ:7v20120706_00758_st  Ksb348@ëfeíˆY*?$ÃÞ@€EhÔá=§H"@`ˆ@Që…n¾°£×Egg3Dþ¾D°(JA"j >/C˜                  ÀÀøÀÀ€A"j ?ÅèsfÃ:7v20120706_00760_st  Ksb348@ëfeñ=¿ÿ?Óµ@€Eggì=åÖS?¼®}@"…d¾§l‹EgÎ=D†ÙD°j‡A†"d>†¥                  ÀÀøÀÀ€A†"d?ÏðÔ fÃ:7v20120706_00762_st  Ksb348@ëfeôÓçs?	é@€Ef¿H=Ý#j@.7@˜õÃ`¾¦éyEiRBЉ7D°`Aˆ
Á>–*;                  ÀÀøÀÀ€Aˆ
Á?ÒÅG`fÃ:7v20120707_00896_st  Ksb348@ëfˆIý$?Ï~@€E")>ä†?¸0¿@'G®m¾˜"uEƒåìDþX¼D¯ÝìA†Ü4>k_à                  ÀÀøÀÀ€A†Ü4?Íkø`fÃ:7v20120707_00898_st  Ksb348@ëfˆ!´»^?-;
@€E"NH=³'@¡å@xõÃd¾bNEƒº)D…ÁÛD°üA…XÝ>VzÜ                  ÀÀøÀÀ€A…XÝ?ÊÏ[€fÃ:7v20120707_00900_st  Ksb348@ëfˆ%=d?Nú@€E"µ¸=͹ý@ºž@ƒ×
_¾bNE…0¸BÌiüD°"ðA†ÏÞ>wê                  ÀÀøÀÀ€A†ÏÞ?ÎàÝ@fÃ:7v20120710_00177_st  Ksb348@ëfæœÞH?9Ç¥@€E\¤=¸*Ü>ûɺ@Pm¾£SøE~Ï3DþDsD¯šA…©>?¹î                  ÀÀøÀÀ€A…©?Ç÷=ÀfÃ:7v20120710_00179_st  Ksb348@ëfæ"Ԇ*?:Ø@€EÃ= ô'                  ÀÀøÀÀ€ÀøfÃ:7v20120710_00181_st  Ksb348@ëfæ'Ž¯?>ˆ@€E
=¤è                  ÀÀøÀÀ€ÀøfÃ:7v20120712_00502_st  Ksb348@ëg(;yX1?[ï@@€E"ñ{=Šv                  ÀÀøÀÀ€ÀøfÃ:7v20120712_00504_st  Ksb348@ëg(>óÛ¯?bù@€E"ŠÃ=ʞ@Iۙ@Âb¾ž¸RE"U×D…ƒøD°°9Aƒx™>š¯Ì                  ÀÀøÀÀ€Aƒx™?ÓUù€fÃ:7v20120712_00506_st  Ksb348@ëg(Blf†?k^ƒ@€E"àH=À‰                   ÀÀøÀÀ€ÀøfÃ:7v20120713_00727_st  Ksb348@ëgEÞUëð?ø@€E‡G==®-È?ªL¶@që…n¾®{E‡=Dþ9D¯µ?A"ä >^\D                  ÀÀøÀÀ€A"ä ?Ëˈ€fÃ:7v20120713_00729_st  Ksb348@ëgEáx¶?6Ù@€E‡_á=Êó?ÙÑ @k…a¾"ýôE†c3D…£dD°µhAƒ³o>?/"                  ÀÀøÀÀ€Aƒ³o?Çåò`fÃ:7v20120713_00731_st  Ksb348@ëgEä•á~?HN@€E‡Ä=̎$                  ÀÀøÀÀ€ÀøfÃ:7v20120715_00814_st  Ksb348@ëg†8=žœ??­%@€EeÃ= Á"                  ÀÀøÀÀ€ÀøfÃ:7v20120715_00816_st  Ksb348@ëg†;ˆlK?OõÏ@€Ef~Í=ŸÝ\                  ÀÀøÀÀ€ÀøfÃ:7v20120715_00818_st  Ksb348@ëg†>ׁ1?IQ@€Ef_×=¦L?Ñã @u¸`¾•Ee1šBÊð¤D°·ßA"(w>@¦                  ÀÀøÀÀ€A"(w?ÈÔÀfÃ:7v20120716_00511_st  Ksb348@ëg¢€¥²,?'™K@€E"£¤=Ânh                  ÀÀøÀÀ€ÀøfÃ:7v20120716_00513_st  Ksb348@ëg¢ƒþÇò?€Ãy@€E"S®>	'                  ÀÀøÀÀ€ÀøfÃ:7v20120716_00515_st  Ksb348@ëg¢‡8¹/?zl@€E"=²±                  ÀÀøÀÀ€ÀøfÃ:7v20120722_00989_st  Ksb348@ëhf$Ú/a?/9 @€E"W>0Vª@."@˜£×l¾ŒIºE"æáDþ5`D¯®úA"sn>BB                  ÀÀøÀÀ€A"sn?ÈCH@fÃ:7v20120722_00991_st  Ksb348@ëhf()Ú?!£G@€E"k==ä~®?¬ãK@b\b¾%E"
D…™D°¬1A…î">.fŸ                  ÀÀøÀÀ€A…î"?ÅÌÓàfÃ:7v20120722_00993_st  Ksb348@ëhf+s¦–?Ê,@€E"¬¸>"C@͐Ö@‡®_¾ƒ•E"¯šBÊÈ´D°¾%A…Ù½>"eQ                  ÀÀøÀÀ€A…Ù½?Ќª fÃ:7v20120731_00681_st  Ksb348@ëi"QÃÂ?bÌ@€EX¢á=Œ$                  ÀÀøÀÀ€ÀøfÃ:7v20120731_00683_st  Ksb348@ëi"UUÆ?RíR@€EXh=˜oè                  ÀÀøÀÀ€ÀøfÃ:7v20120731_00685_st  Ksb348@ëi"X]ÿå?bG@€EXƒ
=ø                  ÀÀøÀÀ€ÀøfÃ:7v20120801_00436_st  Ksb348@ëi¢ô
þñ?'ĸ@€EZLf=¨òä                  ÀÀøÀÀ€ÀøfÃ:7v20120801_00438_st  Ksb348@ëi¢÷£O¦?¡ö@€E[­×=¿Í"                  ÀÀøÀÀ€ÀøfÃ:7v20120801_00440_st  Ksb348@ëi¢û;Të?ŠŠŠ@€E\\=ÖyT                  ÀÀøÀÀ€ÀøfÃ:7v20120804_00559_st  Ksb348@ëjV
?†o@€EˆT)=Ÿçp                  ÀÀøÀÀ€ÀøfÃ:7v20120804_00561_st  Ksb348@ëjYO\_?…xÐ@€Eˆ¯f=œŽ¨                  ÀÀøÀÀ€ÀøfÃ:7v20120804_00563_st  Ksb348@ëj\¢èÎ?†¾‹@€EˆZ=É؞                  ÀÀøÀÀ€ÀøfÃ:7v20120814_00367_st  Ksb348@ëkA÷jTÝ?¸@€EŠRf=ßð1?À•ä@Mp¤m¾š¬E‰êRDþ+LD¯'ÇA…gÅ>3{ý                  ÀÀøÀÀ€A…gÅ?Æo fÃ:7v20120814_00369_st  Ksb348@ëkAúáx?lE@€E‰Åš=ڍë@ Ò@$záb¾¡G®EŠ¸D…5üD±–A†A'>3#                  ÀÀøÀÀ€A†A'?Æd` fÃ:7v20120814_00371_st  Ksb348@ëkAþJî¼?þ¶@€E‰®=å‹à?þØ@J=q_¾¡ÊÁE‰¾{BÃß¾D±#žA†@>3k                  ÀÀøÀÀ€A†@?ÆmrfÃ:7v20120814_00559_st  Ksb348@ëkC'Ìî±?!)@€EŠR==³ûd>Z:Å@ˆ£×j¾£SøEŠ ¸Dþ2fD¯yÓAˆ>»>Š\Ê                  ÀÀøÀÀ€Aˆ>»?ÑK™@fÃ:7v20120814_00561_st  Ksb348@ëkC†?¾?,áI@€E‹H=²ê?±âœ@ŒÌÍb¾œ(öEŠ'RD…ŽúD°Á'A†;>p¯Å                  ÀÀøÀÀ€A†;?Îø fÃ:7v20120814_00563_st  Ksb348@ëkC‰AÒÞ?9	1@€E‹<
=Õ $?ٌ{@mp¤_¾‰º^E‰ÞBÈìD°ØsA"¹Å>iqá                  ÀÀøÀÀ€A"¹Å?Í.< fÃ:7v20120828_00217_st  Ksb348@ëm†''?1w@€E·
ö=ª"ä                  ÀÀøÀÀ€ÀøfÃ:7v20120828_00219_st  Ksb348@ëm‰oÐr?."@€E¶Ý==Á˜@š'Œ@u¸c¾£SøE¶Ñ®D…'òD°ÉA"º=>_ŠD                  ÀÀøÀÀ€A"º=?ËñH€fÃ:7v20120828_00221_st  Ksb348@ëmŒÄŽæ?1½ô@€E·u3=¦£ˆ?ÖMñ@w
=_¾™‡E·TöBÇçðD±úA"ß>j]ò                  ÀÀøÀÀ€A"ß?ÍK¾@fÃ:7v20120905_00249_st  Ksb348@ënWOØ0?q¿@€E£Ï>,@                  ÀÀøÀÀ€ÀøfÃ:7v20120905_00251_st  Ksb348@ënZ<÷?"r@€E¤ò)=ïp                  ÀÀøÀÀ€ÀøfÃ:7v20120905_00253_st  Ksb348@ën]©ï'?'@€E£Ú=ŠF                   ÀÀøÀÀ€ÀøfÃ:7v20120907_00342_st  Ksb348@ënBo[®?>ºù@€E®œ="ø@Ây@®m¾¨õÃE®‰×DþY`D¯š-A"Àœ>Ž+È                  ÀÀøÀÀ€A"Àœ?ÑÅyfÃ:7v20120907_00344_st  Ksb348@ënBrÆÁ›?>'
@€E®¨¸=šFÐ?l!ÿ@™ë…b¾¦éyE®,ÍD…|ÍD°¹ªAƒG>>'ñ¨                  ÀÀøÀÀ€AƒG>?Ð^5fÃ:7v20120907_00346_st  Ksb348@ënBv(`q?dÒI@€E®'3=¯/                  ÀÀøÀÀ€ÀøfÃ:7v20120908_00079_st  Ksb348@ën`Riï³?;3æ@€E¯{= Š                   ÀÀøÀÀ€ÀøfÃ:7v20120908_00081_st  Ksb348@ën`UãÇe?@y@€E¯-¤=¼\                  ÀÀøÀÀ€ÀøfÃ:7v20120908_00083_st  Ksb348@ën`Y02x?27.@€E¯¸=¥ D                  ÀÀøÀÀ€ÀøfÃ:7v20120916_00223_st  Ksb348@ëo`Øjðd?D*Î@€E«ù×=žðT                  ÀÀøÀÀ€ÀøfÃ:7v20120916_00225_st  Ksb348@ëo`Û"Æ)?Aɔ@€E­="
t                  ÀÀøÀÀ€ÀøfÃ:7v20120916_00227_st  Ksb348@ëo`ݼÄA?A6Ë@€E®À=§Šä                  ÀÀøÀÀ€ÀøfÃ:7v20120916_00416_st  Ksb348@ëob_¯h
?M'=@€EÃXf=œ½€                  ÀÀøÀÀ€ÀøfÃ:7v20120916_00418_st  Ksb348@ëobbªtˆ?=|@@€EŅì=«\¤                  ÀÀøÀÀ€ÀøfÃ:7v20120916_00420_st  Ksb348@ëobeχè?J{r@€EÅ==•¹0                  ÀÀøÀÀ€ÀøfÃ:7v20120917_00104_st  Ksb348@ëoõZ)í?3cö@€E *
=ˉÑ                  ÀÀøÀÀ€ÀøfÃ:7v20120917_00106_st  Ksb348@ëoø¨Ï?Di@€E Âš=Àäx?*k3@¸a¾—
=E UÃD…˜¤D°ÌbA"¦ã>"y¬                  ÀÀøÀÀ€A"¦ã?Џ5€fÃ:7v20120917_00108_st  Ksb348@ëoü'ó?:‰Q@€E 3{=ÊxY                  ÀÀøÀÀ€ÀøfÃ:7v20120918_00317_st  Ksb348@ëo¢J²*à?U‹'@€E•£=ã7/                  ÀÀøÀÀ€ÀøfÃ:7v20120918_00319_st  Ksb348@ëo¢Mö"?v@Ï@€E—,)=™˜                  ÀÀøÀÀ€ÀøfÃ:7v20120918_00321_st  Ksb348@ëo¢QI?Nw@@€E˜Í=˜ðL                  ÀÀøÀÀ€ÀøfÃ:7v20120929_00206_st  Ksb348@ëqáåù?
ö»@€E¸Šö>¸È?…f£@"zák¾®{E¸òáDþ9ªD¯qA‰b¥>¨D"                  ÀÀøÀÀ€A‰b¥?Ր€fÃ:7v20120929_00208_st  Ksb348@ëqåU?Sü@€E¹8>õ$?é2@Âb¾©xÕE¹v¤D…XD°ÁºA†‰h>þo                  ÀÀøÀÀ€A†‰h?Ñ¿ÍàfÃ:7v20120929_00210_st  Ksb348@ëqè?i¢?Ǎ@€E¹¢=úIë                  ÀÀøÀÀ€ÀøfÃ:7v20120930_00099_st  Ksb348@ëqÏ[è‰?FLa@€E¨\=¨ì                   ÀÀøÀÀ€ÀøfÃ:7v20120930_00101_st  Ksb348@ëqÒ·Ó?Iø#@€E¨CR=ÍÊj                  ÀÀøÀÀ€ÀøfÃ:7v20120930_00103_st  Ksb348@ëqÕûÏð?C·@€E¨Õ=¯|À>`ðè@p¤_¾Ÿ;dE¨d)BƟ;D±×AƒâÆ>xuÆ                  ÀÀøÀÀ€AƒâÆ?ϸÀfÃ:7v20121006_00132_st  Ksb348@ëqà…»v
?X¡ð@€E™š=ډü                  ÀÀøÀÀ€ÀøfÃ:7v20121006_00134_st  Ksb348@ëqàˆÑëp?Ya@€E™<>@è                  ÀÀøÀÀ€ÀøfÃ:7v20121006_00136_st  Ksb348@ëqà‹Ã…?>æ|@€E˜èö=ÆA$                  ÀÀøÀÀ€ÀøfÃ:7v20130723_00372_st  Ksb348@ë–%˜·1?fì@€E'>¤>1Ј                  ÀÀøÀÀ€ÀøfÃ:7v20130723_00374_st  Ksb348@ë–%›þþù?uH®@€E|
>•                  ÀÀøÀÀ€ÀøfÃ:7v20130723_00376_st  Ksb348@ë–%Ÿ*B?cäŽ@€E€¥{>"ë*                  ÀÀøÀÀ€ÀøfÃ:7v20130730_00459_st  Ksb348@ë—›°š½?0;˜@€E¥þ\=`tP                  ÀÀøÀÀ€ÀøfÃ:7v20130730_00461_st  Ksb348@ë—Ÿ@½_?#þ&@€E§)=—Xa                  ÀÀøÀÀ€ÀøfÃ:7v20130730_00463_st  Ksb348@뗢Ȝ¼?.©~@€E§å=†G€                  ÀÀøÀÀ€ÀøfÃ:7v20130730_00699_st  Ksb348@뗝6+á?/{R@€E‹{=©Žä                  ÀÀøÀÀ€ÀøfÃ:7v20130730_00701_st  Ksb348@ë—ª˜j?)V@€ElH=ËÕÒ?~@qG®b¾•E' {D…f-D°¶°A†#a>m×Q                  ÀÀøÀÀ€A†#a?ͺê fÃ:7v20130730_00703_st  Ksb348@ë—­æí?™$@€EŒ¸=Ûº.?‰c*@|(ö^¾†$ÝEŽÂ=BÄ­'D±
hA‡õ>}Tí                  ÀÀøÀÀ€A‡õ?Ϫ fÃ:7v20130731_00390_st  Ksb348@ë—#]¸w«?ü@€E…€®=ÈøÚ?ÞE`@€Qìi¾²°!E‡{Dþ8¼D¯HÅAˆ'l>w‡S                  ÀÀøÀÀ€Aˆ'l?Îðê`fÃ:7v20130731_00392_st  Ksb348@ë—#aÖï»? h6@€Eˆ3=È[=™1…@ub¾‹Æ¨E‹ fD…nD°ÂVA‡"v>ƒb[                  ÀÀøÀÀ€A‡"v?ÐlK`fÃ:7v20130731_00394_st  Ksb348@ë—#e	ª#?!&Ÿ@€E‡®=¯ÁÌ@ªæ@jáH_¾"›¦E‰ÂBÃÎÙD±"-A†«ó>\5Q                  ÀÀøÀÀ€A†«ó?ˆª fÃ:7v20130731_00582_st  Ksb348@ë—$îQ+í?žj@€E"Í=Ào                  ÀÀøÀÀ€ÀøfÃ:7v20130731_00584_st  Ksb348@ë—$ñž"•?êÙ@€E…ö=ˈS?.§¶@ƒ×
c¾˜"uE‡ÂRD…pîD°´RA…n¨>güÈ                  ÀÀøÀÀ€A…n¨?Ìÿ™fÃ:7v20130731_00586_st  Ksb348@ë—$ô²¤­?YJ@€E†ö=ÎÛ?ŠÉÂ@}p¤_¾ŒÌÍEˆÒ)BŖ‡D±
°A†/>ŒŠ®                  ÀÀøÀÀ€A†/?ёUÀfÃ:7v20130802_00603_st  Ksb348@ë—cÊñá?V@€E"iá=óÉÔ>Úž@š\l¾¦ffE…\DþNÉD¯j‡AˆbÓ>™r                  ÀÀøÀÀ€AˆbÓ?Ó.@`fÃ:7v20130802_00605_st  Ksb348@ë—c·
?2Ç@€E"íš=ì²?S‹r@˜õÃb¾™‡E†%HD…|‹D°ºNA‡>'Bw                  ÀÀøÀÀ€A‡?Ò(NàfÃ:7v20130802_00607_st  Ksb348@ë—cÑLÙx?¤Ä@€E…{R=¿c?ÒìÙ@•¸`¾ž¸RE‡3BŏD°ñìA‡‡U>‹+§                  ÀÀøÀÀ€A‡‡U?ÑetàfÃ:7v20130812_00125_st  Ksb348@똠egÎE?8®@€E§J×=â|õ                  ÀÀøÀÀ€ÀøfÃ:7v20130812_00127_st  Ksb348@똠hëkÉ?ó%@€E§ÿ¸>ë¼?®Vb@s33b¾ŒIºEªœRD…­šD°Ç3A‡êÖ>"î½                  ÀÀøÀÀ€A‡êÖ?НנfÃ:7v20130812_00129_st  Ksb348@똠lŽº?Ò<@€E¨ÜH>é@Ž@hQìa¾—
=E¬öBÊ5D°öÙA†ÁÀ>Z㜠                 ÀÀøÀÀ€A†ÁÀ?Ë\s€fÃ:7v20130818_00664_st  Ksb348@ë™dLȵç?2r}@€E–ßì=žž¸                  ÀÀøÀÀ€ÀøfÃ:7v20130818_00666_st  Ksb348@ë™dPÅb?;Ué@€E–ò×=Ą=‡‰é@XõÃb¾'ë…E–dáD…fND°¢ÙA"3õ>(|0                  ÀÀøÀÀ€A"3õ?ņfÃ:7v20130818_00668_st  Ksb348@ë™dS>t?Oθ@€E—v¸=ávä?‡"Ø@‡
=^¾\)E–Å
BčD°ã#Aƒ'g>BFª                  ÀÀøÀÀ€Aƒ'g?ÈHÕ@fÃ:7v20130826_00420_st  Ksb348@ëšc6ŸyX?' @€EŠA='ƒ                  ÀÀøÀÀ€ÀøfÃ:7v20130826_00422_st  Ksb348@ëšc9ÜÀ5?"Èo@€EŠ=© H                  ÀÀøÀÀ€ÀøfÃ:7v20130826_00424_st  Ksb348@ëšc=Jž?yéA@€EŠX3=¸Ñd                  ÀÀøÀÀ€ÀøfÃ:7v20130904_00276_st  Ksb348@뛂7V£?\5¢@€E²Ýá=§²                  ÀÀøÀÀ€ÀøfÃ:7v20130904_00278_st  Ksb348@뛂:D»?d
*@€E²…=»ˆ>ÂoL@s33b¾¡G®E°\D…ÛD°¢ A€©í>b˜                  ÀÀøÀÀ€A€©í?ÌS€fÃ:7v20130904_00280_st  Ksb348@뛂=uìÁ?f?@€E²@q=¨g?Æë=@\(ö`¾£SøE°•BÄ»dD±"A'O>pU                  ÀÀøÀÀ€A'O?ÎÊ fÃ:7v20130906_00319_st  Ksb348@ë›Â6WëN?By3@€EȧR=Ãà˜                  ÀÀøÀÀ€ÀøfÃ:7v20130906_00321_st  Ksb348@ë›Â9˜ã?Oy@€Eɏ)=¥""                  ÀÀøÀÀ€ÀøfÃ:7v20130906_00323_st  Ksb348@ë›Â<éºï?=Ù
@€EɆ=¬…<                  ÀÀøÀÀ€ÀøfÃ:7v20130909_00254_st  Ksb348@ëœ"ÐZK?D_p@€EÆk==©é€                  ÀÀøÀÀ€ÀøfÃ:7v20130909_00256_st  Ksb348@ëœ"ƒ8"+?aU©@€Eƪ=ý³                  ÀÀøÀÀ€ÀøfÃ:7v20130909_00258_st  Ksb348@ëœ"†A?xJÅ@€EÇq>
"                  ÀÀøÀÀ€ÀøfÃ:7v20130918_00079_st  Ksb348@ë@ÖçÙ?õì@€EµÌ=ÑNÂ>{éµ@"ÌÍl¾«…E¶¢fDþU‰D¯r¸A†¸é>—,*                  ÀÀøÀÀ€A†¸é?Òå…@fÃ:7v20130918_00081_st  Ksb348@ë@/?%Ç@€Eº({=DŽÈ>Ø¢V@r\c¾yÛ#Eº‰šD…"ÕD°¹HA"‡Ý>D¤	                  ÀÀøÀÀ€A"‡Ý?Ȕ fÃ:7v20130918_00083_st  Ksb348@ë@_þ?@€E¿Ü>/¥–                  ÀÀøÀÀ€ÀøfÃ:7v20130919_00276_st  Ksb348@ëaœÄ6P?o¹@€E‰Cš=Œ Œ                  ÀÀøÀÀ€ÀøfÃ:7v20130919_00278_st  Ksb348@ëaŸæ4}?Œá@€E‰©=ӗ                  ÀÀøÀÀ€ÀøfÃ:7v20130919_00280_st  Ksb348@ëa£E¯¸?€'>@€E‰p
>µ:                  ÀÀøÀÀ€ÀøfÃ:7v20131002_00132_st  Ksb348@ëŸ4ô™E?Lم@€E›3=ÎÏ                  ÀÀøÀÀ€ÀøfÃ:7v20131002_00134_st  Ksb348@ëŸ8H÷?LN;@€EšUf=«                  ÀÀøÀÀ€ÀøfÃ:7v20131002_00136_st  Ksb348@ëŸ;‹ò<?8óq@€Ešçì=âáÕ@Ÿ—@i™š`¾¥`BE™5×BƬD±ÓA'¿>4>*                  ÀÀøÀÀ€A'¿?ƇÅ@fÃ:7v20131012_00062_st  Ksb348@ë ?Ónw,?$óÄ@€E¸4=؇= óÏ@'=qj¾©ûçE· Dþ/øD¯`¬Aˆ8Q>‡¬È                  ÀÀøÀÀ€Aˆ8Q?Ðõ™fÃ:7v20131012_00064_st  Ksb348@ë ?ÖßðÁ?+Œ£@€E¸Žö=¶€>$R­@pb¾ß;E·™®D…tþD°§øA"÷F>I\|                  ÀÀøÀÀ€A"÷F?É+€fÃ:7v20131012_00066_st  Ksb348@ë ?Ú3Øu?É®@€E¸°ì=ÊWÄ> "™@§®`¾"÷ÏE¸ÍBÆ´D±^                  ÀÀøÀÀ€ÀøfÃ:7v20131017_00079_st  Ksb348@ë àÀM¸?‰>@@€EÉ…=°½                  ÀÀøÀÀ€ÀøfÃ:7v20131017_00081_st  Ksb348@ë ààη?'†7@€EÈÏ)=·`ì                  ÀÀøÀÀ€ÀøfÃ:7v20131017_00083_st  Ksb348@ë àöt?ˆ,@€EÆà3>nó                  ÀÀøÀÀ€ÀøfÃ:7v20140601_00575_st  Ksb348@ë½D·¯ê>?!Ù@€E²\=ÐK?¦©p@Š=qm¾±&éEµáDþCD¯2fA…ô>y                  ÀÀøÀÀ€A…ô?Ñ¢ fÃ:7v20140601_00577_st  Ksb348@ë½D»&\5?)Xª@€E²™=òïè>–›'@dzád¾™™šE³JD…låD±$îAƒÄ–>6¿5                  ÀÀøÀÀ€AƒÄ–?Æ×æ fÃ:7v20140601_00579_st  Ksb348@ë½D¾¢''?"wþ@€E°ã…=Ç0>Å@w
=^¾‰º^E±ÝHBÅìD±tÕA"h >QÿÜ                  ÀÀøÀÀ€A"h ?Ê?û€fÃ:7v20140604_00350_st  Ksb348@ë½¢)YeL?Hc@€EŽ2¤=ç(­?†Ü@e¸m¾²°!EŽºDþhZD¯3×Aƒi)>@ÉÏ                  ÀÀøÀÀ€Aƒi)?È9àfÃ:7v20140604_00352_st  Ksb348@ë½¢,}œŽ?HºË@€EŽ¹ì=É®¿@A»@^¸Rd¾¨r°E2=D…˜‹D±\ZA'·ƒ>XÅF                  ÀÀøÀÀ€A'·ƒ?˨ÀfÃ:7v20140604_00354_st  Ksb348@ë½¢/ê3:?ERª@€E(¤=Ë$                  ÀÀøÀÀ€ÀøfÃ:7v20140606_00031_st  Ksb348@ë½ãÚµX<?j¹`@€E~x>ØW                  ÀÀøÀÀ€ÀøfÃ:7v20140606_00033_st  Ksb348@ë½ãÞèª?gÝ1@€E~È)="V@"nÿ@&ffb¾¤Ý/E'®D…©²D°ÿuAHÍ>I¯f                  ÀÀøÀÀ€AHÍ?É5ìÀfÃ:7v20140606_00035_st  Ksb348@ë½ãáv'$?P"Q@€E~ì=±QT                  ÀÀøÀÀ€ÀøfÃ:7v20140617_00674_st  Ksb348@ë¿D3`?[(@€E®ü{=¡(                  ÀÀøÀÀ€ÀøfÃ:7v20140617_00676_st  Ksb348@ë¿D6? ?FÔá@€E¯à=¿ý‰?¥ß'@i™šc¾¥`BE±®D…ŽÑD±×Aƒ2.>=ús                  ÀÀøÀÀ€Aƒ2.?Ç¿N`fÃ:7v20140617_00678_st  Ksb348@ë¿D9\wÐ?KÞ@€E¯÷Ã=´˜                  ÀÀøÀÀ€ÀøfÃ:7v20140620_00428_st  Ksb348@ë¿£p
Ú?*Fù@€E˜Ef=Õbh                  ÀÀøÀÀ€ÀøfÃ:7v20140620_00430_st  Ksb348@ë¿£s£*½?!8@€E˜`¸=¿õÐ                  ÀÀøÀÀ€ÀøfÃ:7v20140620_00432_st  Ksb348@ë¿£w€ü?(9@€E˜d=í¢ÿ>¾Ç@Vff`¾ŽVEšðBÀ{dD±¬jA†.>JGh                  ÀÀøÀÀ€A†.?ÉHífÃ:7v20140624_00731_st  Ksb348@ëÀ'©[-£?˜×@€EŽu×=­—¨A7\í@™™šn¾®{EŽ'ìDþDÝD¯A†¦>Žð^                  ÀÀøÀÀ€A†¦?ÑÞÀfÃ:7v20140624_00733_st  Ksb348@ëÀ'¬°
?PÕ@€EŽÝ=Íßã?žÁÅ@L(öb¾¤Ý/EwHD…ÛD°Â^A…Vò>#‡7                  ÀÀøÀÀ€A…Vò?ÄpæàfÃ:7v20140624_00735_st  Ksb348@ëÀ'¯êN?âë@€EŽ­\=«RÈ=ž (@¸`¾«…EDöBÆzáD±RA"Þ¤>x¥]                  ÀÀøÀÀ€A"Þ¤?Ï« fÃ:7v20140628_00728_st  Ksb348@ëÀ¦ì³A¶?Qõ²@€Exàf=§µ(                  ÀÀøÀÀ€ÀøfÃ:7v20140628_00730_st  Ksb348@ëÀ¦ð›•?6'@€Exh=® >Û@€Qìb¾Ÿ;dEw\D…""D°¨!A…—æ>z"&                  ÀÀøÀÀ€A…—æ?ÏDDÀfÃ:7v20140628_00732_st  Ksb348@ëÀ¦ó{¨?3É@€ExŽ==¨jÀ@rMY@s33_¾¨õÃEz¾fBÆð¤D°ñ²A…¬`>T'µ                  ÀÀøÀÀ€A…¬`?ʒV fÃ:7v20140712_00271_st  Ksb348@ëÂaŲ†û?Y¯@€E«;Í=à•J@-BÇ@O\)j¾¯²E°*RDþ$ƒD¯E¢A…‡>4žu                  ÀÀøÀÀ€A…‡?ƓΠfÃ:7v20140712_00273_st  Ksb348@ëÂaÈÔûE?'s5@€E«ÎÃ=þÎÉ>˜~@…c¾¡G®E° öD…vòD±ìA…Kõ>e¾b                  ÀÀøÀÀ€A…Kõ?Ì·Ì@fÃ:7v20140712_00275_st  Ksb348@ëÂaÌ"³3?ãÿ@€E«M…>å @¯Èï@†¸R]¾œ¬E¯´=BƺáD±[ðA…ż>oA                  ÀÀøÀÀ€A…ż?Íè2fÃ:7v20140712_00943_st  Ksb348@ëÂg"™ë#?*GL@€E¡9š=Ӏ'?Û*ê@^{l¾'ñªE¢ÐDþ
D¯‡çAˆ&>zí±                  ÀÀøÀÀ€Aˆ&?Ï]¶ fÃ:7v20140712_00945_st  Ksb348@ëÂg–Ö¦j?&û¬@€E¡õ
=ó¬?ýOV@š\b¾'n˜E¤d¸D…k–D°ÐöA‡¬Ý>—–µ                  ÀÀøÀÀ€A‡¬Ý?ÒòÖ fÃ:7v20140712_00947_st  Ksb348@ëÂgš_ÿ?#ï*@€E¡‡=É_>âƒ}@‹33_¾†$ÝE¤\BÅiyD±ƒA†¤¯>‰S)                  ÀÀøÀÀ€A†¤¯?Ñ*e fÃ:7v20140713_00586_st  Ksb348@ë"Ää:þ?+w>@€EºÑÃ=×Ë?{¼Â@†¸Rj¾¨r°E¾?šDþD¯RA…åý>q"¢                  ÀÀøÀÀ€A…åý?Î$T@fÃ:7v20140713_00588_st  Ksb348@ë"ÈP÷>?.þð@€E¼=ÛõŽ>ó	º@ua¾Š=qE¿8¤D…X¼D°ÿdA…^Ô>jӗ                  ÀÀøÀÀ€A…^Ô?ÍZràfÃ:7v20140713_00590_st  Ksb348@ë"ËÆ1Ó?2Yå@€E½bÍ=á½:                  ÀÀøÀÀ€ÀøfÃ:7v20140713_00634_st  Ksb348@ë…3e¾?
¬@€E¬çá=¾þ@i@\)k¾¦ffE°…Dþ
7D¯cçA‡Xù>‡                  ÀÀøÀÀ€A‡Xù?Ðà€fÃ:7v20140713_00636_st  Ksb348@ë…7L? X@€E­L{=°ïP@ìÍ@l(öc¾"záE°ªRD…C–D±+A†û>\÷Ô                  ÀÀøÀÀ€A†û?˞ú€fÃ:7v20140713_00638_st  Ksb348@ë…:5e½? k+@€E®G=ȃ°?—Þ@‰ë…]¾‰7E±·BÃJÁD±SøA†5>ƒ½½                  ÀÀøÀÀ€A†5?Ðw· fÃ:7v20140826_00295_st  Ksb348@ëÈÈÊ?=°F@€EŽ#3=ÄՈ                  ÀÀøÀÀ€ÀøfÃ:7v20140826_00297_st  Ksb348@ëÈËo"?9.Ö@€E‡Í=¬Â                  ÀÀøÀÀ€ÀøfÃ:7v20140826_00299_st  Ksb348@ëÈÎîù?<w@€EŽ
q=¶ðÄ                  ÀÀøÀÀ€ÀøfÃ:7v20150509_00516_st  Ksb348@ëènaA¹?§@€E¼†¤=¼Žô                  ÀÀøÀÀ€ÀøfÃ:7v20150509_00518_st  Ksb348@ëèr´"1?Œp'@€E¼=\='5Ð                  ÀÀøÀÀ€ÀøfÃ:7v20150509_00520_st  Ksb348@ëèw…G¨?‰ó¬@€E½2š=©ý                   ÀÀøÀÀ€ÀøfÃ:7v20150731_00175_st  Ksb348@ëò`Y~a?(pÊ@€EÆ×Í=ݎÿAg"½@Œ(öj¾¶E¢EÊcqDþ)'D¯GðA"Io>HÄ                  ÀÀøÀÀ€A"Io?ɏàfÃ:7v20150731_00177_st  Ksb348@ëò`\à»Â?,1C@€EÈM>#s˜>lÃ@p¤b¾©ûçEËÖ{D…mD°ÿÇA†Œ>–Ë                  ÀÀøÀÀ€A†Œ?ÒÙcfÃ:7v20150731_00179_st  Ksb348@ëò``(ς?2¸+@€EÉçf=пÔ                  ÀÀøÀÀ€ÀøfÃ:7v20150807_00562_st  Ksb348@ëóD"a&?ƒçµ@€E'\=¢Ž                   ÀÀøÀÀ€ÀøfÃ:7v20150807_00564_st  Ksb348@ëóD–)ó?Žš@€EÒì="Ðô                  ÀÀøÀÀ€ÀøfÃ:7v20150807_00566_st  Ksb348@ëóD™Tá?X†@€E'Ðì==@                  ÀÀøÀÀ€ÀøfÃ:7v20150810_00499_st  Ksb348@ëó¤YÞþ©?sÌ8@€Ef\=Šú"                  ÀÀøÀÀ€ÀøfÃ:7v20150810_00501_st  Ksb348@ëó¤\oü?‡A_@€Ef7H=ŽÚd                  ÀÀøÀÀ€ÀøfÃ:7v20150810_00503_st  Ksb348@ëó¤_ZÃñ?ˆ@€Ef|¸={h                  ÀÀøÀÀ€ÀøfÃ:7v20150813_00631_st  Ksb348@ëô}m^R?°x@€E~³q=o3H                  ÀÀøÀÀ€ÀøfÃ:7v20150813_00633_st  Ksb348@ëô€'~?©È@€E~4{=ª¬                  ÀÀøÀÀ€ÀøfÃ:7v20150813_00635_st  Ksb348@ëôƒA?¢…\@€E}½\>­                  ÀÀøÀÀ€ÀøfÃ:7v20150816_00368_st  Ksb348@ëôbÕ¥hÛ?g®£@€Etù×= µ                   ÀÀøÀÀ€ÀøfÃ:7v20150816_00370_st  Ksb348@ëôbØÔØ_?yìi@€Et==nãp                  ÀÀøÀÀ€ÀøfÃ:7v20150816_00372_st  Ksb348@ëôbÜ(õÃ?t#œ@€Er6=žc€                  ÀÀøÀÀ€ÀøfÃ:7v20150826_00295_st  Ksb348@ëõ¢)1¢9?J!—@€E£9á=™—Ì?"¦Á@†¸Rm¾˜"uE¢Ã…Dþ1D°2FA" Û>L‹_                  ÀÀøÀÀ€A" Û?ɑkàfÃ:7v20150826_00297_st  Ksb348@ëõ¢,6Ì?L–'@€E£SH=™®<                  ÀÀøÀÀ€ÀøfÃ:7v20150826_00299_st  Ksb348@ëõ¢.Ǟe?Z‰g@€E£e=±3˜@{O±@s33`¾Ÿ¾wE¢13BÂܬD°öVA'm~>[ë-                  ÀÀøÀÀ€A'm~?Ë}e fÃ:7v20150901_00283_st  Ksb348@ëöaÈsfª?M@€Eµj=ãpâ?È@,@´ÌÍn¾¯²E¶ÂöDþ"ÕD°)²                  ÀÀøÀÀ€ÀøfÃ:7v20150901_00285_st  Ksb348@ëöaËJ×?Ÿñ@€Eµ8>«l>šâ¥@¦{b¾§ïžE¶}®D…x{D°Ìb                  ÀÀøÀÀ€ÀøfÃ:7v20150901_00287_st  Ksb348@ëöaÎEŒ?Òw@€Eµ)=èQD>õ@¿®`¾œ(öE¶\BÆ<jD±–                  ÀÀøÀÀ€ÀøfÃ:7v20160712_00092_st  Ksb348@ìÀïúßZ?A9@€Eè{=¶óÈ@¦àÙ@Mp¤k¾£SøEŒ†öDþ|¤D¯ÍAƒÀg>Hõê                  ÀÀøÀÀ€AƒÀg?ɽ@fÃ:7v20160712_00094_st  Ksb348@ìÀóç1?8®á@€EŽ1)=Á©8@Q™Ž@Š=qc¾œ¬EÏ\D…Y/D±4sAƒMÿ>k¶L                  ÀÀøÀÀ€AƒMÿ?ÍvɀfÃ:7v20160712_00096_st  Ksb348@ìÀöÀ%Ê?BÝÉ@€EŽq=µþ(                  ÀÀøÀÀ€ÀøfÃ:7v20170623_00835_st  Ksb348@ìIꨀ?«µ@€Eži{=ªdP                  ÀÀøÀÀ€ÀøfÃ:7v20170623_00837_st  Ksb348@ìIÈ~^?"%M@€EŸ—=¿m                  ÀÀøÀÀ€ÀøfÃ:7v20170623_00839_st  Ksb348@ìIÝV]?}@R@€EŸÍ=Ž·À                  ÀÀøÀÀ€ÀøfÃ:7v20170629_00514_st  Ksb348@ìIÂbŸÒ™?E@€E¥uÍ=ï‹Ñ                  ÀÀøÀÀ€ÀøfÃ:7v20170629_00516_st  Ksb348@ìIÂeiüž?Dý@€E§3
=úNí=óŸ¬@›33b¾˜bE§*öD…YD±7A"Ÿ*>‰rM                  ÀÀøÀÀ€A"Ÿ*?Ñ.I fÃ:7v20170629_00518_st  Ksb348@ìIÂgîü¢?õJ@€E¦hR=ÞêB                  ÀÀøÀÀ€ÀøfÃ:7v20180327_00769_st  Ksb348@ìk«^WÏ?¤×{@€E±º3=š0                  ÀÀøÀÀ€ÀøfÃ:7v20180327_00771_st  Ksb348@ìk«2ö?×k@€E±ÃR=œ«8                  ÀÀøÀÀ€ÀøfÃ:7v20180327_00773_st  Ksb348@ìk«Ûð+?v
@€E±…=šf¬                  ÀÀøÀÀ€ÀøfÃ:7v20180525_00481_st  Ksb348@ìs~~·?0Óá@€E¹—==ºŒû                  ÀÀøÀÀ€ÀøfÃ:7v20180525_00483_st  Ksb348@ìsN·?.ï*@€E¹ó…=²ÞH@šu‰@aG®b¾"záE¹ç®D…k¾D±{¾A…X>i'ÿ                  ÀÀøÀÀ€A…X?Í2?àfÃ:7v20180525_00485_st  Ksb348@ìs"!_?I6T@€EºU{=u                  ÀÀøÀÀ€ÀøfÃ:7v20180525_00865_st  Ksb348@ìs§9µƒ?"ç0@€E¬FÃ=˜<                  ÀÀøÀÀ€ÀøfÃ:7v20180525_00867_st  Ksb348@ìsªZF?ÈÞ@€E¬Šš=±¾‰                  ÀÀøÀÀ€ÀøfÃ:7v20180525_00869_st  Ksb348@ìs­‹ƒ×?–¼@€E¬á¸=ˆ°ü                  ÀÀøÀÀ€ÀøfÃ:7v20180804_00859_st  Ksb348@ì{æéXXÝ?…zl@€E›f=²xðAÏÖ?ˆõÃm¾¨r°EšLáDþœD°áA0óc<ˆv20180804_00859_stA/ë…<#×
?Òt#'I÷¿€A0óc?˜OñfÃ:7v20180804_00861_st  Ksb348@ì{æìÂöà?'Ëð@€E›±==µœAŒž¼?«…b¾¢ÐåE›•HD…sD°ÁªA0Ý<¸Šv20180804_00861_stA/²-<#×
?ʚ
¨-Ö¿€A0Ý?—Ñ@fÃ:7v20180804_00863_st  Ksb348@ì{æïü?‡iï@€Eœï==ÜUA¶›»?‡®_¾"ýôEšéBÇ$ÝD±úA0ûþ<éú
v20180804_00863_stA/…<#×
?ÇÚ	P–™ì¿€A0ûþ??A@fÃ:7v20180812_00415_st  Ksb348@ì|âjÜ?t¦>@€E•Ú=>;G©v20180812_00415_stA%
=<#×
?Óg"ŽRçÁA%
=?ÐfÃ:7v20180812_00417_st  Ksb348@ì|â¬<_?TKg@€E–á>/•v20180812_00417_stA%ß;<#×
?ΡÖĺÀÁA%ß;?ÐfÃ:7v20180812_00419_st  Ksb348@ì|â	3L?AJ@€E–¸Ã>{_v20180812_00419_stA#ûç<#×
?Õ:ÝXM~…ÁA#ûç?ÐfÃ:7v20180814_00240_st  Ksb348@ì}"~º›?‰g@€E¢xÃ=Àƒìv20180814_00240_stA"E¢<#×
?Ít«[‡SbÁA"E¢?ÐfÃ:7v20180814_00242_st  Ksb348@ì}"º"K?,
@€E¡¥)=ðÌkv20180814_00242_stA §ð<#×
?ϓ£sQóÁA §ð?ÐfÃ:7v20180814_00244_st  Ksb348@ì}"	Í®Ê?)‡É@€E¡cq=ã"v20180814_00244_stA"—<#×
?Ô]ÇnýŸÁA"—?ÐfÃ:7v20180816_00291_st  Ksb348@ì}b‰¬À?
ùë@€EƒoÃ>]îCh½4AÖÌÍl¾«E‰Ñ×DþTþD°7v20180816_00291_stA‹D<#×
?Òt#'I÷ÁA‹D?ÐfÃ:7v20180816_00293_st  Ksb348@ì}bŒ¾d?j@€Eƒ±f>*Iv20180816_00293_stA-Oß<#×
?ΡÖĺÀ¿€A-Oß?àfÃ:7v20180816_00295_st  Ksb348@ì}b¹PÄ?ҍ@€Eƒ¯>2v20180816_00295_stA"¬<#×
?Óg"ŽRçÁA"¬?ÐfÃ:7v20180829_00205_st  Ksb348@ì'7ŠÜ?%'Á@€E—Hf=˪ðv20180829_00205_stA¾w<#×
?Ó\	ùê½ÁA¾w?ÐfÃ:7v20180829_00207_st  Ksb348@ì"kj?3¿@€E—)=ÆNv20180829_00207_stAùÛ<#×
?ÓA	²…€8ÁAùÛ?ÐfÃ:7v20180829_00209_st  Ksb348@ì—8 -?sŠ@€E—Êá=Á^àv20180829_00209_stAV<#×
?ÏÍ-DuÁAV?ÐfÃ:7v20180901_00235_st  Ksb348@ìa2oäi?RoŸ@€E{¬)=–càv20180901_00235_stA"<#×
?Ô]ÇnýŸÁA"?ÐfÃ:7v20180901_00237_st  Ksb348@ìa5"Fž?TÐx@€E|=¿Zôv20180901_00237_stA^5<#×
?½L•hɶ ÁA^5?ÐfÃ:7v20180901_00239_st  Ksb348@ìa8¶Oˆ?P'Õ@€E|=²ÒLv20180901_00239_stA
j<#×
?ÕÖéÁ½šÁA
j?"zá@fÃ:7v20180909_00223_st  Ksb348@ì€bt"Ò?ƒ"@€E˜ª3=žPlv20180909_00223_st@ü(ö<#×
?Õv%&JÁÁ@ñ¸?àfÃ:7v20180909_00225_st  Ksb348@ì€bw¦š‰?‡~*@€E˜–ö=¹2€v20180909_00225_stAl‹<#×
?álBj"'œÁ@ýhs?"zá@fÃ:7v20180909_00227_st  Ksb348@ì€bzº?v†<@€E˜3=—¹dv20180909_00227_st@ùG®<#×
?ÊK9=½ÊÁ@ð£×?àfÃ:7v20190307_00565_st  Ksb348@ì–Ì@Ѽv>þ€@€E¢Ä®=ìÉkv20190307_00565_stA-KÇ<#×
?Òt#'I÷ÁA-KÇ?ÐfÃ:7v20190307_00567_st  Ksb348@ì–ÌDl?ð@€E¢®×>	½Þv20190307_00567_stA*õÃ<#×
?ΡÖĺÀÁA*õÃ?ÐfÃ:7v20190307_00569_st  Ksb348@ì–ÌG8®r?2Å@€E¢Öö>gñv20190307_00569_stA/ƨ<#×
?Ô]ÇnýŸÁA/ƨ?ÐfÃ:7v20190411_01703_st  Ksb348@ì›,»|GÏ?©ïÕ@€EŽ¢š='‡TBœèú?n{o¾³¶FE3…Dÿ+\D°K
v20190411_01703_stA1KÇ<#×
?Ít«[‡Sb¿€A1KÇ?àfÃ:7v20190411_01705_st  Ksb348@ì›,¾ž g?™·@€EŽ›H=±©èv20190411_01705_stA1l‹<#×
?ΡÖĺÀ¿€A1l‹?à

==> anc/pub_raw/L222_124_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  190 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ä¥É}¦v20100913_00161_stKsb302@ë ãù¨?¥¥
@€E˜Æ×=~Ci=ù«\?B\e¾§l‹E˜ìfD•®oC|ñªAA><=$Zä¥É}¦v20100913_00163_stKsb302@ë çÚÚ­?'R¾@€E˜ò¤=‰îX><af?+…c¾¯ E˜ý…CdËC€š=AAª<õ¹*ä¥É}¦v20100930_00180_stKsb302@ëÁº¹¥?Y;O@€E>¬'>gTH?Ž{e¾ŒIºEí®D•ÄÍC}hAGÎ)<Eºä¥É}¦v20100930_00182_stKsb302@ëÁ
Í:?=e~@€EŽØ=ו>(M1?³33c¾'hsE–fCdPC€='AGÌû<"ä¥É}¦v20110725_00589_stKsb302@ë;ßâ9?L[@€Ežà®>1 @Ÿ+?ù™šeE¡3
D•ìCyñìAjæ={šMä¥É}¦v20110725_00591_stKsb302@ë;㽔¡?GØK@€EC®>é½@äk?ÌÌÍc¾XbEŸXRCd3C}%`AøU="Øúä¥É}¦v20110726_00595_stKsb302@ë;&í}?"ð¤@€E˜n®=¦«<?–ø§@33f¾›¥ãEš!ÃD•7C{q'A!=±Ëä¥É}¦v20110726_00597_stKsb302@ë;&"‹›?@€E™=¥ ?Ô3Æ?èõÃc¾ŒIºEš~fCdÑìC~­ÓA€½=™Ÿ0ä¥É}¦v20110807_00875_stKsb302@ë<¥Ó¸ïu?%Š…@€E¢¥®=·‹"=1k@G®f¾‰7LE¡Œ¸D•rNCy[dAÕx=¬¼ä¥É}¦v20110807_00877_stKsb302@ë<¥Öõ&?£V@€E£e=‰g=âSœ?Ã×
b¾ÒòE¢Ì¸CcW
C|¿¾AõÀ=Š€ä¥É}¦v20110922_00209_stKsb302@ëB`Ðá'?x)Û@€EËáì=®"˜@'L@dzáe¾ŽÙEÍ]šD™3mC\žúA…R†>‡Œä¥É}¦v20110922_00211_stKsb302@ëB`ÔLÈÛ?iõ†@€EÍ)Í=Çü>Øv@;…c¾‡+EÏD¸C€ôC`uÃA…‰>UÖä¥É}¦v20110923_00429_stKsb302@ëB''ÐG+?g8™@€E ¸f=™z`?;šÎ?ç®K¾–E£VD™<C]²òA£=Ï®°ä¥É}¦v20110923_00431_stKsb302@ëB'•>?T¿s@€E ö=Ÿj˜?A w@™šT¾°£×E£W®C®CaDA…–ë>4ï¹ä¥É}¦v20111005_00265_stKsb302@ëD¿ÈÈ0?—ì@€E¦­=Ä&ˆ?iVå@=qf¾­VE¨lfD•p¬C{ˆ´Aƒl=àf-ä¥É}¦v20111005_00267_stKsb302@ëDÂÝ*?2$@€E¦ñ>)Ê>ðbv?ٙšc¾'hsE¨r)CcOC~ÕA'~€=¨kä¥É}¦v20111022_00064_stKsb302@ëFÑõ%?3' @€E§¢=ÜA˜:@ZáHV¾‰7LEªH=D™ åC\<¬A…~">Tðïä¥É}¦v20111022_00066_stKsb302@ëFÕš¾?/§'@€E§Úf=¯Gl>®R°?Àb¾"›¦E©±C€VéC`|îAƒî%=|ä¥É}¦v20120306_00566_stKsb302@ëW+bÛǼ?"~@€E…)=å^Þ?Ž*@ÌÍe¾"›¦E ¸D•O}CqªA†bµ=ü¢ôä¥É}¦v20120306_00568_stKsb302@ëW+eð ?
¡@€EmÍ>"sç>ª«â@¸Rc¾ƒoE 2öCc"CPÅA…Š¼>1ƒä¥É}¦v20120325_00573_stKsb302@ëYŒõÝè?³f@€E|á®>"†>Ë'@7
=e¾'n˜E€…D•\îC}{#A†öÔ>+¿Aä¥É}¦v20120325_00575_stKsb302@ëYŒ	ۀÅ?'*@€E}=Ã=Θ»?rN@
=c¾'ñªE€¢Cb˜"C€"òA…­6=Þrýä¥É}¦v20120611_00170_stKsb302@ëcAP±É;?¬+H@€E™š>'5Tä¥É}¦v20120611_00172_stKsb302@ëcATuÎ
?›×Ý@€E™ˆ
>¦íä¥É}¦v20120616_00544_stKsb302@ëcæ­ Òs?"ï@€EŠLÍ=¯Q0@(•·@!ë…e¾ŠÀƒEŒ~{D™/mC_›#Aˆ²>,†5ä¥É}¦v20120616_00546_stKsb302@ëc汦ü.?"¸'@€E‰u=‹}È=N"@=qb¾záHEŠ2RC€G
CbĜA†r>}úä¥É}¦v20120617_00736_stKsb302@ëd‹ ê?<¤È@€Ej3=ȕ?*Ô@$záe¾€El±šD™C_ÚAˆ¸$>1lä¥É}¦v20120617_00738_stKsb302@ëdŽÏ¶·?Y¼ò@€Em€)>,)ä¥É}¦v20120620_00599_stKsb302@ëdeÂ1'ë?¯¼Œ@€EYâ=‡=Dä¥É}¦v20120620_00601_stKsb302@ëdeÏÛDµ?"c@€EVóš=k©(ä¥É}¦v20120625_00662_stKsb302@ëeúB;d?ZÔÒ@€EžU=êùl@?OR@™ša¾˜bEŸúRD™wC\ž¸A†Ø>…Ù˜ä¥É}¦v20120625_00664_stKsb302@ëeþW.?HíÙ@€E­\>
?ù>óf­@N¸Rb¾…¡ËEŸ"ÍC€-C`ÅA‰OÄ>\)=ä¥É}¦v20120704_00136_stKsb302@ëf…—ßZ?SÈ@€E­Õ=™7´ä¥É}¦v20120704_00138_stKsb302@ëf‰=»ø??%%@€E®J)=ËÑl?P@{b¾"÷ÏE®7…CS3Ce™XA…­">«…ä¥É}¦v20120706_00832_stKsb302@ëff…‡c?\#@€Eaýì=—AÍ¡ƒ@³334¾"÷ÏEgŚD˜í/C\[çä¥É}¦v20120706_00834_stKsb302@ëffˆéhd?q^@€EaKì=´·T@=©›@G
=G¾'JEhfC€®C`RA‡¤±>8lÕä¥É}¦v20120707_00778_stKsb302@ëf‡/'ÔÜ?/ö(@€EsÇH>"AH@%ø@S33L¾}ó¶E| D™!ËC]Z^A‡Ïü>OÂeä¥É}¦v20120707_00780_stKsb302@ëf‡3·«?xU@€Es)=ÚÇ@<`†@"\U¾å`Ezè)C€C`g®A†Üê>¨×ä¥É}¦v20120714_00967_stKsb302@ëgfœ§¦"?In @€Ez {=™'L@ã^´@Vffe¾ß;E€þD™3+C^¹AˆAý>†sä¥É}¦v20120714_00969_stKsb302@ëgf ‹
?MI@€E{v=µ› ?š â@fffb¾¡G®E€ašC€s¶Cb:A‡?_>Qé!ä¥É}¦v20120715_00696_stKsb302@ëg…O,í?€rÀ@€E]çÃ="\ˆä¥É}¦v20120715_00698_stKsb302@ëg…RSßÑ?"w¬@€E][3=›¬Lä¥É}¦v20120716_00753_stKsb302@ëg¤v)ÂÇ?K3	@€E"S=š0ä¥É}¦v20120716_00755_stKsb302@ëg¤yQ›?SÎ;@€E'´{=ÊeS>Þ$ß@ë…b¾ŒÌÍE"÷®C€¯žCc´¼A†à>
ÁÔä¥É}¦v20120717_00737_stKsb302@ëgÄkµàø? ]=@€E"®=Š?•u(@ë…d¾µÂE–XRD™9yC`¾¸Aˆ7x=î˜ä¥É}¦v20120717_00739_stKsb302@ëgÄo t??%Cj@€E"ðÃ=ªõ =¶P†@-p¤c¾¡G®E•U\C€~¸Cd.A†«V>ý–ä¥É}¦v20120718_00758_stKsb302@ëgåc~Ï?]Óq@€E§6ö=ˆ¸Pä¥É}¦v20120718_00760_stKsb302@ëgåfÀ(z?UtÙ@€E¦êì=ӝ?BC@\)b¾¥`BE©âC|éyCdÍA‡…P>H©rä¥É}¦v20120721_00561_stKsb302@ëhF™ÕB?5@€E›º=CÄä¥É}¦v20120721_00563_stKsb302@ëhF*Ä?/{A@€Eœ q=Ûwèä¥É}¦v20120731_00107_stKsb302@ëi Ÿ?LòÂ@€Eì)=…¨ä¥É}¦v20120731_00109_stKsb302@ëi£8ï‹?4\ª@€E×á=¡Àd=–Q@ë…b¾§l‹EC€l)Cfö‡A‡b>09ä¥É}¦v20120801_00606_stKsb302@ëi¤Ou(v?"»@€EI3=ÕB?Rœ@*=qP¾™‡EOMìD™øC_6‡A‡hø>,µbä¥É}¦v20120801_00608_stKsb302@ëi¤RÕÍ?'Ç@€EI%\=Ì"?ÒÔA@8õÃb¾€ELß
C€LjCb\jA‡B>ä¥É}¦v20120812_00129_stKsb302@ëjÿÔ?8~u@€Eˆ™Ã=†ç=²
t@33e¾Ÿ;dE‹|¤D˜üJC`"ÝA†ï>
ú'ä¥É}¦v20120812_00131_stKsb302@ëjÿÖ®b~?C¨u@€EˆTš='Ìä>>÷R@™šb¾'hsE‰ C;dCd*=A†äÃ>-Hyä¥É}¦v20120812_00225_stKsb302@ëk"µï¼?Kޝ@€E'ƒ
=ÁÅ\ä¥É}¦v20120812_00227_stKsb302@ëk–×èŠ?]œ@€E'«á=œÎü?Õ&@.{b¾ª~úEƒ\öC€›…Cf'+A‡d´>UAä¥É}¦v20120814_00201_stKsb302@ëk@—›?6]Ë@€E­Ã>ÚY?®ˆŽ@ë…e¾q©üE's
D™/çCc;çA‡%f>G@ä¥É}¦v20120814_00203_stKsb302@ëk@šöK ?>$@€EÅÍ>#ùë?kó.@…b¾‰7EˆC€—ÏCfÿ¾A† >øä¥É}¦v20120817_00208_stKsb302@ëk¡G)Ð?sß@€ELm\>£zä¥É}¦v20120817_00210_stKsb302@ëk¡JR"1?g _@€EKËì>ï,ä¥É}¦v20120829_00162_stKsb302@ëm!6<͑?&4q@€E¢G¸=ãåh@­J@]p¤c¾{çmE¥.öD™#…C`záAˆKn>jðÛä¥É}¦v20120829_00164_stKsb302@ëm!9—Ëä?'Z@€E¢bš=ÛéV?P[d@:=qb¾'hsE¤	C€bNCcxRA†Ü>,)ýä¥É}¦v20120901_00153_stKsb302@ëm€2™e?$†º@€E·ö=›+¤?bý.@™še¾"›¦E¸cHD™:5C`ôþA†þ˜>÷Tä¥É}¦v20120901_00155_stKsb302@ëm€6L×?(ı@€E¸á=°H>²ÞÑ@,ÌÍb¾€E¸=×C€³øCdϞA†ÑÛ>"¢rä¥É}¦v20120907_00080_stKsb302@ën?Ë*Zò?XnÅ@€E¨vá=ÁC"ä¥É}¦v20120907_00082_stKsb302@ën?Îk¨›?VŸ`@€E¨S\=Ù/9ä¥É}¦v20120910_00088_stKsb302@ën 1U}`?GTË@€EÒØ{=÷Aä¥É}¦v20120910_00090_stKsb302@ën 4ÒõÜ?<÷v@€EÑñ>õ¢=I¾D@…b¾vÈ´EÒ£3C€ÊCd]/A†NU>?îä¥É}¦v20120910_00280_stKsb302@ën¢(T¨#?)¨3@€EÚx)=¦ÿÄä¥É}¦v20120910_00282_stKsb302@ën¢+Š‡Ù?;,@€EÛ8==î²ä¥É}¦v20120913_00114_stKsb302@ënÿó+{"?#_¨@€E¹Ð3=þD>'®=@¸Rd¾¡ÊÁE»Œ¸D™,´CaWAˆL9>
\/ä¥É}¦v20120913_00116_stKsb302@ënÿö†‰ò?"| @€EºÅ×='—=ãg,@{…b¾ˆ´9E»àC€"ÝCe0bA‰ŽS>'ÌÂä¥É}¦v20121002_00328_stKsb302@ëqbg'?}ð0@€E¹¸>¹»ä¥É}¦v20121002_00330_stKsb302@ëqbW†z?~Nh@€E¸È\>1å½ä¥É}¦v20121003_00105_stKsb302@ëq€d¢Ñý?&#Ö@€E½·¸>ˆV?#@"zád¾†$ÝEÁõHD™:éCa#AŠ>'5ìä¥É}¦v20121003_00107_stKsb302@ëq€qê…?4·@€E¾x=ژà?u4æ@c×
b¾ A‰EÂ
HC€¬)Cc¾¸A‰x0>yˆ‹ä¥É}¦v20121003_00177_stKsb302@ëq"'?Pu@€E¼}f='Ò@ä¥É}¦v20121003_00179_stKsb302@ëq6YX?Oú@€E¼¸=Òz'>3xq@(Qìb¾}ó¶E¿»C€¯}Cc¢NAˆ!W>Ä:ä¥É}¦v20121004_00098_stKsb302@ëq .·?"±@€Eœ/ì=¹èää¥É}¦v20121004_00100_stKsb302@ëq 1RÝ?!o.@€E›Ã=±0>'n¬@5b¾ˆ´9EŸiqC€–ÉCdƒ×A‰&F>5ϖä¥É}¦v20121008_00202_stKsb302@ër Ø0óé?$–ê@€E—Ã=–·ä¥É}¦v20121008_00204_stKsb302@ër ÛEÁ*?"°@€E—M)=¥øT?¡¸k@=p¤b¾‡®EšÇ…C€jáCdcAˆ­&>@bTä¥É}¦v20121016_00105_stKsb302@ës °–
?`õ;@€EÀ/ö=—j ä¥É}¦v20121016_00107_stKsb302@ës ۓd?†üý@€EÀÂö=Ç÷ðä¥É}¦v20130301_00533_stKsb302@ë"*˜d
?2@*@€Eºì=´ë@%HÍ@×
e¾bMÓE¼e…D™,{CbÛdA‡4O>+Eéä¥É}¦v20130301_00535_stKsb302@ë"*›†ÿ?7(Ï@€E¹@Í=¼!§ä¥É}¦v20130801_00343_stKsb302@ë—Aÿ2…c? ß@€Eo
=Î7@Ià@ÌÍe¾ŒÌÍEn
¸D™M'Cd½/Aˆ?°>þêä¥É}¦v20130801_00345_stKsb302@ë—B€ãÀ?2ç@€Eoå=´—˜<íêá@(öc¾'hsEoC€ï}CiéAˆú'>+8ðä¥É}¦v20130801_00775_stKsb302@ë—E€?]i@€El\=yfä¥É}¦v20130801_00777_stKsb302@ë—E"Xßë?TÏd@€El²==¥Sxä¥É}¦v20130802_00773_stKsb302@ë—e ™Å?š"@€E…Îá=£5Ìä¥É}¦v20130802_00775_stKsb302@ë—e#R ?"&Þ@€E…ô×=®?x@Öö@.¸Rb¾'ñªE†àÍC€]'Cc»¦AˆN>!Žä¥É}¦v20130803_00661_stKsb302@뗄m	H(?1
ñ@€E'›f=°Ìä¥É}¦v20130803_00663_stKsb302@뗄p[É?=Ok@€E'Ã='Ç\@S\Ï@*=qb¾‹C–E'àC€¢NCcÅA‡
E>B>]ä¥É}¦v20130804_00418_stKsb302@뗢R«ô?´>@€Eš=³ì">|uÚ@p¤e¾xÔþE™xáD™\BCd\AˆÈ‹>%h½ä¥É}¦v20130804_00420_stKsb302@뗢 È9?@€E™r¤=­Q8>­Ç<@(õÃb¾gl‹E™#
C‰Ch`ƒAˆ§ñ>µ™ä¥É}¦v20130813_00136_stKsb302@ë˜ÀB,à´?@š*@€E¤6š=A8ä¥É}¦v20130813_00138_stKsb302@ë˜ÀEŠÃé?VÆ}@€E¤w)=ÀWä¥É}¦v20130818_00306_stKsb302@ë™aXÙp?8z1@€EšÄ
=ёËä¥É}¦v20130818_00308_stKsb302@ë™a\\3?>$U@€E›Oš=•Hä¥É}¦v20130826_00446_stKsb302@ëšchd=?]JÔ@€Eƒì=ÑGËä¥É}¦v20130826_00448_stKsb302@ëšckšèÏ?hOè@€E'ü)=Û¹rä¥É}¦v20131005_00110_stKsb302@ëŸ`Î!á?…~J@€E°¸=±R`ä¥É}¦v20131005_00112_stKsb302@ëŸ`Ö÷?Œ'ƒ@€E°-¤=zü@ä¥É}¦v20131018_00149_stKsb302@롸ð\?5@€EÌõH=©»Èä¥É}¦v20131018_00151_stKsb302@롼"?;ĕ@€E̹Í=Ô{g?­$@
=b¾ˆ´9EÏ{
C€ã3CdÃA†uÁ>®ä¥É}¦v20140317_00461_stKsb302@ë³ÊÏϦq?KO¦@€E—2¸>
œkä¥É}¦v20140317_00463_stKsb302@ë³ÊÓy8?G~~@€E˜=˜È´@,8¢@£×b¾ A‰E˜7ìC€v‡CfT¼AˆÔ>jUä¥É}¦v20140320_00641_stKsb302@ë´+Ú
@?Xæt@€E¶)
=}ÉÑä¥É}¦v20140320_00643_stKsb302@ë´+݃é¯?`C@€E´úq=¡"ä¥É}¦v20140520_00918_stKsb302@ë»Ë"y!?GÆ>@€E"
=jô˜ä¥É}¦v20140520_00920_stKsb302@ë»Ë	Ø0ƒ?;àÉ@€E"Bö=mŸðä¥É}¦v20140601_00745_stKsb302@ë½F`zê?!8@€E©-š=ÓnÂä¥É}¦v20140601_00747_stKsb302@ë½F%&*?&\J@€Eª*q=§¸ä¥É}¦v20140607_00453_stKsb302@ë¾1"`?€S™@€EU¸=y"øä¥É}¦v20140607_00455_stKsb302@ë¾4¢©¹?q÷N@€EW5=wÀä¥É}¦v20140608_00993_stKsb302@ë¾'îON?-+@€E"¶á=–k°ä¥É}¦v20140608_00995_stKsb302@ë¾'ñÁ£Ï?7«o@€E…f=ãH@@ffb¾xÔþE…Z)C(´CeäAˆ+·>%yä¥É}¦v20140617_00298_stKsb302@ë¿A7ë_?kkw@€Eʤ=Ó½ä¥É}¦v20140617_00300_stKsb302@ë¿A:ÿj"?eH@€EÉþÍ=›ž@ä¥É}¦v20140617_00346_stKsb302@ë¿AoNl?–_&@€EÀz=±Üä¥É}¦v20140617_00348_stKsb302@ë¿A"y	?~£@€EÀR=´'Hä¥É}¦v20140617_00796_stKsb302@ë¿ECcG?W>@€E­V)=£à"ä¥É}¦v20140617_00798_stKsb302@ë¿EFž±?f®O@€E­gR=•þä¥É}¦v20140622_00496_stKsb302@ë¿ã,y
-?']Ð@€E ã=YLä¥É}¦v20140622_00498_stKsb302@ë¿ã/Ïöù?Š
â@€EŸñq=èä¥É}¦v20140622_00640_stKsb302@ë¿ä_/Oú?C³x@€EŸká=‰fëä¥É}¦v20140622_00642_stKsb302@ë¿äbWc?\‹÷@€EŸ\=ãÁÈä¥É}¦v20140630_00186_stKsb302@ëÀà\÷þ?e·@€Eª¡H=ãä˜ä¥É}¦v20140630_00188_stKsb302@ëÀà ¬MP?P{@€E©ûR>8Óä¥É}¦v20140702_00105_stKsb302@ëÁªŸæ»?U…E@€E±ì=³iTä¥É}¦v20140702_00107_stKsb302@ëÁ­ÛeA?EÎ+@€E³M×='¨\ä¥É}¦v20140712_00465_stKsb302@ëÂcn…>n?)Ž¤@€E›>*Îd?¯l%@J=qe¾€Eš"D™ÝCd!AŠ©³>X_5ä¥É}¦v20140712_00467_stKsb302@ëÂcqÁ©-?#Ü@€EšdÃ=Àæä¥É}¦v20140712_00753_stKsb302@ëÂf—$I? :'@€E'‹¤=½c¼?{A@:=qd¾|í'E"'3D™!ôCb/A‡í€>=o½ä¥É}¦v20140712_00755_stKsb302@ëÂfÞ?ýÔ@€E'qì="C0> w@,(öc¾ŽÙE'š=C€O\Ceq'Aˆ¢Ò>5'ä¥É}¦v20140714_00159_stKsb302@ë¢tÙv(?;x#@€E­{)=Š¡ä¥É}¦v20140714_00161_stKsb302@ë¢xDõ¨?:Eõ@€Eª´=¡¨ä¥É}¦v20140714_00639_stKsb302@ë¦ïÄcr?9ž™@€E —¤=ž$<ä¥É}¦v20140714_00641_stKsb302@ë¦ó#¨ý?1ß+@€E¡¡Ã=⅜ä¥É}¦v20140803_00153_stKsb302@ëÅ#s˜H?#Æ@€EŸmì=âää¥É}¦v20140803_00155_stKsb302@ëÅ#vx·ø?2'@€EŸ/
=‹»€@/&€@p¤b¾‰7LEŸkqC€¨sCešAˆd9>%Lä¥É}¦v20140803_00201_stKsb302@ëÅ#ÓÉù?:[
@€EšÜ×=ëÀä¥É}¦v20140803_00203_stKsb302@ëÅ#֕º?;þ^@€Eš¯=¹`Ää¥É}¦v20140803_00249_stKsb302@ëÅ$=À/[?d|ð@€Ež)=£ÆXä¥É}¦v20140803_00251_stKsb302@ëÅ$ADΑ?n|?@€Ežçö="*´ä¥É}¦v20140828_00306_stKsb302@ëÈB1Zöœ?I$@€E'ßq=jöä¥É}¦v20140828_00308_stKsb302@ëÈB4º½?Wi@€E"†Ã=ò¨ä¥É}¦v20140910_00136_stKsb302@ëÉà·Ñ¸š?ÌV@€E"C\=¦u@>']@i™šd¾å`E•*D™5ËCaVÉAŠìg>€Ñä¥É}¦v20140910_00138_stKsb302@ëÉà»"?õ¨@€E"5¸=›U¼?óL‹@*=qb¾…¸E"yìC€«ÇCe=²Aˆ/>Nl¹ä¥É}¦v20150703_00147_stKsb302@ëî߶]¿?VÂ@€E°š=Ãää¥É}¦v20150703_00149_stKsb302@ëîߺžf?rá¶@€E¯r…>Hwä¥É}¦v20150722_00297_stKsb302@ëñB÷ÖöÇ?zP@€E‹n=‹Üä¥É}¦v20150722_00299_stKsb302@ëñBû3§ø?k»c@€EŠßq=gªñä¥É}¦v20150723_00681_stKsb302@ëñeR
Ä?Ó1@€E…!ì='e´ä¥É}¦v20150723_00683_stKsb302@ëñeUyt
?*pñ@€E…^Í= …X?£	Ý@XõÃc¾n—E†Â)C^5Cc2-A‰|b>t êä¥É}¦v20150731_00321_stKsb302@ëòbÄ:'?*·S@€Eª
=£R"ä¥É}¦v20150731_00323_stKsb302@ëòbˆp?$–@€Eª"á=Íòûä¥É}¦v20150806_00390_stKsb302@ëó";.ÏÌ?Dñý@€EºÍ=§¬ä¥É}¦v20150806_00392_stKsb302@ëó">Bá&?ZFˆ@€E¹Ê3=Ÿ¢ä¥É}¦v20150826_00093_stKsb302@ëõ ;6§²?'#F@€E 5\=O\ä¥É}¦v20150826_00095_stKsb302@ëõ >aæ?#|¦@€EŸ¬{='•Lä¥É}¦v20160718_00753_stKsb302@솚fs?(7x@€E†qì=ÍwÖä¥É}¦v20160718_00755_stKsb302@ì†;Ù?$Ü@€E†T=–ƒ¤ä¥É}¦v20160728_00421_stKsb302@ìÄ,â6A?Åx@€EŸÂ¤=ÀÎ@iÇ@'=qd¾ŽÙE¢º=D™BCa‡®AŠ9>–ãä¥É}¦v20160728_00423_stKsb302@ìÄ0€Ê?>d@€E $q=¡pc?vÀÂ@n{b¾˜bE¢—\C€*^Cd‡+A‰µZ>H\9ä¥É}¦v20170617_00705_stKsb302@ìHExºáé?J}d@€E'­=pKä¥É}¦v20170617_00707_stKsb302@ìHE{'î?*P"@€E'…=̀ä¥É}¦v20170623_01202_stKsb302@ìI
*Pöè?¼ü«@€E´O==¹«¬ä¥É}¦v20170623_01204_stKsb302@ìI
,ïÝH?À¹@€E´—Í=r©`ä¥É}¦v20180513_00705_stKsb302@ìq‹,!Æú?Gá¶@€E«-Í=hã¨ä¥É}¦v20180513_00707_stKsb302@ìq‹/mt?eZ@€Eªiö=ZV@ä¥É}¦v20180525_00699_stKsb302@ìsZNšî?uôv@€E§1
= Žä¥É}¦v20180525_00701_stKsb302@ìs]ã:w?]³š@€E§%®='ìä¥É}¦v20180525_01032_stKsb302@ìs	>"?†à–@€EŸCì=¶àä¥É}¦v20180525_01034_stKsb302@ìs	Q
d?kŽ@€EŸw…>	¼-ä¥É}¦v20180728_00213_stKsb302@ì{¥fÜ®?.ÿ,@€EH\=ÍV[ä¥É}¦v20180728_00215_stKsb302@ì{¨;ñ?=@€EŒ¬R=×þúä¥É}¦v20180806_00345_stKsb302@ì|#LºXV?5ô
@€E›Ä{=¶ÜÄä¥É}¦v20180806_00347_stKsb302@ì|#OÈ9ë?/,©@€E›^ì=™Ÿàä¥É}¦v20180812_00585_stKsb302@ì|ãaPï?/ˆ@€E'­= á`ä¥É}¦v20180812_00587_stKsb302@ì|ãdD"?D¯_@€E'Î=†Œ ?íâ@*=qb¾ž5?E"â{CÞwCdºáA‰'9>Eþlä¥É}¦v20180825_00145_stKsb302@ì~€õÒº¢?/‹Ã@€EœŒ…=ÄËÀä¥É}¦v20180825_00147_stKsb302@ì~€øÎbÏ?5Ps@€EœG{>[rä¥É}¦v20180831_00069_stKsb302@ì?öëû?Sļ@€E/q=«Ý$ä¥É}¦v20180831_00071_stKsb302@ì?ùk`÷?ZŸt@€EŒš=«Pä¥É}¦v20180901_00549_stKsb302@ìc¨žÅ(?hO›@€ET§H=ïä0ä¥É}¦v20180901_00551_stKsb302@ìc«™q?~ z@€ETÉ3=¡×t

==> anc/pub_raw/L222_125_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 1681 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-11-04T17:34:30
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="22">
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="11" datatype="char" name="Match algorithm" value="Exact Value">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="20" datatype="char" name="First input table" value="281: 127_LC_Km5.fits"/>
<PARAM arraysize="30" datatype="char" name="Second input table" value="282: lc_13951951000262_ts.fits"/>
<FIELD arraysize="18" datatype="char" name="filename">
<DESCRIPTION>Expression: substring($1,0,18)</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="float" name="eKfinal"/>
<FIELD datatype="double" name="photcodef">
<DESCRIPTION>Expression: 1.0</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ell"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                   60 / width of table in bytes                        NAXIS2  =                   22 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                    9 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'filename'           / label for column 1                             TFORM1  = '18A     '           / format for column 1                            TCOMM1  = 'Expression: substring($1,0,18)'                                      TTYPE2  = 'mjdobs  '           / label for column 2                             TFORM2  = 'D       '           / format for column 2                            TTYPE3  = 'Kfinal  '           / label for column 3                             TFORM3  = 'E       '           / format for column 3                            TTYPE4  = 'eKfinal '           / label for column 4                             TFORM4  = 'E       '           / format for column 4                            TTYPE5  = 'photcodef'          / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TCOMM5  = 'Expression: 1.0'                                                     TTYPE6  = 'ell     '           / label for column 6                             TFORM6  = 'D       '           / format for column 6                            TTYPE7  = 'class   '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'bpx     '           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'Ncomps  '           / label for column 9                             TFORM9  = 'I       '           / format for column 9                            TNULL9  =               -32768 / blank value for column 9                       DATE-HDU= '2022-11-04T17:34:30' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                             v20170618_00196_st@ìHaƒ+ÓA£×?@?¸Ø¼ˆÏBÁv20170618_00198_st@ìHa…ÔjÑAÙ?@?Àä4Â+Áv20170628_01133_st@ìI¨U¼ŠŠAƒ?@?±î¨SóLÅÁv20170628_01135_st@ìI¨Xt ¼Añª?@?Àä4Â+Áv20180402_00929_st@ìll{].Ad˜_=(:?ðøÀÀ€v20180402_00931_st@ìll~oFµAc¿H=$ q?ðøÀÀ€v20180524_00999_st@ìrèR•¤AjZ=4s?ðøÀÀ€v20180524_01001_st@ìrè[äØAiÇz= Q?ðøÀÀ€v20180525_01062_st@ìs	=¨W"Ajjè=<¤+?ðøÀÀ€v20180525_01064_st@ìs	AH¿Ajb=4v)?ðøÀÀ€v20180727_00147_st@ìzàz_ø8Aqû=¥õ®?ðøÀÀ€v20180727_00149_st@ìzà}[zÐAq¢4=´K+?ðøÀÀ€v20180806_00375_st@ì|#ÈÞ`sAqs'=YQ@?ðøÀÀ€v20180806_00377_st@ì|#ˎÔoAqÞÓ=U2a?ðøÀÀ€v20180813_00239_st@ì}w`‰®AtxÕ=‹W'?ðøÀÀ€v20180813_00241_st@ì}z¦"ArŠ	=‰M×?ðøÀÀ€v20180825_00175_st@ì~,¾ªJAtôñ=zk?ðøÀÀ€v20180825_00177_st@ì~/à£At"¶='}ò?ðøÀÀ€v20180828_00099_st@ì~à#õ2rAuYK=¸`š?ðøÀÀ€v20180828_00101_st@ì~à'2™…Auí'=…1?ðøÀÀ€v20180901_00579_st@ìcݽZ"AtGE=?ðøÀÀ€v20180901_00581_st@ìcà_÷7As;d=eŽe?ðøÀÀ€

==> anc/pub_raw/L222_126_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  239 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ‹°'yv20100814_00700_stKsb333@ë䞼Ä?D¥Š@€E—¹ö>ÀE@îP?Æffe¾ŽÙE—°CŒljD±\ÕAW*è<Юú‹°'yv20100814_00702_stKsb333@ëä¢eöT?Q¯D@€E—¤×>Yr@&>?Ç®h¾ÒòE—HDœAÛD±jAWbä<ᣢ‹°'yv20110803_00583_stKsb333@ë<$1Å¥?Y'@€EYÃ>ÉV>Nm¢?ç®d¾ª~úEqC"ÄœD®ý7AUaú<ÑÅL‹°'yv20110803_00585_stKsb333@ë<$5†I±?Ï®@€EŽõR>Ãl>«åñ@
=h¾£×
EŽ»3DšUªD®ÀœAU¦ó<ßåÍ‹°'yv20110804_00757_stKsb333@ë<F-Sj‹?<¤W@€E°QÃ>%?â4?šáHd¾™™šE®;…C"xRD¯	ÃAU}Ñ<±l'‹°'yv20110804_00759_stKsb333@ë<F0¼uè?0¹ù@€E°ç×>ºŠ?nÜ?aG®g¾™‡E¯{HDšH¼D®¼¬AUf_<t׋°'yv20110820_00580_stKsb333@ë>Cã«L?_¬@€E{øá>"¼= Ð:? d¾å`Ez×C"¤9D¯R AUæ•<ü"‹°'yv20110820_00582_stKsb333@ë>Cæešd?UZ.@€E}F=èb?2n'?p¤g¾‰7LE{mDš<JD¯,RAU¬x<Ñú•‹°'yv20110901_00794_stKsb333@ë?ÄÆy'f?9Ìú@€Eɪá>§?À,?\c¾›¥ãEȧ3C"[D«iüAUÊ@<Þր‹°'yv20110901_00796_stKsb333@ë?ÄÉÀ=r?%!‹@€EÉ×
>$po>£O?"záe¾©ûçEɄ=Dž.˜D«DAUÀø<"@V‹°'yv20110915_00493_stKsb333@ëAƒDGø½?'q'@€EÁéì>
¨¶>'7ï?ã×
d¾†$ÝEÁ·qC"S3D¯1HAV
=Ä~‹°'yv20110915_00495_stKsb333@ëAƒH7׈?8q˜@€E¿µ\>Ãt?FÙ?£×
g¾"ýôE¾ùDš6úD®ÝqAU¿Ý<'3‹°'yv20110925_00349_stKsb333@ëBÀºàÆÕ?~Ç@€EÁÓì>44?)…*?€c¾´¼jEÀíšC'þ˜D«RÙAVa="þ–‹°'yv20110925_00351_stKsb333@ëBÀ¾Nt­?î@€EÂbq=ޑW>8?˜Qìd¾°£×EÁÕ×Dž6fD«'žAVG/=2«Þ‹°'yv20111009_00349_stKsb333@ëD€¶ú?@^@€E¡Ü)=á/M?)?Š=qc¾ A‰E¡'
C"T{D¯sAVe<«‰[‹°'yv20111009_00351_stKsb333@ëD€¹…D?A
x@€E¢jö=ËÈ>ísþ?У×h¾šŸ¾E¡š¤Dš7dD®îFAV.æ<Ö1‹°'yv20111014_00173_stKsb333@ëE Æѐ?ôv•@€EŒ¿>Mx@Tæª?(öe¾¼í'E‡XRC"H1D«­²ASyŠ=þ7‹°'yv20111014_00175_stKsb333@ëE ÊÆc?ÃÂ	@€E"á=Áiø>ó-d?n{f¾Ç+E‰~=Dž4JD«W¦ATè:=¹þ
‹°'yv20120229_00540_stKsb333@ëVköÞcx?%j@€E£H>m?ȹA?½p¤d¾\)EŸÝ
C…HöD®øAZ,c<¾	n‹°'yv20120229_00542_stKsb333@ëVkùòot?Ã@€E£Äì>4Yµ>ã4â?Ê=qi¾˜bE¡láDšxÝD®À‹AZ¡
<³ëg‹°'yv20120312_00545_stKsb333@ëWëòò\?°³@€E¥Â3>	Y¾>&XK?ºáHd¾­'hE¥NöC…<)D¯BA[¼<˽‹°'yv20120312_00547_stKsb333@ëWëö¶?Àÿ@€E¦Í>>bZÑ?"33h¾£SøE¤MÃDšo–D®âAZæ<¡gµ‹°'yv20120329_01208_stKsb333@ëZšÕÚ?kÑ@€E¯>á=¾d˜>žÛL?³33c¾£SøE­ºRC…D¯d‹A\¿Ý=}~‹°'yv20120329_01210_stKsb333@ëZ ek?|W^@€E¯É3=µ†è?
—?³33O¾¬‹DE­`{Dš^^D¯&%A\€â=HH‹°'yv20120406_00418_stKsb333@ë[[ºÆ?¹@€E°«×>T='J8?†ffe¾ß;E®˜¤C…CøD®íyA\©P<˜kЋ°'yv20120406_00420_stKsb333@ë[_ÄJ?Š"@€E¯­Í>A4=3Ü?Š=qg¾¨r°E¯kqDšj=D®»¦A\ö¸<™±À‹°'yv20120417_00274_stKsb333@ë\h9J1?í@€E©©×>U#Î>¦4!?Տe¾ŒÌÍE§øáC…‡D®ûdA]0#<áïÔ‹°'yv20120417_00276_stKsb333@ë\h<£Úe?"í@€E©Ÿö>Rß¡>Úûä?¯\)h¾ˆ1'E§|ÍDštöD®ÈöA],Á<ɛI‹°'yv20120417_00310_stKsb333@ë\h•0äN?iÒ@€E§4R>-׈=ÃiS?±ë…e¾†§ðE¥C… ÅD¯bA]=—<îu‹°'yv20120417_00312_stKsb333@ë\h™3M	>ùåƒ@€E¦Íš>7‰2?T?å¸i¾å`E¥¸DšpJD®ÏA]jG=+Ì‹°'yv20120417_00368_stKsb333@ë\i€¢Çì?Eð@€E§RÃ>?úa=ʛ?èõÃd¾–‡+E¦ošC…"D¯*áA]Äî=T ‹°'yv20120417_00370_stKsb333@ë\i"Šƒ§>ü³"@€E§.á>6Þ="·Õ?¼(öh¾‹Æ¨E¦X¤DšeqD®û;A]¹`<ò‡Ï‹°'yv20120418_00347_stKsb333@ë\‰¡ ¦ê?/²@@€E°\>"Ýý>+íÚ?G®e¾\)E­µ\C…‰D®ÖfA]«M<¢0¶‹°'yv20120418_00349_stKsb333@ë\‰¤Üs3?´ÿ@€E¯ö>)3í>l7¿?^¸Rg¾—PE®DšoLD®¨ZA]¢L<y¼I‹°'yv20120418_00383_stKsb333@ë\Šùºì?ãØ@€E­¸{>:8ž?V©ü?õd¾²-E¬ãÃC…D¯ jA]´ä<ïWI‹°'yv20120418_00385_stKsb333@ë\Š"³Cd?°h@€E­á>.Rì?!eF?™™šh¾ß;E¬R¸DšdD®î¸A]2<Ê‹°'yv20120418_00493_stKsb333@ë\ŒVmÊß?&Ò@€Eªœ…=èÖÍ?^Ö?B\d¾˜bE¨[®C"¸RD¯8JA]'t<';Á‹°'yv20120418_00495_stKsb333@ë\ŒZŒ-u?5qR@€EªÇ==äx =Ll$?ÌÌÍh¾ A‰Eª…×DšTþD¯šA^0<ód‹°'yv20120418_00529_stKsb333@ë\Œ¼"+?´.@€E©ªÍ=ú,–>ï²?^¸Rd¾"›¦E¦^C"¸öD¯=¢A]w<'rÈ‹°'yv20120418_00531_stKsb333@ë\ŒÀdn¿?Me@€Eª)\>"º?&ÉÔ?ºáHh¾˜bE¨DDš\D®ÿ®A],È<êæ‹°'yv20120421_00251_stKsb333@ë\èF¯¸?Sò@€E°¦ö>!°ž>w6Ÿ?ÁG®d¾xÔþE­j)C"þwD®ÿ#A]#M<绎‹°'yv20120421_00253_stKsb333@ë\èIë?	?@€E°5ö>-t'?:>Å?záHh¾\)E®‰3Dšr-D®ÎoA]'ã<é°‹°'yv20120428_00619_stKsb333@ë]Èðó?9@€Ek›\>…?>@²?ƒ×
e¾ŽVEj6C"öfD¯DÝA]¥Ô<Í¿=‹°'yv20120428_00621_stKsb333@ë]Èô€»&?D,Â@€Em)>A÷Ê?tÒ?aG®g¾"÷ÏEk™šDšY²D¯°A]æ(<Ü¢Ô‹°'yv20120429_00491_stKsb333@ë]çmäð?"òh@€E˜1ö=øÕ>Ï?záHd¾¤ZE•ü{C…p¤D¯œA]oÍ<™FЋ°'yv20120429_00493_stKsb333@ë]çq_Å?'Á@€E˜"{=þ¼U>î˜&? h¾³¶FE—²Dš'VD®ÜbA^oM<²° ‹°'yv20120607_00360_stKsb333@ëbÄá‹En?>VU@€E…­¸=Ù9>Ñ'?uc¾¨õÃE"ê¸C" !D«oA_*<¹sH‹°'yv20120607_00362_stKsb333@ëbÄåeÀ#?(ˆ!@€E…ì=ޒ<ÅóN?‡®h¾§ïžE""×DžòD«/ßA^Ñ]<ºl¯‹°'yv20120611_00404_stKsb333@ëcCóÐâ?Ïð@€E…ëš>WL>à–'?¨õÃd¾Ÿ;dE"\C"ÍPD«?ÇA^¡3<»¼È‹°'yv20120611_00406_stKsb333@ëcC÷Mt'?0B@€E†)=øš>0=?õg¾­'hE…¸áDž‹D«TA^ìo<Ïî5‹°'yv20120614_00519_stKsb333@ëc¦ûQE?"®Ð@€EŠ}q>!e?r%?aG®c¾œ(öE‰PöC"¶D«jA_b¿<±."‹°'yv20120614_00521_stKsb333@ëc¦
2¾?+ú³@€EŒ'>,N>}¼?uf¾ß;EŒ*DžhD«eÃA_"®<¿_‹°'yv20120617_00646_stKsb333@ëd¼H«@?0íÑ@€EhTR=ϞÝ>Õ=W?^¸Re¾šŸ¾EdÀ{C"ÁD«¨ÅA_,<"‹R‹°'yv20120617_00648_stKsb333@ëd¿æÁ?._a@€Eh²{=ÞUc?Œ?ƒ×
f¾Ÿ¾wEg‰šDž+
D«höA_Â@<®Øk‹°'yv20120630_00207_stKsb333@ëe£"T0?0n@€E¥âš>1»?>ÈÜý?Ÿc¾å`E¤×C""–D«HA`±$<¸6׋°'yv20120630_00209_stKsb333@ëe£!ù¥?B@€E¥©×>xW?ƒ<?ï\)g¾†§ðE¤¢fDž)D«VAa è<Ý;ø‹°'yv20120705_00905_stKsb333@ëfE°‰oÖ?Q^¾@€EUkH>°#> S^?×
=e¾©ûçER`öC"QD¬¬Aaéþ=(	:‹°'yv20120705_00907_stKsb333@ëfE³ô¤,?B!†@€EV{>Aވ>@'®?G®h¾´9XESRDžbéD«ßAa[<¡Ž:‹°'yv20120714_00781_stKsb333@ëge&ƒm?Gs;@€Esãì=ÑÝþ>/'e?k…d¾£×
En'šC"GLD«š¨Abf$<܊ü‹°'yv20120714_00783_stKsb333@ëge)¸°¶?Sxª@€Er=Ög)?&Á¿?Ó33g¾Ÿ¾wEp}HDžÅD«mAcOÝ==t‹°'yv20120716_00591_stKsb333@ëg£)¬P?Wis@€E–5q=ÉŒ?f[?¦ffd¾²°!E"ÏìC"³uD«i`AbrÏ=%zŽ‹°'yv20120716_00593_stKsb333@ëg£,zü?L®Z@€E–-q=Áü>/¨ß?hõÃf¾¨r°E"Â)Dž?D«CAaä¡<àQf‹°'yv20120717_00287_stKsb333@ëgÀÊÄT-?.É­@€E¡ž
>x?¦j@
p¤c¾¦éyE W…C"·ÏD«A‰Ab¤]=$®€‹°'yv20120717_00289_stKsb333@ëgÀÍ÷ê³?Gô¡@€E¡èR>1¤ ?˜†?«…f¾"záE Á×Dž
'DªäAb9ß<¾®ã‹°'yv20120718_00068_stKsb333@ëgß¼Œ}§? 9@€Eî×>%$²?Ò6@V¾'ë…EìaHC"ÎÙD«+
Aaü^=T­õ‹°'yv20120718_00070_stKsb333@ëgß¿¿ž?2Fœ@€EîÖ>3ž>vÐù?Þ¸Rf¾˜bEíĤDÙüDªë–Ab½=:V‹°'yv20120719_00068_stKsb333@ëgÿjP?y^w@€EÊýq>¢?¢1Î?´zác¾¥ãTEÈê=C"v¨DªÞ¸Acü=Bñ ‹°'yv20120719_00070_stKsb333@ëgÿm†Ûý?w#ü@€EÊ
q>'Ÿ'@4°?ºáHe¾¤Ý/EÈc®D¶5Dª¯¶Ab®=~×°‹°'yv20120719_00423_stKsb333@ëh=½û¤?°(›@€E©öf=õņ?ÿ£?¥¸d¾Â\E¥O…C"çD«<¬Aaú>÷‹°'yv20120719_00425_stKsb333@ëhA',•?\£b@€E©Òá='c?F?\f¾®{E¨q
D™yDªûdAcmK=6W‹°'yv20120721_00375_stKsb333@ëhEž+¥?N@€E Í=ûa…;æ?Ôzád¾¡G®EœþÍC"	ÛD«ž=AcO=å‹°'yv20120721_00377_stKsb333@ëhEç0ü?E%µ@€E R=>õV=™] ?\e¾£×
EŸDž6%D«bNAcšÙ=û•‹°'yv20120722_00285_stKsb333@ëh_º*=–?>R[@€E®œf=ʓh>qÊ?Ü(öc¾ ÄœE­‰HC"€D«ÉAcZ¬=ßé‹°'yv20120722_00287_stKsb333@ëh_½?0m?U¾™@€E®u\>&+u=D¿?Ç®g¾å`E­j)DžøDªØsAcJÙ=Nè	‹°'yv20120723_00362_stKsb333@ëh'-{¾'?uŠ@€E‡>>+ "=M¤ø?â\d¾±©üE†òC"'ªD«}ºAcÛb=[x]‹°'yv20120723_00364_stKsb333@ëh'0ÕµÕ?k³H@€E†Äá>Qß>Âù?ÚáHf¾£×
E†
Dž>ÙD«/}Ac›­=ö"‹°'yv20120726_00186_stKsb333@ëháC•÷#?,K.@€E•¥ì>
þ?Ž
?}p¤c¾¤Ý/E")3C"®˜D«PîAcT<{t‹°'yv20120726_00188_stKsb333@ëháFøAÆ?(Ëò@€E–Ó®=푊>â3T?\)g¾›¥ãE•µ3Dž}D«òAbý±<Ãfü‹°'yv20120731_00281_stKsb333@ëiÃ|?Tæ!@€Evïì=À<<>ÜüÉ?ƒ×
c¾œ¬ErS×C""œD«IºAb³o=&ä‹°'yv20120731_00283_stKsb333@ëiJë?HN@€Ev}
=Êò;<YM¿?aG®g¾¢ÐåEuˆDžwD«¨Acòb<Н€‹°'yv20120801_00564_stKsb333@ëi£ÿ>´œ?M¡¼@€EWR=§×˜<´åD?Ê=qd¾´¼jERÛ×C"1‰D«žAdAó=†`‹°'yv20120801_00566_stKsb333@ëi¤gŽZ?O/S@€EVž)=¢6H?.V!?záHf¾§ïžEPÍDž&5D«aHAd(2<ìÊ3‹°'yv20120804_00639_stKsb333@ëjúÐUÃ?‡÷l@€EŠ[=®h @6-?µÂc¾Ä"E…ŸHC"‹DD«'ÉAcÁÈ=mà'‹°'yv20120804_00641_stKsb333@ëjþnŽ?n¼ü@€E‰¨
=ªÕ"?™p¼?ÁG®f¾ËƨE…Ã3Dž'®D«\¬Ae!¸=•)Ñ‹°'yv20120808_00185_stKsb333@ëjƒa#
ò?M%@€EŸÃ>oQ>µ©.?šáHe¾˜bEšKC"QhD«"Aeå<ÕûÞ‹°'yv20120808_00187_stKsb333@ëjƒdL`?~á@€EŸN¤=áÛ°<2ö?¥¸f¾™™šEšÊÍDž'…D«XJAdç<¾Ñ5‹°'yv20120814_00111_stKsb333@ëk?Æ+=F?5!å@€E—»>u	?Eþí?£×
c¾‹C–E"páC"yºD«7AfR÷=Ý[‹°'yv20120814_00113_stKsb333@ëk?ÉGQx?1:Ï@€E˜ÂÍ>/=?aG®f¾ ÄœE•¥®Dž
DªõAeÕö<¦
^‹°'yv20120817_00526_stKsb333@ëk¤·-]?‹Ý@€ES¸=€Mä@¼‰c?àd¾»dZELs3C"t¼D«˜9Agðz>‰»‹°'yv20120817_00528_stKsb333@ëk¤º¨¢Ì?£é¬@€ER\=þoCA¾_?ù™šf¾¸QìEI®Dž 1D«v-Aj÷>JZ‹°'yv20120828_00633_stKsb333@ëm±,‹?oÒZ@€E¾ƒf=¬ Ð?í?Þ¸Rd¾Ÿ;dE¹YÃC"F¨D«t!Ah"3=€9í‹°'yv20120828_00635_stKsb333@ëm´N%Ó?fC+@€E¾2¸=œ
0?£*þ?â\f¾¡G®E¹~áDž!PD«0)Ah6r=Pœ‹°'yv20120829_00464_stKsb333@ëm#ºÊÅ?Þà@€E¯.3>^=¬?¡G®d¾ŒÌÍE©×C"DÝD«Œ¼AgöÍ<à²*‹°'yv20120829_00466_stKsb333@ëm#½ ò¿?#m3@€E®®¸>Ä>5I?Š=qg¾˜"uE©íÃDž¶D«B^Ag±Í<ìY‹°'yv20120911_00366_stKsb333@ënÂ@þL÷? 4š@€E­ÿ{>/æ´?Àæ?ÈõÃd¾ž5?E¬lC'üÍD«pAi:ó='S‹°'yv20120911_00368_stKsb333@ënÂDõ>?*f`@€E¯Í=û™p='sD?Ž{f¾¦éyE­ßDž‡D«,¬Ahϔ<Öþy‹°'yv20120912_00111_stKsb333@ënà‹²¦?0iþ@€E¾‹Ã=àÛ?›7'?\c¾š¬E¼‹ìC"CD«[AiŠù=§œ‹°'yv20120912_00113_stKsb333@ënàã[Z?#]"@€E¾H>)RÖ?šÚ?Ž{g¾‡®E»ö{DžfD«(¤Ai4D<ã[N‹°'yv20120924_00104_stKsb333@ëp`m	M‡?U"@€E™x==öþ!?IÛ?™™šc¾™‡E—CHC"(sD«gžAj1<ÜÓ»‹°'yv20120924_00106_stKsb333@ëp`p•ÿ±?a@€E™3=>ߟ>jՂ?¾¸Rg¾ ÄœE˜RDž	¢D«("Aje¬<ÿ•9‹°'yv20120925_00083_stKsb333@ëpð{-?uˆ@€EǪ=>ã?%8?†ffc¾ž¸REŜC"-D«n‡AjÅ,<ÎÎä‹°'yv20120925_00085_stKsb333@ëpô3"í? I@€EÈ$¸>
Ì'?$Uè?ÈõÃg¾©xÕELjDž1D«4ZAj®û=rÞ‹°'yv20120926_00347_stKsb333@ëp¢K¹lH?HID@€E¹!ö=çA€?/Ž*?ôzáe¾¥ãTE·³\C"D«bÁAk%Ý=)Ž›‹°'yv20120926_00349_stKsb333@ëp¢O9éÜ?6Û'@€E¹8=ßÑÂ?Sem?‹…g¾™™šE¶ÑDž%D«*%Aj
<äüR‹°'yv20121012_00206_stKsb333@ër Õäãð?jC@€E°â=­âD?îNŽ@×
T¾¥`BE®"áC"	ÛD«kAm¢é=ÏÙ‹°'yv20121012_00208_stKsb333@ër Ù
¾?'2¹@€E±T
>(]Œ?£™—?У×g¾­'hE®)Dž–D«#TAk€7=¹I[‹°'yv20130318_00555_stKsb333@ë†KMVD°?GÑ@€E0ì=К‰?Â&W?ç®b¾¸QìE}mHC"ú=Dª÷øArýC=‡Ñ†‹°'yv20130318_00557_stKsb333@ë†KPÔ8§?l"Ã@€E'Uš=ɀ?©Y?ª=qg¾¯ E€¾{Dâ¨Dª¾˜Arx=C;¤‹°'yv20130323_01198_stKsb333@ë†ëãÔ ×?"-@€Ep…>Ž>¡zŽ?Î{d¾‹C–EŽ6C"ļD«ðAtÈ=CÀ;‹°'yv20130323_01200_stKsb333@ë†ëçdX?!ìÀ@€E'/=ï?}/?Ç®f¾ž5?E»ìDõ¢DªË3As+!=$M¤‹°'yv20130324_01375_stKsb333@ë‡
7Ç?3p@€E–Ž=>}Ô@ŸÏD?«…c¾'ë…E"M3C"F%D«SAs°=YÅ£‹°'yv20130324_01377_stKsb333@ë‡

§}³?%֎@€E–Mš>ÌK?-)?¢\f¾"záE"ƒìDž
D«^AtB)=.÷"‹°'yv20130325_01013_stKsb333@ë‡+g=ý?Y@€EŸ>+á/=;ö?ôzád¾£SøEÛqC"®¸D«fAu#=zÿ4‹°'yv20130325_01015_stKsb333@ë‡+†I
5?žý@€EŸ¤Ã>0æŽ>?½p¤H¾\)E¹3DàÝDªÒÁAv?r=Xb/‹°'yv20130326_00584_stKsb333@ë‡JxãKi?
#x@€EªÝš>{r>ãk2?ü(öU¾ÒòE¨­C"áD«DAv,Ÿ=†‹°'yv20130326_00586_stKsb333@ë‡J}ÉÄÛ?¾ü@€E¬
>!Á^?æ?J?ÁG®f¾›¥ãEª¼DåªDªÈAtߪ=FÇF‹°'yv20130625_00890_stKsb333@뒨n´˜ù?žöX@€Ecí®=ÔL‹°'yv20130625_00892_stKsb333@뒨qû«?ƒM{@€Edrf=@÷‹°'yv20130702_00322_stKsb333@듂¨Úßà?oå@€E›K>QZ>aÎx@¸Rd¾˜"uE™ÁHC"½²D«}A'"—=ÿq‰‹°'yv20130702_00324_stKsb333@듂¬N'?Tl@€Eš¤{>©>@ž!´@Qìg¾\)E™d{Dü1DªÏÏA[é=ëv1‹°'yv20130703_00276_stKsb333@듡ֆ"¯?#Ç@€E}Ã>¿ö?+v'@¸d¾'ë…EyÎfC"¤D«!‰AVh=ñÒU‹°'yv20130703_00278_stKsb333@듡ÙwµÄ?)Fá@€E}nR=Ǎ>´ƒ¡?ó33f¾–‡+E{ùÃDù?DªÃ…Ag=Äȑ‹°'yv20130703_00468_stKsb333@듣nXR§?)'³@€E†5ö=Ð=ÿ>öE@ £×c¾ž5?E"¡…C"±ìD«/–A€âÐ=òu£‹°'yv20130703_00470_stKsb333@듣q®xÏ?5‹@€E…"
=½x4?å'ú@¸f¾­'hE"º{Dž
?Dª÷mAÎ=òÉ‹°'yv20130703_00804_stKsb333@듦Xòz[?"g@€E'k¸>"u>×Òc@(öc¾¡G®E€¨)C"2ND«t!A'p=ÉÚ‹°'yv20130703_00806_stKsb333@듦\vÓÇ?5Óþ@€Eƒ/Í=²‹¸>êàÄ@
=f¾­'hEU
Dþ°D«*wA¡'=ÆG‹°'yv20130705_00260_stKsb333@ë"àՙD_?c˜'@€E"BÃ=®Dp‹°'yv20130705_00262_stKsb333@ë"àØßµ]?S!¡@€E'\Í=±ñ¬?y;ö?ë…g¾£×
E'yHDòFDªÔ"A7t=ÆÅ4‹°'yv20130705_00500_stKsb333@ë"âÉOä?Oö}@€E}9×>ù–@H[ÿ@×
c¾©ûçEzÿ3C"Ã3D«)'AƒÎ'>±Ø‹°'yv20130705_00502_stKsb333@ë"âÌ¥O…?Qúj@€E|ò=Í*¹‹°'yv20130705_00836_stKsb333@ë"åÑX'x?Š¥@€El˜¸=·X ‹°'yv20130705_00838_stKsb333@ë"åÔ»³ö?{­-@€El@Í=†ž5‹°'yv20130705_01108_stKsb333@ë"èÔ'?‰™ó@€Eˆg
=‰¬H‹°'yv20130705_01110_stKsb333@ë"è×`?Ÿ¼¢@€E‰>
Ù‹°'yv20130706_00515_stKsb333@ë"É*{?$ð+@€E˜³Í>>#‰O?ýp¤c¾ÒòE—C"°åD«ÑA€úR=·ï~‹°'yv20130706_00517_stKsb333@ë"̊'k?-=,@€E™qá=à†Ò?8¾@ë…f¾œ¬E˜*DõÛDªñ'A*:=ˀÄ‹°'yv20130706_00707_stKsb333@ë"¾˜Ò?#B@€E¿¸>´">Ç'¬?ó33c¾"÷ÏE‹XÍC"IüD«Q'A±œ=ÏØæ‹°'yv20130706_00709_stKsb333@ë"ÁÑ;q?è^@€EŽH>FÄ?â·à@f¾†$ÝE‹©®DždD«sA¦!=Þ÷£‹°'yv20130711_00319_stKsb333@딢
¸Ëc?Œ˜@€E á>.qù>š''@1ë…c¾ˆ1'Ežb)C"öD«–A'›5>!æ‹°'yv20130711_00321_stKsb333@딢
°âá?»Â@€EŸËá>#sâ@Sk}@)™šg¾‰7LEŸ(RDžšDªÔJA'`1>®F‹°'yv20130713_00411_stKsb333@ë"âIÙh?!'h@€E—çR=þy?]=Ä@<(öd¾™‡E•…C"ÂòD«mA'ýŒ>Úg‹°'yv20130713_00413_stKsb333@ë"âà¸? vÃ@€E—°q=ü®@ŒnY?ü(ög¾œ¬E–OšDÿÇDªÐA'´I=ËKß‹°'yv20130724_00771_stKsb333@ë–FÙ¹v?^I@€E'Ó=ïy?öá@c¾ž¸RE‰ìC"`ÅD«ZoA"¼>;ë‹°'yv20130724_00773_stKsb333@ë–FÜË	?SæÓ@€E'¬…=¹!T?È*@\)f¾¤Ý/E®DêD«,)Aƒ·^=Ö.[‹°'yv20130727_00124_stKsb333@떠V°uÿ?ZU@€EÁ2¸=ڙL‹°'yv20130727_00126_stKsb333@떠ZŒ?_¯³@€EÀžÍ=Ñ,š?!¯B@fff¾Ÿ¾wE¾+…DûßDªÖ5A…:¹>|‹°'yv20130807_00319_stKsb333@ë˜>Fâ"?.‡—@€E–Ò>¦Ã?ïi@\)e¾šŸ¾E"Ú¸C")D«.°Aƒ>,|x‹°'yv20130807_00321_stKsb333@ë˜A¸¡ó?)×ý@€E˜ÝÃ>ߋ>¢ÿ«@Qìf¾ A‰E–ÇìD³ÏDªë}AÐS=èX‹°'yv20130828_00377_stKsb333@뚢k­R‰?+Dƒ@€E¾•>!Ä@{[Ü@8Qìc¾ŽÙE»öC"ôD«sÇAƒw3>Ћ°'yv20130828_00379_stKsb333@뚢o¼? Ž1@€E¿r3>r\@6ü(@
p¤g¾‹Æ¨E½DÉüD«3çA"3ô>}‹°'yv20130922_00160_stKsb333@ëÀ§<Ç?Iáà@€E•‰¤=µ'—‹°'yv20130922_00162_stKsb333@ëÀªÛÆe?^Ê[@€E•v…=©uÜ‹°'yv20131007_00188_stKsb333@럠³81?M&@€Eи=寋°'yv20131007_00190_stKsb333@럠¶#rÌ?LD¼@€EđÍ=æ‹q<ñî@<ÌÍg¾/EÁ»D«žD«)²A† ç>1²ô‹°'yv20131016_00050_stKsb333@ë Àn«?s+Ü@€EµÌ®=¼à‹°'yv20131017_00159_stKsb333@ë à¦xÚÝ?';@€EÇàš>u·‹°'yv20131017_00161_stKsb333@ë à©ŽI.?n)®@€EÈÃ> í_‹°'yv20140526_00663_stKsb333@뼅­Ñ4?'3#@€EŸ=ªŽ"‹°'yv20140526_00665_stKsb333@뼅|Ra?39@@€Eœ]á=¡û"‹°'yv20140607_00507_stKsb333@ë¾¢"ßÔ?jÑ@€E\È==Í¡¢‹°'yv20140607_00509_stKsb333@ë¾¥‡é?Zä@€E^_3=üô‹°'yv20140617_01138_stKsb333@ë¿I•RØ??»ÞÌ@€E¶™á=Ìd ‹°'yv20140617_01140_stKsb333@ë¿I˜žÇ×?¹«Ç@€E·€\>*cO‹°'yv20140620_00989_stKsb333@ë¿©õð¹?J§¼@€E",\=Á?Ô‹°'yv20140620_00991_stKsb333@ë¿©ú(Oª?[±ã@€E"œ==¾\‹°'yv20140623_00927_stKsb333@ëÀ‰zÈH?>ØÄ@€E‡&q=¬ÂP‹°'yv20140623_00929_stKsb333@ëÀŒÏ[È?Dy@€Eˆ¡>Ý‹°'yv20140624_00259_stKsb333@ëÀ"<*?op@€E¸)=ê"¦‹°'yv20140624_00261_stKsb333@ëÀ"?Ó	}?k÷@€EŽ¿¸>=‹°'yv20140624_00907_stKsb333@ëÀ)^äÉ?=Ö¤@€Eš>=؈É‹°'yv20140624_00909_stKsb333@ëÀ)bˆö´?JJ"@€Eœ==½&ø‹°'yv20140702_00783_stKsb333@ëÁ%§¶b}?líŒ@€Exòf=›ÙЋ°'yv20140702_00785_stKsb333@ëÁ%«rž?t@Ë@€Ezá=•zh‹°'yv20140703_00543_stKsb333@ëÁC³¬às?OBÍ@€E…¸=ïsö‹°'yv20140703_00545_stKsb333@ëÁC·çÑ?b'@€E…úš=µT‹°'yv20140706_00469_stKsb333@ëÁ¦¤?-9@€E©E×=ØQD‹°'yv20140706_00471_stKsb333@ëÁ¦§*+M?*Ð\@€E©Þ3=×F‹°'yv20140712_00567_stKsb333@ëÂd]ñß?d@€E˜	q>
lx‹°'yv20140712_00569_stKsb333@ëÂd`˜0¹?y	@€E˜ªH=ñ²·‹°'yv20140804_00118_stKsb333@ëÅ?ùim­?$@€E¯•R>@:J‹°'yv20140804_00120_stKsb333@ëÅ@p|j?±½ê@€E¯€)=­Ñ8‹°'yv20140911_00311_stKsb333@ëÊ;<l?Fß@€E–dì>W‹°'yv20140911_00313_stKsb333@ëÊ>¼£à?&Þú@€E–Š=á˜)‹°'yv20141006_00159_stKsb333@ëÍ ¯o^³?D¡c@€EÅ=Ü]‹°'yv20141006_00161_stKsb333@ëÍ ²'¹Ö?Fîq@€EÆ=ã‹U‹°'yv20150523_00225_stKsb333@ëéÊù5?2sˆ@€E³@š=øüÉ‹°'yv20150523_00227_stKsb333@ëéÊ _ÌC?9Í@€E±2{=ÜÌ¥‹°'yv20150529_00483_stKsb333@ëêƒ9iBº?5àx@€E«.š=½­˜‹°'yv20150529_00485_stKsb333@ëêƒ<¬ƒ¬??°¿@€E°f=®KÜ‹°'yv20150529_00531_stKsb333@ëꃧV[+??¦ @€E££==¯¬à‹°'yv20150529_00533_stKsb333@ëꃪšÈÄ?R5D@€E¤N==­~Ä‹°'yv20150529_00579_stKsb333@ëê"À§Ð?1L˜@€E•®=ÍV†‹°'yv20150529_00581_stKsb333@ëê"ü6r?4Ô¼@€E¡h×=–Ù`‹°'yv20150531_00375_stKsb333@ëêÆën??^U@€EH=ܗY‹°'yv20150531_00377_stKsb333@ëêÆîò+?c9!@€E'=£Â¨‹°'yv20150531_00785_stKsb333@ëêÍQ
Š?27ò@€E¤-Í=æ÷ä‹°'yv20150531_00787_stKsb333@ëê͝Ë'?'–æ@€E¥bf>Ú|‹°'yv20150723_00831_stKsb333@ëñfÒÔÙa?4Œë@€E˜×=Ùk‹°'yv20150723_00833_stKsb333@ëñfÖ£/š?8ô8@€E—|=µàX‹°'yv20150804_00303_stKsb333@ëòájÓ7ö?2˜æ@€E¸@¤>"Ç‹°'yv20150804_00305_stKsb333@ëòám¼	?&»'@€E·—H>f;‹°'yv20150810_00341_stKsb333@ëó¡é·ßU?°':@€Er—
=®ý;‹°'yv20150810_00343_stKsb333@ëó¡ì±?œÊú@€Epá3=¥Ý‹°'yv20150830_00095_stKsb333@ëö 1V3é? Ÿf@€EÜñ)>ø¶‹°'yv20150830_00097_stKsb333@ëö 4uù?'J@€EÜx>
Ë8‹°'yv20150907_00099_stKsb333@ë÷ 9ž‡?º5@€E˜Í>
î‹°'yv20150907_00101_stKsb333@ë÷ ¡f?G@€E
>xãA§Õ×@Aë…g¾Š=qE‹
DžD«!Aˆ×ƒ>\RÉ‹°'yv20150918_00171_stKsb333@ëø·`?,¶ž@€E·ÿ=õà<‹°'yv20150918_00173_stKsb333@ëø ²È??*"(@€E¹¤=å{‹°'yv20160719_00647_stKsb333@ì¥%Í.œ?T@€EB3>7ò3‹°'yv20160719_00649_stKsb333@ì¥)3j'?ÈD@€Eu¤>%Þ‹°'yv20170623_00795_stKsb333@ìIˤO?'@ý@€EžñÍ="'|‹°'yv20170623_00797_stKsb333@ìIÍÿ,F?vÈ@€Ež½ì=­ªƒ‹°'yv20170629_00474_stKsb333@ìIÂ$3ü?`@€E¢Ô×>)ž‹°'yv20170629_00476_stKsb333@ìIÂ&½Äq?&@€E¢R>!$‹°'yv20180327_00729_stKsb333@ìkªÃݕG?ƒÌÏ@€E³Þ3=ÅÛ‹°'yv20180327_00731_stKsb333@ìkªÆÚª†?"%2@€E´â=Âz(‹°'yv20180525_00441_stKsb333@ìs6«7Ò?@'@@€E¸Í×=ÈŒ‹°'yv20180525_00443_stKsb333@ìs:O¡ÿ?EüÞ@€E¸-f=­¤¸‹°'yv20180525_00825_stKsb333@ìsSJÅ¡?Œ
¤@€EªÑf=¬t0‹°'yv20180525_00827_stKsb333@ìsVLM?ž–F@€E©½)=œë\‹°'yv20180804_00819_stKsb333@ì{æ á6?'Ð@€E•úf=È*/‹°'yv20180804_00821_stKsb333@ì{梴ðã?•ƒ¥@€E–'Í=·\œ‹°'yv20180812_00375_stKsb333@ì|᫆®?"¾×@€Eš$>c‹°'yv20180812_00377_stKsb333@ì|á¸J¤"?k;U@€E™Ô=­oŒ‹°'yv20180814_00200_stKsb333@ì}!¥ðO3?lõ>@€E©·3>¸n‹°'yv20180814_00202_stKsb333@ì}!©#Ì?fð @€E©ò=× ‹°'yv20180816_00251_stKsb333@ì}bA®*ö?'ð@€E"ò3>:vî@œ»%@"zád¾ƒ•Eƒ4fC"'D«yPA‹®Ù>­r‡‹°'yv20180816_00253_stKsb333@ì}bDæU?§@€E"¢><]d‹°'yv20180824_00155_stKsb333@ì~a•%›ñ?G³@€Ež=Àa8‹°'yv20180824_00157_stKsb333@ì~aœ`h ?Z"ˆ@€EG…=´h$@‹ï*@)™šf¾–‡+EšfDž5qD«×A…]$>p%‹°'yv20180829_00165_stKsb333@ì@'L?F.t@€E—|{=ÁQ‹°'yv20180829_00167_stKsb333@ìCëŸ?4A›@€E˜®=Å5<‹°'yv20180901_00195_stKsb333@ì`敠¼?RÌà@€E€¤f=×\l‹°'yv20180901_00197_stKsb333@ì`éÎm?L8,@€E€u
=¸X4‹°'yv20180909_00147_stKsb333@ì€aVkN?y=¤@€E–…=¨c‹°'yv20180909_00149_stKsb333@ì€aYh[ß?'ó@€E–»
=›­h‹°'yv20190307_00489_stKsb333@ì–ËGL ?ß@€E©á>Ø÷‹°'yv20190307_00491_stKsb333@ì–ËJ§Ùx?Ž8@€E©©R>Ü-Ae³õ@Z=qg¾ŒÌÍE§
)DžsD«žúA‡ç>qÿÿ

==> anc/pub_raw/L222_127_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  412 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ‹¿°Mv20100814_00698_stKsb333@ëä›&Ǖ?>"¸@€E—øH=ÝE?RD?µÂ_¾•E'~áCð¤Dô§TAg®à<ñ€±‹¿°Mv20100814_00700_stKsb333@ë䞼Ä?D¥Š@€E—¹ö>ÀE>Ø?s33a¾'n˜E'Â{DŒ¤DõAg|f<Юú‹¿°Mv20100814_00702_stKsb333@ëä¢eöT?Q¯D@€E—¤×>Yr@ûq?Ýp¤0¾ŠÀƒE'dRE›×DôµãAg°/=5ä‹¿°Mv20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+@R˜²?\0¾•E'mEÎÍAvffAg…Ì=¤¥‹¿°Mv20100814_00706_stKsb333@ëä©ÅV?4&}@€E—eá=þäw>«5?Ýp¤/¾‹Æ¨E'S
DŒàA•(öAg4:=C‹¿°Mv20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@=ÏR?Þ¸R.¾šŸ¾E'¡
C p!AµÂAf~\=s‹¿°Mv20110803_00581_stKsb333@ë<$.8Ø?‡@€E¤>
m?NP‡@_¾±&éE)C
CTDòí‰AP&$<¾Aý‹¿°Mv20110803_00583_stKsb333@ë<$1Å¥?Y'@€EYÃ>ÉV>Chø@õÃa¾°£×EŒg®DŠéDò¯#APYü<ò	‹¿°Mv20110803_00585_stKsb333@ë<$5†I±?Ï®@€EŽõR>Ãl@˜±@që…0¾¦ffEŠ×HE§DòsAP8h='ìZ‹¿°Mv20110803_00589_stKsb333@ë<$<òïÌ?è¶@€E×á>ÂD=™J@/\)0¾­VE‹ÜRDŠŽ¨@ŽAPñ=×K‹¿°Mv20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L@b@B\-¾¥`BEŒ-C#T@÷C–AP-/=!A‹¿°Mv20110804_00755_stKsb333@ë<F)u9"?S¿@€E°w=ÕÇÀ>_ÕR?G®_¾š¬E«´fC
(1Dò܋AQmI<'ÄÇ‹¿°Mv20110804_00757_stKsb333@ë<F-Sj‹?<¤W@€E°QÃ>%??«…a¾š¬E«?…D‰üîDò¾AQ{^<±l'‹¿°Mv20110804_00759_stKsb333@ë<F0¼uè?0¹ù@€E°ç×>ºŠ<ñ¨
?à/¾—
=Eªï
EžáDòk+AQrn<Ï'å‹¿°Mv20110804_00763_stKsb333@ë<F7,?99@€E²H=ôN^=9ï@¸.¾ÐbNE¯JDŠ~@H´9AOÞl<âŠL‹¿°Mv20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&@É+@ë…,¾»çmE«öRC
˅@Ä´9ARÌ<㦋¿°Mv20110820_00578_stKsb333@ë>CßHÕ²?GRŒ@€Ez¶)=ÕEŸ>RÀO?k…`¾‰7LEqhRC
Ô¼DòŒ"Ad|³<Ý6ù‹¿°Mv20110820_00580_stKsb333@ë>Cã«L?_¬@€E{øá>"¼>¡M>?Tzáa¾‡®EqƸDŠßDó
AdÚ|<ü"‹¿°Mv20110820_00582_stKsb333@ë>Cæešd?UZ.@€E}F=èb?¤›Y?Ôzá/¾†§ðErc
E•ãDòå¢Ad™b=Å#‹¿°Mv20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoê?¯f?•Â1¾ŒÌÍEv
C©y@« AdQª<Ý''‹¿°Mv20110901_00792_stKsb333@ë?ÄÃzÁ?Lö?@€EÉ&š>Aþ?¼;@\1¾¾ùÛEĵìC+i7DïAuÙ>NZž‹¿°Mv20110901_00794_stKsb333@ë?ÄÆy'f?9Ìú@€Eɪá>§>£ßG?‹…b¾¡ÊÁEÄ}HD®áDïÑAmiv=Lw‹¿°Mv20110901_00796_stKsb333@ë?ÄÉÀ=r?%!‹@€EÉ×
>$po@Qãè?±ë….¾µÂEij3EDîÅAl›ž=Æü‹¿°Mv20110915_00491_stKsb333@ëAƒ@‡}?1Gm@€EÂÜ®>+4?E"£?¯\)`¾¦éyE½gšC
/\Dò±ÃArµh=!ð‹¿°Mv20110915_00493_stKsb333@ëAƒDGø½?'q'@€EÁéì>
¨¶A+TJ?¾¸Ra¾…¸E½&RD‰ä"DòÜÍAwÞ6=ŽUî‹¿°Mv20110915_00495_stKsb333@ëAƒH7׈?8q˜@€E¿µ\>Ãt?ND?У×-¾'hsE¹ÔÍE•dDò'XAr¿Ð=G\Ó‹¿°Mv20110915_00499_stKsb333@ëAƒP=µm?*³Þ@€E¼r®>-%ê@æ{?Ó33+¾£SøE¶ŽáDŠ™X@>E¢As4=b?5‹¿°Mv20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ@á³Q?¯\)-¾—
=E¶
Cc@É&éAqcê=?Y‹¿°Mv20110925_00347_stKsb333@ëBÀ·pdl??;@€EÁf=¯L>çèW?˜Qì`¾¶È´E½#\C+R-Dï8ÅAMh'<'rI‹¿°Mv20110925_00349_stKsb333@ëBÀºàÆÕ?~Ç@€EÁÓì>44=N¯Ó?\(öb¾µ?}E¼ÁHD¡üDïôAM½=*‹¿°Mv20110925_00351_stKsb333@ëBÀ¾Nt­?î@€EÂbq=ޑW@1?ñë…+¾ž¸RE½ÑE")DîÔÕAK'é=g&ä‹¿°Mv20111009_00347_stKsb333@ëD€²ÜÁb?7?ß@€E¡…Í=ÜìI?·¡?¬ÌÍ_¾OßEœ
×Cÿ}DòÉhAd§Ô<þ›‹¿°Mv20111009_00349_stKsb333@ëD€¶ú?@^@€E¡Ü)=á/M?L¹,?¸Qìa¾›"ÑEœ?…D‰ñÃDòÁ'Adv<ù³Â‹¿°Mv20111009_00351_stKsb333@ëD€¹…D?A
x@€E¢jö=ËÈ@yÆ?¦ff.¾˜bEœ×E"ôDòž-Ae"T<ñÿq‹¿°Mv20111009_00355_stKsb333@ëD€À+^~?8ê@€E£¹×=óëÛ@#êB?å¸/¾¨õÃE/HDŠŒ´@[dZAeAÂ=PT‹¿°Mv20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]û?ð>?ï\)-¾"t¼EÏ®C
óu@ÄõÃAdP½=*ÃÍ‹¿°Mv20111014_00171_stKsb333@ëE Í~-?ÅIÐ@€E‹d®>Ûæ>Ìô?G®`¾¶È´Eƒÿ×C*úáDïAmµº>3TÅ‹¿°Mv20111014_00173_stKsb333@ëE Æѐ?ôv•@€EŒ¿>Mx@WtÑ?¦ffb¾·KÇE… ¤D¦¨Dïp1Ap_å>êÏ~‹¿°Mv20111014_00175_stKsb333@ëE ÊÆc?ÃÂ	@€E"á=Áiø@Aª?ÈõÃ.¾Ïß;E…•qE ˜Dï"As">Š¡)‹¿°Mv20120229_00538_stKsb333@ëVkóÉËæ?†¹@€E¢¿q>"ð>ôí×?à_¾£SøEœÔ{CCDókÏApBS=5.O‹¿°Mv20120229_00540_stKsb333@ëVköÞcx?%j@€E£H>m?¢—Ì?½p¤I¾"ýôEœÆ¤DŠ$jDòª^AsCS=DÒè‹¿°Mv20120229_00542_stKsb333@ëVkùòot?Ã@€E£Äì>4Yµ@…h¯@$zá0¾™‡Eœ"{E±Dòw–Ap¾©={ã+‹¿°Mv20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_>.2à?áG®/¾¤ZEw
Ežþ@ºŸ¾As80=&ܧ‹¿°Mv20120229_00546_stKsb333@ëVlJ7Ý?³'@€E¤g¤>Þ.>ü¯?Տ/¾'ñªEÅ\DŠîA
º^Aqmo=W-'‹¿°Mv20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.?À†ˆ?¸Qì.¾ŒIºE¡ìCK…ABbNAq{=¨‹¿°Mv20120312_00543_stKsb333@ëWëï¢û?.^@€E¥Ø>ƌ?^j?Ï\)_¾¦ffE WšC0åDó^ÑAxk=cg‹¿°Mv20120312_00545_stKsb333@ëWëòò\?°³@€E¥Â3>	Y¾>˜˜©?¯\)a¾¡G®EŸè{DŠ*DòØÍAw=*=BëI‹¿°Mv20120312_00547_stKsb333@ëWëö¶?Àÿ@€E¦Í>>Ð6|?÷
=/¾­VEŸ<E®ÙDò˜"Aw/â="²Ô‹¿°Mv20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\?0?à0¾'JEžý\E¡ß@¢ÀƒAwŠ=˜Æ‹¿°Mv20120312_00551_stKsb333@ëWëüo¢O?:>@€E¥—š>EÒ?_;@…0¾†§ðEžÐfDŠyAAw9…= ²‹¿°Mv20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É>bœ¦?½p¤.¾Å¡ËEžðRCÉA6"Aw¡¶=XL2‹¿°Mv20120329_01206_stKsb333@ëZê'??zP@€E¯uö=µi >­–?xQìH¾¸QìE©áCf%DóÇAdíS=(6¬‹¿°Mv20120329_01208_stKsb333@ëZšÕÚ?kÑ@€E¯>á=¾d˜>{Ç?+…a¾½p¤E¨ÞfDŠ)Dó"ÑAciË="Õ‹¿°Mv20120329_01210_stKsb333@ëZ ek?|W^@€E¯É3=µ†è‹¿°Mv20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» ">ò£?µÂ-¾µÂE¨ƒ×E¯'@PĜAdY€= U¨‹¿°Mv20120329_01214_stKsb333@ëZ(‰×/?Søì@€E®°H=ö+k?îù§?¢\.¾ÀE¨6¸DŠ¡Ë@Ð9XAbÙÉ=—è‹¿°Mv20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK?eÔî?p£×+¾Ÿ¾wE§êöCðAVAaʦ<ê̐‹¿°Mv20120406_00416_stKsb333@ë[Xhl%?þ4@€E°¾)>žp>µª¤@n{_¾®—E®'¤CÛçDódþAAQ&=Á‹¿°Mv20120406_00418_stKsb333@ë[[ºÆ?¹@€E°«×>T?îä¦@×
`¾š¬E¬¸=DŠ+uDòŸLAA"Õ<˜kЋ¿°Mv20120406_00420_stKsb333@ë[_ÄJ?Š"@€E¯­Í>A4@~Ø5@‹331¾¹Û#E¬êáEªòDòm‰AA±
<ýO_‹¿°Mv20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C=áÅQ@n¸R.¾²°!E¬N{E"¨@»²AB¿ª<æ±o‹¿°Mv20120406_00424_stKsb333@ë[e÷»¹? Æt@€E°®>
¤\?2Rù@U0¾™™šE¬{DŠŠúA AAE'<Êôö‹¿°Mv20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|=%@mp¤.¾²-Eªœ=CؓA>ñªAAjP<ñ¥‹¿°Mv20120417_00272_stKsb333@ë\h6nz?m!@€E©§¸>HTD@Þ@\_¾ŽÙE¥.öC¢ÑDó\BAT¼<ð)Ó‹¿°Mv20120417_00274_stKsb333@ë\h9J1?í@€E©©×>U#Î?
Ä@0a¾'ë…E¤ä)DŠßDò³ßATf=e*‹¿°Mv20120417_00276_stKsb333@ë\h<£Úe?"í@€E©Ÿö>Rß¡@Cuz@]p¤1¾'n˜E£c\E±ÃDòyìAT;6=A4Ñ‹¿°Mv20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b@ÖN@G®/¾¤ZE¦3\Eš@¯33ARo'=& ,‹¿°Mv20120417_00280_stKsb333@ë\hC¸?éÉ@€Eª*>YÎN>–7@N{0¾Ÿ¾wE£ë×DŠ|öA
^5ATÖ¤=«^‹¿°Mv20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×?Zd@AG®.¾¨õÃE¤\=CnÙA>ffAU3‡=:¶‹¿°Mv20120417_00308_stKsb333@ë\hŽVò?|ö@€E§~>t!>à@…p¤_¾ˆ1'E¢)CÑhDóX!AT(=R?‹¿°Mv20120417_00310_stKsb333@ë\h•0äN?iÒ@€E§4R>-׈>fh?Ü(öa¾~ùÛE¡mHDŠ#Dò¼"AT P<ږ‹¿°Mv20120417_00312_stKsb333@ë\h™3M	>ùåƒ@€E¦Íš>7‰2@ƒ¸í@Ÿ
=0¾¡ÊÁE¡"ÃE±‰Dò…hAT`=N‰‹¿°Mv20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'?n\Æ@™™š-¾¨õÃE¢´öE™q@›¾wAT=˜uã‹¿°Mv20120417_00316_stKsb333@ë\h æÅF>åñä@€E¨eì>HÚ5?'Ù›@>{0¾š¬E£·HDŠãA{AUI=%¬Ó‹¿°Mv20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu?Úe'@ž¸R-¾§ïžE¤!qC
öÉA3•AU¸°=›l‹¿°Mv20120417_00366_stKsb333@ë\i|-óƒ>è¿@€E§â®>;9æ<Ý8®?´zá_¾'ñªE£äfC
^Dó5ºAT?‡<µ‰Z‹¿°Mv20120417_00368_stKsb333@ë\i€¢Çì?Eð@€E§RÃ>?úa>ÝRQ@
p¤b¾˜"uE¢òáDŠqDòåãATb=
¸‹¿°Mv20120417_00370_stKsb333@ë\i"Šƒ§>ü³"@€E§.á>6Þ@P¯Á@†{/¾"t¼E£Q×EªîDò³ðATŸ=ˆle‹¿°Mv20120417_00374_stKsb333@ë\iŒgýj?ûû@€E¨
®>;‹N?XÒþ@'
=/¾¡ÊÁE¢_HDŠ"1@á'hAU5©=A¬‹¿°Mv20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U=‡V@E+¾"›¦E¡uC=²A‡ATÁ3=n7H‹¿°Mv20120418_00345_stKsb333@ë\‰B%i?à@€E¯Í¸>p8?Jf?Ã×
_¾ª~úE«ŒÍC¨sDójAWˆÅ<Ç2ª‹¿°Mv20120418_00347_stKsb333@ë\‰¡ ¦ê?/²@@€E°\>"Ýý>óWk?"33a¾˜"uEªt=DŠqDò"JAVïé<˜‰·‹¿°Mv20120418_00349_stKsb333@ë\‰¤Üs3?´ÿ@€E¯ö>)3í@vžÑ@6ff1¾ž¸REªõ3E²ZDòW–AWS=3T‹¿°Mv20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm@<LH?ñë…1¾ A‰E¨išE¢@ª^5AXWh<Êԛ‹¿°Mv20120418_00353_stKsb333@ë\‰¬—­Ü?b©@€E®Îš>"«s?{n@^¸R0¾¦éyE¨PRDŠT)AxÕAWñC=9'‹¿°Mv20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq@Ëw@XõÃ/¾¨õÃE¨fC
9XAA¶FAX=B8g‹¿°Mv20120418_00381_stKsb333@ë\ŠHÐÿ?¿¬@€E®"ö><ÉÚ>g&? `¾¦ffEªÍC–‡Dó9‰AW3¦<ùq‹¿°Mv20120418_00383_stKsb333@ë\Šùºì?ãØ@€E­¸{>:8ž>6m"@{a¾¡G®E©	HDŠ$DòØ1AW6é<áC‹¿°Mv20120418_00385_stKsb333@ë\Š"³Cd?°h@€E­á>.Rì?žEi@ /¾ ÄœE¨òáEªþDò£dAW
É=5ý‹¿°Mv20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0@p@p¤-¾ ÄœE©®E ¤@…XAVZ7=±I‹¿°Mv20120418_00389_stKsb333@ë\Š+SŽ?¿k@€E­àÍ>B>¬?Ö®E@`£×0¾§l‹E¨ì)DŠ…²@睲AW•Ó=U0Ö‹¿°Mv20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È=yö@#33-¾'ë…E§mqC
ÂÑA#çmAX= å‹¿°Mv20120418_00491_stKsb333@ë\ŒR6=Õ?C×@€E« =ÄP>Û)Ï?Tzá`¾¡G®E¥Ð)CBDó$AVñÛ<"C‹¿°Mv20120418_00493_stKsb333@ë\ŒVmÊß?&Ò@€Eªœ…=èÖÍ=A¬»?‹…a¾šŸ¾E¥S\DŠ"DòìÍAW°<Œ£‹¿°Mv20120418_00495_stKsb333@ë\ŒZŒ-u?5qR@€EªÇ==äx ?ã`º?±ë…0¾¡G®E¤HE¤)Dò¶éAVú~<¼«<‹¿°Mv20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp@Éì?à*¾¥`BE¤«ÃEª9@1‡AW<ÒØø‹¿°Mv20120418_00499_stKsb333@ë\ŒcHv?7•4@€E«ˆH=àÛ÷?ê˜?—
=/¾¤Ý/E¤ùHDŠŽN@ÂùÛAW@<©,®‹¿°Mv20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷IA"jg?¥¸,¾¨r°E¥IqC#A›¦AV¥˜<ÄÖò‹¿°Mv20120418_00527_stKsb333@ë\Œ¸r?:Ò@€E«5=>ӕ='$}?"33`¾'n˜E¦ŠRCµÃDó'AVù<¤	f‹¿°Mv20120418_00529_stKsb333@ë\Œ¼"+?´.@€E©ªÍ=ú,–?‡òC?·
=a¾\)E£\áDŠ	ËDòó+AVâT<­îa‹¿°Mv20120418_00531_stKsb333@ë\ŒÀdn¿?Me@€Eª)\>"º?Á
?¥¸0¾—
=E¤ß…E§LDò²¸AW%¨<­4‹¿°Mv20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±?C؄@¸R)¾¯ E£ˆÍEšå@<‹DAWw°=!Ç‹¿°Mv20120418_00535_stKsb333@ë\ŒÈR^ò?!ð‰@€Eª}H=í‰é@‰(%?ٙš0¾£SøE¥®DŠ‰`@¹º^AW´Y<ÛSÕ‹¿°Mv20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ@,'Ö?'ë….¾§ïžE¦¿šC
ËDA
VAUò\<«ê<‹¿°Mv20120421_00249_stKsb333@ë\èCŒQˆ?
É@€E°ó¤>&Qª>@a?"zá_¾ A‰E¬CyšDókuA\KÒ<–W%‹¿°Mv20120421_00251_stKsb333@ë\èF¯¸?Sò@€E°¦ö>!°ž=ôØ;?ž¸Ra¾‹Æ¨Eª«ìDŠÃDò´¬A[zÞ<¶\‹¿°Mv20120421_00253_stKsb333@ë\èIë?	?@€E°5ö>-t'@¡¬Á@-p¤0¾–E«*E³Dò|ÍA\Vc=5G‹¿°Mv20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•ŽB>0Â@{,¾²-Eª‡qE"ö@¬1‹¿°Mv20120421_00257_stKsb333@ë\èP#‰G?"Þ@€E±G×>
¿H>¯"?ÈõÃ/¾¤ZEª*{DŠq?A
ÔþA\‡<Û$d‹¿°Mv20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)óA—6@.¾Ÿ¾wE«£HC
i7A<¼jA[ý%=ð‹¿°Mv20120428_00617_stKsb333@ë]ÈíÒ ?@ä+@€Ej|¤>GÛ=äë?¸Qì0¾å`E` {C
ÍDóAh©=»A‹¿°Mv20120428_00619_stKsb333@ë]Èðó?9@€Ek›\>…?>ß3?‡®b¾ž5?Ea·…DŠmDòþoAf`!<ܟl‹¿°Mv20120428_00621_stKsb333@ë]Èô€»&?D,Â@€Em)>A÷Ê@›ÆÙ?¹™š0¾²-Ec	ÃE¡LDòËdAfÅ$=
¿Ê‹¿°Mv20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)>­Þê?¦ff/¾™™šEc…E´Á@TÌÍAgà¯<üÿ+‹¿°Mv20120428_00625_stKsb333@ë]ÈûWû?6äû@€Eo§š>AÊ?®i?ŒÌÍ.¾›"ÑEdˆDŠŽé@ƗAfD¯<ÜÉ‹¿°Mv20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(@¡cç?œ(ö.¾¥ãTEcEšCaËAjAg5þ<÷žú‹¿°Mv20120429_00489_stKsb333@ë]çj"fû?!Z@€E˜
>Þ?=ñ¦?Ü(ö_¾«E"RCØRDó[¶Ah"±=à°‹¿°Mv20120429_00491_stKsb333@ë]çmäð?"òh@€E˜1ö=øÕ@37?ÁG®Q¾¥ãTE'ë3DŠ3žDò¾ Ak7ˆ=e‹¿°Mv20120429_00493_stKsb333@ë]çq_Å?'Á@€E˜"{=þ¼UAN¶-?ê=q0¾Á%E'éE¹¾Dò•qAgfZ=^›‹¿°Mv20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ?
àÍ?£×
0¾ A‰E'3\E–þ@ãTAi5§=)‹¿°Mv20120429_00497_stKsb333@ë]çwԈ?6>@€EšVš=îÖÈ?ÅlË?ÈõÃ.¾Á‰7E"|¸DŠ{žA9XAgºp=c3‹¿°Mv20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnê?Nþy?£×
.¾§ïžE"t)C
yXA6éyAhW<þü¨‹¿°Mv20120607_00358_stKsb333@ëbÄÝß~Ö?W=@€E…Á
=²ì?šË?s33`¾¥ãTEk
C*=²Dï¡ANmŸ<À‹¿°Mv20120607_00360_stKsb333@ëbÄá‹En?>VU@€E…­¸=Ù9>~'Ó?k…a¾¨r°E€®DèDï&5AN\<–Še‹¿°Mv20120607_00362_stKsb333@ëbÄåeÀ#?(ˆ!@€E…ì=ޒ=‰Û<@=q/¾¬‹DER¸E€VDîãðAN¡•<֞g‹¿°Mv20120611_00402_stKsb333@ëcCðG[?
á¥@€E"ë>+K>Ÿqº@-p¤_¾³33E'øöC)¦%DïŸAI+Ô<âÆ6‹¿°Mv20120611_00404_stKsb333@ëcCóÐâ?Ïð@€E…ëš>WL>
ƒ@{b¾›"ÑE˜)DÐÍDîô{AIè<»¼È‹¿°Mv20120611_00406_stKsb333@ëcC÷Mt'?0B@€E†)=øš‹¿°Mv20120614_00517_stKsb333@ëc¦þÜ?$r€@€EŠîÃ>B«Q=".?ç®_¾ŒÌÍE‡§ìC*çDïqXAGžp<Ìø*‹¿°Mv20120614_00519_stKsb333@ëc¦ûQE?"®Ð@€EŠ}q>!e='Á?¹™šb¾¥ãTE‡ŽöDÊ¨DïMAG+Ø<¨Î‹¿°Mv20120614_00521_stKsb333@ëc¦
2¾?+ú³@€EŒ'>,N‹¿°Mv20120617_00644_stKsb333@ëd¸ž''?-Ê@€Ef¿q>£â=¥lž?Ž{_¾¡ÊÁE_ðÍC*yXDïr=AM~
<€2‹¿°Mv20120617_00646_stKsb333@ëd¼H«@?0íÑ@€EhTR=ϞÝ=‡'4?"33c¾"záE^¢DÊÑDïeqAM¤˜<ö@‹¿°Mv20120617_00648_stKsb333@ëd¿æÁ?._a@€Eh²{=ÞUc‹¿°Mv20120630_00205_stKsb333@ëe£æ¼7>ùͦ@€E¦ªH>D¦G>œ"¢@\)_¾"÷ÏE£aÃC)lJDï³;Ae F=Ab‹¿°Mv20120630_00207_stKsb333@ëe£"T0?0n@€E¥âš>1»??Á'@£×O¾'ë…E iÃDÇøDîþNAe•§=¦ÿ‹¿°Mv20120630_00209_stKsb333@ëe£!ù¥?B@€E¥©×>xW>h@®/¾€ƒE yšE'ÕDîŚAd²
=1Y‹¿°Mv20120705_00903_stKsb333@ëfE¬ìÈ?^Δ@€EV½×=¤0ä?»Jd?£×.¾±©üEK×C+ÊDïÃAj¤C=Di2‹¿°Mv20120705_00905_stKsb333@ëfE°‰oÖ?Q^¾@€EUkH>°#?öÂ?G®b¾®—EH"RD­ÛDïÜAiä%=Ƅ‹¿°Mv20120705_00907_stKsb333@ëfE³ô¤,?B!†@€EV{>Aވ?˜ï?ýp¤.¾¸QìEIO
Eª^Dï¢VAgGÅ=4ùÓ‹¿°Mv20120714_00779_stKsb333@ëge#!2*?H'g@€EtÞ==¬ÿ>ƒ%Ž?†ff_¾¢MÓEhD¤C*L‹DïaPAo÷Ö=Oi‹¿°Mv20120714_00781_stKsb333@ëge&ƒm?Gs;@€Esãì=ÑÝþ?CUë?c×
a¾/Ef½ìD²éDïPsApö@<÷ì"‹¿°Mv20120714_00783_stKsb333@ëge)¸°¶?Sxª@€Er=Ög)@5ƒ?Ÿ/¾ž5?Ee*áE…ìDï!üAoº=7C‹¿°Mv20120716_00589_stKsb333@ëg£%­i?bl1@€E–Æ×>Pã>ë†?Ê=q_¾"ýôE'&)C)›çDï‰As?í= È΋¿°Mv20120716_00591_stKsb333@ëg£)¬P?Wis@€E–5q=ÉŒ=¤'ó?«…a¾°£×EÄDÐDï#ÏAs.m=d¥Ä‹¿°Mv20120716_00593_stKsb333@ëg£,zü?L®Z@€E–-q=Áü?fÃ@õÃ/¾¡ÊÁE3EŒÙDîõ/AsŠT=vGÛ‹¿°Mv20120717_00285_stKsb333@ëgÀljV€?F:¡@€E¡Ò)=øBˆ?¬5Ž?µÂ`¾œ(öEœ0C*1hDï¸Arªd= Õ¾‹¿°Mv20120717_00287_stKsb333@ëgÀÊÄT-?.É­@€E¡ž
>x?5Ê?§®b¾¤Ý/EœHDÑ/Dîï¾Atô9=$®€‹¿°Mv20120717_00289_stKsb333@ëgÀÍ÷ê³?Gô¡@€E¡èR>1¤ ?cu6?øQì/¾•E›táEƒ'Dî'ËAp"=Síõ‹¿°Mv20120718_00066_stKsb333@ëgß¹K¶7?26Œ@€Eïì>Wó?'…?³33_¾‰º^EèØC';#Dï%šAtS
=J0œ‹¿°Mv20120718_00068_stKsb333@ëgß¼Œ}§? 9@€Eî×>%$²?÷?˜Qìb¾"t¼EèšDÖFDîßðAtUT=L"x‹¿°Mv20120718_00070_stKsb333@ëgß¿¿ž?2Fœ@€EîÖ>3žAOµ#?ñë…/¾‹Æ¨Eè8EfúDî–wArÂ=ƒ+j‹¿°Mv20120719_00066_stKsb333@ëgÿg!‡d?f¹›@€EË:×=ûzs>ÚIY?±ë…_¾£SøEĈC'E¢Dîî-AtÀÀ=‡£Ã‹¿°Mv20120719_00068_stKsb333@ëgÿjP?y^w@€EÊýq>¢?՘U?¬ÌÍb¾­VEÄv=DÁªDî"îAu(=â‹¿°Mv20120719_00070_stKsb333@ëgÿm†Ûý?w#ü@€EÊ
q>'Ÿ'A+å@(Qì3¾£SøEá
E`5DîNéAuQw>6&¦‹¿°Mv20120719_00421_stKsb333@ëh:mK?t˳@€E¨õö=¸3È>äc"?ØQìa¾¥ãTE¢Z¤C%m'DïT9AvéØ>‹¿°Mv20120719_00423_stKsb333@ëh=½û¤?°(›@€E©öf=õņ>Œà?¯\)b¾º^5E¡ˆfD®NDîòwAvÈ">j­‹¿°Mv20120719_00425_stKsb333@ëhA',•?\£b@€E©Òá='c?_mÖ@,¾­'hE¢0EMßDAsF›=´&‹¿°Mv20120721_00373_stKsb333@ëhEaûô?:—B@€EŸ¥š=á_@Àˆ?—
=`¾›"ÑE˜öRC*ÔþDïJ˜Aw–>=;dL‹¿°Mv20120721_00375_stKsb333@ëhEž+¥?N@€E Í=ûa…>‰ƒš?°£×a¾¤ZE˜‰qD£¦DïR Ax»ë=j³D‹¿°Mv20120721_00377_stKsb333@ëhEç0ü?E%µ@€E R=>õV?Ò?ó33.¾¢MÓE˜Š)E•7DïAvÌ;=›©‡‹¿°Mv20120722_00283_stKsb333@ëh_·G?I+F@€E®Ëì=ú'k<¼ŸÖ?ºáH`¾"›¦E¨•3C)n˜DïÚúAxær=¦iš‹¿°Mv20120722_00285_stKsb333@ëh_º*=–?>R[@€E®œf=ʓh>ÑA?×
=a¾²-E¨Q
Dº‡DîÃ3Azd5=}K«‹¿°Mv20120722_00287_stKsb333@ëh_½?0m?U¾™@€E®u\>&+u?¸iQ@.¾•E§ÇqEƒqDî{AyN5>ú‹¿°Mv20120723_00360_stKsb333@ëh'*6•?rJð@€E†ò>BŽ5>¹þ?ØQì_¾'ñªEEqC)Ÿ}D敏A{Ág='©î‹¿°Mv20120723_00362_stKsb333@ëh'-{¾'?uŠ@€E‡>>+ ">p~G?¦ffa¾§l‹E3×DÀöDï4jAz"8=Ž†‹¿°Mv20120723_00364_stKsb333@ëh'0ÕµÕ?k³H@€E†Äá>Qß?"_î?å¸0¾£SøE€JöE›ãDîâÑAzŸì=…^ø‹¿°Mv20120726_00184_stKsb333@ëhá@G2Ä?5yž@€E—(¤>#è?1y¡?¦ff_¾˜bE'¬fC)ŠÁDïŸ#A{"¸=G™‹¿°Mv20120726_00186_stKsb333@ëháC•÷#?,K.@€E•¥ì>
þ>'Ž*?±ë…a¾©ûçE]3DÎNDï‰A}]=n/À‹¿°Mv20120726_00188_stKsb333@ëháFøAÆ?(Ëò@€E–Ó®=푊@Ȏ@U¸/¾¦éyEäáEƒDîËmA{Jì>)c‹¿°Mv20120731_00279_stKsb333@ëiû Ë?V5õ@€Ev¼=¢÷?0ñÎ?ª=q_¾¡ÊÁEk!ìC)'Dï·×A{æ§=ƒ†‹¿°Mv20120731_00281_stKsb333@ëiÃ|?Tæ!@€Evïì=À<<?¨¥?¬ÌÍb¾¢MÓEk9DÂwDîþÉA]ä=…Vf‹¿°Mv20120731_00283_stKsb333@ëiJë?HN@€Ev}
=Êò;?µV•@
=0¾"÷ÏEiw×Eƒ\DîÎfAzà"=¡á‹¿°Mv20120801_00562_stKsb333@ëi£üŠI?t^L@€EXv=œŠÄ?+‡K?â\`¾¬1EHìC)øDïPƒA€úÝ=ÕÈ‹¿°Mv20120801_00564_stKsb333@ëi£ÿ>´œ?M¡¼@€EWR=§×˜>s†?ª=qa¾®{EGÔ¤D©DïV5A¼´=hù‹¿°Mv20120801_00566_stKsb333@ëi¤gŽZ?O/S@€EVž)=¢6H?¼Íâ@G®,¾¤Ý/EG	HEHDïœA{=éY}‹¿°Mv20120804_00637_stKsb333@ëj÷‹ý¥?R	@€E‰f=©(Ø?Ð
?õ`¾¥ãTE_
C*VDïi'Aâ$=©ïÛ‹¿°Mv20120804_00639_stKsb333@ëjúÐUÃ?‡÷l@€EŠ[=®h >&ÿ@£×a¾½ó¶EháD¾ÁDïJÁA€Á>
Z÷‹¿°Mv20120804_00641_stKsb333@ëjþnŽ?n¼ü@€E‰¨
=ªÕ">j– @G®5¾¹Û#E¤EŽwDï%A€¯>üD‹¿°Mv20120808_00183_stKsb333@ëjƒ]ó€–?'S@€Ežs
>·>ñeˆ?Ó33`¾™‡E—9×C*W
Dï`jAs²š=LBõ‹¿°Mv20120808_00185_stKsb333@ëjƒa#
ò?M%@€EŸÃ>oQ@.ð6?G®Z¾'n˜E–')D¸JDïOçAuO=àŸ‹¿°Mv20120808_00187_stKsb333@ëjƒdL`?~á@€EŸN¤=áÛ°@;ÛF?\,¾'ë…E–f¤EmDïÕAs*¯=,í—‹¿°Mv20120814_00109_stKsb333@ëk?Âã	O?-÷@€E˜¨R>Uè?¢,?¯\)`¾²-E'!HC)suDïÉÓAJþX<–€ƒ‹¿°Mv20120814_00111_stKsb333@ëk?Æ+=F?5!å@€E—»>u	@)T?fffb¾›"ÑE'DÇDîç\AKFi<_Îq‹¿°Mv20120814_00113_stKsb333@ëk?ÉGQx?1:Ï@€E˜ÂÍ>/‹¿°Mv20120817_00524_stKsb333@ëk¤´PNÍ?Ö@€EUŠR=‡á°=·Ê¥?=p¤`¾Ä›¦EFÜC)'-DïP)AK[=A¦÷‹¿°Mv20120817_00526_stKsb333@ëk¤·-]?‹Ý@€ES¸=€Mä?ò?#×
`¾º^5EF)HDµšDï<AKT=,ˆ~‹¿°Mv20120817_00528_stKsb333@ëk¤º¨¢Ì?£é¬@€ER\=þoCA!÷š?€.¾ A‰EA—
EŒåDï)AL6=†`˜‹¿°Mv20120828_00631_stKsb333@ëm®!Ü?WÂ@€E¾Ô…=±ƒP=ôüÿ?"33`¾° ÅEµ¯3C)bNDïIA_}½<öoc‹¿°Mv20120828_00633_stKsb333@ëm±,‹?oÒZ@€E¾ƒf=¬ Ð=ÂÁ™?\(öa¾²-EµVD¨Dï®A`Y=&Ö‹¿°Mv20120828_00635_stKsb333@ëm´N%Ó?fC+@€E¾2¸=œ
0@;2?Ýp¤-¾²-E³Ë…E'mDîà!A`¹Î=+[n‹¿°Mv20120829_00462_stKsb333@ëm#¶Õ	?,RL@€E¯\¤>-V*?Äg?£×
`¾œ(öE§6=C*6ÉDïyA`ý-<Äÿ‹¿°Mv20120829_00464_stKsb333@ëm#ºÊÅ?Þà@€E¯.3>^>ST?…¸`¾˜bE¦>¸D­šDï;AaŽ<œú®‹¿°Mv20120829_00466_stKsb333@ëm#½ ò¿?#m3@€E®®¸>Ä?â¥?´zá0¾Ÿ¾wE¥Ÿ3Eƒ;Dîø9AbmC<ìY‹¿°Mv20120911_00364_stKsb333@ënÂ=VrS?#'@€E­M¸>ýø?G¢?—
=_¾š¬E§îC)hsDïrÙAs$=Ño‹¿°Mv20120911_00366_stKsb333@ënÂ@þL÷? 4š@€E­ÿ{>/æ´>¹û?\a¾¥`BE§í×D !Dï"NArË=5¹‹¿°Mv20120911_00368_stKsb333@ënÂDõ>?*f`@€E¯Í=û™p>‹\á@
=q.¾¯ E©RE|{DîÞFAs*ö=n
z‹¿°Mv20120912_00109_stKsb333@ënàãˆ?"´@€E¾A{>™É=ºœf?p£×_¾–‡+E¸–áC*¤DïËAsí	=—´‹¿°Mv20120912_00111_stKsb333@ënà‹²¦?0iþ@€E¾‹Ã=àÛ>Ù>>?¬ÌÍa¾Ÿ;dE¸RD¹‰DïXAsµÃ=:¨ÿ‹¿°Mv20120912_00113_stKsb333@ënàã[Z?#]"@€E¾H>)RÖ>ÜY?¯\).¾'\E·¢=E†DîÛ;As\=:Úà‹¿°Mv20120924_00102_stKsb333@ëp`i®"ã?¬á@€E™o\>>¢>Ž¸?¡G®_¾±©üE"üRC)UDA{"M=.µ"‹¿°Mv20120924_00104_stKsb333@ëp`m	M‡?U"@€E™x==öþ!?Y?¹™ša¾ ÄœE"RDªDï'A{ÇÜ=cRm‹¿°Mv20120924_00106_stKsb333@ëp`p•ÿ±?a@€E™3=>ߟ@‡9@C33.¾Ÿ;dE'À¤EƒXDîÕÛAy 4=ڗ4‹¿°Mv20120925_00081_stKsb333@ëpí9.J?Ã¥@€EÇ…>ó>97?\_¾˜"uEÁráC)éüDïsðA{t]=ŽjÍ‹¿°Mv20120925_00083_stKsb333@ëpð{-?uˆ@€EǪ=>ã@ŸÓ?å¸a¾ž5?EÁO
D³ÇDï"AzCË=†Ug‹¿°Mv20120925_00085_stKsb333@ëpô3"í? I@€EÈ$¸>
Ì'@_åÍ@>{/¾®{EÁâÍE"DîåPAyåæ=ÏY1‹¿°Mv20120926_00345_stKsb333@ëp¢ES̆?RGÚ@€E»Ðö>¹=µxá?ØQì`¾/EµÇHC)GmDïŠVA|«|=¨¹^‹¿°Mv20120926_00347_stKsb333@ëp¢K¹lH?HID@€E¹!ö=çA€=×_Ë?ÌÌÍa¾¬‹DE²ešD öDïHAzwÐ=PÏ(‹¿°Mv20120926_00349_stKsb333@ëp¢O9éÜ?6Û'@€E¹8=ßÑÂ?£ À@Qì0¾–‡+E±ÿ×E‡²DîáÛAzÑp=Èǘ‹¿°Mv20121012_00204_stKsb333@ër Ò?…Σ@€E±UH=ÞjN>S20?s33`¾¦éyE©ÂRC)3DïnÁA`ö=a×ã‹¿°Mv20121012_00206_stKsb333@ër Õäãð?jC@€E°â=­âD?Ø?¨õÃb¾¥ãTE©Ã3D¤jDïAaѽ=Mý§‹¿°Mv20121012_00208_stKsb333@ër Ù
¾?'2¹@€E±T
>(]Œ@¥·€?\)2¾Ä"E¨ù…E|òDîÎfAbÑd=W"v‹¿°Mv20130318_00553_stKsb333@ë†KJËÂ?|G@€Eaá=›µÐ>­¶?\a¾¨õÃEw2=C(†fDïøÍAu5~=ŸwD‹¿°Mv20130318_00555_stKsb333@ë†KMVD°?GÑ@€E0ì=К‰>!á?¹™šb¾¼jEw¸DÛTDîŸTAwR=x׋¿°Mv20130318_00557_stKsb333@ë†KPÔ8§?l"Ã@€E'Uš=ɀ>D­$@/¾³¶FEvc\EkDîeAt['=‹Œõ‹¿°Mv20130323_01196_stKsb333@ë†ëàsM*?" ,@€EGq>
b?)†?µÂa¾§ïžE‹8fC(èöDïÞ%A|Úò=V‰ï‹¿°Mv20130323_01198_stKsb333@ë†ëãÔ ×?"-@€Ep…>Ž>±z?Ó33b¾¡ÊÁEŠú¤DÑPDî¼1A}Lø=†O‹¿°Mv20130323_01200_stKsb333@ë†ëçdX?!ìÀ@€E'/=ï@Æy'@!ë…0¾œ(öEŠ›3EtÉDîrÙA}n=Ÿok‹¿°Mv20130324_01373_stKsb333@ë‡
}'Ó?3
b@€E–á>3†>àÐ?ØQì`¾ž¸RE'C×C)e`DïªáA~D=¢©‹¿°Mv20130324_01375_stKsb333@ë‡
7Ç?3p@€E–Ž=>}Ô>Ö©]?¸Qìa¾ŠÀƒEz)D±hDîÿmA>A=¥Æ‹¿°Mv20130324_01377_stKsb333@ë‡

§}³?%֎@€E–Mš>ÌK?ÂqÒ?þ¸R/¾'hsE=E{#DîÉ7A}Ǥ=²Gf‹¿°Mv20130325_01011_stKsb333@ë‡+|T9h?
\@€EŸR>ƒ†?	og?˅a¾˜"uE™ý\C(ú^DïԜA]?=•Yi‹¿°Mv20130325_01013_stKsb333@ë‡+g=ý?Y@€EŸ>+á/>=¶Õ?Æffb¾›"ÑE™~RDÇ¦DîÄ)AŽè=ˆiâ‹¿°Mv20130325_01015_stKsb333@ë‡+†I
5?žý@€EŸ¤Ã>0æŽ?'x@Qì.¾å`E™iEk`Dî{¦A€
¤=Í0ø‹¿°Mv20130326_00582_stKsb333@ë‡JsÎnc?‡
@€E«'f>!¥Ç>!y,?æffa¾m'hE¥[®C('°DïëðAè=n/Œ‹¿°Mv20130326_00584_stKsb333@ë‡JxãKi?
#x@€EªÝš>{r>Y§@\T¾ŽÙE¥
DÒ‡DîÁA'~3=üK*‹¿°Mv20130326_00586_stKsb333@ë‡J}ÉÄÛ?¾ü@€E¬
>!Á^?¬m@ë…/¾ž5?E¥à)EjNDît¬A€UD=Ñ`‹¿°Mv20130625_00888_stKsb333@뒨k~ù°? Œñ@€Ec¥š=¡y0@MÌÌ@#×
_¾­VEVúfC)âNDïgLAƒ4æ?%4‹¿°Mv20130625_00890_stKsb333@뒨n´˜ù?žöX@€Ecí®=ÔL‹¿°Mv20130625_00892_stKsb333@뒨qû«?ƒM{@€Edrf=@÷@o‰@S33.¾±&éEVåHE‡…DîºfA"o•>êbÆ‹¿°Mv20130702_00320_stKsb333@듂¥²+·?°@€Ešð3>'f?WJ@'
=`¾"÷ÏE•ÞC)M'DïëAƒ ý>
•8‹¿°Mv20130702_00322_stKsb333@듂¨Úßà?oå@€E›K>QZ>›ª7?ÚáHb¾›¥ãE•²öDÌÝDîÇuA'·=´ðl‹¿°Mv20130702_00324_stKsb333@듂¬N'?Tl@€Eš¤{>©>?}´?ð£×0¾ž¸RE"9qExDîŠáA'Ë:=ۀÛ‹¿°Mv20130703_00274_stKsb333@듡Óh,?%×­@€E|–>,?]Š?ýp¤`¾™‡ErO3C)éDïÑHA5»=°Y‹¿°Mv20130703_00276_stKsb333@듡ֆ"¯?#Ç@€E}Ã>¿ö>î6r?У×b¾"÷ÏEr€ÍDá'DîÎÙA'=±Ù‹¿°Mv20130703_00278_stKsb333@듡ÙwµÄ?)Fá@€E}nR=ǍAlOŠ@G
=0¾"záEr²EzVDî")A@Ú> d‹¿°Mv20130703_00466_stKsb333@듣kØ?3ºü@€E†7
>+ñ@Z'?å¸_¾°£×E€ðC)CTDïÐ1AO±=¬:‹¿°Mv20130703_00468_stKsb333@듣nXR§?)'³@€E†5ö=Ð=ÿ=ë4?÷
=b¾¥ãTEìDÏ¦Dîâ%Aƒ°4=ߑ.‹¿°Mv20130703_00470_stKsb333@듣q®xÏ?5‹@€E…"
=½x4?Prç@#×
1¾²-E~l)EDîŸuA'^=âÚ¦‹¿°Mv20130703_00802_stKsb333@듦UŸSî?£@€E¿H>ÔÖ=-eÎ?Ÿ_¾®{Ey€¤C)IºDïrFA"=¡â‹¿°Mv20130703_00804_stKsb333@듦Xòz[?"g@€E'k¸>"u>€Š<?Ýp¤a¾¥`BEyS…D«;Dï'dA#[=–·Ö‹¿°Mv20130703_00806_stKsb333@듦\vÓÇ?5Óþ@€Eƒ/Í=²‹¸?¯¶@&ff0¾¾ùÛEyë®Ex¼DîÚ°A¡=äË¿‹¿°Mv20130705_00258_stKsb333@ë"à҄¾?W@€E"»
=àÑt=r
8?õa¾›¥ãEŽ%šC(lÍDïáAÀ=¼_Í‹¿°Mv20130705_00260_stKsb333@ë"àՙD_?c˜'@€E"BÃ=®Dp=™œ?ØQìb¾®{E÷qDâDî¨þA€RÝ=ÉSÊ‹¿°Mv20130705_00262_stKsb333@ë"àØßµ]?S!¡@€E'\Í=±ñ¬="òÂ@Dzá-¾ª~úEŒyÃEp‹Dî|JA€[]>'¬»‹¿°Mv20130705_00498_stKsb333@ë"âÅÓú?<ì*@€E|h=Ùn_?ö—?ØQìa¾¶E¢ErÝÃC(bDïºoA}×1=ñW‹¿°Mv20130705_00500_stKsb333@ë"âÉOä?Oö}@€E}9×>ù–>蜍?ê=qb¾¬1ErdRDÏDîÔjAZ‡=Å·-‹¿°Mv20130705_00502_stKsb333@ë"âÌ¥O…?Qúj@€E|ò=Í*¹?'æ@@\)/¾¸QìEo¯®EožDîAz¸/=Êã@‹¿°Mv20130705_00834_stKsb333@ë"åÍÓbh?ˆL=@€Em³š=·õä?Ÿz³@õÃ`¾¨õÃEaðC*ÃDïKçA'>HK¾‹¿°Mv20130705_00836_stKsb333@ë"åÑX'x?Š¥@€El˜¸=·X >k²?î{b¾²-E`Ÿ3DµhDï`9A€™¥>%ž‹¿°Mv20130705_00838_stKsb333@ë"åÔ»³ö?{­-@€El@Í=†ž5='­¬@¸.¾·KÇE^¢¸E‹'DïsA:>]¤¯‹¿°Mv20130705_01106_stKsb333@ë"èÐL®¯?–´:@€Eˆeö=—øÕ@…¹?ØQì`¾­VEµC)%`DïMüA}
o>y'‹¿°Mv20130705_01108_stKsb333@ë"èÔ'?‰™ó@€Eˆg
=‰¬H?åÿý@×
a¾¯²EžÍD©hDï.ÙASU>x˽‹¿°Mv20130705_01110_stKsb333@ë"è×`?Ÿ¼¢@€E‰>
Ù‹¿°Mv20130706_00513_stKsb333@ë"ÆŠ"?'Ž@€E˜Iš>"áö?çÑ?p¤`¾"t¼E'ôÍC)!‰D︋Ah-i<áìÒ‹¿°Mv20130706_00515_stKsb333@ë"É*{?$ð+@€E˜³Í>@>üi?À@¾'ñªE"i
DÒ^DîÎAjñý=9‹¿°Mv20130706_00517_stKsb333@ë"̊'k?-=,@€E™qá=à†Ò@1ë?½p¤/¾/E"S…EvòDî¡?AgÎ=2š‹¿°Mv20130706_00705_stKsb333@ë"»)Þ?óê@€EŽì=÷"è?)Eç?ª=q_¾Ÿ¾wEˆÎC)IüDï‰Af°x<Úsg‹¿°Mv20130706_00707_stKsb333@ë"¾˜Ò?#B@€E¿¸>´"?‡H@6ff<¾ŽVE‡4{D°ÝDï…Af="¶Õ‹¿°Mv20130706_00709_stKsb333@ë"ÁÑ;q?è^@€EŽH>FÄ@€_n?Ýp¤.¾…¡ËE‡a…E}mDîÑ'Af­=(#©‹¿°Mv20130711_00317_stKsb333@딢+ã‰?6K@€EŸ¿f>3¥ =óˆ@
áH`¾®{EœfC)
=DïÍ?AZ
Œ=µ|‹¿°Mv20130711_00319_stKsb333@딢
¸Ëc?Œ˜@€E á>.qù=Nã-?£×
b¾"ýôE›+…DÐ¬Dî°AZ)y<¥‹¿°Mv20130711_00321_stKsb333@딢
°âá?»Â@€EŸËá>#sâ@o­@‰G®0¾•EšExîDî…AZ2Á={Í‹¿°Mv20130713_00409_stKsb333@ë"âÈj=?!¡ì@€E˜\=ü1·?mg¿?záHa¾r°!E'ß
C(uÃDïüÕA_Ò<°ha‹¿°Mv20130713_00411_stKsb333@ë"âIÙh?!'h@€E—çR=þy>ÍTh?¹™šb¾ A‰E'ØöDÊDîÈþA`•<Þß­‹¿°Mv20130713_00413_stKsb333@ë"âà¸? vÃ@€E—°q=ü®A5I§@G®0¾¥`BE'j=Et‡Dî~A_&û=B(‹¿°Mv20130724_00769_stKsb333@ë–FÕÿÓ?VU/@€E'p==ó"@=·ºÛ?Ñë…_¾œ¬EŒZÍC)‡®Dïi/A}ôx=©Âw‹¿°Mv20130724_00771_stKsb333@ë–FÙ¹v?^I@€E'Ó=ïy=¥üî?×
=a¾¢ÐåEŒ
D¼BDïJA~'$=­Ü׋¿°Mv20130724_00773_stKsb333@ë–FÜË	?SæÓ@€E'¬…=¹!T>/a@
p¤/¾¹Û#EŒTEkËDîÑËA}.ö=©Õ4‹¿°Mv20130727_00122_stKsb333@떠SYÔ]?I0×@€EÀ²3=Ùèú?3Ô@
áHa¾‰º^Eº£šC)<îDïéÃA<?=ãu‹¿°Mv20130727_00124_stKsb333@떠V°uÿ?ZU@€EÁ2¸=ڙL>À›a?Տb¾ž¸REºmšDàœDî°)A€]î=Â(‹¿°Mv20130727_00126_stKsb333@떠ZŒ?_¯³@€EÀžÍ=Ñ,š?·æÞ@*áH.¾©xÕE¹'qEtDîËA°Ž>Ðz‹¿°Mv20130807_00317_stKsb333@ë˜:ÝÇ?8X}@€E"Ñ)>ò>@EG!@ë…`¾ª~úE×C(ÃDïI‰A"õ®>¯ª‹¿°Mv20130807_00319_stKsb333@ë˜>Fâ"?.‡—@€E–Ò>¦Ã@½ÖÞ?Ï\)b¾ ÄœE'kÃD£®DîäJA†"ò>]Z‹¿°Mv20130807_00321_stKsb333@ë˜A¸¡ó?)×ý@€E˜ÝÃ>ߋ@™:W@™š0¾Ÿ;dE'ç3EX=DA"€í>2­‹¿°Mv20130828_00375_stKsb333@뚢hzB;? ðÒ@€E¾J
>'À@La'@9™š_¾š¬E¸Ó®C)qªDï;}A†ÖÌ>5XN‹¿°Mv20130828_00377_stKsb333@뚢k­R‰?+Dƒ@€E¾•>!Ä?#_@ë…a¾—
=E¸‰\D™ÓDï$ÝA‡Ë
>Pž‹¿°Mv20130828_00379_stKsb333@뚢o¼? Ž1@€E¿r3>r\@@¸R/¾ŒÌÍE¹¤Ea}DîéA…'J>;©P‹¿°Mv20130922_00158_stKsb333@ëÀ£'@à?NVE@€E–\=ÚõŸ>Éç?¯\)_¾­'hE©šC)™ÛDï)XA{
Î=|Ðx‹¿°Mv20130922_00160_stKsb333@ëÀ§<Ç?Iáà@€E•‰¤=µ'—?"Óù?Ê=q`¾˜bEŽ­×D¨¤Dï.VAxìè=Žht‹¿°Mv20130922_00162_stKsb333@ëÀªÛÆe?^Ê[@€E•v…=©uÜ?m!?ù™š.¾¦éyEŽšÍEaLDîâ‡Azv³=Á¢Ó‹¿°Mv20131007_00186_stKsb333@럠°(Ò1?K'b@€EÄP®=ßú@QØ@{_¾ß;E½×šC(£TDï-ÓA†PÊ>¹è‹¿°Mv20131007_00188_stKsb333@럠³81?M&@€Eи=å¯>¦AÅ@3×
a¾²-E½jöD®úDïbA†`D>(‹¿°Mv20131007_00190_stKsb333@럠¶#rÌ?LD¼@€EđÍ=æ‹q‹¿°Mv20131016_00046_stKsb333@ë À;Æ«?ԊÓ@€E¶if=¹è‹¿°Mv20131016_00050_stKsb333@ë Àn«?s+Ü@€EµÌ®=¼à‹¿°Mv20131017_00157_stKsb333@ë à£E"à?‰NÉ@€EÇJ\=á"~@åm@¸`¾š¬E¿®RC(²-Dï3DA…'ë>'-p‹¿°Mv20131017_00159_stKsb333@ë à¦xÚÝ?';@€EÇàš>u·‹¿°Mv20131017_00161_stKsb333@ë à©ŽI.?n)®@€EÈÃ> í_‹¿°Mv20140526_00661_stKsb333@뼅mDÒ?(q@€EœT…=¸8h=­Ð¥?¼(ö_¾'hsE™%®C)¨1Dï|Am¾e=Rüz‹¿°Mv20140526_00663_stKsb333@뼅­Ñ4?'3#@€EŸ=ªŽ"?xEŒ?½p¤a¾·ÎÙEœVfDµ7DïÝAlہ=]µÞ‹¿°Mv20140526_00665_stKsb333@뼅|Ra?39@@€Eœ]á=¡û"<ÚC†?ð£×.¾•E˜¤ETVDî´¬AlÃñ=N5~‹¿°Mv20140607_00505_stKsb333@뾞bq?{«@€E_­\>PK?õ}?¼(ö_¾ A‰EUþ¸C)*=DïnAtð&=Ê7Ù‹¿°Mv20140607_00507_stKsb333@ë¾¢"ßÔ?jÑ@€E\È==Í¡¢=º?¸Qìb¾®—EPc×D¨DîúAwtV="çF‹¿°Mv20140607_00509_stKsb333@ë¾¥‡é?Zä@€E^_3=üô@#Ј?ÈõÃ,¾™‡ER9ìE[/Dî¬öAwF¡=ªp(‹¿°Mv20140617_01136_stKsb333@ë¿I'ã7?¿E,@€EµÓÍ=ÊÊ‹¿°Mv20140617_01138_stKsb333@ë¿I•RØ??»ÞÌ@€E¶™á=Ìd ‹¿°Mv20140617_01140_stKsb333@ë¿I˜žÇ×?¹«Ç@€E·€\>*cO‹¿°Mv20140620_00987_stKsb333@ë¿©ñÞ¯x?M½2@€E"!®=µ\´?8ˆÝ@ff_¾­VEŽ¡®C)žDïL"A†]m>›è‹¿°Mv20140620_00989_stKsb333@ë¿©õð¹?J§¼@€E",\=Á?Ô?Ñ9@G®a¾¢MÓE'3D~òDîû®A"¨e=÷š‹¿°Mv20140620_00991_stKsb333@ë¿©ú(Oª?[±ã@€E"œ==¾\‹¿°Mv20140623_00925_stKsb333@ëÀ†@fM?A,˜@€E‡Ì3=ò«p?б•@\`¾«…E'óšC)«DDï!7A‡KW>ów‹¿°Mv20140623_00927_stKsb333@ëÀ‰zÈH?>ØÄ@€E‡&q=¬ÂP‹¿°Mv20140623_00929_stKsb333@ëÀŒÏ[È?Dy@€Eˆ¡>Ý‹¿°Mv20140624_00257_stKsb333@ëÀ"9Tš?Q-@€E<®=Ëd=B!@¸`¾–‡+E‡
C)0bDïœþA"ÿî>7ÏË¿°Mv20140624_00259_stKsb333@ëÀ"<*?op@€E¸)=ê"¦‹¿°Mv20140624_00261_stKsb333@ëÀ"?Ó	}?k÷@€EŽ¿¸>=‹¿°Mv20140624_00905_stKsb333@ëÀ)[W.?1ç@€EœLf=á`?ÿ/
@¸R`¾§ïžE–]ìC)ùXDï/#A"ê">[	‹¿°Mv20140624_00907_stKsb333@ëÀ)^äÉ?=Ö¤@€Eš>=؈É?‡ú×@(õÃa¾´¼jE"úáDtRDï[3A‡<(>%w‹¿°Mv20140624_00909_stKsb333@ëÀ)bˆö´?JJ"@€Eœ==½&ø@p}@N{0¾™™šE•…ECDïDA…V>€½‹¿°Mv20140702_00781_stKsb333@ëÁ%¤ä‰?`	X@€EyÞ¤=Ÿ×è?™.£@®_¾œ¬Enk
C*«Dï‰AˆÕ·>~
ý‹¿°Mv20140702_00783_stKsb333@ëÁ%§¶b}?líŒ@€Exòf=›ÙЋ¿°Mv20140702_00785_stKsb333@ëÁ%«rž?t@Ë@€Ezá=•zh‹¿°Mv20140703_00541_stKsb333@ëÁC°|¿Ä?R+Â@€E…e×=À-@ë@B\_¾/E~¦C)aHDïu/A‡\ì>t±‹¿°Mv20140703_00543_stKsb333@ëÁC³¬às?OBÍ@€E…¸=ïsö@ŒÎù?å¸a¾©xÕE}»…D‹çDïjA†x>&J‹¿°Mv20140703_00545_stKsb333@ëÁC·çÑ?b'@€E…úš=µT‹¿°Mv20140706_00467_stKsb333@ëÁ¦ ´
^?)Ù@€E©P==õÏ=§n@,(ö`¾—PE£RfC)¥DïHA…ð>!#‹¿°Mv20140706_00469_stKsb333@ëÁ¦¤?-9@€E©E×=ØQD?⯷@Dzáa¾ÒòE¢VáDyXDïQ/A‰¨5>_é;‹¿°Mv20140706_00471_stKsb333@ëÁ¦§*+M?*Ð\@€E©Þ3=×F‹¿°Mv20140712_00565_stKsb333@ëÂdYˆÝ_?LÂ@€E—¦=ñ3Ý?
c?â\`¾ž¸RE'T)C(féDï·A€¯B=¥‹¿°Mv20140712_00567_stKsb333@ëÂd]ñß?d@€E˜	q>
lx>Š/@¸b¾…¡ËE'±×DvÉDî¿mAÀ!=Ï‹¿°Mv20140712_00569_stKsb333@ëÂd`˜0¹?y	@€E˜ªH=ñ²·@,Wz@!ë…/¾†$ÝEÒ=EHJDîŠNAÑ{>Ι‹¿°Mv20140804_00116_stKsb333@ëÅ?ö Èø?'
@€E°s3=¢Á˜?%—¤?\)`¾›"ÑE«C*yÛDï\9Aiäž=¥Ã'‹¿°Mv20140804_00118_stKsb333@ëÅ?ùim­?$@€E¯•R>@:J?;L?¥¸b¾¸ÔþE©p)Dž¨DïVAj?ô>ŠÔ‹¿°Mv20140804_00120_stKsb333@ëÅ@p|j?±½ê@€E¯€)=­Ñ8?V«ø?ð£×,¾Ïß;E¨fÍEz"DAgBþ>…ï)‹¿°Mv20140911_00309_stKsb333@ëÊ7"I? D³@€E•µ×>´?4@…`¾…¡ËEÅ
C)öDï¸A‡oŠ>Æ‹¿°Mv20140911_00311_stKsb333@ëÊ;<l?Fß@€E–dì>W?hRƒ@×
b¾"t¼EçÃD¡`DïQìA†Ór>#Y‹¿°Mv20140911_00313_stKsb333@ëÊ>¼£à?&Þú@€E–Š=á˜)@U#@B\/¾š¬E2=EN1Dï\A‡¯>;;Œ‹¿°Mv20141006_00157_stKsb333@ëÍ ¬F_`?)"@€EÄx)=ó…=óB1?£×
_¾¥ãTE½úC)bDï)²Ahˆt<ðc'‹¿°Mv20141006_00159_stKsb333@ëÍ ¯o^³?D¡c@€EÅ=Ü]<ØØ?¦ffB¾²-E¾DÍDªéDïãAjé©=.u‹¿°Mv20141006_00161_stKsb333@ëÍ ²'¹Ö?Fîq@€EÆ=ã‹U@Š#e@¡G®.¾©ûçE¿Q\E]ðDîàB‹¿°Mv20150523_00223_stKsb333@ëéÊë.?)þ@€E³q=ÜiÊ>åß±?¡G®`¾œ¬E®<áC*3Dï/ÏA{L=a(Ù‹¿°Mv20150523_00225_stKsb333@ëéÊù5?2sˆ@€E³@š=øüÉ>Aª?\)`¾ ÄœE­sìD°9Dï=šA{å=/ˆø‹¿°Mv20150523_00227_stKsb333@ëéÊ _ÌC?9Í@€E±2{=ÜÌ¥@q%@{+¾¡G®E«H)EYDïA{ڇ=©XŸ‹¿°Mv20150529_00481_stKsb333@ëêƒ6=¯
?9UV@€Eªt)=¾‰$=Ñt–@G®`¾‹C–E¥0C);dDA{-=˜Ÿ)‹¿°Mv20150529_00483_stKsb333@ëêƒ9iBº?5àx@€E«.š=½­˜?Úʍ?·
=a¾˜bE¦tDÛuDîáAyè[=Pc®‹¿°Mv20150529_00485_stKsb333@ëêƒ<¬ƒ¬??°¿@€E°f=®KÜA#'@R\3¾šŸ¾E¬t¸Ek7DA}ê>g,‹¿°Mv20150529_00529_stKsb333@ëꃤ6PI?DF§@€E¤

=¸Mt=3 ?Ôzá_¾ÒòEžëšC)ŽDï¬Azé7=«¶‹¿°Mv20150529_00531_stKsb333@ëꃧV[+??¦ @€E££==¯¬à?C–(?Ÿb¾ž¸REžâDÖDîÔåA{‰œ=w4‹¿°Mv20150529_00533_stKsb333@ëꃪšÈÄ?R5D@€E¤N==­~Ä@Dxž@B\,¾•EŸìEmßDîŒ!A~Äø>k‹¿°Mv20150529_00577_stKsb333@ëê"È'?8¶Ê@€Eš³®=Ì*?ºÇ?У×`¾å`E–
RC)roDAzÄ£=…
‹¿°Mv20150529_00579_stKsb333@ëê"À§Ð?1L˜@€E•®=ÍV†?XÏw?У×b¾šŸ¾Eš	HDË+DîÕAzûÊ=ˆ{º‹¿°Mv20150529_00581_stKsb333@ëê"ü6r?4Ô¼@€E¡h×=–Ù`@O¹@*áH-¾ŒÌÍEž)Et´Dî©XA}{Ù>Cû‹¿°Mv20150531_00373_stKsb333@ëêÆçé®Z?O5M@€Eÿì=¹sÀ?vÛì?ª=q`¾¨õÃE‹Ð=C)¸Dïi?A}&/=xù‹¿°Mv20150531_00375_stKsb333@ëêÆën??^U@€EH=ܗY?ÌÀ?ÁG®a¾§ïžEŠYìD¿–Dîû–A{–Þ="Wû‹¿°Mv20150531_00377_stKsb333@ëêÆîò+?c9!@€E'=£Â¨?¤v=?à.¾ A‰EŠŒEfRDAwü™=†RI‹¿°Mv20150531_00783_stKsb333@ëêÍ?Ë?'Ê@€E£ =õïO>˜
¯?¦ff`¾¡G®Ež`¸C)søDï'AyÅÁ=P''‹¿°Mv20150531_00785_stKsb333@ëêÍQ
Š?27ò@€E¤-Í=æ÷ä=ç­¸?¦ff`¾–EÚD–=DïJòA{Ãù=d49‹¿°Mv20150531_00787_stKsb333@ëê͝Ë'?'–æ@€E¥bf>Ú|@H@õÃ/¾¤Ý/EžÑ3EE/DïZAyzø=³'P‹¿°Mv20150723_00829_stKsb333@ëñfσ³?'-ð@€E˜{=ÜÚ?`	Ý?Ó33`¾ ÄœE"j)C)žDîú°A€ø=¥Gý‹¿°Mv20150723_00831_stKsb333@ëñfÒÔÙa?4Œë@€E˜×=Ùk>j֒?\`¾¯ E"5ÃD'^DïRúAÈâ=Ë`q‹¿°Mv20150723_00833_stKsb333@ëñfÖ£/š?8ô8@€E—|=µàX>o?–@™š/¾/E'pöE>JDï-A€Y_=ʔ÷‹¿°Mv20150804_00301_stKsb333@ëòág°¾N?.éø@€E¸…á>"Mÿ>^ÕC@ë…`¾™‡E³Ú¸C'ûdDïoÏA'º4=¶¬"‹¿°Mv20150804_00303_stKsb333@ëòájÓ7ö?2˜æ@€E¸@¤>"Ç=Ö-­?æffa¾ŽVE³0Dð¤DïBúA' Û=Ò±.‹¿°Mv20150804_00305_stKsb333@ëòám¼	?&»'@€E·—H>f;?*¹œ@U/¾ŒIºE±½\EsžDîàsAƒ>+'­‹¿°Mv20150810_00339_stKsb333@ëó¡æ@üŸ?Ÿ	0@€Ep==|K°‹¿°Mv20150810_00341_stKsb333@ëó¡é·ßU?°':@€Er—
=®ý;?å{?Ñë…a¾ÃoEdžDä‹Dï^òA•>ø˜ú‹¿°Mv20150810_00343_stKsb333@ëó¡ì±?œÊú@€Epá3=¥Ý@RO,@ £×.¾¹Û#Ec€¤E[LDïBÑA)ê>ك5‹¿°Mv20150830_00093_stKsb333@ëö - œÃ?-ùm@€EÝš>bñ=Íøt?±ë…`¾€EÖýqC'ÄÝDïm‰Ajˑ=
[¬‹¿°Mv20150830_00095_stKsb333@ëö 1V3é? Ÿf@€EÜñ)>ø¶@"~$?«…A¾…¸EÖøDáDïTZAl¯'=´X‹¿°Mv20150830_00097_stKsb333@ëö 4uù?'J@€EÜx>
Ë8?Ì¢…@G®.¾š¬EÖ)Ei#DïºAj¸à=Lx
‹¿°Mv20150907_00097_stKsb333@ë÷ "þW?:ã¦@€EŽNá=ºëÀ;ÙbŸ?ÚáH_¾Ÿ¾wE‰@¤C(Þ¸Dï4bA€¶'=©ûý‹¿°Mv20150907_00099_stKsb333@ë÷ 9ž‡?º5@€E˜Í>
î>†ðü?ýp¤a¾ A‰Eˆ,{D÷
DïºA€¬Ì=Âýœ‹¿°Mv20150907_00101_stKsb333@ë÷ ¡f?G@€E
>xã>ãó'@0£×/¾ÒòE‡)×Ew¾DîÁËAÊî=þ¿¸‹¿°Mv20150918_00169_stKsb333@ëø¤þ?8ˆÛ@€E·¯
=è%ƒ>Ç¥¦@:=q_¾–E²…C)@ÅDîýÓA†õF>(•o‹¿°Mv20150918_00171_stKsb333@ëø·`?,¶ž@€E·ÿ=õà<?¥Àé@®b¾¨õÃE±Ô¸DŽDîø)A…›7=ça•‹¿°Mv20150918_00173_stKsb333@ëø ²È??*"(@€E¹¤=å{@'—‡@%¸0¾Š=qE²E–DA‡©>Fé…‹¿°Mv20160719_00645_stKsb333@ì¥"]˜7?f@€E4{> å>€W	?·
=`¾å`EˆÎÍC)1ìDï3}Ab~‹<ΘË¿°Mv20160719_00647_stKsb333@ì¥%Í.œ?T@€EB3>7ò3>¤yc?˜Qìa¾"÷ÏEˆÒRD bDïN=Abpi<¹¨Þ‹¿°Mv20160719_00649_stKsb333@ì¥)3j'?ÈD@€Eu¤>%Þ?¯DÍ@334¾†§ðEˆfET¸DïšAa)–=<N‹¿°Mv20170623_00793_stKsb333@ìIdž&u?""@€EŸ…=¤;€?³W
?ç®_¾¹Û#Eš")C)j=DïSDAv–Ð>if‹¿°Mv20170623_00795_stKsb333@ìIˤO?'@ý@€EžñÍ="'|=£Dæ?÷
=a¾»çmE˜=qDŽ
DïyAw^è>'m‹¿°Mv20170623_00797_stKsb333@ìIÍÿ,F?vÈ@€Ež½ì=­ªƒ@c4r@
=6¾®{E˜¯3EfwDîÓðAxs–>
Èr‹¿°Mv20170629_00472_stKsb333@ìIÂ!EA?»G@€E¢Ö¸>cI??æõ?øQì`¾€ƒEžo3C(·LDï£×Ay[ä="N‹¿°Mv20170629_00474_stKsb333@ìIÂ$3ü?`@€E¢Ô×>)ž‹¿°Mv20170629_00476_stKsb333@ìIÂ&½Äq?&@€E¢R>!$@}O@<(ö6¾"t¼Eœ»3EvsDï¦A{Ù=æÚö‹¿°Mv20180327_00727_stKsb333@ìkªÀHþ?^·@€E³[)=¯?(@=wß@\`¾¦ffE¯3HC)R-DïЬA/é>3ó™‹¿°Mv20180327_00729_stKsb333@ìkªÃݕG?ƒÌÏ@€E³Þ3=ÅÛ?®¯@Qìb¾ª~úE¯2DŽ57DïDA€>£#‹¿°Mv20180327_00731_stKsb333@ìkªÆÚª†?"%2@€E´â=Âz(‹¿°Mv20180525_00439_stKsb333@ìs2ڝÆ?IEÍ@€E¹R=ʸ}@šG@®`¾ˆ1'E´ß
C)0åDïâ A€BF>Ài‹¿°Mv20180525_00441_stKsb333@ìs6«7Ò?@'@@€E¸Í×=ÈŒ?7Ó@
=a¾–E´{DdJDï̼A€Qm=ǘð‹¿°Mv20180525_00443_stKsb333@ìs:O¡ÿ?EüÞ@€E¸-f=­¤¸?ðÁš@Z=q4¾"÷ÏE³<¸ED‡DïYËA€V">4o<‹¿°Mv20180525_00823_stKsb333@ìsOêN?"#B@€E«f…=ù¥½‹¿°Mv20180525_00825_stKsb333@ìsSJÅ¡?Œ
¤@€EªÑf=¬t0>¸y[@333a¾£×
E¥l=DöúDïOAëþ>½æ¾‹¿°Mv20180525_00827_stKsb333@ìsVLM?ž–F@€E©½)=œë\‹¿°Mv20180804_00817_stKsb333@ì{æ$žE?†S$@€E"ÄÃ=Ãþ¤>´-@×
_¾° ÅE'töC)RòDï&ÁAy½q>k(‹¿°Mv20180804_00819_stKsb333@ì{æ á6?'Ð@€E•úf=È*/?ԗ)?÷
=b¾¤Ý/E'¼¤DåDîõPAyUd>vH¶‹¿°Mv20180804_00821_stKsb333@ì{梴ðã?•ƒ¥@€E–'Í=·\œ‹¿°Mv20180812_00373_stKsb333@ì|᧶D?‰®S@€E˜ã®=ٛ¥>ÊV?â\`¾¦éyE">{C)BNDï	ªA{wÜ>d‹¿°Mv20180812_00375_stKsb333@ì|᫆®?"¾×@€Eš$>c@%îo@G®b¾³33E"Ñ…DºÁDîÖwA|:>ǽM‹¿°Mv20180812_00377_stKsb333@ì|á¸J¤"?k;U@€E™Ô=­oŒ?€yË@¸8¾­'hE"DEj˜Dîã®Ay³S>BF>‹¿°Mv20180814_00198_stKsb333@ì}!¢<jê?_5ã@€E¨á3=?#?õ`¾‰7E£vC($ÝDïpƒAz•U>‹¿°Mv20180814_00200_stKsb333@ì}!¥ðO3?lõ>@€E©·3>¸n?£á@ffa¾"÷ÏE£¸¤DÒDï9‰A~?á>Od‹¿°Mv20180814_00202_stKsb333@ì}!©#Ì?fð @€E©ò=× <äú¶@5¸7¾š¬E£Ž=EqÃDîõHA~¡â>€d:‹¿°Mv20180816_00249_stKsb333@ì}b=wz
?	)ƒ@€E"µö>=Ä}=—ÀY@
=qL¾Š=qE3C(V‡DïZVAwg¼=›"÷‹¿°Mv20180816_00251_stKsb333@ì}bA®*ö?'ð@€E"ò3>:vî?Rç_?\b¾—
=E¤DêDï6Ap{=6ˆ‹¿°Mv20180816_00253_stKsb333@ì}bDæU?§@€E"¢><]d>ß@¸R6¾/E}'EtVDîéôAoùL=qªj‹¿°Mv20180824_00153_stKsb333@ì~aŸÐ??8ý¦@€EÁ=ĶÜ=…+º?\`¾»dZEšâ)C)éüDîôþAB®<¶­"‹¿°Mv20180824_00155_stKsb333@ì~a•%›ñ?G³@€Ež=Àa8@-äø?¯\)b¾¨r°E˜HDŽÕDîöABx˜<ÞO‹¿°Mv20180824_00157_stKsb333@ì~aœ`h ?Z"ˆ@€EG…=´h$‹¿°Mv20180829_00163_stKsb333@ì<Øha?H:š@€E—Ž=Ø(?Ȋ?Që…_¾š¬E"C(í'Dï*‡AJü‡<ÐïB‹¿°Mv20180829_00165_stKsb333@ì@'L?F.t@€E—|{=ÁQ>L³?€b¾ ÄœE'òáDŽDïbAJì"<Ћ¿°Mv20180829_00167_stKsb333@ìCëŸ?4A›@€E˜®=Å5<‹¿°Mv20180901_00193_stKsb333@ì`ã¦R»?Rõ@€E€Œ=Ù±?#¹?^¸R_¾¹Û#Ey*¸C(!Dï\¬AMÇ÷<Ø÷Ћ¿°Mv20180901_00195_stKsb333@ì`敠¼?RÌà@€E€¤f=×\l?hvG?fffb¾¢ÐåEuÛ®DüÍDï6òAMÀë=ö·‹¿°Mv20180901_00197_stKsb333@ì`éÎm?L8,@€E€u
=¸X4@OkÖ?¨õÃ4¾—PEs¼RExÕDî×uAN@i<‹¿°Mv20180909_00145_stKsb333@ì€aRÏ°­?‰ÌU@€E–)=ìG"?w2â?€`¾³33EËìC)¯\Dï¾A^à'=l¥‹¿°Mv20180909_00147_stKsb333@ì€aVkN?y=¤@€E–…=¨c>æ
G?'\b¾¬‹DEÏDŽÍDîûLA^–=[˜‹¿°Mv20180909_00149_stKsb333@ì€aYh[ß?'ó@€E–»
=›­h?¡#v?Ôzá6¾·KÇE¼)EƒDî½A^¡E=gÂÛ‹¿°Mv20190307_00487_stKsb333@ì–ËD@6Q?'6@€E¨®>&^r>T5ð@LÌÍ`¾Ÿ¾wE¥Ö)C'™XDï®òAFˆÃ<ü^¯‹¿°Mv20190307_00489_stKsb333@ì–ËGL ?ß@€E©á>Ø÷>™™³?ë…b¾šŸ¾E¥‹ìDØ¤Dï¦AF­ð<²`Ü‹¿°Mv20190307_00491_stKsb333@ì–ËJ§Ùx?Ž8@€E©©R>Ü-@þ'@‡®5¾œ(öE¤…EhwDïM'AF®/=T&

==> anc/pub_raw/L222_128_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  183 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ŸûæÈmv20100421_00725_stKsb318@ëˆt1J{?/É@€Euyì=ètПûæÈmv20100421_00727_stKsb318@ëˆv¾X?*Å@€Euy
=¹†¼ŸûæÈmv20100517_00674_stKsb318@ëÉh¬Œe?V×Z@€Er¹ì>êŸûæÈmv20100517_00676_stKsb318@ëÉk¨_…?apq@€Er3>Rx½ŸûæÈmv20100911_00330_stKsb318@ëbΑÀ?3·!@€E€s=̓£ŸûæÈmv20100911_00332_stKsb318@ëbÒÖ Þ??æ@€E€Æì=áјŸûæÈmv20110817_00738_stKsb318@ë=äF߂²?&o)@€E"þì=è¥÷ŸûæÈmv20110817_00740_stKsb318@ë=äJ°—?.<@€E"f=Ǥ9ŸûæÈmv20110924_00402_stKsb318@ëB¢ad>C?K*‡@€EÌA==¤¿ÔŸûæÈmv20110924_00404_stKsb318@ëB¢dÎìb?<ÉC@€EË»š=êÈŸûæÈmv20111004_00157_stKsb318@ëCá0¬`?uò@€EŸùÃ=¢ëÈŸûæÈmv20111004_00159_stKsb318@ëCá3ÿfR?*Ø@€EŸ±3=²@ÄŸûæÈmv20111008_00441_stKsb318@ëDa{JÙÃ?"ïì@€E' ¤>ÕÁŸûæÈmv20111008_00443_stKsb318@ëDa~¨6À?r
@€E"E®=ªœŸûæÈmv20111023_00061_stKsb318@ëF?ÄCf\?NÕ@€E£j==á•|ŸûæÈmv20111023_00063_stKsb318@ëF?ÇWrX?"«å@€E£\=×Æ[ŸûæÈmv20120317_00466_stKsb318@ëX‰Ò˜-´?.XÅ@€EÅx)>´ÚŸûæÈmv20120317_00468_stKsb318@ëX‰ÚÝÇ?=@€EÇ\=ö•ŸûæÈmv20120318_00743_stKsb318@ëX«4e'¬?8@€E£3=̕\ŸûæÈmv20120318_00745_stKsb318@ëX«7¡qÕ?.öã@€E¢Ñ=ïÑ5ŸûæÈmv20120320_00356_stKsb318@ëXéYFx?*9@€EœU=ÈTŸûæÈmv20120320_00358_stKsb318@ëXé\pQ?ÂJ@€Eœx…>whŸûæÈmv20120321_00586_stKsb318@ëY
Q	O?—/@€Eµï®=µÍ\ŸûæÈmv20120321_00588_stKsb318@ëY
TCnj?û@€Eµªì=¼ÇŸûæÈmv20120607_00396_stKsb318@ëbÅ0'T+?%Ž§@€E'@Ã="ÜœŸûæÈmv20120607_00398_stKsb318@ëbÅ4+–1?-'@€E'iq=ª>äŸûæÈmv20120609_00396_stKsb318@ëc1íÒ?µ@€E×=È>ÜŸûæÈmv20120609_00398_stKsb318@ëc5MIŠ?)ðZ@€E{R¸=³(ùŸûæÈmv20120615_00324_stKsb318@ëcò鼝?È`@€E¥íf=ß­½ŸûæÈmv20120615_00326_stKsb318@ëcöUL8?åN@€E¥{q=À&ŸûæÈmv20120622_00380_stKsb318@ëd¤¶¼Ð*?!ë·@€E"q>VöŸûæÈmv20120622_00382_stKsb318@ëd¤ºÊ÷`?+d@€E";>*ÚÕŸûæÈmv20120703_00330_stKsb318@ëfÂö"ò?A@€Ewf=òO=ŸûæÈmv20120703_00332_stKsb318@ëfƒæÍ>ÿ a@€Evq>ÕŸûæÈmv20120705_00437_stKsb318@ëfAßÅój?a¸•@€EQ=\=µ(ŸûæÈmv20120705_00439_stKsb318@ëfAì\ý?IÕ"@€EZ•H=·lŸûæÈmv20120707_00676_stKsb318@ëf†V¡,5?v½@€En4==ÐиŸûæÈmv20120707_00678_stKsb318@ëf†Z»Ð?…\@€En›×=ÔÈŸûæÈmv20120717_00467_stKsb318@ëgÂ;´Q?,ðí@€E›ìq>(šôŸûæÈmv20120717_00469_stKsb318@ëgÂ?Ö¤?'"ð@€E›>îŸûæÈmv20120718_00488_stKsb318@ëgãÜ:ÿ?r @€E¯lÃ>Ž¤+ŸûæÈmv20120718_00490_stKsb318@ëgãixÀ?jØõ@€E¯>‹ÎŸûæÈmv20120719_00267_stKsb318@ëh´åÀ9?'ª@€EŸÀ¤=µÜŸûæÈmv20120719_00269_stKsb318@ëh¸8Á?'H{@€EŸm¸>ÙŸûæÈmv20120720_00213_stKsb318@ëh$}ŽEÓ?9†g@€EKÍ>˜ùŸûæÈmv20120720_00215_stKsb318@ëh$€ÝÆ?)Y@€E*×=Â3 ŸûæÈmv20120721_00411_stKsb318@ëhEajîá?B>¬@€Eœ {=îÊŸûæÈmv20120721_00413_stKsb318@ëhEdË,?Tšº@€EœN¤=ÿBkŸûæÈmv20120723_00782_stKsb318@ëh…ø¢?HáT@€E‰K¤=£œ`ŸûæÈmv20120723_00784_stKsb318@ëh…ûçW?Q‡"@€EˆþR= vŸûæÈmv20120731_00413_stKsb318@ëi''íY?C‡J@€Ee¬==‰Ø0ŸûæÈmv20120731_00415_stKsb318@ëi'*±Ê=?7W@€Eeü=©KŒŸûæÈmv20120801_00264_stKsb318@ëi¡—FB¯?ÕË@€EhR=ÍÐÊŸûæÈmv20120801_00266_stKsb318@ëi¡šªÑ$?#<@€EgÀ¤=ëÌŸûæÈmv20120804_00111_stKsb318@ëiÿ®p±?}Ô¬@€E–nH>¥ŸûæÈmv20120804_00113_stKsb318@ëiÿ±†¥¡?wϜ@€E–/Ã=ÜÉŸûæÈmv20120811_00200_stKsb318@ëjáßÐZK?V…Q@€E–=|IŸûæÈmv20120811_00202_stKsb318@ëjáã~ù?d6³@€E–]=冟ûæÈmv20120814_00291_stKsb318@ëkAR¼i?µ‡@€E‰K==Îó²ŸûæÈmv20120814_00293_stKsb318@ëkAV5–»?}/@€E‰7
=À¦ŸûæÈmv20120817_00562_stKsb318@ëk¥
œ
ã?Å3@€EMb)=‹ŸûæÈmv20120817_00564_stKsb318@ëk¥
ÜýG?¥×R@€EKŠR=«Ü0ŸûæÈmv20120924_00140_stKsb318@ëp`´)K? PL@€E™ZR=ÝÛéŸûæÈmv20120924_00142_stKsb318@ëp`·kÁð?"›º@€E™¿®=èûsŸûæÈmv20120925_00119_stKsb318@ëp€86wá? ]Ù@€EÀl==§+ÜŸûæÈmv20120925_00121_stKsb318@ëp€;¨,"?#WË@€EÀ=q=šä(ŸûæÈmv20120926_00119_stKsb318@ëp 'šÞ¾? @€Eª]=¶IœŸûæÈmv20120926_00121_stKsb318@ëp *÷ï?)¾Ì@€Eªqf=›TŸûæÈmv20120927_00263_stKsb318@ëpÁ_!mä?gq@€E'D\=aøŸûæÈmv20120927_00265_stKsb318@ëpÁb6+
?VXÀ@€E'ó{='ŒŸûæÈmv20130313_00716_stKsb318@녩Ö'Ú:?•$˜@€E'H>NMŸûæÈmv20130314_00377_stKsb318@ë…Éú¨Èa?_%9@€E J×>6ПûæÈmv20130314_00379_stKsb318@ë…Éý˗î?{¨…@€E Aá>KhŸûæÈmv20130315_00371_stKsb318@ë…é¥àš	?0²'@€Eœ¤R=ë
iŸûæÈmv20130315_00373_stKsb318@ë…é©Ô÷?1Ž÷@€EœÅ×=Ȟ ŸûæÈmv20130318_00593_stKsb318@ë†K¡¹ÙU?KU,@€E}¢¸>^ŸûæÈmv20130321_00893_stKsb318@놫€Jé?$©@€E\=™6tŸûæÈmv20130509_01004_stKsb318@ëŒËì]†?¶£@€E³}3=¥
°ŸûæÈmv20130509_01006_stKsb318@ëŒËïÞ4S?§«Á@€E³,Í=v¬øŸûæÈmv20130617_00678_stKsb318@둤ræ¸?<1S@€E"Ëö=½Ü°ŸûæÈmv20130710_00620_stKsb318@딄ùk-?1И@€Ef…=²àŸûæÈmv20130710_00622_stKsb318@딄ünæh?3ÍP@€Eu)=d¨ŸûæÈmv20130713_00795_stKsb318@ë"åä6Ûß?"Lá@€E)=¥ÐŸûæÈmv20130713_00797_stKsb318@ë"åç[-ù?<@€E®=«`ПûæÈmv20130802_00049_stKsb318@ë—_!Á‹¦?r@€E›,=>
"…ŸûæÈmv20130802_00287_stKsb318@ë—aì•??,j@€E†==Âú(ŸûæÈmv20130802_00289_stKsb318@ë—a@|ó?,[–@€E………=ËãõŸûæÈmv20130802_00719_stKsb318@ë—d¶Ãä?Ç%@€E…ë==è¡ŸûæÈmv20130802_00721_stKsb318@ë—dºü?Ñ@€E†eÃ=ÐjYŸûæÈmv20130803_00249_stKsb318@뗀㛀z?2³Ü@€EŸ=žäŸûæÈmv20130804_00460_stKsb318@뗢}®KØ?6êË@€E—-=>…-ŸûæÈmv20130804_00462_stKsb318@뗢>ó?,³×@€E—)=¿Ì°ŸûæÈmv20130818_00204_stKsb318@ë™`}µ¢å?…@€E¦7Ã=äfüŸûæÈmv20130818_00206_stKsb318@ë™`=݆?_¡@€E¤†>¦ÕŸûæÈmv20130922_00196_stKsb318@ëÁ‹Ð?x4@€E'ö=ŽÿxŸûæÈmv20130922_00198_stKsb318@ëÁ
Ø«Ó?dº<@€E«=›:¼ŸûæÈmv20130923_00183_stKsb318@ëà¶ç7²?4 @€E®^=žãaŸûæÈmv20130923_00185_stKsb318@ëàºIR?2ÍÚ@€E®#
=© ŸûæÈmv20130924_00224_stKsb318@ëže(?:¢ì@€E»²H>>4ÊŸûæÈmv20130924_00226_stKsb318@랬҆?P(@€E»Ì¤>‰]ŸûæÈmv20130925_00200_stKsb318@ëž!B»¶û?S[@€E¥;Ã=ÂçTŸûæÈmv20130925_00202_stKsb318@ëž!F	º? g+@€E¥q×=ê$ŸûæÈmv20131005_00056_stKsb318@ëŸ_ºÓ²?zgú@€E±Õq=¤¬€ŸûæÈmv20131005_00058_stKsb318@ëŸ_½ÂþÃ?š³Ô@€E²Œ¸=¸ÛŸûæÈmv20140328_00208_stKsb318@ëµ)5;v?Qx@€E',ì=÷²aŸûæÈmv20140328_00210_stKsb318@ëµ)¨?£š"@€E;
=ï餟ûæÈmv20140329_00318_stKsb318@ëµH¥O%?]š@€EŒ==¿˜¸ŸûæÈmv20140329_00320_stKsb318@ëµH¨Z?C^¢@€EŒrq=y¬ŸûæÈmv20140510_00976_stKsb318@뺊jĔš?•£ò@€EO=aõ¸ŸûæÈmv20140510_00978_stKsb318@뺊nI"X?¥"N@€Et=p¬±ŸûæÈmv20140510_01264_stKsb318@뺌잍?†š@€E'Ý®=eÝyŸûæÈmv20140510_01266_stKsb318@뺌ïmK2?"pI@€E'ø=¸lÀŸûæÈmv20140526_00459_stKsb318@뼃#@!?s-¯@€E›RÍ=²PDŸûæÈmv20140526_00461_stKsb318@뼃&•/ý?…È@€EšËH=¨k@ŸûæÈmv20140528_00646_stKsb318@ë¼Çûœþÿ?¬­@€E‹Iá>¹kŸûæÈmv20140528_00648_stKsb318@ë¼ÇÿëR?ŸÌ°@€EŠ­R=þ聟ûæÈmv20140531_00718_stKsb318@ë½'3 y?E]ß@€E†ß)=¢PLŸûæÈmv20140608_00603_stKsb318@ë¾$ŽH?b>Y@€Eªš>+ö|ŸûæÈmv20140608_00605_stKsb318@ë¾$3"í?J¦@€E¥¤=㖶ŸûæÈmv20140619_00531_stKsb318@뿃è{>?q\F@€E¬ÌÍ=ŠfœŸûæÈmv20140619_00533_stKsb318@뿃ëÕú?
@€E¬ÑH=Åy,ŸûæÈmv20140623_00243_stKsb318@ëÀÀŽ›9?x@€E¡ºq=§xüŸûæÈmv20140623_00245_stKsb318@ëÀá*?e@€E¡€{=­ ŸûæÈmv20140624_00513_stKsb318@ëÀ%{Ð,?(ÒÌ@€EZ´==ÀâÀŸûæÈmv20140624_00559_stKsb318@ëÀ%êÊ4?;#€@€E]?H=ô‡ÔŸûæÈmv20140624_00561_stKsb318@ëÀ%?1´(@€E[x¤= 0ŸûæÈmv20140629_00710_stKsb318@ëÀÅ?ÕӇ?AÖÁ@€EŠ{>
ܵŸûæÈmv20140629_00712_stKsb318@ëÀÅC"Å?NÇÏ@€E‰»=cGPŸûæÈmv20140707_00714_stKsb318@ëÁÅ0îŠ?:èÈ@€E¥R= œÐŸûæÈmv20140707_00716_stKsb318@ëÁž·á?8/r@€E£¬Í=›±ôŸûæÈmv20140712_00123_stKsb318@ëÂ`™åÚ:?Œ@€E²$=²°ŸûæÈmv20140712_00125_stKsb318@ëÂ`.y?52¥@€E®º×=Ô$ŸûæÈmv20140712_00363_stKsb318@ëÂbóS?RP@€E¢ÜÃ=¼dPŸûæÈmv20140712_00365_stKsb318@ëÂb ¹£Ð?8Œf@€E¢FR=¥'ÜŸûæÈmv20140712_00411_stKsb318@ëÂcŠY`?=Âõ@€E <=Ý4>ŸûæÈmv20140712_00413_stKsb318@ëÂcákÀ?ó@€E mö=»àŸûæÈmv20140725_00099_stKsb318@ëÃÿî¹Pï?'ú@€E"À¤=¿t°ŸûæÈmv20140725_00101_stKsb318@ëÃÿñõ%?*y@€E"¹q=ª¶ŸûæÈmv20140731_00891_stKsb318@ëÄÇp57?Tz.@€E¯k=ÙÚ{ŸûæÈmv20140731_00893_stKsb318@ëÄÇs°áà?T¢@€E¯²=íÝFŸûæÈmv20140817_00727_stKsb318@ëÆåªñeˆ?UÄ@€E­%3=Ò]XŸûæÈmv20140817_00729_stKsb318@ëÆå®2Wì?R&H@€E­®=¼'—ŸûæÈmv20140828_00588_stKsb318@ëÈD :è´?k-ø@€EŠ
>EŒŸûæÈmv20140828_00590_stKsb318@ëÈD£],¬?fÃí@€EŠ&Ã=§ÑŸûæÈmv20150721_00207_stKsb318@ëñ NÈ°3?DFZ@€E¨Úö=á <½Ñ?ØQìd¾šŸ¾
E©ô=DY–D¶¿øA?,¿<"iŠŸûæÈmv20150721_00209_stKsb318@ëñ RÓ;?6Ï3@€E§¤=¢S"<yHŒ?ï\)e¾"÷Ï
E¨ä¸Dç]`D¶WðA?&«<iüQŸûæÈmv20150803_00099_stKsb318@ëòÅHn¹q?+@€E´jR=›…i=vTg@Z=qb¾¡ÊÁ
E¹fDZÉD¶sßA?Í8<Ä5³ŸûæÈmv20150803_00101_stKsb318@ëòÅK9Ÿ^?+;@€E´à)=–׸>ñ—K?øQìi¾ŽÙ
E¹qDçfDµÖNA@Q<‹8ŸûæÈmv20150816_00148_stKsb318@ëô`gg¸v?3Õc@€Epëì=¬1">ÕNÅ@ h¾¶E¢
EwYìD[ë–Dµä´ACߞ<¢qŸûæÈmv20150816_00150_stKsb318@ëô`jbïä?1f@€Eq"R=±\(<¦ª~@"\G¾¦ff
Ex=qDè
¢Dµ.AD0s<¿Í/ŸûæÈmv20150816_00208_stKsb318@ëô`ß}f?6sl@€EnÊ==Û¨?!Ÿ£@
=qk¾º^5
EuaHDZ'üD·IACi.<oNŸûæÈmv20150816_00210_stKsb318@ëô`âÚi?2&›@€Epƒ>@¢¢?2h?Ü(öj¾´9X
Ev1DçcuD¶–ACÈ#<pf§ŸûæÈmv20150825_00423_stKsb318@ëõ'êG¼­?4õ@€E™Ïf=žr¨;Åæ@
=d¾¬‹D
E ašDZ'D¶»¦ADÑø<°Z$ŸûæÈmv20150825_00425_stKsb318@ëõ'íA÷Ç?B»ë@€Eš|¤=Š?"t?Š=qg¾œ¬
E 1HDçWÏDµù'AE;†<sKŸûæÈmv20150826_00399_stKsb318@ëõ¢ñIä{?T%@€E§ f=¬Lh>PîY?¡G®`¾²°!
E¬O…D[-²D·"AEÝ<Š19ŸûæÈmv20150826_00401_stKsb318@ëõ¢ôEa´?Q1@€E¦¸R=†¿ä>[¥?•Âh¾¡ÊÁ
Eª'=Dç¯uD¶BADù<¬O4ŸûæÈmv20160708_00507_stKsb318@ìD 4ì?/õ@€Ep¤{=ØC¶@…'?Ôzáb¾ž5?
Eq'¸D[F%D¶©hAcÕq=ûŸûæÈmv20160708_00509_stKsb318@ìD£ÛQu?4ÜJ@€Eoó=µ—óAwh?Ç®g¾†§ð
EqÉHDç˶D·FAdÔ=%žŸûæÈmv20160725_00737_stKsb318@ìeÚ!‰"?aèÙ@€E…Ò¤>J@?‹…`¾¯ 
E‡2¤DY¬œD·7TAdé|=«žŸûæÈmv20160725_00739_stKsb318@ìeâÅÒ³?EˆÆ@€E"=Åu€?xWL?…¸j¾ Äœ
E†®fDçfD¶ÏAcÃ=,¢ŸûæÈmv20170618_00232_stKsb318@ìHa½!äV?(¡@€E®Ù=É|?Žü@¸Rf¾¬‹D
E±H¤DZÌÍD·D´A M=ë+éŸûæÈmv20170618_00234_stKsb318@ìHa¿»âo?Fõ"@€E¯Úì=¯Ðd? o?øQìi¾'ë…
E±þRDçj=D¶ŠÙA{¨9=Òi¤ŸûæÈmv20170628_01169_stKsb318@ìI¨'Õz›?}Ò@€E'7ö=zˆgŸûæÈmv20170628_01171_stKsb318@ìI¨"•"ç?š@€E'G
=€øŸûæÈmv20180402_00965_stKsb318@ìllÀ7m€?j¹@€E`f=ò5†ŸûæÈmv20180402_00967_stKsb318@ìllÃA=?Xßz@€E)>áŸûæÈmv20180524_01035_stKsb318@ìrèO(Ó?!wP@€E¯¬ö=ìû¬A"@Pf¾}ó¶
E®U×DZÊoD·ƒDA…šM>@½^ŸûæÈmv20180524_01037_stKsb318@ìrèRO˜š?(?@€E¯H=âX@ò$ø@;…g¾záH
E®YqDç_DD¶Í/A…mz>]5õŸûæÈmv20180525_01098_stKsb318@ìs	‡»s?K‡@€E¢o\=‡Æh@Ɖ6@QG®c¾'hs
E¤B¤DZ\9D¶ä9A…[ö>u[êŸûæÈmv20180525_01100_stKsb318@ìs	Šïlà?W°@€E¡î\=†((?ú@/\)g¾ß;
E£è¸Dç>ÙD¶!ËA"¶Ï>š˜ŸûæÈmv20180719_00299_stKsb318@ìyá'Zˆ?ÅÅ@€E'õÍ=‰@ŸûæÈmv20180719_00301_stKsb318@ìyá…lP‹?'æV@€E'Ë…=ÄŸûæÈmv20180727_00183_stKsb318@ìzà¸
‡?7A~@€E"Gö=©Ô\ŸûæÈmv20180727_00185_stKsb318@ìzà» '?2£h@€E"×>påŸûæÈmv20180806_00519_stKsb318@ì|%?¾\?Gü@€E¥=ÞÁŸûæÈmv20180806_00521_stKsb318@ì|%'òf?0@€E¤¸=Áí`ŸûæÈmv20180813_00277_stKsb318@ì}¼yˆW?|2‹@€E€‹á=¤|ŸûæÈmv20180825_00211_stKsb318@ì~‹Ó•?3W`@€E˜š=ÔDá?µú}@LÌÍb¾'ñª
E›*DZYšD¶öúA‡Ç>Š~&ŸûæÈmv20180825_00213_stKsb318@ì~ŽªRO?/ü™@€E—á\=¬œü?‹7Í@\ÌÍg¾"zá
E›.{Dç.ÁD¶DÝA‡ÕU>ŠïøŸûæÈmv20180828_00135_stKsb318@ì~àjŽ©§?U¿ñ@€E™I
=˜Yü@P\m@e¸c¾ŽV
EšžDZv‡D·)/A‡\ü>µe¹ŸûæÈmv20180828_00137_stKsb318@ì~àm°'Z?CO@€E˜Š
='&°?x-Í@U¸g¾ˆ´9
E›ÍDç6^D¶w¦A†?>¥åôŸûæÈmv20180901_00615_stKsb318@ìd$6 ?†:¾@€EUýH=° ŸûæÈmv20180901_00617_stKsb318@ìd'.?‡{*@€EV\=òVò

==> anc/pub_raw/L222_129_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  387 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ¿tŠév20100421_00657_stKsb317@ë‡ó1Û?1ZÍ@€Eyš>,¡¿tŠév20100421_00659_stKsb317@ë‡õ±ã<?$Çõ@€Ex¸=È/¦¿tŠév20100421_00725_stKsb318@ëˆt1J{?/É@€Euyì=ètÐ@O¨H?ü(öZ¾¨r°E
D7C…C]yšA\'õ=œ=¿tŠév20100421_00727_stKsb318@ëˆv¾X?*Å@€Euy
=¹†¼@¢Ê@áH\¾¹Û#E€DÖ¤CW•ÃA]›=pƒ¿tŠév20100517_00654_stKsb317@ëÉD¯¹?L¶@€Em
¤>/`áAéð{@b\0¾·KÇEh˅DۆoEwXAcA=¥q¿tŠév20100517_00656_stKsb317@ëÉFÚ"?Rå{@€Em>á>Hc§@œ.ù?ï\).¾œ(öElöDAd9Ew+A^§=!óç¿tŠév20100517_00674_stKsb318@ëÉh¬Œe?V×Z@€Er¹ì>ê@¾è]?ç®Z¾©xÕEw9šD;¶¨CPA]rc=3ZG¿tŠév20100517_00676_stKsb318@ëÉk¨_…?apq@€Er3>Rx½@¼Š?ã×
[¾Ê=qEvó3DÙdÅCBr-A\ܵ=(o}¿tŠév20100911_00310_stKsb317@ëbšã
§?1Ôp@€Eƒ!ö=[DB05J@XQì1¾¾ùÛE€3DÙ!'E€5¿tŠév20100911_00312_stKsb317@ëbž÷ò•?5ïé@€E'af=˜;h@'Çë@Qì/¾¬‹DED<û–EH1AhF_=U ?¿tŠév20100911_00330_stKsb318@ëbΑÀ?3·!@€E€s=̓£@8×Ý?àS¾¤Ý/E'uìD7®ÉC:ß;Ag¡J=0hC¿tŠév20100911_00332_stKsb318@ëbÒÖ Þ??æ@€E€Æì=áј@ÎOh@™šW¾ÃoEƒIìDÖØC1\Ah€²=N§©¿tŠév20110817_00718_stKsb317@ë=ä÷xÈ?4*Ÿ@€E•3=¨ó@¤›g@3331¾¹Û#E'=ÃDØ×ðE"ÍAsՑ="µ¿tŠév20110817_00720_stKsb317@ë=äÉk?Iˆf@€E"åR=ÄÛ@'³Ö@£×/¾¬1E'xáD<¦VE}¾At_³=¢`˜¿tŠév20110817_00738_stKsb318@ë=äF߂²?&o)@€E"þì=è¥÷@›0^?ç®[¾ ÄœE–/qD8S…C>WÏAs=X¿tŠév20110817_00740_stKsb318@ë=äJ°—?.<@€E"f=Ǥ9A=…õ@5Y¾ÌIºE–‹qD×"¨C1ÂÑAtÅC=µ\Ü¿tŠév20110924_00402_stKsb318@ëB¢ad>C?K*‡@€EÌA==¤¿Ô@µ!÷@ë…E¾´9XEÎrfD?FVC Å¢Aq³^=ª›¿tŠév20110924_00404_stKsb318@ëB¢dÎìb?<ÉC@€EË»š=êÈ?Øi0@5I¾Þ5?EÏ,ÍDÚÝ/C¥ãAqÚR=´¾¿tŠév20110924_00418_stKsb317@ëB¢}ÐàÙ?G0@€EÍ¿==ïx
@FË.@)™šc¾š¬EÉ«HDÜn=DýDAsLä=¸î¤¿tŠév20110924_00420_stKsb317@ëB¢€æIË?P…œ@€EÍ¥á=×û~?™{8?ôzá[¾Ÿ¾wEÊ7…DCuPDýJoAq<î=‰_á¿tŠév20111004_00137_stKsb317@ëCàøí~? x@€E¢3¸=°]W?õ"n@g
=0¾¦éyE •ìDØÔ¬E}®Ar¡¢=©­Û¿tŠév20111004_00139_stKsb317@ëCàüRÌV?%Ô	@€E¢d¤=Óæˆ?†'€@*=q/¾£SøE È{D<‡}Ed{AsXó=ŒÔ(¿tŠév20111004_00157_stKsb318@ëCá0¬`?uò@€EŸùÃ=¢ëÈ?Ógm@záX¾»çmE ¼D7í²C<¯Are=OÊ¿tŠév20111004_00159_stKsb318@ëCá3ÿfR?*Ø@€EŸ±3=²@Ä@ŠÚî@K…\¾½p¤E ²=DÖùÃC1¢Ap¹Å=˜3D¿tŠév20111008_00441_stKsb318@ëDa{JÙÃ?"ïì@€E' ¤>ÕÁ?üә?¬ÌÍ6¾²-Eb=D?žC ÅãAlA=Éâž¿tŠév20111008_00443_stKsb318@ëDa~¨6À?r
@€E"E®=ªœ@{*\?å¸C¾ÀƒE'ÕìDÚÑôCG®AoCà=¿Xá¿tŠév20111008_00457_stKsb317@ëDa˜Íf{?Œ»«@€E™ì==Ǜw@ ªf?Ü(öb¾¡ÊÁE–DÜ=Dý0bAo¯=ˆu¿tŠév20111008_00459_stKsb317@ëDa›ð?'=)@€E™½×=Õ¶€>øN?\)]¾§ïžE–t¤DCs¶DýƒAlØ=¡'&¿tŠév20111023_00061_stKsb318@ëF?ÄCf\?NÕ@€E£j==á•|@Ë+Q@×
C¾ÎVE¤0ÍD?PÅC!Amñ=Ú´;¿tŠév20111023_00063_stKsb318@ëF?ÇWrX?"«å@€E£\=×Æ[>öP©?³33O¾ÀE£áDÚÝüC¨öAjÕn=µˆ¿tŠév20111023_00077_stKsb317@ëF?àG
0?V@Ž@€E¤¥¸=Ÿoà@o«Å@ b¾·ÎÙE¢¸DÜO–DýSDApâ@=• ß¿tŠév20111023_00079_stKsb317@ëF?ã2	=?]]š@€E¤á=©´p>"á¥@G®[¾›¥ãE¡Ê¸DC'Dý+}Aoä
=£9'¿tŠév20120317_00446_stKsb317@ëX‰­e‰?!­R@€EÅ>"b¿tŠév20120317_00448_stKsb317@ëX‰°z–Ê?|Õ@€EÅË=å"÷@ÄK@N{,¾²-EÊ
qD<ˆbEE+A`Îå=/±g¿tŠév20120317_00466_stKsb318@ëX‰Ò˜-´?.XÅ@€EÅx)>´ÚA;ID@G®[¾¯²EÇsqD8e'C>	ºAc'=Œ3¤¿tŠév20120317_00468_stKsb318@ëX‰ÚÝÇ?=@€EÇ\=ö•B®<Â@¬(ö\¾ËƨEÉ#
D×C8«¿tŠév20120318_00723_stKsb317@ëX«
Jx?$Q>@€E¡kÃ=äÕåB"òû@²áH2¾ÊÀƒE¢-\DØt¼E»º¿tŠév20120318_00725_stKsb317@ëX«"'K?)û\@€E¡ºH=ù, ¿tŠév20120318_00743_stKsb318@ëX«4e'¬?8@€E£3=̕\Bd2C@û…[¾ÃoE¥#šD8}'C@#¿tŠév20120318_00745_stKsb318@ëX«7¡qÕ?.öã@€E¢Ñ=ïÑ5@]¸·@s×
\¾Ü¬E¦ÐD×&C7Z^A_°J=e"§¿tŠév20120320_00336_stKsb317@ëXé0%x? .Â@€EŸÝ=ÅBX®@ø£×1¾éxÕE£lfDØmE¼%¿tŠév20120320_00338_stKsb317@ëXé3_Í?¯"@€E +Ã=ǃ¢@‡ó@'
=.¾´9XE£-3D<žúE6°A`HÖ=O¯²¿tŠév20120320_00356_stKsb318@ëXéYFx?*9@€EœU=ÈT?ѶÓ@{[¾\)EžÉqD8'ÁC=íÓA_Ó#='ý¸¿tŠév20120320_00358_stKsb318@ëXé\pQ?ÂJ@€Eœx…>whB ¼=@¢=q\¾ÎÙEž?DÖûTC7Ú ¿tŠév20120321_00566_stKsb317@ëY
Äa?	s¬@€E·6R=ÄBö2½A!™š0¾×PE¹[3D؊E°Ñ¿tŠév20120321_00568_stKsb317@ëY
çȧ?³@€E·Ÿ
=äf?×D\@l(ö.¾ÒòE¼JD<–ER¸AaŸB=";À¿tŠév20120321_00586_stKsb318@ëY
Q	O?—/@€Eµï®=µÍ\@ÆËå@HõÃ[¾±©üEºH{D8nfC>¬‹A_©t=>¿tŠév20120321_00588_stKsb318@ëY
TCnj?û@€Eµªì=¼Ç@ÜÐ>@N¸R\¾ÌÌÍE¹böDÖû¾C7ýqA_‹ô=+~w¿tŠév20120607_00396_stKsb318@ëbÅ0'T+?%Ž§@€E'@Ã="Üœ@O1o@8õÃ>¾·ÎÙEˆtD@C ÀAS'¤=
}'¿tŠév20120607_00398_stKsb318@ëbÅ4+–1?-'@€E'iq=ª>ä@Ãs<@U¸K¾ÔýôE‰ñqDÚ»3Ch´ASs
='2ô¿tŠév20120607_00412_stKsb317@ëbÅSS"a??AZ@€E€¸=‹äÐ=ï¸b@aG®a¾¹XEƒÝìDÜO…Dý·®ATE=AÊê¿tŠév20120607_00414_stKsb317@ëbÅWk?23¿@€E€'3=‹"\@Ca:@4zá]¾¡G®E"šDD¶Dý>ÉATwu=õ°¿tŠév20120609_00396_stKsb318@ëc1íÒ?µ@€E×=È>ÜBÉz@|ÌÍ4¾ª~úEÀD@C ¤¿tŠév20120609_00398_stKsb318@ëc5MIŠ?)ðZ@€E{R¸=³(ùBÊ/@³…7¾Æ§ðEHDÚÑ7C‰y¿tŠév20120609_00412_stKsb317@ëcSjæ~?eø+@€Ex€¸=½ÒÐ?ŽDr@G®a¾¾vÉE{ôÍDÜWTDý½ôASXÝ=(í¢¿tŠév20120609_00414_stKsb317@ëcWH#?ßs@€Ew™…=Æ;Å@¤k'@ŠáH]¾Ö‡+E·…DD*=DýNAU&=ƒÕ
¿tŠév20120615_00324_stKsb318@ëcò鼝?È`@€E¥íf=ß­½@º4À@Ž¸RL¾¨r°E®|{D?çLC¼jASnU=Hwà¿tŠév20120615_00326_stKsb318@ëcöUL8?åN@€E¥{q=À&C½fA(öR¾ÎVEª^öDÚÌC!¿tŠév20120615_00340_stKsb317@ëcÃÒÓa'?5t@€E¤H==ô™¨?ê;@½Âc¾ÕE­ÛÃDÜmÓDýÏø¿tŠév20120615_00342_stKsb317@ëcÃ֌sì?&™Š@€E¤r)=ä¼»BÈÁÔA+…\¾¼jE§½
DDáDýL¿tŠév20120622_00380_stKsb318@ëd¤¶¼Ð*?!ë·@€E"q>VöCÁ¸@õ¸F¾¹Û#E˜ÝD@TC!šá¿tŠév20120622_00382_stKsb318@ëd¤ºÊ÷`?+d@€E";>*ÚÕB°#³@±G®N¾Ç+Eš8{DÚÓÏCIy¿tŠév20120622_00396_stKsb317@ëd¤Ú͛Õ?3èð@€E–î>~?JJÉ@u¸a¾¼jE›»3DÜSÏDý¡šAR2»=BüC¿tŠév20120622_00398_stKsb317@ëd¤Þûhl?4þ¿@€E–•¤>
*?
?k@P£×Z¾«Eš‹3DCÕDýlAR1‹=ö‡¿tŠév20120703_00330_stKsb318@ëfÂö"ò?A@€Ewf=òO=B²ÚÂA
G®7¾ºáHE'ZD?óDC O¿tŠév20120703_00332_stKsb318@ëfƒæÍ>ÿ a@€Evq>ÕBÒB}@™ë…Q¾¾ùÛEušDÚÖúCrò¿tŠév20120703_00346_stKsb317@ëfë'ëU?÷/@€Eu'¤=¼·8@^D@ÁG®b¾ÎVE'šDÜ\"DýпtŠév20120703_00348_stKsb317@ëfï¤?	¾@€Ev9ì>	˜¿tŠév20120705_00437_stKsb318@ëfAßÅój?a¸•@€EQ=\=µ(?BT@,ÌÍI¾¾vÉE\H{D@1XC!ðåAO8«=¥P¿tŠév20120705_00439_stKsb318@ëfAì\ý?IÕ"@€EZ•H=·l@<´è@*=qQ¾ÀEdœ)DÚßdCФAOl?<öv+¿tŠév20120705_00453_stKsb317@ëfBXW?BÎ+@€E`rö=ÏG>d'@vffa¾µ?}EluqDÜPƒDý¿ðAPÏü=JûY¿tŠév20120705_00455_stKsb317@ëfB	/‰[?>dW@€Eb´Í=¤ø@áúh@~¸RZ¾·ÎÙEq5ÃDC¸ÅDýo®APïû=*ܔ¿tŠév20120707_00676_stKsb318@ëf†V¡,5?v½@€En4==ÐиBœtÚAQì.¾ÀƒExþD?þúC$\î¿tŠév20120707_00678_stKsb318@ëf†Z»Ð?…\@€En›×=ÔÈC©´°A
ë…/¾Ót¼Ew;×DÚõÛCŒ¿tŠév20120707_00692_stKsb317@ëf†uI'ç?׿@€EmӅ=È@@C¼'-AÌÍ`¾¥ãTEqÚ=DÜC#Dýo¿tŠév20120707_00694_stKsb317@ëf†xÀY?#w@€EnB¤=Ã9@€'®@ŠáHZ¾œ¬E{ÃDC·Dý˜ÍAP…*=ðú¿tŠév20120717_00467_stKsb318@ëgÂ;´Q?,ðí@€E›ìq>(šôC+SâA<ÌÍ5¾ËC–E ñ×D?Ì{C 2-¿tŠév20120717_00469_stKsb318@ëgÂ?Ö¤?'"ð@€E›>îCAž
AáHQ¾ A‰E¡­ÃDÚÚ°CÐb¿tŠév20120717_00483_stKsb317@ëgÂZ¦ÊZ?NÎ@€E›}>.k@ÎaF@Që…b¾¢MÓEŸù×DÜxþDýÃDAOÿ<Ðø¿tŠév20120717_00485_stKsb317@ëgÂ]ûÉ:?bT@€E›ó=Ý¿H@­û@C×
\¾³33EŸ—…DDÑDý#øAMñÑ<ÜÁ^¿tŠév20120718_00488_stKsb318@ëgãÜ:ÿ?r @€E¯lÃ>Ž¤+BIi@µÂ2¾¾ùÛE´ˆöD?ÑüC"Ù¿tŠév20120718_00490_stKsb318@ëgãixÀ?jØõ@€E¯>‹Î@Š@²áHR¾¬‹DE±¨fDÚjòC—Ï¿tŠév20120718_00504_stKsb317@ëgã2÷¹Š?@&£@€E²y\>p̲@Á)9@N{b¾œ¬Eµ~¸DÛã
DýìƒAN)"<ж1¿tŠév20120718_00506_stKsb317@ëgã6D)û?9†Ö@€E²@>`£ÊBåL|@œ(ö[¾–‡+E³²fDC«#Dý[ø¿tŠév20120719_00267_stKsb318@ëh´åÀ9?'ª@€EŸÀ¤=µÜ>®É%?Ê=qN¾ÃoE¡^D?Cr-AKl=$y¿tŠév20120719_00269_stKsb318@ëh¸8Á?'H{@€EŸm¸>Ù=Ýìñ@ë…M¾ÐbNEžJ{DÚXCú^AElÒ=\b]¿tŠév20120719_00283_stKsb317@ëhҀ»|?ú±@€EŸÃ¸=w<>OYÙ@G®b¾µÂE îfDÜ]DýBVAM{j=qm¿tŠév20120719_00285_stKsb317@ëhÕ´ó?qù7@€EŸ‰ö=W:×?{o@]¾¶È´E ÉìDDÖéDüº5AMˆä=	…n¿tŠév20120720_00213_stKsb318@ëh$}ŽEÓ?9†g@€EKÍ>˜ùA@Çó@E¸J¾"záE…i®D? C!ìAN(i<äh
¿tŠév20120720_00215_stKsb318@ëh$€ÝÆ?)Y@€E*×=Â3 C ÏïA£×S¾µ?}E"/ìDÚóCõ?¿tŠév20120720_00229_stKsb317@ëh$›•ÂÊ?4η@€E'\=É´8=æ@Œzáa¾›¥ãE‡«\DÜ{Dý'ôAO¼|=Kä1¿tŠév20120720_00231_stKsb317@ëh$žßÙð?4he@€E'6Í=¼¤CqtÊA®Z¾­VEƒ¿×DCþVDýg…¿tŠév20120721_00411_stKsb318@ëhEajîá?B>¬@€Eœ {=îÊ@ƒÎ@ˆ4¾¹Û#E¥4RD?vúC"¨AN#ö=E#¿tŠév20120721_00413_stKsb318@ëhEdË,?Tšº@€EœN¤=ÿBk¿tŠév20120721_00427_stKsb317@ëhE~¾\?†¥é@€E›cá=³œx>r»®?ü(öa¾…¡ËEœ0=DÜpRDýƒ+AM=2<Ê{ÿtŠév20120721_00429_stKsb317@ëhE'"ê'?tåü@€E›9>;TAZÉ@…Z¾/E
=DCº=DýcðAL܆<Çw¸¿tŠév20120723_00782_stKsb318@ëh…ø¢?HáT@€E‰K¤=£œ`?¿á8@<ÌÍ7¾¸QìEÏD?oC!DÝAM,¬=S¿tŠév20120723_00784_stKsb318@ëh…ûçW?Q‡"@€EˆþR= v>2§î@9™šA¾ËC–ED¤DÚ¼´C3øAM6<î ô¿tŠév20120723_00798_stKsb317@ëh†±è›?*@€E'"š=›`?*¨N@‹…b¾°£×E™xÍDÜ~DýlAN¸Å=>E+¿tŠév20120723_00800_stKsb317@ëh†凌?4à`@€E'ß)=•dÀ>¨œ!@ƒ33\¾¥`BE™N=DCåDý5AN¦S=&ʏ¿tŠév20120731_00413_stKsb318@ëi''íY?C‡J@€Ee¬==‰Ø0CÙý'A×
H¾¨r°Ek´)D?rÁC€ƒ¿tŠév20120731_00415_stKsb318@ëi'*±Ê=?7W@€Eeü=©KŒC†RL@È£×A¾æéyEmHDÚfVC¿tŠév20120731_00429_stKsb317@ëi'G 7Ã?8H@€EeӚ=¼³8¿tŠév20120731_00431_stKsb317@ëi'K¤?@5%@€Ef®=›Ø÷¿tŠév20120801_00264_stKsb318@ëi¡—FB¯?ÕË@€EhR=ÍÐÊA`È"@–ffP¾£×
Ek¶áD?¶ÙCßAJq‡=cûå¿tŠév20120801_00266_stKsb318@ëi¡šªÑ$?#<@€EgÀ¤=ëÌB–"m@ˆK¾ºáHEk«3DÚ¸9CHs¿tŠév20120801_00280_stKsb317@ëi¡µ´w–?<_@€Efa…>Ð?‹>,@áë…b¾¼jE÷\DÜw+DýÊ5¿tŠév20120801_00282_stKsb317@ëi¡¹g;?Â|@€Ee5
>
n'C×? A[×
[¾ž5?Ep5DDp´Dý3¿tŠév20120804_00111_stKsb318@ëiÿ®p±?}Ô¬@€E–nH>¥@3´;?ù™šL¾³33EšKìD? BCôAK‰`=Îà¿tŠév20120804_00113_stKsb318@ëiÿ±†¥¡?wϜ@€E–/Ã=ÜÉ¿tŠév20120804_00127_stKsb317@ëiÿІàÚ?`â@€E"ï)=¦N ?ˆ¹@
p¤a¾¨õÃE"[\DܐDýéªAEÚÚ=%6ÿtŠév20120804_00129_stKsb317@ëiÿӛxl?T,@€E•'=€÷ðCq4@"×
^¾»dZE–æRDD{–DüቿtŠév20120811_00200_stKsb318@ëjáßÐZK?V…Q@€E–=|I?–5ë@@K¾Æ$ÝEœÐRD?'HC̋AKŠÍ<øžª¿tŠév20120811_00202_stKsb318@ëjáã~ù?d6³@€E–]=å†Ca‹†@Â=qL¾ÕE—K…DÚ­hC3¿tŠév20120811_00216_stKsb317@ëjáþ¸òû?z'¦@€E"q=¢–è?®6@ë…b¾°£×E•×D܇;DýÅ/AKc=ʒ¿tŠév20120811_00218_stKsb317@ëjâ¹?|^;@€E'Úq=u"?íýœ@=q]¾¹XE—;šDD>FDý-ËAK^§="Ø¿tŠév20120814_00291_stKsb318@ëkAR¼i?µ‡@€E‰K==Îó²C§`BADQì?¾ÀƒEÍÃD>Æ5C¢¿tŠév20120814_00293_stKsb318@ëkAV5–»?}/@€E‰7
=À¦Ch¶@Äzá9¾ô¼jE¤DÚ$¬C	7¿tŠév20120814_00307_stKsb317@ëkAqڈw?²þ@€E‡Ë)=¤I¬C¹Wh@û…b¾¸QìEŒìDÜÉDþy¿tŠév20120814_00309_stKsb317@ëkAux<¨?î@€E‡È{=˜¥BÑt×@Œzá]¾£SøE‰¸DEBÑDü®¿tŠév20120817_00562_stKsb318@ëk¥
œ
ã?Å3@€EMb)=‹?ö1?&ffL¾¨r°EI RD? ƒC!¥¢AGÔÈ=^TÄ¿tŠév20120817_00564_stKsb318@ëk¥
ÜýG?¥×R@€EKŠR=«Ü0?c-s?'ë…O¾É7LEJÿ
DÚ§¾CÌAH'h=HGü¿tŠév20120817_00578_stKsb317@ëk¥4 07?˜Ø@€EOû×=ˆ8Ð>©›'?¨õÃb¾¸ÔþESýDÜ`îDýa²AIø=2g£¿tŠév20120817_00580_stKsb317@ëk¥7ól?®àg@€EQpf=™ >Š9|?"33\¾¿|îET•ìDC¢ DýVÁAI¦º=7èg¿tŠév20120924_00140_stKsb318@ëp`´)K? PL@€E™ZR=ÝÛé@âàa@œÌÍS¾§l‹EœÀ)D?‹C<îAEÙ=@ӂ¿tŠév20120924_00142_stKsb318@ëp`·kÁð?"›º@€E™¿®=èûsC™ydAB{2¾âMÓE¡QšDڇÏCb¿tŠév20120924_00156_stKsb317@ëp`ØFv?!ÿ@€E™Ñ3=Ÿp¿tŠév20120924_00158_stKsb317@ëp`Ûp®ê?|[@€EšŸ=, C¶¹FAp¤\¾¶E¢EœÃ3DDoLDý9ÿtŠév20120925_00119_stKsb318@ëp€86wá? ]Ù@€EÀl==§+ÜCÆì
A¸R0¾¬1EÆ…D?c…C o¿tŠév20120925_00121_stKsb318@ëp€;¨,"?#WË@€EÀ=q=šä(?'l_@Ï\)H¾Ú¬EÏÃDÚ»ÇC}q¿tŠév20120925_00135_stKsb317@ëp€[ÆdÔ?Å}@€EǾ=±¯H?oŒŸ@å¸b¾Ïß;EÕºÍD܉ìDý¢=¿tŠév20120925_00137_stKsb317@ëp€_=??êÀ@€EÆÃR="K\CACA£×[¾®—EɧDDD9Dýø¿tŠév20120926_00119_stKsb318@ëp 'šÞ¾? @€Eª]=¶IœBcA=G®7¾»çmE®"D?pBCs¶¿tŠév20120926_00121_stKsb318@ëp *÷ï?)¾Ì@€Eªqf=›TCñ¢È@ÿ\)S¾Ü(öE°RDÚ¶ÉCIy¿tŠév20120926_00135_stKsb317@ëp Eãúf?.²m@€E­dÍ=ÏyV@j|h@љš_¾¹Û#E»ÅDܓ…Dý›ø¿tŠév20120926_00137_stKsb317@ëp I5É;?+Á†@€E­if=șC·¡³AHõÃ]¾¯ E´bDDXDý'
¿tŠév20120927_00263_stKsb318@ëpÁ_!mä?gq@€E'D\=aø@~@@U?¾¿|îEš73D?d¬C"AG×þ=>\Q¿tŠév20120927_00265_stKsb318@ëpÁb6+
?VXÀ@€E'ó{='ŒCÌ/A(ö0¾¸ÔþE–#3DڔBC±ª¿tŠév20120927_00279_stKsb317@ëpÁ{L—]?`a­@€E•ö=¡"0>ð¾
@=qb¾—
=E™£\D܈¤Dýz^AGÐl<þ¶%¿tŠév20120927_00281_stKsb317@ëpÁ~nö-?^@ï@€E"ÅÍ=¥ß¬?1v£@8õÃ]¾±©üE›'×DD;Dý%ËAGÚP=O›¿tŠév20130313_00714_stKsb318@녩ҳ;V?ˆoB@€E'͸> hRC´â
AK¾¼í'E™t)D?a'Ch¿tŠév20130313_00716_stKsb318@녩Ö'Ú:?•$˜@€E'H>NMC™´@|ÌÍG¾Ý²-E—HDÚSdC¾¸¿tŠév20130313_00730_stKsb317@녩ï^!ž?™Í@€E'f®=áB£à@Mp¤c¾¸ÔþE"ÙìDÜUìDýÄÝ¿tŠév20130313_00732_stKsb317@녩òr®s?»^Ò@€E"=ð§¤AHe?¼(ö]¾¶E¢E–°¸DD›¶DüxA1ú@=T?Õ¿tŠév20130314_00377_stKsb318@ë…Éú¨Èa?_%9@€E J×>6Ð@PuS@ˆ£×:¾›"ÑE´qD?"‹CwÏA3­k=\™¿tŠév20130314_00379_stKsb318@ë…Éý˗î?{¨…@€E Aá>KhA0p
@€õÃF¾¨r°E°Ø¤DÚtjC>úA2Õ*=+ä#¿tŠév20130314_00393_stKsb317@ë…ʁÀŠ?n©Þ@€Ež7=£çD¿tŠév20130314_00395_stKsb317@ë…Ê!š)7?mò@€EžH=©qìBÐŽA<Qì]¾Ÿ¾wE¥§×DD‰Düw+¿tŠév20130315_00371_stKsb318@ë…é¥àš	?0²'@€Eœ¤R=ë
iC¤sSA¼záF¾º^5E­.D?ðÅCö¿tŠév20130315_00373_stKsb318@ë…é©Ô÷?1Ž÷@€EœÅ×=Ȟ C­àòAfff3¾Ä"E©¾áDڂFCv‡¿tŠév20130315_00387_stKsb317@ë…éÆ(mÝ?30¬@€E™õf=¢Ý´¿tŠév20130315_00389_stKsb317@ë…éÉ=÷?D6ì@€E™Ò
=³ÉX¿tŠév20130318_00591_stKsb318@ë†Kž{¦??Jh@€E}âR=¤UÀ¿tŠév20130318_00593_stKsb318@ë†K¡¹ÙU?KU,@€E}¢¸>^AFÄT@òáH=¾Ù™šE™àöDÚW–CÆé¿tŠév20130318_00607_stKsb317@ë†K¼Y?1©ó@€Ez½×=hP¿tŠév20130318_00609_stKsb317@ë†K¿¤æT?+
'@€Ez6{=©"¬D\A¤ÌÍ]¾Ç+EŠ®DDÛDüî¿tŠév20130321_00891_stKsb318@놫|ï_?&è@€E{=£,CÎûÌAa™šI¾¢MÓEž¸D?€!C\¬¿tŠév20130321_00893_stKsb318@놫€Jé?$©@€E\=™6tB	—fAr{S¾ËC–E™À¸DÚ{#C"¶¿tŠév20130321_00907_stKsb317@놫›&Qx?$çd@€E'¤á=èøè@‰ÅA\Qìc¾È1'EÈBDÜqÃDýпtŠév20130321_00909_stKsb317@놫žWé÷?*•ý@€E'Má=±6 C9cAh(ö\¾¦éyEžÃDDËTDü‹}¿tŠév20130509_01004_stKsb318@ëŒËì]†?¶£@€E³}3=¥
°AB/@U¸M¾ÐbNEºß®D?¾C
A,€3=ÆgÈ¿tŠév20130509_01006_stKsb318@ëŒËïÞ4S?§«Á@€E³,Í=v¬ø¿tŠév20130509_01020_stKsb317@ëŒÌRü?¥Ï@€E²Ã=Ù¢õB€Ô@(Qìb¾¾vÉE¼û\Dܙ/DýJ˜¿tŠév20130509_01022_stKsb317@ëŒÌòÌ?­ž¶@€E±Æ=Óá×BH@pK¾È´9Eµ—qDDþ˜DüÙÛ¿tŠév20130617_00676_stKsb318@둤o¤³S?*Ã@€E")=ÄOпtŠév20130617_00678_stKsb318@둤ræ¸?<1S@€E"Ëö=½Ü°¿tŠév20130617_00692_stKsb317@둤ž>?4°u@€E†a{=•Y4A	ËAXzáb¾ÎVEÁ^D܁šDýÛL¿tŠév20130617_00694_stKsb317@둤Æ–þ?-T³@€E…;=ã&ü¿tŠév20130710_00620_stKsb318@딄ùk-?1И@€Ef…=²à¿tŠév20130710_00622_stKsb318@딄ünæh?3ÍP@€Eu)=d¨B')uAC\)R¾¼í'E¡˜¸DÚPjC¸Õ¿tŠév20130710_00636_stKsb317@딅í<?"Ó@€E›Í=¨ûà¿tŠév20130710_00638_stKsb317@딅x±í?k@€E¤3=§1¿tŠév20130713_00795_stKsb318@ë"åä6Ûß?"Lá@€E)=¥Ð¿tŠév20130713_00797_stKsb318@ë"åç[-ù?<@€E®=«`пtŠév20130713_00811_stKsb317@ë"æëó?\ž@€EòÃ=¨<¿tŠév20130713_00813_stKsb317@ë"æ6¶u?°d@€EŽ¤=ª‡<¿tŠév20130802_00047_stKsb318@ë—_u6
?*@€E›Sš=ìÞÖ¿tŠév20130802_00049_stKsb318@ë—_!Á‹¦?r@€E›,=>
"…¿tŠév20130802_00063_stKsb317@ë—_;$s¨?M@€Ešb
>Ѳ¿tŠév20130802_00065_stKsb317@ë—_>†}Þ?åd@€E™ò=>$ÿ|¿tŠév20130802_00287_stKsb318@ë—aì•??,j@€E†==Âú(¿tŠév20130802_00289_stKsb318@ë—a@|ó?,[–@€E………=Ëãõ¿tŠév20130802_00303_stKsb317@ë—aFp©?!â"@€Eƒ¥¸=þ9Ï¿tŠév20130802_00305_stKsb317@ë—aIrOS?'¹a@€EƒG=ßר¿tŠév20130802_00719_stKsb318@ë—d¶Ãä?Ç%@€E…ë==è¡¿tŠév20130802_00721_stKsb318@ë—dºü?Ñ@€E†eÃ=ÐjY¿tŠév20130802_00735_stKsb317@ë—dÙÞ·?:@€E‡{×=¨ux¿tŠév20130802_00737_stKsb317@ë—dÜ^.?%ƒ@€E‡f>ņ¿tŠév20130803_00247_stKsb318@뗀ßzßo?N@€EŸ³ì='¿tŠév20130803_00249_stKsb318@뗀㛀z?2³Ü@€EŸ=žä¿tŠév20130803_00263_stKsb317@뗀ÿ<Æ°?JhÆ@€Ežw)=¨Œ_¿tŠév20130803_00265_stKsb317@뗁šŸ(?RKÚ@€E@ö=§8¿tŠév20130804_00460_stKsb318@뗢}®KØ?6êË@€E—-=>…-¿tŠév20130804_00462_stKsb318@뗢>ó?,³×@€E—)=¿Ì°¿tŠév20130804_00476_stKsb317@뗢œvބ?%v'@€E–W…=¾ýLCí'iB=qb¾¹Û#E¦…
DÝ
VDý­h¿tŠév20130804_00478_stKsb317@뗢¥ràó?˜´@€E•é…=ž¿¿tŠév20130818_00204_stKsb318@ë™`}µ¢å?…@€E¦7Ã=äfü¿tŠév20130818_00206_stKsb318@ë™`=݆?_¡@€E¤†>¦Õ¿tŠév20130818_00220_stKsb317@ë™`ž…ˆ? Ít@€E¡È\=ÁWP¿tŠév20130818_00222_stKsb317@ë™`¡îP?(6&@€E¡×=œ^Œ¿tŠév20130922_00196_stKsb318@ëÁ‹Ð?x4@€E'ö=Žÿx¿tŠév20130922_00198_stKsb318@ëÁ
Ø«Ó?dº<@€E«=›:¼@I@¾{8¾­VE®~DڛLC™š¿tŠév20130922_00212_stKsb317@ëÁ%ζ‡?ƒÙ,@€E"I=àâ;BYï@×
=c¾­'hE›ñÃDܦ°DýrÉ¿tŠév20130922_00214_stKsb317@ëÁ)'?‰‹q@€E"Y\=¹ÂhCŒA
¸R.¾É7LEœráDDÞDüिtŠév20130923_00183_stKsb318@ëà¶ç7²?4 @€E®^=žãa¿tŠév20130923_00185_stKsb318@ëàºIR?2ÍÚ@€E®#
=© ¿tŠév20130923_00199_stKsb317@ëàÙÙ?¢?)ñs@€E¯Ê=šVÜ¿tŠév20130923_00201_stKsb317@ëàÝ_vÞ?1{=@€E¯"Í=«é°¿tŠév20130924_00224_stKsb318@ëže(?:¢ì@€E»²H>>4Ê¿tŠév20130924_00226_stKsb318@랬҆?P(@€E»Ì¤>‰]¿tŠév20130924_00240_stKsb317@ëž ²R"?/ÍÏ@€E½¯…=䴍¿tŠév20130924_00242_stKsb317@ëž#Ûq«?6Ò¸@€E½dá>v•­¿tŠév20130925_00200_stKsb318@ëž!B»¶û?S[@€E¥;Ã=ÂçT¿tŠév20130925_00202_stKsb318@ëž!F	º? g+@€E¥q×=ê$¿tŠév20130925_00216_stKsb317@ëž!_ò
Ï?ôâ@€E¥š¸=´˜¿tŠév20130925_00218_stKsb317@ëž!c¹{?!9ö@€E¥œ
=¹9¿tŠév20131005_00056_stKsb318@ëŸ_ºÓ²?zgú@€E±Õq=¤¬€Dïi@ð£×L¾¹XE½ŽRD?%C+Ç¿tŠév20131005_00058_stKsb318@ëŸ_½ÂþÃ?š³Ô@€E²Œ¸=¸Û¿tŠév20131005_00072_stKsb317@ëŸ_ÕÇ_?~@€E²u¤="àÙCQu@ҏ\a¾¼í'EºÒáDÜ«Dýxö¿tŠév20131005_00074_stKsb317@ëŸ_Øû©Ú?vÎC@€E²->Ñ¥?&´@–{]¾®—E½RDDµÓDüß\A)¢z=ºó¿tŠév20140328_00208_stKsb318@ëµ)5;v?Qx@€E',ì=÷²a@œ°ß@´Ì;àA‰E—¤D?uÓCËD¿tŠév20140328_00210_stKsb318@ëµ)¨?£š"@€E;
=ïé¤@vò@VffE¾Å¸E¡:=DÚjfCnA,Ï=7iÓ¿tŠév20140328_00224_stKsb317@ëµ)?eá[?‡˜"@€E'3
=ï&=?¤o@ž{b¾ÖE¢ØÍDÜt¼Dý©?A+žP=ex&¿tŠév20140328_00226_stKsb317@ëµ)B‰Lš?–¢"@€E')=æ#X@b™@¸.¾º^5E—‡\DDŽ¨DýPA+ÖÂ=¹w¹¿tŠév20140329_00318_stKsb318@ëµH¥O%?]š@€EŒ==¿˜¸¿tŠév20140329_00320_stKsb318@ëµH¨Z?C^¢@€EŒrq=y¬¿tŠév20140329_00334_stKsb317@ëµHÌ7v9?‰ëY@€EŒdf>@T3¿tŠév20140329_00336_stKsb317@ëµHϖV?†)@€EŒ¡¸=Þã¿tŠév20140510_00976_stKsb318@뺊jĔš?•£ò@€EO=aõ¸CÚ@äÌÍ1¾ÎÙE‰Ó®D?þCŸ;¿tŠév20140510_00978_stKsb318@뺊nI"X?¥"N@€Et=p¬±C@t@4záS¾½ó¶E"gHDÚC³3¿tŠév20140510_00992_stKsb317@뺊™5?ƒ²˜@€E†tH=mmpDXr@¼záb¾ÌÌÍEŒ`fD܊òDýf ¿tŠév20140510_00994_stKsb317@뺊"Ú¸s?ŸQ˜@€E†ñ\=ßißA˜N,?æffU¾¯²EŒæ=DDè¤DüÚNA.[G=¢¿tŠév20140510_01264_stKsb318@뺌잍?†š@€E'Ý®=eÝyBŽ¶ù@G
=I¾ÃoE—C3D?+¶C iy¿tŠév20140510_01266_stKsb318@뺌ïmK2?"pI@€E'ø=¸lÀ¿tŠév20140510_01280_stKsb317@뺍FÓy?­6@€E•©\=v±€BRŸô@i™šc¾È´9E™¡\Dܑ²Dý3ß¿tŠév20140510_01282_stKsb317@뺍·–…?§U@€E•{==×Cù"@}p¤]¾ÌIºE˜v¤DD³¶Düª¿tŠév20140526_00459_stKsb318@뼃#@!?s-¯@€E›RÍ=²PDA"Ú>@lÌÍB¾š¬E¯p{D?zòCç+A1õ<üö¿¿tŠév20140526_00461_stKsb318@뼃&•/ý?…È@€EšËH=¨k@¿tŠév20140526_00475_stKsb317@뼃UMIŠ?OÊR@€EžÊR={ðDV~Ÿ@à£×b¾¹Û#E¢
RD܀JDýv¿tŠév20140526_00477_stKsb317@뼃X‹—x?WÑã@€Eß
=k±h¿tŠév20140528_00646_stKsb318@ë¼Çûœþÿ?¬­@€E‹Iá>¹k¿tŠév20140528_00648_stKsb318@ë¼ÇÿëR?ŸÌ°@€EŠ­R=þèAùLU?õF¾¸ÔþEw\DÚ()CL‹¿tŠév20140528_00662_stKsb317@ë¼Èó5Â?¦õÕ@€EŒ…=˼Ì@¾8@×
`¾³¶FE"¥šDÜݪDý'A0L=.¥÷¿tŠév20140528_00664_stKsb317@ë¼Èß6?"`@€E‹ãö=±þ"B¸Ö@C×
\¾®—E
ÍDDñªDý%¢¿tŠév20140528_00674_stKsb317@ë¼È3ÀŒM?–…@€E‹i…=ÙÓ¿tŠév20140528_00676_stKsb317@ë¼È7q±H?†*
@€EŒ"3=o¯ùDðEAR=q\¾¢MÓE'-
DE6%Dý%¿tŠév20140531_00716_stKsb318@ë½'/¥o;?<D§@€E…ÿ==žKTCŠW»A®4¾° ÅE"i
D>þC‰7¿tŠév20140531_00718_stKsb318@ë½'3 y?E]ß@€E†ß)=¢PLBb±@þ¸RL¾ËC–Eª	HDÚ/C¼¿tŠév20140531_00732_stKsb317@ë½'OŠÅ?3V"@€E"±\=ÒúšAÇñcAb{a¾§l‹EêDÜ»uDý'Û¿tŠév20140531_00734_stKsb317@ë½'R;̊?6ó¥@€Eƒú==§…Aì¥UAF=q^¾¾ùÛE•)HDEDý%ü¿tŠév20140608_00603_stKsb318@ë¾$ŽH?b>Y@€Eªš>+ö|@ @ÑG®L¾™‡E²dD?vwCÉy¿tŠév20140608_00605_stKsb318@ë¾$3"í?J¦@€E¥¤=㖶AL@ï\)B¾Â\E®NáDÚvÁCÄ¿tŠév20140608_00619_stKsb317@ë¾$/yJ?VÇD@€EŸ™
>\›*C£!A…a¾"ýôE¤|RDÜ¡Dý¡¿tŠév20140608_00621_stKsb317@ë¾$2~ó%?cf@€E¡‹q>k5BÄíEA.\]¾¡G®EªìÍDD—ÏDýú¿tŠév20140619_00531_stKsb318@뿃è{>?q\F@€E¬ÌÍ=Šfœ¿tŠév20140619_00533_stKsb318@뿃ëÕú?
@€E¬ÑH=Åy,¿tŠév20140619_00547_stKsb317@뿄ßî?ƒ'Ä@€E©ÿ
=ŠWœD.	ÒABáHb¾­'hE¯9qDÜ«}DýÖ¿tŠév20140619_00549_stKsb317@뿄
l•€?‡/˜@€E© =',LCñàî@í\¾¬1E®?ÃDDí`Dý;;¿tŠév20140623_00243_stKsb318@ëÀÀŽ›9?x@€E¡ºq=§xüC$AN¾"záE¯­D?–wCï\¿tŠév20140623_00245_stKsb318@ëÀá*?e@€E¡€{=­ Aõà<AÐáH3¾®{EªDڊéCès¿tŠév20140623_00259_stKsb317@ëÀÝüŎ?4L@€E›Í==«I,¿tŠév20140623_00261_stKsb317@ëÀá'ã?	l@€Eœrq=¸h¿tŠév20140624_00511_stKsb318@ëÀ%xÚ?'ô@€E\¸=¼¸@6"A,ÌÍ8¾° ÅE"˜D>™šC¦f¿tŠév20140624_00513_stKsb318@ëÀ%{Ð,?(ÒÌ@€EZ´==ÀâÀ¿tŠév20140624_00527_stKsb317@ëÀ%˜•=?Avq@€E^Œ)='H Dg˜<A˜ÌÍb¾¨r°Es³\DÜúDý¯u¿tŠév20140624_00529_stKsb317@ëÀ%œ6&®?Iÿ®@€E_j¸=—lDn,$A‹\)[¾°£×Eq̤DEmDý3T¿tŠév20140624_00559_stKsb318@ëÀ%êÊ4?;#€@€E]?H=ô‡Ô¿tŠév20140624_00561_stKsb318@ëÀ%?1´(@€E[x¤= 0B.S™@¤záS¾¶E¢ErP¤DÚJC¿tŠév20140624_00575_stKsb317@ëÀ&
£|Ç?3}@€E`G\= WcAé$A4(öa¾É7LE•ð¤DÜÙHDý¥¢¿tŠév20140624_00577_stKsb317@ëÀ&Cû?>•@€E_Ä=¯ç`D³õÁAs
=[¾¨r°EqÍDDû3Dýå¿tŠév20140629_00710_stKsb318@ëÀÅ?ÕӇ?AÖÁ@€EŠ{>
ܵ¿tŠév20140629_00712_stKsb318@ëÀÅC"Å?NÇÏ@€E‰»=cGPAfó˜@³33S¾Á‰7E¡«ÃDÚSøCÒò¿tŠév20140629_00726_stKsb317@ëÀÅaçÌ-?M@€EˆÐá=ØV$DŸƒAˆff`¾¬‹DE–-×DÜÈÕDý¸ƒ¿tŠév20140629_00728_stKsb317@ëÀÅeu°[??š8@€Eˆ0==™(\D5·€A£p¤\¾šŸ¾E–›®DE¦DýL¿tŠév20140707_00714_stKsb318@ëÁÅ0îŠ?:èÈ@€E¥R= œÐ¿tŠév20140707_00716_stKsb318@ëÁž·á?8/r@€E£¬Í=›±ôD%ãÓA;×
S¾«E²Z)DڃC%¿tŠév20140707_00730_stKsb317@ëÁÅ?Á[ª?*G@€E£Z=žÂ"BœæA+×
b¾±&éEÇäÍDܗðDý¤å¿tŠév20140707_00732_stKsb317@ëÁÅCjé-? "F@€E¥8=–Í"Dœ3³A™¸]¾£×
E°äDD´9DýV¿tŠév20140712_00123_stKsb318@ëÂ`™åÚ:?Œ@€E²$=²°C¡ÌøAO×
M¾²-EÃÔ)D?7mC¬¿tŠév20140712_00125_stKsb318@ëÂ`.y?52¥@€E®º×=Ô$D""A]™šR¾¢ÐåE»¦DÚi`CÜj¿tŠév20140712_00139_stKsb317@ëÂ`»'3?!KÊ@€E´¶…=¾ÎпtŠév20140712_00141_stKsb317@ëÂ`¾¤Àê?)ÚJ@€E³"¸=Þ_Y¿tŠév20140712_00363_stKsb318@ëÂbóS?RP@€E¢ÜÃ=¼dP¿tŠév20140712_00365_stKsb318@ëÂb ¹£Ð?8Œf@€E¢FR=¥'Ü¿tŠév20140712_00379_stKsb317@ëÂb¾¹Ôx?.) @€EŸŒ\=£¿tŠév20140712_00381_stKsb317@ëÂbÁâ£y?'^@€EŸä\=ª›à¿tŠév20140712_00411_stKsb318@ëÂcŠY`?=Âõ@€E <=Ý4>¿tŠév20140712_00413_stKsb318@ëÂcákÀ?ó@€E mö=»àB&5@ß\)1¾ÀE®²ÍDڈ´CK…¿tŠév20140712_00427_stKsb317@ëÂc"¹g? l6@€E a=îfmCo"AxQìb¾ÕEÀ7HDܖ^DýÒF¿tŠév20140712_00429_stKsb317@ëÂc%ÝÕ?&Œ@€E °ì=Ó*CËDUAžff\¾¯²EªÕìDDõ/DýRF¿tŠév20140725_00099_stKsb318@ëÃÿî¹Pï?'ú@€E"À¤=¿t°B"@ð£×L¾»çmEž–¤D?qšC2-¿tŠév20140725_00101_stKsb318@ëÃÿñõ%?*y@€E"¹q=ª¶Cë}½AR¸R4¾Æ$ÝE¢¸fDÚ¯×C¡‰¿tŠév20140725_00115_stKsb317@ëÄ]"?K"@€E'Tá=åT%D3DA"(öc¾¶E¢E'DܪòDýð¿tŠév20140725_00117_stKsb317@ëÄ>ׁ?"'@€E'ìö=úfÁBˆÆèA¸[¾'n˜E ÇìDDâòDý")¿tŠév20140731_00891_stKsb318@ëÄÇp57?Tz.@€E¯k=ÙÚ{@at@ª=q8¾ÎÙEÂÎöD?'LC Gð¿tŠév20140731_00893_stKsb318@ëÄÇs°áà?T¢@€E¯²=íÝF¿tŠév20140731_00907_stKsb317@ëÄǎÜQO?A%@€E±'{=ÜcC#AXzác¾¬1E»¯ÃDÜZÑDý=ì¿tŠév20140731_00909_stKsb317@ëÄǒZEF?=[@€E² =Ó"DB‰ÚA?®\¾·KÇE½^áDD°ƒDüº¿tŠév20140817_00727_stKsb318@ëÆåªñeˆ?UÄ@€E­%3=Ò]X@•7Â@€Qì1¾©xÕE½&=D?gžC ´{A9?=\÷¿tŠév20140817_00729_stKsb318@ëÆå®2Wì?R&H@€E­®=¼'—C¡à
A/
=F¾ÀE´ÍDÚ}ËC¬¿tŠév20140817_00743_stKsb317@ëÆåÉE5?\eµ@€E¬ž==£à¿tŠév20140817_00745_stKsb317@ëÆåÌp@°?]ã@€E¬Zá=ò	hC–è"@¾ff_¾±©üE®ð¸DD|ZDüÅ¢¿tŠév20140828_00588_stKsb318@ëÈD :è´?k-ø@€EŠ
>EŒCYÓ¥@®ffN¾ÔzáEVD?+dCòò¿tŠév20140828_00590_stKsb318@ëÈD£],¬?fÃí@€EŠ&Ã=§Ñ¿tŠév20140828_00604_stKsb317@ëÈD½ÛWÕ?ƒ±@€E‹üÃ="@<BxÁ@Áë…c¾£SøEFáDÜu‰DýBf¿tŠév20140828_00606_stKsb317@ëÈDÀþ¨<?}WÜ@€EŒ¤=•íLB07Z@n¸R\¾¢ÐåEŽ{®DD¬þDü¯Ï¿tŠév20150721_00199_stKsb317@ëñ ?Å¢â??t#@€E¬'=•Þ ¿tŠév20150721_00201_stKsb317@ëñ C0{ô?L=ç@€EªÙ)=Á
û¿tŠév20150721_00207_stKsb318@ëñ NÈ°3?DFZ@€E¨Úö=á Ahڍ@Vff<¾±&éE°êfD?\CWLAS =*µ¿tŠév20150721_00209_stKsb318@ëñ RÓ;?6Ï3@€E§¤=¢S"C:;@î¸R/¾Â\E­…DږC)7¿tŠév20150803_00099_stKsb318@ëòÅHn¹q?+@€E´jR=›…iB•Zé@Åp¤>¾»çmE·4)D@ÛCÉy¿tŠév20150803_00101_stKsb318@ëòÅK9Ÿ^?+;@€E´à)=–׸B»'û@͸@¾×
=E¸y…DڊÙCŽ˜¿tŠév20150803_00115_stKsb317@ëòÅbo¶Ç?¯Û@€E¶¶H=dCW¦×@íc¾«E¶=DÛèœDýçß¿tŠév20150803_00117_stKsb317@ëòÅeEϘ?*
@€E´½q=¬RøBÒ2@ž{\¾ A‰E´LöDCÙyDýYš¿tŠév20150816_00148_stKsb318@ëô`gg¸v?3Õc@€Epëì=¬1"C;V@ú=qJ¾Á‰7Ex=DAœ{C7
¿tŠév20150816_00150_stKsb318@ëô`jbïä?1f@€Eq"R=±\(?e°Ú@n{X¾Ê=qE€DÛ®C…ãATAˆ=0#)¿tŠév20150816_00164_stKsb317@ëô`ˆÔè?Gµ?@€Epõ\=Õä`AÀx,@¡ë…c¾ÔýôEt¶fDÜ{ðDýw–¿tŠév20150816_00166_stKsb317@ëô`s»d?)…@€Eq\=ÍëBýó@´ÌÍ]¾ÑhsEu'fDDô9Dý-ô¿tŠév20150816_00200_stKsb317@ëô`ÏÑ©Ö?6»Ù@€Eo¨f=¤ÊôB}.@ö{b¾ê~úEs@{DÜDDý…ã¿tŠév20150816_00202_stKsb317@ëô`Ò¼JŸ?5Ë
@€EoN>vkAW@Vff^¾»dZEy´)DD¾úDý}AU&ÿ==ù¿tŠév20150816_00208_stKsb318@ëô`ß}f?6sl@€EnÊ==Û¨B¿"ƒ@·\)@¾Ðå`Eu€¤D@6úCÅ`¿tŠév20150816_00210_stKsb318@ëô`âÚi?2&›@€Epƒ>@¢¢Cv|–@Ô(ö:¾ô9XEu³®DÚv˜Câ¿tŠév20150825_00391_stKsb317@ëõ'§KH~?-aú@€E'Óf=‹×äAR ½@\)c¾·KÇE˜
qDÜ-'Dý¾¨AUF	=VÕû¿tŠév20150825_00393_stKsb317@ëõ'ª';-?9˜f@€E'q®=ŽŽ˜@ÒX@9™š]¾˜"uE–{DD4JDý5šATâÁ= àD¿tŠév20150825_00423_stKsb318@ëõ'êG¼­?4õ@€E™Ïf=žr¨CyA×
C¾¯²EáD@Ê^C]²¿tŠév20150825_00425_stKsb318@ëõ'íA÷Ç?B»ë@€Eš|¤=ŠC6²"@°T¾ÌÌÍEüDÚ³#CÅ¢¿tŠév20150826_00391_stKsb317@ëõ¢ÝX'?t>©@€E¤Óš="± A¥V@£×b¾³¶FE¦¶áDÜDýßuAS™´=<$¿tŠév20150826_00393_stKsb317@ëõ¢àH?qì)@€E¥äH=£Þ@­…@
=]¾¥`BE§ŽÍDD
DýAASì•=ÅÛ¿tŠév20150826_00399_stKsb318@ëõ¢ñIä{?T%@€E§ f=¬LhALCV@(öP¾³¶FE¬pDA`!CXRATW=-¿tŠév20150826_00401_stKsb318@ëõ¢ôEa´?Q1@€E¦¸R=†¿äBèµY@¨£×=¾Òn˜E©=DÚøƒCÌ¿tŠév20160708_00507_stKsb318@ìD 4ì?/õ@€Ep¤{=ØC¶B£@è@L(öO¾¢ÐåEr©D>@ƒC ¿tŠév20160708_00509_stKsb318@ìD£ÛQu?4ÜJ@€Eoó=µ—ó>³Î@ ;¾Å¸Es©qDÙ¦éCk…Aaû*=P9¿tŠév20160708_00523_stKsb317@ìD¿&[‰?:@€Emq3=½Ü@r¹.@záb¾—PEmõqDÜÿDý·Abs=AœÌ¿tŠév20160708_00525_stKsb317@ìD¬¸Z?6F*@€Emiš=Êà}?õþ@(Qì[¾¨r°Eo®DEVéDýK\Aa¿"=MQñ¿tŠév20160725_00737_stKsb318@ìeÚ!‰"?aèÙ@€E…Ò¤>J@´®Ç?Þ¸RE¾/E†>=D??LC 'oA`ã=bxÿtŠév20160725_00739_stKsb318@ìeâÅÒ³?EˆÆ@€E"=Åu€@"2³@(õÃR¾ÑhsE†~DÚ¦CÚáAbÝ=[`ß¿tŠév20160725_00753_stKsb317@ìeüóád?W¦q@€EˆâH=Š¢l@Z››?õb¾Ä"E‰á®D܍Dýi‰Abgñ=/K"¿tŠév20160725_00755_stKsb317@ìfM|?Jdi@€E‰ô®=ý3ô@EÌq@G®b¾µ?}EŠœ{DD·;Düà9Aa¿_=8ÿtŠév20170618_00224_stKsb317@ìHa¯Lÿb?OeÓ@€E­á=Š§¤?øÓ?ç®c¾¦ffE®hDÜXÍDýO¶Ac†x==ÖÁ¿tŠév20170618_00226_stKsb317@ìHa²9˜Ó?TÚ9@€E­
ì= EÌ?«žü?ã×
X¾Ÿ¾wE®M…DD—ðDüÂÁAbÝ='¿tŠév20170618_00232_stKsb318@ìHa½!äV?(¡@€E®Ù=É|?×}†@O¾¹XE²»\D@¨sC!"uAc9&=Jã¿tŠév20170618_00234_stKsb318@ìHa¿»âo?Fõ"@€E¯Úì=¯Ðd?J'ì@U¾³¶FE²äÍDڋdCÑAbï<=X¯J¿tŠév20170628_01161_stKsb317@ìI¨ƒ¹ˆw?"%@€Eñ¤=i;`?ž/?"33b¾¼í'E€«DÜEÓDýæfA`֜=ƒÿ¿tŠév20170628_01163_stKsb317@ìI¨†Ï—Ø?"®Ì@€E'=oð@Ã:?®{\¾®—E€øDDjNDýGDAaÔO=FS¿tŠév20170628_01169_stKsb318@ìI¨'Õz›?}Ò@€E'7ö=zˆg?Ë|?¡G®K¾ÂJEƒ×D@¬{C4þA`öÍ="Ÿ;¿tŠév20170628_01171_stKsb318@ìI¨"•"ç?š@€E'G
=€ø>²ð?‡®U¾Ä"E'Ÿ×Dځ`CâNA`)=Ÿö¿tŠév20180402_00957_stKsb317@ìll°ÖAk?Hh(@€E˜á=Úd¿tŠév20180402_00959_stKsb317@ìll³ßñB?Aðo@€EŽš>%&¿tŠév20180402_00965_stKsb318@ìllÀ7m€?j¹@€E`f=ò5†?í!)?ØQìO¾Éº^EŽš¤D?°sC"c×AZ=-u¿tŠév20180402_00967_stKsb318@ìllÃA=?Xßz@€E)>áA–Ué@
=<¾Å¡ËEŽšÍDÙþoCH1A^b=K©W¿tŠév20180402_00975_stKsb317@ìllÚ¼Ÿ-?bz¹@€EŒ³)>ßI@i3?ð£×[¾¤Ý/E4=DEnéDýbAW"l=‰}Ý¿tŠév20180524_01027_stKsb317@ìrè?Ï,?@€E°FH=ÄϜ¿tŠév20180524_01029_stKsb317@ìrèBñú?þm@€E°¤=ÓÎþ¿tŠév20180524_01035_stKsb318@ìrèO(Ó?!wP@€E¯¬ö=ìû¬Bp@n¸RC¾Ý²-E°RÍD@C!×L¿tŠév20180524_01037_stKsb318@ìrèRO˜š?(?@€E¯H=âXBùmâ@Ë×
>¾Ê=qE±=ÃDÚ7dCÙÛ¿tŠév20180525_01090_stKsb317@ìs	x:Ï4?•ãÙ@€E¡*ö=‹2>ÿù?ŒÌÍa¾ª~úE¢OqDÜDýódAYx=FÑx¿tŠév20180525_01092_stKsb317@ìs	{\Ø?oX¿@€EŸÛ\=€¾è>}<?à[¾¬‹DE ¦DCÜ)DýU/AZ2ð=ÿtŠév20180525_01098_stKsb318@ìs	‡»s?K‡@€E¢o\=‡Æh@`0@\M¾Á%E£êáD@{#CÞwAZ,h=	6ª¿tŠév20180525_01100_stKsb318@ìs	Šïlà?W°@€E¡î\=†((=ò+?ÚáHQ¾°£×E£èDچC€ÅAYö{=;ÁP¿tŠév20180719_00291_stKsb317@ìyás—»?±¬‰@€Eµ…=Om?*g%?O\)c¾®{E'cìDÜCDDý|AVr=NÊ¿tŠév20180719_00293_stKsb317@ìyáv'È?¯çÁ@€E'§…=+@T±?zá\¾ ÄœE'
DD«dDüÐJAV&&=cNM¿tŠév20180719_00299_stKsb318@ìyá'Zˆ?ÅÅ@€E'õÍ=‰@@Zjý?ŒÌÍN¾¥`BE'ž{D@UC  ƒAVi=H%û¿tŠév20180719_00301_stKsb318@ìyá…lP‹?'æV@€E'Ë…=Ä@Aþ6?ŒÌÍE¾§l‹E'qÃDÚdZCr-AWR[=IOä¿tŠév20180727_00175_stKsb317@ìzà©­r?I]ñ@€E==Ø©lAó´r@õÃc¾Û¥ãE' DÜy7Dýg¦¿tŠév20180727_00177_stKsb317@ìzà¬xY?23Y@€EŽñR=ì¿tŠév20180727_00183_stKsb318@ìzà¸
‡?7A~@€E"Gö=©Ô\@^0@…O¾ÌÌÍE—3ÃD@`1C _;AXÎ{=	;a¿tŠév20180727_00185_stKsb318@ìzà» '?2£h@€E"×>påB»¼@S33F¾·KÇE"îöDÚ|œCÛ¿tŠév20180806_00487_stKsb317@ì|%%àL?¥@€E¤%\=Ú°š@—c@'G®c¾ÒñªE«LáDÜT1DýÍÓAZÉ!=fVË¿tŠév20180806_00489_stKsb317@ì|%)b†?«@€E¥"=ÛF.?eP@K…Z¾©xÕE©·
DD–5DýCÏAZ]•=(‰Î¿tŠév20180806_00519_stKsb318@ì|%?¾\?Gü@€E¥=ÞÁ?M"Ú@,(öK¾µÂE©ÚÍD@uCŸ¾AXÔk=/£F¿tŠév20180806_00521_stKsb318@ì|%'òf?0@€E¤¸=Áí`?¬ý @\ÌÍW¾Ù™šEªtDڀCv‡AY²=c£¿tŠév20180813_00267_stKsb317@ì}©´ÿÒ?¢Y@€E'ó…=£ U?L<Ç?n{b¾«…E'3ìDÜ9'DýÇdAUt=+3¿tŠév20180813_00269_stKsb317@ì}¬ÜW?rÍy@€E':H=¶Õ0@ז9?Ç®\¾§ïžE''\DDQìDý&AV‡Ó=5K]¿tŠév20180813_00275_stKsb318@ì}¹VÙ?'‹@€E'¡¤=ã¬@y/?ˆõÃ@¾Å¡ËEƒ=D@¸CÈ´AU'==Lò¿tŠév20180813_00277_stKsb318@ì}¼yˆW?|2‹@€E€‹á=¤|?ӆL?Ýp¤W¾Ø"uE'(áDÚroCÏAV
Ù={rÀ¿tŠév20180825_00203_stKsb317@ì~|*'Ç?@·á@€E™r
=ª|À>•O@-p¤c¾¥`BE›F{DÜWDýܤAX=.è¿tŠév20180825_00205_stKsb317@ì~L+R?+a"@€E˜Ò…=™:,@nO8@\(öZ¾¯²E›ÜDDŒJDýK#AXj)=?¿tŠév20180825_00211_stKsb318@ì~‹Ó•?3W`@€E˜š=ÔDá@ÂAT@5¸G¾½ó¶EÒÍD@yËCÅAWWÓ=0/¿tŠév20180825_00213_stKsb318@ì~ŽªRO?/ü™@€E—á\=¬œü=ܝˆ@y™šT¾ÚŸ¾EžÇ®Dڄ9C$ZAWÚ=nöq¿tŠév20180828_00127_stKsb317@ì~àZ×ÂI?ZV@€E›G=L(>™©Î?Տc¾•EœYDÜaDý}7AV¨›=o¿tŠév20180828_00129_stKsb317@ì~à]ãã?O»S@€E›=‰é?eíÕ@£×[¾¦éyE'DD§žDüôÍAW¼
=8l¿tŠév20180828_00135_stKsb318@ì~àjŽ©§?U¿ñ@€E™I
=˜YüAD«Ó@%¸L¾¼í'Eœ¸D@ZCí'AW¯Š=S¨,¿tŠév20180828_00137_stKsb318@ì~àm°'Z?CO@€E˜Š
='&°?	Ùý@$záT¾Ót¼Ež®DÚ>CÁËAVúä=Dr¿tŠév20180901_00607_stKsb317@ìd+©?iéÜ@€EXÙì=…­?"é?â\c¾µ?}EW[
DÜK®Dý¹ÃAR^=6†Ø¿tŠév20180901_00609_stKsb317@ìd¦Û¡?zÎ@€EWê¸=Ýpg@H4ß?õ]¾·KÇE[	šDD*°Dý-/AV_°=f,¿tŠév20180901_00615_stKsb318@ìd$6 ?†:¾@€EUýH=° ?†"¸?´záP¾º^5EWθD@¤îCÅAT÷¡=h\¿tŠév20180901_00617_stKsb318@ìd'.?‡{*@€EV\=òVò?DÆ?µÂW¾»dZEXÔ¤DÚÂC{AUW=³ý

==> anc/pub_raw/L222_12_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  159 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ÝðVõv20100221_00413_stKsd009@êú+æ®uI?K@€E¡ö=râ @ž¾?p¤.¾£×
	E¥`)EýôDòl¤AKøÝ<n¹^
ÝðVõv20100221_00415_stKsd009@êú+éaMM?Z'ð@€E¡ß®=ÅÉ@¨ç?ª=qa¾†§ð
E¡ëBþ
=DòPAKŸ$<BòŠ
ÝðVõv20100221_00417_stKsd009@êú+ëäj"?`½>@€E¢Œ®=×ë)?üë7?s33c¾©xÕ
E£–RDˆÐþDñ"œAKfq<FT¹
ÝðVõv20100221_00423_stKsd009@êú+ôŠ;-?OQÿ@€E ¸ö=Í_²A…?ØQì,¾"zá	E¤÷ìE"@ŇANOu<±'
ÝðVõv20100222_00386_stKsd009@êúJ^Ã/?F
@€E"˜=›$(=?Èy@J=q0¾}ó¶	E'DöEóuDóÍAK?j<î¥
ÝðVõv20100222_00388_stKsd009@êúJ×!??ØÂ@€E"ܸ=·Œ@>"»ª?½p¤_¾‡®
E"L{BüféDò8‹AK`P<?°>
ÝðVõv20100222_00390_stKsd009@êúJ±Ù+?CIÀ@€E"Ï
=¤"?¸Ûõ?†ffa¾€ƒ
E"ܤDˆá‰DñÅÃAKVÈ<¤
ÝðVõv20100222_00396_stKsd009@êúJ`˜?B\ÿ@€E•L="y´?Վè@S33-¾"t¼	E'iEì@kçmAM"<ãÁø
ÝðVõv20100304_00492_stKsd009@êû‰9Ý·+?J"@€Eœ«H=ϟ¾?:'Î?¨õÃ0¾˜b	EœØEú9DòéÛAJ0j<>Pt
ÝðVõv20100304_00494_stKsd009@êû‰<xÁ³?G| @€Eœø3=¾Ô¤>ø<‡?p¤`¾~ùÛ
EœöfBþO\DòJAJ"Œ<RZê
ÝðVõv20100304_00496_stKsd009@êû‰?˜=?C[@€EœïÃ=¡Ž?Læ…?˜Qìd¾ŽÙ
Eš{DˆØ¼Dñ¹AJvG<8ÝÔ
ÝðVõv20100304_00502_stKsd009@êû‰GÈ+'??@€E!×=™UL@fì•?úáH-¾‰7L	EÍEƒ@{×
AIã<"Mi
ÝðVõv20100308_00829_stKsd009@êü©W½+?1Dÿ@€E¢¼\>>éót@jáH0¾~ùÛ	EŸûHE
DògžAIX¬<þ»Û
ÝðVõv20100308_00831_stKsd009@êü¬uL?>?@€E¢\{="4D?x`H?ê=q_¾‡®
E£pC‡Dò&ÉAIV~<‡	>
ÝðVõv20100308_00833_stKsd009@êü®«º?@Yí@€E¡Ü×=— t@'A¬?œ(öc¾Š=q
E¡Ð{D‰Dñº AI<QéŠ
ÝðVõv20100308_00839_stKsd009@êü¶óÂ/?4T°@€E Ë\=¯@?±£p?ã×
-¾'hs	E¢…E!@§dZAJh<g"'
ÝðVõv20100315_00375_stKsd009@êüåÀIáö?4ÌÑ@€E™<=ê&?«S?ýp¤0¾¢MÓ	E›üEîÕDó@ÝAMA<¡¡
ÝðVõv20100315_00377_stKsd009@êüåÂÌ2É?-î–@€E™=¾½>‡h3?Տa¾t¼j
E™U3Büm'DòºúALüm<"ö
ÝðVõv20100315_00379_stKsd009@êüåÅi €?-Ã5@€E˜˜š=í™>v3?¼(öb¾'n˜
E™-…DˆÂ^Dò"áAL´p<vt§
ÝðVõv20100315_00383_stKsd009@êüåÊî%b?0Šq@€E˜=ªÌ@S%¦@1G®,¾\)
E™®C@ƒ@å&éAM=j<åoŒ
ÝðVõv20100315_00385_stKsd009@êüåÍpKB?*.r@€E—‹q=á.Ô?\å"@N¸R-¾'ë…	E—«…E#@¬záAO•<õB
ÝðVõv20100316_00619_stKsd009@êý	»ðY?ßèA F)nÍ=—Òü<#>¬?øQì0¾wÎÙ	F+¬×EûðDò.AMø¬<_ûg
ÝðVõv20100316_00621_stKsd009@êý	ÂRj±?&õA F*==¯o\@H6@™™š_¾}ó¶
F*šBý×
Dò(1AMá'=+N
ÝðVõv20100316_00623_stKsd009@êý	ÈS?6ý¸A F*{æ=Ÿb<	åy@áHb¾j~ú
F)ÿ{Dˆç#Dñ½ÓAMŽÎ<©µÕ
ÝðVõv20100316_00629_stKsd009@êý	ÚÙjj?+{cA F+Ͻ=†"
ÝðVõv20110612_00074_stKsd009@ë5¦*'Ê?3ò¹@€EÍÞö=ÊT>_%e?¡G®a¾¢Ðå
EÎiqC.GðDëKÏAq¾=,½Ý
ÝðVõv20110612_00076_stKsd009@ë5¦-ۊÖ?5íi@€EÎf=§æ?v–?¼(öd¾Òò
EÏ7DŽËDê'Aq™ý=/°=
ÝðVõv20110613_00488_stKsd009@ë5Äø¾˜,?_€@€Eã4\=ŸÜÐ?Hÿ¬?ª=qa¾´9X
EäÍC.»çDëpþAm~¤=M‹N
ÝðVõv20110613_00490_stKsd009@ë5Äü.Ï¡?ŽTÔ@€Eâ·{=šZp?Xí?‹…e¾²-
Eã$¸DŽ×}DêáXAlnù=#ÝQ
ÝðVõv20110812_00120_stKsd009@ë=@fÛ܊?p@€EÇu…=Óuù?°ñ?ƒ×
`¾‹Æ¨
EÆ»×C.FDë1üAq–,=
Óô
ÝðVõv20110812_00122_stKsd009@ë=@j%b»?ˆ!ï@€EǛq>:£=Ø2Û?™™šd¾™‡
EÇwÃDŽÒDêÓAr=m

ÝðVõv20110814_00112_stKsd009@ë=€Íñ?0B@€Eª˜ö=eæ/?މ!?\b¾'hs
E«;ÃC.DëlþAq.>=3<±
ÝðVõv20110814_00114_stKsd009@ë=€1hÙ?.¾9@€E«Wì=žk?À]?s33e¾ŠÀƒ
Eªò)DŽÔjDêÈsApò<ïøf
ÝðVõv20110816_00088_stKsd009@ë=¿¥'è?kÅ÷@€E¡.¸=^I?iV?Tzáa¾\)
E¡šáC.XÕDëihAnð¯<ëï-
ÝðVõv20110816_00090_stKsd009@ë=¿¨}ø~?c$	@€E ð
=|j0>f3§?aG®e¾²-
E Ü=DŽÓDêÑXAn+<Ù£R
ÝðVõv20110822_00061_stKsd009@ë>>D~Š?åEÁ@€E®G¤=¡ñ0
ÝðVõv20110822_00063_stKsd009@ë>A³©?Å=¤@€E®ì=O€
ÝðVõv20120307_00439_stKsd009@ëWEY¤Œ?PR°@€E=Øƌ@;vä?˅b¾‹C–
Eò!\C,e¢DìAzEh={V"
ÝðVõv20120307_00441_stKsd009@ëWEUé?Gý
@€Eî™3=Ö8É?Ÿ{z?\Q¾'ë…
Eð¸DŽ—¶Dëo×A|&=–d
ÝðVõv20120310_00144_stKsd009@ëW¥£,†?ŽšD@€E¿?
=ßÎÅA1`˜?ÁG®a¾}ó¶
EÁZ=C,¤DìF-AsóÆ="\Í
ÝðVõv20120310_00146_stKsd009@ëW¥¦j<à?…wf@€E¿)=Ø!?ߘê?¨õÃd¾‡+
EÀS
DŽœDë€BAt¦û=hK
ÝðVõv20120328_00437_stKsd009@ëYçñ×~?Gq@€EšÛ\=' @"ä?šáH`¾•
EœŸ®C-p!DëíºArï²=ªû
ÝðVõv20120328_00439_stKsd009@ëYçõ±¢Ð?{e@€E›U®=¼°¼>tå?k…d¾/
Eœ•ìDŽ¨RDë>oAqÔo=ˆI
ÝðVõv20120422_00283_stKsd009@ë]
4šÑÓ?eò@€E§"ö>…O@g»?Që…`¾‰7
E§à=C,øRDëSTAt£z=+&
ÝðVõv20120422_00285_stKsd009@ë]
8CÉ?Sõa@€E§ÊH=˜Ž¨?3—?ŒÌÍe¾""
E§Û×DŽ³dDêÁ'Atš4=Eb
ÝðVõv20120424_00162_stKsd009@ë]AŠ¸Šö?z¬Š@€E«=ùÁ^?ËK~?p¤b¾'hs
E«àfC,gmDì6^A{q²='íw
ÝðVõv20120424_00164_stKsd009@ë]AŽ¤?€%!@€E«V×>tö?'G?¥¸\¾™™š
E¬ÃDŽÃDë‰7Azâ=†Øõ
ÝðVõv20120518_00110_stKsd009@ë`A	­?Q9y@€EÀ>5Ä?ñjÄ?½p¤b¾ŽV
E½ÎáC,¦éDì/¦Ax¼â=i¼C
ÝðVõv20120518_00112_stKsd009@ë`A›ïà?Kd"@€EÁ#)>+m3>÷Ø?•Âd¾"zá
EÁi×DŽ™ÃDën5AxT&=#0‰
ÝðVõv20120527_00140_stKsd009@ëa_%òó¨?@™§@€E²¡)=d߀>«µ@?™™ša¾å`
E²ŠRC,…Dì,A|j"=MQ
ÝðVõv20120527_00142_stKsd009@ëa_)›Dj?=³C@€E²(q=hZ`>ÁÈ?½p¤d¾ŽÙ
E±ÿ
DŽ›D뀤A{Ë©=ƒ¶ÿ
ÝðVõv20130207_00554_stKsd009@ëjà"Ð?òiè@€E —=ݨ)
ÝðVõv20130308_00203_stKsd009@ë…À:B?s¾~@€EÖa®>Å8>°V@
=q_¾ˆ1'
Eׄ)C,"{DëÀ!A…M…>+È®
ÝðVõv20130308_00205_stKsd009@ë… ?:¨?XŒZ@€EÕ«¤=ôZ?ÔO@ÌÍd¾ŒÌÍ
E×	HDŽk…Dëå'A…'>1‰
ÝðVõv20130314_00233_stKsd009@ë…Ⱦ"»8?ušÜ@€E›5{=É̈?‰P@$zá`¾'ñª
EœC…C+§mDëÁA†UI>{ªô
ÝðVõv20130314_00235_stKsd009@ë…ÈÁéõ'?l·@€E›=ȶç@jN@£×d¾š¬
E›|DŽ£mDë•/Aƒ5>– 
ÝðVõv20130319_00441_stKsd009@ë†giÂC?À@€EƒÌ×="t`
ÝðVõv20130319_00443_stKsd009@ë†gmìä?'…¼@€Eƒî
=¨é¬
ÝðVõv20130320_00609_stKsd009@놈i
Z¢?ËøK@€E,×=Ù£'
ÝðVõv20130321_00195_stKsd009@놥šLg7?ÕG@€E¥‡×=…Ìô
ÝðVõv20130321_00197_stKsd009@놥ó"?ÕtU@€E¤¶¤=œ
ÝðVõv20130322_00421_stKsd009@ë†ÄV ˜§?Gî¸@€E®B=}SÏ@aGh?øQì_¾¢MÓ
E°*áC+¹šDë£+A"ªW>à
ÝðVõv20130322_00423_stKsd009@ë†ÄY‡%#?ObM@€E­²q=Šr¸>{4?ë…d¾Oß
E®ÅqDŽrúDëÂúA""ö=î&
ÝðVõv20130323_00802_stKsd009@ë†èYxǒ?ÌZ@€EˆÝš=õY?±ÿW@ £×`¾"t¼
EŠ
¸C+'°DëßDA"¸Ñ>&ç
ÝðVõv20130323_00804_stKsd009@ë†è\Ê`·?-¤@€E‰,á>"©Ö@!*ý@
=e¾–‡+
EŠE3DŽ–-Dë‡øA†^r>"3æ
ÝðVõv20130324_00267_stKsd009@ë‡ml?šùå@€E¬ù3=Í
ÝðVõv20130324_00269_stKsd009@ë‡ Ùih?±6@€E¬{='Üx
ÝðVõv20130425_00210_stKsd009@ë‹ê¨*?<	³@€EÑÒ¤=k@@A%Ÿ@@33^¾ß;
EÒöC,ãDë'wA…vù>*X
ÝðVõv20130425_00212_stKsd009@ë‹îî2?H4 @€EÒ°f=t>ä"@3×
e¾Òò
EÓtáDŽj^DëäJA†~¤>@õu
ÝðVõv20130525_00507_stKsd009@ëŽÇKû¶?—ø@€E'¦>>¶ø
ÝðVõv20130525_00509_stKsd009@ëŽÇNÉ;É?…\@€Eû\="¸H
ÝðVõv20130526_00611_stKsd009@ëŽå™L?³dÃ@€EŒ =ÁgÐ
ÝðVõv20130526_00613_stKsd009@ëŽå
í´¤?π¯@€E‹QR=¡y
ÝðVõv20130601_00397_stKsd009@돥fP;­?{
y@€E q=®\
ÝðVõv20130601_00399_stKsd009@돥i®å†?wª»@€EŸv==–v
ÝðVõv20130603_00314_stKsd009@ëåm:•þ?D{n@€EµáÃ=÷}?T@¸R_¾‡®
E¶%C*pbDëûA†ªO>9²
ÝðVõv20130603_00316_stKsd009@ëåpFI;?&i/@€E´ô¤=Ά.?à—Y@P£×f¾ŠÀƒ
E´ðÍDŽ›çDë-'A‡g3>-%
ÝðVõv20130604_00332_stKsd009@됌»ú?Ž¥~@€E©ÇÍ=ÝD!
ÝðVõv20130604_00334_stKsd009@됐—G/?wp¾@€E©©=•<
ÝðVõv20130604_00524_stKsd009@ë'H?kÛp@€E°ý¤=œù 
ÝðVõv20130604_00526_stKsd009@ë*RX?};R@€E°ù="ë4
ÝðVõv20130605_00267_stKsd009@ë%àV?@ö8@€E¤hš=Ÿü?ƒ|˜?õ_¾ŒÌÍ
E¤ÆRC*ýôDì)A†:ý><·
ÝðVõv20130605_00269_stKsd009@ë%†®Û?@¿ý@€E¤X\=ˆP\@7 @	™šf¾œ(ö
E¤¸öDŽLDë7+A‡S/>xM
ÝðVõv20130605_00387_stKsd009@ë&]Ä÷k?L¦@€E¨×
=à–?Âc@ÌÍ_¾"›¦
E¨ýHC*ÙXDëåXA…ö>/,×
ÝðVõv20130605_00389_stKsd009@ë&a2À?Oq*@€E¨½×=à`Â?ëíF@\)e¾–
E©DöDŽšDëB¸A‡ªU>T±T
ÝðVõv20130606_00262_stKsd009@ëDâðû€?4¬š@€EÇ­š=–4T?è]@=q`¾‰7
EƋ3C+¬‹DìªA…u1>óË
ÝðVõv20130606_00264_stKsd009@ëDæP¼†?<© @€EÊÈ
=zíÉ? ]]@!G®f¾å`
EÊRDŽ¨!DëI?A†ðë>1
ÝðVõv20130615_00072_stKsd009@ë'_b]È?‰ëR@€E¨RÃ=c°
ÝðVõv20130615_00074_stKsd009@ë'_eNƒœ?ÊF@€E¨3=Œb
ÝðVõv20130618_00077_stKsd009@ë'ÁÇF¦?™"Æ@€EŒÕ¸=i,‡
ÝðVõv20130618_00079_stKsd009@ë'ÁÊŦh?Š]í@€EŒ'H=í(
ÝðVõv20130619_00296_stKsd009@ë'ãÚÚìö?||«@€Ehø==·4
ÝðVõv20130619_00298_stKsd009@ë'ãÞ4©*?^:"@€Ej?š=Ѿ@R1w?Ôzáf¾­'h
El5DŽ¹üDëCA‡)û>	Z"
ÝðVõv20130620_00314_stKsd009@ë'uÜU?Z
Ó@€E<[
='ôL@†tD?ٙš_¾ºáH
E@&C+—
DëñyA"ʪ=ÒЊ
ÝðVõv20130620_00316_stKsd009@ë'yZ"?Vôô@€E=3Ã="Ñô?ÜÔ?Î{f¾ºáH
E?ƒ\DŽ˜bDë;ÇA"Ñ"=×Ä
ÝðVõv20130621_00104_stKsd009@ë'cÊzb?y)	@€Ew>=‰ž<
ÝðVõv20130621_00106_stKsd009@ë'gê?¦"á@€Ex3=¶,
ÝðVõv20130621_00350_stKsd009@ë'"¨ÕœT?ÜË@€Eoš=ï-µ
ÝðVõv20130621_00352_stKsd009@ë'"¬(¢Œ?Õî@€Esò>Ke
ÝðVõv20140521_00097_stKsd009@ë»ß#¢¬"?Qæ™@€E×}R=GÅ°
ÝðVõv20140521_00099_stKsd009@ë»ß'WL?Oµí@€EÔ°3=w1?
ÝðVõv20140521_00101_stKsd009@ë»ß*Us?HÕ@€EÔ°
=Iè 
ÝðVõv20140521_00145_stKsd009@ë»ß‹ŒÃ?b–º@€EÍSÃ==
ÝðVõv20140521_00147_stKsd009@ë»ßŽöˆ2?\J@€EÍV¸={Ç÷
ÝðVõv20140521_00149_stKsd009@ë»ß'_µ?}×s@€EÌx)=ª©$
ÝðVõv20140526_00313_stKsd009@뼁«.<(?Q¦±@€E"…®=@¸
ÝðVõv20140526_00315_stKsd009@뼁®ªÓ(?t…I@€E•q=^/`
ÝðVõv20140526_00317_stKsd009@뼁²_Ž0?‰§è@€Eœ#¸=mnø
ÝðVõv20140531_00186_stKsd009@ë½",'šO?eû¥@€EŽ¤=tªH
ÝðVõv20140531_00188_stKsd009@ë½"0&Þç?ŠRê@€E q=z
ÝðVõv20140531_00190_stKsd009@ë½"3|yx?kÏ@€E}=ªë4
ÝðVõv20140601_00112_stKsd009@ë½?gÖs??4Èv@€Em3=šž|
ÝðVõv20140601_00114_stKsd009@ë½?kW-?:iþ@€Ežk\=ãˆ"
ÝðVõv20140601_00116_stKsd009@ë½?nT†ë?ESI@€Ešç=«T
ÝðVõv20140602_00243_stKsd009@ë½`S™TÐ?v@€E£f=Ëh
ÝðVõv20140602_00245_stKsd009@ë½`VépÇ?zd@€E£g¸=ήà
ÝðVõv20140602_00247_stKsd009@ë½`Z?Áâ?dÂæ@€E£‹š=ë"@
ÝðVõv20140602_00483_stKsd009@ë½bdÓ~Ã?^úƒ@€EÔÍ=…÷T
ÝðVõv20140602_00485_stKsd009@ë½bh^Óö?~\ð@€E¡b=Mâ/
ÝðVõv20140602_00487_stKsd009@ë½bl"	?':É@€E¢ö\=´h
ÝðVõv20140604_00032_stKsd009@뽟PxH;?;Þ@€E=eé9@û°@tzá1¾¢MÓ	EœüáEñyDì^A†¶>`ÜØ
ÝðVõv20140604_00034_stKsd009@뽟S´.?K‰~@€E›á=µ¿g?­æâ@
p¤_¾záH
E›)B೶Dë­Aƒêk>@Ü
ÝðVõv20140604_00036_stKsd009@뽟W±N?8[@€E›®=ˆÂ@Vg
@Y™šc¾²-
E›ÖöD‡×DëÞ%A†ó`>.Å
ÝðVõv20150402_00348_stKsd009@ëãc±8?I»˜@€Eͦö=´Ÿø
ÝðVõv20150402_00350_stKsd009@ëãc]e?I'_@€E͂{=pÓ¨
ÝðVõv20150405_00453_stKsd009@ëãÄʊî?;p_@€Eá±á=O(
ÝðVõv20150405_00455_stKsd009@ëãÄÍÈuO?=	@€EáA=~ý¸
ÝðVõv20150422_00114_stKsd009@ëåàäuE&?£"@€EÒûÍ=™™X
ÝðVõv20150422_00116_stKsd009@ëåàçÒ1f?¸ã&@€EÔ_f=Eïg
ÝðVõv20150425_00129_stKsd009@ëæAø79'?¡Õ@€EƸ=ý°ë
ÝðVõv20150425_00131_stKsd009@ëæAûƒ"?Ž5S@€EÆA{=ÙÂ
ÝðVõv20150510_00133_stKsd009@ëètI"r?CC)@€EÕ§Ã=ìRÓ
ÝðVõv20150510_00135_stKsd009@ëèwŸú??;ë@€EÕ]=®¬\
ÝðVõv20150522_00498_stKsd009@ëé£äª?<¡ÿ@€E¹.\=Xh
ÝðVõv20150522_00500_stKsd009@ëé£0#‰?A ³@€E¹LH=\!˜
ÝðVõv20150527_00153_stKsd009@ëêAé¦1?1¬xA FO¬Í=hø
ÝðVõv20150527_00155_stKsd009@ëêAñ=æ?;"A FNäH=`D˜
ÝðVõv20150604_00295_stKsd009@ëëF#£HD?–r@€EÉÐq=ÖÞ
ÝðVõv20150604_00297_stKsd009@ëëF'ií?m@€EÊzH=£ˆ4
ÝðVõv20160715_00195_stKsd009@ì!†ý‹?áÐ@€E'›á=zHH
ÝðVõv20160715_00197_stKsd009@ì!ÍY?­Þ@€E'‹{=wµÀ
ÝðVõv20160812_00104_stKsd009@ì!ŸÙ…Wm?]3Ð@€E­¡=¬_à
ÝðVõv20160812_00106_stKsd009@ì!ŸÜéz'?YÛ@€E­Ó¸=L
ÝðVõv20170623_00507_stKsd009@ìI^ž±\?z¶ò@€E¢ç¸=v<h
ÝðVõv20170623_00509_stKsd009@ìIag=ý?†oç@€E¤==Â¥œ
ÝðVõv20170627_00043_stKsd009@ìI'Û|md?"ïg@€E§I="Y˜
ÝðVõv20170627_00045_stKsd009@ìI'Þ^/5?")@@€E§¿R=›o
ÝðVõv20180403_00723_stKsd009@ìl‰yωë?Š½‹@€E›=Ò»L
ÝðVõv20180403_00725_stKsd009@ìl‰|ñ'º?Ë|@€Ešþ®=ÍsÍ
ÝðVõv20180513_00106_stKsd009@ìq€uñI?Kæš@€EÒ<á=°
ÝðVõv20180513_00108_stKsd009@ìq€[.O?O@€EÑ´¸=¯è¼
ÝðVõv20180514_00152_stKsd009@ìq —ý?Q]@€EÎéá=ÆÖØ
ÝðVõv20180514_00154_stKsd009@ìq Uþ?Sr­@€EÎd×="Z@
ÝðVõv20190618_00200_stKsd009@죥RL2Þ?2¢@€E­iÃ="áh
ÝðVõv20190618_00202_stKsd009@죥U_b¼?6·Y@€E®:…=‹Ü
ÝðVõv20190620_00544_stKsd009@ì£åMe=ò?•/ô@€EÁjf=©SH
ÝðVõv20190620_00546_stKsd009@ì£åPT0¯?¥‰@€EÀ¶=áì'
ÝðVõv20190806_00208_stKsd009@ì©ÀÓGj£?V@€E¢]H=pÁ 
ÝðVõv20190806_00210_stKsd009@ì©ÀÖ2ÜÌ??ŒŽ@€E¢€á=L

==> anc/pub_raw/L222_130_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  240 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ‰•Ô-v20100814_00706_stKsb333@ëä©ÅV?4&}@€E—eá=þäw‰•Ô-v20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@‰•Ô-v20110803_00589_stKsb333@ë<$<òïÌ?è¶@€E×á>ÂD‰•Ô-v20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L‰•Ô-v20110804_00763_stKsb333@ë<F7,?99@€E²H=ôN^‰•Ô-v20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&‰•Ô-v20110820_00586_stKsb333@ë>Còµ#ä?)ŠÌ@€E3=᱂‰•Ô-v20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoꉕÔ-v20110901_00800_stKsb333@ë?ÄЉ…O?+{¤@€EÊò×>¿"‰•Ô-v20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o‰•Ô-v20110915_00499_stKsb333@ëAƒP=µm?*³Þ@€E¼r®>-%ꉕÔ-v20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ‰•Ô-v20110925_00355_stKsb333@ëBÀŁ¹ÿ?t²ˆ@€EÄ_®=Àµd‰•Ô-v20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ‰•Ô-v20111009_00355_stKsb333@ëD€À+^~?8ê@€E£¹×=óëÛ‰•Ô-v20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]û‰•Ô-v20111014_00179_stKsb333@ëE Ñ¢{?ÁÉ@€E'
=·¤‰•Ô-v20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`‰•Ô-v20120229_00546_stKsb333@ëVlJ7Ý?³'@€E¤g¤>Þ.‰•Ô-v20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.‰•Ô-v20120312_00551_stKsb333@ëWëüo¢O?:>@€E¥—š>EÒ‰•Ô-v20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É‰•Ô-v20120329_01214_stKsb333@ëZ(‰×/?Søì@€E®°H=ö+k‰•Ô-v20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK‰•Ô-v20120406_00424_stKsb333@ë[e÷»¹? Æt@€E°®>
¤\‰•Ô-v20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|‰•Ô-v20120417_00280_stKsb333@ë\hC¸?éÉ@€Eª*>YÎN‰•Ô-v20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí׉•Ô-v20120417_00316_stKsb333@ë\h æÅF>åñä@€E¨eì>HÚ5‰•Ô-v20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu‰•Ô-v20120417_00374_stKsb333@ë\iŒgýj?ûû@€E¨
®>;‹N‰•Ô-v20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U‰•Ô-v20120418_00353_stKsb333@ë\‰¬—­Ü?b©@€E®Îš>"«s‰•Ô-v20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq‰•Ô-v20120418_00389_stKsb333@ë\Š+SŽ?¿k@€E­àÍ>B>¬‰•Ô-v20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×ȉ•Ô-v20120418_00499_stKsb333@ë\ŒcHv?7•4@€E«ˆH=àÛ÷‰•Ô-v20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I‰•Ô-v20120418_00535_stKsb333@ë\ŒÈR^ò?!ð‰@€Eª}H=í‰é‰•Ô-v20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ‰•Ô-v20120421_00257_stKsb333@ë\èP#‰G?"Þ@€E±G×>
¿H‰•Ô-v20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ó‰•Ô-v20120428_00625_stKsb333@ë]ÈûWû?6äû@€Eo§š>Aʉ•Ô-v20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(‰•Ô-v20120429_00497_stKsb333@ë]çwԈ?6>@€EšVš=îÖȉ•Ô-v20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnꉕÔ-v20120607_00366_stKsb333@ëbÄíŠýŸ?;6Ô@€E"ëf=¶_0‰•Ô-v20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãU‰•Ô-v20120611_00410_stKsb333@ëcCÿ(^ï?õ™@€E‡ 
>4ʉ•Ô-v20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>‰•Ô-v20120614_00525_stKsb333@ëc¦'ùÂ?&wå@€EŽ8H>æ؉•Ô-v20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P‰•Ô-v20120617_00652_stKsb333@ëdÈ=¶Å?;OP@€Ee?Ã=ì3€‰•Ô-v20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)‰•Ô-v20120630_00213_stKsb333@ëe£%ë§X?:@€E¨Í>7¿‰•Ô-v20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ‰•Ô-v20120705_00911_stKsb333@ëfE»KU>?H.Y@€E\qì>…€‰•Ô-v20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#‰•Ô-v20120714_00787_stKsb333@ëge0oê?BS%@€Epì=ɇd‰•Ô-v20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJ‰•Ô-v20120716_00597_stKsb333@ëg£3·b,?WY@€E–C==ÄÁ¼‰•Ô-v20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ì‰•Ô-v20120717_00293_stKsb333@ëgÀÔÉÀÿ?<"0@€E¢i{>3"Ô‰•Ô-v20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:ú‰•Ô-v20120718_00074_stKsb333@ëgßÆ6J•?)u@€EîM=ûýP‰•Ô-v20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4‰•Ô-v20120719_00074_stKsb333@ëgÿtG…P?`hF@€EÊ_=íç.‰•Ô-v20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=Ëω•Ô-v20120719_00429_stKsb333@ëhH'î?icg@€Eª¢=¨†è‰•Ô-v20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖ‰•Ô-v20120721_00381_stKsb333@ëhE%Ì?Gû@€EŸd®>
jù‰•Ô-v20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò‰•Ô-v20120722_00291_stKsb333@ëh_ïâÜ?NAè@€E®G=çú!‰•Ô-v20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDj‰•Ô-v20120723_00368_stKsb333@ëh'8¡[?iL™@€E†æ>@ôs‰•Ô-v20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëy‰•Ô-v20120726_00192_stKsb333@ëháMï?*bú@€E˜3=ãz0‰•Ô-v20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áʉ•Ô-v20120731_00287_stKsb333@ëi"…f?QD@€Ew=ýÏ̉•Ô-v20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤ‰•Ô-v20120801_00570_stKsb333@ëi¤õG?T°@€EWR=¤Ô‰•Ô-v20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8‰•Ô-v20120804_00645_stKsb333@ëjºo'?ˆ!,@€EŠŽ=¬×‰•Ô-v20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³Ûĉ•Ô-v20120808_00191_stKsb333@ëjƒjóì?fÚ@€EžDö>k‰•Ô-v20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús‰•Ô-v20120814_00117_stKsb333@ëk?Ð(©?," @€E™~×>
#ý‰•Ô-v20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH‰•Ô-v20120817_00532_stKsb333@ëk¤Á@›?€@€EVª{=º®‰•Ô-v20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮‰•Ô-v20120828_00639_stKsb333@ëmºÃu`?fR@€E¾s…=ÑùV‰•Ô-v20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ ‰•Ô-v20120829_00470_stKsb333@ëm#Ãí W?&û:@€E­
>$昉•Ô-v20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>Û‰•Ô-v20120911_00372_stKsb333@ënÂJ2ð?"V³@€E¯Æ>†÷‰•Ô-v20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸‰•Ô-v20120912_00117_stKsb333@ënà ó$Ð?1@€E¿ =Ð9p‰•Ô-v20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJ‰•Ô-v20120924_00110_stKsb333@ëp`wªD?M‹@€E™BÍ>*‰•Ô-v20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛ‰•Ô-v20120925_00089_stKsb333@ëpû¯Ï?|•@€EÉ/>[‰•Ô-v20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw‰•Ô-v20120926_00353_stKsb333@ëp¢Ue‡Ä?Oì@€E»…=òrɉ•Ô-v20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ‰•Ô-v20121012_00212_stKsb333@ër ßÁ#?‰
ª@€E°ú{=¥R|‰•Ô-v20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«‰•Ô-v20130318_00561_stKsb333@ë†KWÆ?ë?d9@€E'Žf=˵"‰•Ô-v20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5‰•Ô-v20130323_01204_stKsb333@ë†ëîv°‹?)z@€E'<H>iˆ‰•Ô-v20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´‰•Ô-v20130324_01381_stKsb333@ë‡
:õI?)Ž»@€E—
¤>#­Ä‰•Ô-v20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ꉕÔ-v20130325_01019_stKsb333@ë‡+¸½?Ò"@€E Í>5¡z‰•Ô-v20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>"‰•Ô-v20130326_00590_stKsb333@ë‡Jˆ¼Ü?!²@€E¬Ï×>çz‰•Ô-v20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹‰•Ô-v20130625_00896_stKsb333@뒨x~Kµ?žz"@€EfÇ®=ÙÖµ‰•Ô-v20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=߉•Ô-v20130702_00328_stKsb333@듂³› ?Áˆ@€Ešý¸>èM‰•Ô-v20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u‰•Ô-v20130703_00282_stKsb333@듡à
L	?,ƒú@€E~¶á> ,r‰•Ô-v20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ‰•Ô-v20130703_00474_stKsb333@듣x§ –?BÉß@€E†×>s‰•Ô-v20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´‰•Ô-v20130703_00810_stKsb333@듦cacÈ?NA@€Eƒ¸š=äNµ‰•Ô-v20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜‰•Ô-v20130705_00266_stKsb333@ë"àë1òk?g¡@€EâH=ø§û‰•Ô-v20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄD‰•Ô-v20130705_00506_stKsb333@ë"âÓP¦?hF@€E|b¤=ðˆ‰•Ô-v20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4‰•Ô-v20130705_00842_stKsb333@ë"åÜå?‡W³@€Enˆ=—7°‰•Ô-v20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡‰•Ô-v20130705_01114_stKsb333@ë"èÞgnÏ?À_@€EŠ~
=ô‰•Ô-v20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á‰•Ô-v20130706_00521_stKsb333@ë"ÓúΓ?óø@€Eš R>C¹‰•Ô-v20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ï払Ô-v20130706_00713_stKsb333@ë"ÈÁ	 ?úŠ@€EŽ­×>
ƒÞ‰•Ô-v20130706_00715_stKsb333@ë"̨½?³v@€E>j퉕Ô-v20130711_00325_stKsb333@딢P9S?t3@€EŸz{>Cnɉ•Ô-v20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Љ•Ô-v20130713_00417_stKsb333@ë"╧?V¼@€E˜AH>
Ž‰•Ô-v20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—‰•Ô-v20130724_00777_stKsb333@ë–FâˆÖ~?tÀH@€E'©\=©ž‰•Ô-v20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[‰•Ô-v20130727_00130_stKsb333@떠`ÞÝF?s^û@€EÀ ==Éô‰•Ô-v20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóH‰•Ô-v20130807_00325_stKsb333@ë˜Hµk\?:oX@€E–))=é¡A‰•Ô-v20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>Zȉ•Ô-v20130828_00383_stKsb333@뚢u´,m?+>Ž@€EÀ¡×>õ‰•Ô-v20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z‰•Ô-v20130922_00166_stKsb333@ëÀ±Ž£??"@€E•L=º»°‰•Ô-v20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&X‰•Ô-v20131007_00194_stKsb333@럠¼›òd?J5ú@€EÄ»…>øK‰•Ô-v20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>퉕Ô-v20131016_00054_stKsb333@ë À#Zb¢?'
@€E¸AÍ=ð@ž‰•Ô-v20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ׉•Ô-v20131017_00165_stKsb333@ë à¯¸è?p+×@€EÉCö=ºk‰•Ô-v20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕx‰•Ô-v20140526_00669_stKsb333@뼅#z8U?I€¶@€EœŸq=ª²#‰•Ô-v20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ‰•Ô-v20140607_00513_stKsb333@뾬xß:?h™Ò@€EbG=ðò‰•Ô-v20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
‰•Ô-v20140617_01144_stKsb333@ë¿IŸ:]I?ÐÕe@€E¸=¾h‰•Ô-v20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§I‰•Ô-v20140620_00995_stKsb333@뿪zH›?d%Ñ@€E•y®=±
0‰•Ô-v20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õo‰•Ô-v20140623_00933_stKsb333@ëÀ"k1§?5Ë
@€Eˆ¥==Üv)‰•Ô-v20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩ‰•Ô-v20140624_00265_stKsb333@ëÀ"FNƒq?u«"@€E@{>Ž‰•Ô-v20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®â‰•Ô-v20140624_00913_stKsb333@ëÀ)i$¡ ?;²l@€Eœú\>4©ì‰•Ô-v20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7‰•Ô-v20140702_00789_stKsb333@ëÁ%²! d?Q'ˆ@€Ex†¤=¡Ëp‰•Ô-v20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«P‰•Ô-v20140703_00549_stKsb333@ëÁC½‰ÃŽ?Y×£@€E‡Á…=šÄ|‰•Ô-v20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®‰•Ô-v20140706_00475_stKsb333@ëÁ¦­Ê£¨?Nc@€Eª
>sj‰•Ô-v20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=Çsp‰•Ô-v20140712_00573_stKsb333@ëÂdgšÎ£?"‰X@€E™{>öC>ûÄj@"\f¾"ýôE"üDÉ&úD¢ãuAŠä>>²‰•Ô-v20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc‰•Ô-v20140804_00124_stKsb333@ëÅ@bùÊ?•ëD@€E®ÜÃ=ü3‰•Ô-v20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w‰•Ô-v20140911_00317_stKsb333@ëÊE²¡Ó?Îm@€E•Àì=öÄn?gY?@ÌÍd¾ ÄœE'òRDÉTZD¢K+A‡üæ>}‰•Ô-v20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È@=@záf¾"t¼E'~D –D£‹}A‡1">«‰•Ô-v20141006_00165_stKsb333@ëÍ ¸¹4j?;0ñ@€EÆd=ç3¶=n•ª@7
=f¾˜bEDÉP1D¢v5A†±Ž>]S¦‰•Ô-v20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&‰•Ô-v20150523_00231_stKsb333@ëéÊ'5sª?S0@@€E°=H=Â- <­Ø‰?'\f¾/E­õDÉM7D¢`bAeíŸ=yÒ‰•Ô-v20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º>Gý2?†fff¾›¥ãE­S®D '\D£Š Ae~v=¯©‰•Ô-v20150529_00489_stKsb333@ëêƒCOA?/(Ô@€E®Ùá=×ég>w9?p¤f¾¢ÐåE¬D¤DÉEXD¢âÑAeõ=«‰•Ô-v20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC=àÿ?k…e¾˜bE¬¦)D 'D£8{Aeñ<ÓÈ~‰•Ô-v20150529_00537_stKsb333@ëꃰÒu®?E_@€E¡ï==Ô¼™>i…?³33N¾£SøEžTfDÉ9?D¢ÎoAeÓ=1Ÿ‰•Ô-v20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C=¤ÛM?ŒÌÍf¾£SøEžöfD …/D£'…Af®<õ·{‰•Ô-v20150529_00585_stKsb333@ëê"ý?&Ï
@€Eš\Ã=Îð^><Q·?p£×g¾›¥ãE˜NRDÉ?D¢ÝºAe{¯<è#j‰•Ô-v20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&=ÄQ©?—
=e¾¢ÐåE•D ˆåD£+ßAfy#=@H‰•Ô-v20150531_00381_stKsb333@ëêÆõnº?NÂ@€Eáö=ĊŒ>07?ˆõÃg¾«…EDÉ,D¢¸Af/U=f‰•Ô-v20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à?vw?n{f¾š¬E‹ÒöD cTD£<Af¯–=ñ@‰•Ô-v20150531_00791_stKsb333@ëêÍh?5»õ@€E§-×=àd>yRç?«…d¾ž¸RE¤/
DÉ'ÇD¢N%Af¬<úá!‰•Ô-v20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo>óêi?‡®f¾†§ðE£ )DÿÏD£–wAeۘ<ìŚ‰•Ô-v20150723_00837_stKsb333@ëñfÞ-½}?A"\@€E™	q=ȯ{>"'Å?p£×f¾¢ÐåE–¸RDÉCßD¢F°Acò=
UÔ‰•Ô-v20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#;¯Ú?µÂg¾š¬E–ìDñüD£‹DAc'?=%¼b‰•Ô-v20150804_00309_stKsb333@ëòás'Þí?1q@€E·%q>hÁ?(/]?}p¤g¾ŒIºE³²áDÈçuD¢´BAbí‡<ÅJ¨‰•Ô-v20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦=¦ºÂ?'ë…f¾\)E³¯ìD GmD¢ðåAbüá<íI‰•Ô-v20150810_00347_stKsb333@ëó¡ó0´S?¨•¡@€Er¤=˜¿t>ŸƒÅ?k…g¾³¶FEk«\DÈ£–D¢í?AeªÖ=Ñ‰•Ô-v20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½>Ì?™šc¾° ÅEiª=D"¶D£'žAe=Â&%‰•Ô-v20150830_00101_stKsb333@ëö :a»1?%B @€EÜÝ)=ößh<vŸœ?§®f¾ž5?EÙKqDÈÑìD¢Î^Ab«¨<á'h‰•Ô-v20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[>c?Ê=qe¾œ(öEÙ®D 1D£ÑAbR|=K‰•Ô-v20150907_00105_stKsb333@ë÷ ȳŽ?ML@€EŽ>S">ày÷?xQìg¾Ÿ¾wEŠþfDÈìZD¢ŸAaMŽ<Ï獉•Ô-v20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,?ž¼?Î{h¾–E‹"3D FéD¢ÇÏAaƒX="hÞ‰•Ô-v20150918_00177_stKsb333@ëø&yq0?)T9@€E¹iÃ=ý+À;[˶?\)g¾'ñªEµ?ÃDÈé‰D¢bfA`Š<×Å׉•Ô-v20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ>oÍ?"zág¾ž5?EµD 1ìD¢¦-A_Ö«<ʈ!‰•Ô-v20160719_00653_stKsb333@ì¥/¸êÃ?Vç@€E·q>+">	p?ã×
g¾–‡+E‰ë\DÉ89D¢sTAZ¶u=©u‰•Ô-v20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâ<¸#»?ÈõÃf¾›¥ãE‹Æ¸D 6fD£š5AZ¢M=‰•Ô-v20170623_00801_stKsb333@ìIÔ6T?iÃ&@€EŸŠq=—ü>üé?G®g¾°£×E›HDÈç…D¢‰APÑ =%X˜‰•Ô-v20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐB=¿"8?\(öh¾¯²E›öD NFD¢·AQ1Ñ=:Xlj•Ô-v20170629_00480_stKsb333@ìIÂ,IiÖ?Gò@€E¢¨>_Ë>‹Æ¥?®{g¾¬‹DE :DÈÙD¢éAP݁<i‰•Ô-v20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF>¡GÚ?xQìd¾ŽVE¡/ìD O
D£ðAQÁÖ<¢h?‰•Ô-v20180327_00735_stKsb333@ìkªÍ	¨Ë?lQZ@€EµO®=´$>«t'?G®g¾®—E²ÃDÉ3D£ÏAYά=O¾î‰•Ô-v20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2>SåŠ?&ffe¾¢ÐåE²<D tZD£?ßAYcm=HÃÒ‰•Ô-v20180525_00447_stKsb333@ìsAL'?F8O@€E¹ýÍ=Çi>œ¦Á?E¸e¾œ(öE¶ã®DÉ÷çD¢ÛÇAY¼<íò‰•Ô-v20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ=ÂX?ˆõÃh¾/E·	3D"7žD£AYiR=É•Ô-v20180525_00831_stKsb333@ìs\Hë¬?ž¨É@€E©òš=œëp?KŠ£?:áHg¾©xÕE¥«DÈùÓD¢ò˜AZ˜s=ˆ«ê‰•Ô-v20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°>8•?8Qìd¾©xÕE¦ŽRD hD£JA['ì={òÔ-v20180804_00825_stKsb333@ì{横ä?"HÑ@€E'–=×êÜ=ùÅ ?ÌÍg¾½p¤E'
DÉ/D¢©?AX\~=u00‰•Ô-v20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj=ñºÂ?J=qh¾¦ffE®D 8¤D¢™¢AXò—=C‰•Ô-v20180812_00381_stKsb333@ì|ᾓé×?oÓF@€E™
R=Á(L>…ÛP?n{f¾·KÇE"nDȇ3D¢´¼AW=2\B‰•Ô-v20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(?Í¿?=p¤g¾ª~úE•£ÃDŽ¸D¢åôAVÔS<ëP'‰•Ô-v20180814_00206_stKsb333@ì}!®îÕá?m@€E©Ì¸>Ä~>Y">?£×
f¾¬1E¥¥×DÈÞ D¢ÃðAWxx=)Ý@‰•Ô-v20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î<]•?8Qìe¾/E¥Ò)D jD¢ü‹AW¿Œ=1–þ‰•Ô-v20180816_00257_stKsb333@ì}bK$pù?
{ð@€E"®>4ÝÆ=Ñbí?ç®h¾ž¸REÃDÈË;D¢³}AV t<ðÚ5‰•Ô-v20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;=|~ð?úáHe¾ ÄœEó×D ´D¢ïAVðQ<þìò‰•Ô-v20180824_00161_stKsb333@ì~aª¶?<¶@€EZ)>
۔>™'U?…¸f¾¢ÐåE™1ìDÉ9D¢•7AWÅÜ<íó‰•Ô-v20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8?1<Ñ?"záh¾¤ZE™°)D š D¢ÆAWPy<Ö1!‰•Ô-v20180829_00171_stKsb333@ìJCÀŸ?,Kd@€E™£¤=æý=™J›?W
=g¾¤ZE•ü)DÉ‹D¢‰yAW
÷<È$K‰•Ô-v20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~>襡?^¸Rg¾£SøE•ÿ…D }D¢Ç–AW/Â<ÄS‰•Ô-v20180901_00201_stKsb333@ì`ïÃFç?AQ`@€E~"ì=êºî<ïaO?Š=qh¾Ÿ¾wEuä¤DÈË×D¢¨ÍAW@§<ðbD‰•Ô-v20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†?Ä?}p¤h¾­'hEx÷®D 9šD¢ÁÃAW‡=v䉕Ô-v20180909_00153_stKsb333@ì€a_}i?rÙ¦@€E–†)=í]=¡\2?†ffg¾²-E'DáDÉ
D¢W}AWhì=X÷ó‰•Ô-v20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c=3¹C?+…g¾©xÕE"N)D ›…D¢³AWÓî=tc‰•Ô-v20190307_00495_stKsb333@ì–ËP‹(?¯]@€Eª<
>%ï£<§×@!G®h¾«E§páDÈÇLD£BATfá=õž‰•Ô-v20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'>kó
?Î{d¾ß;E¦½×Dø"D£O¶AT¤ª=ÊD

==> anc/pub_raw/L222_131_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  162 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	M¾
nv20100316_00773_stKsb378@êýehå?#mŸ@€E'k…=¢—\	M¾
nv20100316_00805_stKsb364@êýÕÂ?T7@€E»¤=¯ñ?«pÖ@Aë…f¾—P	E°DÝ?D´'AŠ¿©>FõG	M¾
nv20110611_00833_stKsb378@ë5‰Òdá×?¾Š@€E³ÑÍ=ÛjT@ÁkY@vffh¾ß;E´žD¼˜¤Dœ
^A‰óÁ>fÔr	M¾
nv20110611_00841_stKsb364@ë5‰â· ?"¾@€E´£H>4@œÃ7@Z=qe¾Š=q	E´")D!×LD²PöAˆEâ>^ã"	M¾
nv20110817_00842_stKsb378@ë=åBv?CZ¹@€EŒÜ®>Ò¼?´j@Dzáh¾–EŒ¡ìD¼~ÁDœ.Aˆµ;>-Ä}	M¾
nv20110817_00850_stKsb364@ë=å,°,ƒ?A¥Ÿ@€E™R=êP	M¾
nv20110830_00547_stKsb378@ë?ƒÕ"Kª? ³7@€E¬á==Ñb¢	M¾
nv20110830_00555_stKsb364@ë?ƒæl?A¨¡@€E®Ý
>†	M¾
nv20110902_00224_stKsb378@ë?áÉA7-?PYã@€E°¿>Uú	M¾
nv20110902_00244_stKsb364@ë?áñ&hŸ?1Le@€E²Jš=öá½	M¾
nv20110918_00236_stKsb378@ëAàæ5ú
?'%¬@€E¢:ö=–x?¤Ù@*áHi¾ŒÌÍE¡•ìD¼?Dœ(jA‡w­>
u2	M¾
nv20110918_00244_stKsb364@ëAà÷®ˆ?Œ-@€E¡Å3=èg	M¾
nv20110920_00250_stKsb378@ëB"š û8?JL¿@€E·Ð®=µ>	M¾
nv20110920_00280_stKsb364@ëB#Û(Z?U'—@€E»®ì>	Ö9	M¾
nv20110929_00150_stKsb378@ëC@îrcö?D!˜@€E­Z=Îх	M¾
nv20110929_00170_stKsb364@ëCA¾¼¿?7¥<@€E¯—R=ÁND@Äf@>{e¾•	E¯ìD(ÿ;D®¤¤Aˆj>/ïX	M¾
nv20110930_00191_stKsb378@ëC`ªû'?-âÍ@€E©ŠÍ=À°ä	M¾
nv20110930_00199_stKsb364@ëC`ºXÑ}?D¿ @€E«èH=­û¨	M¾
nv20120322_00531_stKsb378@ëY+ûÆZ?/Fæ@€E²×>õâ	M¾
nv20120322_00539_stKsb364@ëY,
¡žv?L@€E³…=·Z>iEb@`£×f¾™‡	E²¤¸D"8öD²1/A‰W»>EY	M¾
nv20120515_00649_stKsb378@ë_ëìôo©?Ÿ§@€E‡ì=¹Bd	M¾
nv20120515_00669_stKsb364@ë_ì;*#?´ä@€EŒUR=«L`	M¾
nv20120601_00533_stKsb378@ëb	™`Ž¶?F¯­@€E¥FR=–Gð@9á™@s×
h¾—
=E¥3šDÀ8RD˜§øAˆÔ¢>£mv	M¾
nv20120601_00553_stKsb364@ëb	ÆÎÛñ?3×$@€E¥D{=žÙˆ	M¾
nv20120607_00242_stKsb378@ëbÃÔ媿?*k@€EƒË¤=¢|Œ@Œ{à@Vffi¾¨r°E"ȏDÀ,‹D™çAŠ^0>T¿4	M¾
nv20120607_00262_stKsb364@ëbÃÿcÈ|?Jœî@€EƒkH=ç	M¾
nv20120609_00212_stKsb378@ëcr?J–'@€E{-q=§¸l	M¾
nv20120609_00232_stKsb364@ëc¸¡?*uå@€Ey{="D ?pš@{f¾—P	EuµD)ÑD®]ºAŠ9/>I–ð	M¾
nv20120621_00658_stKsb378@ëd†¤åg£?(¹@€E{‡=™œ?ÉàÖ@G®h¾ºáHEy²DÀ0¼D˜«ßAˆFÚ>2.ë	M¾
nv20120621_00678_stKsb364@ëd†×‰m?&(?@€E~ʸ=¿è?^_@#33d¾­V	E€¸D)D®ÅXA†[i>y©	M¾
nv20120623_00558_stKsb378@ëdÆ
,³è?'§=@€ER>\¶	M¾
nv20120623_00578_stKsb364@ëdÆS©Ã?I@€E"9R>lL?¾Ø–@Aë…e¾'hs	E"]
D(ÝãD®É7AˆP>Ž6	M¾
nv20120625_00736_stKsb378@ëexHìX?ÿ
@€E•
=®ï=¸&l@
=i¾ŒIºE•M3DÀ0¤D˜ß#A‰2u>f'	M¾
nv20120625_00756_stKsb364@ëe¨*†f?#·Þ@€E"ُ=µpÈ?¼^²@!G®e¾'ñª	E"ÐáD)žFD®¤{A‰Ö¨>#…4	M¾
nv20120707_00456_stKsb378@ëfƒ•Âš?¢;@€ErH>
°û@^w@áHi¾'hsEtê=DÀB¨D˜³çA‰=Œ=ù%k	M¾
nv20120707_00476_stKsb364@ëfƒÃëÅ? u@€EqtR>N[?é"@:áHf¾ŽÙ	EoŽáD(9ºD®ÐJAŠ4ó>Êâ	M¾
nv20120717_00427_stKsb378@ëgÁàF±ë?L²@€Eš¦®=¶80	M¾
nv20120717_00447_stKsb364@ëgÂz'Ã?'û8@€Eœ‡¸>.Ã?š´@7®e¾œ¬	E›sHD)š-D®vòA‰ !>-	M¾
nv20120726_00806_stKsb378@ëhæÖP8ý?K»J@€E{Ó®=x˜?Þ¶i@7®g¾§l‹E}¢fDÀND˜°ÝA‡40>ù^	M¾
nv20120726_00826_stKsb364@ëhæûÃË?pƒ,@€EèH=rÝ@	M¾
nv20120731_00565_stKsb378@ëiƒc×»h?="Û@€EVöR=³¾$<º
ˆ@…h¾'hsEWöDÀ?DD˜à1Aˆ8	=û<'	M¾
nv20120731_00585_stKsb364@ëiƒEØý?1¬@€EV‡š=ŽØ@KÂ@,ÌÍg¾¦éy	EVöD)vD®•A‰ÔÐ>¼	M¾
nv20120801_00031_stKsb378@ëiŸzîT?.<ú@€Ex•\=‹"?Öþ¬@"\j¾¤Ý/E}33DÀ3ÏD™$AŠÎ><À	M¾
nv20120801_00051_stKsb364@ëiŸ ÕþO? Aœ@€Ez=¦õT@ o[@7
=g¾—P	Ew_
D)ۅD®rAˆÏ¦=ùÛ?	M¾
nv20120803_00123_stKsb378@ëiæ"õ«=?T+"@€Ew[ì=[ì	M¾
nv20120803_00143_stKsb364@ëiæ¹'(Ž?ný©@€E"ë×=£@	M¾
nv20120814_00155_stKsb378@ëk@v^?FûÜ@€E"3=ü
	M¾
nv20120814_00175_stKsb364@ëk@bßBñ?-à@€E"¾š=ÜGX?q‡Œ@@e¾'ë…	E'¤D)žD®odA‰|'>Ct	M¾
nv20120814_00443_stKsb378@ëkB•¨¹?3{@€E…"Ã>¯E@†@HQìi¾'ë…E…®DÀ>D˜ï\Aˆ×¶>DêU	M¾
nv20120814_00463_stKsb364@ëkB»ç' ?›@€E‡—¤>Ô²?+-@C33f¾œ(ö	E†¤D)k3D®°‹A‰c]>-°ƒ	M¾
nv20120816_00323_stKsb378@ëk'P¿jä?Œ©f@€EL†¸=yÜp	M¾
nv20120816_00343_stKsb364@ëk'x^‹|?Ó¿@€EQØ{=U¯	M¾
nv20120828_00245_stKsb378@ëmÀ+äµ?Š† @€E®H=?ýÐ	M¾
nv20120828_00265_stKsb364@ëmæÁК?Q÷º@€E­ÏH=‹í	M¾
nv20120829_00316_stKsb378@ëm"Û4?"žž@€E§R=¦ºô?ëù'@;…h¾‡®E¨ ¤DÀLRD˜ÜƒAˆv> Îì	M¾
nv20120829_00336_stKsb364@ëm"µq…?§r@€E«ì=ƹA?@×
f¾§l‹	Eª«
D)`D®½‰A‡öP>¡|	M¾
nv20120911_00122_stKsb378@ënÀ5ÊØ?;XÁ@€E¯i…=ÏQt	M¾
nv20120911_00142_stKsb364@ënÀc¼7©?8šÃ@€E­Z=ÖCZ	M¾
nv20120912_00348_stKsb378@ënâ Ÿ? %É@€E³ì=»:$?èh@*áHi¾œ¬E²…DÀ;ÇD˜Ò=A‰>é»	M¾
nv20120912_00368_stKsb364@ënâBٔ?/2s@€E±_…=¥hç	M¾
nv20120915_00059_stKsb378@ëo?d5ij? é@€E³Œì=´Þà>Î:•@C33h¾¤ZE³2¤DÀED˜ò-A‰5I>F|q	M¾
nv20120915_00079_stKsb364@ëo?éÂ|?oE@€Eµ‹…=þIo@îœ@%f¾å`	E¶ED)O}D®«ßAŠsN>Co~	M¾
nv20120924_00244_stKsb378@ëpa¤L£? ÐR@€Eœ»¸=œ—¨	M¾
nv20120924_00264_stKsb364@ëpaÉGw
?ðZ@€EŸ.×=–=š£´@ë…Y¾¦ff	EŸÿ®D)"D®¿#AˆÊ@>iÉ	M¾
nv20121006_00160_stKsb378@ëqà¶þ>Š?-Š­@€E'å=–Ùð>{•@/\)i¾œ¬E'oHDÀ:‡D˜ÉhAˆ'Í>#\a	M¾
nv20121006_00180_stKsb364@ëqàçf±e?X
v@€E'ˆš=Ȇ	M¾
nv20121015_00058_stKsb378@ërÿ̾Ü?4¡@€E§D…=ÜÞñ	M¾
nv20121015_00078_stKsb364@ërÿö蔩?:R¡@€E©h¤=­1	M¾
nv20130312_00588_stKsb378@녊ó,2
?VIÚ@€E›6ì=¼?¨	M¾
nv20130312_00608_stKsb364@녋iXï/?A @€E–%¸=ÊX	M¾
nv20130317_00632_stKsb378@ë†+¶åÚ»?\ì@€Eš!f=ÓîÆ	M¾
nv20130317_00652_stKsb364@ë†+ÝÝÎ?šÒ@€E—>%c	@³É@!G®e¾¤Ý/	E–¥\D*D®M`A‰œe>î	M¾
nv20130327_00342_stKsb378@ë‡j5݂'?‹p@€E¡+{=š%¬?KzØ@(õÃh¾ƒ•E¢;šDÀ}D™+\A‰€	> ªÚ	M¾
nv20130327_00362_stKsb364@ë‡j{}>?1@€E 3=éL?ؒj@-p¤e¾‡®	EŸšD*##D®HÍAˆä>
…[	M¾
nv20130422_00179_stKsb378@늫Óu]z?(Î@€E±®š=áC?&gñ@=p¤j¾˜"uE°²áDÀ:D™1ÓAˆÀ'>-hº	M¾
nv20130422_00199_stKsb364@늫üñÃ&?fl @€E´,q=°­Ð	M¾
nv20130617_00516_stKsb378@둢æ'QS?4i@€E‹¨\=훇?‰8@ffh¾œ¬E‹ª=DÀDD™.A‡?j=õ	M¾
nv20130617_00536_stKsb364@둣"¬›?/t¥@€E‡…
=¢<@Iݟ@'®e¾/	E†¤D*¬D®N5Aˆ…A>¨<	M¾
nv20130625_00742_stKsb378@뒧Ic;9?†ñ@€EWfá=ÏÖ>	M¾
nv20130625_00762_stKsb364@뒧o#nš?1@€EYçq=FN0	M¾
nv20130706_00271_stKsb378@ë"x9
?ñ@€E®=–»l@LX@+…i¾®{E¯BRDÀD™"A‰ø>8b	M¾
nv20130706_00291_stKsb364@ë"Úìu?i¸@€E¬¥¸=¢x?ÏAÌ@]p¤e¾¬‹D	E«®D*ËD®L¤Aˆ&ç>EÜÅ	M¾
nv20130724_00143_stKsb378@ë–@Š7r?RçX@€Ešk…=ˆñP	M¾
nv20130724_00163_stKsb364@ë–@·*>?_‰ü@€Ešõ
=(!	M¾
nv20130728_00672_stKsb378@ë–ÄèSa?°G@€Ešç®=Îø1=KÉ@_\)i¾%E›º¸DÀ8åD˜ÎfAŠ{>'£		M¾
nv20130728_00692_stKsb364@ë–Å­?<@€E™½š=èý~?Ï@HQìf¾'hs	E™ÃD)¥PD®´bAŠTb>A]	M¾
nv20130803_00711_stKsb378@뗄ÔK[É?6‰@€E@H=šÆ`@oç÷@;…i¾¢ÐåEŽœDÀX´D˜óçA‰è>,ºý	M¾
nv20130803_00731_stKsb364@뗄ûüëy?3°@€E'—R=±
l	M¾
nv20130818_00404_stKsb378@ë™b(0­?¤Õ@€E•åö=³Æø?·ª@"\i¾"t¼E•+×DÀYìD™°A‰,r>ƒ	M¾
nv20130818_00424_stKsb364@ë™bO|z$?¦'@€E˜›H=•5à?!D@3×
f¾¤Ý/	E™fD)gÏD®ÐZAˆtŒ>'ðû	M¾
nv20130827_00208_stKsb378@뚀ÐóBW?î,@€E¡B¸=Žõ9@Ào6@HQìi¾©xÕE ÄDÀ[\D˜îÑA‡æL>FÞ;	M¾
nv20130827_00228_stKsb364@뚀úôM?ãm@€E ù×=ìßA>òE@#×
6¾—P	E¡1qD)mPD®A‰Å5>fš	M¾
nv20130827_00400_stKsb378@뚂rëšm?"Ïç@€E¡÷®=šŽ	M¾
nv20130827_00420_stKsb364@뚂©Ô?2?%ɺ@€E¤Ï
=²1L?Dñá@>¸Re¾ª~ú	E¥]×D)PD®t¬Aˆ¶®>1õ	M¾
nv20130828_00181_stKsb378@뚠Åf'"?.j@€E½R=œþ ?Váƒ@.{h¾"záE¼mìDÀg
D™7DAˆ€>ò	M¾
nv20130828_00201_stKsb364@뚠ù¦'?€Î@€E»œ¸=ÐÄ	M¾
nv20130830_00146_stKsb378@ëšàŠGfÇ?+5«@€E"°®>
y	M¾
nv20130830_00166_stKsb364@ëšà±Ð{?:μ@€E"ò×=ën†?¢Xn@	™šf¾‹C–	E"ìD)l{D®ÊoA†³=Ç-m	M¾
nv20130830_00434_stKsb378@ëšã³æ!??³ú@€E™/ö>˜,È	M¾
nv20130830_00454_stKsb364@ëšã>ÇEÏ?1Ð@€Eš8…=Ôq
	M¾
nv20130921_00060_stKsb378@띠 £ï3?‹¬m@€E"n×=‰@	M¾
nv20130921_00080_stKsb364@띠H'fv?')'@€Eƒ°==¸ 	M¾
nv20130923_00239_stKsb378@ëá)t-#?2ŠE@€E­¶{=¿q€	M¾
nv20130923_00259_stKsb364@ëáU;v#?(©n@€E°XR=ù«>	M¾
nv20130924_00328_stKsb378@ëžÐÅÊû?Vß@€Ećf=Ç="	M¾
nv20130924_00348_stKsb364@ëžöt{}?Zß²@€EƦ
=œ+L	M¾
nv20131006_00255_stKsb378@럁nv*T?gF@€E¥­q=³ø	M¾
nv20131006_00275_stKsb364@럁•Ž?B>@€E¦ÌR=¸´"	M¾
nv20131007_00280_stKsb378@럡a‰ú?^-Æ@€EÊø¤=Òü	M¾
nv20131007_00300_stKsb364@럡ŠR"L?`¹Í@€EË=¯®d	M¾
nv20131020_00107_stKsb378@ë¡@'­Ã?>Xà@€E¾×=Þ[ê	M¾
nv20131020_00127_stKsb364@ë¡@¨ù"ì?Dr@€EÂ\=¹…	M¾
nv20140422_00747_stKsb378@ë¸K´*d-?¦W@€E"Õ==xõ	M¾
nv20140422_00767_stKsb364@ë¸Kß蘅?­´ý@€E"«H>x	M¾
nv20140520_00968_stKsb378@ë»Ëjt·?m.*@€E‰÷Ã=•º"	M¾
nv20140520_00988_stKsb364@ë»ËÍëÜ?X(Û@€E‹2®="`Ð	M¾
nv20140601_00603_stKsb378@ë½D캳›?`~@€E±ñq>'6	M¾
nv20140601_00623_stKsb364@ë½E£ûr?¹Û@€E®r¸=ºA¨?š«k@8Qìc¾ŽV	E¬6=D)®fD®áAˆ•>@¯P	M¾
nv20140601_00651_stKsb378@ë½EJø|(?ù‡@€E°m=û¼ž@ˆžç@p¤i¾'\E°ºfDÀKD™M/AˆÚ>>!ô	M¾
nv20140601_00671_stKsb364@ë½Ezf˜»?r@€E¬›¤=ÍÂñ	M¾
nv20140605_00410_stKsb378@ë½Áø›øo?ld@€E¡Ö¸=¡!Œ	M¾
nv20140605_00430_stKsb364@ë½Â&:ó?gOV@€E›E¸=­ÿl	M¾
nv20140802_00275_stKsb378@ëÅÝÝ0G?.k€@€E õH=±|l	M¾
nv20140802_00295_stKsb364@ëÅ
Å+?Ct
@€E¢¼á=NT?'ÏØ@0£×f¾¢MÓ	E£P{D)ˆÕD® ZA‡.
>:)G	M¾
nv20140802_00323_stKsb378@ëÅF²™?BÏÈ@€E¢¶{="²¼@1>»@@£×g¾¨r°E¢2{DÀhþD™-PA‡>$+%	M¾
nv20140802_00343_stKsb364@ëÅyµ
>?O@€E¢ï
=í«	M¾
nv20140803_00059_stKsb378@ëÅ"w/ý?ÁÔ@€EÝö>UÖ@¨[ú@7
=h¾"záEO\DÀbwD™TA‰?L>$È	M¾
nv20140803_00079_stKsb364@ëÅ"ºkœ?$ã@€Ež¸=ßњ@½d@=qf¾œ¬	EžmšD)›#D®›DA‡Ç>ý¯	M¾
nv20140803_00107_stKsb378@ëÅ#
hsÝ?Ô3@€EŸî
=ß²@?1½õ@1G®i¾‹C–EŸž¸DÀZwD™!Aˆž·>1X$	M¾
nv20140803_00127_stKsb364@ëÅ#5ªø?ñ@€E¡Žq=ð•¢?#ºÿ@3×
f¾'ë…	E¢.{D)q‰D®"ZA†fN>cþ	M¾
nv20140803_00299_stKsb378@ëÅ$¥Z(?Ò@€Eœãö=Çy	M¾
nv20140803_00319_stKsb364@ëÅ$Ñ·ów?†þ&@€Ež¸=•y¸	M¾
nv20140803_00347_stKsb378@ëÅ%"¤?t™£@€EŸ'\=ª|´	M¾
nv20140803_00395_stKsb378@ëÅ%~¾Ç{?£U~@€Eªÿ¸=έZ	M¾
nv20140803_00415_stKsb364@ëÅ%¤Í¤ä?c[>@€E¬Œ®=Ÿ	M¾
nv20140803_00443_stKsb378@ëÅ%ßЀ?jg¬@€E²3=Š†¤	M¾
nv20140803_00463_stKsb364@ëÅ&)ñ?@€E¶!f=Ϗö	M¾
nv20140803_00491_stKsb378@ëÅ&:\È-?ºÕŽ@€E´_H=ix	M¾
nv20140803_00511_stKsb364@ëÅ&r¡M?'»@€E¶Õì=€ä	M¾
nv20140828_00452_stKsb378@ëÈCqTF?AU
@€E‰Ó…==>"üß?â\i¾œ¬E‰Z=DÀIüD˜ü9A"F=ǯ†	M¾
nv20140828_00472_stKsb364@ëÈC›QdÍ?1â‰@€EŠ ö=‹?Ü>÷?ë…Z¾›¥ã	EŠŽ)D)ˆ´D®¡qAƒ®Ã=›¾½	M¾
nv20140910_00282_stKsb378@ëÉáùe²?xÒ@€E"w)=âèöAÌ=@Ñë…h¾¤Ý/E›%DÀTZD™!	M¾
nv20140910_00302_stKsb364@ëÉâ#T2Ý?¦ƒ@€E"Š\=·ƒA¡ôÅ@õÃf¾/	E—èfD)'ÑD®¥ºA9á0<'•Ÿ	M¾
nv20140922_00155_stKsb378@ëËa$ƒ—û?H§`@€Eœ®)=¹ú?e @"\h¾OßE›à¸DÀJ˜D™ƒA…‡ü>²ï	M¾
nv20140922_00175_stKsb364@ëËa^ˆ?5Èæ@€E˜
=± ¼?àB@õÃg¾š¬	E˜S®D)qyD®¦Aƒ"y=½²‰	M¾
nv20150320_00385_stKsb364@ëáÌ¡±Ø?BÏÞ@€E¶Ë=êú"	M¾
nv20150320_00413_stKsb378@ëáÌ×@#?[ô:@€E¶nÍ=ucx	M¾
nv20150529_00455_stKsb378@ëê'÷ŠÔ?B>ð@€E²jf=¤oü	M¾
nv20150529_00475_stKsb364@ëêƒëÉ<?4´6@€E¬ q=h	M¾
nv20150712_00987_stKsb378@ëð	MÝï?›ÿ>@€E£H3=·h	M¾
nv20150803_00287_stKsb378@ëòÆù÷¢ä?Uú@€E²8f=¨»Ô	M¾
nv20150803_00307_stKsb364@ëòÇjY?M¼‡@€EªÙ×=¯?	M¾
nv20150817_00789_stKsb378@ëô…÷wE\?'Úì@€E†d×=Œ¿|	M¾
nv20150817_00809_stKsb364@ëô†{Fr?Œx@€E‹
=hA 	M¾
nv20150826_00335_stKsb378@ëõ¢xŒ‰?E¥3@€Eš='@¬	M¾
nv20150826_00355_stKsb364@ëõ¢›Á-?¬""@€E›m{=Y	M¾
nv20150827_00192_stKsb378@ëõÁŒX2Ç?9/?@€E¸í¸=ªi	M¾
nv20150827_00260_stKsb364@ëõÂ$¢s?4ðö@€E¶%×=˜˜ð@å]c@¸f¾Ÿ¾w	E·M\D)NfD®zwA…ϯ>	×?	M¾
nv20160705_00842_stKsb378@ìç*à¶?¯)ì@€EOû3=—À	M¾
nv20160705_00862_stKsb364@ìçQŽ³7?{œÞ@€ERM3=_Hy	M¾
nv20170420_00629_stKsb364@ìA«ÌVÛ?"i@€EÎö>	TÊATœ@Ffff¾˜"u	E®D)omD®ÈÍAˆ8Œ>4Œ(	M¾
nv20170420_00657_stKsb378@ìAâ'ì×?(4•@€E£ö>µš

==> anc/pub_raw/L222_132_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  340 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             …Hº÷v20100814_00698_stKsb333@ëä›&Ǖ?>"¸@€E—øH=ÝEAÔ¡@œ(ö1¾'ë…E•ÅHAIºDˆšVA9¦‹=Îq…Hº÷v20100814_00700_stKsb333@ë䞼Ä?D¥Š@€E—¹ö>ÀE@
¨O@%e¾–E–ÓÃDrHD‰ãA9Cj<ÈÕ…Hº÷v20100814_00702_stKsb333@ëä¢eöT?Q¯D@€E—¤×>Yr?&ä¶@ffc¾"t¼E—"RDòd¤DˆÙ²A8ì<ÝÊ_…Hº÷v20110803_00583_stKsb333@ë<$1Å¥?Y'@€EYÃ>ÉV?;3°@Vfff¾«E'fDn%PD†¦VA>Dõ<Ò¯…Hº÷v20110803_00585_stKsb333@ë<$5†I±?Ï®@€EŽõR>Ãl?rœÞ@¥¸b¾³¶FE"×…DðUHD†–w…Hº÷v20110804_00757_stKsb333@ë<F-Sj‹?<¤W@€E°QÃ>%?xÄ«@ffd¾§ïžE±êöDmè¤D†µqA>¸<—ê…Hº÷v20110804_00759_stKsb333@ë<F0¼uè?0¹ù@€E°ç×>ºŠ@}s@£×b¾²-E²¼¸DðD1D†'A><¯àè…Hº÷v20110820_00580_stKsb333@ë>Cã«L?_¬@€E{øá>"¼=ñ†<?ï\)f¾¥ãTE|ÎfDmǍD‡¬A?¤c<¹¶î…Hº÷v20110820_00582_stKsb333@ë>Cæešd?UZ.@€E}F=èb?ªI¸?Ôzác¾"÷ÏE~ {DðbD‡`A?›,<³é…Hº÷v20110901_00792_stKsb333@ë?ÄÃzÁ?Lö?@€EÉ&š>Aþ…Hº÷v20110901_00794_stKsb333@ë?ÄÆy'f?9Ìú@€Eɪá>§?¥‡?¾¸Rd¾¬1EɪDu_mDƒáA?Óy<­I²…Hº÷v20110901_00796_stKsb333@ë?ÄÉÀ=r?%!‹@€EÉ×
>$po?Êdž@\)b¾­VEÌ®öDô}D'ß+A?"m<µÕ¼…Hº÷v20110915_00493_stKsb333@ëAƒDGø½?'q'@€EÁéì>
¨¶?"^@2\e¾"ýôEÀ–¸DmÉHD†Ø"A@ÊT<Ìö0…Hº÷v20110915_00495_stKsb333@ëAƒH7׈?8q˜@€E¿µ\>Ãt?`Ïc@\)d¾˜"uE¿þRDð)D†²^A@©n< á‹…Hº÷v20110925_00347_stKsb333@ëBÀ·pdl??;@€EÁf=¯L?uáU@\)1¾Ÿ;dEÀÑA"ùÛDƒ#+A@iÕ<Ïæþ…Hº÷v20110925_00349_stKsb333@ëBÀºàÆÕ?~Ç@€EÁÓì>44@9õ%?záHe¾·KÇEÃ[Du+–D'þáA@Pð=aÙ…Hº÷v20110925_00351_stKsb333@ëBÀ¾Nt­?î@€EÂbq=ޑW>X›?ºáHa¾µÂEÃßHDô0D'ð{A@›='é:…Hº÷v20111009_00349_stKsb333@ëD€¶ú?@^@€E¡Ü)=á/M?r©ê?µÂd¾¡ÊÁE¢Þ¸DmՁD†¼œA@œ•<£¼Ê…Hº÷v20111009_00351_stKsb333@ëD€¹…D?A
x@€E¢jö=ËÈ?4N)?•Âc¾š¬E£…Dð$)D†ÂúA@÷-<˜.Á…Hº÷v20111014_00171_stKsb333@ëE Í~-?ÅIÐ@€E‹d®>Ûæ>x?Š=q-¾µÂEŒI
AéyD'ûÇABPÄ=ºÜd…Hº÷v20111014_00173_stKsb333@ëE Æѐ?ôv•@€EŒ¿>Mx=àâ?J=qd¾É7LEœ¸DuwDƒPÕABT÷=øŠ_…Hº÷v20111014_00175_stKsb333@ëE ÊÆc?ÃÂ	@€E"á=Áiø=‰¥¼?zád¾É7LEŽÐRDôyDƒ3–AA¦Û=³ng…Hº÷v20120229_00540_stKsb333@ëVköÞcx?%j@€E£H>m=>¡ä@5¸f¾«E§{Dn@BD†"œAB¨µ<¦hª…Hº÷v20120229_00542_stKsb333@ëVkùòot?Ã@€E£Äì>4Yµ< c¥@0b¾¤ZE¦qqDðhåD†ƒ+ABNÄ<¨³K…Hº÷v20120312_00545_stKsb333@ëWëòò\?°³@€E¥Â3>	Y¾>B?Ï\)f¾§l‹E¨ý…DnÑD†ÁHACs±<žÄÎ…Hº÷v20120312_00547_stKsb333@ëWëö¶?Àÿ@€E¦Í>?Dz@{c¾£SøE©>DðR¨D†©'ACTß<×"…Hº÷v20120329_01208_stKsb333@ëZšÕÚ?kÑ@€E¯>á=¾d˜?+Íé?s33f¾²-E±¦öDn
ÓD‡
HAE¤_=¾Ð…Hº÷v20120329_01210_stKsb333@ëZ ek?|W^@€E¯É3=µ†è?qÐ?aG®c¾±&éE²(ÍDðI/D†éËAEv‡=¯…Hº÷v20120406_00418_stKsb333@ë[[ºÆ?¹@€E°«×>T>/‡~@(öf¾šŸ¾E±ßDn3¶D††áAE…x<±z…Hº÷v20120406_00420_stKsb333@ë[_ÄJ?Š"@€E¯­Í>A4?x¾@AG®d¾¤Ý/E´·qDðUXD†s®AE¹ž<×d\…Hº÷v20120417_00274_stKsb333@ë\h9J1?í@€E©©×>U#Î?A5A@ë…e¾"ýôEª1šDn)üD†"9AEÚs='¸L…Hº÷v20120417_00276_stKsb333@ë\h<£Úe?"í@€E©Ÿö>Rß¡?sDc@`b¾"÷ÏE«?ìDð^éD†ŒAE–^=¢…Hº÷v20120417_00310_stKsb333@ë\h•0äN?iÒ@€E§4R>-׈? ]™@ f¾OßE§=Dn+¶D†ž-AF)Ú<÷6…Hº÷v20120417_00312_stKsb333@ë\h™3M	>ùåƒ@€E¦Íš>7‰2?Bº@^¸Ra¾ž5?E«V=DðUyD†qAEÛD=@Î…Hº÷v20120417_00368_stKsb333@ë\i€¢Çì?Eð@€E§RÃ>?úa?9Ý@333e¾'ñªE¨ÕÃDm÷D†Í`AEûÂ<úº…Hº÷v20120417_00370_stKsb333@ë\i"Šƒ§>ü³"@€E§.á>6Þ>¶Ã @@£×c¾ŽVE©zDð>5D†Á'AFJ<çMª…Hº÷v20120418_00347_stKsb333@ë\‰¡ ¦ê?/²@@€E°\>"Ýý?H+ˆ?¬ÌÍd¾™™šE°+
DnB^D†pÕAEú¾<{?‰…Hº÷v20120418_00349_stKsb333@ë\‰¤Üs3?´ÿ@€E¯ö>)3í=Õåµ?·
=c¾ A‰E²XDðyºD†eÛAEԜ<ˆ…Hº÷v20120418_00383_stKsb333@ë\Šùºì?ãØ@€E­¸{>:8ž?(@Pe¾œ(öE¯¿Dn#–D†¿3AFÿ<ã5…Hº÷v20120418_00385_stKsb333@ë\Š"³Cd?°h@€E­á>.Rì>Á¡?˅c¾™™šE¯d)DðKDD†¶5AEÊc<†¿á…Hº÷v20120418_00493_stKsb333@ë\ŒVmÊß?&Ò@€Eªœ…=èÖÍ@Ùû?ÁG®g¾Ÿ¾wE«ŒDmþ˜D†á‰AF0ô<‰¯…Hº÷v20120418_00495_stKsb333@ë\ŒZŒ-u?5qR@€EªÇ==äx >ŠjÍ?ºáHb¾¡G®E«ôfDð@"D†ÊéAF"<ž:ë…Hº÷v20120418_00529_stKsb333@ë\Œ¼"+?´.@€E©ªÍ=ú,–?z9m?Þ¸Rf¾'n˜E«ÃDnÍD†Ò=AFò<H…Hº÷v20120418_00531_stKsb333@ë\ŒÀdn¿?Me@€Eª)\>"º?Q[†@×
c¾ ÄœE­x)Dð?DD†ÄþAF$¡<«†…Hº÷v20120421_00251_stKsb333@ë\èF¯¸?Sò@€E°¦ö>!°ž>"!@Aë…f¾•E²
Dn(ƒD†"!AEëð=}:…Hº÷v20120421_00253_stKsb333@ë\èIë?	?@€E°5ö>-t'>¶àm?ó33b¾"t¼E²G×Dð`åD†ŠúAE<¸í…Hº÷v20120428_00619_stKsb333@ë]Èðó?9@€Ek›\>…?<yìí?Æffg¾›¥ãEn±šDmåÓD†ëžAEÞx<¦µà…Hº÷v20120428_00621_stKsb333@ë]Èô€»&?D,Â@€Em)>A÷Ê<Â[ª?…¸c¾bNEoòDð7çD†×uAF!›<±ì9…Hº÷v20120429_00491_stKsb333@ë]çmäð?"òh@€E˜1ö=øÕ>–Ã?ù™še¾¯ E›ãHDn8ƒD†³×AE¾Æ<¼ÙË…Hº÷v20120429_00493_stKsb333@ë]çq_Å?'Á@€E˜"{=þ¼U?{…ò@£×b¾³33EœŽDðMhD†¤ÍAEô¼<¨üÑ…Hº÷v20120607_00358_stKsb333@ëbÄÝß~Ö?W=@€E…Á
=²ì@oi1@<(ö9¾­'hE…—qA¸Dƒƒ;AFƒ\=7ÂÊ…Hº÷v20120607_00360_stKsb333@ëbÄá‹En?>VU@€E…­¸=Ù9>Zó?˜Qìe¾®{EˆJfDuŸ\Dƒ^AE`<¨F…Hº÷v20120607_00362_stKsb333@ëbÄåeÀ#?(ˆ!@€E…ì=ޒ>+åT?˜Qìc¾ A‰E‡àDóñ‰Dƒ/AE	Ý<»Ù÷…Hº÷v20120611_00402_stKsb333@ëcCðG[?
á¥@€E"ë>+K>èO@Ç®4¾¢MÓEˆ\A‰OßDƒ€œ…Hº÷v20120611_00404_stKsb333@ëcCóÐâ?Ïð@€E…ëš>WL=ŒX¾@-p¤g¾­'hE‰¨fDuŒD'Þ%AEA<»±é…Hº÷v20120611_00406_stKsb333@ëcC÷Mt'?0B@€E†)=øš>sŽ«@@£×d¾­VE‹o®DóúND'ÖwAEb9<´èø…Hº÷v20120614_00517_stKsb333@ëc¦þÜ?$r€@€EŠîÃ>B«Q?z÷@U¸8¾•EŽšAˆIºDƒQ`AE=
‹…Hº÷v20120614_00519_stKsb333@ëc¦ûQE?"®Ð@€EŠ}q>!e?3è?£×f¾™™šE‹ØDud‹Dƒ>fAE–Ì<|ø²…Hº÷v20120614_00521_stKsb333@ëc¦
2¾?+ú³@€EŒ'>,N>•Ià?¸Qìd¾–‡+EzDôžDƒ<ƒAE°±<Ïß…Hº÷v20120617_00644_stKsb333@ëd¸ž''?-Ê@€Ef¿q>£â?"ýé@1¾š¬EjìAŠ²DƒPAF#=‰]…Hº÷v20120617_00646_stKsb333@ëd¼H«@?0íÑ@€EhTR=ϞÝ?*±?Ã×
d¾¥ãTEmÜ{Du^ÉDƒWdAF7<€¿J…Hº÷v20120617_00648_stKsb333@ëd¿æÁ?._a@€Eh²{=ÞUc?3ʃ?µÂd¾¢ÐåEmzáDóúDƒ7øAF%"<¥ª†…Hº÷v20120630_00205_stKsb333@ëe£æ¼7>ùͦ@€E¦ªH>D¦G>" ß@¸õÃ2¾œ¬E«'\AˆÝ/Dƒ•?…Hº÷v20120630_00207_stKsb333@ëe£"T0?0n@€E¥âš>1»?=¬V;?Þ¸Rf¾'n˜E¦ÃDu‡D'ïßAF<e×+…Hº÷v20120630_00209_stKsb333@ëe£!ù¥?B@€E¥©×>xW>â.@U`¾ŒÌÍE§Ë…Dóý'D'âAFaˆ<à‰Ì…Hº÷v20120705_00903_stKsb333@ëfE¬ìÈ?^Δ@€EV½×=¤0ä?°Ÿ?•Â5¾°£×EWÐA‹IºD'ÞAGrD=$vÕ…Hº÷v20120705_00905_stKsb333@ëfE°‰oÖ?Q^¾@€EUkH>°#>áƒq@1ë…g¾¬‹DEW8)DtÛçDƒË¶AFY×<þN€…Hº÷v20120705_00907_stKsb333@ëfE³ô¤,?B!†@€EV{>Aވ=³¥'@(öe¾´9XEZDDôÏDƒº^AF×<ÔM6…Hº÷v20120714_00779_stKsb333@ëge#!2*?H'g@€EtÞ==¬ÿ?ôFˆ@¸2¾¯ Ey{A‹dZDƒA¢AE[D<ò;…Hº÷v20120714_00781_stKsb333@ëge&ƒm?Gs;@€Esãì=ÑÝþ?9,¿?Þ¸Rb¾©xÕEvèÍDu@ÅDƒA`AE®E<Î……Hº÷v20120714_00783_stKsb333@ëge)¸°¶?Sxª@€Er=Ög)?;¸?˅c¾Ÿ¾wEwRDôòDƒJ%AE»'=\q…Hº÷v20120716_00589_stKsb333@ëg£%­i?bl1@€E–Æ×>Pã>¸ñ?ñë…3¾/E—iA‰¼jDƒlåAEºï=½æ…Hº÷v20120716_00591_stKsb333@ëg£)¬P?Wis@€E–5q=ÉŒ<>ó?ƒ×
e¾¯ E—â¸Du"ÍDƒÍAE£ô<ÍOO…Hº÷v20120716_00593_stKsb333@ëg£,zü?L®Z@€E–-q=Áü>²n?®{c¾° ÅE˜¸Dô1Dƒ}AE†±<îÒ;…Hº÷v20120717_00285_stKsb333@ëgÀljV€?F:¡@€E¡Ò)=øBˆ@‰æ@ŒÌÍ3¾›"ÑE¢qA‹¬DƒžéAFÓ=&ÏX…Hº÷v20120717_00287_stKsb333@ëgÀÊÄT-?.É­@€E¡ž
>x>•$@hõÃf¾¼jE¤Î)Du‹çD'å?AE‡Ë<ÅƗ…Hº÷v20120717_00289_stKsb333@ëgÀÍ÷ê³?Gô¡@€E¡èR>1¤ >âµÔ@õÃb¾¡ÊÁE¤V)DôÃD'ªòAE¹"<»¦…Hº÷v20120718_00066_stKsb333@ëgß¹K¶7?26Œ@€Eïì>Wó@>-±@¸4¾}ó¶Eíz)AtQìDƒ AE~=ü»…Hº÷v20120718_00068_stKsb333@ëgß¼Œ}§? 9@€Eî×>%$²=æ?¹™šg¾¨r°Eñ†fDu†‡D'̃AE"<šE…Hº÷v20120718_00070_stKsb333@ëgß¿¿ž?2Fœ@€EîÖ>3ž=Nf¹@{c¾¡ÊÁEðŽRDóÊ D'³øAE"<°Ü…Hº÷v20120719_00066_stKsb333@ëgÿg!‡d?f¹›@€EË:×=ûzs>
–?'\0¾›¥ãEÊ´öA{™šD'Ï}AEŽq<ù€…Hº÷v20120719_00068_stKsb333@ëgÿjP?y^w@€EÊýq>¢?#à ?hõÃd¾¡ÊÁEË0¸Du¿ðD'iyAENû=0óz…Hº÷v20120719_00070_stKsb333@ëgÿm†Ûý?w#ü@€EÊ
q>'Ÿ'>•š[?ºáHc¾¬‹DEÊúÍDóÐÅD'rAEf_=É}…Hº÷v20120719_00421_stKsb333@ëh:mK?t˳@€E¨õö=¸3È:R.?·
=8¾Éº^E©o\AaDƒ#×AF±=ó…Hº÷v20120719_00423_stKsb333@ëh=½û¤?°(›@€E©öf=õņ<Ñá2?8Qìe¾Ê=qE«™HDun‡D'çøAE«7=ˆ™Ì…Hº÷v20120719_00425_stKsb333@ëhA',•?\£b@€E©Òá='c?W·½? d¾·KÇE­EqDó®fD'·øAE˜ü<õq_…Hº÷v20120721_00373_stKsb333@ëhEaûô?:—B@€EŸ¥š=á_@´å@Vff3¾™‡EŸCìA÷ÏDƒ'
AEºâ=
г…Hº÷v20120721_00375_stKsb333@ëhEž+¥?N@€E Í=ûa…>àÔ	?øQìd¾™‡E Í…Du.fDƒG;AEs
<º‰…Hº÷v20120721_00377_stKsb333@ëhEç0ü?E%µ@€E R=>õV> ï?èõÃc¾›¥ãE¡óÃDôúDƒ6°AEˆ'<Ñ…Hº÷v20120722_00283_stKsb333@ëh_·G?I+F@€E®Ëì=ú'k@7
d@R\4¾©xÕE¬C
A‰çmDƒºúAFë'=Ê…Hº÷v20120722_00285_stKsb333@ëh_º*=–?>R[@€E®œf=ʓh<'­?£×f¾«E°KqDuPD'»AE‹<ˆw
…Hº÷v20120722_00287_stKsb333@ëh_½?0m?U¾™@€E®u\>&+u>P›ñ?Ï\)c¾¨r°E¯ŸìDô
ìD'£ÏAEtc<ӛ8…Hº÷v20120723_00360_stKsb333@ëh'*6•?rJð@€E†ò>BŽ5?ýA‹?÷
=2¾'ñªE‡¼¸A‰ýôDƒŠÉAE׏=+Ó…Hº÷v20120723_00362_stKsb333@ëh'-{¾'?uŠ@€E‡>>+ ">7ü?ÌÌÍe¾²°!EˆñqDuv%Dƒ$œAEãœ='º…Hº÷v20120723_00364_stKsb333@ëh'0ÕµÕ?k³H@€E†Äá>Qß>ˆW?¢\c¾Ÿ¾wEˆÝ…Dô(ÝD'ú°AE¶'=ä1…Hº÷v20120726_00184_stKsb333@ëhá@G2Ä?5yž@€E—(¤>#è@'ßö@ƒ…4¾§l‹E—NA‡¬DƒãAFf»=+SÓ…Hº÷v20120726_00186_stKsb333@ëháC•÷#?,K.@€E•¥ì>
þ>ᯠ?¼(öf¾£×
E—å®Du‡mD'þáAE£¿<jÉ»…Hº÷v20120726_00188_stKsb333@ëháFøAÆ?(Ëò@€E–Ó®=푊>™‡p?Ü(öb¾ª~úEšy
DóýËD'ìÅAE¨¿<˜½…Hº÷v20120731_00279_stKsb333@ëiû Ë?V5õ@€Ev¼=¢÷=¿08?µÂ/¾¦ffE{•šA‰…Dƒ‰AEAè<û´Á…Hº÷v20120731_00281_stKsb333@ëiÃ|?Tæ!@€Evïì=À<<>ŽÝ?:áHf¾¯²Ez}ìDu—D'ô)AEç"<Ä!F…Hº÷v20120731_00283_stKsb333@ëiJë?HN@€Ev}
=Êò;?i^Í?¸Qìa¾¡ÊÁEy±ÃDôoD'ï\AFQ<ÉØ…Hº÷v20120801_00562_stKsb333@ëi£üŠI?t^L@€EXv=œŠÄ>R?Ž{4¾¯²EY̤AŠŸ¾Dƒ3LAF5¢=1¸…Hº÷v20120801_00564_stKsb333@ëi£ÿ>´œ?M¡¼@€EWR=§×˜>xû?Tzád¾³33EZg
Du?DƒOAEÒN<Ô/Q…Hº÷v20120801_00566_stKsb333@ëi¤gŽZ?O/S@€EVž)=¢6H=9N?xQìc¾«E[‹3DôƒDƒ4{AEþD<×N…Hº÷v20120804_00637_stKsb333@ëj÷‹ý¥?R	@€E‰f=©(Ø>…ß²?ٙš1¾µÂEŒ¿3AŽ DƒFfAEe;=[‡…Hº÷v20120804_00639_stKsb333@ëjúÐUÃ?‡÷l@€EŠ[=®h =SGÌ?^¸RZ¾ËC–EŒ¸DuzÁDƒ<bAEÐZ=*8–…Hº÷v20120804_00641_stKsb333@ëjþnŽ?n¼ü@€E‰¨
=ªÕ"@Ož›@-p¤3¾ã×
EŽ–Dô
'Dƒ17AF O==_…Hº÷v20120808_00183_stKsb333@ëjƒ]ó€–?'S@€Ežs
>·?Wä@ õÃ2¾Ÿ¾wE a
AŽ™šDƒKÇ…Hº÷v20120808_00185_stKsb333@ëjƒa#
ò?M%@€EŸÃ>oQ>îcz?â\d¾œ¬E¡>Du_+DƒI'AEC6<˜ä…Hº÷v20120808_00187_stKsb333@ëjƒdL`?~á@€EŸN¤=áÛ°=…u&?Ü(öd¾¢MÓE¡›\DôúDƒ.ÁAEJö<"…Hº÷v20120814_00109_stKsb333@ëk?Âã	O?-÷@€E˜¨R>Uè>›iŠ@õÃ1¾ ÄœEœjAˆ¸RDƒ­PAEi¥<¹o"…Hº÷v20120814_00111_stKsb333@ëk?Æ+=F?5!å@€E—»>u	?¢<Ž?p¤f¾ž¸RE™ Du‹çD'äÝAEgÑ<"–"…Hº÷v20120814_00113_stKsb333@ëk?ÉGQx?1:Ï@€E˜ÂÍ>/?CþË?ÈõÃd¾œ(öEšHDôFD'É'AE‰< ü"…Hº÷v20120817_00524_stKsb333@ëk¤´PNÍ?Ö@€EUŠR=‡á°>"
?šáH0¾¼í'EZ;…A‡ß;Dƒ@´AEóó=UÕ…Hº÷v20120817_00526_stKsb333@ëk¤·-]?‹Ý@€ES¸=€Mä<œqÒ?\(öH¾ÃoEXÍDu_žDƒ6òAEß[=Iut…Hº÷v20120817_00528_stKsb333@ëk¤º¨¢Ì?£é¬@€ER\=þoC>}h?¸Rc¾±©üETÏ
Dô1Dƒ&AEøŠ=eÚ…Hº÷v20120828_00631_stKsb333@ëm®!Ü?WÂ@€E¾Ô…=±ƒP@0`®?ÌÌÍ3¾¦éyEÀ€=AŠE¢Dƒ8´AF'Œ=Ÿ
…Hº÷v20120828_00633_stKsb333@ëm±,‹?oÒZ@€E¾ƒf=¬ Ð>xD‡?ud¾¸QìEÂ4¤DujDƒAFî<Þ=D…Hº÷v20120828_00635_stKsb333@ëm´N%Ó?fC+@€E¾2¸=œ
0?Ø{?£×
d¾¢MÓEÀ®DôÙDƒ°AE̐<øíj…Hº÷v20120829_00462_stKsb333@ëm#¶Õ	?,RL@€E¯\¤>-V*?Ÿz?ü(ö4¾"÷ÏE®íšAŽ¥ãDƒdjAFÕ <¯tn…Hº÷v20120829_00464_stKsb333@ëm#ºÊÅ?Þà@€E¯.3>^=ÇK@™šf¾ ÄœE±¾)DuqyDƒ7ÇAE²q<ËÓf…Hº÷v20120829_00466_stKsb333@ëm#½ ò¿?#m3@€E®®¸>Ä?V§@×
e¾¤ZE±¹\DôåDƒ¾AEܲ<Áö)…Hº÷v20120911_00364_stKsb333@ënÂ=VrS?#'@€E­M¸>ýø?£";@«333¾'ñªE­×AŠùÛDƒYX…Hº÷v20120911_00366_stKsb333@ënÂ@þL÷? 4š@€E­ÿ{>/æ´>±\R?ù™šd¾²-E¯"DuTîDƒ–AE<<¬%Ê…Hº÷v20120911_00368_stKsb333@ënÂDõ>?*f`@€E¯Í=û™p>‰ÚÓ?œ(öd¾œ¬E°l)DôDƒ‹AE›V<–³¢…Hº÷v20120912_00109_stKsb333@ënàãˆ?"´@€E¾A{>™É>…ˆO@QG®2¾¢MÓEÁµšASøDƒh"AE3,<öìà…Hº÷v20120912_00111_stKsb333@ënà‹²¦?0iþ@€E¾‹Ã=àÛ>8G@c¾ž5?E¿ï®Dul{Dƒ+AEéX<³gâ…Hº÷v20120912_00113_stKsb333@ënàã[Z?#]"@€E¾H>)RÖ>+™@0£×e¾ž¸REÀ¿
DôDƒÕAE§M<¿B…Hº÷v20120924_00102_stKsb333@ëp`i®"ã?¬á@€E™o\>>¢?ãÑ@ƒ…3¾¼jEœÍA‰ÄœDƒmÃAG.¡=
zÃ…Hº÷v20120924_00104_stKsb333@ëp`m	M‡?U"@€E™x==öþ!?Pvh@>{c¾¢MÓEœ ÍDubÑDƒšAF·Ù<êy…Hº÷v20120924_00106_stKsb333@ëp`p•ÿ±?a@€E™3=>ߟ?›€—@g®c¾®—EÝšDôƒD'ûßAFr"<ûûp…Hº÷v20120925_00081_stKsb333@ëpí9.J?Ã¥@€EÇ…>ó?ÂÏÝ@Žff2¾¡G®EË©×AG®DƒXÅAFæ=&0Ž…Hº÷v20120925_00083_stKsb333@ëpð{-?uˆ@€EǪ=>ã>¹ø@aë…c¾¯ EË!ìDukDƒ\AFz(=jÜ…Hº÷v20120925_00085_stKsb333@ëpô3"í? I@€EÈ$¸>
Ì'@½@ÌÍd¾¨r°EËC…Dô=Dƒ	HAF¬R<ؾë…Hº÷v20120926_00345_stKsb333@ëp¢ES̆?RGÚ@€E»Ðö>¹?j's?èõÃ3¾Ÿ;dE½1…A‡º^Dƒp)AG	j<ًa…Hº÷v20120926_00347_stKsb333@ëp¢K¹lH?HID@€E¹!ö=çA€>úW@ë…d¾ A‰E¹ÄDu!üDƒJAF½ð<Ö×Ì…Hº÷v20120926_00349_stKsb333@ëp¢O9éÜ?6Û'@€E¹8=ßÑÂ>Io‹?³33e¾ž5?EºXDôîDƒ´AF\;<ª›[…Hº÷v20121012_00204_stKsb333@ër Ò?…Σ@€E±UH=ÞjN=Ôÿ?—
=6¾±©üE±ÓqA†Æ¨DƒPöAGîŠ=Oú3…Hº÷v20121012_00206_stKsb333@ër Õäãð?jC@€E°â=­âD<zô?aG®d¾­'hE²Du/ðDƒƒAGš<ôb±…Hº÷v20121012_00208_stKsb333@ër Ù
¾?'2¹@€E±T
>(]Œ?…Ð?:áHd¾´9XE²gDóþ˜D'íXAFðŸ=9ªú…Hº÷v20130318_00553_stKsb333@ë†KJËÂ?|G@€Eaá=›µÐ=I‹?ƒ×
0¾¬‹DEƒvRAˆ‡DƒÍüAHnh=6V×…Hº÷v20130318_00555_stKsb333@ë†KMVD°?GÑ@€E0ì=К‰="f?¹™šg¾Ê=qE"ø¤DuÛdD'‹…AH:n<ÃUI…Hº÷v20130318_00557_stKsb333@ë†KPÔ8§?l"Ã@€E'Uš=ɀ<[\Ö?n{d¾´¼jE… DóãuD'roAHg=%§|…Hº÷v20130323_01196_stKsb333@ë†ëàsM*?" ,@€EGq>
b?>=!@‰™š1¾˜bEùÃA‰?}Dƒ¸åAHêÅ="º®…Hº÷v20130323_01198_stKsb333@ë†ëãÔ ×?"-@€Ep…>Ž?­å€?Ü(öf¾/E'Á®DuÖD'¬¬AH&ˆ<œ6P…Hº÷v20130323_01200_stKsb333@ë†ëçdX?!ìÀ@€E'/=ï?yòè@\d¾/E"†DóûžD'†AH06<Á£q…Hº÷v20130324_01373_stKsb333@ë‡
}'Ó?3
b@€E–á>3†?¬>P@?\)/¾¬‹DEœHA†ÙDƒt)AGKf=bH…Hº÷v20130324_01375_stKsb333@ë‡
7Ç?3p@€E–Ž=>}Ô?±Á?ºáHf¾ A‰E˜U…Du
D'çßAGúP<—ê+…Hº÷v20130324_01377_stKsb333@ë‡

§}³?%֎@€E–Mš>ÌK?èºó?ºáHd¾£×
E™áqDóøÅD'Ò¸AGÙ8<˜ˆ…Hº÷v20130325_01011_stKsb333@ë‡+|T9h?
\@€EŸR>ƒ†@/ø&@þ{4¾–E ®áA‰•DƒªV…Hº÷v20130325_01013_stKsb333@ë‡+g=ý?Y@€EŸ>+á/?ž t@'
=f¾¤ZE¢îáDu½ÓD'®NAHˆj<þÜk…Hº÷v20130325_01015_stKsb333@ë‡+†I
5?žý@€EŸ¤Ã>0æŽ?e7$@.¸Rc¾Ÿ¾wE£Î=Dóá?D''=AH‰<Õ0´…Hº÷v20130326_00582_stKsb333@ë‡JsÎnc?‡
@€E«'f>!¥ÇBZ>ß@¯
=1¾©ûçE®0{AˆZDƒµq…Hº÷v20130326_00584_stKsb333@ë‡JxãKi?
#x@€EªÝš>{r?W@G®f¾—
=E¬ÝÃDuªáD'£}AHÒ<ÈAq…Hº÷v20130326_00586_stKsb333@ë‡J}ÉÄÛ?¾ü@€E¬
>!Á^=î8ï@
p¤e¾­'hE±)DóÚND'…ËAGâ…<°Mv…Hº÷v20130625_00888_stKsb333@뒨k~ù°? Œñ@€Ec¥š=¡y0?Òqý?Š=q3¾ºáHEdÈRAŒ‹DDƒ^FALÃ=¨Ñ±…Hº÷v20130625_00890_stKsb333@뒨n´˜ù?žöX@€Ecí®=ÔL?ißp?!G®e¾¹XEemìDuc¦DƒmAK·ù=g©€…Hº÷v20130625_00892_stKsb333@뒨qû«?ƒM{@€Edrf=@÷<×Ù?8Qìb¾ÀEf¨{Dô–D'ãDAKÅZ=2ñÃ…Hº÷v20130702_00320_stKsb333@듂¥²+·?°@€Ešð3>'f@PÛL@…1¾"záEœêfA‹E¢DƒÍAK1=L}…Hº÷v20130702_00322_stKsb333@듂¨Úßà?oå@€E›K>QZ@gŽ?Ôzáf¾˜"uEœšÍDuÁHD'¹ËALÝ<¹ä"…Hº÷v20130702_00324_stKsb333@듂¬N'?Tl@€Eš¤{>©>?
äÒ?ñë…d¾›"ÑEœØfDóú-D'¤AKòf<±þ]…Hº÷v20130703_00274_stKsb333@듡Óh,?%×­@€E|–>,=£Gn@C332¾¢MÓE™®A‰MÓDƒ¾AKâç=ýÖ…Hº÷v20130703_00276_stKsb333@듡ֆ"¯?#Ç@€E}Ã>¿ö>Çî?þ¸Re¾¬‹DEG×DuÁªD'¾¨ALZ<£ò…Hº÷v20130703_00278_stKsb333@듡ÙwµÄ?)Fá@€E}nR=Ǎ?
6?µÂe¾¯ EÔDóõüD'•¢AKð¢<«ï…Hº÷v20130703_00466_stKsb333@듣kØ?3ºü@€E†7
>+ñ="SG@	™š1¾œ(öE‡JA‹Dƒ±?AKÂ&<ÖDã…Hº÷v20130703_00468_stKsb333@듣nXR§?)'³@€E†5ö=Ð=ÿ>ԗV?½p¤f¾©ûçE‡šDu¹D'ÔƒAKâ{<£VÂ…Hº÷v20130703_00470_stKsb333@듣q®xÏ?5‹@€E…"
=½x4>K0?¯\)d¾²°!E‡±HDô\D'´ÍAKÛD<°j÷…Hº÷v20130703_00802_stKsb333@듦UŸSî?£@€E¿H>ÔÖ@1Ë@1¾¢MÓE… {AˆÊÁDƒ\ÕALn÷=L[6…Hº÷v20130703_00804_stKsb333@듦Xòz[?"g@€E'k¸>"u?St¾?ØQìd¾¤ZE"R=Duo¾DƒAL¸<§Îò…Hº÷v20130703_00806_stKsb333@듦\vÓÇ?5Óþ@€Eƒ/Í=²‹¸=5k¯?Ã×
c¾¬1E…M
DóýD'õAL	><ºT]…Hº÷v20130705_00258_stKsb333@ë"à҄¾?W@€E"»
=àÑt?zÃÓ?³333¾°£×E"!\A"²DƒÂNALl=ï'…Hº÷v20130705_00260_stKsb333@ë"àՙD_?c˜'@€E"BÃ=®Dp=»Ö]?n{f¾¼í'E"æfDuۖD'žáALH'='…Hº÷v20130705_00262_stKsb333@ë"àØßµ]?S!¡@€E'\Í=±ñ¬?K1?¡G®d¾³¶FE"_®Dóì{D''AL*‰<ùœ¤…Hº÷v20130705_00498_stKsb333@ë"âÅÓú?<ì*@€E|h=Ùn_>ÅÔK@ff0¾§ïžEì{A…‰7Dƒ¢ÁAK›Q=
Ð…Hº÷v20130705_00500_stKsb333@ë"âÉOä?Oö}@€E}9×>ù–>ûT??•Âf¾¶È´E€fDu¡ËD'Ã}ALi<ËùÎ…Hº÷v20130705_00502_stKsb333@ë"âÌ¥O…?Qúj@€E|ò=Í*¹>ÒJ?®{c¾±©üE€©qDó÷D'žéAL>
<韽…Hº÷v20130705_00834_stKsb333@ë"åÍÓbh?ˆL=@€Em³š=·õä? à?\)8¾È´9ElZáAŠ5?Dƒ81AO=hw…Hº÷v20130705_00836_stKsb333@ë"åÑX'x?Š¥@€El˜¸=·X ?¸¼Þ?Që…d¾Æ$ÝEn¹HDu\¬DƒN-AL¯=OŸ…Hº÷v20130705_00838_stKsb333@ë"åÔ»³ö?{­-@€El@Í=†ž5<k«?O\)c¾ºáHEm)DôbDƒ>°AL(¼=AÉý…Hº÷v20130705_01106_stKsb333@ë"èÐL®¯?–´:@€Eˆeö=—øÕ>¹°Þ?£×
/¾¿|îE‰"A†KÇDƒ3+AK¯=éø…Hº÷v20130705_01108_stKsb333@ë"èÔ'?‰™ó@€Eˆg
=‰¬H?ŠQ?333f¾³33Eˆ´Du1XDƒ/3ALŒ=K"µ…Hº÷v20130705_01110_stKsb333@ë"è×`?Ÿ¼¢@€E‰>
Ù>GÈ?@f¾Ç®E‰ÿ
DóåHDƒƒAL$==t…Hº÷v20130706_00513_stKsb333@ë"ÆŠ"?'Ž@€E˜Iš>"áö>q¼'@9™š2¾¤Ý/Eš¨fAˆ™šDƒ›¦AL'=Ç?…Hº÷v20130706_00515_stKsb333@ë"É*{?$ð+@€E˜³Í>>íGô?ýp¤e¾²-EšGHDuÉXD'ÄÕAL!<ʖs…Hº÷v20130706_00517_stKsb333@ë"̊'k?-=,@€E™qá=à†Ò>î‡)?¸Qìb¾§ïžE›®DóþD'Ã+AL<®qÆ…Hº÷v20130706_00705_stKsb333@ë"»)Þ?óê@€EŽì=÷"è?ŸÆØ@r\5¾£×
EÌRAŒ^5DƒlRAMpÖ=±û…Hº÷v20130706_00707_stKsb333@ë"¾˜Ò?#B@€E¿¸>´"?Ë[?å¸f¾ ÄœE,Du‹ÇD'ýAKïš<ÆOÀ…Hº÷v20130706_00709_stKsb333@ë"ÁÑ;q?è^@€EŽH>FÄ?²3–?æffc¾–‡+EŽÛHDô	²D'ê5AL/È<§(õ…Hº÷v20130711_00317_stKsb333@딢+ã‰?6K@€EŸ¿f>3¥ ?3ìrA
G®2¾¤Ý/E [®Aˆ§ðDƒ³…Hº÷v20130711_00319_stKsb333@딢
¸Ëc?Œ˜@€E á>.qù?Õ-@f¾šŸ¾E£=Du»×D'¼¼ALHO<¾¸…Hº÷v20130711_00321_stKsb333@딢
°âá?»Â@€EŸËá>#sâ?ə/@Aë…e¾–E£¤fDôœD'ž-AL&±<ð	…Hº÷v20130713_00409_stKsb333@ë"âÈj=?!¡ì@€E˜\=ü1·?¢ƒ@¹™š0¾—PE–qšA‰r°Dƒåº…Hº÷v20130713_00411_stKsb333@ë"âIÙh?!'h@€E—çR=þy>§§?¼(ög¾§l‹E™ë…Du¹‰D'Á¢AL;d<›
Í…Hº÷v20130713_00413_stKsb333@ë"âà¸? vÃ@€E—°q=ü®@=@ £×c¾£×
Eš4)DóúVD'šAL
§<ÑSÂ…Hº÷v20130724_00769_stKsb333@ë–FÕÿÓ?VU/@€E'p==ó"@<ä}q?®{4¾¤ZE"e
AŒ‡DƒO\AKö¢=z…Hº÷v20130724_00771_stKsb333@ë–FÙ¹v?^I@€E'Ó=ïy?$vû?:áHf¾¢MÓE"
ÃDu…²DƒÇAKÇ<݁Ì…Hº÷v20130724_00773_stKsb333@ë–FÜË	?SæÓ@€E'¬…=¹!T>ÿ̖?¡G®b¾¡G®E"öDóêD'ñºAL.ù<ùöõ…Hº÷v20130727_00122_stKsb333@떠SYÔ]?I0×@€EÀ²3=Ùèú?2@1¾œ¬EÃ%
AŠ²DƒÑAKâš<üa…Hº÷v20130727_00124_stKsb333@떠V°uÿ?ZU@€EÁ2¸=ڙL=ø¡?ƒ×
f¾¨õÃEÁ€=DuÖúD'¥ËAKê2<—ú…Hº÷v20130727_00126_stKsb333@떠ZŒ?_¯³@€EÀžÍ=Ñ,š>éà_?xQìe¾¯ EÁù…Dô7D''XAKÆ=\h…Hº÷v20130807_00317_stKsb333@ë˜:ÝÇ?8X}@€E"Ñ)>ò>?Õ±@%¸2¾° ÅE•¾RA‹r°Dƒ;žALɲ<î‡&…Hº÷v20130807_00319_stKsb333@ë˜>Fâ"?.‡—@€E–Ò>¦Ã?C·=?¬ÌÍf¾¤Ý/E˜	
DuxöD'Ó3ALÃ÷<]÷…Hº÷v20130807_00321_stKsb333@ë˜A¸¡ó?)×ý@€E˜ÝÃ>ߋ>¤ýÍ?µÂe¾«Eš"×Dó¿×D'µAL~<œ‡x…Hº÷v20130828_00375_stKsb333@뚢hzB;? ðÒ@€E¾J
>'À>A@0£×0¾OßE¾ŠAŒõÃDƒÝAMŠD=ô…Hº÷v20130828_00377_stKsb333@뚢k­R‰?+Dƒ@€E¾•>!Ä>ÁO"?У×f¾'ñªE¾¿®Du`bDƒ!¢AMÏÑ<¡X…Hº÷v20130828_00379_stKsb333@뚢o¼? Ž1@€E¿r3>r\@Nh5@33e¾/E¿ËqDóÆÙDƒ
¨AM—P<÷€…Hº÷v20130922_00158_stKsb333@ëÀ£'@à?NVE@€E–\=ÚõŸ=&iæ?µÂ2¾ª~úE—®AŽÊÁDƒ#ANx <ýÃ…Hº÷v20130922_00160_stKsb333@ëÀ§<Ç?Iáà@€E•‰¤=µ'—>¥_g?™™šf¾²°!E–,DuFwDƒ*ANªï<ÒÅÀ…Hº÷v20130922_00162_stKsb333@ëÀªÛÆe?^Ê[@€E•v…=©uÜ>,*þ?p¤e¾«E–qDó½/Dƒ
‡AN«–=—…Hº÷v20131007_00186_stKsb333@럠°(Ò1?K'b@€EÄP®=ßú> ©?úáH0¾¯ EÆ{AŠDƒbAOlŒ=¼…Hº÷v20131007_00188_stKsb333@럠³81?M&@€Eи=å¯=>å ?p¤e¾°£×EŸDuÂDƒwAO3¿<é$ç…Hº÷v20131007_00190_stKsb333@럠¶#rÌ?LD¼@€EđÍ=æ‹q>‹·-?Ž{d¾ A‰EÆA3Dó")D'ÿ¦AOF<îlž…Hº÷v20131016_00046_stKsb333@ë À;Æ«?ԊÓ@€E¶if=¹è@"w>?šáH-¾èõÃE·W
A'"ÑD'èAO´È>†;…Hº÷v20131016_00050_stKsb333@ë Àn«?s+Ü@€EµÌ®=¼à<"Šå?@f¾£SøE¶&ÍDó¨sD'ëmAPÝ=)­r…Hº÷v20131017_00157_stKsb333@ë à£E"à?‰NÉ@€EÇJ\=á"~?"ÑS?˜Qì/¾Ÿ;dEÅϚA‹p¤Dƒ	‰APsÆ=<Ž*…Hº÷v20131017_00159_stKsb333@ë à¦xÚÝ?';@€EÇàš>u·>փ?}p¤e¾¬1EÆõqDu?LDƒ	/AO¸ˆ=%rÂ…Hº÷v20131017_00161_stKsb333@ë à©ŽI.?n)®@€EÈÃ> í_>B—y?¦ffd¾«EǓ×Dó¡D'ë
AP%(=&ƒ·…Hº÷v20140526_00661_stKsb333@뼅mDÒ?(q@€EœT…=¸8h?{ÿ!?¥¸<¾«EPáAŠƒDƒMÓAW'Ü=#ÿÎ…Hº÷v20140526_00663_stKsb333@뼅­Ñ4?'3#@€EŸ=ªŽ"?°óÙ?ƒ×
e¾²°!EžøáDu_ÏD'ë®AWfe=µ…Hº÷v20140526_00665_stKsb333@뼅|Ra?39@@€Eœ]á=¡û">âzÜ?ª=qe¾·KÇE`=Dó¥¢D'¼AWb"=J'…Hº÷v20140607_00505_stKsb333@뾞bq?{«@€E_­\>PK>l:	?hõÃ4¾ ÄœE`æáA"áHDƒGÏAWó÷=CSë…Hº÷v20140607_00507_stKsb333@ë¾¢"ßÔ?jÑ@€E\È==Í¡¢>Ԙˆ?záHe¾¯²E^ýqDu@RD'èRAX6¨=Ã…Hº÷v20140607_00509_stKsb333@ë¾¥‡é?Zä@€E^_3=üô>}Ö?\)f¾Ÿ¾wEbG…Dó¹ÃD'½7AXD¥=/…Hº÷v20140617_01136_stKsb333@ë¿I'ã7?¿E,@€EµÓÍ=ÊÊ?&ú?ˆõÃ6¾Á‰7E¶3AƒC–DƒîAZý=ÎF…Hº÷v20140617_01138_stKsb333@ë¿I•RØ??»ÞÌ@€E¶™á=Ìd >¯çŠ?hõÃe¾ÌÌÍE¶œ¤Du+×Dƒ.FAXåa='n,…Hº÷v20140617_01140_stKsb333@ë¿I˜žÇ×?¹«Ç@€E·€\>*cO=Sð?Ž{d¾È1'E·öDó—#D'ÿmAZù^>×)…Hº÷v20140620_00987_stKsb333@ë¿©ñÞ¯x?M½2@€E"!®=µ\´@y?Æff3¾¢MÓE•WšAó¶Dƒ@JAYE=[Á…Hº÷v20140620_00989_stKsb333@ë¿©õð¹?J§¼@€E",\=Á?Ô=fèô?…¸f¾¢MÓE•3Du$)D'ç
AXïÕ<Ó¾™…Hº÷v20140620_00991_stKsb333@ë¿©ú(Oª?[±ã@€E"œ==¾\<'Kp?£×f¾°£×E–QqDó®5D'¯…AY.=QÜ…Hº÷v20140623_00925_stKsb333@ëÀ†@fM?A,˜@€E‡Ì3=ò«p@K?§®2¾£SøEˆòfA‰°!D'ú‡AYç=
Î…Hº÷v20140623_00927_stKsb333@ëÀ‰zÈH?>ØÄ@€E‡&q=¬ÂP>
¤?Š=qe¾µÂEˆdáDu	7DƒBAXã—<γ…Hº÷v20140623_00929_stKsb333@ëÀŒÏ[È?Dy@€Eˆ¡>Ý=*fú?šáHc¾¸QìE‰šDó'=Dƒ,ÕAYlš<Ý!…Hº÷v20140624_00257_stKsb333@ëÀ"9Tš?Q-@€E<®=Ëd>>ªÀ?´zá4¾¦ffE™HA‡{DƒyãAX`Á=‹y…Hº÷v20140624_00259_stKsb333@ëÀ"<*?op@€E¸)=ê"¦>õ2£?ƒ×
e¾²°!E'iqDuTjD'ΏAY1=+°ó…Hº÷v20140624_00261_stKsb333@ëÀ"?Ó	}?k÷@€EŽ¿¸>==Ü;ˆ?•Âe¾®—EhDó¬D'´sAX˜Y=!³…Hº÷v20140624_00905_stKsb333@ëÀ)[W.?1ç@€EœLf=á`@›@.¾¥ãTEžÅÃAŽ1DƒhAXÌ/=7…Hº÷v20140624_00907_stKsb333@ëÀ)^äÉ?=Ö¤@€Eš>=؈É=ž´ö?¹™še¾§l‹EœsìDtíqDƒEAX±<æXª…Hº÷v20140624_00909_stKsb333@ëÀ)bˆö´?JJ"@€Eœ==½&ø>ËvO?´zác¾¤ZEl=Dóƒ3Dƒ.AXі<ôFM…Hº÷v20140702_00781_stKsb333@ëÁ%¤ä‰?`	X@€EyÞ¤=Ÿ×è?—ñ?Ï\)2¾¡G®Ezë\A‹´9D'ùšAX¾,=?Cx…Hº÷v20140702_00783_stKsb333@ëÁ%§¶b}?líŒ@€Exòf=›ÙÐ=SK??^¸Re¾±©üEy¾=DuéDƒP´AXLŒ=>²…Hº÷v20140702_00785_stKsb333@ëÁ%«rž?t@Ë@€Ezá=•zh>Ýa¿?záHd¾¥ãTEzÊáDó–Dƒ:wAX ˆ=&>†…Hº÷v20140703_00541_stKsb333@ëÁC°|¿Ä?R+Â@€E…e×=À-=œ%?G®4¾˜bE…\AãTDƒi/AXî=
'%…Hº÷v20140703_00543_stKsb333@ëÁC³¬às?OBÍ@€E…¸=ïsö?T‡?'\f¾¬‹DE†RDuI7D'òAX¦ç<ó
C…Hº÷v20140703_00545_stKsb333@ëÁC·çÑ?b'@€E…úš=µT@?'¡?fffe¾©ûçE†ãìDó²¸D'ÏøAX]=y…Hº÷v20140706_00467_stKsb333@ëÁ¦ ´
^?)Ù@€E©P==õÏB¬[P@Ç\)0¾©xÕEª¾RAŠ‹DDƒ…Hº÷v20140706_00469_stKsb333@ëÁ¦¤?-9@€E©E×=ØQD>œªp?µÂe¾ A‰E«Dtë#DƒCTAXuP<Ëüi…Hº÷v20140706_00471_stKsb333@ëÁ¦§*+M?*Ð\@€E©Þ3=×F?ST?ÌÌÍc¾®—E¬˜¤Dó…Dƒ+žAX´<ÚðS…Hº÷v20140712_00565_stKsb333@ëÂdYˆÝ_?LÂ@€E—¦=ñ3Ý?f®@Që…1¾€E˜"A‡QìDƒ•‰AW#Ã=;0Œ…Hº÷v20140712_00567_stKsb333@ëÂd]ñß?d@€E˜	q>
lx?ä¡@(öf¾œ(öE™ôRDu(ƒD'¸îAWø=
4…Hº÷v20140712_00569_stKsb333@ëÂd`˜0¹?y	@€E˜ªH=ñ²·?Ûóç?Àe¾‡®E™=Dó¯+D'²AWÔ¾<µ'[…Hº÷v20140804_00116_stKsb333@ëÅ?ö Èø?'
@€E°s3=¢Á˜>aH÷?"zá7¾­VE¯;
A'£×DƒNáAWy'='"…Hº÷v20140804_00118_stKsb333@ëÅ?ùim­?$@€E¯•R>@:J=mô?G®e¾Â\E®å…DuJÑDƒAVô=='ã]…Hº÷v20140804_00120_stKsb333@ëÅ@p|j?±½ê@€E¯€)=­Ñ8>L¦ÿ?0£×c¾ÎVE¯…DóðÕD'Ç×AV©=Æ E…Hº÷v20140911_00309_stKsb333@ëÊ7"I? D³@€E•µ×>´;÷Åu?æff1¾Ÿ;dE˜E×AŒÙDƒ/AX|T=_f…Hº÷v20140911_00311_stKsb333@ëÊ;<l?Fß@€E–dì>W@X¬î?Ê=qd¾¡ÊÁE—å3Du*DƒEAXp<çTÄ…Hº÷v20140911_00313_stKsb333@ëÊ>¼£à?&Þú@€E–Š=á˜)?Í!`?У×c¾¢ÐåE˜O®Dó¦=Dƒ&wAXn<Üh…Hº÷v20141006_00157_stKsb333@ëÍ ¬F_`?)"@€EÄx)=ó…>–ä@
áH0¾Ÿ;dEÄمA‹¸Dƒ˜AYw°=^…Hº÷v20141006_00159_stKsb333@ëÍ ¯o^³?D¡c@€EÅ=Ü]=š«û?p¤d¾™™šEÆh{DuXöDƒ¦AZŽH<×G&…Hº÷v20141006_00161_stKsb333@ëÍ ²'¹Ö?Fîq@€EÆ=ã‹U>™nR?¼(öd¾ž5?EÇ~{DóºÑDƒãAZBN=˜v…Hº÷v20150523_00223_stKsb333@ëéÊë.?)þ@€E³q=ÜiÊ?€¯@333.¾˜bE³ÚáAŒ¸RDƒA`Ø.=\Æ«…Hº÷v20150523_00225_stKsb333@ëéÊù5?2sˆ@€E³@š=øüÉ="¯Ò?§®e¾ ÄœE²ìÍDuO\Dƒ-hA_ÛÌ<ìÏ	…Hº÷v20150523_00227_stKsb333@ëéÊ _ÌC?9Í@€E±2{=ÜÌ¥>b‰?Ç®d¾ž5?E±¶¤Dó®=Dƒ0jA`ÊS=
ëy…Hº÷v20150529_00481_stKsb333@ëêƒ6=¯
?9UV@€Eªt)=¾‰$>ƒi¬?У×3¾¢MÓEªù®A†=qDƒcçA_Æ{=%|…Hº÷v20150529_00483_stKsb333@ëêƒ9iBº?5àx@€E«.š=½­˜@-«?¬ÌÍf¾/E«[×DuD'ÀsA`Rà=
:…Hº÷v20150529_00485_stKsb333@ëêƒ<¬ƒ¬??°¿@€E°f=®KÜ>óIx?¥¸e¾•E±µHDóՉD'´´A`ú=*8—…Hº÷v20150529_00529_stKsb333@ëꃤ6PI?DF§@€E¤

=¸Mt?'<?ç®/¾•E¥k®A‰VDƒ¦A`DÇ=2kÂ…Hº÷v20150529_00531_stKsb333@ëꃧV[+??¦ @€E££==¯¬à>W#?½p¤g¾¢MÓE¥)DuD'¸A`Ç=ª½…Hº÷v20150529_00533_stKsb333@ëꃪšÈÄ?R5D@€E¤N==­~Ä>=)?Ž{e¾¥`BE¤¦¸DóéÓD'´ƒA_ÛA=%›À…Hº÷v20150529_00577_stKsb333@ëê"È'?8¶Ê@€Eš³®=Ì*?ޞ?î{4¾›"ÑEœ¯®AŠ ÅDƒp¬A`?Ñ=%·…Hº÷v20150529_00579_stKsb333@ëê"À§Ð?1L˜@€E•®=ÍV†>öfÀ?¬ÌÍf¾™™šEž¬áDuŸ®D'¾˜A`ío=!¦Ì…Hº÷v20150529_00581_stKsb333@ëê"ü6r?4Ô¼@€E¡h×=–Ù`>DÛ-?¢\f¾bNE¢®DóޏD'³ßA`0i=&–¶…Hº÷v20150531_00373_stKsb333@ëêÆçé®Z?O5M@€Eÿì=¹sÀ=õöU?´zá3¾£SøE'ž{Aˆ"ÑDƒYhA`Ìê=!ݪ…Hº÷v20150531_00375_stKsb333@ëêÆën??^U@€EH=ܗY=âíc?™™šg¾¨õÃE'RDuD'ÝšA`1¼=–…Hº÷v20150531_00377_stKsb333@ëêÆîò+?c9!@€E'=£Â¨>Á‰?aG®d¾¦éyEÁHDóÙD'ÖA`3B=,š,…Hº÷v20150531_00783_stKsb333@ëêÍ?Ë?'Ê@€E£ =õïO?Bf@\3¾›"ÑE¤$¸A‰C–D'÷çA^¾2=.©'…Hº÷v20150531_00785_stKsb333@ëêÍQ
Š?27ò@€E¤-Í=æ÷ä?yIJ?èõÃJ¾"záE¥)Du+øDƒ9üA`vŒ=Û¶…Hº÷v20150531_00787_stKsb333@ëê͝Ë'?'–æ@€E¥bf>Ú|?"Ê\@\e¾¤ZE¦'fDóƒDƒºA_½¶=å~…Hº÷v20150723_00829_stKsb333@ëñfσ³?'-ð@€E˜{=ÜÚ?| U?â\1¾ß;E˜ÐRA…í'D'àbAbÝ#=&Bk…Hº÷v20150723_00831_stKsb333@ëñfÒÔÙa?4Œë@€E˜×=Ùk>¤Ú9?×
=e¾¨r°E™ìöDtևDƒE`AbTd=Óù…Hº÷v20150723_00833_stKsb333@ëñfÖ£/š?8ô8@€E—|=µàX>Hï?¹™šd¾–‡+E˜=DóvÁDƒ.AbÂ=ny…Hº÷v20150804_00301_stKsb333@ëòág°¾N?.éø@€E¸…á>"Mÿ?¶pR@7®2¾ž¸RE¸¼A€¥ãDƒ[uA^û¡=w5d…Hº÷v20150804_00303_stKsb333@ëòájÓ7ö?2˜æ@€E¸@¤>"Ç>§á?¾¸Re¾ A‰E¹ZÍDvbDƒ9ªAb¿Ú=H…Hº÷v20150804_00305_stKsb333@ëòám¼	?&»'@€E·—H>f;@Aì?ٙšd¾Ÿ;dE¸¹®DóõºD'ýüAbƆ=¸…Hº÷v20150810_00339_stKsb333@ëó¡æ@üŸ?Ÿ	0@€Ep==|K°?BíP?ª=q3¾¯²EoðöAv¬DƒˆœAc²V=ìÝ…Hº÷v20150810_00341_stKsb333@ëó¡é·ßU?°':@€Er—
=®ý;=W>Â?\)d¾ÎÙErEšDuۖDƒs®Aa¾>À8…Hº÷v20150810_00343_stKsb333@ëó¡ì±?œÊú@€Epá3=¥Ý?ŽR°?¡G®a¾´¼jErváDóÛmDƒXåAa¬ü=Ó!?…Hº÷v20150830_00093_stKsb333@ëö - œÃ?-ùm@€EÝš>bñ>ÁŒ@C333¾²-EÛI3A'C–Dƒ_×A_üa=Æê…Hº÷v20150830_00095_stKsb333@ëö 1V3é? Ÿf@€EÜñ)>ø¶=®V5?Ï\)f¾ŽÙEÝ¸DuøƒDƒUìAc¿%=§Q…Hº÷v20150830_00097_stKsb333@ëö 4uù?'J@€EÜx>
Ë8?*E^@
áHc¾'ñªEÜáqDóíqDƒ*ÑAc· =1ëò…Hº÷v20150907_00097_stKsb333@ë÷ "þW?:ã¦@€EŽNá=ºëÀ>c?Î{4¾'ñªE,A€°!DƒoAbûÙ=&¦…Hº÷v20150907_00099_stKsb333@ë÷ 9ž‡?º5@€E˜Í>
î@u¨@%d¾›¥ãE"öDuÎúDƒ¾Ac³Ê=Hš"…Hº÷v20150907_00101_stKsb333@ë÷ ¡f?G@€E
>xã?•{
@QG®c¾•EtÍDóìÅD'àAaù=Ž©ä…Hº÷v20150918_00169_stKsb333@ëø¤þ?8ˆÛ@€E·¯
=è%ƒ>d^@ë…1¾ A‰E¹`=A†ƒD'ÞNAc<‰=UAd…Hº÷v20150918_00171_stKsb333@ëø·`?,¶ž@€E·ÿ=õà<?"
?Ôzáe¾¨r°E¹'DuûDD'ñPAc7Ð=*œ…Hº÷v20150918_00173_stKsb333@ëø ²È??*"(@€E¹¤=å{<ÒØÊ?Ôzác¾–E¹ËìDô=D'¼œAbU†=#Íe…Hº÷v20160719_00645_stKsb333@ì¥"]˜7?f@€E4{> å>‰²@
=-¾"záE'1ÃA†&éDƒsAhÀ=çu¯…Hº÷v20160719_00647_stKsb333@ì¥%Í.œ?T@€EB3>7ò3@ž1@}p¤e¾™™šEáDu-ÓDƒCAiuZ=̉‡…Hº÷v20160719_00649_stKsb333@ì¥)3j'?ÈD@€Eu¤>%Þ@<¹v@$zác¾ŽÙEpfDó§…Dƒ4ÅAiZ=¦4<…Hº÷v20170623_00793_stKsb333@ìIdž&u?""@€EŸ…=¤;€?ë@£×.¾ ÄœE <áAƒÒòDƒ<îAk2z>q0¹…Hº÷v20170623_00795_stKsb333@ìIˤO?'@ý@€EžñÍ="'|@h±@G®e¾ÀƒEŸ"{DuûDƒAm±í>…g+…Hº÷v20170623_00797_stKsb333@ìIÍÿ,F?vÈ@€Ež½ì=­ªƒ?•¼­?Ñë…c¾œ¬EŸÄfDóÑÓD'ãçAk4=Ö}…Hº÷v20170629_00472_stKsb333@ìIÂ!EA?»G@€E¢Ö¸>cI?Ålñ@…¸.¾'n˜E¥ÐA"Û#Dƒ"!AmbÝ>
Og…Hº÷v20170629_00474_stKsb333@ìIÂ$3ü?`@€E¢Ô×>)ž@[e¿@1G®e¾ÒòE¤´DuÛøDƒUªAoñ=Íî[…Hº÷v20170629_00476_stKsb333@ìIÂ&½Äq?&@€E¢R>!$>þ@:áHb¾ÒòE¤®áDóðDƒ2éAl²W=Ò¾…Hº÷v20180327_00727_stKsb333@ìkªÀHþ?^·@€E³[)=¯?(@)C¥@Aë…+¾ŒIºE´+qAŠÎÙDƒ—LAs8R><ƒÒ…Hº÷v20180327_00729_stKsb333@ìkªÃݕG?ƒÌÏ@€E³Þ3=ÅÛA¥°?Ýp¤f¾©ûçE³aÃDv_mDƒŠAp2">;ÕG…Hº÷v20180327_00731_stKsb333@ìkªÆÚª†?"%2@€E´â=Âz(?Áå?úáHb¾¤ZEµøfDóòúDƒ^¸Ap»ï>JÜí…Hº÷v20180525_00439_stKsb333@ìs2ڝÆ?IEÍ@€E¹R=ʸ}@Ù$=@×
-¾"›¦E»‡ÃA(öDƒ¨ZAr…=íªç…Hº÷v20180525_00441_stKsb333@ìs6«7Ò?@'@@€E¸Í×=ÈŒ@Ây@ffd¾ŠÀƒE¹ØDt²Dƒ±ªAp¼X=ޙÀ…Hº÷v20180525_00443_stKsb333@ìs:O¡ÿ?EüÞ@€E¸-f=­¤¸@õóž@ë…e¾‰º^E¹æ¸DógDƒwTAr1‹=Ô…Hº÷v20180525_00823_stKsb333@ìsOêN?"#B@€E«f…=ù¥½>bLÆ@,(ö0¾—
=E«j¤A"{Dƒƒ+Ap@î>"8p…Hº÷v20180525_00825_stKsb333@ìsSJÅ¡?Œ
¤@€EªÑf=¬t0A¦Ê?ìÌÍe¾¬1EªŸšDuÎ5DƒX"AoýD>jÍ…Hº÷v20180525_00827_stKsb333@ìsVLM?ž–F@€E©½)=œë\@"Ë?å¸b¾¨r°E«®ÍDóö%Dƒ.éArú>"j+…Hº÷v20180804_00817_stKsb333@ì{æ$žE?†S$@€E"ÄÃ=Ãþ¤@üÃ@\/¾¥ãTE–{A'¸RDƒ‹Apm>Jƒ'…Hº÷v20180804_00819_stKsb333@ì{æ á6?'Ð@€E•úf=È*/@ìy?þ¸Rb¾¡G®E–s\DuÀRD'òAsµ>Z¨…Hº÷v20180804_00821_stKsb333@ì{梴ðã?•ƒ¥@€E–'Í=·\œ?Ê÷?ٙšc¾¹Û#E™_qDóî-D'äBAs™ä>"5‰…Hº÷v20180812_00373_stKsb333@ì|᧶D?‰®S@€E˜ã®=ٛ¥A39o@7®0¾¨r°E™HA€33DƒºAq%">®Ê¢…Hº÷v20180812_00375_stKsb333@ì|᫆®?"¾×@€Eš$>c?ˆÈM@%¸e¾ÎVEšï×Du'ND'äÍAq̔>Ë	¤…Hº÷v20180812_00377_stKsb333@ì|á¸J¤"?k;U@€E™Ô=­oŒ@ˆ@
=qd¾¡ÊÁE›'šDóÇÇDƒ
/AsÝ>Ü(…Hº÷v20180814_00198_stKsb333@ì}!¢<jê?_5ã@€E¨á3=?j"	@zá1¾bNEª0=A€DƒDArM{>IP…Hº÷v20180814_00200_stKsb333@ì}!¥ðO3?lõ>@€E©·3>¸n@¼™H?ÁG®g¾ŒIºE©¦Du®¨Dƒ=ÓAtrV>Ò…Hº÷v20180814_00202_stKsb333@ì}!©#Ì?fð @€E©ò=× A‹—?àc¾'n˜Eª"öDóÖ=Dƒ6^Ar8>{í…Hº÷v20180816_00249_stKsb333@ì}b=wz
?	)ƒ@€E"µö>=Ä}BÌÓ@ˆ/¾ÒòE‡Ù3A'ffDƒE'…Hº÷v20180816_00251_stKsb333@ì}bA®*ö?'ð@€E"ò3>:vî@ÿÕÔ@¸e¾‰º^E†F=DuÉhDƒ()AyTÂ=«'å…Hº÷v20180816_00253_stKsb333@ì}bDæU?§@€E"¢><]d@H­Ã@œÌÍd¾""E‡ÄáDóòDƒÍAui™>:1F…Hº÷v20180824_00153_stKsb333@ì~aŸÐ??8ý¦@€EÁ=ĶÜ@ÁŽ@5-¾–EŸ¤¤A¼jD'å?Asf­>)*…Hº÷v20180824_00155_stKsb333@ì~a•%›ñ?G³@€Ež=Àa8@œ@£×b¾—PEŸyšDuÜ)D'ê At|¥=úP¸…Hº÷v20180824_00157_stKsb333@ì~aœ`h ?Z"ˆ@€EG…=´h$@_¢=@{d¾•Ež‡\DóÝ7D'õôArvø>'†Í…Hº÷v20180829_00163_stKsb333@ì<Øha?H:š@€E—Ž=Ø(AiG@%,¾˜bE™äAƒ5?DƒÃArêÍ=옲…Hº÷v20180829_00165_stKsb333@ì@'L?F.t@€E—|{=ÁQAjÒ@ë…d¾¡ÊÁE˜ÍÃDuÖéDƒþAu	d=ñ4ü…Hº÷v20180829_00167_stKsb333@ìCëŸ?4A›@€E˜®=Å5<@ô$@¸Rd¾ƒ•EšDóöD'é‰Atbm=è{ü…Hº÷v20180901_00193_stKsb333@ì`ã¦R»?Rõ@€E€Œ=Ù±A‰@k@\).¾¤ZEL)A£×Dƒ\þArS=á"Ð…Hº÷v20180901_00195_stKsb333@ì`敠¼?RÌà@€E€¤f=×\l@¶@?ñë…e¾ž5?E—qDuàDƒ1At±=í¡‰…Hº÷v20180901_00197_stKsb333@ì`éÎm?L8,@€E€u
=¸X4@ÄÖ@ë…e¾"÷ÏE'KÃDóæfDƒ	hAs…=ç[½…Hº÷v20180909_00145_stKsb333@ì€aRÏ°­?‰ÌU@€E–)=ìG"@A´7@[…,¾ª~úE–73A†´9D'ì{AquÉ>Þ@£…Hº÷v20180909_00147_stKsb333@ì€aVkN?y=¤@€E–…=¨c@uÔ@¸b¾¯²E•ÀfDuÙhD'ø‹ArVÕ>0­v…Hº÷v20180909_00149_stKsb333@ì€aYh[ß?'ó@€E–»
=›­h@®_w@%c¾–‡+E—…
DóêÁD'È"Auą>›È»…Hº÷v20190307_00487_stKsb333@ì–ËD@6Q?'6@€E¨®>&^rAq
Ž@Å.¾ß;E«gAz‡+Dƒ…Hº÷v20190307_00489_stKsb333@ì–ËGL ?ß@€E©á>Ø÷@OŸ™@¸Rg¾‰7LEªR¸DuÃ#Dƒ‰A|ŒŽ=úJì…Hº÷v20190307_00491_stKsb333@ì–ËJ§Ùx?Ž8@€E©©R>Ü-Anø@¤(öd¾ŽÙE¬‰3DóÓçDƒd‹

==> anc/pub_raw/L222_133_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  240 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ~›
)Év20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+@"¡@k…j¾záHE–)HCìúáDé7×A"sá>'®~›
)Év20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@@ž
=@5f¾"÷Ï
E•aÃD¶|¤Dé²Aƒ¯>y~›
)Év20110803_00587_stKsb333@ë<$9eÌã?X@@€E9f>ÞÚ@±À@G®f¾™™šEŽœ¤Câ—ðDçUªA…Œ>B>6~›
)Év20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L?Ë)¥@G
=e¾˜b
EŽË×D³û–DçÆoA"‰Ÿ>LÀ/~›
)Év20110804_00761_stKsb333@ë<F4GÛ6?'ÏÚ@€E±}>
¹J@Að'@­¸h¾Ÿ;dE°{qCâ"uDç5~›
)Év20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&>–¥@HQìf¾•
E°DfD³ãLDç˜ZA"j>-?j~›
)Év20110820_00584_stKsb333@ë>CéÜLÈ?M_@€Es
>ræ@Ä;@8õÃi¾•E~5HC⫅Dç
5AƒÿÅ>qE¯~›
)Év20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoê@ƒ	ƒ@"ÌÍd¾ºáH
E€
…D³Ù`DçeºA…ÅE>{Â|~›
)Év20110901_00798_stKsb333@ë?ÄÍu±?%}}@€EË×>$H@"G@]p¤g¾¦éyEÉC3CñWmDãaA…ÕP>j¶t~›
)Év20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o?û*þ@~{d¾Oß
Eȕ…D·¨bDã܃A…2+>h¬°~›
)Év20110915_00497_stKsb333@ëAƒL™ñ®?-›ß@€E½$…>.@¿°Ÿ@,(ög¾‰º^E¹§®Câ$¼Dç/mAƒ8³>;\~›
)Év20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ?ˆ£?@ë…e¾'ë…
E¹ûìD³åšDç"A""8>u«~›
)Év20110925_00353_stKsb333@ëBÀÂE/?z]š@€EÃ]==áDÌ@©m~@6ffe¾§l‹EÁÏ
Cñ€DãËAƒ« >¿~›
)Év20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ~›
)Év20111009_00353_stKsb333@ëD€½	pl?)þ@€E¢æá>˜î>à•É@n¸Rg¾å`E¢EqCâ_Dç-ºA†^í>o'9~›
)Év20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]û?þ)Š@<ÌÍe¾ŒIº
E£ËqD³éXDç";Aƒã]>/¼D~›
)Év20111014_00177_stKsb333@ëE ͺ"{?¼§–@€Eá=£ý8~›
)Év20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`~›
)Év20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_@"¼¿@'\f¾/E¥LCâ@bDç¸)A…â5>}gã~›
)Év20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.ATJû@	™še¾‰7L
E¥fD³ÏžDè!ÓA"){=Ë-x~›
)Év20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\?!æÕ@\(ög¾¦ffE¥Ê¤Câ"ND皰A…<>iÂ~›
)Év20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É@=Æ@I™šd¾§l‹
E¥³3D³ÇðDè1A"2X>2¦‡~›
)Év20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» "?•ú€@8õÃh¾«E®ª¤Câ>˜Dço…A'‰ö>ˆ~›
)Év20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK@Ñål@2\c¾±&é
E®cÃD³ÏDçÕÛA"Ö>
¸"~›
)Év20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C>0éW@vfff¾˜bE°>)CâÉDç·¾A…Às>{ïL~›
)Év20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|>»çÆ@ZáHe¾š¬
E¯¤ÍD³íyDè$ÅA…©É>R%È~›
)Év20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b>ž¶é@ˆõÃg¾ŒÌÍE©Ç…Câ+DDçª^A…ôD>¹ˆ1~›
)Év20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×A(ÃË@½p¤d¾‰7
E©_®D³ÏDèË~›
)Év20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'@)µ"@­Âh¾|í'E§œ)Cáð¤Dç˜~›
)Év20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu@Â6@™ë…d¾'J
E¨¼=D³ÌÝDèZA"Ä
>®M9~›
)Év20120417_00372_stKsb333@ë\iˆ…ÕÂ>øý1@€E§Œ¤>MRE@µÏ@qG®g¾wÎÙE¦ÁšCâ
D灉A…9È>T.~›
)Év20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U@C|7@§®b¾ Äœ
E¦Ð{D³Ó;Dçéª~›
)Év20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm@:Ž±@ƒ…i¾¢ÐåE®á3Câ2-DçË\A…¬>sµz~›
)Év20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq?…†?@w®e¾ŽV
E­±šD³ß®Dè5ôA"Ô8>óá~›
)Év20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0?¹W@˜Qìg¾Ÿ¾wE­SqCâD犇A…HÕ>‹!~›
)Év20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È@j@Ž¸Rb¾'hs
E¬Š¤D³ÊwDçè"A"ȸ>˜ts~›
)Év20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp?Ag¬@XQìh¾²-EªðáCâVFDçfÑA…X>Þ~›
)Év20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I@;Ú5@#33d¾˜b
E©§qD³æúDçÁšAƒïå>)(~›
)Év20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±??ê-@—®g¾¢ÐåE¨¨CâHDçkÇA†Œ>fu~›
)Év20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ?Cv@n{d¾£×

Eª¸=D³á¢DçÂA…N‰>Ew~›
)Év20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•Ž=ûõ'@±ë…g¾—PE°àCâ¸Dç® ~›
)Év20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ó@䑍@s33c¾‹Æ¨
E°QšD³ÐbDè®A"ÉO>WË~›
)Év20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)AAه@B\h¾"÷ÏEló…Câ¶%Dço–A…v3>+Ô~›
)Év20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(@F@´@'®d¾§ïž
Elø)D³Ò-DçÀîAƒ¹V=êþ~›
)Év20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ<$ÊË@
=f¾¡G®E˜&CâƒDç¥A"¡>O¾~›
)Év20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnê?QÀ,@aë…c¾«
E˜R=D³ÈJDèA"Yå>F&~›
)Év20120607_00364_stKsb333@ëbÄé¬0ö?Jý@€E"½)>á~›
)Év20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãUA'Z¶@hõÃc¾¥`B
Eƒ"D·§žDäV=A…Ι>/óÄ~›
)Év20120611_00408_stKsb333@ëcCûfˆu?•Ÿ@€E†Ÿ×>B'·@ +@€i¾Ÿ¾wE‡‹×Cð¥?DäA…]l>fŽ~›
)Év20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>@Ä&@QG®b¾©ûç
E‡D·†˜DäfFA"3¯>*õ~›
)Év20120614_00523_stKsb333@ëc¦ƒë²?Åú@€E‹Å¸>3'ò>/Šä@Eg¾¤Ý/E‹Ô¸CðÞ¸DãÍXA"rO>J®~›
)Év20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P@rDÖ@eb¾'n˜
E‰…D·†Dä!ãA…=>'
S~›
)Év20120617_00650_stKsb333@ëdÄþH?<¨ @€Ef±H>{@v~¾@8õÃf¾­'hEeû
Cñ"Dã˅AƒÑ=~›
)Év20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)@m­@fffe¾"ýô
Ea;\D·€¤DäoA"Š…>b·4~›
)Év20120630_00211_stKsb333@ëe£"2Ð??@€E§S¸>IôM@e†Ò@w
=i¾‰º^E¦6Cð·Dä¨A"óÀ>…#ú~›
)Év20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ?×&q@•¸b¾–‡+
E§ºD·ƒÏDä€þA…«>'Lt~›
)Év20120705_00909_stKsb333@ëfE·ÕÔÞ?Bì‡@€EY×>OÇà?=9g@\)h¾­'hEY)CðÐbDãQÓAù¢=âIë~›
)Év20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#?Uá¶?÷
=e¾Â\
E[Û
D·~=Dã"1A€€=¤"~›
)Év20120714_00785_stKsb333@ëge-G@±?PwA@€Eqˆö=Ù.&B´w
? i¾¬1Ep֏CðñËDã³#AJµ´<ïÒÊ~›
)Év20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJCÎJ?ŒÌÍd¾¹X
EpC3D·n‡Dä×AJÔÞ<•õ_~›
)Év20120716_00595_stKsb333@ëg£0I£?Sê@€E–¤{>&lAko?¾¸Rh¾ ÄœE•2RCðgLDãõ?Alæo=ˆ@~›
)Év20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§ÌA+—?ØQìb¾¥ãT
E"7ìD·jÁDäLJAnaþ=`œ~›
)Év20120717_00291_stKsb333@ëgÀфÝJ?5Ä@€E¢Kö=ú£™A‰.@
áHi¾§l‹E¡[®Cð©7Dä+uAsÆð=U߃~›
)Év20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:úA)*W?ÌÌÍc¾¥ãT
EŸé
D·†¸Dä®ÑAtJ·=XG~›
)Év20120718_00072_stKsb333@ëgßÃ!½À?0¢J@€Eï.q>-2ASnà?ó33g¾šŸ¾EíÌfCï{¦Dã¶Avžñ=ƒ=~›
)Év20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4@ゥ@ÌÍd¾œ¬
EéûD·#øDä‹TAv'6="ñx~›
)Év20120719_00072_stKsb333@ëgÿqÆé?oºX@€EÊmÍ>šà=Ã~?У×i¾ž5?EÈ!Cð(öDã`ÝAy‡>}f~›
)Év20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=ËÏ?~Y?èõÃb¾£Sø
EÇ×D·\þDäc–Ax'@=á#9~›
)Év20120719_00427_stKsb333@ëhDÌ2s?fQ@€Eª3=ؚ+@ÐÖØ@™šg¾ÃoE©{CïZ=DãÃ#A}¬3=ââë~›
)Év20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖ@A5?ìÌÍd¾µ?}
E©H=D·!`D侘Ay"=ï4~›
)Év20120721_00379_stKsb333@ëhE"k«?2‡=@€EŸ‹š>´j@·Âƒ@B\h¾¢ÐåEŸzáCðòÑDã´¼A€8.>‰è~›
)Év20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò@•…Ó@£×e¾ŽÙ
EèfD·•ìDä…A€NY=Ó²º~›
)Év20120722_00289_stKsb333@ëh_À›Ñ'?"§È@€E¯Ã=ø‡~›
)Év20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDj~›
)Év20120723_00366_stKsb333@ëh'4¤'+?_{P@€E†|3>;O"@"ù@{h¾®—E"¥®CðÝ/DãîÁA!4=ј$~›
)Év20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>DëyA	w»?ñë…b¾œ¬
E"'®D·šNDäXbA€0ð>ýé~›
)Év20120726_00190_stKsb333@ëháJ¬Ü—?ÌÈ@€E˜(®>ÄAg@G
=i¾¥`BE˜@=CðàDä²A'->²ä~›
)Év20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áÊ@Ù@,ÌÍc¾£×

E•ýHD·"{DäxÝAƒóŽ>m8~›
)Év20120731_00285_stKsb333@ëiÆ4Ø?@Á@€EwH=¼X@0W@Qìg¾´9XEu=Cñ#Dä‰AƒÕ=í~›
)Év20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤAG¢y@{c¾¦ff
Es¥ÃD·7DäwÇA"¶ø>nþ!~›
)Év20120801_00568_stKsb333@ëi¤à‰î?ZXF@€EVôö=žýx?§Ú@ÌÍg¾»dZEU#®Cñ`Dã´îAƒ—>4€~›
)Év20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8?—€-@záb¾º^5
ET^¸D·‹+Dä#…Aƒ?=üòô~›
)Év20120804_00643_stKsb333@ëj‹
`?kd³@€E‰=¸pAJƒô@&ffh¾¶È´Eˆ¤{CñyXDã·®A"pC>=#¨~›
)Év20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³ÛÄ@/T?@zád¾½ó¶
Eˆ¢fD·‡mDä¨A…œ:>kGO~›
)Év20120808_00189_stKsb333@ëjƒgœr?)œŒ@€Ežï==ô¬?Kt
@Eh¾šŸ¾EžÊfCñ1'DãºéAƒ¦q>*¡Ý~›
)Év20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús>‹¯¶@c33b¾¥`B
EžWHD·ŠoDä%HA†Ï'>g.~›
)Év20120814_00115_stKsb333@ëk?Íæ_?)|¥@€E˜Œì>$‡Ø?˜ÿ°@o\)g¾œ(öE˜®CñéDä°A†/>B,p~›
)Év20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH?˜†@n{b¾'n˜
E–D·®D䒸A…~ >mÞN~›
)Év20120817_00530_stKsb333@ëk¤¾ç"?›Åú@€EVá=׸Ô~›
)Év20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮~›
)Év20120828_00637_stKsb333@ëm·¯¯0?_w@€E¾µì=µ_Œ@ª
J@@£×g¾›"ÑE½3\CñE¢DãɪAü'>!ÜÌ~›
)Év20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ A_º@]p¤b¾¢MÓ
E½Q\D·Ÿ×DäXA†
‰>Z™³~›
)Év20120829_00468_stKsb333@ëm#ÀîÙ?²#@€E­º{>èg@üå@Ÿ\)g¾›¥ãE®_\CðÑ'DãÎNA…nô>z¥~›
)Év20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>Û@ë@N¸Rb¾•
E«LRD·†Dä3A…B>ZeT~›
)Év20120911_00370_stKsb333@ënÂGa¾a?+©L@€E¯'{>!ã¨@fŠ@S×
f¾šŸ¾E®3Cñ1hDãèBA…Ed>4R&~›
)Év20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸@'™v@<(öc¾Ÿ¾w
E®L=D·ŒƒDäVéA"¶Ø>C–2~›
)Év20120912_00115_stKsb333@ënàŠú?(hº@€E¿
>*@àœ@<(öf¾OßE¾"qCñL¬DãߍA…mE>;¢ˆ~›
)Év20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJ=»'@XQìb¾œ¬
E¿3D·~fDä^-A†m®>{ç~›
)Év20120924_00108_stKsb333@ëp`t;;??Zw@€E™!3>c*>Cs@8õÃf¾ª~úE˜ºöCñ¦DãèþA"¨ƒ>mü~›
)Év20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛ?øÔË@^{c¾–
E™}šD·ÍDäX!A†>d†~~›
)Év20120925_00087_stKsb333@ëp÷ÏÚÉ?g@€EÉlf>ê/@_,@[…f¾¥ãTEÈȤCñ
PDãß;A†yð>:J$~›
)Év20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw@o6@aë…c¾¢Ðå
EǔáD·ƒ}DäK×A"Ê>1©™~›
)Év20120926_00351_stKsb333@ëp¢RNQ?>Çç@€Eº}q=ì"O>À8ª@N{f¾¢MÓE¸Cñ˜DãڏAƒ…¨>
©#~›
)Év20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ>±¢–@L(öc¾/
EºÐD·ƒ…DäKDA"K>}'"~›
)Év20121012_00210_stKsb333@ër ÜŠ9Õ?n¬@€E±%Í=·`h@²¼»@&ffg¾®{E¯÷…CðÛçDãÍAƒÉg>Œ~›
)Év20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«~›
)Év20130318_00559_stKsb333@ë†KTzE–?g%@€E'	á=Ş$@7K:@-p¤g¾ÀƒE'ˆCðæéDäPA‡"–>…(»~›
)Év20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5A¶9'@mp¤c¾®—
E¢D·'FDä´!A‡…§>f¤~›
)Év20130323_01202_stKsb333@ë†ë됕?#Ò|@€E'›Í>#{Q@kBŠ@`£×h¾ˆ1'E'~RCðÂÑDä8ÕA…8x>LS~›
)Év20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´A2
~@E¸d¾¥`B
E'"RD·‹dDä£
A"¿>#ê~›
)Év20130324_01379_stKsb333@ë‡
•CŸ?×w@€E–K×>º@Í*F@…f¾›¥ãE—­3Cñ!ËDãõ²A"Õ÷>]{r~›
)Év20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ê@°9@LÌÍb¾¥ãT
E—]ìD·"ðDä`åA"ý•> é~›
)Év20130325_01017_stKsb333@ë‡+‹®Ï·?®.@€EŸÁ…>-RÁ?6|r@'™šg¾"záE 6Cð¤{Dä)A…>€.©~›
)Év20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>"@2¬@xQìc¾ž¸R
E¡¤D·o3Dä•ÓA…Oï>W¨â~›
)Év20130326_00588_stKsb333@ë‡Jƒ(Ck?í@€E­˜®=ö"á?ë
ß@®ffg¾¢MÓE­à{CðL)Dä%ü~›
)Év20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹?†b@z=qc¾ž5?
E¬d¸D·"bDäžéA"ÜÁ>j/é~›
)Év20130625_00894_stKsb333@뒨u\ha?§6á@€Ec{=Ùt·@ˆB@-p¤g¾úáHE_µšCñÇDãÄÕAƒ9p>'ß¿~›
)Év20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=ß~›
)Év20130702_00326_stKsb333@듂¯ŒªÉ?æ‰@€Ešé>t@AdÙ@p£×i¾¡ÊÁEšwHCð«…Dä…A…i$>|‰A~›
)Év20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u>}C§@ZáHd¾\)
E˜®¸D·'^Dä°A"°>‡<9~›
)Év20130703_00280_stKsb333@듡Üö€z?3¤r@€E}њ>ËA` O@S×
g¾¢ÐåE}t)CðÛçDä7;A"­¹>á‡~›
)Év20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ@4"]@†¸Rc¾ Äœ
Ez±qD·‹dDä­ºA…pZ>y@¸~›
)Év20130703_00472_stKsb333@듣uf(Ô?<-u@€E…hš=ÖámA:Êr@=qh¾µÂE"â¤Cñ6fDä
°A‡v>Kv~›
)Év20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´@¬ÆÜ@HõÃc¾«
EƒvfD·ŒDäüA†"Ý>FÃb~›
)Év20130703_00808_stKsb333@듦`ö0?8žÎ@€Eƒð®=´‹L=@S@/\)g¾ ÄœE'üCð¿žDãÙ?A…:r>m¸~›
)Év20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜@"Tó@c33b¾©ûç
E'(RD·•Dä0JA†«>W7¹~›
)Év20130705_00264_stKsb333@ë"àè¼Ü?\¡þ@€E'¸=²‡ð;…Ì@C33h¾Ä›¦EšCð±‰DäJ-A"D>'ƒ~›
)Év20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄD~›
)Év20130705_00504_stKsb333@ë"âÐ;'Ñ?B5å@€E{Ö=·P›?šœª@8Qìh¾Á‰7E{¤Cð̬Dä!'A…Y6>C~›
)Év20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4>íùB@c×
c¾¸Ôþ
EuxöD·…ôDä7A"s>{~›
)Év20130705_00840_stKsb333@ë"åØa°Ê?€ÊÛ@€ElDR=
0@â0…@!ë…h¾»çmEjVCñ¢D㮨A' õ>Ly~›
)Év20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡~›
)Év20130705_01112_stKsb333@ë"èÛŠ.?žûH@€E‰äf=¡13~›
)Év20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á~›
)Év20130706_00519_stKsb333@ë"Ð^òÕ?(Í@€E™à×>›ÒAíë@ˆh¾¤Ý/E˜¿šCñ(ÕDäNA…ì·>vh™~›
)Év20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæ@̚@záHb¾¦éy
E˜$ÍD·‰šDäHA…k¬>íe~›
)Év20130706_00711_stKsb333@ë"ÅOTý?ÉU@€EŽ
>Ô@@¦ö@‡®f¾Ÿ;dEŽÍCñDãä‹A…)}>†Í™~›
)Év20130706_00715_stKsb333@ë"̨½?³v@€E>jí?…¨@ub¾£×

EŽsHD·~wDäODA…°>yß«~›
)Év20130711_00323_stKsb333@딢?X?ˆ@€E gš>ô@OÈi@‰™ši¾Š=qE 
{Cð¾ÙDä)A…P€>¨Ú~›
)Év20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Ð@ÐâÀ@£33c¾–‡+
Ež&=D·‹¾D䘴~›
)Év20130713_00415_stKsb333@ë"â7éü?$"&@€E˜‹Ã>Ð@Ðz@{…g¾£SøE—Ò¤CðöFDä'ÏA"dz>l`…~›
)Év20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—@'žx@n{d¾˜"u
E–Œ¤D·}ÛD䢰A…Y">s|~›
)Év20130724_00775_stKsb333@ë–FߚT€?bùu@€E'æ¸=ÎÚ*@"ú/@6fff¾®{Eþ=CðýDãÏ+Aƒ‹È>0Ï~›
)Év20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[~›
)Év20130727_00128_stKsb333@떠]µ2&?€¹@€EÀ­Í>t@Óïr@Ph¾° ÅEÀMHCñ¢Dä?}A…%Þ?z²~›
)Év20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóH?3!@8Qìd¾›¥ã
E¾
ìD·ŽD䰃A"\>(À~›
)Év20130807_00323_stKsb333@ë˜ED]'?:Ѷ@€E˜õá>ž®?øÅÚ@ffi¾®—E—xfCð̋DäÝA"éª=ý‹¶~›
)Év20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>ZÈ@é2@HQìd¾´9X
E'…D·:=DäyA…‰>b
~›
)Év20130828_00381_stKsb333@뚢rWæœ?8X¿@€EÀ›R=Ûjƒ@šFI@eg¾–‡+E½þfCðâNDãßßA"ép>>£²~›
)Év20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z@vA@[…d¾¨r°
EÀ×D·)²DäÒÙA"¸>¹Ù~›
)Év20130922_00164_stKsb333@ëÀ®/ƒ%?N,€@€E•Kq=Ýd¢@Ô¶@y™šj¾­'hE"˜=CðbòDãÌþA"jÙ>;<~›
)Év20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&X?+;·@>¸Rc¾±©ü
E–;
D·1qDäÚ A"†Ì>¸F~›
)Év20131007_00192_stKsb333@럠¹_í¦?<Qä@€EÄä¸=àù–@ð±æ@7®f¾¡ÊÁEžáCñJ=DãÇ\A"\>28T~›
)Év20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>íAzÓ@AG®d¾œ¬
EÄõ®D·+3DäÐAƒgH>SÛ#~›
)Év20131016_00052_stKsb333@ë ÀðZñ?{	@€E¶€=£ÃÈ~›
)Év20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ×~›
)Év20131017_00163_stKsb333@ë à¬£Œ?km@€EÉZ®=ÒlkAb'@®f¾¤Ý/EÅù®Cñ×DãÂA'K]>`	ô~›
)Év20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕx~›
)Év20140526_00667_stKsb333@뼅 ýz?-úV@€EœºÃ=ɂ"~›
)Év20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ~›
)Év20140607_00511_stKsb333@뾩8ÿ?gk@€E`†R=Ëå,AK†@/\)g¾Ã•E^ÌöCñËDä×Aƒâþ>x7€~›
)Év20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
?~"@B\c¾´¼j
EfÎfD·3×DäBA†>hØ~›
)Év20140617_01142_stKsb333@ë¿Iœ&·O?·Ò¢@€E·óš=¨–´~›
)Év20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§I~›
)Év20140620_00993_stKsb333@ë¿©þpù'?n;@€E•\=¢Y4@¡+d@>{e¾´9XE"ˆRCñ@¤DãÙ²A…yÎ>"ÿÒ~›
)Év20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õo@>Øê@ £×d¾šŸ¾
E"ÜD·5ÃDä´bA'ûs>	¯~›
)Év20140623_00931_stKsb333@ëÀØ©?;2ÿ@€E‰!>KÛ?
I@\(öh¾³33Eˆ¯®Cðµ`Dã¿çA"_ÿ>.¼Ý~›
)Év20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=ȨAV>@Fffd¾®{
Eˆÿ
D·HDäæ-AƒêV>)‡~›
)Év20140624_00263_stKsb333@ëÀ"CrŠ?sÐÒ@€Eâ==̲ ~›
)Év20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®â?@f@'
=d¾²°!
E`D·=DäƒuA"7š>y€>~›
)Év20140624_00911_stKsb333@ëÀ)eÞü¥?9á:@€EžR=ºg<?îF‹@Uh¾£SøE]HCðéºDã´¤A"ZX>1¾s~›
)Év20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7<"ë3@aë…d¾¡G®
EœRD·"DäåËA"ÁO>GäJ~›
)Év20140702_00787_stKsb333@ëÁ%®œÖ:?ƒy@€Ezhá=¸¶t~›
)Év20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«PAEb@4zád¾®{
EubD·	ªDäè¬A"A¬>S+´~›
)Év20140703_00547_stKsb333@ëÁCºh¬<?^@€E†<R=ÑÅ*@ZÑÒ@0h¾¯²E""öCðóøDäÉA'Ó5>€hÎ~›
)Év20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®@=}#@*áHc¾°£×
E…N)D·+DäôA"­=ò2Â~›
)Év20140706_00473_stKsb333@ëÁ¦ªŽïr?=U!@€E©"Í>ª>ýE@R\h¾¥ãTE¨Á3Cðô9DãÖéA…>,¸ö~›
)Év20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=ÇspAò•@n¸Re¾¢Ðå
E¨Ö¸D¶üDäì{A…êÖ>is/~›
)Év20140712_00571_stKsb333@ëÂdd'W?¤@€E˜ñì=úíW@¸¿7@záHf¾'n˜E™qCðlÍDäEšA†¬7>€©º~›
)Év20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc>f‡e@r\c¾ŠÀƒ
E—ÃD·DäŽfA"|Ä>YVõ~›
)Év20140804_00122_stKsb333@ëÅ@	-{?ž¡Ú@€E­Ù¸>
*~›
)Év20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w~›
)Év20140911_00315_stKsb333@ëÊB;.)?(Ø'@€E–²Í=ð¿I?2<@s×
g¾'n˜E–_ÃCðáDãÉXA…Ðp>{¬ü~›
)Év20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È?«Ý@j=qd¾ A‰
E•QÃD·ƒDäñüA…e	>†<ã~›
)Év20141006_00163_stKsb333@ëÍ µ¦•?=­Ë@€EÆC=î=>Lèb@XõÃf¾¢MÓEÄÅCð½'DãɲA…^­>-aî~›
)Év20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&A=&Â@3×
c¾'hs
EÇ#×D·NDäÛ+A'Ä$>.@Ë~›
)Év20150523_00229_stKsb333@ëéÊ#Ù`?2¿Ä@€E±\×=Ñf@̎g@\ÌÍh¾¥ãTE®ó\Cð•?Dã¿A"#«>\Y7~›
)Év20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷ºA›À@.¸Rc¾¤Ý/
E°D·=ºDäè¼A"Š>tÂ~›
)Év20150529_00487_stKsb333@ëêƒ?ú6<?<°M@€E­´ì=Ì{@€-Ü@n{i¾š¬E­ÖfCð/¾DäA"üê>KÇE~›
)Év20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC<ñÁ@S33c¾œ¬
E­ã3D·MªDä‡;A…‡ç>j,¯~›
)Év20150529_00535_stKsb333@ëꃭ¿
Â?J‡†@€E¢â\=ä
Ð?‹¤-@1ë…i¾§ïžE¢FCð³øDä×A"'£>¡5~›
)Év20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C>ï&v@`£×c¾ß;
E DRD·OmDäxBA"÷Ò>!¿š~›
)Év20150529_00583_stKsb333@ëê"[ká?"8Ú@€Ežq=ã)>å@i™še¾£SøEžu
Cð}PDä'
A†->I~›
)Év20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&>ÙÂ#@E¸c¾™‡
E•g×D·VfDä…`A…^e>#Bc~›
)Év20150531_00379_stKsb333@ëêÆò.«º?Qח@€EXš=·"A6@9™ši¾¡G®EŽoÃCðíÓDäÕA'éå>4p~›
)Év20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à~›
)Év20150531_00789_stKsb333@ëêÍÁ1c?/S>@€E§=>´-@°.§@g
=h¾œ¬E¥/HCð'-Dã ZA"Ý>"-~›
)Év20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏoAdîg@i™šc¾"÷Ï
E¥žfD·+}DäùhAƒ p>køp~›
)Év20150723_00835_stKsb333@ëñfڗÆ[?(¢«@€E™®=ÐýÜ@:©Ù@~¸Rh¾¢ÐåE—¨RCð¸1Dã§A…f>W‹É~›
)Év20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#AˆÙ@HõÃe¾"t¼
E˜fD·¬Däï\A…n¬>6ô]~›
)Év20150804_00307_stKsb333@ëòápÅÐY?5ŒŒ@€E·ø…=ö1¼>§å½@…g¾—PE¶ƒÃCðdœDä®A")ç>[Çp~›
)Év20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦@ùÎ@P£×b¾ƒo
E´Õ\D·@!Däe²Aƒ›ï>0¨¤~›
)Év20150810_00345_stKsb333@ëó¡ïå`l?¨<´@€Eq"q=€ƒ¸~›
)Év20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½~›
)Év20150830_00099_stKsb333@ëö 7g4í?/Á@€EÜ{=ãh>þ¤×@^{f¾ŽÙEÚ³šCðj=Dä3A"Ìj>n²»~›
)Év20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[?°ª‰@w
=c¾‹C–
EÜ{®D·.˜D䁪A†I²>S¥~›
)Év20150907_00103_stKsb333@ë÷ "¦?1@€El>(×>@ñ@Ei¾–E#×Cð#uDãéA…T>N"æ~›
)Év20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,Aañ@5d¾—P
EöD·7Dä$öA…%õ>O‰\~›
)Év20150918_00175_stKsb333@ëø#Š>?(fb@€E¹o=ïûH@['j@Vffj¾•E·ÑÃCð|îDãÔA"ο>P8â~›
)Év20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ@·S@AG®a¾™‡
E¸á
D·3žDäoAƒíb>%»~›
)Év20160719_00651_stKsb333@ì¥,~mï?¨ü@€E•f>4\ÍA™P©@"ÌÍi¾‹C–EŒHÍCð<ÍDãÎ-A…©>¦ßÑ~›
)Év20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5IâAUÛ÷@tzáe¾¢MÓ
E\D·DDäû;A…Hb>bÌ¿~›
)Év20170623_00799_stKsb333@ìIÑÓò?Šˆ@€E œH='öà~›
)Év20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐB~›
)Év20170629_00478_stKsb333@ìIÂ)C?z¶@€E¢q>o@H¶Ê@ˆõÃf¾cSøE¡+HCð$Dä.FA"Q>·P~›
)Év20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF?'–3@!G®c¾Š=q
E¡×šD·1¢DärúA"s°>1i~›
)Év20180327_00733_stKsb333@ìkªÉƍn?'ª"@€Eµq=»¼Ð~›
)Év20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2~›
)Év20180525_00445_stKsb333@ìs=ó¦*?K"@€E¹)=åòA;]s@'G®f¾ŒIºE·ÃCóòDäôAƒ_>¿l~›
)Év20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ~›
)Év20180525_00829_stKsb333@ìsYuýˆ?¦Ýç@€Eª4=€›9~›
)Év20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°~›
)Év20180804_00823_stKsb333@ì{楯\O?ŽÒ@€E–.Í=°¿Ã~›
)Év20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj~›
)Év20180812_00379_stKsb333@ì|ỀÊ?†	ð@€E™É>î~›
)Év20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(@»Ó@G®e¾²-
E–BfD¶å²DäaºA';>;‹ó~›
)Év20180814_00204_stKsb333@ì}!«óîû?p?@€E©ö=är'@æ&@G®g¾˜"uE§1
CðÇDä'ðA' 4>éP1~›
)Év20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î?†]ˆ@,ÌÍf¾"t¼
E¦röD·:˜DäqüA"³ˆ>›O?~›
)Év20180816_00255_stKsb333@ì}bH8Î~?
Ìã@€E"{>4'NA)Qò@ŏi¾¡G®Eƒ=CïФDä
~›
)Év20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;?®ÁÝ@[…e¾‡+
Eƒ:D·¨DäZ A…4{>y6~›
)Év20180824_00159_stKsb333@ì~a¤•kb?Hr€@€Eö>RÂA4W@ŒÌÍj¾ŽÙEš
)Cð¸DãÕPAÂ>¯`æ~›
)Év20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8?ßãC@G®c¾/
E›SHD·4{DäA"¥">>¡B~›
)Év20180829_00169_stKsb333@ìG=ÑÈ?0\w@€E—È×=áAàúµ@‰G®h¾œ¬E•âCïùXDãܜAƒE@>ïú~›
)Év20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~A&Ñ@AG®d¾£Sø
E˜/ÃD·&˜Dä&NA"'Ý>¦~›
)Év20180901_00199_stKsb333@ì`ì׿D?DF@€EÖ)>*ÞA¦;‹@aë…i¾"ýôEx{CïrÑDäÕA%Ø>†¼þ~›
)Év20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†?·³R?ï\)c¾ª~ú
E{qšD·2áDä4ÝAƒ_;>+úR~›
)Év20180909_00151_stKsb333@ì€a\™é¡?™ø@€E–É…=Çâ,~›
)Év20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c~›
)Év20190307_00493_stKsb333@ì–ËMà£n?
£…@€E©›>9´5@w(Í@«…f¾ƒ•E¨`CðìDäY~›
)Év20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'?ᶴ@‡\)d¾ˆ´9
E©5\D·'\Dä¤öA†O>}eè

==> anc/pub_raw/L222_134_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  340 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             |²ÂhDv20100814_00698_stKsb333@ëä›&Ǖ?>"¸@€E—øH=ÝE>¯·|?ºáHe¾˜bE"ªáDzëD:RNAE—×<¼Iå|²ÂhDv20100814_00700_stKsb333@ë䞼Ä?D¥Š@€E—¹ö>ÀE=QÊ?£×
d¾•E"M3DõîD:ª-AES¤<ˆVÕ|²ÂhDv20100814_00702_stKsb333@ëä¢eöT?Q¯D@€E—¤×>Yr@U¸@×
5¾záHE•íšAD:‡AEy=ßR|²ÂhDv20110803_00581_stKsb333@ë<$.8Ø?‡@€E¤>
m=Wàz@¸e¾¹Û#EŽPDuÇßD6ž¨AM\X<¯™E|²ÂhDv20110803_00583_stKsb333@ë<$1Å¥?Y'@€EYÃ>ÉV>ʦ@?Ü(öc¾ž¸RE‹ÈáDóµÃD5½ãAM7¾<šæ)|²ÂhDv20110804_00755_stKsb333@ë<F)u9"?S¿@€E°w=ÕÇÀ=2é?•Âe¾™™šE¬Ú¸Du±šD6l¼AM—²< ´Ã|²ÂhDv20110804_00757_stKsb333@ë<F-Sj‹?<¤W@€E°QÃ>%?$±¯?G®d¾›¥ãE¬$=Dó¦FD5ìAMºÁ<'í"|²ÂhDv20110820_00578_stKsb333@ë>CßHÕ²?GRŒ@€Ez¶)=ÕEŸ>bVZ?—
=\¾¡ÊÁEs˜DudîD5¶¸AJÓ³<±)F|²ÂhDv20110820_00580_stKsb333@ë>Cã«L?_¬@€E{øá>"¼=o¿î?½p¤c¾ž¸REr½HDó[
D6h!AJªÌ<™ôÜ|²ÂhDv20110901_00792_stKsb333@ë?ÄÃzÁ?Lö?@€EÉ&š>Aþ=¸é?¡G®e¾Å¸EÆGÃD}%²D.óøAG}L<ÛF‡|²ÂhDv20110901_00794_stKsb333@ë?ÄÆy'f?9Ìú@€Eɪá>§=Æué?ó33^¾ÃoEDzáD÷U‰D.zAGØ4<­
|²ÂhDv20110901_00796_stKsb333@ë?ÄÉÀ=r?%!‹@€EÉ×
>$poB9¯ƒ@vff6¾©xÕEÉxB,D-ä|²ÂhDv20110915_00491_stKsb333@ëAƒ@‡}?1Gm@€EÂÜ®>+4>¦åÙ?}p¤e¾Ÿ¾wE½šDu€bD6"áANe<ŽYà|²ÂhDv20110915_00493_stKsb333@ëAƒDGø½?'q'@€EÁéì>
¨¶>C?¸Qìd¾¨r°E¼í
DóxRD6-PAN<v"S|²ÂhDv20110925_00347_stKsb333@ëBÀ·pdl??;@€EÁf=¯L?
/?§®e¾›¥ãE½¸öD}°D/TAKij<–||²ÂhDv20110925_00349_stKsb333@ëBÀºàÆÕ?~Ç@€EÁÓì>44?ºo'?'\]¾±&éE½C3D÷AyD.]ÓALsB<þ­P|²ÂhDv20110925_00351_stKsb333@ëBÀ¾Nt­?î@€EÂbq=ޑW?‡Ñ?Š=q8¾ A‰E¿u
B0!D.qAKj=-'C|²ÂhDv20111009_00347_stKsb333@ëD€²ÜÁb?7?ß@€E¡…Í=ÜìI>#?¡G®e¾•Ež­…Du®D6B^AM¨|<'n/|²ÂhDv20111009_00349_stKsb333@ëD€¶ú?@^@€E¡Ü)=á/M>îºK?ºáH7¾"÷ÏEžßHDó‡
D5öFAMÓ1<¡L|²ÂhDv20111014_00171_stKsb333@ëE Í~-?ÅIÐ@€E‹d®>Ûæ?3'ì?k…e¾Òn˜E‡ÍD|žwD.Ö¸ALQe='^|²ÂhDv20111014_00173_stKsb333@ëE Æѐ?ôv•@€EŒ¿>MxA–ª'?:áHd¾Ç®Eˆ{Dö÷;D.ãuAH«ë=¹èŒ|²ÂhDv20111014_00175_stKsb333@ëE ÊÆc?ÃÂ	@€E"á=Áiø>j%¢? 6¾Á%E‹üÍAï(öD.uqAKßz=Û-î|²ÂhDv20120229_00538_stKsb333@ëVkóÉËæ?†¹@€E¢¿q>"ð?*½ë@K…f¾˜"uE¤4{DuJD70sA<ÿÏ<ÓÞF|²ÂhDv20120229_00540_stKsb333@ëVköÞcx?%j@€E£H>m>r­@p£×d¾±&éE¨É3Dó¯mD5]¢A<ÒÞ<¼B
|²ÂhDv20120312_00543_stKsb333@ëWëï¢û?.^@€E¥Ø>ƌ=ß[v?×
=f¾›¥ãE¥Ô=Du:°D7
A@‹B<""¦|²ÂhDv20120312_00545_stKsb333@ëWëòò\?°³@€E¥Â3>	Y¾=ßñ;@9™šd¾›¥ãE¦DDó"mD5®%A@*ö<¿<$|²ÂhDv20120329_01206_stKsb333@ëZê'??zP@€E¯uö=µi ?ˆò
?Ç®e¾¬‹DE¯cÃDuPD6l)AE\=;^|²ÂhDv20120329_01208_stKsb333@ëZšÕÚ?kÑ@€E¯>á=¾d˜?8žO?'\d¾¤Ý/E­ñÃDóTD6/mAE‡Ì<üä-|²ÂhDv20120406_00416_stKsb333@ë[Xhl%?þ4@€E°¾)>žp?Kð?ìÌÍf¾¥`BE°DuO+D7F5AE¡<"À‹|²ÂhDv20120406_00418_stKsb333@ë[[ºÆ?¹@€E°«×>T?Ab@C33c¾'ë…E­÷…DóºÁD5NfAEš <ï×ü|²ÂhDv20120417_00272_stKsb333@ë\h6nz?m!@€E©§¸>HTD?ËÖ@mp¤f¾šŸ¾E§ŽÍDueD73–AA˜–<÷aú|²ÂhDv20120417_00274_stKsb333@ë\h9J1?í@€E©©×>U#Î=ê™@$zád¾ž5?E§ãìDó°œD5pbAA@L<ÖP|²ÂhDv20120417_00308_stKsb333@ë\hŽVò?|ö@€E§~>t!=í@w@'áHf¾¬‹DEªBfDupsD7¶AAž=Xë|²ÂhDv20120417_00310_stKsb333@ë\h•0äN?iÒ@€E§4R>-׈>'üÙ@s×
d¾ŒÌÍE¥œ¤Dó´îD5'òAAuU<û
|²ÂhDv20120417_00366_stKsb333@ë\i|-óƒ>è¿@€E§â®>;9æ<±†@õÃf¾›¥ãE¨½×DuH!D6Ü)AB&<•¹8|²ÂhDv20120417_00368_stKsb333@ë\i€¢Çì?Eð@€E§RÃ>?úa?ÁÈ*@›…>¾"záE¥q×Dó—D5Ó×ABˆ¯=ۀ|²ÂhDv20120418_00345_stKsb333@ë\‰B%i?à@€E¯Í¸>p8> ×@záf¾£SøE­^ÍDuŠ-D7bNAC/<¢w†|²ÂhDv20120418_00347_stKsb333@ë\‰¡ ¦ê?/²@@€E°\>"Ýý>Æð@6ffc¾'ñªE«Ï\DóÚÉD56FAB¼á<Ýݛ|²ÂhDv20120418_00381_stKsb333@ë\ŠHÐÿ?¿¬@€E®"ö><ÉÚ?'€?ó33f¾£SøE¬(=DuV˜D6ö‡AC$ò<
µ|²ÂhDv20120418_00383_stKsb333@ë\Šùºì?ãØ@€E­¸{>:8ž=>¡ý@†ffX¾"t¼E«"¸Dó£ÏD5ÀsAB¸'<ïiš|²ÂhDv20120418_00491_stKsb333@ë\ŒR6=Õ?C×@€E« =ÄP? w±?ÈõÃf¾•E¦‹HDu^FD6°RAC/c<µU|²ÂhDv20120418_00493_stKsb333@ë\ŒVmÊß?&Ò@€Eªœ…=èÖÍ=Äd¤?¸Qìd¾'hsE¥úáDó¢¨D5÷mACV\<a@:|²ÂhDv20120418_00527_stKsb333@ë\Œ¸r?:Ò@€E«5=>ӕ>µOÚ@33f¾™™šE©o®Du~D6¤jACš}<»a|²ÂhDv20120418_00529_stKsb333@ë\Œ¼"+?´.@€E©ªÍ=ú,–=Þí8@ d¾¥`BE©%\Dó™ÃD6¤AC»œ<¬Ûq|²ÂhDv20120421_00249_stKsb333@ë\èCŒQˆ?
É@€E°ó¤>&Qª@Nï@\)f¾˜"uE®v{Du€åD7N¸A@í=‹`|²ÂhDv20120421_00251_stKsb333@ë\èF¯¸?Sò@€E°¦ö>!°ž>՘>@`£×d¾‹Æ¨E¬DóÀ‹D5xRAA"'<à…>|²ÂhDv20120428_00617_stKsb333@ë]ÈíÒ ?@ä+@€Ej|¤>GÛ>…T"?Ç®e¾ž5?Ec°{Du?D6~FACð<pÜî|²ÂhDv20120428_00619_stKsb333@ë]Èðó?9@€Ek›\>…??ëÊ]?záHd¾"ýôEf
DóvÁD5ôÍADã<AwA|²ÂhDv20120429_00489_stKsb333@ë]çj"fû?!Z@€E˜
>Þ?>ñS?èõÃf¾œ(öE•Í\DutþD74ÝAAåW<'Ö|²ÂhDv20120429_00491_stKsb333@ë]çmäð?"òh@€E˜1ö=øÕ?- @vffc¾¹Û#E˜˜{Dóš°D5¶wAAµc<ÌÌ|²ÂhDv20120607_00358_stKsb333@ëbÄÝß~Ö?W=@€E…Á
=²ì?Uã>?øQìe¾¨r°EQ®D|êÑD/ÆúAFI<þ×]|²ÂhDv20120607_00360_stKsb333@ëbÄá‹En?>VU@€E…­¸=Ù9@x?˜Qìc¾ ÄœE'höD÷]'D.m'AFËã<VÂ|²ÂhDv20120607_00362_stKsb333@ëbÄåeÀ#?(ˆ!@€E…ì=ޒ@˜5@mp¤4¾—
=EƒîAó(öD-÷žAFRd=-ø|²ÂhDv20120611_00402_stKsb333@ëcCðG[?
á¥@€E"ë>+K=ƒ£q@p¤f¾¬1E"Á\D|öD/ÁyADÄz<­­«|²ÂhDv20120611_00404_stKsb333@ëcCóÐâ?Ïð@€E…ëš>WL?wöà@(öc¾ ÄœEöD÷hÍD-ùüAD«î<³F©|²ÂhDv20120611_00406_stKsb333@ëcC÷Mt'?0B@€E†)=øš@mª@"ÌÍ2¾®{E‹×\Aõ|îD-±HADcV=#Œ¢|²ÂhDv20120614_00517_stKsb333@ëc¦þÜ?$r€@€EŠîÃ>B«Q?Úi?ŒÌÍf¾'hsEˆ?qD|¦¨D/bÑAHÿ"<'ÎD|²ÂhDv20120614_00519_stKsb333@ëc¦ûQE?"®Ð@€EŠ}q>!e>ѓù?\)c¾\)E‡áD÷;¾D.¸1AH[<aX|²ÂhDv20120614_00521_stKsb333@ëc¦
2¾?+ú³@€EŒ'>,N?ƒGñ@™š1¾ƒ•E‹JAõ7LD.qüAHåŸ=)||²ÂhDv20120617_00644_stKsb333@ëd¸ž''?-Ê@€Ef¿q>£â??˅f¾/Eaë3D|›uD/O\AA¥Å<gÖ¬|²ÂhDv20120617_00646_stKsb333@ëd¼H«@?0íÑ@€EhTR=ϞÝ?ÀRa@+…d¾–E_^=D÷>áD.ÙhAAz'<·WG|²ÂhDv20120617_00648_stKsb333@ëd¿æÁ?._a@€Eh²{=ÞUc@rL@N¸R3¾"záEiÈöAðffD.^ÉAA<Ü<ðæ)|²ÂhDv20120630_00205_stKsb333@ëe£æ¼7>ùͦ@€E¦ªH>D¦G>
Þ=@{f¾ ÄœE¥53D|Ì{D0ÏAGR€<©í@|²ÂhDv20120630_00207_stKsb333@ëe£"T0?0n@€E¥âš>1»?=½Ñ @$zác¾—
=E¤D÷kD.81AG='< E|²ÂhDv20120630_00209_stKsb333@ëe£!ù¥?B@€E¥©×>xW<ª…²@_\)4¾uE£áqAù©üD-áAFÈ8=p|²ÂhDv20120705_00903_stKsb333@ëfE¬ìÈ?^Δ@€EV½×=¤0ä=Áú?hõÃf¾³¶FEQ"fD|>VD.J-AJÔ<ÊEž|²ÂhDv20120705_00905_stKsb333@ëfE°‰oÖ?Q^¾@€EUkH>°#=PYO@0£×d¾·ÎÙEN
DöÓLD/´{AIï–=>ƒ|²ÂhDv20120705_00907_stKsb333@ëfE³ô¤,?B!†@€EV{>Aވ@þÞf@ˆ3¾—PEPŽ¸Aé+D/PöAIà'=dþc|²ÂhDv20120714_00779_stKsb333@ëge#!2*?H'g@€EtÞ==¬ÿ?"ò?xQìf¾£×
Ep-qD|¶D/:áAGŒÕ<©ˆè|²ÂhDv20120714_00781_stKsb333@ëge&ƒm?Gs;@€Esãì=ÑÝþ?`Æ£?‹…_¾š¬Eo;\D÷;+D.ÓÇAH€m<©ñ|²ÂhDv20120714_00783_stKsb333@ëge)¸°¶?Sxª@€Er=Ög)@ˆ]3?Þ¸R6¾'hsEp£×Aó?}D.¤JAG4õ<ôæF|²ÂhDv20120716_00589_stKsb333@ëg£%­i?bl1@€E–Æ×>Pã?]7k?¹™še¾ž5?E'Ì)D|µD/¿ßAF~š<ÚWP|²ÂhDv20120716_00591_stKsb333@ëg£)¬P?Wis@€E–5q=ÉŒ=¹i%?c×
d¾§ïžE"…D÷\1D.¢AEÊí<¨h}|²ÂhDv20120716_00593_stKsb333@ëg£,zü?L®Z@€E–-q=Áü@£W?ìÌÍ1¾¨õÃE—A×AùçmD.=/AF%
<å'|²ÂhDv20120717_00285_stKsb333@ëgÀljV€?F:¡@€E¡Ò)=øBˆ?x8?Ó33f¾²-EžžD|ë¶D0#dAHQš<ÿÖ|²ÂhDv20120717_00287_stKsb333@ëgÀÊÄT-?.É­@€E¡ž
>x<qÕZ@G®c¾½ó¶E qD÷wßD..5AH <5…|²ÂhDv20120717_00289_stKsb333@ëgÀÍ÷ê³?Gô¡@€E¡èR>1¤ >õ«@!G®4¾‰7LEžfAùKÇD-zNAGp<åÖ÷|²ÂhDv20120718_00066_stKsb333@ëgß¹K¶7?26Œ@€Eïì>Wó?‹<N?×
=f¾¡G®Eì9D|gmD.ÙHAG<ŽüO|²ÂhDv20120718_00068_stKsb333@ëgß¼Œ}§? 9@€Eî×>%$²?•?ž¸Rc¾£SøEìU®D÷|JD-ü¬AGM<t¨|²ÂhDv20120718_00070_stKsb333@ëgß¿¿ž?2Fœ@€EîÖ>3ž>(@zá4¾Š=qEí€öAëéyD-ˆöAG$¦<փú|²ÂhDv20120719_00066_stKsb333@ëgÿg!‡d?f¹›@€EË:×=ûzs?¡é?šáHf¾/EÇ
qD|ÐD.œ9AGž®<º"Õ|²ÂhDv20120719_00068_stKsb333@ëgÿjP?y^w@€EÊýq>¢?(Ð?ØQìb¾­VEÇzD÷¨9D-EÓAG§y=ö|²ÂhDv20120719_00070_stKsb333@ëgÿm†Ûý?w#ü@€EÊ
q>'Ÿ'A;,@.¾«EË>¸AóõÃD-0öAH®=[šT|²ÂhDv20120719_00421_stKsb333@ëh:mK?t˳@€E¨õö=¸3È>@€F?œ(öf¾²°!E¨‰…D|BÑD/)HAHZn<ñci|²ÂhDv20120719_00423_stKsb333@ëh=½û¤?°(›@€E©öf=õņ> ¸]?(öc¾·KÇE§/×D÷vÉD.IªAGòb=Hö°|²ÂhDv20120719_00425_stKsb333@ëhA',•?\£b@€E©Òá='c@Œ±&@4zá8¾Ÿ¾wE©¤AìãTD-¿ðAH;ï=iÊD|²ÂhDv20120721_00373_stKsb333@ëhEaûô?:—B@€EŸ¥š=á_;?V?Ü(öe¾›¥ãEœùìD|äÍD/AKÚ	<¤è˜|²ÂhDv20120721_00375_stKsb333@ëhEž+¥?N@€E Í=ûa…?š~X?¦ffb¾š¬E>öD÷/uD.ÉÛALH<wAá|²ÂhDv20120721_00377_stKsb333@ëhEç0ü?E%µ@€E R=>õVAA€@"\3¾}ó¶Ež3AúÎÙD.ƒ–AJå°=,§|²ÂhDv20120722_00283_stKsb333@ëh_·G?I+F@€E®Ëì=ú'k>€Ò?£×f¾¬1EªÞD|ï}D0MôAK^£<''‹|²ÂhDv20120722_00285_stKsb333@ëh_º*=–?>R[@€E®œf=ʓh=Ýó??™™šc¾ ÄœE«	
D÷^=D-áªAKGû<xÁ|²ÂhDv20120722_00287_stKsb333@ëh_½?0m?U¾™@€E®u\>&+u@VÅø@7
=6¾ž5?E­£
AûJD-dAKi=Ú°|²ÂhDv20120723_00360_stKsb333@ëh'*6•?rJð@€E†ò>BŽ5>Ñ©?°£×e¾šŸ¾Eƒ*RD|«øD/æ5ALDÜ=îÏ|²ÂhDv20120723_00362_stKsb333@ëh'-{¾'?uŠ@€E‡>>+ ">³þö?ª=qd¾'n˜E'fD÷OD.³TAL4\=í|²ÂhDv20120723_00364_stKsb333@ëh'0ÕµÕ?k³H@€E†Äá>Qß?˜‹ð?¾¸R3¾ž5?E…r=Aü²D.fAKF%=H<|²ÂhDv20120726_00184_stKsb333@ëhá@G2Ä?5yž@€E—(¤>#è@9áÊ?´záe¾£SøE"ÐRD|¬)D/ðöAG`¾<'r¾|²ÂhDv20120726_00186_stKsb333@ëháC•÷#?,K.@€E•¥ì>
þ>×M5?'\c¾™‡E"XD÷cD.SuAG<c¶ü|²ÂhDv20120726_00188_stKsb333@ëháFøAÆ?(Ëò@€E–Ó®=푊?¢:@@£×3¾‹Æ¨E–÷…A÷|îD-í/AF·=<Z|²ÂhDv20120731_00279_stKsb333@ëiû Ë?V5õ@€Ev¼=¢÷=¼œ¥?·
=f¾ž5?EodRD|É7D0uAHOO<Êm=|²ÂhDv20120731_00281_stKsb333@ëiÃ|?Tæ!@€Evïì=À<<?ÿ)Ê?¸Rc¾ A‰Ep²D÷jÉD.BÁAHÃ<¢á|²ÂhDv20120731_00283_stKsb333@ëiJë?HN@€Ev}
=Êò;Bu£@S×
3¾—
=EuŽAùD-â°|²ÂhDv20120801_00562_stKsb333@ëi£üŠI?t^L@€EXv=œŠÄ>×ÐÌ?£×e¾§ïžES@D|ÂD/@RAFɧ=G6|²ÂhDv20120801_00564_stKsb333@ëi£ÿ>´œ?M¡¼@€EWR=§×˜?KÚ?˜Qìd¾©ûçEQaÃD÷3uD.úòAG._<ª0t|²ÂhDv20120801_00566_stKsb333@ëi¤gŽZ?O/S@€EVž)=¢6H?~'?ƒ×
4¾—
=EUaHAö\)D.yHAFí<¥Ù™|²ÂhDv20120804_00637_stKsb333@ëj÷‹ý¥?R	@€E‰f=©(Ø?[5?œ(öe¾®—E‡@D|Ú=D/g
AN<±M)|²ÂhDv20120804_00639_stKsb333@ëjúÐUÃ?‡÷l@€EŠ[=®h @eó?E¸X¾»çmE‡>fD÷W¶D.̬AN»R=
Y|²ÂhDv20120804_00641_stKsb333@ëjþnŽ?n¼ü@€E‰¨
=ªÕ"A­lû@g
=-¾Æ$ÝE‰ÐfAöó¶D.oßAEÇ=Íûî|²ÂhDv20120808_00183_stKsb333@ëjƒ]ó€–?'S@€Ežs
>·?KUÓ?³33e¾¢MÓEœ RD|ÝD/j°AS÷4<°#z|²ÂhDv20120808_00185_stKsb333@ëjƒa#
ò?M%@€EŸÃ>oQ>ÍLó?ÌÌÍd¾˜"uEœ¸)D÷@öD.ñªAS£©<¤}x|²ÂhDv20120808_00187_stKsb333@ëjƒdL`?~á@€EŸN¤=áÛ°?dhP?™™š6¾£SøEŸp¸Aù;dD.zòASP<'îP|²ÂhDv20120814_00109_stKsb333@ëk?Âã	O?-÷@€E˜¨R>Uè= Ã?hõÃf¾š¬E•DáD|èÅD0B=AP»®<nv,|²ÂhDv20120814_00111_stKsb333@ëk?Æ+=F?5!å@€E—»>u	|²ÂhDv20120814_00113_stKsb333@ëk?ÉGQx?1:Ï@€E˜ÂÍ>/@^9|?ã×
2¾±&éE™öRAûD-µ`APŠ°<Â+v|²ÂhDv20120817_00524_stKsb333@ëk¤´PNÍ?Ö@€EUŠR=‡á°@òÄ?´záe¾¶È´EMó×D|"¼D/l¬AP;)=`"~|²ÂhDv20120817_00526_stKsb333@ëk¤·-]?‹Ý@€ES¸=€Mä?ì©?333d¾Æ§ðEL9šD÷FfD.Ç;AQ@•=yŠ|²ÂhDv20120817_00528_stKsb333@ëk¤º¨¢Ì?£é¬@€ER\=þoC?`K?¨õÃ3¾´9XENk®AüÒòD.ìAO²ê=§É|²ÂhDv20120828_00631_stKsb333@ëm®!Ü?WÂ@€E¾Ô…=±ƒP>²‰Ì?.{e¾©xÕE½F)D|åôD/\JAN¥Ñ<ÓGé|²ÂhDv20120828_00633_stKsb333@ëm±,‹?oÒZ@€E¾ƒf=¬ Ð>Ã÷&?B\c¾±&éE½M×D÷ZÑD.£#ANÀ'<Ý~Ã|²ÂhDv20120828_00635_stKsb333@ëm´N%Ó?fC+@€E¾2¸=œ
0@;Åw?¦ff5¾Š=qE½	šAü33D.DAN	Î=ï>|²ÂhDv20120829_00462_stKsb333@ëm#¶Õ	?,RL@€E¯\¤>-V*>:B@£×e¾ž5?E¬#HD|ó…D/°AOh	<¸+J|²ÂhDv20120829_00464_stKsb333@ëm#ºÊÅ?Þà@€E¯.3>^?Ž·ô?ÚáHd¾‹Æ¨E«÷\D÷KßD.×®AO‰á<¡Ý|²ÂhDv20120829_00466_stKsb333@ëm#½ ò¿?#m3@€E®®¸>Ä?rC@N¸R2¾­'hE± fAü‹DD.~%AOµ¿=(68|²ÂhDv20120911_00364_stKsb333@ënÂ=VrS?#'@€E­M¸>ýø>Òÿ?p£×e¾"t¼Eªi…D}	XD/ªNAQޟ<n/t|²ÂhDv20120911_00366_stKsb333@ënÂ@þL÷? 4š@€E­ÿ{>/æ´@ѳ?xQìc¾—PE«fD÷[uD.®FAQJU<8Çü|²ÂhDv20120911_00368_stKsb333@ënÂDõ>?*f`@€E¯Í=û™p|²ÂhDv20120912_00109_stKsb333@ënàãˆ?"´@€E¾A{>™É>»vø@=qe¾"÷ÏE»E®D|öwD/®%AM»¥<؊P|²ÂhDv20120912_00111_stKsb333@ënà‹²¦?0iþ@€E¾‹Ã=àÛ?i0V?k…d¾˜bE»i
D÷aXD.š AMÌ¡<3§+|²ÂhDv20120912_00113_stKsb333@ënàã[Z?#]"@€E¾H>)RÖ@C¡@]p¤2¾ÒòE¼Ù…AüC–D.0´AMµ‰='ß'|²ÂhDv20120924_00102_stKsb333@ëp`i®"ã?¬á@€E™o\>>¢>¹6Á?áG®e¾¥ãTE—šD|ÎéD/ͲAQÄË<¯ö%|²ÂhDv20120924_00104_stKsb333@ëp`m	M‡?U"@€E™x==öþ!>'âF?Ñë…d¾¤ZE—ÍD÷`bD.ªNAQà"<­UX|²ÂhDv20120924_00106_stKsb333@ëp`p•ÿ±?a@€E™3=>ߟ@Îï2@¸3¾/E˜SšB9XD.%AQðj=ºÖ|²ÂhDv20120925_00081_stKsb333@ëpí9.J?Ã¥@€EÇ…>ó?q0ò?½p¤e¾›¥ãEÄEšD|ÚÑD/ŽwAQšß<¶–2|²ÂhDv20120925_00083_stKsb333@ëpð{-?uˆ@€EǪ=>ã?£¸N?ìÌÍc¾/Eű\D÷PÍD.¤‹AQ½û<·ÏT|²ÂhDv20120925_00085_stKsb333@ëpô3"í? I@€EÈ$¸>
Ì'|²ÂhDv20120926_00345_stKsb333@ëp¢ES̆?RGÚ@€E»Ðö>¹|²ÂhDv20120926_00347_stKsb333@ëp¢K¹lH?HID@€E¹!ö=çA€>*?fffc¾bNEµuD÷H¬D.‰ËANæK<¯<P|²ÂhDv20120926_00349_stKsb333@ëp¢O9éÜ?6Û'@€E¹8=ßÑÂ?§á%?¹™š3¾§ïžE·p{Aý"D.>éAN ?<©Ó|²ÂhDv20121012_00204_stKsb333@ër Ò?…Σ@€E±UH=ÞjN=·[V?Y™še¾¯²E°®D|ÊND/žAS-L=‰|²ÂhDv20121012_00206_stKsb333@ër Õäãð?jC@€E°â=­âD>,â'?\(öd¾œ(öE¯c×D÷PÍD.‹ÇAS;<Ò°|²ÂhDv20121012_00208_stKsb333@ër Ù
¾?'2¹@€E±T
>(]Œ@"(Î?þ¸R.¾³33E±nRAý¾wD.
ARAó=ˆ­á|²ÂhDv20130318_00553_stKsb333@ë†KJËÂ?|G@€Eaá=›µÐ?70?æfff¾²-E|†áD|ë…D0ljAp'§=°å|²ÂhDv20130318_00555_stKsb333@ë†KMVD°?GÑ@€E0ì=К‰?a‡%@b¾°£×E|§3D÷¼!D-dAqW>=¬Œ½|²ÂhDv20130318_00557_stKsb333@ë†KPÔ8§?l"Ã@€E'Uš=ɀ@¬œn@Z=q3¾®—E€òAýC–D,ãAmH>/ÝÔ|²ÂhDv20130323_01196_stKsb333@ë†ëàsM*?" ,@€EGq>
b?DCÓ?™™šW¾'ñªEŽ*áD}oD0L¼An1=
1:|²ÂhDv20130323_01198_stKsb333@ë†ëãÔ ×?"-@€Ep…>Ž>8!à?'\c¾™‡EŽó
D÷¤JD-¦˜Ak´ç<ÆQp|²ÂhDv20130323_01200_stKsb333@ë†ëçdX?!ìÀ@€E'/=ï?R…"?Þ¸R3¾"÷ÏE'@)BW
D-ÅAjúk=MÄg|²ÂhDv20130324_01373_stKsb333@ë‡
}'Ó?3
b@€E–á>3†?n¸ç?ª=qe¾å`E"þfD|ºD/¨!Aoª=$1|²ÂhDv20130324_01375_stKsb333@ë‡
7Ç?3p@€E–Ž=>}Ô?#‰
?‡®c¾¡ÊÁE")D÷fD.‰AmÃÎ<Ú­»|²ÂhDv20130324_01377_stKsb333@ë‡

§}³?%֎@€E–Mš>ÌK@yH2?±ë…3¾~ùÛE–IqAú‡+D-'oAl=…=/åc|²ÂhDv20130325_01011_stKsb333@ë‡+|T9h?
\@€EŸR>ƒ†@TäÖ?œ(ö4¾\)E{D}5D049Ap=m:|²ÂhDv20130325_01013_stKsb333@ë‡+g=ý?Y@€EŸ>+á/?ÎÓ?·
=b¾—PE?ìD÷™ÛD-³¦Aní=ƒ'|²ÂhDv20130325_01015_stKsb333@ë‡+†I
5?žý@€EŸ¤Ã>0æŽ>ºM"?ü(ö5¾m'hEŸ{HAö/D-%AnÃÞ=jÚ$|²ÂhDv20130326_00582_stKsb333@ë‡JsÎnc?‡
@€E«'f>!¥Ç=DA?xQìf¾ ÄœE©ŽD|ÆéD0K…Ao™¢<Üaô|²ÂhDv20130326_00584_stKsb333@ë‡JxãKi?
#x@€EªÝš>{r@5C&?Ç®b¾"÷ÏE©@D÷"…D-'ÁAǒ=@b|²ÂhDv20130326_00586_stKsb333@ë‡J}ÉÄÛ?¾ü@€E¬
>!Á^>­´?î{3¾ž¸RE­·®Aõ&éD-An¼=s¶8|²ÂhDv20130625_00888_stKsb333@뒨k~ù°? Œñ@€Ec¥š=¡y0|²ÂhDv20130625_00890_stKsb333@뒨n´˜ù?žöX@€Ecí®=ÔL|²ÂhDv20130625_00892_stKsb333@뒨qû«?ƒM{@€Edrf=@÷="ŒÔ@2\4¾º^5E_þáAüë…D-ò°Auø;>nÄ6|²ÂhDv20130702_00320_stKsb333@듂¥²+·?°@€Ešð3>'f?™?×
=f¾'n˜E–ÐRD|ôJD0²Az#:=h®|²ÂhDv20130702_00322_stKsb333@듂¨Úßà?oå@€E›K>QZ?zç€?Þ¸Rb¾‡®E—^ÍD÷•hD-í`Az*ñ=…É¥|²ÂhDv20130702_00324_stKsb333@듂¬N'?Tl@€Eš¤{>©>>SÊ×@
=3¾¡G®Eš_HAýº^D-bNAx¤t=¹*8|²ÂhDv20130703_00274_stKsb333@듡Óh,?%×­@€E|–>,>hA™?ÈõÃf¾'ñªEsä)D|éyD0[çA{%='<é|²ÂhDv20130703_00276_stKsb333@듡ֆ"¯?#Ç@€E}Ã>¿ö>Ý3¸?½p¤c¾†§ðEt‰qD÷"žD-ãçA{XO=t·¯|²ÂhDv20130703_00278_stKsb333@듡ÙwµÄ?)Fá@€E}nR=Ǎ>³Ž@5¸3¾˜bEyõAû1'D-JÁAwµx=ïü|²ÂhDv20130703_00466_stKsb333@듣kØ?3ºü@€E†7
>+ñ?9G@£×e¾"÷ÏE'!šD|øåD08ÕA{??=ˆÑê|²ÂhDv20130703_00468_stKsb333@듣nXR§?)'³@€E†5ö=Ð=ÿ?'Ú?˅c¾ŠÀƒEZD÷'¨D.+AzqŠ=p•¾|²ÂhDv20130703_00470_stKsb333@듣q®xÏ?5‹@€E…"
=½x4@föÀ@ZáH0¾¦éyE"
AÿPD-ŠÁAv#Ë>E¶\|²ÂhDv20130703_00802_stKsb333@듦UŸSî?£@€E¿H>ÔÖ?*f›?¡G®e¾ß;E}TöD|è1D/›…A}±Å=`ÇI|²ÂhDv20130703_00804_stKsb333@듦Xòz[?"g@€E'k¸>"u?¼r?™™šc¾™‡E}´RD÷p¤D.•²Az|=TQK|²ÂhDv20130703_00806_stKsb333@듦\vÓÇ?5Óþ@€Eƒ/Í=²‹¸?ó'?Æff2¾š¬E¢RAûxÕD.öA{
‹=¡3|²ÂhDv20130705_00258_stKsb333@ë"à҄¾?W@€E"»
=àÑt?¨'?Ôzáf¾ª~úEŽa3D|áHD0ƒ#A|=®T|²ÂhDv20130705_00260_stKsb333@ë"àՙD_?c˜'@€E"BÃ=®Dp|²ÂhDv20130705_00262_stKsb333@ë"àØßµ]?S!¡@€E'\Í=±ñ¬?¯Sâ@¸R5¾ŒIºE¨)Aú÷ÏD-KTAwù²=ô|²ÂhDv20130705_00498_stKsb333@ë"âÅÓú?<ì*@€E|h=Ùn_?"ó?Æffe¾²-Esä)D|âÑD09‰Az½	=";D|²ÂhDv20130705_00500_stKsb333@ë"âÉOä?Oö}@€E}9×>ù–>ç?Ôzáb¾®—Es©qD÷‰ìD-øRAxë±= }|²ÂhDv20130705_00502_stKsb333@ë"âÌ¥O…?Qúj@€E|ò=Í*¹@šZi?ù™š5¾¡G®Ey {Aü‡+D-f5Aw;s=ˑR|²ÂhDv20130705_00834_stKsb333@ë"åÍÓbh?ˆL=@€Em³š=·õä|²ÂhDv20130705_00836_stKsb333@ë"åÑX'x?Š¥@€El˜¸=·X |²ÂhDv20130705_00838_stKsb333@ë"åÔ»³ö?{­-@€El@Í=†ž5@˜1á@
p¤3¾° ÅEhEÃAøĜD.ŠÁAwØ>7ÇP|²ÂhDv20130705_01106_stKsb333@ë"èÐL®¯?–´:@€Eˆeö=—øÕ|²ÂhDv20130705_01108_stKsb333@ë"èÔ'?‰™ó@€Eˆg
=‰¬H>À±?Ü(öc¾®{E"¦fD÷IqD.­qAyÅø>7;(|²ÂhDv20130705_01110_stKsb333@ë"è×`?Ÿ¼¢@€E‰>
Ù|²ÂhDv20130706_00513_stKsb333@ë"ÆŠ"?'Ž@€E˜Iš>"áö?e¾þ?¼(öe¾™™šE"Ú)D|áHD0.%A}ÚÂ='a	|²ÂhDv20130706_00515_stKsb333@ë"É*{?$ð+@€E˜³Í>>Câ?ñë…b¾ˆ1'E"…qD÷¢5D-ó3A|íà=£ë|²ÂhDv20130706_00517_stKsb333@ë"̊'k?-=,@€E™qá=à†Ò>ìÒ-@333¾Ÿ¾wE˜x¸AýĜD-ÆúA{À×=°ÿ%|²ÂhDv20130706_00705_stKsb333@ë"»)Þ?óê@€EŽì=÷"è>™$Ù?¥¸e¾•E‹VRD|ð"D/Ç+A~Nç=q'ª|²ÂhDv20130706_00707_stKsb333@ë"¾˜Ò?#B@€E¿¸>´"?lÀ}?Ýp¤c¾å`EŠËD÷nVD.jòA{[‹=|þ>|²ÂhDv20130706_00709_stKsb333@ë"ÁÑ;q?è^@€EŽH>FÄ@#	S@0£×5¾ŠÀƒEŒý®AþhsD.¼AzÃ1=Ô­s|²ÂhDv20130711_00317_stKsb333@딢+ã‰?6K@€EŸ¿f>3¥ >q''?§®f¾–‡+E›ÖáD|ñXD0T¬A=[s|²ÂhDv20130711_00319_stKsb333@딢
¸Ëc?Œ˜@€E á>.qù=âyÈ@záb¾"t¼E›Ç…D÷•XD-ßmA~ï4=¼>'|²ÂhDv20130711_00321_stKsb333@딢
°âá?»Â@€EŸËá>#sâ?UM0@*=q2¾†§ðEìAü¼jD-gßA{ân=Én©|²ÂhDv20130713_00409_stKsb333@ë"âÈj=?!¡ì@€E˜\=ü1·?ÖKÃ?¼(öe¾ÒòE"SqD|ú^D0ÌA~`v='óš|²ÂhDv20130713_00411_stKsb333@ë"âIÙh?!'h@€E—çR=þy@Dä$?ôzác¾‰7LE"öD÷•PD-ýôA€j´=Ѫ|²ÂhDv20130713_00413_stKsb333@ë"âà¸? vÃ@€E—°q=ü®=;w¥@®5¾©xÕE–q3AýQìD-]/A|š¼=Ô#¿|²ÂhDv20130724_00769_stKsb333@ë–FÕÿÓ?VU/@€E'p==ó"@?:_[@,(öe¾¢ÐåEŽÃ×D|ü9D/‡®Ax8> ÀŽ|²ÂhDv20130724_00771_stKsb333@ë–FÙ¹v?^I@€E'Ó=ïy@*±@G®d¾²-EñÃD÷uD.zA{}Ä=è×p|²ÂhDv20130724_00773_stKsb333@ë–FÜË	?SæÓ@€E'¬…=¹!T@¯é›@4¾«EAün˜D.îAzÜ9>g¢|²ÂhDv20130727_00122_stKsb333@떠SYÔ]?I0×@€EÀ²3=Ùèú?7à)@záf¾OßE»ÈD}	XD0©ÛA€£p=ÑêŸ|²ÂhDv20130727_00124_stKsb333@떠V°uÿ?ZU@€EÁ2¸=ڙL>Ï×(?þ¸Rc¾"záE»Ø{D÷˜îD-ëTA}ëÎ=וó|²ÂhDv20130727_00126_stKsb333@떠ZŒ?_¯³@€EÀžÍ=Ñ,š@ÆòŽ@õÃ7¾"t¼E¾y\Aþ/D-a‰Azõ¯>×||²ÂhDv20130807_00317_stKsb333@ë˜:ÝÇ?8X}@€E"Ñ)>ò>>qòè?µÂe¾¥ãTEøD}œD/nFA~rï=—Ó‰|²ÂhDv20130807_00319_stKsb333@ë˜>Fâ"?.‡—@€E–Ò>¦Ã@vä]@™šc¾±&éE'š¸D÷zÙD.`A|ŒÚ=»l|²ÂhDv20130807_00321_stKsb333@ë˜A¸¡ó?)×ý@€E˜ÝÃ>ߋ?r3@£×1¾ŽÙE–)Að"uD-·\A{[¸>•|²ÂhDv20130828_00375_stKsb333@뚢hzB;? ðÒ@€E¾J
>'À<sˆ$?ٙše¾'ñªEº½šD|ëuD/LA€¦=£l'|²ÂhDv20130828_00377_stKsb333@뚢k­R‰?+Dƒ@€E¾•>!Ä>mö?ÁG®c¾'ë…E»*öD÷UüD.³¦AX¨=‰U|²ÂhDv20130828_00379_stKsb333@뚢o¼? Ž1@€E¿r3>r\@;â@@£×3¾ˆ1'E»¾áAè¬D.T¼A€10>ûþ|²ÂhDv20130922_00158_stKsb333@ëÀ£'@à?NVE@€E–\=ÚõŸ@.¾?ñë…e¾ ÄœE'ö)D|è"D.æAwŽƒ='ÍÚ|²ÂhDv20130922_00160_stKsb333@ëÀ§<Ç?Iáà@€E•‰¤=µ'—=Ãù?Տc¾¬‹DE'O®D÷A‰D.¯ðAyÝv=»|²ÂhDv20130922_00162_stKsb333@ëÀªÛÆe?^Ê[@€E•v…=©uÜ?¬PÕ@`3¾ž5?E";HAçl‹D.@´AzP>"Êì|²ÂhDv20131007_00186_stKsb333@럠°(Ò1?K'b@€EÄP®=ßú>'ò¿@6fff¾œ¬EÂÉ×D|ëøD/üA€b;>ÞW|²ÂhDv20131007_00188_stKsb333@럠³81?M&@€Eи=å¯?¿>?î{c¾¤ZEÂÄD÷z^D.‹…A}…Î=¨‰|²ÂhDv20131007_00190_stKsb333@럠¶#rÌ?LD¼@€EđÍ=æ‹q?îSÂ@z=q3¾ŽVEÃ@)AíPD.ÉA}.L>‰Á,|²ÂhDv20131016_00046_stKsb333@ë À;Æ«?ԊÓ@€E¶if=¹è|²ÂhDv20131016_00050_stKsb333@ë Àn«?s+Ü@€EµÌ®=¼à>½Þì@-p¤1¾¢MÓE´9ìAæQìD.ÕAt-.>œ|²ÂhDv20131017_00157_stKsb333@ë à£E"à?‰NÉ@€EÇJ\=á"~@ß5-@+…f¾Ÿ¾wEÄ­®D}uD.Ò Az8Å>{Ûe|²ÂhDv20131017_00159_stKsb333@ë à¦xÚÝ?';@€EÇàš>u·|²ÂhDv20131017_00161_stKsb333@ë à©ŽI.?n)®@€EÈÃ> í_?à)¤@)™š0¾œ¬EÅ¿®Aáí'D-øAv³?>[ô¤|²ÂhDv20140526_00661_stKsb333@뼅mDÒ?(q@€EœT…=¸8h>A§/?ÈõÃe¾/Eš³HD|êoD/Z A€yÕ=ºì|²ÂhDv20140526_00663_stKsb333@뼅­Ñ4?'3#@€EŸ=ªŽ"|²ÂhDv20140526_00665_stKsb333@뼅|Ra?39@@€Eœ]á=¡û"?é@(õÃ3¾«E›d{Aã D-›dA}.¨=ç¤Y|²ÂhDv20140607_00505_stKsb333@뾞bq?{«@€E_­\>PK?$Þv@(öe¾¦éyEU£\D|ÀRD/ŠÑAs>Hw|²ÂhDv20140607_00507_stKsb333@ë¾¢"ßÔ?jÑ@€E\È==Í¡¢|²ÂhDv20140607_00509_stKsb333@ë¾¥‡é?Zä@€E^_3=üô@ê‹Þ@e1¾ ÄœE[ß\AêéyD-—ðA`ˆ>Ž¼¡|²ÂhDv20140617_01136_stKsb333@ë¿I'ã7?¿E,@€EµÓÍ=ÊÊ|²ÂhDv20140617_01138_stKsb333@ë¿I•RØ??»ÞÌ@€E¶™á=Ìd |²ÂhDv20140617_01140_stKsb333@ë¿I˜žÇ×?¹«Ç@€E·€\>*cO|²ÂhDv20140620_00987_stKsb333@ë¿©ñÞ¯x?M½2@€E"!®=µ\´@f)ó?Տf¾—
=E'3D}-D/šA|³7=°S|²ÂhDv20140620_00989_stKsb333@ë¿©õð¹?J§¼@€E",\=Á?Ô@PôÀ?ìÌÍc¾œ(öE'à{D÷i?D.5A|HÔ=ŽoX|²ÂhDv20140620_00991_stKsb333@ë¿©ú(Oª?[±ã@€E"œ==¾\>NÇ"@(ö4¾™™šE"Í®Að¡ËD-¥A{]S>a$|²ÂhDv20140623_00925_stKsb333@ëÀ†@fM?A,˜@€E‡Ì3=ò«p@æœB@Qìf¾ A‰E…Å…D|ܜD.°1A÷>uþ|²ÂhDv20140623_00927_stKsb333@ëÀ‰zÈH?>ØÄ@€E‡&q=¬ÂP?ØÚ@ffd¾™™šE"@áD÷$D.ÒoA€
7=ë¿x|²ÂhDv20140623_00929_stKsb333@ëÀŒÏ[È?Dy@€Eˆ¡>Ý@)'@\ÌÍ3¾"t¼E†è{AßC–D.c3A€">8¼/|²ÂhDv20140624_00257_stKsb333@ëÀ"9Tš?Q-@€E<®=Ëd@:ä-?×
=e¾—
=E‰6¤D}1D/˶Aû=Éïþ|²ÂhDv20140624_00259_stKsb333@ëÀ"<*?op@€E¸)=ê"¦?_¸4@8õÃd¾¤ZEŽ8¤D÷X´D.A}a>L™|²ÂhDv20140624_00261_stKsb333@ëÀ"?Ó	}?k÷@€EŽ¿¸>=@k@I™š1¾£SøEŽ,RAäÀƒD-–éA{%…>Œ'»|²ÂhDv20140624_00905_stKsb333@ëÀ)[W.?1ç@€EœLf=á`>Ä*x?«…f¾¬1Eœ°D}oD.â°A€¼=Žò6|²ÂhDv20140624_00907_stKsb333@ëÀ)^äÉ?=Ö¤@€Eš>=؈É?fÅ@¸Rd¾¦éyE–ˆ)D÷$ZD.ë×A¨B=âÒ?|²ÂhDv20140624_00909_stKsb333@ëÀ)bˆö´?JJ"@€Eœ==½&ø?Ú·^@–ff1¾£SøEš™×AÜD.u²A€S§>‡ù8|²ÂhDv20140702_00781_stKsb333@ëÁ%¤ä‰?`	X@€EyÞ¤=Ÿ×è?X÷@…f¾¡ÊÁEq6=D|¼ÍD.Ÿ®A~é~>±|²ÂhDv20140702_00783_stKsb333@ëÁ%§¶b}?líŒ@€Exòf=›ÙÐ@ãµ®@ff6¾˜bEoñD÷ÃD/ÕA~,{>ÂZ|²ÂhDv20140702_00785_stKsb333@ëÁ%«rž?t@Ë@€Ezá=•zh@6Þu@Qì4¾§l‹Et¾=AÚó¶D.›#AuQø>JWì|²ÂhDv20140703_00541_stKsb333@ëÁC°|¿Ä?R+Â@€E…e×=À-?hÇ?ó33e¾–E€f¸D|ý²D/¹'A{¨Ï=ª©||²ÂhDv20140703_00543_stKsb333@ëÁC³¬às?OBÍ@€E…¸=ïsö?0Nþ?øQìc¾ž5?E€‹\D÷W¾D.N¸A|Ÿe=ǟ¿|²ÂhDv20140703_00545_stKsb333@ëÁC·çÑ?b'@€E…úš=µTA°ÆK@¸R2¾˜bE"ð=AæÎÙD-î˜AwkÇ=Ñ
h|²ÂhDv20140706_00467_stKsb333@ëÁ¦ ´
^?)Ù@€E©P==õÏ?¯Þý?ÚáHe¾šŸ¾E¥nD|ÆD.ãTA}œ‡=¬y$|²ÂhDv20140706_00469_stKsb333@ëÁ¦¤?-9@€E©E×=ØQD?¦‰?ª=qd¾—
=E¥PfD÷¶D.â=A}O·=~"K|²ÂhDv20140706_00471_stKsb333@ëÁ¦§*+M?*Ð\@€E©Þ3=×F@×ÑR@\)3¾ŒIºE©ÍAۍPD."TA},C>œ|²ÂhDv20140712_00565_stKsb333@ëÂdYˆÝ_?LÂ@€E—¦=ñ3Ý@ô?þ¸Rf¾€ƒE"P{D}®D0?;A À=Âeì|²ÂhDv20140712_00567_stKsb333@ëÂd]ñß?d@€E˜	q>
lx@ORý?ÈõÃc¾q©üE"·3D÷_}D.A:d=½|²ÂhDv20140712_00569_stKsb333@ëÂd`˜0¹?y	@€E˜ªH=ñ²·@Êâ@{3¾uE–
áA뗍D-̋A€«=âZü|²ÂhDv20140804_00116_stKsb333@ëÅ?ö Èø?'
@€E°s3=¢Á˜|²ÂhDv20140804_00118_stKsb333@ëÅ?ùim­?$@€E¯•R>@:J|²ÂhDv20140804_00120_stKsb333@ëÅ@p|j?±½ê@€E¯€)=­Ñ8|²ÂhDv20140911_00309_stKsb333@ëÊ7"I? D³@€E•µ×>´>èwA?k…e¾bNE'n¤D|òD.êÁAqìŒ<ùU|²ÂhDv20140911_00311_stKsb333@ëÊ;<l?Fß@€E–dì>W@a˜¿?·
=d¾%E'–D÷9yD.ôÝAvDG=e½I|²ÂhDv20140911_00313_stKsb333@ëÊ>¼£à?&Þú@€E–Š=á˜)AàG?áG®3¾Ÿ¾wE•I\Aã"uD.")Apº€='J"|²ÂhDv20141006_00157_stKsb333@ëÍ ¬F_`?)"@€EÄx)=ó…?«†6?˜Qìe¾/EÃƏD|éXD/%AkA<÷ú­|²ÂhDv20141006_00159_stKsb333@ëÍ ¯o^³?D¡c@€EÅ=Ü]>-?€c¾ŠÀƒEÃÖáD÷mšD.½'AkÙ<øÅ|²ÂhDv20141006_00161_stKsb333@ëÍ ²'¹Ö?Fîq@€EÆ=ã‹U?¦1@\2¾†§ðEÅHAç ÅD.}ôAiº='í'|²ÂhDv20150523_00223_stKsb333@ëéÊë.?)þ@€E³q=ÜiÊ?BYú?œ(öf¾¤Ý/E±µšD|ðRD.ӖAE€6<¡'î|²ÂhDv20150523_00225_stKsb333@ëéÊù5?2sˆ@€E³@š=øüÉ?â5?'\\¾'ë…E®£šD÷OuD.¦AExu<û…|²ÂhDv20150523_00227_stKsb333@ëéÊ _ÌC?9Í@€E±2{=ÜÌ¥>Ò«Z@ë…6¾ž5?E²×AèC–D.køAE±À<úy'|²ÂhDv20150529_00481_stKsb333@ëêƒ6=¯
?9UV@€Eªt)=¾‰$?·?Æffe¾ÒòE¦2)D|ãøD/ŽFAGCÛ<ÄÙm|²ÂhDv20150529_00483_stKsb333@ëêƒ9iBº?5àx@€E«.š=½­˜>ˆÀè?ª=qc¾ŽVE¦4=D÷töD-¼¼AG0'<t½7|²ÂhDv20150529_00485_stKsb333@ëêƒ<¬ƒ¬??°¿@€E°f=®KÜ?ó»;?\(ö.¾ŒÌÍE°ÅÃAïÙD-]ÓAGÌ©<úYY|²ÂhDv20150529_00529_stKsb333@ëꃤ6PI?DF§@€E¤

=¸Mt<¨x&?¥¸e¾›"ÑE¢nD|óD/θAG1¼<Í|²ÂhDv20150529_00531_stKsb333@ëꃧV[+??¦ @€E££==¯¬à?œ?@c¾ ÄœE¡D÷tåD-»AG#<wr|²ÂhDv20150529_00533_stKsb333@ëꃪšÈÄ?R5D@€E¤N==­~Ä?V(¿?†ffA¾'ë…E£™\Aó¶FD-d¬AG:Ÿ="VŽ|²ÂhDv20150529_00577_stKsb333@ëê"È'?8¶Ê@€Eš³®=Ì*>g]ô?'ë…e¾'hsE—ïqD|ë…D/¿ßAGf<À®Ý|²ÂhDv20150529_00579_stKsb333@ëê"À§Ð?1L˜@€E•®=ÍV†>ªCÆ?p¤c¾ŠÀƒEš¡ìD÷ŒRD-̋AGÓ<àBô|²ÂhDv20150529_00581_stKsb333@ëê"ü6r?4Ô¼@€E¡h×=–Ù`@'…¹?ÌÌÍ6¾'ë…E¡®AðÊÁD-wAG*…=#'R|²ÂhDv20150531_00373_stKsb333@ëêÆçé®Z?O5M@€Eÿì=¹sÀ=rUw?xQìe¾¨õÃE9®D|úD/˜ÅAHý<ÑDP|²ÂhDv20150531_00375_stKsb333@ëêÆën??^U@€EH=ܗY>ÄÆN?n{c¾™™šEŒà)D÷†ÉD.	ºAH·£<¶üÄ|²ÂhDv20150531_00377_stKsb333@ëêÆîò+?c9!@€E'=£Â¨@'ä@
=7¾£×
EÀ¤AóE¢D-—¾AHQÑ=%
<|²ÂhDv20150531_00783_stKsb333@ëêÍ?Ë?'Ê@€E£ =õïO=@/8?‡®f¾'n˜E íHD}ÙD.¿ßAH½<'GQ|²ÂhDv20150531_00785_stKsb333@ëêÍQ
Š?27ò@€E¤-Í=æ÷ä?Ù½?Ñë…d¾‹C–E ©qD÷MªD.ÍÃAHk\<—ô|²ÂhDv20150531_00787_stKsb333@ëê͝Ë'?'–æ@€E¥bf>Ú|A":ß@êáH3¾°£×E¦/®Aá=qD.[ç|²ÂhDv20150723_00829_stKsb333@ëñfσ³?'-ð@€E˜{=ÜÚ?>j?@f¾'n˜E•fD|¥D.‰HAK.'<§ž±|²ÂhDv20150723_00831_stKsb333@ëñfÒÔÙa?4Œë@€E˜×=Ùk@@þê?Ã×
d¾/E•Û\D÷LD.äîAJÊ)<šÀ|²ÂhDv20150723_00833_stKsb333@ëñfÖ£/š?8ô8@€E—|=µàX?Õz?®{3¾‹C–E•öAÕĜD.zAK'–<ÿ"||²ÂhDv20150804_00301_stKsb333@ëòág°¾N?.éø@€E¸…á>"Mÿ?ˆp@£×e¾\)E´SšD|¦ÉD/ "AH~<Ä0x|²ÂhDv20150804_00303_stKsb333@ëòájÓ7ö?2˜æ@€E¸@¤>"Ç>¿'?Æffc¾›"ÑE³Ô=D÷°ÝD.íôAHFB<š¿¥|²ÂhDv20150804_00305_stKsb333@ëòám¼	?&»'@€E·—H>f;=Ÿí®@2¾ŽVEµöRAö´9D.>wAHMo<áH"|²ÂhDv20150810_00339_stKsb333@ëó¡æ@üŸ?Ÿ	0@€Ep==|K°?¹Zü?W
=e¾­VEgöD|¢D0AK7=TOº|²ÂhDv20150810_00341_stKsb333@ëó¡é·ßU?°':@€Er—
=®ý;?mâ?\)c¾Á%Eiw®D÷±?D/"¼AJîÞ=z}ã|²ÂhDv20150810_00343_stKsb333@ëó¡ì±?œÊú@€Epá3=¥Ý?ø	7?«…3¾ž¸REkêAù&éD/	šAJN=':|²ÂhDv20150830_00093_stKsb333@ëö - œÃ?-ùm@€EÝš>bñ>˜U×?¬ÌÍe¾ˆ1'EØ áD|Õ?D/¸ÅAI3
<'´Ã|²ÂhDv20150830_00095_stKsb333@ëö 1V3é? Ÿf@€EÜñ)>ø¶?1 Œ?Տc¾—
=EÚV¸D÷·–D/7ðAIcR<kÇ]|²ÂhDv20150830_00097_stKsb333@ëö 4uù?'J@€EÜx>
Ë8=+}ÿ@×
5¾'\EØoqAþ²-D.™hAI+Ú<ÜT&|²ÂhDv20150907_00097_stKsb333@ë÷ "þW?:ã¦@€EŽNá=ºëÀ?%Ó	?¨õÃf¾§ïžE‹•3D|ŠáD/AJª—<šÎ|²ÂhDv20150907_00099_stKsb333@ë÷ 9ž‡?º5@€E˜Í>
î@q?D@\)c¾¥`BE‹D÷"¬D.‡;AJ¯$<Ê‹|²ÂhDv20150907_00101_stKsb333@ë÷ ¡f?G@€E
>xã@=`ƒ@\ÌÍ4¾ƒ•E‰D=Að‰7D-ß+AJx=5|²ÂhDv20150918_00169_stKsb333@ëø¤þ?8ˆÛ@€E·¯
=è%ƒ?^NÛ?¹™šf¾œ¬EµZfD|ØÕD.ÁXAIÐÖ<ª–¼|²ÂhDv20150918_00171_stKsb333@ëø·`?,¶ž@€E·ÿ=õà<>½y?å¸c¾¦éyE¶PD÷—LD.YHAJj<ŽR|²ÂhDv20150918_00173_stKsb333@ëø ²È??*"(@€E¹¤=å{@ƒF@{3¾‡+E¸PáAöÎÙD-²ÑAJ0ô<ó ž|²ÂhDv20160719_00645_stKsb333@ì¥"]˜7?f@€E4{> å>†–?µÂ`¾²-EŒ2D|ÄþD/Arl‹=5{ý|²ÂhDv20160719_00647_stKsb333@ì¥%Í.œ?T@€EB3>7ò3?‹Ö¹@ÌÍ[¾£SøEŒK\D÷AD.ëÇAr‡=‰Ã#|²ÂhDv20160719_00649_stKsb333@ì¥)3j'?ÈD@€Eu¤>%Þ?ñ±æ@%0¾'JEŽA\Aã…D.š Ar?Š=Ùø|²ÂhDv20170623_00793_stKsb333@ìIdž&u?""@€EŸ…=¤;€>ÆÜ?aG®f¾­VED|¥ÃD/PAUrÏ=phJ|²ÂhDv20170623_00795_stKsb333@ìIˤO?'@ý@€EžñÍ="'|@!6? d¾Ðå`EžfD÷½ÓD.}ÓAVËH=—.û|²ÂhDv20170623_00797_stKsb333@ìIÍÿ,F?vÈ@€Ež½ì=­ªƒ@×-?ÈõÃ,¾¦ffE ¢¸AôÛ#D-ÜîAVš<=µê'|²ÂhDv20170629_00472_stKsb333@ìIÂ!EA?»G@€E¢Ö¸>cI>"•ô?\(öe¾‹Æ¨E¡¶áD|½ÓD/õqAZRÂ<x×j|²ÂhDv20170629_00474_stKsb333@ìIÂ$3ü?`@€E¢Ô×>)ž<ð{H?·
=c¾}ó¶E¡¶¸D÷£ßD/AYân<Ìþ:|²ÂhDv20170629_00476_stKsb333@ìIÂ&½Äq?&@€E¢R>!$>—§•?¾¸R.¾uE£y
A÷`BD."#AY×Ö=z|²ÂhDv20180327_00727_stKsb333@ìkªÀHþ?^·@€E³[)=¯?(=DaÐ?µÂf¾£SøE¯ñHD}
oD0}A\ím=DÉN|²ÂhDv20180327_00729_stKsb333@ìkªÃݕG?ƒÌÏ@€E³Þ3=ÅÛ>‡+¢?¨õÃc¾–‡+E¯þáD÷×DD/DA]WÞ=qµ|²ÂhDv20180327_00731_stKsb333@ìkªÆÚª†?"%2@€E´â=Âz(@zûD?þ¸R2¾œ¬E³išAþD.ÍãAaÄ=é?|²ÂhDv20180525_00439_stKsb333@ìs2ڝÆ?IEÍ@€E¹R=ʸ}>—w?p£×f¾ŠÀƒE¸üD|°öD0ÝAX€"<ó¯ã|²ÂhDv20180525_00441_stKsb333@ìs6«7Ò?@'@@€E¸Í×=ÈŒ>éŠ?}p¤c¾å`E¸LÍD÷D/—ßAXD
<Ó×Å|²ÂhDv20180525_00443_stKsb333@ìs:O¡ÿ?EüÞ@€E¸-f=­¤¸?H"Õ@®/¾†$ÝEº«®AÖ(öD.ß
AYï="'7|²ÂhDv20180525_00823_stKsb333@ìsOêN?"#B@€E«f…=ù¥½@"Fä?ã×
e¾¨õÃE¨TD|Ä{D/Æ%A\¹=ç'©|²ÂhDv20180525_00825_stKsb333@ìsSJÅ¡?Œ
¤@€EªÑf=¬t0AÝ4@zác¾®{E§¹\D÷¤D.ûA]H´>Àû|²ÂhDv20180525_00827_stKsb333@ìsVLM?ž–F@€E©½)=œë\?Î?£×/¾£×
E©£×AúffD.‰HAW2¼=Û¸[|²ÂhDv20180804_00817_stKsb333@ì{æ$žE?†S$@€E"ÄÃ=Ãþ¤?¯m>?‡®f¾²-E"\D|Ç;D.íôAFq=Cì|²ÂhDv20180804_00819_stKsb333@ì{æ á6?'Ð@€E•úf=È*/@X†ù?\)c¾»çmE"É…D÷­?D._AG©ñ=;\Z|²ÂhDv20180804_00821_stKsb333@ì{梴ðã?•ƒ¥@€E–'Í=·\œ@R6â?ÚáH-¾›¥ãEš=ìAöJD-ÒAFÈ=ɇ@|²ÂhDv20180812_00373_stKsb333@ì|᧶D?‰®S@€E˜ã®=ٛ¥<~?†ffe¾±©üE•m×D|{çD.¯®AC³—='ÿG|²ÂhDv20180812_00375_stKsb333@ì|᫆®?"¾×@€Eš$>c>'V×?¨õÃc¾Ï\)E˜D÷‰ÃD.5/AC¦
=D|Ô|²ÂhDv20180812_00377_stKsb333@ì|á¸J¤"?k;U@€E™Ô=­oŒ|²ÂhDv20180814_00198_stKsb333@ì}!¢<jê?_5ã@€E¨á3=>ü¾å?µÂe¾¤Ý/E¦¨öD|¬9D/r AD²<õ0í|²ÂhDv20180814_00200_stKsb333@ì}!¥ðO3?lõ>@€E©·3>¸n>¥o?¹™šc¾\)E¦‹\D÷œþD.òADe^<õƒK|²ÂhDv20180814_00202_stKsb333@ì}!©#Ì?fð @€E©ò=× >8v±@&ff.¾¢ÐåE«»qAô
=D.Ÿ®ADÏ	=©Q|²ÂhDv20180816_00249_stKsb333@ì}b=wz
?	)ƒ@€E"µö>=Ä}>Ì'@ £×e¾§l‹E…?
D|¶¸D/jáAD£‰<·øÒ|²ÂhDv20180816_00251_stKsb333@ì}bA®*ö?'ð@€E"ò3>:vî>ÃTÕ?Àc¾›¥ãE'õ\D÷'wD.Ø1AD¬<‡dã|²ÂhDv20180816_00253_stKsb333@ì}bDæU?§@€E"¢><]d@f-a@ÐõÃ0¾OßE‡šRAù9XD.G|²ÂhDv20180824_00153_stKsb333@ì~aŸÐ??8ý¦@€EÁ=ĶÜ@‹Ÿ‡?'\f¾£SøE›µ\D|†¨D.|9AJK<qžÂ|²ÂhDv20180824_00155_stKsb333@ì~a•%›ñ?G³@€Ež=Àa8;€å^?p£×c¾ A‰Eœa…D÷ŽD."ÁAJJª<£Ú&|²ÂhDv20180824_00157_stKsb333@ì~aœ`h ?Z"ˆ@€EG…=´h$>Oô@C×
1¾Ÿ;dEVAïÒòD-ù‰AJj'={"y|²ÂhDv20180829_00163_stKsb333@ì<Øha?H:š@€E—Ž=Ø(?'ýè?·
=f¾ ÄœE•\D|'D/+ADž*<²Mº|²ÂhDv20180829_00165_stKsb333@ì@'L?F.t@€E—|{=ÁQ?ˆP*?Š=qc¾ A‰E–uìD÷›D.^wADB<§¶T|²ÂhDv20180829_00167_stKsb333@ìCëŸ?4A›@€E˜®=Å5<@]¹@¹ë…/¾‰7E"µ®Aõ¬D-å`|²ÂhDv20180901_00193_stKsb333@ì`ã¦R»?Rõ@€E€Œ=Ù±?#ƒ·?¸Qìe¾¡ÊÁE{ÚáD|¿mD/‡
AEïƒ<í‰"|²ÂhDv20180901_00195_stKsb333@ì`敠¼?RÌà@€E€¤f=×\l>¦»[?uc¾Ÿ;dE}LöD÷¶ÙD.¸AF^<Ÿ']|²ÂhDv20180901_00197_stKsb333@ì`éÎm?L8,@€E€u
=¸X4?(þ±@%.¾™‡E'j=Aù×
D. RAF®=·Ã|²ÂhDv20180909_00145_stKsb333@ì€aRÏ°­?‰ÌU@€E–)=ìG">@?Tzáf¾§l‹E"ÛìD|ȓD.™7ABuB=½b|²ÂhDv20180909_00147_stKsb333@ì€aVkN?y=¤@€E–…=¨c>SIž?ˆõÃc¾§l‹E•èRD÷š=D.5ABüÇ=
¾j|²ÂhDv20180909_00149_stKsb333@ì€aYh[ß?'ó@€E–»
=›­h@Ç°a@33-¾©xÕE˜à=AøSøD-«ÇACN=='|²ÂhDv20190307_00487_stKsb333@ì–ËD@6Q?'6@€E¨®>&^r?*m?ŒÌÍe¾ŽÙE§€¸D|±D/ÉüAYÃ@<°é­|²ÂhDv20190307_00489_stKsb333@ì–ËGL ?ß@€E©á>Ø÷|²ÂhDv20190307_00491_stKsb333@ì–ËJ§Ùx?Ž8@€E©©R>Ü-?ÿ"¦?ñë…0¾‰7E«e3Aø7LD.ÓAY`€=
ÔJ

==> anc/pub_raw/L222_135_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  240 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             >]v20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+>YÏ+?ê=qi¾ß;E",öDF¤)DÞÅXAG(—<㶏>]v20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@>E0@G®d¾šŸ¾
E"qDޒwDßC®AG©Í<™˜Æ>]v20110803_00587_stKsb333@ë<$9eÌã?X@@€E9f>ÞÚC'qìAÐ(öh¾±©üE";3DA"–DÜÔö>]v20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L>]v20110804_00761_stKsb333@ë<F4GÛ6?'ÏÚ@€E±}>
¹J>]v20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&Bq=¼A»™šf¾¤Ý/
E³¥qDÛû¾DÝ2o>]v20110820_00584_stKsb333@ë>CéÜLÈ?M_@€Es
>ræ=$Ô@¥p¤h¾¡ÊÁE'ÍDAz DÜ¥ã>]v20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoêCÈëAé×
d¾Å¡Ë
E†è¤DÜ×DÝ;>]v20110901_00798_stKsb333@ë?ÄÍu±?%}}@€EË×>$H?%†Aˆffi¾·ÎÙEß+\DHÊ^DØýì>]v20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o@|46Af{f¾¬1
EÛ¬DßÀÍDÙoߏ>]v20110915_00497_stKsb333@ëAƒL™ñ®?-›ß@€E½$…>.?DŸAtQìg¾§l‹EÊÙìDAYªDÜÁš>]v20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ>]v20110925_00353_stKsb333@ëBÀÂE/?z]š@€EÃ]==áDÌ>˜²Ý?ÈõÃj¾«…E¿õqDHѺDÙ%'A,ä="'Ώ>]v20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ>ª‡i@33d¾®—
EÃ!
DߏDٛ;A-Ε<Ò5R>]v20111009_00353_stKsb333@ëD€½	pl?)þ@€E¢æá>˜î@%4`A33g¾©ûçE«ù
DAeDÜÊ°>]v20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]û>]v20111014_00177_stKsb333@ëE ͺ"{?¼§–@€Eá=£ý8?(_¯?@i¾ÍOßE‰/\DH§\DÙsA.ê+=î>]v20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`<Áûž?B\e¾ÌÌÍ
E‰>DßÌÍDÙg+A.ðø=±8£>]v20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_>9Ï.@œ(öh¾£×
E¡'DAC…DÝUA@qi=Ÿ>]v20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.>ŠV©@ƒ…e¾œ¬
E¢,öDÜuDÝ»¾A@u¤<Íâú>]v20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\?–‡˜?ýp¤g¾®—E¥<fDA=²DÝ;\AAÑR<³;ü>]v20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É=‡m@l(öe¾®—
E¤×DÛì¬DÝ¥ìAA¿±<Þzº>]v20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» "=½œ1?ٙšh¾° ÅE­`öDAYüDÝBAC<æ¢ý>]v20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK?ôÀ"?Ã×
e¾ºáH
E­bÍDÛäåDÝk¶ACG<Ñ>]v20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C?؟@xõÃi¾¡G®E­5
DAFfDÝVAB­!<ö'>]v20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|>†`@áHe¾§l‹
E­GìDÜDݼÝAB¦,<U؏>]v20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b>mlÙ@Qìh¾–E¦Q3DAJDÝJ‡AB·=9‰Ú>]v20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×> àÅ@XQìe¾Oß
E¤ÊöDÛýÓDÝ°"AC¯ÿ=x²>]v20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'>Î2'@QG®i¾\)E£DDACdDÝ6%ACx=+m>]v20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu>ÎÐ@¨£×e¾—P
E¥ÜDÛùDݥˏ>]v20120417_00372_stKsb333@ë\iˆ…ÕÂ>øý1@€E§Œ¤>MRE>€ø‰@¸i¾˜bE¤¯3DARÑDÝ AC/=7–»>]v20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U>]v20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm>'@e@J=qi¾«…E®0öDAPBDÝ]²ACW<هí>]v20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq>¾A@Qìe¾©ûç
E«í3DܘDÝÌ´AB…<¨Õ9>]v20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0=5@–{h¾¨õÃE¬½
DA=`DÝ#}ACå=ݏ>]v20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È;'…j@8õÃe¾¡ÊÁ
E©¶fDÛ÷+D݇ÏABÔÑ<Î.0>]v20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp=–^–?´záh¾»dZEª'ìDAhÕDÝ–ABÿ$<Æ'>]v20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I=Äãô?¢\d¾¡G®
E¦º{DÜ`DÝZAC/b<œè>]v20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±>«Ò@Qìi¾ª~úE¦ê{DA;#DÝšAC1Ó<®8>]v20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ?W×ü@@£×d¾° Å
E¨·qDÜqDÝYÃABÞð<Ä~¢>]v20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•Ž=ÿB‰@ÌÍh¾ A‰E­\öDAH1DÝJwABwV<¼.">]v20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ó<¢$,@!ë…e¾"÷Ï
E¬ =DÛüÕDݱABâê<¤N>]v20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)@
ï2@ÌÍh¾¤Ý/Eg[®DAjDÝžABê0<ÂÉӏ>]v20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(?"F@\d¾©ûç
Eh‡
DÛë;DÝ]XAC#
<¶çޏ>]v20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ=cNº?úáHi¾²°!E—M®DAAÛDÝA‰AC;¾<»É»>]v20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnê>¨°•@¸f¾²°!
E–ËqDÛèÅDݳ–AC <‰š>]v20120607_00364_stKsb333@ëbÄé¬0ö?Jý@€E"½)>á>ìvÄ?‡®g¾³33E öDH¼ÝDىXAA¾Š<Øì>]v20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãU=ø@B?³33e¾±&é
E'òRDß²DÙ÷ßAAÆ{<¡S‡>]v20120611_00408_stKsb333@ëcCûfˆu?•Ÿ@€E†Ÿ×>B'·>±O¾@ˆ£×i¾§ïžE…ÃDH"çDÙ¦AA8<úuæ>]v20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>=CÓÊ@‰G®e¾·ÎÙ
E‡ÍHDߪáDÙþ-AA'Ù=»¢>]v20120614_00523_stKsb333@ëc¦ƒë²?Åú@€E‹Å¸>3'ò?¯°@j¾«…E‹—\DH¦DÙj°A@ì¬<Ì«g>]v20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P?'"·?ٙšf¾¢MÓ
E‹ôDߟðDÙÀÍA@çÑ<
;>]v20120617_00650_stKsb333@ëdÄþH?<¨ @€Ef±H>{=Ê(?Ó33k¾­VEc×DH°ÅDÙpBA@Ñ*<Á>>]v20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)>&*Ò?ºáHf¾/
E[××DߜJDÙÄ{A@ßÊ<ag">]v20120630_00211_stKsb333@ëe£"2Ð??@€E§S¸>IôM>Ù@ŒÌÍj¾œ(öE¤3DH£×DÙ¬"A>8=
>]v20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ>]v20120705_00909_stKsb333@ëfE·ÕÔÞ?Bì‡@€EY×>OÇà=ÍÍ4@G®g¾²-EV@¤DH©7DØõ¢A<\y<É:E>]v20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#>µë@
=qd¾Òn˜
E_ö¸DߦVDÙ1‰A<
‰<˜Õݏ>]v20120714_00785_stKsb333@ëge-G@±?PwA@€Eqˆö=Ù.&=»Q?àh¾°£×EkÏ
DHÓ×DÙWA8VÙ<ìӏ>]v20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJ=﬒@ffe¾¾ùÛ
Eq)šDߣLDÙ»¦A8`< ø?>]v20120716_00595_stKsb333@ëg£0I£?Sê@€E–¤{>&l=Mx?€h¾¨õÃE"ûqDH}DٕyA7\<ÅÒΏ>]v20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ì;fÌ{?¹™še¾¬1
E'—×DߘÍDÙîÉA7xd<«úD>]v20120717_00291_stKsb333@ëgÀфÝJ?5Ä@€E¢Kö=ú£™?ò@ÈQìj¾²-E öDHªDÙÉì>]v20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:ú>rî>@õÃf¾¹X
E øRDß´ƒDÚJ A6¸þ<Ò==>]v20120718_00072_stKsb333@ëgßÃ!½À?0¢J@€Eï.q>-2?è@K…h¾¦ffEë¾=DH¾DÙS×A5©_<ÀD:>]v20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4='gõ@Ï®f¾¤Ý/
EèŠÍDßODÚ)ì>]v20120719_00072_stKsb333@ëgÿqÆé?oºX@€EÊmÍ>šà<æy?øQìj¾Ÿ;dEÅs®DHJDØøZA5x)<û®Þ>]v20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=ËÏ?«'?Ýp¤e¾«…
EƏDß~DÙòéA50ö<Ì9	>]v20120719_00427_stKsb333@ëhDÌ2s?fQ@€Eª3=ؚ+>GLN?ÁG®h¾Â\E©ÐDHBDÙ^éA4î†=l>]v20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖ<¿Ð%?}p¤g¾¼j
E©`ÍDßF=DÚNÉA559<ü£Í>]v20120721_00379_stKsb333@ëhE"k«?2‡=@€EŸ‹š>´j=ڑ·@†{h¾¢ÐåEœÇHDH¾DÙW¾A3›µ<Í	Á>]v20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò=íô?Ü(öe¾š¬
Eš·qDß°öDÙ¯øA4;9<™lµ>]v20120722_00289_stKsb333@ëh_À›Ñ'?"§È@€E¯Ã=ø‡?ÈF? j¾ÀE«EqDH·mDÙҘA3š¼=;ë>]v20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDj?—'—?‡®e¾·ÎÙ
E«¨öDߗ¦DÚ9ãA3ub<û">]v20120723_00366_stKsb333@ëh'4¤'+?_{P@€E†|3>;O"?d'@¸i¾³¶FE†DH''Dي%A2õñ<îÇí>]v20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëy?e	8?úáHf¾¢MÓ
E'­qDß®ÉDÙéPA33–<ä^I>]v20120726_00190_stKsb333@ëháJ¬Ü—?ÌÈ@€E˜(®>Ä?H9@J=qi¾¨õÃE™¼{DH¶ÉDÙªáA2ã<šZŸ>]v20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áÊ?ð‹A	G®f¾¸Ôþ
E ³ìDߝÛDÚǏ>]v20120731_00285_stKsb333@ëiÆ4Ø?@Á@€EwH=¼X?ʪÛ@.¸Ri¾¶È´EzüDH°ƒDÙ¤ƒA/BÁ<Ým¿>]v20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤ>}€o?Ï\)f¾¯²
Eqþ¸DߦoDÚyA/PM<ăT>]v20120801_00568_stKsb333@ëi¤à‰î?ZXF@€EVôö=žýx>…€'?ÌÌÍi¾·ÎÙEUP¤DH¶5DÙKžA/
€=Mɏ>]v20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8>¨Ea@P£×e¾¾ùÛ
EX¿…Dß«–DÙ¼RA/±ì<̖^>]v20120804_00643_stKsb333@ëj‹
`?kd³@€E‰=¸p<€y?«…i¾¸ÔþE‡î)DHº°DÙU¢A.Aâ=Ž>]v20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³ÛÄ=aúq?¥¸f¾ºáH
E‰WqDߛ¾DÙ½/A.m<øM*>]v20120808_00189_stKsb333@ëjƒgœr?)œŒ@€Ežï==ô¬?"ë0A*¸Rh¾¢MÓE¥%\DHÓÇDÙZ>]v20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús>]v20120814_00115_stKsb333@ëk?Íæ_?)|¥@€E˜Œì>$‡Ø>]v20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH?ëÊA?×
e¾¨r°
E‰…Dß­ËDÚ+Ǐ>]v20120817_00530_stKsb333@ëk¤¾ç"?›Åú@€EVá=׸Ô>ÁRÎ?xQìj¾ÒñªESfDH¿}DÙ>ÑA,\u='§>]v20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮>9Ü?˜Qìe¾¾vÉ
EP"DߦDÙׅA,"Ð=\œ>]v20120828_00637_stKsb333@ëm·¯¯0?_w@€E¾µì=µ_Œ@Pê	@G®k¾ž¸RE¾vfDH»çDÙgTA,Ej<ó e>]v20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ @¯¬'AŠÌÍe¾¬‹D
EÑRDߧžDÙå>]v20120829_00468_stKsb333@ëm#ÀîÙ?²#@€E­º{>ègBˆž®AÁ×
i¾­'hE´ÜÍDHƒDÙa/>]v20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>ÛB‰…2A"=qe¾¬‹D
E­ð¸DߒDÙÇm>]v20120911_00370_stKsb333@ënÂGa¾a?+©L@€E¯'{>!ã¨C¥ÇA²õÃh¾¢MÓE²3DH¼JDٖw>]v20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸>]v20120912_00115_stKsb333@ënàŠú?(hº@€E¿
>*@CžA®j¾§ïžEÔþfDHÜ9Dم'>]v20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJCá*€A†Qìg¾¬1
E»…Dß±ªDÚ
¨>]v20120924_00108_stKsb333@ëp`t;;??Zw@€E™!3>c*A3øƒA噚j¾»çmE¡'×DHɪDً–>]v20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛBõS7A záf¾¬‹D
E›º)Dß®òDÚª>]v20120925_00087_stKsb333@ëp÷ÏÚÉ?g@€EÉlf>ê/BŠ8õAª£×i¾¯²Ę¸DH²NDÙo¦>]v20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw>]v20120926_00351_stKsb333@ëp¢RNQ?>Çç@€Eº}q=ì"O?'wÌA;®i¾ª~úEÈb¸DH¶éDÙt´>]v20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ>]v20121012_00210_stKsb333@ër ÜŠ9Õ?n¬@€E±%Í=·`h?…X@{h¾·KÇE²PÍDHxBDÙeXA(Ä4=Ëþ>]v20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«>]v20130318_00559_stKsb333@ë†KTzE–?g%@€E'	á=Ş$?"Ã@:=qh¾ÀE‡°DH"uDÙßTA%:=Ž¦>]v20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5>]v20130323_01202_stKsb333@ë†ë됕?#Ò|@€E'›Í>#{Q@E´kAG®i¾˜bEªÛ…DHßDÙÑã>]v20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´>]v20130324_01379_stKsb333@ë‡
•CŸ?×w@€E–K×>ºB1EéAõp¤h¾¦éyEŸÃDHÁyDÙ ‹>]v20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ê>]v20130325_01017_stKsb333@ë‡+‹®Ï·?®.@€EŸÁ…>-RÁB6TiB+™ši¾¦ffE¦¬)DH'DÙ³+>]v20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>">]v20130326_00588_stKsb333@ë‡Jƒ(Ck?í@€E­˜®=ö"áB¦[`B8p¤i¾´¼jEµmDHZ°DÙ²°>]v20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹B"EäB
£×e¾¯²
E´ÐDߝqDÚ+…>]v20130625_00894_stKsb333@뒨u\ha?§6á@€Ec{=Ùt·@0W^@8Qì<¿—Ec"\DHŠÑDÙU'A6
Ä>5ˆ>]v20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=ß=\*ÿ?ƒ×
e¾Éº^
E_w…Dß¼DÙњA2Ä®=pJn>]v20130702_00326_stKsb333@듂¯ŒªÉ?æ‰@€Ešé>t@þÀ@×
=j¾¦éyE™ÍDH¡šDÙÀ‹>]v20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u?'n0AFáHf¾ž¸R
E£ªöDߤÝDÚJ˜>]v20130703_00280_stKsb333@듡Üö€z?3¤r@€E}њ>Ë>°6×@£×i¾«Ez_®DH'DÙΏA3¹o<µˆŽ>]v20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ@Û½A\)f¾®—
E"¶)DߦòDÚL)>]v20130703_00472_stKsb333@듣uf(Ô?<-u@€E…hš=Öám?ÑM@'
=i¾½ó¶E†=DH§ßDÙ¤1A3¹ü<Ð"c>]v20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´?b"÷@%f¾·ÎÙ
Eƒ®DߦéDÚ,1A4§E<Ã->]v20130703_00808_stKsb333@듦`ö0?8žÎ@€Eƒð®=´‹L=Q @#33i¾®{Eó\DH›3DÙtöA4J;<ºsí>]v20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜=º9@*=qe¾ºáH
E"™×Dß­¢DÙÉÓA4¹Ô<–F>]v20130705_00264_stKsb333@ë"àè¼Ü?\¡þ@€E'¸=²‡ð=ðmö?õj¾Ä›¦Eq…DH"DÙã…A48Ý<öA>]v20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄD@©Ü@
=qd¾¬1
E¢¤DߕHDÚo
A4[ì<úž >]v20130705_00504_stKsb333@ë"âÐ;'Ñ?B5å@€E{Ö=·P›>
\?´záj¾Ã•E}DH"¼DÙ½7A4)µ<ÄJ>]v20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4>É¢@Qìf¾Ão
EzÑHDߥ¢DÚ$"A4žŠ<¡b>]v20130705_00840_stKsb333@ë"åØa°Ê?€ÊÛ@€ElDR=
0?ñu¼?c×
h¾¿|îEi¼ÍDHŠDÙKA4|y=Gµˆ>]v20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡>$ߘ?+…e¾Ü¬
EhHRDߥqDٝ7A4j6=:/>]v20130705_01112_stKsb333@ë"èÛŠ.?žûH@€E‰äf=¡13=ƒl?&ffi¾¾ùÛE…ܤDHiHDÙHÝA4ۍ=v'ò>]v20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á>äCŒ?ÁG®9¾ÎV
E‡'šDß´¬DٖÙA5}v=Žmë>]v20130706_00519_stKsb333@ë"Ð^òÕ?(Í@€E™à×>›Ò?ÍC@P£×i¾²-E˜å3DH®VDÙ¢ÉA4	V<ÍT5>]v20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæ>]ô@‹33f¾¶E¢
Eš\Dߤ´DÚ.A5Iï<çBS>]v20130706_00711_stKsb333@ë"ÅOTý?ÉU@€EŽ
>Ô=·'æA?
=h¾­VE–ÈfDH¼{Dفô>]v20130706_00715_stKsb333@ë"̨½?³v@€E>jí>]v20130711_00323_stKsb333@딢?X?ˆ@€E gš>ô@"©A=ë…j¾–EœŒÍDH°DÙÀj>]v20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Џ>]v20130713_00415_stKsb333@ë"â7éü?$"&@€E˜‹Ã>Ð?µ3™@‡
=i¾¦éyE•ašDH­/DÙ·…A5jƒ<÷𢡊>]v20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—?"{"@`£×g¾²-
E—ú¸DߗçDÚ7A7Y¦<¼à?>]v20130724_00775_stKsb333@ë–FߚT€?bùu@€E'æ¸=ÎÚ*?0
†?£×
i¾®—E¶)DH™DÙjÙA7ÿ}=Ž>]v20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[>èÖ«?^¸Re¾³33
E_šD߯ÇDÙÎúA7¿[<â˜ü>]v20130727_00128_stKsb333@떠]µ2&?€¹@€EÀ­Í>t>¬*ì?¢\h¾·ÎÙE½ÏHDHÓdDÙ×ðA8‰=͏>]v20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóH=Œb$?\)f¾§l‹
E¼0D߬RDÚKøA8‰m<w™o>]v20130807_00323_stKsb333@ë˜ED]'?:Ѷ@€E˜õá>ž®>š&Í?å¸i¾ÀE˜`DH®¸DÙ«A:L±<Շ¤>]v20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>ZÈ>[ÄÕ?Ÿf¾Ä›¦
E"̸DßfVDÚ&A:Šz<­7>]v20130828_00381_stKsb333@뚢rWæœ?8X¿@€EÀ›R=Ûjƒ=÷ƒ¦@"\i¾œ(öE»')DH½DÙwßA>À¡<À|>]v20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z=\Ô?ç®d¾´¼j
EÀÙHDßFwDÚcßA>v¼<ª,&>]v20130922_00164_stKsb333@ëÀ®/ƒ%?N,€@€E•Kq=Ýd¢@û?Ï\)h¾®{E'ãHDHmDÙkuABÕE<Üpȏ>]v20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&X>ÑÓK?¬ÌÍe¾·KÇ
E"•…DßOTDÚuãAC	°<Ádç>]v20131007_00192_stKsb333@럠¹_í¦?<Qä@€EÄä¸=àù–>;0<?ìÌÍh¾¬‹DEÀùDH¾DÙ_dADf<Øåُ>]v20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>í?õ'#?\)e¾«
EÃ…Dß>5DÚ[+AD`¹<nm>]v20131016_00052_stKsb333@ë ÀðZñ?{	@€E¶€=£ÃÈ>‹.ã?333j¾Æ$ÝEµäfDHÄ9DÙc
AEeŠ=X´Ý>]v20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ×>äª?™šf¾Ïß;
E¹
)Dß9DÚ_+AE
@=i"">]v20131017_00163_stKsb333@ë à¬£Œ?km@€EÉZ®=Òlk>"Ï?£×
i¾©ûçEÝ3DH~%DÙa?AE=2Fæ>]v20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕx>‡Î¢?B\e¾¨r°
EÅPDß>%DÚZAE	Â<õ‡Í>]v20140526_00667_stKsb333@뼅 ýz?-úV@€EœºÃ=ɂ">ƒ€F@£×i¾³33Ež^DH¦éDÙ¡XA+i<ö®>]v20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ?èTw@'
=f¾/
E›¡šDßi‰DÚ%yA,N\<ÅK>]v20140607_00511_stKsb333@뾩8ÿ?gk@€E`†R=Ëå,?O¤n?•Âi¾¹Û#Ea=DHŒ)DÙ¥A+–=¥i>]v20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
?þ?ë…f¾¶E¢
EhۅDßP1DÚ&^A,Pž<ù'>]v20140617_01142_stKsb333@ë¿Iœ&·O?·Ò¢@€E·óš=¨–´>Æqb?™ši¾Ê=qE´¡HDHÄÍDÙH¬A,]ú=£Ãü>]v20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§I?Yq?:áHd¾ÊÀƒ
Eµ'¸Dß+¾DÚk–A,ö=Œ¯!>]v20140620_00993_stKsb333@ë¿©þpù'?n;@€E•\=¢Y4?0@®i¾©ûçE'bÍDH¯}DÙj¸A,é=
ä">]v20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õo?XX@G®e¾£Sø
E"Å3DßT9DÚC}A,Ɯ<¹">]v20140623_00931_stKsb333@ëÀØ©?;2ÿ@€E‰!>KÛ?
Æ@¸Qìi¾ÀƒE'ùDH›¦DÙ^->]v20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩ>æÞk@¶ffe¾¶È´
Eô=Dß&VDÚz>]v20140624_00263_stKsb333@ëÀ"CrŠ?sÐÒ@€Eâ==̲ =*1?úáHi¾¼jE'îfDHxsDÙÙA,<š=+òT>]v20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®â?fo?\)f¾·KÇ
EŽ{qDßZ-DÚ´A,s=än>]v20140624_00911_stKsb333@ëÀ)eÞü¥?9á:@€EžR=ºg<@"@šáHi¾®—E¢
HDH¡ìDÙIA.D®<è6>]v20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7>]v20140702_00787_stKsb333@ëÁ%®œÖ:?ƒy@€Ezhá=¸¶t?2Ǭ?•Âi¾³¶FEsiÃDH£DÙkdA,³ä=L•Á>]v20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«P?Y@LÌÍe¾´9X
E}rfDßPDÚ~A-È<ь̏>]v20140703_00547_stKsb333@ëÁCºh¬<?^@€E†<R=ÑÅ*>$Âø@%i¾·KÇE†¦¸DH "DÙ³®A-	ð<è"–>]v20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®>]v20140706_00473_stKsb333@ëÁ¦ªŽïr?=U!@€E©"Í>ª?‰Eó@Ìzáj¾¯²E°®DHªDÙtB>]v20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=Çsp>]v20140712_00571_stKsb333@ëÂdd'W?¤@€E˜ñì=úíWC%è¥AúáHi¾Ÿ¾wEžˆÍDHc–DÙÞ¸>]v20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc@¯m›A³
=e¾š¬
E±3Dß7TDÚ'®>]v20140804_00122_stKsb333@ëÅ@	-{?ž¡Ú@€E­Ù¸>
*>æۛ?"33i¾×PE©ÄDHŒÍDÙºA-¨Ñ=£ÉW>]v20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w=×Ü?£×
f¾Ù‡
E«µ®DßmHDÚUA-³r=›tŒ>]v20140911_00315_stKsb333@ëÊB;.)?(Ø'@€E–²Í=ð¿I?Æ4ûA	™šj¾¦ffE›p)DH§+DÙg
>]v20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È@d9"A]ë…d¾° Å
E Dß9ªDڌ>]v20141006_00163_stKsb333@ëÍ µ¦•?=­Ë@€EÆC=î=?ˆÈ'@)™šh¾¦ffEÄláDHœþDÙbÙA3Ÿ
<ï–o>]v20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&@
´È@LÌÍL¾›¥ã
EÅÃDßgDÚeA5-¡<ď>]v20150523_00229_stKsb333@ëéÊ#Ù`?2¿Ä@€E±\×=Ñf?žfÂ?ìÌÍi¾¯ E­áDHžÙDÙ`ÕA[§$=+ᰏ>]v20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º?ˆÝ›?…¸c¾­V
E®áDßQšDÚ|îA\9ú<ì&ó>]v20150529_00487_stKsb333@ëêƒ?ú6<?<°M@€E­´ì=Ì{?ZÍ?c×
i¾Ÿ¾wE¬öDHgžDÙ¼öA]\©<övó>]v20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC?rv?™™šd¾§l‹
E¬1ìDßsDÚ‡A]<¹Æ >]v20150529_00535_stKsb333@ëꃭ¿
Â?J‡†@€E¢â\=ä
Ð@j•2?«…X¾§l‹EŸë
DHšDÙÄåA]t=_í>]v20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C=þ
4?Ï\)d¾—P
Ež9®DßsDÚqA]
ð<×]á>]v20150529_00583_stKsb333@ëê"[ká?"8Ú@€Ežq=ã)>Þ#?Š=qj¾¨õÃEYqDH'DÙÁXA\"=Qʏ>]v20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&>æ`é?'ë…^¾£Sø
E"éDßy'DÚòA]/°<ÕQü>]v20150531_00379_stKsb333@ëêÆò.«º?Qח@€EXš=·">+þð?\)i¾¤ZEŒ.ÍDHbDÙ¢ÙA\æY=´8>]v20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à@§?Tzáe¾ª~ú
E‹
×Dßl´DÚ@jA]>C<àGþ>]v20150531_00789_stKsb333@ëêÍÁ1c?/S>@€E§=>´->Kˆ@¸Ri¾£×
E£`öDHihDÙ<A\n®=ö¿>]v20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo>Â-??}p¤d¾š¬
E£Dß9hDړA\f§<ª2F>]v20150723_00835_stKsb333@ëñfڗÆ[?(¢«@€E™®=ÐýÜ>ò?p£×i¾¤Ý/E–0fDHŠ^DÙC×ASӉ=ʏ>]v20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#?êö?\(öc¾œ¬
E–ÕqDß"Dځ²AT'<ܤ>]v20150804_00307_stKsb333@ëòápÅÐY?5ŒŒ@€E·ø…=ö1¼>{ü?'\h¾ž5?E´¤DHw;Dٚ5AMƒ½<¯ÙЏ>]v20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦>é+?Ê=qe¾ŽÙ
E²u\Dßd¬DÙöoAM"<†Ï">]v20150810_00345_stKsb333@ëó¡ïå`l?¨<´@€Eq"q=€ƒ¸=7b|>úáHi¾Ä"Eh¨ÍDHféDÙô)AKÍ=£Ÿò>]v20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½?v·>ð£×e¾¾ùÛ
EhHDß<sDÚ?…AK"z='iC>]v20150830_00099_stKsb333@ëö 7g4í?/Á@€EÜ{=ãh>Ìb3?èõÃi¾Ÿ;dEØ+ÃDHyüDÙÇ#AC'{<¨³A>]v20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[=ÝÞ,@Që…e¾–‡+
EØÐáDßY¢DÚÑACáµ<öã>]v20150907_00103_stKsb333@ë÷ "¦?1@€El>(×=1'Œ@ë…h¾¡ÊÁE‹\DHQHDفXAAÙW<¸Áƒ>]v20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,?RÁù@ÌÍf¾®{
EŽ=DßR=DÙÀ!AAʉ<¡¹>]v20150918_00175_stKsb333@ëø#Š>?(fb@€E¹o=ïûH?é#?¬ÌÍi¾§l‹E¶	ÃDHo
DÙn°A?¨Ö<œAü>]v20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ=™?ÚáHf¾ Äœ
E¶tRDßaªDÙ¬9A?¨/<ŸBå>]v20160719_00651_stKsb333@ì¥,~mï?¨ü@€E•f>4\Í=x¼4@,ÌÍi¾˜"uEŠh¤DHhDÙsøARŒw=	͏>]v20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâ>:S@G®e¾©ûç
E‹tDßGDDږ¨AS-Â<Úú¨>]v20170623_00799_stKsb333@ìIÑÓò?Šˆ@€E œH='öà?'?O\)h¾ÍOßEž8ÍDH•'Dن5A>ªæ=‹Èc>]v20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐB>0ÃÇ?záHe¾²-
E›
DßMìDÙ²oA>¼³=ùd>]v20170629_00478_stKsb333@ìIÂ)C?z¶@€E¢q>o?©ƒ@G®i¾ ÄœE¡œ{DHdjDÙăA>T8<±Ò¼>]v20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF<›?ìÌÍe¾¤Z
E Ó\DßVDÚ
PA>Ÿ»<v´>]v20180327_00733_stKsb333@ìkªÉƍn?'ª"@€Eµq=»¼Ð?Óބ?±ë…h¾¦ffE²EšDHRDÙÐ!Ad©w=Ë,̏>]v20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2>ÿú?—
=f¾©xÕ
E°3DߕªDÚ-üAdJ×=ŽUš>]v20180525_00445_stKsb333@ìs=ó¦*?K"@€E¹)=åò>¢Ó?·
=h¾"t¼E·DJ_ßDÙ©ôAi'¯=q(>]v20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ?ô1?¸Qìf¾""
E·š=DàKžDÚ	Ai|§=ˆ"=>]v20180525_00829_stKsb333@ìsYuýˆ?¦Ýç@€Eª4=€›9?ZVb? h¾¹Û#E¦	3DHyXDÙƇAhW>)¹6>]v20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°>}ý!?™™šf¾¦éy
E¦pÍDßC¦DÚƒAkBZ=Î#>]v20180804_00823_stKsb333@ì{楯\O?ŽÒ@€E–.Í=°¿Ã?ŒU?ui¾µ?}E'z¸DHb-DÙLAe{h=ªh´>]v20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj>Fv½?p£×f¾£Sø
EŒxDß`ÕDٍìAcò<= ú²>]v20180812_00379_stKsb333@ì|ỀÊ?†	ð@€E™É>î?ˆ1?™™šh¾ºáHE–×3DGËÇDٔA`ÁØ=Äޏ>]v20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(?kÊ?W
=d¾§l‹
E"Q×DßÛDÙêA`(Æ<÷¯Ë>]v20180814_00204_stKsb333@ì}!«óîû?p?@€E©ö=är'@¶Ý?‡®N¾›"ÑE§šDH9üDÙ³®A`•Z=RÞ%>]v20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î>DÄf?…¸d¾–‡+
E¤=Dßc#DÚáA_û=F¼Ð>]v20180816_00255_stKsb333@ì}bH8Î~?
Ìã@€E"{>4'N? ¯à?ÌÌÍi¾¬‹DE"{DHG\DÙ¥šA\¹
<ô£9>]v20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;?™–Ö?ôzáf¾œ(ö
E€¹3DßAXDÙöFA]Q=8R·>]v20180824_00159_stKsb333@ì~a¤•kb?Hr€@€Eö>RÂ?Bßß?ž¸Rh¾¥`BE›ˆöDH_DÙcÏAWjB=ô>]v20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8?E©{?ˆõÃf¾­'h
E™'ÍDßaìDÙ·øAWž<°ño>]v20180829_00169_stKsb333@ìG=ÑÈ?0\w@€E—È×=á>½Ÿ"?‹…h¾¨õÃE—PDHi‰DÙe¢ASÞ
<»Iì>]v20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~=¢ãS?«…f¾­'h
E–ŽöDß_®DÙÂoASÊQ<Ðýb>]v20180901_00199_stKsb333@ì`ì׿D?DF@€EÖ)>*Þ<àuÙ?ª=qh¾£×
EyÞáDH-ãDًçAR?²=U>]v20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†>ŽÜ÷?E¸f¾²-
ExrDß`ZDÙÈöARº<¶–>]v20180909_00151_stKsb333@ì€a\™é¡?™ø@€E–É…=Çâ,?r7?záHj¾¹Û#E"ÓqDHÊNDÙiPAPX=ˆ†¾>]v20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c<5+O?@f¾±©ü
E'æRDߜƒDÙ«¾AO‹K=F…+>]v20190307_00493_stKsb333@ì–ËMà£n?
£…@€E©›>9´5=[,ú@mp¤j¾¢ÐåE§\DH\DÙò=AE(_=M‰>]v20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'?`@™še¾¡ÊÁ
E§6¤DßL‹DÚA¢AEɊ= }_

==> anc/pub_raw/L222_136_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  164 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             'ÒM	rv20100316_00735_stKsb363@êýDr²?-d@€E‡Ã=Þ•=?év@hõÃe¾"t¼E‡›Dã_ßDëgdA‹è+>[¹'ÒM	rv20100316_00737_stKsb363@êýF°]Ö?õ@€E‡=¤±¨?]i@S×
e¾ŒIºE‡µ×DT-DëD´A‹Y‰>FQÝ'ÒM	rv20100316_00799_stKsb364@êýÈ®)É?r@€E'Vq=§ˆÀ@–W\@`£×7¾²-E€_…DTŽ%Aîp¤AŠŽ>@6Š'ÒM	rv20100316_00801_stKsb364@êýË11%?^u@€E'GÃ=Êû?¾MÆ@k…9¾¿|îEÑHD㲨AëJA‡ÿ:>C.0'ÒM	rv20110611_00819_stKsb363@ë5‰·L,©?'@€E³ÅR=à[À'ÒM	rv20110611_00821_stKsb363@ë5‰º»è¤?P¤@€E²Šá=Üéß?M)À@]p¤e¾|í'E±}3DY¶VDæè‹A‹Ç>Žã6'ÒM	rv20110817_00828_stKsb363@ë=åu«~?Yì€@€EÄÃ=Å 'ÒM	rv20110817_00830_stKsb363@ë=å™\ˆ?WÊj@€Eëá=Óʗ'ÒM	rv20110830_00533_stKsb363@ë?ƒ»JZ?É@€E®8
=Ðð‹'ÒM	rv20110830_00535_stKsb363@ë?ƒ¾Ÿ'Ø?#Ìà@€E®Öš=Ú²3'ÒM	rv20110902_00258_stKsb363@ë?âeC|?BŠµ@€E²2)>Ä+'ÒM	rv20110902_00260_stKsb363@ë?âÎD?5Ôð@€E±ÿR>
šÀ'ÒM	rv20110918_00222_stKsb363@ëAàÉ2™/?('@€E¤š= ˆ'ÒM	rv20110918_00224_stKsb363@ëAàÍRò? Œj@€E£ûH=´f¨'ÒM	rv20110920_00294_stKsb363@ëB#2"â}?sù@€E¿Á)>s'ÒM	rv20110920_00296_stKsb363@ëB#5§|[?d"i@€E¿Z>OÃñ'ÒM	rv20110929_00184_stKsb363@ëCA;'žU??C@€E±áš=°'ÒM	rv20110929_00186_stKsb363@ëCA>xÆ»?@j¥@€E±äš=ºb´?å:@(Qìe¾ŠÀƒE¯&RDaDã€BA‰3>åÖ'ÒM	rv20110930_00177_stKsb363@ëC`B´?>õ@€E©kf=©L(>Yà@Qìd¾¯²E¦±×Då°ÅDçë®A‡©&>Ž›'ÒM	rv20110930_00179_stKsb363@ëC`"N'?-±€@€Eªš=¸rØ<ô¸}@8õÃe¾bNE§äDZšDç@œAˆˆµ>LÛ:'ÒM	rv20120322_00517_stKsb363@ëY+ݔ:Š? r»@€E±/=´5Ô'ÒM	rv20120322_00519_stKsb363@ëY+á+C{?'4Â@€E±~q>\û'ÒM	rv20120515_00683_stKsb363@ë_ì8Z>æ?¨ Ê@€Eî=š@@'ÒM	rv20120515_00685_stKsb363@ë_ì<`Ï?®9@€EŸÍ>¹&'ÒM	rv20120601_00567_stKsb363@ëb	åY–I?)·F@€E¨O\=·}'ÒM	rv20120601_00569_stKsb363@ëb	éG§^?-B@€E¨ÆÍ=À"K>îׁ@/\)f¾ž¸RE§,¤D`ø!DジA‡´ª>-fO'ÒM	rv20120607_00276_stKsb363@ëbÄN	£?3ˆ×@€Eƒæ®=æR'ÒM	rv20120607_00278_stKsb363@ëbÄ  +š?1b;@€E…e3=€Ô\?¯PF@(Qìf¾¬1EƒDa¾DãúúAŠÄ€>0äü'ÒM	rv20120609_00246_stKsb363@ëcÔ#î?3ÝA@€Ewz=¬n¼'ÒM	rv20120609_00248_stKsb363@ëc×mYö?4²Á@€Ex§=œ®ˆ@%G?@
áHf¾¤ZEvX¤D`õ?DäyA‰W;> M'ÒM	rv20120621_00692_stKsb363@ëd†ø°?:ƒö@€EzA
=¬ÃH'ÒM	rv20120621_00694_stKsb363@ëd†ü¿ƒ¹?=N@€E~tR=¿Sp'ÒM	rv20120623_00592_stKsb363@ëdÆtïÁ?¦Ð@€Eð=ãK>ž±ß@,ÌÍe¾¡ÊÁEØáDéN°D䝚AŠe˜>:P 'ÒM	rv20120623_00594_stKsb363@ëdÆy5`Š?wu@€EÈ=Á7˜=ˆ©@o\)f¾˜bEŽÑìD`à1Dã˜ZA‰ª/>€ÄV'ÒM	rv20120625_00770_stKsb363@ëeÈG•?!»K@€E™ð=»Õ\'ÒM	rv20120625_00772_stKsb363@ëeÌei?Ç@@€Eš6=±cœ'ÒM	rv20120707_00490_stKsb363@ëfƒâQƒÖ?…@€ErÞá=ÚFá=LÀ"@8Qìe¾¢MÓEpð¤Dçÿ;DæwA‹ÅS>ZØ'ÒM	rv20120707_00492_stKsb363@ëfƒæpŒÛ?iØ@€EsgH=îs@â@+…f¾"ýôEp²fD`1Dã
yA‹âg>.'ÒM	rv20120717_00461_stKsb363@ëgÂ#ƒ1?],Î@€Eœ:®>r¸ý'ÒM	rv20120717_00463_stKsb363@ëgÂ'…^?BHÈ@€E›ßá>D•=†À.@8õÃe¾"÷ÏEš
DaMDä9Aˆè¯>n'ÒM	rv20120726_00840_stKsb363@ëhç5f"?°iÈ@€E†P=Çúƒ'ÒM	rv20120726_00842_stKsb363@ëhç…W˜?~`@€E…Ù=²H'ÒM	rv20120731_00599_stKsb363@ëiƒ©n"ó?9û¾@€EW¢=ޑ®'ÒM	rv20120731_00601_stKsb363@ëiƒ¬Í2Î?4@€EV)=¤ñp'ÒM	rv20120801_00065_stKsb363@ëiŸºw$¥?%­A@€Ezš=¦¼T'ÒM	rv20120801_00067_stKsb363@ëiŸ½ ú·?0‰
@€E}iH=…'˜?f"¦@£×g¾¥ãTEx±HDa+3Dä/mAˆ>÷9'ÒM	rv20120803_00157_stKsb363@ëiæÑç©G?ü™@€E"z\=ÜÝò'ÒM	rv20120803_00159_stKsb363@ëiæÔýÐ?x@€E‹´==ÁÉÄ'ÒM	rv20120814_00189_stKsb363@ëk@}IQƒ?1Þ@€E"ì=´1ì'ÒM	rv20120814_00191_stKsb363@ëk@€—9Ã?*'@€E"éf=þ3™>DºQ@'®f¾²-E'GqDaw}Dä!?AŠ­">5'å'ÒM	rv20120814_00477_stKsb363@ëkBÕßOÜ?<ä"@€EˆG®=¡²0'ÒM	rv20120814_00479_stKsb363@ëkBÙc?5H§@€E‡í…=ÃqÐ'ÒM	rv20120816_00357_stKsb363@ëk''½·±?zç<@€ES¸R=ëd'ÒM	rv20120816_00359_stKsb363@ëk'•ü`ä?"ç(@€ESéH=wÞ_'ÒM	rv20120828_00279_stKsb363@ëm3÷~?b\@€E¯üf=œ"x'ÒM	rv20120828_00281_stKsb363@ëm‹	ß?yí@€E¯•R=Ÿ½¯'ÒM	rv20120829_00350_stKsb363@ëm"ИsÕ?%µ!@€E¬‰\=Á~¬'ÒM	rv20120829_00352_stKsb363@ëm"Ô=¯c?+NÒ@€E¬¦
=œãà>n3²@1ë…f¾›¥ãE«8{Da:NDãÍ?Aˆ> –µ'ÒM	rv20120911_00156_stKsb363@ënÀ~EŠú?"fü@€E¯tÃ=¼˜Ð'ÒM	rv20120911_00158_stKsb363@ënÀ°@?¯;@€E¯b==Êhj'ÒM	rv20120912_00382_stKsb363@ënâ[Íì2?>FS@€E²<{=¬/?/4@f¾£SøE°rfDé'ÁDäE`Aˆ>[>
(C'ÒM	rv20120912_00384_stKsb363@ënâ_xJ?2L@€E²[ö=é
¤'ÒM	rv20120915_00093_stKsb363@ëo?¬ïý~?5D]@€E´Û®=÷Å'ÒM	rv20120915_00095_stKsb363@ëo?°ó5?0¬¾@€EµX¸=þÅ{'ÒM	rv20120924_00278_stKsb363@ëpaâœwš?(ùÐ@€E¡å¤=¶ÒÄ'ÒM	rv20120924_00280_stKsb363@ëpa寑þ?']B@€E¡ãš=Ä-T?1@b\f¾¸QìEŸîDa@sDããžAŠ>`£Ò'ÒM	rv20121006_00194_stKsb363@ëqàÿßne?WM»@€E"åö>'ÒM	rv20121006_00196_stKsb363@ëqáõ©?Cl²@€E"¸)=«<?Ò`?ôzáf¾Ÿ¾wE"uqDaIìDãÐZA†ò;>bU'ÒM	rv20121015_00092_stKsb363@ësä©? ¿6@€E«u=ÂË 'ÒM	rv20121015_00094_stKsb363@ëscdS?#̅@€E«¸…=·Å"?üÈ3@5¸e¾¤Ý/Eªà=DaBDãáAˆj«>qÇ'ÒM	rv20130312_00622_stKsb363@녋'‰ÒÒ?|j¯@€E–äö=Í'ÒM	rv20130312_00624_stKsb363@녋…¼:?\Eü@€E—­> Y¿@g¯$@ f¾†§ðE–aqDaRDäoAˆ1•>4ö'ÒM	rv20130317_00666_stKsb363@ë†+øE¬2?"@€E—r…>"BÃ'ÒM	rv20130317_00668_stKsb363@ë†+û":à?¤8@€E—nš=ùÇ?	%ƒ@)™šf¾¯²E–Ÿ
DaR^DäÅAŠf>EÐ'ÒM	rv20130327_00376_stKsb363@ë‡j¶Wu2?ð~@€E¡$×=¬#"'ÒM	rv20130327_00378_stKsb363@ë‡j¼õiN?Ô@€E¡³Í=ͳP?Ձ@?\)f¾©xÕE ÿÃDaS…Dä®A‰û>:]'ÒM	rv20130422_00213_stKsb363@늬+:??hT@€E¶\q=ÉøY'ÒM	rv20130422_00215_stKsb363@늬œùu?D@€E¶õÍ=-'ÒM	rv20130617_00550_stKsb363@둣#ßX@?)¾b@€E…=)=ü1ª'ÒM	rv20130617_00552_stKsb363@둣'tª?.@€E…==²h€@'f@…f¾©xÕE'ë×DafÙDä1ºA‰Ý¤>J'ÒM	rv20130625_00776_stKsb363@뒧Š,SÆ?""õ@€E\é
=lù'ÒM	rv20130625_00778_stKsb363@뒧hhŸ?±['@€E^k3=°´ô'ÒM	rv20130706_00305_stKsb363@ë"·F-6?l€@€EªY¤=¥}<'ÒM	rv20130706_00307_stKsb363@ë"ºä?£&@€Eª@Ã=¤ú€'ÒM	rv20130724_00177_stKsb363@ë–@ÑGÀß?zø`@€E™)=°ML'ÒM	rv20130724_00179_stKsb363@ë–@Ôzü ?~-Š@€E™H®=£?\'ÒM	rv20130728_00706_stKsb363@ë–Å/óWü?ô'@€E™uö=ù'ÒM	rv20130728_00708_stKsb363@ë–Å3?wå?TË@€E™µ=ε='fÍ@N¸Rf¾ž¸RE—×ìDac3DãÚAŠ¿é>'b'ÒM	rv20130803_00745_stKsb363@뗅{Œ¾?7	W@€E•+á=•ë,'ÒM	rv20130803_00747_stKsb363@뗅¿^¥?Aœx@€E•
¤=Œçñ'ÒM	rv20130818_00438_stKsb363@ë™bq÷‰d?	a@€E—Ô®=®È°>Ö§Û@>¸Rf¾° ÅE˜¸öDé!Dä/–AH"
<:'ÒM	rv20130818_00440_stKsb363@ë™buŽlÀ?'L@€E˜ì=¿#0?uÛû@HõÃf¾¹XE˜¬RDah¤DäJAHEÿ<¯¼ô'ÒM	rv20130827_00242_stKsb363@뚁nì?±B@€E¡*¸=´Ü0'ÒM	rv20130827_00244_stKsb363@뚁Ü?1?á@€E¡vq=¤=ð'ÒM	rv20130827_00434_stKsb363@뚂ÅŠ¿?0}P@€E¦Æ…>+Ct'ÒM	rv20130827_00436_stKsb363@뚂ÈT}0?'/@€E§®=·^Ä'ÒM	rv20130828_00215_stKsb363@뚡]/0?%C@€E¼È¸=²¡t'ÒM	rv20130828_00217_stKsb363@뚡ó÷´?%OG@€E¼èq=¡¬Ì'ÒM	rv20130830_00180_stKsb363@ëšàËÅæª?3­*@€E"¿3=ÊÖ'ÒM	rv20130830_00182_stKsb363@ëšàÎþûÉ?H*›@€E"1Ã=Ç20'ÒM	rv20130830_00468_stKsb363@ëšãX¬¤Ž?"FÖ@€E™îH=ß'
'ÒM	rv20130830_00470_stKsb363@ëšã[ë8H?áö@€E™›==×%'ÒM	rv20130921_00094_stKsb363@띠bŽz­?aU@€E"Ì\=rzp'ÒM	rv20130921_00096_stKsb363@띠eå½_?o
}@€E…QÍ=•lP'ÒM	rv20130923_00273_stKsb363@ëáoW?+¦ñ@€E²n…=Éÿ'ÒM	rv20130923_00275_stKsb363@ëár"@?'#Ú@€E²À{=´ŸH@O¦@B\f¾«…E°î{Da€1DãÔJAˆÁó>R™''ÒM	rv20130924_00362_stKsb363@ëžë??2®Ñ@€EÈnš="¸œ'ÒM	rv20130924_00364_stKsb363@ëžþµ'?1ì@€EÈ]Í=µé 'ÒM	rv20131006_00289_stKsb363@럁®i ?oÛ@€E¨ý>
k²'ÒM	rv20131006_00291_stKsb363@럁±¥B?^Õ@€E©r®=£Á´'ÒM	rv20131007_00314_stKsb363@럡£pÓ'?`I5@€EÎ$==¡Jà'ÒM	rv20131007_00316_stKsb363@럡¦»Ûä?Y–ˆ@€EÎq×=¼Óð'ÒM	rv20131020_00141_stKsb363@ë¡@·4µ?L´
@€EÆg\=Àv,'ÒM	rv20131020_00143_stKsb363@ë¡@ÅÚjD?OÒ²@€EÆ·ö=¼dT?5—ø@õÃf¾¤Ý/EÅ6fDaBNDãä¤A†}Ù>…v'ÒM	rv20140422_00781_stKsb363@ë¸KüGd?–/l@€E"Î==™Tè'ÒM	rv20140422_00783_stKsb363@ë¸L_3?|ð@€E•X®='•P'ÒM	rv20140520_01002_stKsb363@ë»Ë¹hî?HìJ@€E'¸=…R¸'ÒM	rv20140520_01004_stKsb363@ë»Ë¼)-?iE@€EŠì=ŸIˆ'ÒM	rv20140601_00637_stKsb363@ë½E1,Þ/?‹@€E²r×>i'ÒM	rv20140601_00639_stKsb363@ë½E4?lý?
P@€E³çq=ýd'ÒM	rv20140601_00685_stKsb363@ë½E"lsœ?	ÀZ@€E¯'f=øq'ÒM	rv20140601_00687_stKsb363@ë½E—œCÃ?¶@€E°+f=Úî'ÒM	rv20140605_00444_stKsb363@ë½Â@­µ?NÞ9@€E™ãÃ>f'ÒM	rv20140605_00446_stKsb363@ë½ÂDG²?Q§ @€E™
×>±'ÒM	rv20140802_00309_stKsb363@ëÅ*Xž}?Ý@€E£=Ï`—'ÒM	rv20140802_00311_stKsb363@ëÅ-§ƒ?,N°@€E£ø=¦Ë°'ÒM	rv20140802_00357_stKsb363@ëÅ•0~M?C%¨@€E£n=˜"X'ÒM	rv20140802_00359_stKsb363@ëŘ¾þ-?5•³@€E£:ö=â‰Ô'ÒM	rv20140803_00093_stKsb363@ëÅ"ìÚÄ\?B,@€E¢==¶ÊØ'ÒM	rv20140803_00095_stKsb363@ëÅ"ðXøÀ?Ss@€E¢s®>*q?œu˜@:=qf¾˜bEŸošDa;¦DãòÙAŠw>0éB'ÒM	rv20140803_00141_stKsb363@ëÅ#R–Šñ?ô£@€E¡/f=ÞÌ'ÒM	rv20140803_00143_stKsb363@ëÅ#V··?
· @€E¡@
=Ð÷c'ÒM	rv20140803_00333_stKsb363@ëÅ$ì;F?oš@€EŸŸ¤=Œ#'ÒM	rv20140803_00335_stKsb363@ëÅ$3?ZFÝ@€EŸ"ö=–|'ÒM	rv20140803_00381_stKsb363@ëÅ%e`Ò~?uR}@€E©'¸=¨5E'ÒM	rv20140803_00383_stKsb363@ëÅ%hÃ=W?Œý@€Eª=tRX'ÒM	rv20140803_00429_stKsb363@ëÅ%¿7©?ƒÁ@€E°ö=³b'ÒM	rv20140803_00431_stKsb363@ëÅ%¬?Vk"@€E¯Ø×=l"'ÒM	rv20140803_00477_stKsb363@ëÅ&!Êx?'Š@€E´kì=¡'4'ÒM	rv20140803_00479_stKsb363@ëÅ&$3±2?¶˜"@€Eµ"3=d¬'ÒM	rv20140803_00525_stKsb363@ëÅ&Œ~ã?"˜@€E»
=×Ñq'ÒM	rv20140803_00527_stKsb363@ëÅ&6Éì?‹F·@€E¹Þf=Ÿ"0'ÒM	rv20140828_00486_stKsb363@ëÈC¶?·Ñ?tâ…@€Eˆ¤==Á'x'ÒM	rv20140828_00488_stKsb363@ëÈC¹´Â?N÷v@€Eˆï
=ÅƸ'ÒM	rv20140910_00316_stKsb363@ëÉâ>R–P?%Æ@€E˜è3=º™ 'ÒM	rv20140910_00318_stKsb363@ëÉâBۂ?%´²@€E™Pš=²¾"@kË^@Qìf¾'n˜E—¯HDaaªDãجAˆS>Hñ'ÒM	rv20140922_00189_stKsb363@ëËa˜Vãç?5F…@€E˜E{=ËñY'ÒM	rv20140922_00191_stKsb363@ëËaH§?;üí@€E˜Õö=ýñ|'ÒM	rv20150320_00375_stKsb363@ëá̍ý?O@€E¶Ê3=ñh6'ÒM	rv20150320_00377_stKsb363@ëá̑QÁ¿?@G!@€E¶º=µdL'ÒM	rv20150529_00465_stKsb363@ëêƒ	°ÃW?AÚ@€E°Å\="ãØ'ÒM	rv20150529_00467_stKsb363@ëêƒ
Û?Bâ¤@€E®Æ{=È|'ÒM	rv20150803_00321_stKsb363@ëòÇ1â{5?M­@€E­ï×=´§ø'ÒM	rv20150803_00323_stKsb363@ëòÇ4ή¤?CëÌ@€E®l\=µÐ'ÒM	rv20150817_00799_stKsb363@ëô†'ÄŽ?Ÿç@€EŠ¹f=âI¨'ÒM	rv20150817_00801_stKsb363@ëô†¤Ô5?›/¶@€EŠšö=½œ}'ÒM	rv20150826_00345_stKsb363@ëõ¢Š1FÊ?lzÏ@€Eœ;q=`Áç'ÒM	rv20150826_00347_stKsb363@ëõ¢f¥¦?ƒw@€Eœ3=j†Ç'ÒM	rv20150827_00226_stKsb363@ëõÁÒ~'?+Ö@€EÁÛH=°ëp'ÒM	rv20150827_00228_stKsb363@ëõÁÔü{ç?*$@€E®=¯b'ÒM	rv20160705_00876_stKsb363@ìçl7V?`@Z@€ETZ¸= ð'ÒM	rv20160705_00878_stKsb363@ìço¥Tc?qH¼@€EU2R=‡E4'ÒM	rv20170420_00619_stKsb363@ìA'XWZ?*%@€Ežk
=û^{'ÒM	rv20170420_00621_stKsb363@ìA•Î™?'m¶@€Ežâ=>/?ª

==> anc/pub_raw/L222_137_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  360 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ƒ_Í&ùv20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+?Ù{‡@?\)d¾‰7LE›BÍDÿÆ^DÛTA8K<㶃_Í&ùv20100814_00706_stKsb333@ëä©ÅV?4&}@€E—eá=þäw=©T@!ë…e¾¤ZEÃD‡&D2=A7@6<¯¤8ƒ_Í&ùv20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@=´p`@Œzáe¾"÷ÏE˜ð¤Bæ(öDéüA7¼Ò=Ϝƒ_Í&ùv20110803_00587_stKsb333@ë<$9eÌã?X@@€E9f>ÞÚ<'&@®¸Rb¾·KÇEžÅ3DýKTDLZƒ_Í&ùv20110803_00589_stKsb333@ë<$<òïÌ?è¶@€E×á>ÂD=Ø7@»×
f¾¹XEž"D"§+D™'ƒ_Í&ùv20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L=¼³Ö@š\c¾Â\EkšB¿LJDAüA6‹p=˃_Í&ùv20110804_00761_stKsb333@ë<F4GÛ6?'ÏÚ@€E±}>
¹J=
''@]p¤a¾¿|îE¾{®DýD¤D
ڏA6'º<¾ÿƒ_Í&ùv20110804_00763_stKsb333@ë<F7,?99@€E²H=ôN^>9]•@8õÃe¾µ?}E¸Ê{D""BD<þA6h^<",Xƒ_Í&ùv20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&?7'×@f¾¹XE¹	ìB¾aËD×®A6'<¨-"ƒ_Í&ùv20110820_00584_stKsb333@ë>CéÜLÈ?M_@€Es
>ræ@>;@\b¾¦ffE‡:áDýI‰D
́A5ìO<ÉEöƒ_Í&ùv20110820_00586_stKsb333@ë>Còµ#ä?)ŠÌ@€E3=᱂<h6@×
e¾¼jEŠÃD"¡ãDA6Dÿ<Œ!ƒ_Í&ùv20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoê?Ê4B@>¸Rd¾Ç+EŒ¤B¾ýqD'ìA6e<çâÚƒ_Í&ùv20110901_00798_stKsb333@ë?ÄÍu±?%}}@€EË×>$H?^@g®3¾¹XEÔ
\ErZDnéA6̬<ÒOƒ_Í&ùv20110901_00800_stKsb333@ë?ÄЉ…O?+{¤@€EÊò×>¿">¹¾3?Ôzác¾§ïžEޏDˆN=DÃTA7"'<'céƒ_Í&ùv20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o>"=?ºáHf¾¶È´E϶=Bùn˜DdÍA6WX<˜A—ƒ_Í&ùv20110915_00497_stKsb333@ëAƒL™ñ®?-›ß@€E½$…>.?'7.@c33a¾¯²EÈ6=Dý$BD
øBA7q£<»ífƒ_Í&ùv20110915_00499_stKsb333@ëAƒP=µm?*³Þ@€E¼r®>-%ê>ïÛY@#×
c¾ž¸REçÃD"ŸdDEÓA7¡¶<'Fƒ_Í&ùv20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ>»¼Ã@vffd¾‹C–E¼ŒB¾åDÛÇA7ax<ß}yƒ_Í&ùv20110925_00353_stKsb333@ëBÀÂE/?z]š@€EÃ]==áDÌANP@ 2¾Â\EÊÀ¤EwdD¶úA7†_==D–ƒ_Í&ùv20110925_00355_stKsb333@ëBÀŁ¹ÿ?t²ˆ@€EÄ_®=Àµd>¿E@G®e¾¾ùÛEɶ¤DˆMÃD-A6a…=#øƒ_Í&ùv20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ?Ç÷Ô?â\g¾³¶FEË`öBù_¾D»A6_Ê=cƒ_Í&ùv20111009_00353_stKsb333@ëD€½	pl?)þ@€E¢æá>˜î>/ØZ@{`¾§ïžE®.Dý8ÕDuA6ú·<£{Cƒ_Í&ùv20111009_00355_stKsb333@ëD€À+^~?8ê@€E£¹×=óëÛ?Cà@%d¾¢ÐåE§ {D"ŽDU²A6@a<Á?ƒ_Í&ùv20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]û?Bû"?Ôzád¾­'hE«\B¾r-DÖA6p€<šÂJƒ_Í&ùv20111014_00177_stKsb333@ëE ͺ"{?¼§–@€Eá=£ý8>æW?Ôzá3¾Å¡ËE•ÜáEjFD\ÝA6"=½­ƒ_Í&ùv20111014_00179_stKsb333@ëE Ñ¢{?ÁÉ@€E'
=·¤?¡`?ٙšd¾Ü¬E"Ò¤Dˆ:˜DÙyA6i=Ҕöƒ_Í&ùv20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`@Œ'Þ?ÌÌÍg¾ØbE"à)Bùõ?D]/A7>X=âî'ƒ_Í&ùv20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_@Nž@záHc¾¡G®E±b¤Dý$!D'
A8˜&<ўƒ_Í&ùv20120229_00546_stKsb333@ëVlJ7Ý?³'@€E¤g¤>Þ.>a;@[…d¾¯ E°"fD"uD‡A7æ¹<¬Þcƒ_Í&ùv20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.?¦	‰@–fff¾/Eªï…B¾&fDøA7x¤<ߟƒ_Í&ùv20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\>ýÆ@N¸Ra¾œ¬E¬§Dý;D‡A7Sù<ÈJŸƒ_Í&ùv20120312_00551_stKsb333@ëWëüo¢O?:>@€E¥—š>EÒ>–D¢@S33d¾¤Ý/E¯à{D"'¸Do®A8 ¤<Àxkƒ_Í&ùv20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É>©u‹@œÌÍc¾ª~úE¬ÎöB½®˜DçA7p^=)ÿƒ_Í&ùv20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» "@i/e@7
=e¾Ïß;E¿6Dý49DŸA7U<ó2Aƒ_Í&ùv20120329_01214_stKsb333@ëZ(‰×/?Søì@€E®°H=ö+k=ž"@d¾©ûçE´¾D"¦ÙDøÕA6'€= Ѓ_Í&ùv20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK?‰4õ?'\c¾·KÇE¶æ¤B¾cTD'áA7k<ú=+ƒ_Í&ùv20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C?‡§@ݏb¾µÂEÅUÃDýD*Áƒ_Í&ùv20120406_00424_stKsb333@ë[e÷»¹? Æt@€E°®>
¤\>±Ù@™šd¾­'hE½nD"Š¸Dˆ1A6éË<Æ5ƒ_Í&ùv20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|?³ö—@QG®e¾®{E·=B½~wDA6F<°^@ƒ_Í&ùv20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b@ÜÓ@õp¤c¾°£×E´ášDý²D¦ƒ_Í&ùv20120417_00280_stKsb333@ë\hC¸?éÉ@€Eª*>YÎNƒ_Í&ùv20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×@»A$(öf¾Ÿ¾wEºr¸B¾øDƒ_Í&ùv20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'?ˆ~½A{c¾¡G®E¶4ÍDýDùÛƒ_Í&ùv20120417_00316_stKsb333@ë\h æÅF>åñä@€E¨eì>HÚ5ƒ_Í&ùv20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu>"A\)d¾ÒòE´H)B½2°Dáƒ_Í&ùv20120417_00372_stKsb333@ë\iˆ…ÕÂ>øý1@€E§Œ¤>MRE>ÿF@ô(öd¾Ÿ;dEº€)Dý-šDÒòƒ_Í&ùv20120417_00374_stKsb333@ë\iŒgýj?ûû@€E¨
®>;‹N>öƒK@þ{e¾¤ZE¸fD"ðD"Nƒ_Í&ùv20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U=Ȍ©@¶¸Re¾ž5?E´"B½ÓD¡'ƒ_Í&ùv20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm>†Ë7@Âb¾³33E»½HDý ‹D-?A6"7<هíƒ_Í&ùv20120418_00353_stKsb333@ë\‰¬—­Ü?b©@€E®Îš>"«s=>W§@ee¾¬1E·73D"€åD–¸A6z!<Õ2ƒ_Í&ùv20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq=J¬Ù@˅e¾©ûçE»—
B½KÇDƒ_Í&ùv20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0?	Ç@¸£×d¾ ÄœE¶¦Dý–DÙüƒ_Í&ùv20120418_00389_stKsb333@ë\Š+SŽ?¿k@€E­àÍ>B>¬>]£Š@­p¤e¾¨õÃE»ÍD"Dƒ_Í&ùv20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È@Sø@¬záe¾¢MÓE³_\B½q'D­ƒ_Í&ùv20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp=¢%³@
=e¾§ïžE¶=Dý8)D†5A6y*<Æ'ƒ_Í&ùv20120418_00499_stKsb333@ë\ŒcHv?7•4@€E«ˆH=àÛ÷?HC@G®d¾¬1E³uqD"'DÑËA6†
<Èeµƒ_Í&ùv20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I=¡u"@Qìe¾­'hE°báB½ØDC…A66<ð7Yƒ_Í&ùv20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±?.@K…e¾§ïžE²Ó×Dý'D…'A6LÌ<®8ƒ_Í&ùv20120418_00535_stKsb333@ë\ŒÈR^ò?!ð‰@€Eª}H=í‰é?"zy@k…d¾´¼jE¶PfD"\DÑA6õù<ÇØ)ƒ_Í&ùv20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ?'œ<?ã×
e¾«E³öfB½`ÅDG;A6¡<Ù«äƒ_Í&ùv20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•Ž>ÛT@"záb¾Ÿ;dE½î)DýüDðA7ù.=O`ƒ_Í&ùv20120421_00257_stKsb333@ë\èP#‰G?"Þ@€E±G×>
¿H?_ˆñ@˜£×f¾Ÿ¾wE¶ë
D"}ôDx¤A5ó«=vƒ_Í&ùv20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ó???A"áHf¾£×
EÀVÍB½ƒ–D¤ƒ_Í&ùv20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)@Us@.¸Rd¾¬‹DEƒªfDýAÃD¥²A6€ <¼'ƒ_Í&ùv20120428_00625_stKsb333@ë]ÈûWû?6äû@€Eo§š>AÊ?±ìþ@%e¾/Ew4)D"‡žDܬA6^…<Á—‰ƒ_Í&ùv20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(=:¡S@!G®e¾¬‹DEx®B½T{DbA6zw<Âûƒ_Í&ùv20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ?áqX@aG®b¾¼í'E¥ò=Dý)hDÛA6—©<ËöBƒ_Í&ùv20120429_00497_stKsb333@ë]çwԈ?6>@€EšVš=îÖÈ=¾{@aë…e¾«EœÁ…D"ºDK¶A6@›<é²dƒ_Í&ùv20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnê>z@ffe¾ÃoE¦Á…B½²DýÓA6–Í<¯x̓_Í&ùv20120607_00364_stKsb333@ëbÄé¬0ö?Jý@€E"½)>á?Áçà@ˆ5¾ª~úE†0EpéDqA6ݏ=	ʃ_Í&ùv20120607_00366_stKsb333@ëbÄíŠýŸ?;6Ô@€E"ëf=¶_0=Ә{@õÃa¾´9XE‹ªöDˆ-HDç;A7ed<¿©ƒ_Í&ùv20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãU?¸i?Þ¸Rf¾¥`BEŠ_ÃBù"ÑDßA7o'<Ð壃_Í&ùv20120611_00408_stKsb333@ëcCûfˆu?•Ÿ@€E†Ÿ×>B'·?ŠÎI@éG®4¾¥ãTE˜z)EeLDÊ ƒ_Í&ùv20120611_00410_stKsb333@ëcCÿ(^ï?õ™@€E‡ 
>4Ê=׌@5¸c¾·KÇE"‰Dˆ/D	ÛA7b<}'Áƒ_Í&ùv20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>?fLÍ@‹…d¾° ÅE'œfBøLÍD"9A8–ª<é6€ƒ_Í&ùv20120614_00523_stKsb333@ëc¦ƒë²?Åú@€E‹Å¸>3'ò?J¦ñ@¸+¾¢ÐåE"çšEmD`sƒ_Í&ùv20120614_00525_stKsb333@ëc¦'ùÂ?&wå@€EŽ8H>æØ=ãÓ?Ï\)a¾˜bE"Dˆ5`D'A7~ä<ؕuƒ_Í&ùv20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P>«ñh@ë…f¾˜bE'¤B÷÷ÏDmA7{V<ᤤƒ_Í&ùv20120617_00650_stKsb333@ëdÄþH?<¨ @€Ef±H>{@K¯@³333¾±©üE{	ÃEp9DkTƒ_Í&ùv20120617_00652_stKsb333@ëdÈ=¶Å?;OP@€Ee?Ã=ì3€<!i¾@
=qd¾¥ãTEqÑHDˆ3
D¾éA79o<œvƒ_Í&ùv20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)>/—©?ê=qf¾¼jEt—…Bø>wD)ºA7fµ<ݎHƒ_Í&ùv20120630_00211_stKsb333@ëe£"2Ð??@€E§S¸>IôM?I]ƒAQì4¾¢MÓE¸Ä¤EhåDȃƒ_Í&ùv20120630_00213_stKsb333@ëe£%ë§X?:@€E¨Í>7¿?~"A2\c¾¨õÃE»úöDˆ;çDòƒ_Í&ùv20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ?‰Ú@½¸d¾¤Ý/E°WÃBøœDÁšƒ_Í&ùv20120705_00909_stKsb333@ëfE·ÕÔÞ?Bì‡@€EY×>OÇà@YÉá@™ë…5¾®—EoBEu/D›×A6—;=}Pƒ_Í&ùv20120705_00911_stKsb333@ëfE»KU>?H.Y@€E\qì>…€>G_@!ë…c¾¶E¢Em}ìDˆ<¼D£A7e<»û¿ƒ_Í&ùv20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#> ¤@0f¾¾vÉEnBøĜD®A7Q< iƒ_Í&ùv20120714_00785_stKsb333@ëge-G@±?PwA@€Eqˆö=Ù.&B,ª§Aš¸R3¾¥ãTE'bEy
DN%ƒ_Í&ùv20120714_00787_stKsb333@ëge0oê?BS%@€Epì=ɇd?¯H^?èõÃe¾µ?}E}ŠáDˆ3çDVwA7B|<µ¾'ƒ_Í&ùv20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJ?v@@)™še¾Ç+EØ)Bøì‹D×A7°!<ã÷~ƒ_Í&ùv20120716_00595_stKsb333@ëg£0I£?Sê@€E–¤{>&lAzLs@ç®4¾§ïžE³E]D±ìƒ_Í&ùv20120716_00597_stKsb333@ëg£3·b,?WY@€E–C==ÄÁ¼>†îÊ?p¤_¾ÀƒEœø)Dˆ5ìDáA7[Ý<Ç?³ƒ_Í&ùv20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ì?Ö:@g¾´¼jEœBöûçDyyA7‰³<÷uƒ_Í&ùv20120717_00291_stKsb333@ëgÀфÝJ?5Ä@€E¢Kö=ú£™<
_@±ë…2¾Æ§ðE²'¤EjDöVƒ_Í&ùv20120717_00293_stKsb333@ëgÀÔÉÀÿ?<"0@€E¢i{>3"Ô?¸Í@ú\e¾ÍÒòE®—HDˆ.ÙD'áƒ_Í&ùv20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:ú?ШÐ@¤(öe¾ÍOßE²9\B÷å`D	úƒ_Í&ùv20120718_00072_stKsb333@ëgßÃ!½À?0¢J@€Eï.q>-2A'@p¤2¾±©üEó	E?mD"-A6úí<þò6ƒ_Í&ùv20120718_00074_stKsb333@ëgßÆ6J•?)u@€EîM=ûýP>ˆc@Fffd¾¬1EñÕÃD‡æéD…ÓA6ή<¶ƒ_Í&ùv20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4>Ý£Š@z=qe¾¤ZEð3Bò›¦DÊNA7§<Èïùƒ_Í&ùv20120719_00072_stKsb333@ëgÿqÆé?oºX@€EÊmÍ>šà?µ¶@zá4¾£×
EÎ6ELîDIyA74ì=
rýƒ_Í&ùv20120719_00074_stKsb333@ëgÿtG…P?`hF@€EÊ_=íç.?Oš?áG®c¾´9XEÒJ=D‡ïÏDå/A7–E<ù·4ƒ_Í&ùv20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=Ëσ_Í&ùv20120719_00427_stKsb333@ëhDÌ2s?fQ@€Eª3=ؚ+@ú3ä@…4¾¸QìE®=HE6D" A6é¤=
ª/ƒ_Í&ùv20120719_00429_stKsb333@ëhH'î?icg@€Eª¢=¨†è?ˆ1—?ÈõÃe¾¸QìE²,RD‡åHDÈÕA76ß=kœƒ_Í&ùv20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖ>ì½~?ã×
e¾¾ùÛE±^=BïvÉD	`A7R=_
"ƒ_Í&ùv20120721_00379_stKsb333@ëhE"k«?2‡=@€EŸ‹š>´jA\ÒA'×
/¾¦ffE¦ðfEoD'ƒ_Í&ùv20120721_00381_stKsb333@ëhE%Ì?Gû@€EŸd®>
jù=Â$ç@zád¾/E¢?…DˆMºDƒ×A7E¡<Èuƒ_Í&ùv20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò>÷…@33f¾¦ffE¤¢¸BøÈ´DïmA7‰<èö]ƒ_Í&ùv20120722_00289_stKsb333@ëh_À›Ñ'?"§È@€E¯Ã=ø‡A£ÆK@p7¾ÀE³z¸EfD$œA5çg=£,bƒ_Í&ùv20120722_00291_stKsb333@ëh_ïâÜ?NAè@€E®G=çú!=¹Yc?£×
d¾®—E²…ÃDˆAhD¢áA7ZL<Ùw~ƒ_Í&ùv20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDjƒ_Í&ùv20120723_00366_stKsb333@ëh'4¤'+?_{P@€E†|3>;O"A YA#334¾¤Ý/E¹HEdfD1ƒ_Í&ùv20120723_00368_stKsb333@ëh'8¡[?iL™@€E†æ>@ôs=?áG®a¾¿|îEŽèDˆKTDó¶A7Ö <ê‰åƒ_Í&ùv20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëy?…½0?£×
f¾¶È´EŒc…BøÌÍDhRA8N€=
e/ƒ_Í&ùv20120726_00190_stKsb333@ëháJ¬Ü—?ÌÈ@€E˜(®>ÄA/b@hõÃ2¾Á‰7E¦s…EqüD±yA7l<Ä_Í&ùv20120726_00192_stKsb333@ëháMï?*bú@€E˜3=ãz0=`@'
=c¾­'hEŸöDˆ+D"A7B<¬cƒ_Í&ùv20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áÊ?äæ?Þ¸Rg¾­'hE¤B÷>wD®5A7­…<²ð΃_Í&ùv20120731_00285_stKsb333@ëiÆ4Ø?@Á@€EwH=¼X@q™ò@=p¤4¾©xÕE'Á…Ej¤D¾A6ɟ<êÕ!ƒ_Í&ùv20120731_00287_stKsb333@ëi"…f?QD@€Ew=ýÏÌ?Š¾v?\)c¾´9XE€7qDˆ/DDÇA7¡<µ«ƒ_Í&ùv20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤ=d‡¦?'ë…g¾®{E€XáB÷Ü)D´jA7±ú=jƒ_Í&ùv20120801_00568_stKsb333@ëi¤à‰î?ZXF@€EVôö=žýxAŽSH@ß®7¾ºáHE]Ï\EròD¶ƒ_Í&ùv20120801_00570_stKsb333@ëi¤õG?T°@€EWR=¤Ô>ì¢0?ÈõÃd¾ÀEe\Dˆ:DmôA7,Â<Âòƒ_Í&ùv20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8?pþ¨?øQìe¾¾ùÛEf
BøD%A7x…<äµÊƒ_Í&ùv20120804_00643_stKsb333@ëj‹
`?kd³@€E‰=¸pƒ_Í&ùv20120804_00645_stKsb333@ëjºo'?ˆ!,@€EŠŽ=¬×?_e?¼(öe¾ÖE'm3Dˆ5ìDj-A7!Ù=]ªûƒ_Í&ùv20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³ÛÄ@F§ß?Ï\)c¾¸QìE'SHB÷¨sDA7yj=D¢ƒ_Í&ùv20120808_00189_stKsb333@ëjƒgœr?)œŒ@€Ežï==ô¬>:¥å@ù™š3¾¡G®E¤5\Et D0åƒ_Í&ùv20120808_00191_stKsb333@ëjƒjóì?fÚ@€EžDö>kÂ>—$@P£×e¾³¶FE§DˆBwDtjA6bD<Ãî@ƒ_Í&ùv20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús>è_®@;…g¾³33EªK…Bøñ'D
'A7Uj<"äÙƒ_Í&ùv20120814_00115_stKsb333@ëk?Íæ_?)|¥@€E˜Œì>$‡Ø@gý`@~{3¾·KÇE¥3Ej1DáA7"¹<҆\ƒ_Í&ùv20120814_00117_stKsb333@ëk?Ð(©?," @€E™~×>
#ý>Št>?Ó33c¾±©üEž>áDˆBND?¾A6ÁÓ<\;[ƒ_Í&ùv20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH>´¿@/\)e¾²-E½qBø¹XDÑHA7{f<ã¤$ƒ_Í&ùv20120817_00530_stKsb333@ëk¤¾ç"?›Åú@€EVá=׸ÔAFƒU@
=3¾Ä›¦Eb¥ÃEj¬DóÇA7u¤=›Ó΃_Í&ùv20120817_00532_stKsb333@ëk¤Á@›?€@€EVª{=º®?¤h?Ýp¤e¾ÌIºEfÏ
Dˆ-‰D{ÇA7wÎ=>@ƒ_Í&ùv20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮@tn,?·
=d¾Ï\)EcÄÍB÷÷ÏD,¼A7þÏ=†š¾ƒ_Í&ùv20120828_00637_stKsb333@ëm·¯¯0?_w@€E¾µì=µ_ŒBcÇ@Mp¤-¾µÂEË8{EkD*ƒ_Í&ùv20120828_00639_stKsb333@ëmºÃu`?fR@€E¾s…=ÑùVƒ_Í&ùv20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ ;³U?ê=qe¾®{EÄvÍB÷Ç®D4ÝA8f<í"pƒ_Í&ùv20120829_00468_stKsb333@ëm#ÀîÙ?²#@€E­º{>ègAxA¬1¾­'hE¼óqEj¬D*Áƒ_Í&ùv20120829_00470_stKsb333@ëm#Ãí W?&û:@€E­
>$æ˜>p¥ó@W®`¾ÀƒE·î{Dˆ'¾DÛA7e†<îcÖƒ_Í&ùv20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>Û?]~@§\)e¾´¼jE¹¤=B÷¥ãD'ƒ_Í&ùv20120911_00370_stKsb333@ënÂGa¾a?+©L@€E¯'{>!ã¨=ùà3@Â2¾­'hE¹®EkyD]qA8@5<Ò4܃_Í&ùv20120911_00372_stKsb333@ënÂJ2ð?"V³@€E¯Æ>†÷>•Ü²@#33a¾ºáHE¹¸Dˆ4´D®VA8<·âσ_Í&ùv20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸=º€@!G®f¾³33E·
B÷îDYÛA8w<âÂsƒ_Í&ùv20120912_00115_stKsb333@ënàŠú?(hº@€E¿
>*?Œç¡@›×
2¾¥`BEÄÇEuªDvfA8€Y<ñ@7ƒ_Í&ùv20120912_00117_stKsb333@ënà ó$Ð?1@€E¿ =Ð9p=h¤Å@Qìc¾±&éEÆráDˆD!DòÑA7Ì<Žlƒ_Í&ùv20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJ=wùl@ë…g¾»çmEÉHBø™šDzoA8W‡<­xÚƒ_Í&ùv20120924_00108_stKsb333@ëp`t;;??Zw@€E™!3>c*?pýùA*áH2¾±&éE¨El5Dz-ƒ_Í&ùv20120924_00110_stKsb333@ëp`wªD?M‹@€E™BÍ>*?K`³@Mp¤d¾²°!E¢…DˆI¢D²òA89³<Þ8ƒ_Í&ùv20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛ<ŞÒ@N{g¾±&éE¢ {Bø>wDc¦A7Û5<²íúƒ_Í&ùv20120925_00087_stKsb333@ëp÷ÏÚÉ?g@€EÉlf>ê/?gi‹@—\)1¾Ÿ;dEÔdáEi×DnA85¸=%ƒ_Í&ùv20120925_00089_stKsb333@ëpû¯Ï?|•@€EÉ/>[>ºñ¶@œÌÍ`¾´9XEКÍDˆ-ËD¤A7|¤=ËWƒ_Í&ùv20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw>µ§W@°£×e¾«…EÒ9×BøêDC#ƒ_Í&ùv20120926_00351_stKsb333@ëp¢RNQ?>Çç@€Eº}q=ì"O@ =@\)0¾Ÿ¾wE¾âEf9DTA7ñb<ÿ"ƒ_Í&ùv20120926_00353_stKsb333@ëp¢Ue‡Ä?Oì@€E»…=òrÉ>&'¦@ë…c¾´¼jEÀîDˆ1ËDŒþA7Ù<ÍÖ¬ƒ_Í&ùv20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ?$dp?±ë…f¾˜bEÀ&{B÷'oD(´A7ê|<¶ÐÔƒ_Í&ùv20121012_00210_stKsb333@ër ÜŠ9Õ?n¬@€E±%Í=·`hARGp?У×5¾»çmE¸;HEW®D3…A6LH=Ëþƒ_Í&ùv20121012_00212_stKsb333@ër ßÁ#?‰
ª@€E°ú{=¥R|>´´:?§®c¾²-E¶@öDˆ-'D©üA6àE=W¨wƒ_Í&ùv20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«>e^3@g¾¶E¢E¶•ìB÷å`DF5A7ý=+	ǃ_Í&ùv20130318_00559_stKsb333@ë†KTzE–?g%@€E'	á=Ş$ƒ_Í&ùv20130318_00561_stKsb333@ë†KWÆ?ë?d9@€E'Žf=˵"?E½?÷
=f¾·KÇEŠèRDˆ* DA7a€<ðD¤ƒ_Í&ùv20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5=ö¥@zád¾Â\EŒ3ÃBö¢ÑD	'A7s¦<ÌÓôƒ_Í&ùv20130323_01202_stKsb333@ë†ë됕?#Ò|@€E'›Í>#{Q?™s$Aff1¾° ÅEŸLEa?Dƒ_Í&ùv20130323_01204_stKsb333@ë†ëîv°‹?)z@€E'<H>iˆ?öÚ@K…d¾¢MÓE—3Dˆ7dDRoA6ðe<˖܃_Í&ùv20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´<ÍE?Ýp¤d¾±©üE™ùqBõß¾DþwA7<–<½ÌÀƒ_Í&ùv20130324_01379_stKsb333@ë‡
•CŸ?×w@€E–K×>º?2 0@ÚáH2¾­VE¢ó®EfåD›Çƒ_Í&ùv20130324_01381_stKsb333@ë‡
:õI?)Ž»@€E—
¤>#­Ä?{@s33b¾¬‹DEž[®DˆøDëçA7Y<Å Mƒ_Í&ùv20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ê>ëEy@Eg¾´9XEŸ–)B÷…¢Dš-A7¨<Çõƒ_Í&ùv20130325_01017_stKsb333@ë‡+‹®Ï·?®.@€EŸÁ…>-RÁ?vua@"zá4¾­'hE©É3E[‰Dç\A7VÃ<ڙ܃_Í&ùv20130325_01019_stKsb333@ë‡+¸½?Ò"@€E Í>5¡zƒ_Í&ùv20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>">ƛí@1G®e¾¢ÐåEª¥3B÷LÍDé‰A8'\<Ï.úƒ_Í&ùv20130326_00588_stKsb333@ë‡Jƒ(Ck?í@€E­˜®=ö"á?ï–@¸õÃ3¾ÀE¹eÃERòD÷ƒ_Í&ùv20130326_00590_stKsb333@ë‡Jˆ¼Ü?!²@€E¬Ï×>çz>ç§ß@J=qc¾°£×E·…DˆLDlÝA8y<¸-žƒ_Í&ùv20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹>ú^R@j=qd¾'n˜E±"RB÷ED	ÏA8±ô=u|ƒ_Í&ùv20130625_00894_stKsb333@뒨u\ha?§6á@€Ec{=Ùt·@²k_@[…8¾ûdZEn½ìE^sD$ZA5"Q>µ"ƒ_Í&ùv20130625_00896_stKsb333@뒨x~Kµ?žz"@€EfÇ®=ÙÖµ?Ø ý?¯\)e¾ÑhsEqâ=Dˆ+LDo}A7ßÎ=šü9ƒ_Í&ùv20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=ß?{]Z?¸Qìf¾ï²EuíqBøÈ1D‡A8D
="?Pƒ_Í&ùv20130702_00326_stKsb333@듂¯ŒªÉ?æ‰@€Ešé>t?'^á@ðõÃ3¾«…E¢áEb{Dë…ƒ_Í&ùv20130702_00328_stKsb333@듂³› ?Áˆ@€Ešý¸>èM?ªÌ˜@¸c¾­'hE¡PDˆ9¢DmÃA7\
<øêƒ_Í&ùv20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u?¡–@¡™še¾ª~úE¢FöB÷ŒJD	sƒ_Í&ùv20130703_00280_stKsb333@듡Üö€z?3¤r@€E}њ>Ë@«€¯@£333¾«Eƒ¬REW+D;ƒ_Í&ùv20130703_00282_stKsb333@듡à
L	?,ƒú@€E~¶á> ,r?%N%@33c¾¼jE†ß3Dˆ6NDzA7º<š¬ƒ_Í&ùv20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ> ný@*áHd¾¶E¢E‡fB÷ÖD	oA8';<¸îƒ_Í&ùv20130703_00472_stKsb333@듣uf(Ô?<-u@€E…hš=Öám>ôs•@_\)4¾¦ffEŠÔEdDÃøA7åÏ<áᦃ_Í&ùv20130703_00474_stKsb333@듣x§ –?BÉß@€E†×>s>ž"r?ØQìc¾Æ$ÝEXöDˆ2-DFA7Ês<¹©"ƒ_Í&ùv20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´@‡ºl@{d¾É7LE‹‹
Bø‰DØÕA8'Û<Ðqƒ_Í&ùv20130703_00808_stKsb333@듦`ö0?8žÎ@€Eƒð®=´‹L@D?@Š=q1¾´¼jEŠäEd{D_¾A7¨á<åúƒ_Í&ùv20130703_00810_stKsb333@듦cacÈ?NA@€Eƒ¸š=äNµ?$˜?´zác¾È1'E‡âRDˆGD²A7Ôù<­p4ƒ_Í&ùv20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜?a;=?Þ¸Re¾´9XEˆ‡
Bø1'D	ÛA8O¼<åѶƒ_Í&ùv20130705_00264_stKsb333@ë"àè¼Ü?\¡þ@€E'¸=²‡ðA>c©@©G®6¾»çmE—ÿ…EbND9ºƒ_Í&ùv20130705_00266_stKsb333@ë"àë1òk?g¡@€EâH=ø§û>Š¡X?záHe¾¯²E•:Dˆ*%DžA8=³<ò³"ƒ_Í&ùv20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄD@ý;?ñë…b¾¯²E–ËBö©üD	FÉA8Íñ=aäƒ_Í&ùv20130705_00504_stKsb333@ë"âÐ;'Ñ?B5å@€E{Ö=·P›@HMÆ@e¸3¾ËƨEŠÕšEaªDè1A7öÔ<èóƒ_Í&ùv20130705_00506_stKsb333@ë"âÓP¦?hF@€E|b¤=ðˆ>úîu?ÈõÃc¾µÂEƒÂ=Dˆ-²D-²A8;=ðƒ_Í&ùv20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4>Ó>?•Âe¾Ïß;E…k®B÷aËDÔ)A8Ì<ҕ¶ƒ_Í&ùv20130705_00840_stKsb333@ë"åØa°Ê?€ÊÛ@€ElDR=
0@·ç@^{0¾±©üEw®EdZD';A8ÖQ=gðøƒ_Í&ùv20130705_00842_stKsb333@ë"åÜå?‡W³@€Enˆ=—7°>"–V?øQìc¾ÔzáE|z=Dˆ2VD]qA7ª\=bñƒ_Í&ùv20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡@=á?Ÿe¾×
=Ez"×Bø#DÞfA7ûò=t
]ƒ_Í&ùv20130705_01112_stKsb333@ë"èÛŠ.?žûH@€E‰äf=¡13@6Üø@\1¾¼í'E'Æ)ETZDôÝA9¼Ý=¤í@ƒ_Í&ùv20130705_01114_stKsb333@ë"èÞgnÏ?À_@€EŠ~
=ô?#(Ù?µÂf¾Ðå`EÆÍDˆ,)DKÇA8Ï]=Ҽʃ_Í&ùv20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á@»©"?Ï\)f¾ÔzáEªfBøúáDÄ)A8>e=Ä`Dƒ_Í&ùv20130706_00519_stKsb333@ë"Ð^òÕ?(Í@€E™à×>›Ò@‰ùÙ@]p¤2¾'hsEžó®EcD­ÓA8,<Ô­‡ƒ_Í&ùv20130706_00521_stKsb333@ë"ÓúΓ?óø@€Eš R>C¹?Cïþ@6ffc¾­VE¡;\Dˆ%D!A7¬6<µ'Úƒ_Í&ùv20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæ>ÂÃê?ê=qf¾š¬EžÛ
B÷´¼DևA8%‡<óDƒ_Í&ùv20130706_00711_stKsb333@ë"ÅOTý?ÉU@€EŽ
>Ô?­ŒÜ@ï
=0¾«…E™i\EkDlþƒ_Í&ùv20130706_00713_stKsb333@ë"ÈÁ	 ?úŠ@€EŽ­×>
ƒÞ?¦Ì@B\b¾«…E—7Dˆ2ÑD¹ËA8Rž<ÜoÁƒ_Í&ùv20130706_00715_stKsb333@ë"̨½?³v@€E>jí>»p@r\g¾¥`BE™ÂöB÷€ƒDQÛA9<><íµ'ƒ_Í&ùv20130711_00323_stKsb333@딢?X?ˆ@€E gš>ô=g0JAk…3¾›"ÑE©9…EemDîfƒ_Í&ùv20130711_00325_stKsb333@딢P9S?t3@€EŸz{>CnÉ@F5çA¸e¾¥`BE¯]×Dˆ/ÇDVƒ_Í&ùv20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Ð>¬"ƒ@ï\)d¾­'hE¨¼RBø%ãDæfƒ_Í&ùv20130713_00415_stKsb333@ë"â7éü?$"&@€E˜‹Ã>Ð@jB@J=q3¾Ÿ;dEŸ™E`jDàA7Š<ݺƒ_Í&ùv20130713_00417_stKsb333@ë"╧?V¼@€E˜AH>
Ž>¸ny@Qìc¾¥ãTEŸš¸Dˆ9XD4{A7Ý+=	hƒ_Í&ùv20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—?¼:S@r\d¾¡ÊÁE
Bø›#DôA8z"<éÛtƒ_Í&ùv20130724_00775_stKsb333@ë–FߚT€?bùu@€E'æ¸=ÎÚ*A6z1@›331¾¢ÐåE–éEbRD6˜A6ÿµ=7žƒ_Í&ùv20130724_00777_stKsb333@ë–FâˆÖ~?tÀH@€E'©\=©žƒ_Í&ùv20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[?Ä,{?"33e¾­'hE–\¸BøF¨DBA8#v=5
ƒ_Í&ùv20130727_00128_stKsb333@떠]µ2&?€¹@€EÀ­Í>tA.€?¹™š1¾¶È´EÈÛ
Em#DöA84ï=	Cƒ_Í&ùv20130727_00130_stKsb333@떠`ÞÝF?s^û@€EÀ ==Éô=È«—?s33d¾´9XEÆ…Dˆ6‡D¤ÍA7ø\<æüåƒ_Í&ùv20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóH>wÞ?†ffd¾³33EÃâRBø›¦D	'A8/V<³‹ƒ_Í&ùv20130807_00323_stKsb333@ë˜ED]'?:Ѷ@€E˜õá>ž®@)Ùå@<ÌÍ2¾®{EŸÀÍEd)D¶ÙA8¹<æT¹ƒ_Í&ùv20130807_00325_stKsb333@ë˜Hµk\?:oX@€E–))=é¡A<Õï\@záa¾±©üEœõ×Dˆ8‹DϾA8AÓ<´ì§ƒ_Í&ùv20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>ZÈ@ƒ}â?¸Qìe¾Ã•Eš¤áBòÖDŁA8²C<Ä5yƒ_Í&ùv20130828_00381_stKsb333@뚢rWæœ?8X¿@€EÀ›R=Ûjƒ@Û»½@•Â1¾©xÕEé…El˜DXsA7 ¢<í¸iƒ_Í&ùv20130828_00383_stKsb333@뚢u´,m?+>Ž@€EÀ¡×>õ>!Ä@7®d¾¢MÓEÂfDˆL¤D˜A7ð<'î­ƒ_Í&ùv20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z>"	—@:=qe¾¥`BEÖÍBòƒD	<A8VR<èÃiƒ_Í&ùv20130922_00164_stKsb333@ëÀ®/ƒ%?N,€@€E•Kq=Ýd¢?êŸÂ@"×
2¾ÀƒE‰…EaD6VA7wï=8ƒ_Í&ùv20130922_00166_stKsb333@ëÀ±Ž£??"@€E•L=º»°?qø@]p¤c¾·KÇE›]šDˆ8ÝD;dA7pb<ßyBƒ_Í&ùv20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&X@6±:?×
=d¾Ót¼EŸ´fBò"D	QHA7Úo=ƒ_Í&ùv20131007_00192_stKsb333@럠¹_í¦?<Qä@€EÄä¸=àù–?(´8@o\)1¾¡ÊÁEÉDEc#D,¬A7Nô<ø€Üƒ_Í&ùv20131007_00194_stKsb333@럠¼›òd?J5ú@€EÄ»…>øK@¥?p¤d¾¶E¢EËâfDˆ7LD}ãA7C<Ý5Aƒ_Í&ùv20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>í>œ6á@ffe¾­'hEÊ'ìBñ/D	5`A7D<ø™cƒ_Í&ùv20131016_00052_stKsb333@ë ÀðZñ?{	@€E¶€=£ÃÈAA6@8õÃ7¾¦éyE¼ò¸EjþD0bA6<ù=hˆ‹ƒ_Í&ùv20131016_00054_stKsb333@ë À#Zb¢?'
@€E¸AÍ=ð@ž>¢?¡G®b¾·KÇEÁa3Dˆ"ND§ðA6ò ='£'ƒ_Í&ùv20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ×?:QC?•Âe¾ØbEÃäRBñå`D	 RA7Y=‡å»ƒ_Í&ùv20131017_00163_stKsb333@ë à¬£Œ?km@€EÉZ®=ÒlkAÓÎý@#×
1¾­'hEÏiìEUmD.úA7¿ã=Eg»ƒ_Í&ùv20131017_00165_stKsb333@ë à¯¸è?p+×@€EÉCö=ºkƒ_Í&ùv20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕxƒ_Í&ùv20140526_00667_stKsb333@뼅 ýz?-úV@€EœºÃ=ɂ"@Z>ô@/\)-¾¼í'E¤p¸Ef)DÂ-A7x=-ìƒ_Í&ùv20140526_00669_stKsb333@뼅#z8U?I€¶@€EœŸq=ª²#Aà0É@_\)c¾¬‹DEŸÐÍDˆ2=D°A<£Q=8¡¶ƒ_Í&ùv20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ@'d~?Ñë…e¾³¶FE îBó{çDÏßA7· =(ƒ_Í&ùv20140607_00511_stKsb333@뾩8ÿ?gk@€E`†R=Ëå,A1O"@
áH2¾¿|îEn´¤E^D¾FA7ÖN=$ï|ƒ_Í&ùv20140607_00513_stKsb333@뾬xß:?h™Ò@€EbG=ðò>±·I?záHc¾¬‹DEj1ìDˆ;¾D÷}A8@q=_Dƒ_Í&ùv20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
?"›?—
=d¾¼í'EsŠ¸BðãTDàA8S8=.â7ƒ_Í&ùv20140617_01142_stKsb333@ë¿Iœ&·O?·Ò¢@€E·óš=¨–´@ßm"?§®1¾¾ùÛE¾¯E`ÝDý?A9"(=¿L݃_Í&ùv20140617_01144_stKsb333@ë¿IŸ:]I?ÐÕe@€E¸=¾h@À"?Ê=qc¾Ç®E½G3DˆO3D™'A8éÁ>ÑÔƒ_Í&ùv20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§I?€Ul?ØQìf¾ËC–E¼'Bð¨D	UPA8&¾=°Zúƒ_Í&ùv20140620_00993_stKsb333@ë¿©þpù'?n;@€E•\=¢Y4Aå˜@'
=/¾ª~úEŸdöE`FDDZA9B6='HŠƒ_Í&ùv20140620_00995_stKsb333@뿪zH›?d%Ñ@€E•y®=±
0>…Nã@b¾¿|îE›‰ìDˆW×D¹A8<ýCƒ_Í&ùv20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õo>"Q¡@ £×e¾Ã•E%ÃBñÍÓDõqA8œ=ð]ƒ_Í&ùv20140623_00931_stKsb333@ëÀØ©?;2ÿ@€E‰!>KÛ@ad¾@'\1¾º^5E–ýìEfFD6fA9á=Òyƒ_Í&ùv20140623_00933_stKsb333@ëÀ"k1§?5Ë
@€Eˆ¥==Üv)?òÀ?®{e¾«…EˆRDˆ1?DxbA8:<¯©xƒ_Í&ùv20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩ?À¬Ê?ˆõÃe¾±&éEO3BðH´D	|jA8`m<þ¶Rƒ_Í&ùv20140624_00263_stKsb333@ëÀ"CrŠ?sÐÒ@€Eâ==̲ AýO²?´zá3¾­VE—²¸EZîDåƒ_Í&ùv20140624_00265_stKsb333@ëÀ"FNƒq?u«"@€E@{>Ž>§;ì@ë…e¾Ü¬E"ìDˆ0ÝDM¢A7Ä»=*9ʃ_Í&ùv20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®âƒ_Í&ùv20140624_00911_stKsb333@ëÀ)eÞü¥?9á:@€EžR=ºg<?Óp@»33-¾¼í'EªºEfRD5ƒ_Í&ùv20140624_00913_stKsb333@ëÀ)i$¡ ?;²l@€Eœú\>4©ì?F—@™šd¾Æ$ÝE¨DˆI¢DxöA8CÑ<Ì
§ƒ_Í&ùv20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7>þš;?Ôzáh¾³¶FE¦ªBï©üD	‹3A8·(<¶z,ƒ_Í&ùv20140702_00787_stKsb333@ëÁ%®œÖ:?ƒy@€Ezhá=¸¶tB"ÊN@¸R1¾±©üE'NEmXD[#ƒ_Í&ùv20140702_00789_stKsb333@ëÁ%²! d?Q'ˆ@€Ex†¤=¡Ëp>JÓ?€e¾Á%Eƒô=Dˆ;\Dx´A8¿<þJƒ_Í&ùv20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«P@zžF?ÚáHg¾ÔzáEƒiqBïiüD	"A8Ȝ=uýƒ_Í&ùv20140703_00547_stKsb333@ëÁCºh¬<?^@€E†<R=ÑÅ*>Åv@)™š7¾µ?}E‡Õ\Ei\DÓuA7ځ=^Úƒ_Í&ùv20140703_00549_stKsb333@ëÁC½‰ÃŽ?Y×£@€E‡Á…=šÄ|?RÃÐ? c¾ÂJEæfDˆ<ÍD.¨A8:=u7ƒ_Í&ùv20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®?Àe?ü(öd¾£SøEŠ‡\BñåDêA9Y=?‹ƒ_Í&ùv20140706_00473_stKsb333@ëÁ¦ªŽïr?=U!@€E©"Í>ª@Ãõ@i™š/¾° ÅE±VfEj¤D[A8ÔI<º0éƒ_Í&ùv20140706_00475_stKsb333@ëÁ¦­Ê£¨?Nc@€Eª
>sj?D?U?´zád¾§ïžE¯ÓìDˆAËDt¬A8éD<²1*ƒ_Í&ùv20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=Çsp?Üo?³33g¾ºáHE±ÃBî÷ÏD	…ãA8ë¶<íÆ«ƒ_Í&ùv20140712_00571_stKsb333@ëÂdd'W?¤@€E˜ñì=úíWƒ_Í&ùv20140712_00573_stKsb333@ëÂdgšÎ£?"‰X@€E™{>öC@Oy@–¸Rc¾²-Eœ§HDˆ5ÛDxÕA8êó<ú"σ_Í&ùv20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc>`ƒ@Vfff¾Ÿ;dE ƒ
BðªD¿LA:Ì<Ä
~ƒ_Í&ùv20140804_00122_stKsb333@ëÅ@	-{?ž¡Ú@€E­Ù¸>
*@ð5@ff9¾Ø"uE°Â)EfDéyA8|Ì=»ébƒ_Í&ùv20140804_00124_stKsb333@ëÅ@bùÊ?•ëD@€E®ÜÃ=ü3>m͆?ˆõÃd¾Ø"uE´~DˆXþDI'A9às=påwƒ_Í&ùv20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w@BŸ¸@G®b¾Û"ÑE´"RBô/žD	@!A9Àx=À֟ƒ_Í&ùv20140911_00315_stKsb333@ëÊB;.)?(Ø'@€E–²Í=ð¿I>CrÏ@ë×
1¾´¼jE£Ej´D7ƒ_Í&ùv20140911_00317_stKsb333@ëÊE²¡Ó?Îm@€E•Àì=öÄn?GW!@G
=d¾»dZE¡)DˆE?DeA:=<Í-¶ƒ_Í&ùv20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È>]=t@@g¾±©üE›'ÍBðÔ{D	")A9æf<¿ûƒ_Í&ùv20141006_00163_stKsb333@ëÍ µ¦•?=­Ë@€EÆC=î=@*µ%@8õÃ3¾£SøEÊ.Eg²D2A:+†<ûƒ_Í&ùv20141006_00165_stKsb333@ëÍ ¸¹4j?;0ñ@€EÆd=ç3¶?:?÷
=e¾¸ÔþEÌy×DˆG+Dµ'A:d<Á¼!ƒ_Í&ùv20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&@®.å@{d¾´¼jEÍJBòîD	ZáA:õ<Ôt'ƒ_Í&ùv20150523_00229_stKsb333@ëéÊ#Ù`?2¿Ä@€E±\×=Ñf?¦æì@ŒÌÍ3¾°£×E²ƒEf˜DAüA:õ="áNƒ_Í&ùv20150523_00231_stKsb333@ëéÊ'5sª?S0@@€E°=H=Â- >éV6?ÈõÃg¾¢ÐåEµ¬Dˆ8¬Dm?A;\<ü ¨ƒ_Í&ùv20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º?\ü(?¦ffg¾¸ÔþE¶=šBòD	…ÃA;]²<çSyƒ_Í&ùv20150529_00487_stKsb333@ëêƒ?ú6<?<°M@€E­´ì=Ì{>´ˆ?å¸5¾ A‰E±ãìEQLDãuA;<ïVƒ_Í&ùv20150529_00489_stKsb333@ëêƒCOA?/(Ô@€E®Ùá=×ég?zh^?ÁG®e¾¨õÃEµy×Dˆ,œDW;A:é¸<¾ÉHƒ_Í&ùv20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC?ThV?\e¾ª~úE´o3Bõ…¢DË#A;,Ó<Öíºƒ_Í&ùv20150529_00535_stKsb333@ëꃭ¿
Â?J‡†@€E¢â\=ä
ÐAÔ@aë…5¾£SøE¦®REaÇDöA9›=«Úƒ_Í&ùv20150529_00537_stKsb333@ëꃰÒu®?E_@€E¡ï==Ô¼™?eÓû?ÈõÃc¾¨õÃE¥+
Dˆ/TD<ÍA:™¡<äÁ§ƒ_Í&ùv20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C?Xʚ@*=qd¾®{E¨áBôŽÙD·}A;=6òƒ_Í&ùv20150529_00583_stKsb333@ëê"[ká?"8Ú@€Ežq=ã)@$‹@'\<¾©xÕE¢¨)E`BDñšA;ª±=혃_Í&ùv20150529_00585_stKsb333@ëê"ý?&Ï
@€Eš\Ã=Îð^?ºPÇ@…d¾²°!EŸÇ3Dˆ;+DR°A:Ã<æhAƒ_Í&ùv20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&?º?¥¸e¾£SøEœöBôևDºòA;†<ôÖ0ƒ_Í&ùv20150531_00379_stKsb333@ëêÆò.«º?Qח@€EXš=·">FAk@5¸7¾®—E'~{EZÉDÉ7A:Aï=zÙƒ_Í&ùv20150531_00381_stKsb333@ëêÆõnº?NÂ@€Eáö=ĊŒ<Ÿ@¨?«…d¾®—E"âRDˆ@åD)hA:×ö<ΐ1ƒ_Í&ùv20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à>ӖQ?¥¸e¾Á%E–S3Bô\DüjA;!!<ü!ƒ_Í&ùv20150531_00789_stKsb333@ëêÍÁ1c?/S>@€E§=>´-<Î
>@¶{4¾Ÿ¾wE­3EQ+D릃_Í&ùv20150531_00791_stKsb333@ëêÍh?5»õ@€E§-×=àd>5¯ß@ e¾¥ãTE¬&Dˆ(œDBòA:çn<¬‰àƒ_Í&ùv20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo>ô'â@G®g¾ž5?E«v=BðãTD	˜öA;Ž<ÑßEƒ_Í&ùv20150723_00835_stKsb333@ëñfڗÆ[?(¢«@€E™®=ÐýÜACˆ«@E¸8¾›¥ãE›âEbDûuA:ª«=ò0ƒ_Í&ùv20150723_00837_stKsb333@ëñfÞ-½}?A"\@€E™	q=ȯ{>ò&D?èõÃd¾¯ Ef=Dˆ<"D6fA:"=Ôçƒ_Í&ùv20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#>@¤?·
=f¾°£×EœÃBðQhD	Š^A:¼Š<á΃_Í&ùv20150804_00307_stKsb333@ëòápÅÐY?5ŒŒ@€E·ø…=ö1¼>—;@:=q2¾›"ÑE¼9qEZD›#A:_Á<˲÷ƒ_Í&ùv20150804_00309_stKsb333@ëòás'Þí?1q@€E·%q>hÁ?)9?°£×d¾¡ÊÁE»­\D‡êÑDôA:F‰<ÓJƒ_Í&ùv20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦?íßê?î{e¾¢MÓEºÙHBóì‹Di7A:_5<Í?Ùƒ_Í&ùv20150810_00345_stKsb333@ëó¡ïå`l?¨<´@€Eq"q=€ƒ¸AŒ'ó@=q/¾½ó¶Eã3EP˜D;3A;ë =±A¦ƒ_Í&ùv20150810_00347_stKsb333@ëó¡ó0´S?¨•¡@€Er¤=˜¿t?²¼\?¯\)c¾¹XEy'D‡É¢DœA:ãŽ=˜‡âƒ_Í&ùv20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½@—.?³33e¾»çmExÑÃBðbDٚA;UM=̙bƒ_Í&ùv20150830_00099_stKsb333@ëö 7g4í?/Á@€EÜ{=ãh?S]Ä@ÜÌÍ4¾¤Ý/EáƤEX¼DéXƒ_Í&ùv20150830_00101_stKsb333@ëö :a»1?%B @€EÜÝ)=ößh?·@=qf¾ª~úEáá
D‡ÜåD`A:(<€Í£ƒ_Í&ùv20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[?Ib@>¸Rd¾¡ÊÁEáõ\BòâND™'A:²<ôçƒ_Í&ùv20150907_00103_stKsb333@ë÷ "¦?1@€El>(×@w€Ç@y™š0¾™‡E"ûÃEVÝDqyA:JG<õÎ2ƒ_Í&ùv20150907_00105_stKsb333@ë÷ ȳŽ?ML@€EŽ>S"?ŠL@"\d¾Ÿ;dE'‡×D‡ÙDã–A:f<²C"ƒ_Í&ùv20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,?…ã@*áHf¾œ¬E'ÀBòĜD
oA9øÒ<ì"oƒ_Í&ùv20150918_00175_stKsb333@ëø#Š>?(fb@€E¹o=ïûH>q†ò@o\)3¾Ÿ;dE¾¯ìE]ªD65A:¡é<íSƒ_Í&ùv20150918_00177_stKsb333@ëø&yq0?)T9@€E¹iÃ=ý+À?D4U?ٙše¾£SøE½¸D‡ßDD®A:Oì<¶îVƒ_Í&ùv20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ>Jü$@"\e¾™™šE»ÃBòÞ¸DÎA:¤©<ã̓_Í&ùv20160719_00651_stKsb333@ì¥,~mï?¨ü@€E•f>4\Í>¶M@«×
5¾©xÕE›_ÃE_7DX"ƒ_Í&ùv20160719_00653_stKsb333@ì¥/¸êÃ?Vç@€E·q>+"> ø|@*áHc¾¬1E–!qDˆ.D—A?@€<Ù"`ƒ_Í&ùv20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâ?ªåÒ@LÌÍg¾ª~úE"êRBò BD	­A?x<æåσ_Í&ùv20170623_00799_stKsb333@ìIÑÓò?Šˆ@€E œH='öà?$}@#331¾ÎVE¨±qEd¸DzAV——>L'ƒ_Í&ùv20170623_00801_stKsb333@ìIÔ6T?iÃ&@€EŸŠq=—ü>²v=?ÌÌÍf¾®{E§xD‡ßdDÀsAZÁJ=™ƒ_Í&ùv20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐB>•¼Q?ƒ×
e¾Ö‡+E£k
Bò5ÃDëTAW8s=`Fêƒ_Í&ùv20170629_00478_stKsb333@ìIÂ)C?z¶@€E¢q>o@"CØ@
áH8¾ŽÙE©²EV DøbAXl=8KÓƒ_Í&ùv20170629_00480_stKsb333@ìIÂ,IiÖ?Gò@€E¢¨>_Ë>"¡?å¸f¾šŸ¾E¨Ä)D‡ÔÝD†AYŒJ=؃_Í&ùv20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF>ÝŒ?¡G®e¾—
=E¨š=BòƨD§}AY·¡=ôǃ_Í&ùv20180327_00733_stKsb333@ìkªÉƍn?'ª"@€Eµq=»¼ÐAXºê@›338¾¥ãTE»'qE_®D-Ags>¦´Êƒ_Í&ùv20180327_00735_stKsb333@ìkªÍ	¨Ë?lQZ@€EµO®=´$Ay®?áG®c¾®—E» ¤Dˆ"òDŠ-AolJ=éÀøƒ_Í&ùv20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2?øÿR@d¾­VE¸ÈáBóèöDއAr
Ù>gWƒ_Í&ùv20180525_00445_stKsb333@ìs=ó¦*?K"@€E¹)=åòA"«÷@<ÌÍ7¾¼jEÁ>EÓ3DÛ¶Ar?<>ÄCƒ_Í&ùv20180525_00447_stKsb333@ìsAL'?F8O@€E¹ýÍ=Çi?‰¾Ò?ù™šd¾Ÿ¾wEÁÖÍDˆåDRÑAqK.=±Õ_ƒ_Í&ùv20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ@– ?Î{c¾«EÀ8Cj=D‰ºAnÐ¥=¨âÕƒ_Í&ùv20180525_00829_stKsb333@ìsYuýˆ?¦Ýç@€Eª4=€›9ƒ_Í&ùv20180525_00831_stKsb333@ìs\Hë¬?ž¨É@€E©òš=œëpƒ_Í&ùv20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°@0'@(öe¾´¼jE®«šBñ BD°ƒAp^E>aô݃_Í&ùv20180804_00823_stKsb333@ì{楯\O?ŽÒ@€E–.Í=°¿ÃA>*›@;…8¾Ù™šE›ü¤EaD3TAkM_>l'€ƒ_Í&ùv20180804_00825_stKsb333@ì{横ä?"HÑ@€E'–=×êÜ@§ú^@õÃc¾É7LEŸ–ÍDˆD‡žAn¡>_o4ƒ_Í&ùv20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj@›U@¸Rf¾¼jE•à{BòîD—mAv]Ë>'{Iƒ_Í&ùv20180812_00379_stKsb333@ì|ỀÊ?†	ð@€E™É>îAK¤¹@:áH8¾±©üE¢E7ÓD¤jAlk×>—t_ƒ_Í&ùv20180812_00381_stKsb333@ì|ᾓé×?oÓF@€E™
R=Á(LAÔdn@C33g¾´¼jE °)D‡¦D$jAuï$>fxƒ_Í&ùv20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(?â[?°£×e¾¹Û#EžS×Bí»dD]?ArŸè=»
»ƒ_Í&ùv20180814_00204_stKsb333@ì}!«óîû?p?@€E©ö=är'A8å–@6¾©ûçE±´áEKðDå'As<">&÷ƒ_Í&ùv20180814_00206_stKsb333@ì}!®îÕá?m@€E©Ì¸>Ä~AÀÇê@ c¾OßE²2ÍD‡âD%ÓA|ɼ>ŒEƒƒ_Í&ùv20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2îƒ_Í&ùv20180816_00255_stKsb333@ì}bH8Î~?
Ìã@€E"{>4'N=Ân@`6¾–EŽ£3EM…D·
At=ós°ƒ_Í&ùv20180816_00257_stKsb333@ì}bK$pù?
{ð@€E"®>4ÝÆ@m@fffe¾†§ðE¸D‡ÉìD(´Aw–­>Uƒ_Í&ùv20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;?8Ò@¸e¾ˆ1'E‹AÃBñF¨DfÉAsÖÔ=̘
ƒ_Í&ùv20180824_00159_stKsb333@ì~a¤•kb?Hr€@€Eö>RÂ?ì@­@2\4¾¨õÃE¤~)E[DCTApU´>	Qpƒ_Í&ùv20180824_00161_stKsb333@ì~aª¶?<¶@€EZ)>
۔@Âal@7®d¾ž5?E§…DˆDÖÉAyYk>&¯ƒ_Í&ùv20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8@l/Õ?â\g¾¬‹DE¢'=BôJ=DºAs0°=´âƒ_Í&ùv20180829_00169_stKsb333@ìG=ÑÈ?0\w@€E—È×=á?µ–I@B\3¾¦éyE¡¥šE[dDKTAqh=ÞkÒƒ_Í&ùv20180829_00171_stKsb333@ìJCÀŸ?,Kd@€E™£¤=æý?q@‹×
c¾¢MÓE£¸)D‡óßDÓÇA|¨
>p5ƒ_Í&ùv20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~?©±î?ï\)f¾§ïžEŸs
Bô
ÓD
-Arv_=ý#ƒ_Í&ùv20180901_00199_stKsb333@ì`ì׿D?DF@€EÖ)>*Þ@=o€@áH7¾´9XE‡"šEEmD‹çAoÌ&=ÞöŒƒ_Í&ùv20180901_00201_stKsb333@ì`ïÃFç?AQ`@€E~"ì=êºîAWMW@(Qìd¾›¥ãE‰!…D‡Î¨DyAx~>Gnƒ_Í&ùv20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†?¾Ë?Æffd¾Ÿ;dE"ÔBò"øDýqArè=Í°àƒ_Í&ùv20180909_00151_stKsb333@ì€a\™é¡?™ø@€E–É…=Çâ,AŸ@G®5¾¸ÔþE£\EwDxbAh›À>¶X™ƒ_Í&ùv20180909_00153_stKsb333@ì€a_}i?rÙ¦@€E–†)=í]@çlk@®c¾²-E ÍDˆ×D"{AsÕM>+'ƒ_Í&ùv20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞cƒ_Í&ùv20190307_00493_stKsb333@ì–ËMà£n?
£…@€E©›>9´5?Ùè@@aë…9¾'n˜E±æáELåDPåAw£Ø>…Ń_Í&ùv20190307_00495_stKsb333@ì–ËP‹(?¯]@€Eª<
>%ï£>–Zê@c×
d¾"÷ÏE²ï\D‡ÐåDA,ó>0ãƒ_Í&ùv20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'>ÔÔç@\)d¾ŒÌÍE¯Ð)BñÌJDþéAxOm=µÐN

==> anc/pub_raw/L222_138_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  239 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             "Sñ"v20100814_00698_stKsb333@ëä›&Ǖ?>"¸@€E—øH=ÝE@¯Á@ó×
h¾ ÄœE¯ë×D1ìjDåŽ"Sñ"v20100814_00700_stKsb333@ë䞼Ä?D¥Š@€E—¹ö>ÀE>7@@ýi¾¥`BE¯°öDÑ#ÏDæ¬"Sñ"v20110803_00581_stKsb333@ë<$.8Ø?‡@€E¤>
m"Sñ"v20110803_00583_stKsb333@ë<$1Å¥?Y'@€EYÃ>ÉV"Sñ"v20110804_00755_stKsb333@ë<F)u9"?S¿@€E°w=ÕÇÀ?÷ɐ@±ë…h¾° ÅEÆÆ)D,ÙìDã·ø"Sñ"v20110804_00757_stKsb333@ë<F-Sj‹?<¤W@€E°QÃ>%@ÛA7®k¾¹Û#EÙ±®DÎìœDãĜ"Sñ"v20110820_00578_stKsb333@ë>CßHÕ²?GRŒ@€Ez¶)=ÕEŸ>hÉ@ö¸Ri¾Ÿ;dE†Ã3D,ÏmDãvÙ"Sñ"v20110820_00580_stKsb333@ë>Cã«L?_¬@€E{øá>"¼?š/G@™™ši¾/EŽhÍDÎÖ5DäåA+Æ<óáj"Sñ"v20110901_00792_stKsb333@ë?ÄÃzÁ?Lö?@€EÉ&š>Aþ"Sñ"v20110901_00794_stKsb333@ë?ÄÆy'f?9Ìú@€Eɪá>§"Sñ"v20110915_00491_stKsb333@ëAƒ@‡}?1Gm@€EÂÜ®>+4"Sñ"v20110915_00493_stKsb333@ëAƒDGø½?'q'@€EÁéì>
¨¶"Sñ"v20110925_00347_stKsb333@ëBÀ·pdl??;@€EÁf=¯L@:OA\ÌÍh¾Á‰7EñH¤D4T)Dà j"Sñ"v20110925_00349_stKsb333@ëBÀºàÆÕ?~Ç@€EÁÓì>44"Sñ"v20111009_00347_stKsb333@ëD€²ÜÁb?7?ß@€E¡…Í=ÜìI"Sñ"v20111009_00349_stKsb333@ëD€¶ú?@^@€E¡Ü)=á/M"Sñ"v20111014_00171_stKsb333@ëE Í~-?ÅIÐ@€E‹d®>Ûæ>ɜ?aG®h¾¿|îE—GqD4œDàqA(Ä=†R*"Sñ"v20111014_00173_stKsb333@ëE Æѐ?ôv•@€EŒ¿>Mx>_iû?Y™ši¾Á%E™²DÒt¼Dà^òA(Ñv=Ô±"Sñ"v20120229_00538_stKsb333@ëVkóÉËæ?†¹@€E¢¿q>"ð"Sñ"v20120229_00540_stKsb333@ëVköÞcx?%j@€E£H>mBãÔA¼áHg¾³¶FEÞÀ¤DÏåDãÅ"Sñ"v20120312_00543_stKsb333@ëWëï¢û?.^@€E¥Ø>ƌ"Sñ"v20120312_00545_stKsb333@ëWëòò\?°³@€E¥Â3>	Y¾"Sñ"v20120329_01206_stKsb333@ëZê'??zP@€E¯uö=µi ?'€ÿ@Š\h¾­VEÂUìD,n˜DãæA)'1="ï©"Sñ"v20120329_01208_stKsb333@ëZšÕÚ?kÑ@€E¯>á=¾d˜?0I@¸h¾ÌÌÍEÏbDÎøöDä7A(Ù=<›Ó"Sñ"v20120406_00416_stKsb333@ë[Xhl%?þ4@€E°¾)>žp"Sñ"v20120406_00418_stKsb333@ë[[ºÆ?¹@€E°«×>T"Sñ"v20120417_00272_stKsb333@ë\h6nz?m!@€E©§¸>HTD"Sñ"v20120417_00274_stKsb333@ë\h9J1?í@€E©©×>U#ÎB—,èAÜffi¾—PE¶µìDÎøBDã«Ï"Sñ"v20120417_00308_stKsb333@ë\hŽVò?|ö@€E§~>t!C>"êAšQìh¾²-E¼ù
D,ªDä<!"Sñ"v20120417_00310_stKsb333@ë\h•0äN?iÒ@€E§4R>-׈"Sñ"v20120417_00366_stKsb333@ë\i|-óƒ>è¿@€E§â®>;9æ"Sñ"v20120417_00368_stKsb333@ë\i€¢Çì?Eð@€E§RÃ>?úaCy)>A¼£×i¾ž5?E»ª¸DÎëçDãùô"Sñ"v20120418_00345_stKsb333@ë\‰B%i?à@€E¯Í¸>p8"Sñ"v20120418_00347_stKsb333@ë\‰¡ ¦ê?/²@@€E°\>"ÝýA¾
0A'®f¾¢ÐåEÛ×®DÏÇDãsÇ"Sñ"v20120418_00381_stKsb333@ë\ŠHÐÿ?¿¬@€E®"ö><ÉÚ"Sñ"v20120418_00383_stKsb333@ë\Šùºì?ãØ@€E­¸{>:8ž"Sñ"v20120418_00491_stKsb333@ë\ŒR6=Õ?C×@€E« =ÄP@°ã‡A§¸i¾¯²EŸìD,¦VDãóÏ"Sñ"v20120418_00493_stKsb333@ë\ŒVmÊß?&Ò@€Eªœ…=èÖÍBˆ(¨ApQìi¾£SøE¾æDÎí¢Dãôs"Sñ"v20120418_00527_stKsb333@ë\Œ¸r?:Ò@€E«5=>ӕC)ÔwA'£×g¾£×
E¹¸D,•/DãÙX"Sñ"v20120418_00529_stKsb333@ë\Œ¼"+?´.@€E©ªÍ=ú,–"Sñ"v20120421_00249_stKsb333@ë\èCŒQˆ?
É@€E°ó¤>&Qª"Sñ"v20120421_00251_stKsb333@ë\èF¯¸?Sò@€E°¦ö>!°ž"Sñ"v20120428_00617_stKsb333@ë]ÈíÒ ?@ä+@€Ej|¤>GÛ@SÀAi¾Ÿ;dEÈáD,®VDãç®"Sñ"v20120428_00619_stKsb333@ë]Èðó?9@€Ek›\>…?"Sñ"v20120429_00489_stKsb333@ë]çj"fû?!Z@€E˜
>Þ?"Sñ"v20120429_00491_stKsb333@ë]çmäð?"òh@€E˜1ö=øÕB–í~AŽ{i¾¼í'E««®DÏåDãÒÙ"Sñ"v20120607_00358_stKsb333@ëbÄÝß~Ö?W=@€E…Á
=²ì?´ã@Á™šh¾ÂJE¡¡®D4ÇDàƒ×"Sñ"v20120607_00360_stKsb333@ëbÄá‹En?>VU@€E…­¸=Ù9"Sñ"v20120611_00402_stKsb333@ëcCðG[?
á¥@€E"ë>+K"Sñ"v20120611_00404_stKsb333@ëcCóÐâ?Ïð@€E…ëš>WL"Sñ"v20120614_00517_stKsb333@ëc¦þÜ?$r€@€EŠîÃ>B«QA,A²¸Rh¾¡ÊÁEáD3òÑDàP¼"Sñ"v20120614_00519_stKsb333@ëc¦ûQE?"®Ð@€EŠ}q>!e"Sñ"v20120617_00644_stKsb333@ëd¸ž''?-Ê@€Ef¿q>£â"Sñ"v20120617_00646_stKsb333@ëd¼H«@?0íÑ@€EhTR=ϞÝ@ :ÞA7\)h¾ž¸RE"9ÃDҜþDàou"Sñ"v20120630_00205_stKsb333@ëe£æ¼7>ùͦ@€E¦ªH>D¦G"Sñ"v20120630_00207_stKsb333@ëe£"T0?0n@€E¥âš>1»?"Sñ"v20120705_00903_stKsb333@ëfE¬ìÈ?^Δ@€EV½×=¤0ä"Sñ"v20120705_00905_stKsb333@ëfE°‰oÖ?Q^¾@€EUkH>°#?jþÌ@陚j¾´9XEhD¤DÒ]hDàæò"Sñ"v20120714_00779_stKsb333@ëge#!2*?H'g@€EtÞ==¬ÿ?|ú+Affh¾¸ÔþEœèáD4úDàA²"Sñ"v20120714_00781_stKsb333@ëge&ƒm?Gs;@€Esãì=ÑÝþ?Ÿ…ü@×
=h¾¼í'E"é\DҖDàLÕ"Sñ"v20120716_00589_stKsb333@ëg£%­i?bl1@€E–Æ×>Pã=q¿@U¸h¾¬‹DEªœfD4
DàpA)Žj=§7"Sñ"v20120716_00591_stKsb333@ëg£)¬P?Wis@€E–5q=ÉŒ@'¶@…¸e¾ºáHE­GÃDÒ¿ðDà)A(ÌÍ<ïµ"Sñ"v20120717_00285_stKsb333@ëgÀljV€?F:¡@€E¡Ò)=øBˆ"Sñ"v20120717_00287_stKsb333@ëgÀÊÄT-?.É­@€E¡ž
>x"Sñ"v20120718_00066_stKsb333@ëgß¹K¶7?26Œ@€Eïì>WóBcýÜA"ÌÍh¾¢MÓFdšD3ayDà	"Sñ"v20120718_00068_stKsb333@ëgß¼Œ}§? 9@€Eî×>%$²B*AÈÌÍh¾®—F×DÒ¼´DßѲ"Sñ"v20120719_00066_stKsb333@ëgÿg!‡d?f¹›@€EË:×=ûzs=ànj@ƒ33h¾©ûçE؉HD3­`DßÁºA(Ñ°=Ѝ"Sñ"v20120719_00068_stKsb333@ëgÿjP?y^w@€EÊýq>¢=ƒsŒ@/\)e¾«EÜ,DÒ۞DßdœA(é9=5e÷"Sñ"v20120719_00421_stKsb333@ëh:mK?t˳@€E¨õö=¸3È?'1@•p¤h¾ÃoEÔ¤D33…Dà;A*hí==§•"Sñ"v20120719_00423_stKsb333@ëh=½û¤?°(›@€E©öf=õņ>±@)?ìÌÍg¾Ä›¦E¸9
DÒ¦NDßíqA)\]=Œ/"Sñ"v20120721_00373_stKsb333@ëhEaûô?:—B@€EŸ¥š=á_"Sñ"v20120721_00375_stKsb333@ëhEž+¥?N@€E Í=ûa…@I¾6@Ñë…g¾¦éyE³ÂÍDҌ1DàVá"Sñ"v20120722_00283_stKsb333@ëh_·G?I+F@€E®Ëì=ú'k?õ•@«×
h¾¢ÐåEÛ3D4Dà±P"Sñ"v20120722_00285_stKsb333@ëh_º*=–?>R[@€E®œf=ʓh?ÌÖAp¤g¾µ?}EÑ=DÒÍDßǖ"Sñ"v20120723_00360_stKsb333@ëh'*6•?rJð@€E†ò>BŽ5?'"@7
=i¾¨r°E— D4¨DàA)®Ÿ=ç}"Sñ"v20120723_00362_stKsb333@ëh'-{¾'?uŠ@€E‡>>+ ">—(ó@Aë…f¾»dZE—	qDÒ´!Dà8ÅA(´Ý=ö$"Sñ"v20120726_00184_stKsb333@ëhá@G2Ä?5yž@€E—(¤>#è?Rá>A¸g¾¤Ý/E´fáD3ùºDàº"Sñ"v20120726_00186_stKsb333@ëháC•÷#?,K.@€E•¥ì>
þA<äAˆh¾¦éyEļ¸DÒÀöDàé"Sñ"v20120731_00279_stKsb333@ëiû Ë?V5õ@€Ev¼=¢÷?ü׊@›×
i¾¬‹DE"[
D4ÅDàš A*wü=·Å"Sñ"v20120731_00281_stKsb333@ëiÃ|?Tæ!@€Evïì=À<<>ÑZÓ@z=qg¾©ûçE,DÒÁDßý'A*`œ<ûë{"Sñ"v20120801_00562_stKsb333@ëi£üŠI?t^L@€EXv=œŠÄ?âÀù?ë…g¾®{Ew#3D4¤Dà7uA)L@=+t0"Sñ"v20120801_00564_stKsb333@ëi£ÿ>´œ?M¡¼@€EWR=§×˜>'w@lÌÍh¾¶E¢Ex=HDҗøDàfNA(©"<ðr$"Sñ"v20120804_00637_stKsb333@ëj÷‹ý¥?R	@€E‰f=©(Ø?¢lc@'=qh¾¶È´Ežå
D4&DàHA)¦Ð=ô"Sñ"v20120804_00639_stKsb333@ëjúÐUÃ?‡÷l@€EŠ[=®h ?òn?ÈõÃh¾ÊÀƒE›w®DÒ´œDàVòA)4B='-œ"Sñ"v20120808_00183_stKsb333@ëjƒ]ó€–?'S@€Ežs
>·Bȧ™Aϸh¾´¼jEµ\ÍD4DàT!"Sñ"v20120808_00185_stKsb333@ëjƒa#
ò?M%@€EŸÃ>oQ"Sñ"v20120814_00109_stKsb333@ëk?Âã	O?-÷@€E˜¨R>UèAÇðA´ÌÍh¾­VEµ×ÃD3û#Dà°"Sñ"v20120814_00111_stKsb333@ëk?Æ+=F?5!å@€E—»>u	"Sñ"v20120817_00524_stKsb333@ëk¤´PNÍ?Ö@€EUŠR=‡á°?Ê:Ú?â\g¾É7LE}ÍÃD3ñDà=²A)%=EŠ#"Sñ"v20120817_00526_stKsb333@ëk¤·-]?‹Ý@€ES¸=€Mä>®:|@R\i¾»çmErÜÍDÒ¨îDàDÅA)DÆ=róâ"Sñ"v20120828_00631_stKsb333@ëm®!Ü?WÂ@€E¾Ô…=±ƒP?^Ú3@Âg¾µ?}EÙ=D4dDà:5A*r«=0/"Sñ"v20120828_00633_stKsb333@ëm±,‹?oÒZ@€E¾ƒf=¬ Ð"Sñ"v20120829_00462_stKsb333@ëm#¶Õ	?,RL@€E¯\¤>-V*"Sñ"v20120829_00464_stKsb333@ëm#ºÊÅ?Þà@€E¯.3>^AÆAA¨ffe¾¬1EºDÒµ¢DàL‹"Sñ"v20120911_00364_stKsb333@ënÂ=VrS?#'@€E­M¸>ýø"Sñ"v20120911_00366_stKsb333@ënÂ@þL÷? 4š@€E­ÿ{>/æ´"Sñ"v20120912_00109_stKsb333@ënàãˆ?"´@€E¾A{>™ÉCiM‰Aù™šg¾¹Û#Eܒ)D48åDàN-"Sñ"v20120912_00111_stKsb333@ënà‹²¦?0iþ@€E¾‹Ã=àÛ"Sñ"v20120924_00102_stKsb333@ëp`i®"ã?¬á@€E™o\>>¢B±ßýAÝp¤g¾¼jEÊ`D3àBDàlœ"Sñ"v20120924_00104_stKsb333@ëp`m	M‡?U"@€E™x==öþ!"Sñ"v20120925_00081_stKsb333@ëpí9.J?Ã¥@€EÇ…>ó"Sñ"v20120925_00083_stKsb333@ëpð{-?uˆ@€EǪ=>ã"Sñ"v20120926_00345_stKsb333@ëp¢ES̆?RGÚ@€E»Ðö>¹>z†»Ao×
h¾¥`BEà{
D3üJDàg3"Sñ"v20120926_00347_stKsb333@ëp¢K¹lH?HID@€E¹!ö=çA€"Sñ"v20121012_00204_stKsb333@ër Ò?…Σ@€E±UH=ÞjN>ëç~@ÌÍg¾¹XEÁqD3èöDàL1A)¨ò=I{"Sñ"v20121012_00206_stKsb333@ër Õäãð?jC@€E°â=­âD=ÚÏ/@ £×e¾µÂEǒRDҋ}Dà–"Sñ"v20130318_00553_stKsb333@ë†KJËÂ?|G@€Eaá=›µÐ>ˆ¬\@P£×g¾µÂE'2¸D3ðåDàÍA(7²=@4"Sñ"v20130318_00555_stKsb333@ë†KMVD°?GÑ@€E0ì=К‰?«rmA…h¾Ót¼E¨ÂfDÒèÕDߏ®"Sñ"v20130323_01196_stKsb333@ë†ëàsM*?" ,@€EGq>
bBƒû#A¶¸Rh¾ A‰E½˜ÍD3øBDàºo"Sñ"v20130323_01198_stKsb333@ë†ëãÔ ×?"-@€Ep…>Ž"Sñ"v20130324_01373_stKsb333@ë‡
}'Ó?3
b@€E–á>3†"Sñ"v20130324_01375_stKsb333@ë‡
7Ç?3p@€E–Ž=>}Ô"Sñ"v20130325_01011_stKsb333@ë‡+|T9h?
\@€EŸR>ƒ†Aô'ÑAÛ®g¾¢MÓEÉšD4-Dੑ"Sñ"v20130325_01013_stKsb333@ë‡+g=ý?Y@€EŸ>+á/"Sñ"v20130326_00582_stKsb333@ë‡JsÎnc?‡
@€E«'f>!¥Ç"Sñ"v20130326_00584_stKsb333@ë‡JxãKi?
#x@€EªÝš>{rC¸2aAuë…`¾¦ffE¾Û…DÒ˖DßÇu"Sñ"v20130625_00888_stKsb333@뒨k~ù°? Œñ@€Ec¥š=¡y0?|´©?c×
g¾½ó¶E|uìD4#ÇDàO\A(ðî=‹Å"Sñ"v20130625_00890_stKsb333@뒨n´˜ù?žöX@€Ecí®=ÔL?nÓ?†ffg¾ÀƒE€¤¸DÒ©ÓDà}A('Ù=WÒó"Sñ"v20130702_00320_stKsb333@듂¥²+·?°@€Ešð3>'f"Sñ"v20130702_00322_stKsb333@듂¨Úßà?oå@€E›K>QZ"Sñ"v20130703_00274_stKsb333@듡Óh,?%×­@€E|–>,"Sñ"v20130703_00276_stKsb333@듡ֆ"¯?#Ç@€E}Ã>¿ö"Sñ"v20130703_00466_stKsb333@듣kØ?3ºü@€E†7
>+ñ@Ù	eAo\)i¾¯ E°A
D4\Dஸ"Sñ"v20130703_00468_stKsb333@듣nXR§?)'³@€E†5ö=Ð=ÿ?ÕŠAœ(öh¾¯ E·ö{DÒÚFDßä"Sñ"v20130703_00802_stKsb333@듦UŸSî?£@€E¿H>ÔÖAœAž£×g¾¦éyEº«…D3ùªDàQª"Sñ"v20130703_00804_stKsb333@듦Xòz[?"g@€E'k¸>"u@%k­Aµ¸f¾¥ãTE¸%3DÒ²ÉDà&^"Sñ"v20130705_00258_stKsb333@ë"à҄¾?W@€E"»
=àÑt>E`é@"záh¾³¶FEª¨{D3ڏDà¹7A)1=5+"Sñ"v20130705_00260_stKsb333@ë"àՙD_?c˜'@€E"BÃ=®Dp>uW@p£×g¾¼í'E§¨RDÒìRDß«žA)Gý=«¬"Sñ"v20130705_00498_stKsb333@ë"âÅÓú?<ì*@€E|h=Ùn_"Sñ"v20130705_00500_stKsb333@ë"âÉOä?Oö}@€E}9×>ù–"Sñ"v20130705_00834_stKsb333@ë"åÍÓbh?ˆL=@€Em³š=·õä>øq?ìÌÍh¾Ä"E†nÍD3ÿðDà/mA(‹=[ü"Sñ"v20130705_00836_stKsb333@ë"åÑX'x?Š¥@€El˜¸=·X @_ÿ?‡®c¾½p¤Eƒ3DÒ¡‰Dà^fA(ºÉ=0©"Sñ"v20130705_01106_stKsb333@ë"èÐL®¯?–´:@€Eˆeö=—øÕ?ê1?Tzáh¾º^5E"Š{D3é'Dà-‰A(ÏÄ=eÙÎ"Sñ"v20130705_01108_stKsb333@ë"èÔ'?‰™ó@€Eˆg
=‰¬H@NH
?\)f¾·KÇE•e®DғDà;A([D=Cã1"Sñ"v20130706_00513_stKsb333@ë"ÆŠ"?'Ž@€E˜Iš>"áö"Sñ"v20130706_00515_stKsb333@ë"É*{?$ð+@€E˜³Í>"Sñ"v20130706_00705_stKsb333@ë"»)Þ?óê@€EŽì=÷"èCk B^ë…g¾­'hE¤²¤D47ÏDàP¤"Sñ"v20130706_00707_stKsb333@ë"¾˜Ò?#B@€E¿¸>´"@äˆA‰¸f¾œ¬E¿×3DÒ»+Dàç"Sñ"v20130711_00317_stKsb333@딢+ã‰?6K@€EŸ¿f>3¥ C›cíAz=qf¾¥ãTE©•\D3ûTDà'š"Sñ"v20130711_00319_stKsb333@딢
¸Ëc?Œ˜@€E á>.qù"Sñ"v20130713_00409_stKsb333@ë"âÈj=?!¡ì@€E˜\=ü1·"Sñ"v20130713_00411_stKsb333@ë"âIÙh?!'h@€E—çR=þy"Sñ"v20130724_00769_stKsb333@ë–FÕÿÓ?VU/@€E'p==ó"@@¢šs@ÜÌÍh¾­VE¬VD4?DàFÁ"Sñ"v20130724_00771_stKsb333@ë–FÙ¹v?^I@€E'Ó=ïy>þmj@R\h¾®{E¦HDÒÃ}Dà-A(šö=üt"Sñ"v20130727_00122_stKsb333@떠SYÔ]?I0×@€EÀ²3=Ùèú"Sñ"v20130727_00124_stKsb333@떠V°uÿ?ZU@€EÁ2¸=ڙL@Je@ÊáHf¾Á%E݅HDÒñHD߶"Sñ"v20130807_00317_stKsb333@ë˜:ÝÇ?8X}@€E"Ñ)>ò>"Sñ"v20130807_00319_stKsb333@ë˜>Fâ"?.‡—@€E–Ò>¦Ã@7ÄZAg®h¾³33EÀ:DÒÁ'DßÛ×"Sñ"v20130828_00375_stKsb333@뚢hzB;? ðÒ@€E¾J
>'À"Sñ"v20130828_00377_stKsb333@뚢k­R‰?+Dƒ@€E¾•>!Ä"Sñ"v20130922_00158_stKsb333@ëÀ£'@à?NVE@€E–\=ÚõŸ?ԗ(@äzáh¾¬1E°ûqD4(Dàd"Sñ"v20130922_00160_stKsb333@ëÀ§<Ç?Iáà@€E•‰¤=µ'—>"ñZ@â\f¾¶E¢E¯UDҜ!Dà7;"Sñ"v20131007_00186_stKsb333@럠°(Ò1?K'b@€EÄP®=ßú?Ù(;AõÃg¾¶E¢EÞs®D4&FDà"Sñ"v20131007_00188_stKsb333@럠³81?M&@€Eи=å¯"Sñ"v20131016_00046_stKsb333@ë À;Æ«?ԊÓ@€E¶if=¹è?ÎæÝ@/\).¿
ÀƒE¿¾¸D4g®DßõHA% 9>£"Sñ"v20131017_00157_stKsb333@ë à£E"à?‰NÉ@€EÇJ\=á"~?ßÒ@<(ög¾©xÕEÒööD4
`DàA)Q=.U¾"Sñ"v20131017_00159_stKsb333@ë à¦xÚÝ?';@€EÇàš>u·?Ð7@'
=f¾Á%EØôÍDҝìDàPA)f¥=*#"Sñ"v20140526_00661_stKsb333@뼅mDÒ?(q@€EœT…=¸8h?_ÚÔ@ˆQìg¾¨r°E©õ
D3ùXDàJA./=#ÿÎ"Sñ"v20140526_00663_stKsb333@뼅­Ñ4?'3#@€EŸ=ªŽ"?ïf§@uh¾½p¤E©ƒDÒ©Dßø¼A-Z¤=HG"Sñ"v20140607_00505_stKsb333@뾞bq?{«@€E_­\>PK?',ë@i¾¦ffE~6D3æVDàBA.{Ñ=+C>"Sñ"v20140607_00507_stKsb333@ë¾¢"ßÔ?jÑ@€E\È==Í¡¢>ό@.{g¾µ?}E{DҟçDßóçA.\=
fÃ"Sñ"v20140617_01136_stKsb333@ë¿I'ã7?¿E,@€EµÓÍ=ÊÊ?~¥ý?LÌÍh¾È´9EÀ‹ÃD3ÝPDßþÁA. ¾=ŒêK"Sñ"v20140617_01138_stKsb333@ë¿I•RØ??»ÞÌ@€E¶™á=Ìd ?5O­?k…g¾ÒñªEÂáDґôDà+A-Ðö=ø"Sñ"v20140620_00987_stKsb333@ë¿©ñÞ¯x?M½2@€E"!®=µ\´>ª¾Ð@\)f¾±&éEªHD4)ªDà5ÃA-ÿl=uØ"Sñ"v20140620_00989_stKsb333@ë¿©õð¹?J§¼@€E",\=Á?Ô@wC@¹™šh¾¶E¢E«)DҗDDßò"Sñ"v20140623_00925_stKsb333@ëÀ†@fM?A,˜@€E‡Ì3=ò«p?#°@œ(ög¾³¶FEœ|D4þDß÷dA.Ò=›Á"Sñ"v20140623_00927_stKsb333@ëÀ‰zÈH?>ØÄ@€E‡&q=¬ÂP>®ª´@ÈõÃi¾¼í'EšàRDÒ~ÉDàPZ"Sñ"v20140624_00257_stKsb333@ëÀ"9Tš?Q-@€E<®=Ëd>V?[@ˆQìh¾¯ E¡4¤D3ôÍDàp{A.4=nÚ"Sñ"v20140624_00259_stKsb333@ëÀ"<*?op@€E¸)=ê"¦?4ÿD@!G®h¾¶E¢E¡'DÒ¦ Dß×ðA-Sõ=³:"Sñ"v20140624_00905_stKsb333@ëÀ)[W.?1ç@€EœLf=á`?'ñÍ@û×
g¾¶È´E°4¤D4'mDàV"Sñ"v20140624_00907_stKsb333@ëÀ)^äÉ?=Ö¤@€Eš>=؈É"Sñ"v20140702_00781_stKsb333@ëÁ%¤ä‰?`	X@€EyÞ¤=Ÿ×è>¾Ù@Fffg¾²°!E'D4qDß÷
A-\©=aæ"Sñ"v20140702_00783_stKsb333@ëÁ%§¶b}?líŒ@€Exòf=›ÙÐ?Œ«@õÃi¾·ÎÙEŒDÒ}Dàf%A-Ž=8š]"Sñ"v20140703_00541_stKsb333@ëÁC°|¿Ä?R+Â@€E…e×=À-?žØW@xõÃg¾£×
E˜(fD41ËDàa'A-ÿ=ù°"Sñ"v20140703_00543_stKsb333@ëÁC³¬às?OBÍ@€E…¸=ïsö>ó£@záHf¾«…E˜DáDÒ DàA,Ûy="Sñ"v20140706_00467_stKsb333@ëÁ¦ ´
^?)Ù@€E©P==õÏ"Sñ"v20140706_00469_stKsb333@ëÁ¦¤?-9@€E©E×=ØQDA†'A—33i¾¯ EÅ~öDÒlåDàR‡"Sñ"v20140712_00565_stKsb333@ëÂdYˆÝ_?LÂ@€E—¦=ñ3ÝAÎ[(AÈÌÍf¾œ(öE¦áD3øRDà#"Sñ"v20140712_00567_stKsb333@ëÂd]ñß?d@€E˜	q>
lx"Sñ"v20140804_00116_stKsb333@ëÅ?ö Èø?'
@€E°s3=¢Á˜?•]»?Þ¸Ri¾Á%E¾…D4O
DàJA.Ï^='¦ï"Sñ"v20140804_00118_stKsb333@ëÅ?ùim­?$@€E¯•R>@:J?ã9?ˆõÃh¾¼í'E¹«…DÒ¡šDà)A.ûÐ=j B"Sñ"v20140911_00309_stKsb333@ëÊ7"I? D³@€E•µ×>´"Sñ"v20140911_00311_stKsb333@ëÊ;<l?Fß@€E–dì>W"Sñ"v20141006_00157_stKsb333@ëÍ ¬F_`?)"@€EÄx)=ó…>"-A
=h¾«…Eã
D4'Dà"Sñ"v20141006_00159_stKsb333@ëÍ ¯o^³?D¡c@€EÅ=Ü]?Án@›×
f¾´9XEÞa\DÒ¬ÍDà,ÅA3g5=ºû"Sñ"v20150523_00223_stKsb333@ëéÊë.?)þ@€E³q=ÜiÊ?͆0@Ӆh¾¥ãTEÃÁ×D4¤Dàô"Sñ"v20150523_00225_stKsb333@ëéÊù5?2sˆ@€E³@š=øüÉ@EÒ8@ºáHf¾¥`BEÁM×DÒ¤BDà:ò"Sñ"v20150529_00481_stKsb333@ëêƒ6=¯
?9UV@€Eªt)=¾‰$BNt@¿®g¾§ïžE´Ù…D3ðDàW×"Sñ"v20150529_00483_stKsb333@ëêƒ9iBº?5àx@€E«.š=½­˜A¾{#@ۅe¾¢MÓEµ¿ÃDÒÅDßÉ/"Sñ"v20150529_00529_stKsb333@ëꃤ6PI?DF§@€E¤

=¸Mt"Sñ"v20150529_00531_stKsb333@ëꃧV[+??¦ @€E££==¯¬à"Sñ"v20150529_00577_stKsb333@ëê"È'?8¶Ê@€Eš³®=Ì*=ä#l?áG®g¾£SøE¡ýÃD4šDàp¤AD:¶<úx3"Sñ"v20150529_00579_stKsb333@ëê"À§Ð?1L˜@€E•®=ÍV†>¢Çô?½p¤f¾˜"uE¢=DÒË
DßÊADM6=å­"Sñ"v20150531_00373_stKsb333@ëêÆçé®Z?O5M@€Eÿì=¹sÀ"Sñ"v20150531_00375_stKsb333@ëêÆën??^U@€EH=ܗY"Sñ"v20150531_00783_stKsb333@ëêÍ?Ë?'Ê@€E£ =õïOBŚ@ºáHg¾·KÇE«	3D3í`DßÙ"Sñ"v20150531_00785_stKsb333@ëêÍQ
Š?27ò@€E¤-Í=æ÷äA˜µ¡@ï
=g¾ž¸RE­9šDҘDàD{"Sñ"v20150723_00829_stKsb333@ëñfσ³?'-ð@€E˜{=ÜÚ@X9é@ g¾§l‹E©3D3ãTDßÖfA;wž=c¾"Sñ"v20150723_00831_stKsb333@ëñfÒÔÙa?4Œë@€E˜×=Ùk@$'@¸Ri¾¾ùÛE¡~DÒdÝDàT"A;	‡<Îñ"Sñ"v20150804_00301_stKsb333@ëòág°¾N?.éø@€E¸…á>"MÿAq@û×
h¾§ïžEÅm3D3ÊNDàSÏ"Sñ"v20150804_00303_stKsb333@ëòájÓ7ö?2˜æ@€E¸@¤>"Ç?Ÿ@i¾ ÄœE¾»®DÓDàD‹A?,î<ª5J"Sñ"v20150810_00339_stKsb333@ëó¡æ@üŸ?Ÿ	0@€Ep==|K°A#މ?ï\)g¾´9XE€¤D3»uDàx{A;~»=ž$"Sñ"v20150810_00341_stKsb333@ëó¡é·ßU?°':@€Er—
=®ý;AºÃ@?fffh¾Éº^E'báDÓNDàv‡A>ZÐ=šÊh"Sñ"v20150830_00093_stKsb333@ëö - œÃ?-ùm@€EÝš>bñ?}<¾@ £×h¾¨õÃEäEšD3ÙhDàN¨AIAO<úK³"Sñ"v20150830_00095_stKsb333@ëö 1V3é? Ÿf@€EÜñ)>ø¶?¤L@!G®i¾¢MÓEä"DÓbDà\¤AI7<àø"Sñ"v20150907_00097_stKsb333@ë÷ "þW?:ã¦@€EŽNá=ºëÀB>ùê@ڏ\g¾œ(öE—MÃD3¿;Dà
ü"Sñ"v20150907_00099_stKsb333@ë÷ 9ž‡?º5@€E˜Í>
î@Úã@]p¤h¾«…E–4fDÒßDà$ƒAHÿå=Âu"Sñ"v20150918_00169_stKsb333@ëø¤þ?8ˆÛ@€E·¯
=è%ƒB6‡@øõÃg¾¨r°EÁÜöD3ùHDßÔ¼"Sñ"v20150918_00171_stKsb333@ëø·`?,¶ž@€E·ÿ=õà<@N˜|@
=i¾¶È´EÀûìDÒûøDßÿ…AG–ú<äY"Sñ"v20160719_00645_stKsb333@ì¥"]˜7?f@€E4{> å?âŽ@K…g¾¢ÐåE"RD3ì¬DàAF¹~<ü¡Ó"Sñ"v20160719_00647_stKsb333@ì¥%Í.œ?T@€EB3>7ò3@ˆ•Ø@Š=qg¾§ïžE' DґÃDàTƒAF‡ò=!ìà"Sñ"v20170623_00793_stKsb333@ìIdž&u?""@€EŸ…=¤;€"Sñ"v20170623_00795_stKsb333@ìIˤO?'@ý@€EžñÍ="'|"Sñ"v20170629_00472_stKsb333@ìIÂ!EA?»G@€E¢Ö¸>cI@ÿŽ@û…f¾"záE§ËqD3æ˜DàuÓ"Sñ"v20170629_00474_stKsb333@ìIÂ$3ü?`@€E¢Ô×>)ž>E^ý@š\h¾šŸ¾E¨‹\DÒïdDàcßAdé>þÏ"Sñ"v20180327_00727_stKsb333@ìkªÀHþ?^·@€E³[)=¯?("Sñ"v20180327_00729_stKsb333@ìkªÃݕG?ƒÌÏ@€E³Þ3=ÅÛ"Sñ"v20180525_00439_stKsb333@ìs2ڝÆ?IEÍ@€E¹R=ʸ}@,N(@g®f¾¡G®EÁfD3½Dà–wAf‹½>éù"Sñ"v20180525_00441_stKsb333@ìs6«7Ò?@'@@€E¸Í×=ÈŒ?ß}«@o\)i¾œ(öE¾¥ÃDÒMDનAd¾'>
à›"Sñ"v20180525_00823_stKsb333@ìsOêN?"#B@€E«f…=ù¥½"Sñ"v20180525_00825_stKsb333@ìsSJÅ¡?Œ
¤@€EªÑf=¬t0"Sñ"v20180804_00817_stKsb333@ì{æ$žE?†S$@€E"ÄÃ=Ãþ¤"Sñ"v20180804_00819_stKsb333@ì{æ á6?'Ð@€E•úf=È*/"Sñ"v20180812_00373_stKsb333@ì|᧶D?‰®S@€E˜ã®=ٛ¥"Sñ"v20180812_00375_stKsb333@ì|᫆®?"¾×@€Eš$>c"Sñ"v20180814_00198_stKsb333@ì}!¢<jê?_5ã@€E¨á3="Sñ"v20180814_00200_stKsb333@ì}!¥ðO3?lõ>@€E©·3>¸n"Sñ"v20180816_00249_stKsb333@ì}b=wz
?	)ƒ@€E"µö>=Ä}"Sñ"v20180816_00251_stKsb333@ì}bA®*ö?'ð@€E"ò3>:vî?I½@C33g¾™‡E‰.fDÒççDà:FA`Z"=\p"Sñ"v20180824_00153_stKsb333@ì~aŸÐ??8ý¦@€EÁ=ĶÜ>'WÔ@%¸f¾©xÕE£r)D3ØDßáXA_á¢=Í"Sñ"v20180824_00155_stKsb333@ì~a•%›ñ?G³@€Ež=Àa8>i_Û@K…i¾®—E¤uìDÒôÍDßüÕA_ž;=ßÕ"Sñ"v20180829_00163_stKsb333@ì<Øha?H:š@€E—Ž=Ø(>žÇ@n{h¾£SøEŸÑ×D3Ù'DàJA]*=´|È"Sñ"v20180829_00165_stKsb333@ì@'L?F.t@€E—|{=ÁQ>ZÖD@!ë…h¾²-EûìDÒõhDàÝA\Ó=›Ó`"Sñ"v20180901_00193_stKsb333@ì`ã¦R»?Rõ@€E€Œ=Ù±?×;@S×
h¾±&éEˆtÍD3ÐRDàDÅA[ïÈ=¦@F"Sñ"v20180901_00195_stKsb333@ì`敠¼?RÌà@€E€¤f=×\l"Sñ"v20180909_00145_stKsb333@ì€aRÏ°­?‰ÌU@€E–)=ìG""Sñ"v20180909_00147_stKsb333@ì€aVkN?y=¤@€E–…=¨c"Sñ"v20190307_00487_stKsb333@ì–ËD@6Q?'6@€E¨®>&^r"Sñ"v20190307_00489_stKsb333@ì–ËGL ?ß@€E©á>Ø÷

==> anc/pub_raw/L222_139_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  170 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ®´q¥Jv20100409_00663_stKsb394@ëºA—?
q"@€EŒ{
=¡õ>!«@(ö_¾ÒòE‹ô{D—ßßDàùXARî½<‹Â ®´q¥Jv20100409_00665_stKsb394@ë¼ø?¼÷@€EŒ†==›uP?ì@@,ÌÍa¾¢MÓE­\Cuß¾DáRARçë<½W'®´q¥Jv20110613_00852_stKsb394@ë5ɚ~[{?Uy•@€E×¢¸=ç§Ê>wJ?ˆõÃd¾ª~úEւ¸DžDDÙЬAp_l=à®´q¥Jv20110613_00854_stKsb394@ë5ɝÚ
ù?SóŸ@€E×­=Þ	@KYV?"33b¾˜"uE×wqC"¯¾DÚC+AoY=HN®´q¥Jv20110803_00792_stKsb394@ë<&ÎSZE?"¿@€EŽOf=·È?ènÁ?˜QìY¾©xÕEŽS\Dš›\DݕìArÙ<òNJ®´q¥Jv20110803_00794_stKsb394@ë<&ÒB?ª@€EŽ%q=ö&?Ë/ç?½p¤a¾ŒÌÍE²fC†DÞòArVp= ®´q¥Jv20110817_00598_stKsb394@ë=ã	¿'¦?%ÎÞ@€E‹åì>	W‡>®Àž?s33d¾€E‹"ÃDšl¼DÝ£TAq´*<ÏwÌ®´q¥Jv20110817_00600_stKsb394@ë=ãâkð?è@€EŒ7á>"<Åz	?n{^¾—
=E‹f¤C…K#DÞÑAqŒ<Í诮´q¥Jv20110820_00512_stKsb394@ë>CKŸk?)à'@€Ee3ì=´p> ?Që…d¾¢ÐåEdØÍDšPDÝMËArÂL<³‹I®´q¥Jv20110820_00514_stKsb394@ë>CO<sy?,¯¾@€EdÊÍ=‡½Ü>ݪ`?G®`¾§l‹Ed†áC"Æ%Dݲ^Aq"<Ü´Ê®´q¥Jv20110823_00323_stKsb394@ë>£G¼Ø
?HÖ@€E•é¤=¡H˜>KÙú?\(öe¾ß;E•âÍDšwDݔþArƒ€<тÞ®´q¥Jv20110823_00325_stKsb394@ë>£Jöùœ?'z×@€E•Ÿ3='ô=â?µ?¡G®]¾œ¬E"X=C…+DÞÝAqF<ñ ®´q¥Jv20110902_00172_stKsb394@ë?ácÆX¿?Mî@€E°W==¡_@>—Šþ?p£×d¾²-E°vDï¾DÙùqAr+p=¬U®´q¥Jv20110902_00174_stKsb394@ë?áfö^—?L'¸@€E°æ\=¡vÌ?…œ?ŒÌÍa¾§l‹E°ÿìC"òDÚQËAs3=‰•®´q¥Jv20110918_00376_stKsb394@ëAâ¾'Ì?¦è@€E£63=¤Ò@N?\)X¾–‡+E¢tDšlÝD݇×AsP"=Ço®´q¥Jv20110918_00378_stKsb394@ëAâ!àø?(BÓ@€E£½=¯gä?³*?ƒ×
`¾›"ÑE£€C……DÝýšAsD«<ä†Ï®´q¥Jv20110929_00050_stKsb394@ëC@/«>?XBj@€E®6ì=©ê"?8³E?ƒ×
d¾—PE®.¤DžîDÙßLAs=í=%8x®´q¥Jv20110929_00052_stKsb394@ëC@"i¢?gJK@€E®Mö=£©Ì?NÕ?…¸b¾—PE®A×C"\jDÚDjAs²Î=:l›®´q¥Jv20120305_00459_stKsb394@ëW]øCH?G&S@€E¾ë=²Y€?D]Ì?Ÿd¾¦éyE¿PÍDÌ´DÚA/A~`=uó®´q¥Jv20120305_00461_stKsb394@ëWaà‹?@æƒ@€E¿G==Ò¾I>SšV?®{b¾¨õÃEÀN{C"ŽÙDÚ¾òA}ݑ=j;À®´q¥Jv20120308_00770_stKsb394@ëWj³Où?"ÓE@€EÒf=Ží¨?QÒ?ó33d¾"t¼EÔ¦áDåHDÚm7A~¢˜=y,®´q¥Jv20120308_00772_stKsb394@ëWj¶dÀõ?c:@€EÑè¤=†*Ô?Ýú?¬ÌÍa¾ŒIºEԘ¸C".wDÚÝA}Æ=jðþ®´q¥Jv20120316_00514_stKsb394@ëXj™dDù?M©ø@€EŸ$¸=¾C,?ñ¤¨?¹™šd¾›¥ãE¡L)Dš;DÞ¾A€•B=kå®´q¥Jv20120316_00516_stKsb394@ëXj'®?5c@€EŸ§H=©	ù>™&?Ü(ö`¾Ÿ¾wE¡Q3C…VDÞuìA€d4=ŸÍ7®´q¥Jv20120319_00447_stKsb394@ëXÉý˜²?5¥ÿ@€E™ƒH=ê§7>†M?ÈõÃd¾ A‰E›VRDšTRDÞA~L1=<C´®´q¥Jv20120319_00449_stKsb394@ëXÊ­o9?9ô@€E™{>NÞ7?çge?ï\)a¾ž¸REšÂ¸C…bNDލ'A}ïB=&Î(®´q¥Jv20120323_00441_stKsb394@ëYIFG?N1ä@€E¿äR=ô@>^* ?µÂd¾˜bEÂB)DžDڇ;A|\ò=r"_®´q¥Jv20120323_00443_stKsb394@ëYI0Q×?[PÏ@€E¿B{=¨"Ô?üh/?Ã×
a¾""EÁ•
C"×ÏDÛ^A}¯=<h®´q¥Jv20120323_00633_stKsb394@ëYKÑK¸?$Û©@€Ež …=¦'?ãë7?«…d¾¢MÓEŸf¸Dž
ÃDÚ=ÓAÉF=>ß¹®´q¥Jv20120323_00635_stKsb394@ëYKRŠ?1.J@€EÄ¸=Ǎ?;Î?p¤a¾'hsEžúáC"¾ÙDÚ³–A}¶—=F	à®´q¥Jv20120328_00825_stKsb394@ëYì7QZ¼?FìÃ@€E‡RÍ=n@Ð@F_?¡G®e¾Ÿ;dEˆ®DþáDÚãAyq=d"®´q¥Jv20120328_00827_stKsb394@ëYì;‹ Û?>(@€E‡C¸=yEQ@—ü?G®b¾«…Eˆ<C"
Dڍ`A"=&º®´q¥Jv20120330_00418_stKsb394@ëZ*ûJô›?W@€E³e¸=Àì@|Ñ?…¸d¾"÷ÏEµ[
DžDÚW¦A}Jì=<>®´q¥Jv20120330_00420_stKsb394@ëZ*ÿÿò?éI@€E³Ûì=²8>¯º@G®`¾´9XEµµšC"ìjDÚÀƒA}•k=m¶i®´q¥Jv20120330_00490_stKsb394@ëZ+˜ß5? ò@€E«Å==¸ûà>øX`?˅E¾'ë…E­œÍDš_¦DÝäbA~'=p'ý®´q¥Jv20120330_00492_stKsb394@ëZ+›ð¡h?‰Æ@€E«šì>ï+>ϚÅ@33`¾•E­¿×C…l‹DÞo3A~Ù§=Œîœ®´q¥Jv20120517_00629_stKsb394@ë`,]R¼?*¢@€E¦]q=¶<?ý"¢?ÁG®d¾£×
E¦HDžÇDÚ‰A€8÷=k>Õ®´q¥Jv20120517_00631_stKsb394@ë`,aα?9'®@€E¦73=¼›Œ>Ê
$?½p¤b¾¤ZE¥çHC"€¤DÚvòA€'`=}'M®´q¥Jv20120527_00898_stKsb394@ëai#ƒãO?ñC@€E¡ƒR='"P>¨µ©?¬ÌÍd¾¯²E¢ZRDÇÇDÙZA€	==Ÿ®´q¥Jv20120527_00900_stKsb394@ëai'–,'?>@€E¡ç{='¾"=ói‡?®{@¾˜"uE¢LRC'~DÙ¹A~Äß=JîÈ®´q¥Jv20120530_00561_stKsb394@ëaÈàaÏ©?Ûj@€E¾°ö=»;h@ÿß?Ç®d¾©xÕE¾À)DõDÙÚA€"í=r¹@®´q¥Jv20120530_00563_stKsb394@ëaÈäé?¦ý@€E¾¸=¯yÌ>ÍTb?Ü(öb¾bNE¾ºöC"‰šDÚ8ÕA€°=ÿK®´q¥Jv20120531_00425_stKsb394@ëaäýVØT?Q¥@€Ešh{>
×?°‰?Ÿd¾«…EšbÍDž}DÚhA€‰ù='–K®´q¥Jv20120531_00427_stKsb394@ëaå29ä?7…¤@€E™àš=·NÐ@ó±?øQìa¾–‡+E™ÀöC"ÕDÚÔÍA€ÜZ=˜Ù÷®´q¥Jv20120601_00481_stKsb394@ëb	ÛÊA?Iî#@€E¤—š=©í´?†X_?±ë…d¾©xÕE¥¨)Dž
/DÙÁãA€e=† Á®´q¥Jv20120601_00483_stKsb394@ëb	èŸ;?TÞ@€E¥(¸=k>Œ§?Ê=qc¾¬‹DE¦\C"}²DÚ5šA€ž
=‡®´q¥Jv20120602_00304_stKsb394@ëb)}#\&?:É@€EÔ
=€EÌ@py™?ž¸Rd¾¶E¢E'·3DžÁDÙø{A€ãþ=yX½®´q¥Jv20120602_00306_stKsb394@ëb)€ò?D4«@€Ežö=]Íx>8i(?®{b¾¤Ý/Eõ×C"'DÚuA€=oi®´q¥Jv20120628_00331_stKsb394@ëec¢{O­?
KC@€E™Hö="ƒ`?5?ª=qd¾'ë…EšöDå¢DÙôîA€ïµ=p¥'®´q¥Jv20120628_00333_stKsb394@ëec¦šcn?86@€E•Sq=èJ?Š‹a?˅b¾–‡+E"Ö=C"PDÚWA»=e%®´q¥Jv20120712_00382_stKsb394@ëg'3y~?bf£@€E‡0=="œ3?
m??¾¸Rd¾›¥ãEˆiHDž"FDÚ0A'IÉ=ªòÀ®´q¥Jv20120712_00384_stKsb394@ëg'6ÈsÍ?{Ý!@€E†Åf=¡€@IÉ?Ã×
b¾¤ZEˆmÃC"ÃuDÚ !AK)=ž-®´q¥Jv20120716_01183_stKsb394@ëg¨
'ò?vÂì@€E'"Ã=¨Ú¼?ªÍ?°£×c¾•E"nDž/DDÙòÉArf=ç2r®´q¥Jv20120716_01185_stKsb394@ëg¨
²àè?x˜å@€E'g¸=‡>#¡?Ÿb¾¦ffE"'qC"ÛçDڙHA¹–=°3û®´q¥Jv20120812_00463_stKsb394@ëkXÀü4?}§\@€E~=SÁ0?Ü"?ž¸Rd¾¦ffE€ÞfDžwDÚ+×A'Rµ=ÉÜÌ®´q¥Jv20120812_00465_stKsb394@ëk\_V?fžx@€E}à)=c±@
)?ŒÌÍa¾²-E€­ÃC"¹XDÚ§uA'Œ'="Bή´q¥Jv20120815_00086_stKsb394@ëk_å2nè?Hs@€E
={´@7Üu?¥¸d¾­'hE =Dž*5DÚvéAN<=_û{®´q¥Jv20120815_00088_stKsb394@ëk_èÐñ?GC@€E€ö®=¦»Ü?ù5?Ç®a¾­'hEgìC"¿\DÚ÷ðA€÷"="™G®´q¥Jv20120817_00422_stKsb394@ëk£ð²jK?ÎÓ@€EUãq="œ?l'}?™™šd¾³33ETþ=DžºDÚÍA'4µ=³'ˆ®´q¥Jv20120817_00424_stKsb394@ëk£óûÐE?‡ñ@€EVž=? œ¾?¾¸Rb¾»dZEW)ìC"ÕDڗðA'÷Í>Ú®´q¥Jv20120818_00650_stKsb394@ëkÄÿ—	œ?F¶I@€E˜é=–ÑL@\-'?¹™šd¾Ÿ¾wE™Dž2fDÚFfAðÏ=§9×®´q¥Jv20120818_00652_stKsb394@ëkŪTR?Fÿû@€E™@==ˆx@›iÍ?\a¾¥`BEšV{C"ÄZDÚ́A¶>=˜ö©®´q¥Jv20120828_00433_stKsb394@ëm5ûI¸?sz@€E¦nÍ=ccX@š®?¥¸d¾¡G®E§ð=DžfDÚQ'A'#ç=°>ý®´q¥Jv20120828_00435_stKsb394@ëm9U?t@€E¥¤®=ä_o?¥úg?æffa¾¤Ý/E§C3C"yºDÚΠA"ŠŒ=Õb®´q¥Jv20120909_00293_stKsb394@ën$ØÝ&?UŒ»@€E¦'3=¥*T?Ys?µÂ6¾¤Ý/E§ÿ…DžAãDÚZÙAƒ @=˜÷®´q¥Jv20120909_00295_stKsb394@ën(t}Ö?[u@€E¦Yö=mRO??Þ¸Ra¾–‡+E§µ3C"«…DÚÖ=AƒIà=á¹ð®´q¥Jv20120912_00295_stKsb394@ënážQ"?+]d@€E°.®="'ð?"Øm?Ñë…d¾¥ãTE²
®Dž9ªDÚdƒA']ö='Õ'®´q¥Jv20120912_00297_stKsb394@ëná¡ÝJs?$*T@€E°3\=†X€@7Ë?ê=qa¾"t¼E²qC"´œDÚÑìAƒÀí=Àå5®´q¥Jv20120919_00200_stKsb394@ëoÁ4Î>?=v@€E'Žö=É€?´ãH?Ôzád¾¤Ý/E""RDž2^DÚ\ÍAƒG=†G®´q¥Jv20120919_00202_stKsb394@ëoÁbæ)?Û6@€E'wq=ÈëÎ@[Ñp?Ôzáa¾±&éE"2fC"›…DÚØÝA'‹–=vl|®´q¥Jv20121005_00158_stKsb394@ëqÁh:&?›–@€E ()=M±!®´q¥Jv20121005_00160_stKsb394@ëqÁk-ei?™â©@€EŸÇ=› ì®´q¥Jv20121014_00210_stKsb394@ëràQçùÏ?&Sx@€EÍõ…=¶‹\@TÜé?\T¾—
=EыDž8ƒDÚT¼A'û<=•»Í®´q¥Jv20121014_00212_stKsb394@ëràU$[?,n'@€EÌÚH=›+Ø>ݸi?µÂa¾/EÑ=
C"…DÚº˜A'ìp=Ž,Ô®´q¥Jv20130315_00591_stKsb394@ë…ë–Os?Í9@€E›¬=gˆ®´q¥Jv20130315_00593_stKsb394@ë…ë™ì?\@€E™¸=Ž™Ô?Éû^@33a¾§l‹EšêC"‰ÛDÛƒAƒØÙ>¦æ®´q¥Jv20130325_01101_stKsb394@ë‡,·ó¬‹?.Û@€E—JR=µ•˜?5H×?õd¾›¥ãE˜†ÍDžÁDÚ^=A…=˜¿o®´q¥Jv20130325_01103_stKsb394@ë‡,½P<?.@€E—'H=¶éˆ??³o?úáHa¾›"ÑE˜ÕÃC"ºDÚàÕA†.{=ñs¾®´q¥Jv20130421_00674_stKsb394@늌OT¬U?9£
@€E­	
>-Š@u—@{b¾¡ÊÁE®()Dž9‰D×ÀƒA….ì=é!Ø®´q¥Jv20130421_00676_stKsb394@늌Z슭?SßÔ@€E®{>O±=
_¯?ê=qb¾‹C–E¯NöC'Ì)DØ	²A†æO=ù§i®´q¥Jv20130714_00516_stKsb394@ë•ĵ&?´Ô@€E®ìÍ=¬,|?ùIì?øQìc¾¡G®E®È)Dž)ãDڔþA†¹˜=Ä^£®´q¥Jv20130714_00518_stKsb394@ë•)ßM?ÛÝ@€E¯¤=¨™0?E"f?˅`¾–‡+E®,=C"aËDÛ¢A†^¯=º<Q®´q¥Jv20130724_00667_stKsb394@ë–Eɳ½²?GÆ@€Eˆ§Í=±{>Í(1@G®d¾ª~úEˆšfDž/ßDÚAºA†¾v=憮´q¥Jv20130724_00669_stKsb394@ë–EÌÞƒ?p/!@€E‰ì=nº1={H¯?ª=qb¾Ÿ;dEˆÿ
C"DÚº5A‡.¡>7Û®´q¥Jv20130801_00101_stKsb394@ë—?àk`??F©@€Ez;=àÌr@cD?·
=d¾'n˜EzöDž9DÚ¸þA…ÁÑ=±~®´q¥Jv20130801_00103_stKsb394@ë—?ã‰l¦?9ˆ«@€Ez-Ã=' @'^³@\)a¾—
=Eyâ=C"V¨DÛA/AˆY¡>.ñ/®´q¥Jv20130801_00533_stKsb394@ë—C•LG×?5Ïn@€Eq
=}©?FE?¾¸Rd¾¦ffEqØÍDž:fDÚi'A…S:=»+®´q¥Jv20130801_00535_stKsb394@ë—C˜}Z?1¬Ó@€Eo×=±Qà=ürî?Àa¾Ã•EpôC"u`DÚÒwA†Ê=¼É±®´q¥Jv20130802_00675_stKsb394@ë—dbP—?:@€E	)=¦t(@D@?ñë…c¾™™šEŽDž…D׍XA†,K=Ê]·®´q¥Jv20130802_00677_stKsb394@ë—dešCc?§M@€EF==ø?[¾n?Î{b¾›"ÑEÓ\C'ADØO;A†=¯©Ç®´q¥Jv20130803_00587_stKsb394@뗃Õl©!??Ä)@€EN{=¨Ñ">Mæ°@Qìc¾­'hEðÍDžD׍¢A‡&•>˜—®´q¥Jv20130803_00589_stKsb394@뗃ØòÕ?;@€EŒq®=…4?«ç?ÚáHc¾Ÿ¾wEy×C'àÅDØV^A†8Ï=쁮´q¥Jv20130804_00752_stKsb394@ë—¤í»µ"?-"ù@€E"•H=®°>sn?ê=qc¾œ(öE–DžžD×k¦A†V'=؏¡®´q¥Jv20130804_00754_stKsb394@뗤ñù‡?0"|@€E"W…=·ÊT>Näb?õb¾'ë…E•;…C'suDØV¨A†¦H>*•®´q¥Jv20130818_00544_stKsb394@ë™c[ìºÔ?Û6@€EŒ³¸=é'Â@5Á(?â\c¾œ(öE»×Dž	D×}?A…ÂØ=½a'®´q¥Jv20130818_00546_stKsb394@ë™c_'
)?j@€EŒf®=œvå@M•@8Qìb¾£SøEÆC'@ÅDØZ^Aˆ^'>FÑ®´q¥Jv20130827_00252_stKsb394@뚁-€F6?$öa@€Ež%f=è8?T܍?ìÌÍd¾ŒÌÍE )DÓçD×0ÅA‡2=á‹>®´q¥Jv20130827_00254_stKsb394@뚁6Ò>ý?ò'@€Ež_\=¨C?<	@ffb¾¯²EŸì¤C'sTDØçA‡,Ê>¼®´q¥Jv20130827_00444_stKsb394@뚂ٟÔ?]§ð@€E¤÷f>W–?)@d¾µÂE¦8RDûžD×YA…Ð\=ÔñÔ®´q¥Jv20130827_00446_stKsb394@뚂Ý-Ó"?_oç@€E¥
)>"¤Ô>6<?ñë…b¾œ¬E¦¸¤C'âoDØ®A…nÖ=ú»²®´q¥Jv20130828_00417_stKsb394@뚢Å
ù?U@€E¹==v"÷?Ó!é@8õÃc¾¢ÐåE»Dž{D×xîA‰^>4Š®´q¥Jv20130828_00419_stKsb394@뚢Èz¨=?ãâ@€E¸Å{=Ÿ+œ?•Kæ?ñë…b¾š¬E¹ÞáC'
/DØC…A†ÈG=ÿŠò®´q¥Jv20130830_00382_stKsb394@ëšâ¦­©F?$k@€E'Ž=¹à,@ –?úáHc¾²-E'o3Dž^DוA†6ì=¾öN®´q¥Jv20130830_00384_stKsb394@ëšâª7ܐ?1Šˆ@€E'/¸=Ãm¸?£)Ö?æffc¾—PE'é3C'M²DØk\A…±c=¼é=®´q¥Jv20130905_00070_stKsb394@뛡Pû5?Œ€@€E³,H=¬Æl@Gê@õÃc¾ž¸RE´ÆöDžçD×~^A…Áú>m®´q¥Jv20130905_00072_stKsb394@뛡ToîÐ?Š¬@€E³hÍ='|?­µI@×
b¾›"ÑEµ\C'B°DØXÅA‡j]=ÕѸ®´q¥Jv20130906_00199_stKsb394@ë›Á&0{s?®¿@€EÂ|Ã=ºÁ,®´q¥Jv20130906_00201_stKsb394@ë›Á)o‹?™v`@€EÂv='.`®´q¥Jv20130909_00086_stKsb394@ëœ ½c2?8ýB@€EÃqH=¡¡0>üòr?î{b¾—
=EÄ{3Dž!/D׃žAƒ½å=ê³`®´q¥Jv20130909_00088_stKsb394@ëœ ÀØ­?@D@€Eâì=… ô<Ђ@G®c¾šŸ¾EÅ{C'ÿßDØUhA†ë¯>ï®´q¥Jv20130921_00104_stKsb394@띠wPe?crç@€E'Ó3=") ?N½t?ôzác¾¬‹DEƒ')DžÙD×y'A†xï>B®´q¥Jv20130921_00106_stKsb394@띠zží?S«@€Eƒ‹3=¥Ü>ÆÂq@
=qb¾¶È´E"*¤C'E`DØW®A‡ÿ>
ñ:®´q¥Jv20131004_00153_stKsb394@ëŸ@•]ðK?MÖ@€E¦úf=l.—?Obµ@®c¾—PE©I®DžÇDׄ)A"Ôõ=ój)®´q¥Jv20131004_00155_stKsb394@ëŸ@˜Ïʃ?S½@€E¦f=›$È=é1}@ b¾™™šE©{ìC'‡ÏDØRáA‡á•>	¶$®´q¥Jv20131014_00103_stKsb394@렀<mSÀ?%SØ@€E°Ã¤=¿ƒ,@@ή@c¾—PE³"=Dž)DׅüA…ÅE>å®´q¥Jv20131014_00105_stKsb394@렀@UZ?/
@€E°w==磬<"•"@G®b¾ß;E³AqC':DØMyA††–>³ò®´q¥Jv20131015_00103_stKsb394@ë  \"up?!h@€E¿íH=™÷x?§«ô@zác¾…¸EÂm…DžƒD×nÙA†÷>-ªƒ®´q¥Jv20131015_00105_stKsb394@ë  `9–z?"{Â@€EÀÀ\=Ÿ^¸®´q¥Jv20131019_00103_stKsb394@ë¡ eËÁŠ?1;Ž@€EÄïÃ=˜í¨?òV@ffc¾bNEÇ>Dž	šD׃…A†úä>›	®´q¥Jv20131019_00105_stKsb394@ë¡ ijr?0Kû@€EÅ==§'ä?Ó6@®b¾‹Æ¨EÇ?šC'8´DØJ5A…=ñºÇ®´q¥Jv20140531_00288_stKsb394@ë½#JfuÖ?Fx@€EŽq=²?óI'?úáHa¾ß;EDØ"Dר¬A‡ß˜>-·P®´q¥Jv20140531_00290_stKsb394@ë½#MÒ;!?Nz @€EŽq=…¸¤®´q¥Jv20140605_00454_stKsb394@ë½Âscyø?Ll¨@€ERÃ="P®´q¥Jv20140605_00456_stKsb394@ë½Âzáˆ?K1í@€E
×=Ú[®´q¥Jv20140607_00403_stKsb394@뾩:+J?l;9@€En*R=oF¹@Š•±?ñë…c¾¯ En'=DžNDדA†¼Ë>#î´q¥Jv20140607_00405_stKsb394@뾬¢ö:?eÒq@€Em)H==õ€®´q¥Jv20140616_00233_stKsb394@ë¿!‡Êå?‰à—@€EÍÑ>2ì®´q¥Jv20140616_00235_stKsb394@ë¿! ñ'?‹Õ˜@€EÍCÃ=Ú×ó®´q¥Jv20140616_00569_stKsb394@ë¿%}]Ï?S‡Æ@€Ešú=»tø@&K§@õÃc¾'ñªEšÃšDžmD׀BA‡¦P>M¸"®´q¥Jv20140616_00571_stKsb394@ë¿%ÞfR?M(-@€E›-)=‹6p®´q¥Jv20140619_00295_stKsb394@뿁IÖÈÏ?'Š¤@€EÞI)=Ìæ®´q¥Jv20140619_00297_stKsb394@뿁MŠ›?¤Y@€Eޒ3>
&Ü®´q¥Jv20140619_00487_stKsb394@뿃h9I?‰|ñ@€E³w×=‰‹Œ®´q¥Jv20140619_00489_stKsb394@뿃k¥¢?…F.@€E³#\=ªW¨®´q¥Jv20140624_00347_stKsb394@ëÀ#aÁ¦~?V/Ó@€E}áq=œJð®´q¥Jv20140624_00349_stKsb394@ëÀ#eLUC?}µ@€Eá=rSp®´q¥Jv20140702_01207_stKsb394@ëÁ)y}û?‡._@€E"ˆö=€•°®´q¥Jv20140702_01209_stKsb394@ëÁ)|Äç{?xºž@€E"š…=ÃdP®´q¥Jv20140706_00413_stKsb394@ëÁ¦&1\ï?_õK@€E•m>{·O®´q¥Jv20140706_00415_stKsb394@ëÁ¦)í¿Œ?WÍ@€E•\ì>Y®®´q¥Jv20140713_00442_stKsb394@ëƒpèJ'?=F}@€E²A)=f@?âyI?úáHc¾ŒÌÍE²\Dò‡D×ÍÃA‡bê=ìq®´q¥Jv20140713_00444_stKsb394@ëƒtæ³?Cº9@€E°¦\=x»@®´q¥Jv20140816_00091_stKsb394@ëÆ¿ @²x?F{<@€E³Ä…="´q¥Jv20140816_00093_stKsb394@ëÆ¿¤N~h?B/@€E²òì=‰ÀÜ®´q¥Jv20140816_00139_stKsb394@ëÆÀ2Öí?C¶‹@€E¬÷®=¹°ˆ?bnƒ@áHb¾–E¬D{ßD×¾Aˆ\f>%鏮´q¥Jv20140816_00141_stKsb394@ëÆÀf<?64@€E­ q=œ,®´q¥Jv20140816_00187_stKsb394@ëÆÀ§m˜?2z@€E´o=ˆó®´q¥Jv20140816_00189_stKsb394@ëÆÀ'–»n?9®Å@€Eµ\=_g®´q¥Jv20140829_00247_stKsb394@ëÈb8&q?L	_@€Ez–¤=¸d¨®´q¥Jv20140829_00249_stKsb394@ëÈb;­Ì?6VÎ@€Eyý®=ˆf>ܹå?ØQìb¾¡G®EzBC'ãøDØJÙAˆì•>ه®´q¥Jv20140829_00391_stKsb394@ëÈc'ÙW?@C×@€Eoh¤=o4‡?Ë]õ?Ýp¤d¾–Eoâ=DžD×æÉAˆí£>B	®´q¥Jv20140829_00393_stKsb394@ëÈc†ž±?3û@€Eo=€£Œ®´q¥Jv20140829_00535_stKsb394@ëÈdÔa?|âÉ@€Ez4{=舼@º{?ÈõÃc¾™™šEyÒ=DtÅDØA‡;>'±—®´q¥Jv20140829_00537_stKsb394@ëÈdØÿ²?}q|@€EzRÍ=¬|$®´q¥Jv20140830_00336_stKsb394@ëȂo'3Ì?-Ö@€E#Í=¥h@ô¥?øQì7¾‹Æ¨E™HD'úD×ÜÍA‰q^>øÓ®´q¥Jv20140830_00338_stKsb394@ëȂrèªÏ?+©5@€Es=r&>Q©?Ôzáb¾–‡+Eá…C'T9DØM7Aˆ'÷=ÜË®´q¥Jv20150711_00059_stKsb394@ëïß{d/*?-@€EÞ`f>¬¦)®´q¥Jv20150711_00061_stKsb394@ëïß~æåÓ?E"@€EÞ·\=aØ®´q¥Jv20150829_00082_stKsb394@ëöڃŸ?¿¸@€EÅyì=µZ¸®´q¥Jv20150829_00084_stKsb394@ëöç<Œ?ÆØP@€EÅg{=~]G®´q¥Jv20150907_00451_stKsb394@ë÷#O»ê|?h
@€EÀá=¡|®´q¥Jv20150907_00453_stKsb394@ë÷#Sî¯v?_@€EŽ5R=±\®´q¥Jv20150916_00378_stKsb394@ëøB§7L??îå@€E'mH=²1?•¼?˅c¾‡+E'Y
D÷LD×{}A‡ú:>3:®´q¥Jv20150916_00380_stKsb394@ëøBªJ±ª?<Ýç@€E'Z®=˜|¬®´q¥Jv20160714_00112_stKsb394@ì½dßÿ?<â@€EwP¸=›ÅÈ®´q¥Jv20160714_00114_stKsb394@ìÈ:û?)ÔJ@€E|5Ã=¤Êl®´q¥Jv20170502_01140_stKsb394@ìB‹î紅?ˆ'_@€E¹UÃ=]˜®´q¥Jv20170502_01142_stKsb394@ìB‹òRøö?~ØT@€E¹»š=Ö ®´q¥Jv20190819_00643_stKsb394@ì«eŒõçx?PIÄ@€Eq=ÁT®´q¥Jv20190819_00645_stKsb394@ì«eá¯ˆ?A#×@€E1==Äq"

==> anc/pub_raw/L222_13_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  139 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Ïuç£v20100221_00425_stKsd047@êú+ùØ£ñ?U´³@€E  =ÛБ
Ïuç£v20100221_00427_stKsd047@êú+üZú"?X@€EŸˆ¤>#£f
Ïuç£v20100222_00398_stKsd047@êúJ,?5q@@€E•hR=¬¦È
Ïuç£v20100222_00400_stKsd047@êúJ"^™é?C$º@€E•{=­fÈ
Ïuç£v20100304_00516_stKsd047@êû‰b#¦x??Ðj@€E›Î
=±ñä
Ïuç£v20100304_00518_stKsd047@êû‰dÏ}V?C†%@€E›Y®=©Ð
Ïuç£v20100308_00853_stKsd047@êüÑ>D?3G@€E¡Ï®=¢@¸>Ú`@7
=^¾ŽÙ
E¡	šDetD"´ÅAˆà¯>O‡:
Ïuç£v20100308_00855_stKsd047@êüÔ-??_¾@€E¢H=Žq'
Ïuç£v20100315_00387_stKsd047@êüåÑè"?+ÐF@€E—á=šˆÈ
Ïuç£v20100315_00389_stKsd047@êüåԞÃ$?5L@€E–ô{=×|?
Ïuç£v20100316_00655_stKsd047@êý
<^4ê?,3_A F,¬=›Ä<âs‹?ç®Q¾…¸
F+·DepD"k®A‰u=º;
Ïuç£v20100316_00657_stKsd047@êý
Be€7?;^LA F,HR>œU@9#½?ôzád¾Që…
F+KáDì—\D" ¬A‰D0=à÷­
Ïuç£v20110612_00060_stKsd047@ë5¦%™m?MÔ @€EÎ>
Ïuç£v20110612_00062_stKsd047@ë5¦âæ?CiL@€Eː\=}Ép
Ïuç£v20110613_00510_stKsd047@ë5Å$v×Î?‹K*@€Eè;×=¼ h
Ïuç£v20110613_00512_stKsd047@ë5Å(C›`?Šü@€Eè*¸=™=è
Ïuç£v20110812_00142_stKsd047@ë=@¡®
À?§Ãv@€EÂ=š(Ä
Ïuç£v20110812_00144_stKsd047@ë=@¤þ²M?";Š@€EÂEÍ=¿1Ü
Ïuç£v20110814_00134_stKsd047@ë=€H¬(?EqE@€E¬TÍ=¬°
Ïuç£v20110814_00136_stKsd047@ë=€Kf¥ü?PÞF@€E«Á==¢Ø
Ïuç£v20110816_00110_stKsd047@ë=¿Ñ©ZØ?tÖ@€E¡lR=·[
Ïuç£v20110816_00112_stKsd047@ë=¿ÕAÆ?ˆQ@€E¡Ë="x\
Ïuç£v20110822_00083_stKsd047@ë>j¤-ò?ÏÍ.@€E³H='˜
Ïuç£v20110822_00085_stKsd047@ë>n†q?¼¿@€E³À
="áÐ
Ïuç£v20120307_00461_stKsd047@ëWE9Ï)H?IÃ@€EèLÍ=Ôؒ
Ïuç£v20120307_00463_stKsd047@ëWE=æÏ?5ځ@€E硸=¿$
Ïuç£v20120310_00166_stKsd047@ëW¥ÐrÏ?]Ë@€E¾"=Ê_ÿ
Ïuç£v20120310_00168_stKsd047@ëW¥Ô:iÞ?jz€@€E¾£q=•œ
Ïuç£v20120328_00459_stKsd047@ëYè$5"a?†•'@€E›à==¤Ä
Ïuç£v20120328_00461_stKsd047@ëYè("3?Žkè@€E›€®=Ãê
Ïuç£v20120422_00305_stKsd047@ë]
d$݅?eW@€E§¯=§²à
Ïuç£v20120422_00307_stKsd047@ë]
g²6?h=P@€E¨)=ò˜
Ïuç£v20120424_00184_stKsd047@ë]A¶fSœ?V+7@€Eªš=Ð
Ïuç£v20120424_00186_stKsd047@ë]A¹Õ¡?js@€E©é=õ	²
Ïuç£v20120518_00132_stKsd047@ë`A8¤&:?G‹†@€E´±¤>2×
Ïuç£v20120518_00134_stKsd047@ë`A<*ï?EÛF@€E´•¤>¹ÿ
Ïuç£v20120527_00162_stKsd047@ëa_WcØ?B²¸@€E¶)=µ@¨
Ïuç£v20120527_00164_stKsd047@ëa_Z"{x?@‰(@€E¶gì=ð<
Ïuç£v20130207_00574_stKsd047@ëkÄ|?åMŽ@€EšîÃ=v°
Ïuç£v20130207_00576_stKsd047@ëk4…C?Ï©…@€EšH=‰ 
Ïuç£v20130308_00225_stKsd047@ë…Hßë?]jq@€Eӎf=·S`
Ïuç£v20130308_00227_stKsd047@ë…KIà?€]:@€EҙÃ=ÙI¥
Ïuç£v20130314_00255_stKsd047@ë…É<Šö?sº·@€EšA=ñpr
Ïuç£v20130314_00257_stKsd047@ë…Ƀ½9?tÊo@€E™Å>&$Ö
Ïuç£v20130319_00463_stKsd047@ë†g•5V?Êä,@€EƒÍ=Äÿ
Ïuç£v20130319_00465_stKsd047@ë†g˜yÉp?¦.@€E'Ï{>x
Ïuç£v20130320_00631_stKsd047@놈""Œ"?˜Æ@€Eòì>ñ6
Ïuç£v20130320_00633_stKsd047@놈—ïöH?±Ž@€EÍ\=°—,
Ïuç£v20130321_00217_stKsd047@놥È1&é?¦Öá@€E¡ûÍ=†Öà
Ïuç£v20130321_00219_stKsd047@놥˾og?±ê¾@€E¡œ×>*e¿
Ïuç£v20130322_00443_stKsd047@ë†Äƒ6Á2?]ù*@€Eª›q>îË
Ïuç£v20130322_00445_stKsd047@ë†Ä†ÄjS?`›ª@€E«J®="¬
Ïuç£v20130323_00824_stKsd047@ë†è†Šˆ°?G@€E‰—=ÅM"@kãí@
=1¾«
EŠ
Dr]Dj¸A‡Ùø>õ$
Ïuç£v20130323_00826_stKsd047@ë†è‰ßAÄ?{µ@€E‰Ý\>	h==î"@ d¾"t¼
EŠ@Dó5ÃDŒ¾=A‰jJ>70ý
Ïuç£v20130324_00289_stKsd047@ë‡UE?'R"@€E­ \>e"
Ïuç£v20130324_00291_stKsd047@ë‡XÅß?;V@€E­€\=Öž
Ïuç£v20130425_00232_stKsd047@ë‹!?J™?2Ä+@€EÓêì=ol(
Ïuç£v20130425_00234_stKsd047@ë‹$˜×?>#ý@€EÔ	®>	¨AUE—@8õÃc¾‡®
EÔ+®Dó"D îA†Ë¨>[cÉ
Ïuç£v20130525_00529_stKsd047@ëŽÇɎÕ?"]!@€E'Úf=­$
Ïuç£v20130525_00531_stKsd047@ëŽÇƒ>®'?Šö—@€E'Z¸>ƒj
Ïuç£v20130526_00633_stKsd047@ëŽå4Á]?«èÍ@€E‹\>/°
Ïuç£v20130526_00635_stKsd047@ëŽå7ž—°?‹òâ@€E‹Ú¤=áÞc
Ïuç£v20130601_00419_stKsd047@돥"ê"H?~"Å@€EšDq=—Ê`
Ïuç£v20130601_00421_stKsd047@돥˜™j?…þ@€E™éf=·ÑÔ
Ïuç£v20130603_00336_stKsd047@ëåšÆ:?(|@€EµŸ==ÍÝE
Ïuç£v20130603_00338_stKsd047@ëåž"ºë? '
@€E´Ð==ìûè
Ïuç£v20130604_00354_stKsd047@됸â?vó@€E©æö=D
Ïuç£v20130604_00356_stKsd047@됼Ll??s
¨@€E©¿=y%ð
Ïuç£v20130604_00546_stKsd047@ëRÀAN?cKÓ@€E°Ÿ{=…h
Ïuç£v20130604_00548_stKsd047@ëV)ÂÇ?\µR@€E¯àš=RYh
Ïuç£v20130605_00289_stKsd047@ë%CÖä©?,¶@€E¦s=•‡à
Ïuç£v20130605_00291_stKsd047@ë%G}LÝ?9á‰@€E§šH=ßT
Ïuç£v20130605_00409_stKsd047@ë&Š<™ä?;æù@€E­»
=ɼ"
Ïuç£v20130605_00411_stKsd047@ë&êÙþ?2‡Ù@€E®t=¤Ñ|
Ïuç£v20130606_00284_stKsd047@ëE"€ü?G'@€EÐB®=†Ü@μ@0£×a¾¡G®
EÐéšDr•?D*‡A…Œù>Cx'
Ïuç£v20130606_00286_stKsd047@ëEú£Ë?:4m@€EУ=žÐ
Ïuç£v20130615_00094_stKsd047@ë'_–Ûƒõ?†f£@€E§5×=ƒ'Ô
Ïuç£v20130615_00096_stKsd047@ë'_š¸x?…
6@€E§[=³âl
Ïuç£v20130618_00099_stKsd047@ë'Áó%a8?ŸhU@€E‹øH=J#È
Ïuç£v20130618_00101_stKsd047@ë'ÁöY³¦?nR@€E‹H=Íw
Ïuç£v20130619_00318_stKsd047@ë'äMÿè?qy«@€Ei°R=šÖ
Ïuç£v20130619_00320_stKsd047@ë'ä¸RÂ?Là¡@€Ei=Šô
Ïuç£v20130620_00336_stKsd047@ë'¡ç‹À?T{@€E@#®=§t
Ïuç£v20130620_00338_stKsd047@ë'¥8-ï?LŠ©@€E@M
=ªÑ|AU¸î@{e¾¤Ý/
EC!HDó?žDŒe¢Aˆôò>OÓ÷
Ïuç£v20130621_00126_stKsd047@ë'—oRž?'`X@€Ey R=W2ñ
Ïuç£v20130621_00128_stKsd047@ë'šéOå?qúº@€E|q=oQ±
Ïuç£v20130621_00372_stKsd047@ë'"áð$ì?¤ú‹@€Eo'Ã=Έ~
Ïuç£v20130621_00374_stKsd047@ë'"åcý+?½¯À@€Ep)>¯ 
Ïuç£v20140521_00121_stKsd047@ë»ßZÿûx?N-?@€E×Ì{=€"À
Ïuç£v20140521_00123_stKsd047@ë»ß^W#R?SM@€E×f=œdì
Ïuç£v20140521_00169_stKsd047@ë»ß矗?Hé@€EÇ0)=\Ï°
Ïuç£v20140521_00171_stKsd047@ë»ßÆíÚä?B¾p@€EÇÅá={ ¸
Ïuç£v20140526_00337_stKsd047@뼁Þ%OE?YEÌ@€E"ç=7­
Ïuç£v20140526_00339_stKsd047@뼁á°>w?TÚ@€E—×=`Éñ
Ïuç£v20140531_00210_stKsd047@ë½"nJ¦A?~X©@€Eˆæ…=PŒØ
Ïuç£v20140531_00212_stKsd047@ë½"q‰ö?•©5@€Eˆ‹=µx°
Ïuç£v20140601_00136_stKsd047@ë½?œ#&¡?:<@€E–iH=–V"
Ïuç£v20140601_00138_stKsd047@ë½?ŸX¿?,ù9@€E—<=Ÿ<
Ïuç£v20140602_00267_stKsd047@ë½`…Œf«?m1»@€E¤=='@4
Ïuç£v20140602_00269_stKsd047@ë½`ˆÏK?mÝ@€E£µö="	$
Ïuç£v20140602_00507_stKsd047@ë½b›5i?ˆ^@€E¡ä>à
Ïuç£v20140602_00509_stKsd047@ë½bž ¤¦?¾Ë@€E¡{>ÿÉ
Ïuç£v20140604_00056_stKsd047@뽟'ê×?7!Ø@€E™¤ö=·l3
Ïuç£v20140604_00058_stKsd047@뽟…«°È?7Dí@€Eš
=w¢˜
Ïuç£v20150422_00136_stKsd047@ëåá qø?Njñ@€EÍñì=ÈI'
Ïuç£v20150422_00138_stKsd047@ëåá#æÔá?æ…É@€EÌ\q=šQ§
Ïuç£v20150425_00151_stKsd047@ëæB:5¦*?z6[@€E¾ÞH=•
Ïuç£v20150425_00153_stKsd047@ëæB=œãÑ?w	1@€E¾&\=‹l¨
Ïuç£v20150510_00155_stKsd047@ë蟿s?Sʜ@€EÓsì=Ð1
Ïuç£v20150510_00157_stKsd047@ëè¢öåz?Z$À@€EÓ9
=óÒª
Ïuç£v20150522_00520_stKsd047@ëé£;Pm×?<òh@€EµÇ¤=t=P
Ïuç£v20150522_00522_stKsd047@ëé£>¤
a?G"r@€Eµç3=hŠP?'ª@e¾s¶F
E²,{DóE'DðA…È7>ÜÃ
Ïuç£v20150527_00187_stKsd047@ëêBn¸¿û?e/_A FG:a=ˆÛ°@b.ˆ@$zác¾"÷Ï
FEŽ\DrQªDp"Aˆ8ù> d$
Ïuç£v20150604_00317_stKsd047@ëëFOU"q?j@€EÌÂ×=ŒÚ@
Ïuç£v20150604_00319_stKsd047@ëëFRŸ>õ?‡@€EÌîá=±Ïœ
Ïuç£v20160715_00217_stKsd047@ì!0K?|$@€E"þq=VäØ?É"Ü?Ü(öH¾¥ãT
E'œáDr>‡DrA}®s=¿Gö
Ïuç£v20160715_00219_stKsd047@ì!@ü9w?'§z@€E•?=rm8@Ñ?µÂc¾™‡
E"€¤Dó(îDŒºoAyÙî=™Ä*
Ïuç£v20160812_00126_stKsd047@ì! ¨J?</¼@€E®3ì=£ˆAï³?ÔzáM¾œ¬
E¬Ý3Drc×DFÁAz.&=‰[
Ïuç£v20160812_00128_stKsd047@ì! 	Ä?L¥t@€E®7)=±5p?=­‰?˜Qìd¾m'h
E¬zRDó"¸DŒŽ‡Avò°=+~
Ïuç£v20170623_00529_stKsd047@ìIŠ?n«?io@€E§Ñq=—€Ø>p.©?
=b¾™‡
E¨×
DrC#D'\AN	4<¼ß²
Ïuç£v20170623_00531_stKsd047@ìIg—>?4	@€E§oq="ƒ"?ªÀ¶?=p¤c¾Ÿ;d
E¨»…DòîDŒš¸AN
þ<|½
Ïuç£v20170623_00533_stKsd047@ìIUb³?"ß@€E§a¤=ÕؽB»Ü?«…+¾¡G®E§/\@ĜD‹ì9
Ïuç£v20170627_00065_stKsd047@ìIƒ4'z?€–n@€E¥Õ3>	úâ@'-?Y™ša¾/
E¦—×Dr¬{D‰‰ANRÛ<—
Ïuç£v20170627_00067_stKsd047@ìIƒ²·"?sFR@€E¦¾="æP>Êäÿ?&fff¾š¬
E§>¸DóyDŒîAN9o<cÎ
Ïuç£v20170627_00069_stKsd047@ìIƒ	rðb?…>Î@€E¦î=Û§,?þŠ¦?Æff*¾¢ÐåE©uq@ñªDŒËALû<ôú
Ïuç£v20180403_00745_stKsd047@ìl‰£"ÄË?_fö@€EšÓ3=Ʀd@¢P?5c¾¤Ý/
E™ŒDr…¢D§TAPµ™<iqÏ
Ïuç£v20180403_00747_stKsd047@ìl‰¦ìr?†#Ù@€Ešàö=½§¼?D¢`?ë…d¾²-
E™úfDó-DHAPÇ<Žò{
Ïuç£v20180403_00749_stKsd047@ìl‰©þü ?¸ö@€Ešð=¤ðÀ@'k?"zá*¾¶È´Eš2@AÊÁDŒ<ÕAQÇ=
à
Ïuç£v20180513_00128_stKsd047@ìq€*wRG?tW»@€EÎôá>EbC>ˆOb?p£×b¾—
=
EÏ53DqðBDŽ‹APýÝ<¡¨M
Ïuç£v20180513_00130_stKsd047@ìq€-϶â?Br‰@€EÎ΅=µ…¨>Ùì?:áHd¾\)
EÏI3DòÔ)D{ßAQ<€
Ïuç£v20180514_00174_stKsd047@ìq ;Æj2?T^à@€Eϙö=íâÛ@«I?p£×c¾'ë…
EΤfDrDŽVAPé'<fv€
Ïuç£v20180514_00176_stKsd047@ìq ?ž¡?pê¿@€EÐTì=Âýì?H\?B\e¾—
=
EÐ3šDòÖúDk+AQ>§<n:¼
Ïuç£v20190618_00222_stKsd047@죥z°Ë9?b]
@€E­Ÿ×>=……>¹lD?ˆõÃc¾å`
E¬"ÃDr]?D\AVb<Ž J
Ïuç£v20190618_00224_stKsd047@죥}Ҟs?3CÖ@€E­€…=…Ëà?9'"?xQìc¾œ(ö
E¬¨=Dó'3DŒ·–AUß½<[Ê 
Ïuç£v20190620_00566_stKsd047@ì£å|^/‹?ŽVå@€EÃ>V]<¿q
?p£×b¾¬‹D
EÃ<RDrðD¸AVc%<¼Ò¾
Ïuç£v20190620_00568_stKsd047@ì£åø?ƒ¿@€EÃÍ=Â84?«•?^¸Rd¾œ(ö
E²áDòúDŒ§AV1£<'\ý
Ïuç£v20190806_00230_stKsd047@ì©Àúˆ¼ý?2Ád@€E¦š=ŸØ¨@81©?˅b¾±&é
E¥¸DrÂDÖAV¦Ù< öÚ
Ïuç£v20190806_00232_stKsd047@ì©Àýª»*?6~@€E¥ê{=Þúü?+¤¿?ƒ×
f¾Ÿ¾w
E¤÷ÃDóVÁDO3AVv<
Ïuç£v20190806_00234_stKsd047@ì©Áçp?@…þ@€E¥¤='Ø@0Y@õÃ+¾˜bE£Jf@NVDŒq7AXrÎ=$Ñ

==> anc/pub_raw/L222_140_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  405 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Å°p¬v20100421_01015_stKsb319@ëŠìdý±?x°@€Ep¹®>ªE?>(Ó@G®_¾–‡+Ek\CQ7D÷:Auþ³=Ÿ÷ďŰp¬v20100421_01017_stKsb319@ëŠïzÜÀ?i@€ErÈf>.7ù@7N@0£×.¾"záElÓ®CL½qB!²AuŒœ=Ð1͏Űp¬v20100511_00668_stKsb319@ë	"-Œ€?+'@€EœÍ>}Ùë?c-'@zá_¾'\Eš^¸CphsD÷'úAtø+=™²GÅ°p¬v20100511_00670_stKsb319@ë	%€‡û?0h@€EœÃÍ>m{'?ˆ…o@3×
-¾""E›.Cgg®B+PAunƒ=©ÌmÅ°p¬v20100517_00700_stKsb319@ëɵA›+?Pã@€EwºÍ>>›U?áG®`¾OßEsï…CqëDDöxåAuu5="ƒ3Å°p¬v20100517_00702_stKsb319@ëɸdÖ?QÅ@€EwÇ\>W"?ôHs?ü(ö.¾ˆ´9EsbCj»#B33AuB§=©ìXÅ°p¬v20100707_00585_stKsb319@ë'7žWD?_ãÿ@€EhFR>'Ô?þ>o@ë…^¾†$ÝEc×CpHöDöÃðAt¥=z¿qÅ°p¬v20100707_00587_stKsb319@ë';½¦?WïH@€Ei°>–÷ýÅ°p¬v20100708_00630_stKsb319@ëH'›¦9?s´Ü@€E‡R>Q§xÅ°p¬v20100708_00632_stKsb319@ëH†‰ç ?eƒ@€Eˆú®>ŽÙŠAïÜ?áG®.¿E¸E†CìCh¤BƒAlR=3z:Å°p¬v20100710_00516_stKsb319@ë†O'¥¶?!ãÎ@€EX€ö>(ë?hâ9@¸2¾‹C–ETè{Cq,‹Dö¸1Aw¶="æïÅ°p¬v20100710_00518_stKsb319@ë†S_XU?–ó@€EWªR> Ì¿?´º·@(õÃ-¾œ¬ES{Ch…`BùÛAt½®=¶jWÅ°p¬v20100710_00714_stKsb319@뉼d?{àë@€Eo&f=õUÅ°p¬v20100710_00716_stKsb319@ë‰$®5?Z"u@€EndÍ=ì%€>§¬R@
=,¾Ÿ;dEj%qChíPBÒòAsÊ¡=í˜ìÅ°p¬v20100711_00510_stKsb319@릧5J?lÈ"@€E:ï®=ÄÅ°p¬v20100711_00512_stKsb319@릫fÈ?hkÇ@€E<ë=¤PhÅ°p¬v20100712_00624_stKsb319@ëÇáú¼?p+©@€EQȏ>¤RÅ°p¬v20100712_00626_stKsb319@ëÇ嬽8?~<	@€EO*R=´wˆBO…v?¸Qì,¾¡ÊÁEIèChkDB­=¡…Å°p¬v20100809_00369_stKsb319@ëCbm2ˆ?2"i@€EtH=֞€@e'@záX¾'ë…Eq´öCp˜RDöЃAv@]=ŒÂ#Å°p¬v20100809_00371_stKsb319@ëCf¥
¼?=x²@€Eu	×=Ö¢S?2©J@+…-¾Å¡ËEq½ìCh8B˜"Av˜¥=ÕpêÅ°p¬v20100814_00698_stKsb333@ëä›&Ǖ?>"¸@€E—øH=ÝE?^{p@
p¤d¾ŽVE•LáDˆè¼Dõ›®Ax•8=ƒ{øÅ°p¬v20100814_00700_stKsb333@ë䞼Ä?D¥Š@€E—¹ö>ÀE>‰ê§@E2¾—PE"ûÃEïøDõՁAs]N=¸ˆ¿Å°p¬v20100814_00706_stKsb333@ëä©ÅV?4&}@€E—eá=þäw?Äi@]p¤/¾"záE"ì)EŽ˜Ašt¼Ay	=֢яŰp¬v20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@Å°p¬v20100905_00233_stKsb319@ë¡Ž<-Ù?wÖ'@€E"ÉH=¬?)šC?ØQìa¾¡ÊÁEƒº)C]×LDôîAvnP=ûXÅ°p¬v20100905_00235_stKsb319@ë¡''N#?pá:@€E…H='ß8Å°p¬v20100911_00260_stKsb319@ëa÷6˜C?5«Ü@€EŠ¾ì=ãüë?@	>@G®_¾'n˜E‰å\C]ÅDôÊNAuö$=]Å°p¬v20100911_00262_stKsb319@ëaûD
?(¯À@€EŠ³3=¶W0@ab@O\)-¾°£×E‰o3CUº A­7LAu@£=ÂC!Å°p¬v20110803_00581_stKsb333@ë<$.8Ø?‡@€E¤>
m?Ö<š?У×e¾¬‹DEŽ=D†"9Dóþ°AvV=*—¾Å°p¬v20110803_00583_stKsb333@ë<$1Å¥?Y'@€EYÃ>ÉV>o±@Qìg¾£×
EMqDÿîÙDó¤"Atf=fü}Å°p¬v20110803_00589_stKsb333@ë<$<òïÌ?è¶@€E×á>ÂD>P@LÌÍ2¾·KÇE·ìEjÍ@ҟ¾Avã=ºbÅ°p¬v20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L?¡Lz@1G®/¾™‡E:¤D‡îAI¶FAt±À=«ÇÅ°p¬v20110804_00755_stKsb333@ë<F)u9"?S¿@€E°w=ÕÇÀ@h‡J@?\)e¾"záE®S×D†}ºDóäÅA}ï£> XۏŰp¬v20110804_00757_stKsb333@ë<F-Sj‹?<¤W@€E°QÃ>%>ü
D@\f¾"ýôE®×DÿÐ{Dó² AvR=‰©ÚÅ°p¬v20110804_00763_stKsb333@ë<F7,?99@€E²H=ôN^?Žc´@£×.¾ì‹DE¯ïìE]Ã@Ÿ²ArV{=¸\÷Å°p¬v20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&Å°p¬v20110806_00679_stKsb319@ë<†@ž€´?XÝ^@€Eœ"ö=­(B êÄ@!G®a¾¤Ý/Eœ C{ÖDðÎ-=ÔÜëÅ°p¬v20110820_00578_stKsb333@ë>CßHÕ²?GRŒ@€Ez¶)=ÕEŸ?v+B@\f¾"›¦Ew*áD†£DóË3Atïþ=ª‡Å°p¬v20110820_00580_stKsb333@ë>Cã«L?_¬@€E{øá>"¼Å°p¬v20110820_00586_stKsb333@ë>Còµ#ä?)ŠÌ@€E3=᱂A{'c@ž{0¾/E|Œ{E{T@¹A}—à>FÌoÅ°p¬v20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoêÅ°p¬v20110901_00580_stKsb319@ë?ÂËXˆØ?+ó@€EÁ6{=¹ô$=Î+z@
=a¾'hsEÀt{C{.˜Dð¾°Av¡"=ª±EÅ°p¬v20110901_00792_stKsb333@ë?ÄÃzÁ?Lö?@€EÉ&š>Aþ?›	C?úáHe¾¹Û#EÆöDŠ?ßDð/\Aut»>FƒÅ°p¬v20110901_00794_stKsb333@ë?ÄÆy'f?9Ìú@€Eɪá>§A³N@Žff3¾§ïžEÆ>ÍE¿DðA{'x>HsՏŰp¬v20110915_00303_stKsb319@ëA´J_u?Âx@€EÄØ®>•?Ø¢@b¾‹Æ¨EÃm×C]/DôXBAv-ˆ=Ÿ¸bÅ°p¬v20110915_00305_stKsb319@ëA¸Q_ï?ë@€EŐ=ö|×@úÛÏ@záH.¾»dZEÅøÍCV—ÏA"\)A{Þ¶>ÓЏŰp¬v20110915_00491_stKsb333@ëAƒ@‡}?1Gm@€EÂÜ®>+4=áê?ù™še¾'hsEÀˆD†n‡DóÌJAvÈt=‹àVÅ°p¬v20110915_00493_stKsb333@ëAƒDGø½?'q'@€EÁéì>
¨¶@8!Õ@,(öf¾‰7LEÀÃDÿÃDóáìAué=·+Å°p¬v20110915_00499_stKsb333@ëAƒP=µm?*³Þ@€E¼r®>-%ê?LäÎ@5¸0¾ŽVEº3Ed˜@©Av½g=®ã®Å°p¬v20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þÅ°p¬v20110919_00537_stKsb319@ëB\Iè?l: @€E£÷3>ü@Ré+@ë…b¾‡+E¢ŽC^—LDô^=A{Ö=Þ&֏Űp¬v20110919_00539_stKsb319@ëB_Èlì?‹1@€E¤\f>œ5AY[@™š.¾bMÓE¢‹šCWxA"¬AubÆ=ÞúÅ°p¬v20110925_00347_stKsb333@ëBÀ·pdl??;@€EÁf=¯LAmxB@vfff¾¦ffE¾x¸DŠ_žDðQhA|8¦>"ÎcÅ°p¬v20110925_00349_stKsb333@ëBÀºàÆÕ?~Ç@€EÁÓì>44@A¶#@zá3¾Ÿ;dE¾dEËuDïÿLAx('>.qüÅ°p¬v20111004_00087_stKsb319@ëCàyïºã?ÆB@€E¢P
=ɖ¯?*Î?ñë…b¾¡ÊÁE µ
C]0¤DôšòAuè¥=—ŠxÅ°p¬v20111004_00089_stKsb319@ëCà}hK?$>Ö@€E¢¤á=Ü­òÅ°p¬v20111009_00347_stKsb333@ëD€²ÜÁb?7?ß@€E¡…Í=ÜìI<Î0•@	™še¾ A‰Ež˜ÍD†‡TDóߞAu…F="¨áÅ°p¬v20111009_00349_stKsb333@ëD€¶ú?@^@€E¡Ü)=á/M>ý¿
?õ`¾ A‰EžºDÿÄBDóÁãAv"r=‰zÅ°p¬v20111009_00355_stKsb333@ëD€À+^~?8ê@€E£¹×=óëÛ@u=×@(Qì0¾µÂE \ÍEam@¶‡+AxNJ=ͼ'Å°p¬v20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]ûÅ°p¬v20111012_00291_stKsb319@ëDát<L?Žù	@€E¥åö=ÂR Å°p¬v20111014_00171_stKsb333@ëE Í~-?ÅIÐ@€E‹d®>ÛæÅ°p¬v20111014_00173_stKsb333@ëE Æѐ?ôv•@€EŒ¿>MxÅ°p¬v20120229_00538_stKsb333@ëVkóÉËæ?†¹@€E¢¿q>"ð?•)j@G®d¾ž¸RE nD†QôDô•`AtŽ[=s‰fÅ°p¬v20120229_00540_stKsb333@ëVköÞcx?%j@€E£H>m>è<(@%f¾›"ÑE ^öDÿöDó³Au0=Š¾Å°p¬v20120229_00546_stKsb333@ëVlJ7Ý?³'@€E¤g¤>Þ.A;êd@y™š0¾•E¡Ó
ERƒA5¶FAsÓF=쫏Űp¬v20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.<Rî<@O\)/¾†$ÝE¢D†þ‡AŠÙAu©= AaÅ°p¬v20120312_00543_stKsb333@ëWëï¢û?.^@€E¥Ø>ƌ>N[Ð?ñë…d¾™™šE£»®D†RòDô…ÓAuk*="¯vÅ°p¬v20120312_00545_stKsb333@ëWëòò\?°³@€E¥Â3>	Y¾=9©X@:=qf¾´9XE£¦öDÿéXDóï¶Av=®ÉeÅ°p¬v20120312_00551_stKsb333@ëWëüo¢O?:>@€E¥—š>EÒ>‹Ùž@5¸1¾Ï\)E£$fEYA;‰7AwvZ=³\ëÅ°p¬v20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É=Á5£?à/¾ª~úE£QD†÷¶A‡¡ËAuèÖ=c…EÅ°p¬v20120317_00396_stKsb319@ëX‰Si"(?8î@€EÉY=Úbû?^˜)@3×
N¾ŽÙEÅh¸C^ÐbDõJÁAu¯™=¸E¸Å°p¬v20120317_00398_stKsb319@ëX‰VŒ"?‹@€Eɓ¤=á£|?N
@2\.¾œ¬EÅ3qCW]qAÍ`BAvŠ¦=ÙÞCÅ°p¬v20120320_00527_stKsb319@ëXêùš?x7@€E˜e3>Åõ>°<(@ë…`¾ŒÌÍE•nRC]nDõ	²AvÔ9=…üYÅ°p¬v20120320_00529_stKsb319@ëXêüꁔ?Ëæ@€E™q>²	=>ÅÂ@N{-¾›¥ãE–	…CU^5AÃOßAu¥Õ>ZHÅ°p¬v20120329_01206_stKsb333@ëZê'??zP@€E¯uö=µi ?žê‰?â\d¾µÂE¬9®D†…Dô`þAx¹¤>AGÅ°p¬v20120329_01208_stKsb333@ëZšÕÚ?kÑ@€E¯>á=¾d˜@Ž;"?Տe¾§l‹E«×šDÿÍDôZoAqöu=~íªÅ°p¬v20120329_01214_stKsb333@ëZ(‰×/?Søì@€E®°H=ö+kÅ°p¬v20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK?ó«@£×.¾¡G®E«ØD‡ªAx"uAtFê=[VÅ°p¬v20120402_00510_stKsb319@ëZˆä´)é?;Ñ@€E«Pš>­?Ýî?úáHa¾…¸E§šRC^žúDõ5ËAv5A="Ö`Å°p¬v20120402_00512_stKsb319@ëZˆèZía?ký@€E«>'´ù=^5@×
/¾ŽÙE¨¸CV…ãAÆC–Av:"=·ÏbÅ°p¬v20120406_00416_stKsb333@ë[Xhl%?þ4@€E°¾)>žp?/Ÿf@{d¾Ÿ¾wE¯ÇÃD†`jDô"ƒAvR=«Å°p¬v20120406_00418_stKsb333@ë[[ºÆ?¹@€E°«×>T?Ӂµ@.¸Rf¾¦ffE®—ÃDÿáyDóPAtï=ºÒRÅ°p¬v20120406_00424_stKsb333@ë[e÷»¹? Æt@€E°®>
¤\?Qzê@B\1¾ª~úE¯HöEP‡A9ó¶Au!Í=ìÂ/Å°p¬v20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|>ê‰@333/¾ ÄœE¯šD†ñAˆAt°­= ý³Å°p¬v20120417_00272_stKsb333@ë\h6nz?m!@€E©§¸>HTD?6éV@.¸Re¾†§ðE¨§®D†fwDô…'Aucé=‡úÅ°p¬v20120417_00274_stKsb333@ë\h9J1?í@€E©©×>U#Î>¤h—@333f¾£×
E¨Å×DÿÚ^Dó¸´AtäÕ=ž?Å°p¬v20120417_00280_stKsb333@ë\hC¸?éÉ@€Eª*>YÎN@ùÉ@…p¤2¾¤ZE©
…ETA3\)Aw..>TŽÅ°p¬v20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×?jad@\ÌÍ/¾‰7E¨¬RD†ü¼AŠ(öAuNE=ÕRÅ°p¬v20120417_00308_stKsb333@ë\hŽVò?|ö@€E§~>t!?\Ê@®d¾uE¦š¤D†_çDô~fAtò:=XgÅ°p¬v20120417_00310_stKsb333@ë\h•0äN?iÒ@€E§4R>-׈?º6º@B\g¾©xÕE¥ðRDÿîNDóÆAtw²=•['Å°p¬v20120417_00316_stKsb333@ë\h æÅF>åñä@€E¨eì>HÚ5AdÓ@¨1¾´9XE§ã3ESA- Å°p¬v20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu?eš@vff/¾™™šE§ÚD†þA…²AvVF=א<Å°p¬v20120417_00366_stKsb333@ë\i|-óƒ>è¿@€E§â®>;9æ?Õ¤…@J=qd¾'ë…E¦³šD†oçDôm'AuÄg=«|yÅ°p¬v20120417_00368_stKsb333@ë\i€¢Çì?Eð@€E§RÃ>?úa=n¸M@9™šc¾"t¼E¦‰®DÿæNDô+Awò=¢"èÅ°p¬v20120417_00374_stKsb333@ë\iŒgýj?ûû@€E¨
®>;‹N?šü¢@G®0¾Éº^E¦…ìEc¦A$‡+Av<N=º:âÅ°p¬v20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U>mG@¸.¾–E¦0fD‡ÇA{G®Atè=šcwÅ°p¬v20120418_00345_stKsb333@ë\‰B%i?à@€E¯Í¸>p8?í½@d¾›"ÑE¯yD†L¬DôÃAvÚ£='Ü؏Űp¬v20120418_00347_stKsb333@ë\‰¡ ¦ê?/²@@€E°\>"Ýý?Ä·>@QìO¾¢ÐåE®ZDÿëDóxZAs!'=}ÁÅ°p¬v20120418_00353_stKsb333@ë\‰¬—­Ü?b©@€E®Îš>"«s@LeN@k…2¾±©üE¬ÃEE?A/çmAt°Å>ÁàÅ°p¬v20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq?6 @G®/¾¦ffE«ùD†â¨A…ýôAu–©=ÎDtÅ°p¬v20120418_00381_stKsb333@ë\ŠHÐÿ?¿¬@€E®"ö><ÉÚ?Ít_@(öP¾‹C–E­%D†iHDôfÙAv|="J8Å°p¬v20120418_00383_stKsb333@ë\Šùºì?ãØ@€E­¸{>:8ž@¹Ñ@ÌÍ>¾›"ÑE¬ºÍDÿóTDóêúAxÚa=†5Å°p¬v20120418_00389_stKsb333@ë\Š+SŽ?¿k@€E­àÍ>B>¬@{oü@]p¤1¾¦éyE­öEYhAdZAx/"=ÙTÅ°p¬v20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È>p;@"\/¾‹C–E¬,D‡®A}&éAtqÕ={,Å°p¬v20120418_00491_stKsb333@ë\ŒR6=Õ?C×@€E« =ÄP@ `@%¸C¾¥`BE©"ìD†cDôF‡Az'Ê=åBàÅ°p¬v20120418_00493_stKsb333@ë\ŒVmÊß?&Ò@€Eªœ…=èÖÍ=úä@£×d¾¢MÓE©KÃDÿÒ=Dô˜Aun­=‹ŽmÅ°p¬v20120418_00499_stKsb333@ë\ŒcHv?7•4@€E«ˆH=àÛ÷A3²ã@<(ö2¾ª~úE©&Ef5A5?At:¬=ʬΏŰp¬v20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I@1ZÅ@'®/¾²-E©ÎD†ÿAgOßAuhZ=¹'jÅ°p¬v20120418_00527_stKsb333@ë\Œ¸r?:Ò@€E«5=>ӕ<ƒ{@
áHd¾'ñªEªáD†vDôD9AvÆl=ÄJÅ°p¬v20120418_00529_stKsb333@ë\Œ¼"+?´.@€E©ªÍ=ú,–?"›=@ff\¾œ¬E¨6)DÿÙDóø"AwÆ4=–Ö*Å°p¬v20120418_00535_stKsb333@ë\ŒÈR^ò?!ð‰@€Eª}H=í‰é@0‹}@W®0¾˜bE¨·®E\NAå`AuN=¿´FÅ°p¬v20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ>þ}@QG®1¾˜"uE©ò=D‡AfJAuû=ÇÉPÅ°p¬v20120421_00249_stKsb333@ë\èCŒQˆ?
É@€E°ó¤>&Qª>:žÿ@p¤d¾'n˜E¯ßHD†_¦DôŽoAv=ƒš¼Å°p¬v20120421_00251_stKsb333@ë\èF¯¸?Sò@€E°¦ö>!°ž=µ;k@{g¾Š=qE®ÈDÿêÉDó¸!At¿:=‹hiÅ°p¬v20120421_00257_stKsb333@ë\èP#‰G?"Þ@€E±G×>
¿HB-d#AõÃ/¾±©üE®µ\EcªA8‹DÅ°p¬v20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ó>ç@{/¾‰7LE¯½
D†ñXAˆ¶FAvhÄ=žH'Å°p¬v20120428_00617_stKsb333@ë]ÈíÒ ?@ä+@€Ej|¤>GÛAfW@\(öe¾˜"uEfû…D†ƒDôL)AøÕ>3Å°p¬v20120428_00619_stKsb333@ë]Èðó?9@€Ek›\>…?@›n@C33e¾™™šEh—\Dÿ×Dô+–At…b=›¹5Å°p¬v20120428_00625_stKsb333@ë]ÈûWû?6äû@€Eo§š>AÊ?ö©ä@=q/¾¼jEkÿ3E_ôAG®As`=£O±Å°p¬v20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(>÷<ë@&ff2¾œ(öEkuHD‡éAvZAs´ê=¯ß—Å°p¬v20120429_00489_stKsb333@ë]çj"fû?!Z@€E˜
>Þ??eíú@¸RC¾©xÕE—)3D†mªDô–Aw¤=ë'Å°p¬v20120429_00491_stKsb333@ë]çmäð?"òh@€E˜1ö=øÕ?ÙÈü?¹™šg¾­'hE–"=E Dó×DAtîé=OÅ°p¬v20120429_00497_stKsb333@ë]çwԈ?6>@€EšVš=îÖÈ?vø­@2\/¾¥`BE—ÁšE_A)ûçAt?Ç=–$
Å°p¬v20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnê?ŸK@$zá/¾±©üE˜HD†ýAˆ`BAuG3=¤ÉjÅ°p¬v20120607_00358_stKsb333@ëbÄÝß~Ö?W=@€E…Á
=²ì@±Md@ƒ…e¾·KÇEƒ™…DŠ4œDðÊwAÀæ>»êáÅ°p¬v20120607_00360_stKsb333@ëbÄá‹En?>VU@€E…­¸=Ù9?xA@U¸2¾­VE'íHEÙ#Dð<¬AwKÇ=ÝÄ
Å°p¬v20120610_00358_stKsb319@ëc%Ÿ±üg?Ê@€E‹ñ\>%ØÎ?1U@33_¾bNE‰F=C{–DñAw =ÏÝ	Å°p¬v20120611_00402_stKsb333@ëcCðG[?
á¥@€E"ë>+K?Ò4@\e¾«…EƒÈÍDŠ×DðÃuAv`i=Ó-Å°p¬v20120611_00404_stKsb333@ëcCóÐâ?Ïð@€E…ëš>WL@'uò@-p¤3¾¢MÓEƒ¥qEÐDïùÛAtJ@=·TÅ°p¬v20120614_00517_stKsb333@ëc¦þÜ?$r€@€EŠîÃ>B«Q?—bÖ@áHe¾\)EˆÑ
DŠ,!Dð©ËAwN¹=ʳ¤Å°p¬v20120614_00519_stKsb333@ëc¦ûQE?"®Ð@€EŠ}q>!e>›`Ô@e.¾ A‰Eˆr¤E׉DðcAuӔ=ÂqyÅ°p¬v20120615_00410_stKsb319@ëcÄg$w?;bF@€E§aö=ӊd?¤"?ôzáa¾­VE¥R=C{&fDñ8"AtO†=Ÿ
֏Űp¬v20120616_00216_stKsb319@ëcã€Äöë?dâÊ@€E'×>(¦:?ñž¢?¼(öa¾ÌÌÍE3C{Å`Dña'AtEC>Ö¾Å°p¬v20120617_00644_stKsb333@ëd¸ž''?-Ê@€Ef¿q>£â?Ó=½@1G®e¾ A‰Eb:DŠ7…Dð´öAtéŸ=¦4̏Űp¬v20120617_00646_stKsb333@ëd¼H«@?0íÑ@€EhTR=ϞÝ?èR¼@Që…4¾¬1Eb1HEÒ¬Dð†ÉAv¶ß=èÁ¡Å°p¬v20120623_00156_stKsb319@ëdÁÿûù5?¸-@€E¥Ý{=ôR>h»Š@Qì`¾šŸ¾E£C{1ìDñ\)AtÆ="åÅ°p¬v20120630_00205_stKsb333@ëe£æ¼7>ùͦ@€E¦ªH>D¦G?8‡S@Ee¾ŒÌÍE¥ï\DŠÛDðθAvjô=–î2Å°p¬v20120630_00207_stKsb333@ëe£"T0?0n@€E¥âš>1»?@"@:áH3¾£×
E£#HEÒ°DïõšAxpû= àêÅ°p¬v20120703_00752_stKsb319@ëf'v»?v@€Ezd)=Ť?7`@¸R_¾¹Û#ExŒ¤C{jDð±Au-=|.áÅ°p¬v20120705_00499_stKsb319@ëfB^ƒùŸ?=ºþ@€EkÛH=ËX}@Š«¨@33a¾¶E¢Ef·×Cz÷
Dðß
Aw}A=±†äÅ°p¬v20120705_00903_stKsb333@ëfE¬ìÈ?^Δ@€EV½×=¤0ä>êÈÉ?Ñë…f¾É7LEO'=DŠdœDðs#At,Ë='	gÅ°p¬v20120705_00905_stKsb333@ëfE°‰oÖ?Q^¾@€EUkH>°#>eR@ff5¾£SøEKUqEÅ3Dñ!üAsW=Ø­Å°p¬v20120706_00408_stKsb319@ëfb܄ c?#Ì@€Eì=ÝÈF>f\†?ٙš`¾¤ZE}}qC{{DðûAu#g=:BçÅ°p¬v20120714_00779_stKsb333@ëge#!2*?H'g@€EtÞ==¬ÿ>Ÿ@õÃd¾§ïžEmöDŠ3ðDð…'Avפ=ŠÅ°p¬v20120714_00781_stKsb333@ëge&ƒm?Gs;@€Esãì=ÑÝþ?1Ç@mp¤3¾«El()EÉ#DðaÃAxŽ³>	ÓÏŰp¬v20120716_00589_stKsb333@ëg£%­i?bl1@€E–Æ×>Pã?€šH@õÃe¾«…E"ÐfDŠ)Dð®wAu,=¢–†Å°p¬v20120716_00591_stKsb333@ëg£)¬P?Wis@€E–5q=ÉŒ>Ñ=H@™š2¾£×
E'xEÛhDð&òAuÈ¥=³|Å°p¬v20120716_00809_stKsb319@ëg¤âAÅ?h¨@€E•U=§Ë@Å°p¬v20120717_00285_stKsb333@ëgÀljV€?F:¡@€E¡Ò)=øBˆ?UÕ?ØQìe¾¦ffE f¤DŠ&DðÝôAtg(='âFÅ°p¬v20120717_00287_stKsb333@ëgÀÊÄT-?.É­@€E¡ž
>x@JÖÝ@\)6¾° ÅEŸEËôDïëAqø¦="$zÅ°p¬v20120717_00529_stKsb319@ëgÂÄ +?\ˆ³@€E¡\>
»j?†ë2?ð£×b¾"ýôE››
Czò-DñAyp=Ÿ"¨Å°p¬v20120718_00066_stKsb333@ëgß¹K¶7?26Œ@€Eïì>Wó>ópô@0e¾\)Eî…\D‰ÒVDð:ÑAu]=¬ZäÅ°p¬v20120718_00068_stKsb333@ëgß¼Œ}§? 9@€Eî×>%$²@Y»@Vff3¾ˆ´9EíX=EÑLDïÕAtÿ»=ø>GÅ°p¬v20120718_00214_stKsb319@ëgàݤÁ? U@€E՛=ÏjX>"c‰?áG®a¾‡®EÒ{
Cw0bDñ'`Av =a–[Å°p¬v20120719_00066_stKsb333@ëgÿg!‡d?f¹›@€EË:×=ûzs>4â"?ê=qe¾£×
Eɽ®D‰»LDïÛ¦AvÕ=®"Å°p¬v20120719_00068_stKsb333@ëgÿjP?y^w@€EÊýq>¢Å°p¬v20120719_00329_stKsb319@ëh>KõÍ?y¨@€E¢u3=‰±Å°p¬v20120719_00421_stKsb333@ëh:mK?t˳@€E¨õö=¸3È@`
ð?Ýp¤f¾¯²E¤ášD‰"œDðFúAt´f>"ƏŰp¬v20120719_00423_stKsb333@ëh=½û¤?°(›@€E©öf=õņÅ°p¬v20120720_00275_stKsb319@ëh$÷ŸÆ?"®.@€E"›q=Ξ?¸ëä@®a¾"záEƒu
C{%Dñ{Avjä="‹–Å°p¬v20120721_00373_stKsb333@ëhEaûô?:—B@€EŸ¥š=á_="NQ@Qìe¾š¬EœžDŠFoDðz¨Auq=iòÅ°p¬v20120721_00375_stKsb333@ëhEž+¥?N@€E Í=ûa…>™¬@(ö2¾"÷ÏEšû…EÀ¸DðaAtïå=¢ƒˆÅ°p¬v20120721_00473_stKsb319@ëhEèÊ~ê?6xz@€E ó®=³eÔ?åÃy?ë…b¾©xÕEŸyÃCzþ5Dñ9AuºX=v>ŏŰp¬v20120722_00283_stKsb333@ëh_·G?I+F@€E®Ëì=ú'k?Uë@ÌÍ\¾–E­1ìDŠÁDðî¨Auá¹=äa¯Å°p¬v20120722_00285_stKsb333@ëh_º*=–?>R[@€E®œf=ʓh?—»õ@=p¤4¾¦éyE¬HEËmDïºAu+<=ôÓvÅ°p¬v20120723_00360_stKsb333@ëh'*6•?rJð@€E†ò>BŽ5@
'–?ð£×e¾›"ÑE"q×DŠ$öDðÐsAt\='ñþÅ°p¬v20120723_00362_stKsb333@ëh'-{¾'?uŠ@€E‡>>+ "AT™[@%2¾¼í'E"xöEÊîDð<‹Az‡=õÕ[Å°p¬v20120726_00184_stKsb333@ëhá@G2Ä?5yž@€E—(¤>#è=žw@f¾œ(öE•šDŠ;Dð¿¶AuÂ="üÅ°p¬v20120726_00186_stKsb333@ëháC•÷#?,K.@€E•¥ì>
þ=åy@
=2¾¡ÊÁE"¯×EׅDð	šAu—ô=£>&Å°p¬v20120731_00279_stKsb333@ëiû Ë?V5õ@€Ev¼=¢÷>jÄ@®e¾Ÿ¾wEqéÃDŠåDðÑhAuw!=.FÅ°p¬v20120731_00281_stKsb333@ëiÃ|?Tæ!@€Evïì=À<<>Bš@"\4¾§l‹EoL)EÔÑDïñ¢AuOã=¬³ˆÅ°p¬v20120731_00619_stKsb319@ëiƒÕövê?UW—@€E\Çì=œXèÅ°p¬v20120801_00470_stKsb319@ëi£>»,?b
@€EVR=Éu°?#'º?µÂb¾©ûçEQUHCz©ºDðÉÛAvÂß=œ
Å°p¬v20120801_00562_stKsb333@ëi£üŠI?t^L@€EXv=œŠÄ?!ßã?Տd¾ª~úEPÀRDŠ8bDð|jAuyR=¨eÅ°p¬v20120801_00564_stKsb333@ëi£ÿ>´œ?M¡¼@€EWR=§×˜@³¯d@'®2¾´¼jEO=qEˉDð\ÕAvªb=™ìˆÅ°p¬v20120804_00173_stKsb319@ëj$v¼ö?d'@€EŽ£f>
_?–M?èõÃb¾ A‰E‹ÜCz¼Dñ•hAyˆ<=ÓÍޏŰp¬v20120804_00637_stKsb333@ëj÷‹ý¥?R	@€E‰f=©(Ø@‹ @333d¾©xÕE…Í×DŠ=ãDðˆ{A{s¿=ñLàÅ°p¬v20120804_00639_stKsb333@ëjúÐUÃ?‡÷l@€EŠ[=®h Å°p¬v20120808_00183_stKsb333@ëjƒ]ó€–?'S@€Ežs
>·?Ö¡@ÌÍe¾œ(öE›©…DŠAãDð‹DAuhX=žpFÅ°p¬v20120808_00185_stKsb333@ëjƒa#
ò?M%@€EŸÃ>oQ>Ž¡|@që…3¾™‡E›:öEÑðDðUªAu"§=ވ‹Å°p¬v20120814_00109_stKsb333@ëk?Âã	O?-÷@€E˜¨R>Uè>º†Æ@Qìe¾–‡+E—LÍDŠ(Dðß+AvË=Ž)KÅ°p¬v20120814_00111_stKsb333@ëk?Æ+=F?5!å@€E—»>u	@>'@C×
4¾'ë…E•k3EѪDïàƒAwx;=Ӊ'Å°p¬v20120815_00144_stKsb319@ëk`"~<q?0=ð@€E€…>5´
>üc‡?þ¸R`¾®—E}7\CylJDñ¿dAu·»=aÅ°p¬v20120817_00288_stKsb319@ëk¡éFö4?ŠCR@€EMh==½EPÅ°p¬v20120817_00524_stKsb333@ëk¤´PNÍ?Ö@€EUŠR=‡á°@ųé@
áHd¾·ÎÙELÖ=DŠ/TDðyšAw >c3̏Űp¬v20120817_00526_stKsb333@ëk¤·-]?‹Ý@€ES¸=€MäÅ°p¬v20120817_00624_stKsb319@ëk¥–$ßÞ?Ê9k@€Ee2==°Ç8Å°p¬v20120818_00732_stKsb319@ëkşzN{?‹8@€E'3ö=ÁjÅ°p¬v20120828_00631_stKsb333@ëm®!Ü?WÂ@€E¾Ô…=±ƒPÅ°p¬v20120828_00633_stKsb333@ëm±,‹?oÒZ@€E¾ƒf=¬ ÐÅ°p¬v20120829_00462_stKsb333@ëm#¶Õ	?,RL@€E¯\¤>-V*@m«Ð@AG®d¾'n˜E«ƒ…DŠ,sDð‹øAvªn=³d…Å°p¬v20120829_00464_stKsb333@ëm#ºÊÅ?Þà@€E¯.3>^@¨0@U3¾¹XE«D)EÓqDð5Atcb=ÓìÀÅ°p¬v20120911_00364_stKsb333@ënÂ=VrS?#'@€E­M¸>ýø>cõ'@&ffd¾²-E¨›
DŠ®DðˆAvOx=© "Å°p¬v20120911_00366_stKsb333@ënÂ@þL÷? 4š@€E­ÿ{>/æ´="âR@^¸R3¾ž¸RE©	šEÈDð…At˜À=¿ÄÅ°p¬v20120912_00109_stKsb333@ënàãˆ?"´@€E¾A{>™É>à/¸@…d¾Ÿ¾wEºÝÃDŠ<DðºAuÌ=›µ]Å°p¬v20120912_00111_stKsb333@ënà‹²¦?0iþ@€E¾‹Ã=àÛ?V§ã@ÌÍ3¾£SøEºÍEÓßDð+AvÑ='<eÅ°p¬v20120924_00102_stKsb333@ëp`i®"ã?¬á@€E™o\>>¢?7ü@0d¾¡G®E•U×DŠ^Dð'=Au«µ=³WÅ°p¬v20120924_00104_stKsb333@ëp`m	M‡?U"@€E™x==öþ!?ŠÚ"@N¸R2¾§ïžE"¢)EÈ9Dð	ºAvO7=´lӏŰp¬v20120924_00202_stKsb319@ëpa1¯ë@?6{Ï@€EœM×=å4z>¯Tm@ff;¾ž¸REšþ{CzÔ¼DñFVAwZ{=¦Z"Å°p¬v20120925_00081_stKsb333@ëpí9.J?Ã¥@€EÇ…>ó?«L½@33O¾'ñªEž¸DŠ" Dð"bAt‰Ü='ꤏŰp¬v20120925_00083_stKsb333@ëpð{-?uˆ@€EǪ=>ã=#yÇ@ÌÍ1¾¤ZEÃ…EÒ1DðZAu"l=yð'Å°p¬v20120925_00181_stKsb319@ëp€¶†Ï½?.žã@€EÂð3=¨/Ü@{Íp@33Y¾·KÇEÁÅÃCzFfDñN%Au+?=|,Å°p¬v20120926_00181_stKsb319@ëp¡‹U?'íì@€E­'¤=ÔÆ@oï@{X¾…¡ËE¬7
Cz,Dñ3TAuëJ=¤¼Å°p¬v20120926_00345_stKsb333@ëp¢ES̆?RGÚ@€E»Ðö>¹>€˜¨@!G®d¾›"ÑE·ìDŠ‰Dð…hAvÚ==¨¢ÉÅ°p¬v20120926_00347_stKsb333@ëp¢K¹lH?HID@€E¹!ö=çA€?mNÃ@0£×4¾bNE³þE¼jDïöAuû=ߖ¿Å°p¬v20120927_00325_stKsb319@ëpÁëO¹ý?‰ëÖ@€E—${=µ|Å°p¬v20121012_00204_stKsb333@ër Ò?…Σ@€E±UH=ÞjNÅ°p¬v20121012_00206_stKsb333@ër Õäãð?jC@€E°â=­âD?¥]@0/¾¦ffE«ŸE»çDïô9Ax§Õ>#mÅ°p¬v20130313_00776_stKsb319@녪KÇÿ‰?›|Œ@€E–´¸=üF•Å°p¬v20130314_00439_stKsb319@ë…ÊuK¢?FõÔ@€E×¸=Â(€?6Ïô?ð£×a¾¦éyE™ãšC{eãDñÜ1AvÕr=̓qÅ°p¬v20130315_00433_stKsb319@ë…êoØU?4ʌ@€EÀ¤=Ü;ÜAMÌ@U¸4¾"÷ÏE™½
C{I7DñÄÍA*÷>#ŠÝÅ°p¬v20130318_00553_stKsb333@ë†KJËÂ?|G@€Eaá=›µÐÅ°p¬v20130318_00555_stKsb333@ë†KMVD°?GÑ@€E0ì=К‰?m'@@áH4¾ª~úE{ÁHEўDïŠAt{=«Ù:Å°p¬v20130318_00653_stKsb319@ë†Lν"?EC	@€E{Lf=­=ÎÌè@33a¾«…Eu0{CzyDñÉ'AwMX=²ìñÅ°p¬v20130321_00953_stKsb319@놬¸1_?&Ü1@€E"0f=î¯=T…­@33a¾˜"uE'9qCzæfDñ`AvaD=¥‡GÅ°p¬v20130323_01196_stKsb333@ë†ëàsM*?" ,@€EGq>
b=Üø¯@C33d¾›"ÑEŽ·ÃD‰÷dDðéAu1ô=¦òçÅ°p¬v20130323_01198_stKsb333@ë†ëãÔ ×?"-@€Ep…>Ž? SR@7
=3¾'hsEŽ
{EÓqDï©yAtUÕ= ÷_Å°p¬v20130324_01373_stKsb333@ë‡
}'Ó?3
b@€E–á>3†>±º?ñë…E¾¢MÓE"³…D‰üÕDðÀZAwáÏ=™qòÅ°p¬v20130324_01375_stKsb333@ë‡
7Ç?3p@€E–Ž=>}Ô@a]@zá2¾° ÅE"Ž¤E½ìDïéšAw(K=`Å°p¬v20130325_01011_stKsb333@ë‡+|T9h?
\@€EŸR>ƒ†?÷@QìW¾¯²EžXRD‰üÕDðܓAvòs=aÊ܏Űp¬v20130325_01013_stKsb333@ë‡+g=ý?Y@€EŸ>+á/@1^è@+…2¾§l‹Eœ÷…EÏ`Dï³3AwJ%=žèÅ°p¬v20130326_00582_stKsb333@ë‡JsÎnc?‡
@€E«'f>!¥Ç@D³@!ë…I¾ŽÙEªLfD‰çßDðü¼Av" =WAÅ°p¬v20130326_00584_stKsb333@ë‡JxãKi?
#x@€EªÝš>{r={m@`£×4¾–‡+E©ZEÌ´Dï§+Au@;=§@–Å°p¬v20130509_01090_stKsb319@ëŒÌ¨—®ˆ?"|"@€EºŸR=œ"|AÑBÜ?³33a¾©xÕE·¥HCzçDñÑÛAo£x=½p؏Űp¬v20130617_00738_stKsb319@둤þ%¯è?)J@€E‡™{=ÞTÖ=ò]@(õÃb¾¤Ý/E"uìCy½/DñÕAw@­=ƽÅ°p¬v20130625_00888_stKsb333@뒨k~ù°? Œñ@€Ec¥š=¡y0AVT?Ï\)d¾¼í'EY©HDŠ&Dð'¨Asã†>5rÅ°p¬v20130625_00890_stKsb333@뒨n´˜ù?žöX@€Ecí®=ÔLÅ°p¬v20130702_00320_stKsb333@듂¥²+·?°@€Ešð3>'f?2—@{e¾¥ãTE™'qDŠ¶DðñüAu¢Æ=†{ŒÅ°p¬v20130702_00322_stKsb333@듂¨Úßà?oå@€E›K>QZ@Åê@*=q4¾¥ãTE™EÔ¬Dï®ÁAu]©=›¡Å°p¬v20130703_00274_stKsb333@듡Óh,?%×­@€E|–>,>|~‰?ü(öe¾¢ÐåEy/×DŠìDðã×Atž^=FïåÅ°p¬v20130703_00276_stKsb333@듡ֆ"¯?#Ç@€E}Ã>¿ö@‰²@×
4¾©xÕEy4¤EÙ¶Dï¹ËAv[Å="ãÅ°p¬v20130703_00466_stKsb333@듣kØ?3ºü@€E†7
>+ñ>@\e¾™™šE"¡3DŠ®DðÝAu #=†Í‰Å°p¬v20130703_00468_stKsb333@듣nXR§?)'³@€E†5ö=Ð=ÿ==Žy@ÌÍ4¾ª~úEƒ53EٚDïÎÑAu"=ˆ¥
Å°p¬v20130703_00802_stKsb333@듦UŸSî?£@€E¿H>ÔÖ>f¾º@5d¾—PE'\DŠ1DðŠwAv==®Å°p¬v20130703_00804_stKsb333@듦Xòz[?"g@€E'k¸>"u>¤[}@5¸3¾²°!E~Ð)EÆáDðVAuƒ=§½Å°p¬v20130705_00258_stKsb333@ë"à҄¾?W@€E"»
=àÑtÅ°p¬v20130705_00260_stKsb333@ë"àՙD_?c˜'@€E"BÃ=®DpÅ°p¬v20130705_00498_stKsb333@ë"âÅÓú?<ì*@€E|h=Ùn_?‰ü=@L(öd¾©ûçEyuHD‰ù²DðÊáAx)6=ÀÿþÅ°p¬v20130705_00500_stKsb333@ë"âÉOä?Oö}@€E}9×>ù–Å°p¬v20130705_00834_stKsb333@ë"åÍÓbh?ˆL=@€Em³š=·õäÅ°p¬v20130705_00836_stKsb333@ë"åÑX'x?Š¥@€El˜¸=·X Å°p¬v20130705_01106_stKsb333@ë"èÐL®¯?–´:@€Eˆeö=—øՏŰp¬v20130705_01108_stKsb333@ë"èÔ'?‰™ó@€Eˆg
=‰¬H@Æ÷@ë…2¾ºáHEƒJ¸E³'Dð1'As×=飏Űp¬v20130706_00513_stKsb333@ë"ÆŠ"?'Ž@€E˜Iš>"áö<çܝ?×
=e¾—
=E–ÂöDŠBDð˜Au­©=WؽÅ°p¬v20130706_00515_stKsb333@ë"É*{?$ð+@€E˜³Í>>±B"@.{5¾£SøE•ôE݉Dï²NAv[´=¬ØðÅ°p¬v20130706_00705_stKsb333@ë"»)Þ?óê@€EŽì=÷"è>4ˆŠ@{d¾œ(öE‹`{DŠ¶Dð—mAuo=¬EsÅ°p¬v20130706_00707_stKsb333@ë"¾˜Ò?#B@€E¿¸>´"?>}ò@>¸R3¾£SøEŠ]×EÇãDï÷ðAu‰»=Ç<'Å°p¬v20130710_00682_stKsb319@딅z%Š?'N@€E´)=ùA ?u"þ@ÌÍC¾r°!EŽ1HCyÞ¸DñTþAw¼>G|Å°p¬v20130711_00317_stKsb333@딢+ã‰?6K@€EŸ¿f>3¥ ?.B@K…e¾'JEŸð=DŠ	ÓDðØåAu¿=¬T‡Å°p¬v20130711_00319_stKsb333@딢
¸Ëc?Œ˜@€E á>.qù?S®Þ@Qì4¾‹Æ¨Ež¿HE×DD臨Avuñ=hzÁÅ°p¬v20130713_00409_stKsb333@ë"âÈj=?!¡ì@€E˜\=ü1·?BO¡@&fff¾—
=E—¬öDŠDDðýAvÜv=À£ÿÅ°p¬v20130713_00411_stKsb333@ë"âIÙh?!'h@€E—çR=þy@>k@£×4¾ŽVE–¼EÑHDï§AwX~=š¤3Å°p¬v20130713_00857_stKsb319@ë"æhÌøl?$Ȇ@€E"üH=úñ{?Ž;e@ÌÍb¾ÎVE'v)CzzáDñHƒAu<ó=ž–0Å°p¬v20130724_00769_stKsb333@ë–FÕÿÓ?VU/@€E'p==ó"@@»í@AG®e¾¡G®EŽìÍDŠRDðo¾AvMø=ä´oÅ°p¬v20130724_00771_stKsb333@ë–FÙ¹v?^I@€E'Ó=ïyÅ°p¬v20130727_00122_stKsb333@떠SYÔ]?I0×@€EÀ²3=Ùèú>¢½t?°£×e¾˜"uEÀ\DŠfDðð"Ar¾d=.mÅ°p¬v20130727_00124_stKsb333@떠V°uÿ?ZU@€EÁ2¸=ڙLÅ°p¬v20130802_00109_stKsb319@ë—_¦¬Š?
áú@€E˜j¤>ý @µ"¯@!ë…F¾—
=E–CzdÝDñ¾ÁAyž=ÂfȏŰp¬v20130802_00349_stKsb319@ë—a£ˆûè?Q¢½@€Eƒß=Â?ðc•?ÌÌÍa¾° ÅE'CyIºDñ©ÃAtjÖ=m-¦Å°p¬v20130804_00306_stKsb319@뗡#5™ë?'@€E¡à×>Š»>pñ×@%J¾\)E -ìCy;DòbAvo>=ŹÅ°p¬v20130806_00737_stKsb319@ë—åj(øÈ?8S^@€E«Ç=îì?Ö ?ìÌÍa¾¥ãTE«+Cz\îDñ•²AtÑ =›üÅ°p¬v20130807_00317_stKsb333@ë˜:ÝÇ?8X}@€E"Ñ)>ò>?O÷è?úáHe¾¶È´E'×DŠ®DðG¶Au"™=…®ôÅ°p¬v20130807_00319_stKsb333@ë˜>Fâ"?.‡—@€E–Ò>¦Ã?ö–ˆ@?\)3¾·ÎÙE"wìEÄ Dï·3Auu°=´=ޏŰp¬v20130822_00645_stKsb319@ë™ä9üá?&÷\@€E˜0Í=ÇJC?‰Â¢@=qa¾—PE—0)Cy×LDñ"¦AuþÌ=¤	¿Å°p¬v20130828_00375_stKsb333@뚢hzB;? ðÒ@€E¾J
>'À>P†@@™šd¾›¥ãE»6DŠ$îDð>Avœu=¿¿oÅ°p¬v20130828_00377_stKsb333@뚢k­R‰?+Dƒ@€E¾•>!Ä>÷èv@ÌÍ4¾"÷ÏE»öEÇ®Dð‡AuÛ=œ¢
Å°p¬v20130829_00139_stKsb319@ëšÃ·î?!™x@€E¨®=ԎÇ=»ýP@3×
a¾–‡+E§UCyñªDñ¦^AvJÁ=¼"͏Űp¬v20130922_00158_stKsb333@ëÀ£'@à?NVE@€E–\=ÚõŸ>¨*à@ £×d¾­VE'Ò)DŠ#ðDð33Ax=¹>¶Å°p¬v20130922_00160_stKsb333@ëÀ§<Ç?Iáà@€E•‰¤=µ'—Å°p¬v20130923_00101_stKsb319@ëßõ›½á?DŸn@€E°h…=ÓA%?%EA@ë…b¾ŽVE®þCz}ôDñ˜ÕAw‰½=¯šÞÅ°p¬v20130924_00286_stKsb319@ëž}¤*Â?Äó@€EŅ>Ⱥ>×á@,(öb¾‰7EÂV{Cz7Dñ¤!Awkt=¥jïÅ°p¬v20131006_00213_stKsb319@럀÷ëßb?=¯×@€E¦xš=ìPº<ϛu@¸b¾ž¸RE¥ÇHCzožDñÂòAwž =—Å°p¬v20131007_00186_stKsb333@럠°(Ò1?K'b@€EÄP®=ßú>#Ä@ d¾¥`BE¿V{DŠÙDð0ÅAu¿=…ُŰp¬v20131007_00188_stKsb333@럠³81?M&@€Eи=å¯?¾ŽU@áH3¾¤Ý/EÀ=E̘Dïô1AtR=؀^Å°p¬v20131016_00046_stKsb333@ë À;Æ«?ԊÓ@€E¶if=¹èÅ°p¬v20131017_00017_stKsb319@ë ß")˜*?ENO@€EÂdš=§@=C^@ë…a¾/EÂáCz|)DñªVAtûj=ÀߏŰp¬v20131017_00157_stKsb333@ë à£E"à?‰NÉ@€EÇJ\=á"~=ËAM@ë…d¾©xÕEÁªÍDŠœDð+ðAwûX>–NÅ°p¬v20131017_00159_stKsb333@ë à¦xÚÝ?';@€EÇàš>u·@Ú)}@zá4¾¹Û#EÂDöE¼oDïý'ApÐc=ãPÅ°p¬v20140228_00413_stKsb319@뱬xA$?#8@€E°+¤=Å
d?çEé@\I¾"t¼E­ÀCzØRDò"Aw'Q=åH³Å°p¬v20140422_00513_stKsb319@ë¸I½¯ùW?Ó¦@€E›/Ã=Ï[ö>ª7k?ó33b¾§l‹E—ˆ{CzŸ;DñÒúAy<·>;³Å°p¬v20140501_00592_stKsb319@ë¹mN—È^?ٛ@€EŒ"==ñ`°@ÊP?aG®b¾¹XEˆrRCzN˜Dñ©HAk|">4Űp¬v20140520_00776_stKsb319@ë»ÉÂÉ£Í?cS@€E}s
=êdÿÅ°p¬v20140521_00509_stKsb319@ë»ãÔíˆ?i;@€Eš@=¢¬ÈÅ°p¬v20140521_00605_stKsb319@ë»äœLvü?AŽ~@€EŽU=y>È?ÌÌÍc¾¦éyE‰Z¸C{	üDò?At¢Ð=ۏŰp¬v20140526_00661_stKsb333@뼅mDÒ?(q@€EœT…=¸8h@;Ñ@áHd¾ A‰E›pfDŠ¤Dð‡dAvK=©§Å°p¬v20140526_00663_stKsb333@뼅­Ñ4?'3#@€EŸ=ªŽ">±d@5¸3¾£×
Ež–)E¾"DïþArÕ¬=Ê«Å°p¬v20140601_00801_stKsb319@ë½F…ƒØ<?$¡-@€E¤¤>7)>–+@
=a¾"÷ÏE¢£qCz¹XDñÓ×AuÖf=—Å®Å°p¬v20140607_00505_stKsb333@뾞bq?{«@€E_­\>PK>zÇ]?Ï\)e¾/E\û
D‰÷Dð‰¢Au'ä=«|ЏŰp¬v20140607_00507_stKsb333@ë¾¢"ßÔ?jÑ@€E\È==Í¡¢@?ìÌÍ4¾³¶FEW'EÂ%DïøÕAr¦`=ºÅ°p¬v20140608_00425_stKsb319@ë¾"$
ñ…?q>Ù@€EŸ{=ï/UAš¸?ºáHb¾¦éyEœ[CzXDò1Aq'Ü=£œÅ°p¬v20140617_01136_stKsb333@ë¿I'ã7?¿E,@€EµÓÍ=ÊʏŰp¬v20140617_01138_stKsb333@ë¿I•RØ??»ÞÌ@€E¶™á=Ìd Å°p¬v20140620_00987_stKsb333@ë¿©ñÞ¯x?M½2@€E"!®=µ\´?b"g@#×
e¾©ûçEê=DŠìDð>úAz/ó=ßÅ°p¬v20140620_00989_stKsb333@ë¿©õð¹?J§¼@€E",\=Á?Ô?7F@zá3¾µÂEHE£Dï´BAsÂ5=†üďŰp¬v20140623_00925_stKsb333@ëÀ†@fM?A,˜@€E‡Ì3=ò«p@Dë#@
=e¾¯²E…+
DŠ"Dð4ÅAyô<=¢d³Å°p¬v20140623_00927_stKsb333@ëÀ‰zÈH?>ØÄ@€E‡&q=¬ÂP@ü©@(ö4¾¨õÃE"X=E³DðGÏAs\4=ÁÛfÅ°p¬v20140624_00257_stKsb333@ëÀ"9Tš?Q-@€E<®=Ëd?0e…?øQìe¾šŸ¾EŠå×D‰ÿDð«}Auȹ=†Š'Å°p¬v20140624_00259_stKsb333@ëÀ"<*?op@€E¸)=ê"¦?"úõ@(Qì0¾³¶FEŽböEÀ!DïМAt"1=ÛÆýÅ°p¬v20140624_00905_stKsb333@ëÀ)[W.?1ç@€EœLf=á`>Fð¬@×
e¾©ûçE›#3DŠ¢Dð73Awk=¡U)Å°p¬v20140624_00907_stKsb333@ëÀ)^äÉ?=Ö¤@€Eš>=؈ÉA~ђ@#×
4¾Ÿ;dE™
HE;DðGAv''=ÊEÅ°p¬v20140702_00781_stKsb333@ëÁ%¤ä‰?`	X@€EyÞ¤=Ÿ×è?"Êg@G®f¾œ¬EtZDŠ?uDðH¼Ax1¤=°»£Å°p¬v20140702_00783_stKsb333@ëÁ%§¶b}?líŒ@€Exòf=›ÙÐ?z&@
=q3¾¬‹DEršfE¸áDðo®Arñ=ÏmîÅ°p¬v20140703_00541_stKsb333@ëÁC°|¿Ä?R+Â@€E…e×=À-@†±@
=d¾¢ÐåEƒÀfDŠ%Dð–ÉAu¬S=–YÅ°p¬v20140703_00543_stKsb333@ëÁC³¬às?OBÍ@€E…¸=ïsö=uÐ¥@7¾¨õÃE'%3E½DïíqAv£=¶&Å°p¬v20140706_00467_stKsb333@ëÁ¦ ´
^?)Ù@€E©P==õÏ?è@	™še¾¬‹DE¨3DŠ0RDð>Au@w="¥+Å°p¬v20140706_00469_stKsb333@ëÁ¦¤?-9@€E©E×=ØQD@†o@ff2¾¢ÐåE¨
E®ƒDðM²Asü"=§8sÅ°p¬v20140712_00565_stKsb333@ëÂdYˆÝ_?LÂ@€E—¦=ñ3Ý?ºÖ÷@(öf¾‡+E–‹…D‰ÿøDð§Awdt=œÚ:Å°p¬v20140712_00567_stKsb333@ëÂd]ñß?d@€E˜	q>
lxAÛ8@vff4¾—PE–-ìE¶RDï£\A}Ž>&lÅ°p¬v20140714_00455_stKsb319@ëÂ¥Djh)?Ýà@€E¹"…=Á©>d!?ÁG®b¾%E¹Î¸Cz	üDñ†°Av®í=º)€Å°p¬v20140804_00116_stKsb333@ëÅ?ö Èø?'
@€E°s3=¢Á˜Å°p¬v20140804_00118_stKsb333@ëÅ?ùim­?$@€E¯•R>@:JÅ°p¬v20140812_00205_stKsb319@ëÆ@´Æ‹•?(k@€Ežî{=ؼ$?Ýþ@K…b¾–‡+EWHCyú^DñØ9Awܞ=íkÅ°p¬v20140812_00253_stKsb319@ëÆA oL?/ó9@€E›f=úç ?‰B¤@‰G®b¾/EššCxÈ1DòB=AzâN>E£YÅ°p¬v20140812_00399_stKsb319@ëÆBiÝˆ?7´@€E¡
=ýÈ«>ŽïÜ@ff`¾‹C–EÒÍCy¹šDñÞ-Avrÿ=¦ý<Å°p¬v20140812_00447_stKsb319@ëÆBïÁÏ?C@€E'3=Þbþ>3qÕ@G
=Y¾å`Ew\Cy¤Dñ¥ÓAy}º>"EÅ°p¬v20140812_00831_stKsb319@ëÆFô£?-˜T@€EšÀ=ºÏ\?Œ'ª@™šc¾˜"uE™šC{Q'Dñ"ƒAxá¨=ÅÛDÅ°p¬v20140813_00344_stKsb319@ëÆbLn2Ž?%L@€E¦ž=½`=ÅÂ~@×
a¾ŠÀƒE¦qqCyéüDñ¼!Au€O=¨ßԏŰp¬v20140815_00238_stKsb319@ëÆ¢B@´?bÜ@€E•_ö='âÀ@¼Få?˅b¾¦ffE"ý3Cy÷LDñͪAsUy=Œø5Å°p¬v20140815_00646_stKsb319@ëÆ¥˜t&?8š$@€E—'H=ÆÌ?"OQ@£×c¾ŽÙE•é…C{o\Dñ‰Au£=§ôÅ°p¬v20140816_00355_stKsb319@ëƽ:?= >@€EºlÃ=¢ýô>åÀT?þ¸Ra¾ž¸RE¹]×CyL‹DñÏðAwOã=§
}Å°p¬v20140817_00162_stKsb319@ëÆàM ږ??Y‹@€E½(H=È7TÅ°p¬v20140817_00309_stKsb319@ëÆáþ/p[?3£J@€E¬®=­D=҃q@Aë…a¾ŽVE«Ð¸Cyæ¨Dñ§…Ax5=ÞKߏŰp¬v20140817_00453_stKsb319@ëÆãOK?!–Ü@€E©±á=Ô¿—>#é@õÃb¾Ÿ;dE©GšCzE`Dñ"jAuœ=£jýÅ°p¬v20140830_00600_stKsb319@ëȄװe¹?&àu@€EˆE3=ÆFT?¥T@ £×b¾"÷ÏE‡'C{ËDñ¤ƒAzÑÈ=ÝݟÅ°p¬v20140911_00309_stKsb333@ëÊ7"I? D³@€E•µ×>´A"˜ç@0d¾Š=qE'©qDŠLDð()Aª=úáÏŰp¬v20140911_00311_stKsb333@ëÊ;<l?Fß@€E–dì>W@‡[@8Qì3¾–E'
öE¾°DðE'Au	=ΏŰp¬v20141006_00157_stKsb333@ëÍ ¬F_`?)"@€EÄx)=ó…?.Ž¯@\)d¾¯²E¿šöDŠ7Dð9ºAw˜'=¹N·Å°p¬v20141006_00159_stKsb333@ëÍ ¯o^³?D¡c@€EÅ=Ü]??}ë@5¸2¾"ýôE¿‰×EÍuDð%At|=äA$Å°p¬v20150331_01261_stKsb319@ëã,Ý4#?XÉ@€EºÞ>3µC>^"À@*áHa¾Š=qE¹+HCz¯ßDñÖéAvXq=¸W:Å°p¬v20150523_00223_stKsb333@ëéÊë.?)þ@€E³q=ÜiÊ@+Ò@®1¾Ÿ¾wE°ÊDŠ"°DðP¤AxøJ=ÀW5Å°p¬v20150523_00225_stKsb333@ëéÊù5?2sˆ@€E³@š=øüÉ>Ê @e3¾¡G®E¯u\EÁ\Dð@JAv8=ÊOûÅ°p¬v20150529_00481_stKsb333@ëêƒ6=¯
?9UV@€Eªt)=¾‰$@[$?þ¸Rd¾å`E©³×D‰ð)Dð"…Axq²=:[Å°p¬v20150529_00483_stKsb333@ëêƒ9iBº?5àx@€E«.š=½­˜?Šè@
=0¾£×
E«6EÍqDïÀJAtâa="ÔŽÅ°p¬v20150529_00529_stKsb333@ëꃤ6PI?DF§@€E¤

=¸Mt@¢.Œ@"\e¾˜"uE£WqDŠRDð«#A{þ¸=Åä;Å°p¬v20150529_00531_stKsb333@ëꃧV[+??¦ @€E££==¯¬àÅ°p¬v20150529_00577_stKsb333@ëê"È'?8¶Ê@€Eš³®=Ì*@Œ‡X@p¤d¾ÒòE™š¸D‰þDð«
As¤ = ôoÅ°p¬v20150529_00579_stKsb333@ëê"À§Ð?1L˜@€E•®=ÍV†Bì}E@xQì0¾bNE	3EÈDïèb=ÿÏŰp¬v20150531_00373_stKsb333@ëêÆçé®Z?O5M@€Eÿì=¹sÀ?8ýç?Ýp¤c¾¢MÓEÛqDŠ
%DðŠéAt"=[oÅ°p¬v20150531_00375_stKsb333@ëêÆën??^U@€EH=ܗYÅ°p¬v20150531_00783_stKsb333@ëêÍ?Ë?'Ê@€E£ =õïO=Ãä}?ñë…c¾šŸ¾E ô¤D‰ê=Dð#ßAw†a=š±Å°p¬v20150531_00785_stKsb333@ëêÍQ
Š?27ò@€E¤-Í=æ÷ä@'E@ÌÍ2¾Š=qE¡ÎÍE¦ƒDð)²At¯=Ì‹Å°p¬v20150722_00389_stKsb319@ëñCÚV¢?‡j@€E}…=žÅ`Å°p¬v20150723_00829_stKsb333@ëñfσ³?'-ð@€E˜{=ÜÚ;)µí?ã×
e¾«E•û×DŠ×DðRAuñ=c¢ŽÅ°p¬v20150723_00831_stKsb333@ëñfÒÔÙa?4Œë@€E˜×=Ùk?Wh@0£×4¾ÒòE—þE¨ÑDðH¬Ass´=âf
Å°p¬v20150804_00301_stKsb333@ëòág°¾N?.éø@€E¸…á>"Mÿ?Q™@®d¾"÷ÏEµJ¤D‰ð9Dðz¸AuT»=‹kŰp¬v20150804_00303_stKsb333@ëòájÓ7ö?2˜æ@€E¸@¤>"Ç;ÅÆY@…4¾'ñªE´¿\EîVDð%üAuk=¥n–Å°p¬v20150806_00722_stKsb319@ëó%ƒ)j²?A}œ@€E¤b='Pg@·…@®c¾«E£¼C{ˆ´DñˆAsC™=ä3Å°p¬v20150810_00339_stKsb333@ëó¡æ@üŸ?Ÿ	0@€Ep==|K°Å°p¬v20150810_00341_stKsb333@ëó¡é·ßU?°':@€Er—
=®ý;Å°p¬v20150818_00113_stKsb319@ëô£@,ñ%?rt@€E‹G¸=žâ<Å°p¬v20150830_00093_stKsb333@ëö - œÃ?-ùm@€EÝš>bñÅ°p¬v20150830_00095_stKsb333@ëö 1V3é? Ÿf@€EÜñ)>ø¶@Ôóy@l(ö4¾©ûçE×ÓÃEåTDð2éAu3=Ú¯UÅ°p¬v20150902_00086_stKsb319@ëö€2%ç›?,xG@€EÃô=³MD>e'Ì@¸b¾€EÂ=C|h´DñÐ9AuùO=­"jÅ°p¬v20150906_00037_stKsb319@ë÷Mt'y?ù@€E§O3=eº@Å°p¬v20150907_00097_stKsb333@ë÷ "þW?:ã¦@€EŽNá=ºëÀ?4[À@1ë…e¾œ(öE‹þáDŠ¬DðP‹Av›:=´EÅ°p¬v20150907_00099_stKsb333@ë÷ 9ž‡?º5@€E˜Í>
îA7¢@Dzá3¾›"ÑEŠuHEî{DðÙAuZÌ=ÖÛ/Å°p¬v20150908_00099_stKsb319@ë÷@e`aÀ?PL@€E‹¿==íæ=?h[¶?úáHb¾¢ÐåE‰±šCzîDñFAwWÊ=ûRÅ°p¬v20150918_00169_stKsb333@ëø¤þ?8ˆÛ@€E·¯
=è%ƒ?0l'?÷
=e¾¦ffEµÃDŠ DðÉAvr˜={HÅ°p¬v20150918_00171_stKsb333@ëø·`?,¶ž@€E·ÿ=õà<?;pF@p¤3¾˜bE´¤=EîDïä¬At¥Ê=†¥hÅ°p¬v20150922_00065_stKsb319@ëù³©»?(Ö@€E¤(==ÿ:=?-H¨@×
c¾§ïžE¢
öCz›çDñeÛAuÿ^=³hõÅ°p¬v20160710_00194_stKsb319@쀴')e?2±E@€EŒ@3=ýn:>Ð*?Ñë…b¾'ñªEŠ®CyožDò°Av£Ã=žÅ°p¬v20160719_00645_stKsb333@ì¥"]˜7?f@€E4{> å=8õ¯@
áHe¾ŽVE‹·ìDŠDðLBAuÊf='¤Å°p¬v20160719_00647_stKsb333@ì¥%Í.œ?T@€EB3>7ò3@J@<(ö9¾"záE‹"=E´DðDåAv'Ñ=´ Å°p¬v20170620_00657_stKsb319@ìH¦—Y#?ˆŸä@€E¨×=¾"Å°p¬v20170623_00793_stKsb333@ìIdž&u?""@€EŸ…=¤;€Å°p¬v20170623_00795_stKsb333@ìIˤO?'@ý@€EžñÍ="'|Å°p¬v20170623_01109_stKsb319@ìI	O¢Ø?…k/@€E¬(="<Œ@G<@G®c¾šŸ¾E¨™×C{͑DñyHA€$«>™ÎtÅ°p¬v20170628_01207_stKsb319@ìI¨Ü¥wÉ?‰Ú6@€E…ß=è÷ǏŰp¬v20170629_00472_stKsb333@ìIÂ!EA?»G@€E¢Ö¸>cI@˜5±?õe¾~ùÛE¡DŠuDð¹ªAuW=x·†Å°p¬v20170629_00474_stKsb333@ìIÂ$3ü?`@€E¢Ô×>)ž@E¯@zá8¾²°!E¡¥Eê´DðVúAuß~=Œ¥Å°p¬v20180327_00727_stKsb333@ìkªÀHþ?^·@€E³[)=¯?(Å°p¬v20180327_00729_stKsb333@ìkªÃݕG?ƒÌÏ@€E³Þ3=ÅۏŰp¬v20180525_00439_stKsb333@ìs2ڝÆ?IEÍ@€E¹R=ʸ}Å°p¬v20180525_00441_stKsb333@ìs6«7Ò?@'@@€E¸Í×=ÈŒ>c˜@>{8¾"ýôE¸öE"ÃDð©ãArÙ=ÐÞsÅ°p¬v20180525_00515_stKsb319@ìsÆ°"È?9ÀÐ@€E¹&q=ÎßÆ?® -?ç®c¾‡+Eµ}ìC|àÅDò
^Ax?=–À¨Å°p¬v20180525_00563_stKsb319@ìs">s®?WK@€E¹==΍ZÅ°p¬v20180525_00823_stKsb333@ìsOêN?"#B@€E«f…=ù¥½>Aó¡@ÌÍe¾©ûçE¨W3DŠ
úDð¯;Ay‹ú>†[Å°p¬v20180525_00825_stKsb333@ìsSJÅ¡?Œ
¤@€EªÑf=¬t0Å°p¬v20180525_01136_stKsb319@ìs	ØSˆé?H¯×@€E©
®="á-@¼%@
=b¾ŽÙE¦ÂfC{h´DñUHA}[>>HqÅ°p¬v20180802_00233_stKsb319@ì{ è]»?@áä@€E©ˆ…=Œ@9:¥?¸Qì`¾ŒÌÍE§œöCz¡DñÅHAn¿»=6zyÅ°p¬v20180804_00817_stKsb333@ì{æ$žE?†S$@€E"ÄÃ=Ãþ¤Å°p¬v20180804_00819_stKsb333@ì{æ á6?'Ð@€E•úf=È*/A©ØÀ?Ã×
9¾©xÕE'%qEÉ/Dï÷
Af=Ô¯ŸÅ°p¬v20180812_00373_stKsb333@ì|᧶D?‰®S@€E˜ã®=ٛ¥B"ç™?\d¾¦éyE˜È¸DŠ%Dð-qA/¯	=wãÅ°p¬v20180812_00375_stKsb333@ì|᫆®?"¾×@€Eš$>cB%|@™š5¾Å¸Ež3EÎ{DïêVA1@µ=R+hÅ°p¬v20180814_00198_stKsb333@ì}!¢<jê?_5ã@€E¨á3=As#?¸Qìe¾›¥ãE§ÞRD‰Ô‹DðôAX=~‰Å°p¬v20180814_00200_stKsb333@ì}!¥ðO3?lõ>@€E©·3>¸nAך&?èõÃ7¾¦éyE¦Ý
EߑDð/uAT·¾=Z¢>Å°p¬v20180815_00029_stKsb319@ì}?NÈä?DcÞ@€E›_=ã(AŒ ï?®{b¾¢ÐåE˜uÃCz)yDñÊwA_kI<ùÆVÅ°p¬v20180816_00249_stKsb333@ì}b=wz
?	)ƒ@€E"µö>=Ä}AïŽ@@ë…e¾ŒIºEƒY×D‰÷øDðaAbÓ­=7¬Å°p¬v20180816_00251_stKsb333@ì}bA®*ö?'ð@€E"ò3>:vîA…BÞ@…p¤8¾¬‹DEƒªREàDðÉAde=¬ùÅ°p¬v20180824_00153_stKsb333@ì~aŸÐ??8ý¦@€EÁ=ĶÜ>^
c?ê=qe¾¡ÊÁEœ×DŠ¶Dð.Ao¶=zïÅ°p¬v20180824_00155_stKsb333@ì~a•%›ñ?G³@€Ež=Àa8?*V@¸7¾ŽÙEšëqEú{Dð9Aq^Q=¤ÉŰp¬v20180825_00249_stKsb319@ì~×ÞS2? co@€E•Wö=Þ:Á@-Œp?øQìa¾ß;E'ZCz=ôDñQºAr'¡=y⍏Űp¬v20180827_00168_stKsb319@ì~ÁÂmˆo?$u@€E—ÇÃ=û	@+¼@…a¾‰7LE•	3C{ Dñ[mAr—%=‹ÉˏŰp¬v20180828_00173_stKsb319@ì~àµyt
?03R@€E™a=ß/?œú!?ê=qb¾ŒIºE–äáCzÐ!DñnfAs&¥='DùÅ°p¬v20180829_00163_stKsb333@ì<Øha?H:š@€E—Ž=Ø(=ŸÜ¤?úáHd¾–E•d)DŠÍDðOøAr%¿=˜}Å°p¬v20180829_00165_stKsb333@ì@'L?F.t@€E—|{=ÁQ?VƂ@0:¾œ(öE"8öEô¬Dð´As7¤=Î~ÿÅ°p¬v20180831_00125_stKsb319@ì@h<YÍ?`"@€E'é3=ËdQ?Àœ	?ê=qb¾–EŽŒCz§®DñDAtÊ°=ÜëÅ°p¬v20180901_00193_stKsb333@ì`ã¦R»?Rõ@€E€Œ=Ù±?ˆÞ:?ñë…d¾¤Ý/EyÝìDŠ?DðaËAsf=¹Y܏Űp¬v20180901_00195_stKsb333@ì`敠¼?RÌà@€E€¤f=×\l=ÿ¶@.{7¾¯ ExàÍEçªDðAqì*=µ}8Å°p¬v20180909_00145_stKsb333@ì€aRÏ°­?‰ÌU@€E–)=ìG"@KÃÛ@Qìe¾¢ÐåE'ý
DŠ4ƒDðXAté>¢<Å°p¬v20180909_00147_stKsb333@ì€aVkN?y=¤@€E–…=¨cÅ°p¬v20190307_00487_stKsb333@ì–ËD@6Q?'6@€E¨®>&^r@@(öc¾…¡ËE¦CHD‰ÏDð§DAuð=[yÅ°p¬v20190307_00489_stKsb333@ì–ËGL ?ß@€E©á>Ø÷@(¯¯@2\7¾¥ãTE¦Æ)EÑDDð‰XAuŠ¯=ºåÅ°p¬v20190403_00875_stKsb319@ìš,gõî?§Ù@€E–±3=¯ A¤Û?±ë…a¾ºáHE"3Cz@ƒDò,åAm3t>:ê

==> anc/pub_raw/L222_141_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:19
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="172">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:56:59">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  172 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:19' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ÷/0a¨v20100317_00599_st  Ksb379@êý*¿'çú?5'u@€E–3=î€a@('g?Ê=qj¾uE•:¸DžÃDëj°Aw=sëÊ                  ÀÀøÀÀ€Aw?®}y@÷/0a¨v20100317_00601_st  Ksb379@êý*ÂS¤?)ð"@€E–$)=Ðú?½?Ã×
i¾‡®E•àRC'gmDìPAvGó=#Þþ                  ÀÀøÀÀ€AvGó?¤{ßÀ÷/0a¨v20100928_00263_st  Ksb379@ë'%ørB?gž|@€E=Œ/È                  ÀÀøÀÀ€Àø÷/0a¨v20100928_00265_st  Ksb379@ë')ÅP­?RÛ@@€E€|q="¬¤?À?}p¤j¾‹Æ¨E€ù…C"FDè˜As0=
‹æ                  ÀÀøÀÀ€As0?¡Q|À÷/0a¨v20110903_00312_st  Ksb379@ë@®I3Ñ?)åú@€E™ù=Ê®+=³íÛ?¾¸Rf¾bNE™æD¢YüDãw
Ap'==
'                  ÀÀøÀÀ€Ap'=?¡°S ÷/0a¨v20110903_00314_st  Ksb379@ë@²:O\?9*@€Eš43=Ú»Ä                  ÀÀøÀÀ€Àø÷/0a¨v20110915_00401_st  Ksb379@ëA'qRbÎ?0@€E¾™Ã>9dŽ?	øå?ÌÌÍk¾ƒ•E¿Ž{Dž©ÛD秾Aq'{=UÎ                  ÀÀøÀÀ€Aq'{?£J¹À÷/0a¨v20110915_00403_st  Ksb379@ëA't÷Hv?¹;@€EÀv=×E >ò¬ž?Ÿk¾|í'EÁ¸C"ù7Dè…PAq±'=òÚ                  ÀÀøÀÀ€Aq±'?£>[@÷/0a¨v20110930_00069_st  Ksb379@ëC_­óô?Wƒ»@€E¦¤=øb[>ü?«…i¾ž¸RE§SD¢jÉDã֏Ap¸=
j~                  ÀÀøÀÀ€Ap¸?¡­OÀ÷/0a¨v20110930_00071_st  Ksb379@ëC_±^&§?OèH@€E¦Ö=Õ}@·'ø? i¾ ÄœE§2áC¢æ%Dä¸BAo'L<õ¿Û                  ÀÀøÀÀ€Ao'L?ž·û`÷/0a¨v20111004_00192_st  Ksb379@ëCá§
ñK?.(ö@€E¡Û3=ΟÌ                  ÀÀøÀÀ€Àø÷/0a¨v20111004_00194_st  Ksb379@ëCáªZòj?$l@€E¢—\=µû?!•ä?G®j¾%E¡š=C"Î5DèNFApƒ<Æ-k                  ÀÀøÀÀ€Apƒ?˜Å­`÷/0a¨v20120222_00378_st  Ksb379@ëUŒ(Ží?…&ò@€E­[…=`ÛðBQÉñ?«…i¾"ýôE¬§HD¢šDãÏmv20120222_00378_stAt¬=×
=?è˜p›¬ô?€At¬?à÷/0a¨v20120222_00380_st  Ksb379@ëUŒ+£&¶?wÖæ@€E­ªì=™Ÿ´A"å?p¤a¾ A‰E¬îáC£öéDä›Arò
=n•³v20120222_00380_stAq¶F=\?ÈÞ$1º©´ÀArò
?­Ò¶`÷/0a¨v20120227_00730_st  Ksb379@ëV+Ոgî?R@€EÅ@…=ªè@{ŠZ?®{i¾ˆ1'EÃ^¸DžãßD瓅Aq='Mv20120227_00730_stAoC–=‰7L?¶Ô?/él?€Aq?¡dé ÷/0a¨v20120227_00732_st  Ksb379@ëV+ت[^?»ñ@€EÅL==­ˆ?¨?˜Qìl¾wÎÙEÃ
C•(sDèlsAqQb<õ@Gv20120227_00732_stAnff=ƒo?ÀMÇxé?€AqQb?ž¨à÷/0a¨v20120303_00501_st  Ksb379@ëVËÇ+Î?YkÆ@€E´Ó=‹ Ô>Ýð,?¼(ök¾ß;E³´=D¢µ`Dã¤AqÚì=1$v20120303_00501_stAoP=›¥ã?ÄBŸ«b"²¿€AqÚì?¦$' ÷/0a¨v20120303_00503_st  Ksb379@ëVËÊW—l?VöG@€E³ì=šþ ?õÄÀ?Ã×
U¾ ÄœE³ÀC¤´DäzòArWð=."v20120303_00503_stAn§ð=—P?¶Ô?/él?€ArWð?£¥Ä@÷/0a¨v20120304_00470_st  Ksb379@ëVìhz'¨?AÙ@€E›O
='zp?Ñ>?½p¤i¾˜"uEšu3D¢‡+Dã߅ArzC=æ:v20120304_00470_stAp‡+=¡ÊÁ?¿N]'́࿀ArzC?¢Ç@÷/0a¨v20120304_00472_st  Ksb379@ëVìkec?F	$@€E›šš=Œ»?gV?¥¸a¾–E›i
C£ÏDä¶áArãß=-²v20120304_00472_stAoÛ#=›¥ã?¶Ô?/él?€Arãß?¡…¶@÷/0a¨v20120309_00556_st  Ksb379@ëWŒV]E?'ì@€E½öH=çÊv20120309_00556_stAnå`=‡+?ÈÞ$1º©´¿€Anå`?à÷/0a¨v20120309_00558_st  Ksb379@ëWŒYRŒj?IÞ@€E½iH=êëŽ@ǒ?¹™šh¾"÷ÏE½dáC£Ð!Däó;Aq!Õ<ÐýÎv20120309_00558_stAn~ú=‰7L?Áõ¨,…¼E?€Aq!Õ?š¹À÷/0a¨v20120310_00460_st  Ksb379@ëW«ØøI}?)A"@€Eºh¤>)Ï=üÔø?™™ši¾†§ðEº®D¢›ßDãã;Arèv<ï{v20120310_00460_stAqX=›¥ã?·llâE.¿€Arèv?ïb÷/0a¨v20120310_00462_st  Ksb379@ëW«Ü
?Yá@€Eºrf> ÌÞ?"?½p¤^¾}ó¶EºÁ
C£'D亇At"h=-K—v20120310_00462_stAp‡+='hs?¿N]'́࿀At"h?¥©rà÷/0a¨v20120317_00542_st  Ksb379@ëXŠxç?r@€Eȵ\=¡qü@y§@g¾¡ÊÁEȌDží'DçªAsŸ'=$*÷v20120317_00542_stApÔþ=£×
?ÄBŸ«b"²?€AsŸ'?¤…^à÷/0a¨v20120317_00544_st  Ksb379@ëXŠ'@?DÎ@€EÈÏ=4>xˆ?ÚáHm¾'hsEÈ[ìC•*áDèmAs1c="G3v20120317_00544_stApŸ¾=²-?¿N]'́à?€As1c?¤Hæ`÷/0a¨v20120321_00530_st  Ksb379@ëY	¶Çwx?&)³@€EºB=³›X?#Œù?Տh¾bNEº!ÃD¢¬{Dãá'At8ˆ=(¡âv20120321_00530_stAr9X=§ïž?¿N]'́࿀At8ˆ?¥<@÷/0a¨v20120321_00532_st  Ksb379@ëY	º1¦?#Ìü@€E¹ =Ù¯Ç?Ÿ_ã?ÁG®c¾ŽVE¹¡®C£áDäÆAt¥=X;v20120321_00532_stAq¾w=§ïž?ÄBŸ«b"²?€At¥?¢«`÷/0a¨v20120322_00322_st  Ksb379@ëY)°{Øé?@g@€Eº€ö=—€À=¯Úí?¨õÃg¾ˆ´9E¹¿…D¢§LDãà´Asî½=»ùv20120322_00322_stAq;d=¡ÊÁ?©ÄÂ1Jê$?€Asî½?¡ ÷/0a¨v20120322_00324_st  Ksb379@ëY)³Úˆ!?<òÏ@€Eºíq=ÐU%>':(?£×b¾‹Æ¨E¹ÒC£²Dä°Asõ$=·v20120322_00324_stAq`B=Ÿ¾w?¿N]'́à?€Asõ$?¡ƒVà÷/0a¨v20120322_00358_st  Ksb379@ëY*ÔüF?U´z@€E½{3>¾ÃGAÜ3@õÃg¾²-E½
HDžÏ®Dç«dAq½=¢÷jv20120322_00358_stAoÛ#=¬1?ÆC^ 0é?€Aq½?´^í@÷/0a¨v20120322_00360_st  Ksb379@ëY*
*`?S/Ã@€E¼ˆ>ê!¯?§"'?ÁG®m¾¤ZE¼ öC•[…DèArò´=GÀ[v20120322_00360_stAp"=¼j?ÉHLõyOI?€Arò´?¨ø`÷/0a¨v20120327_00458_st  Ksb379@ëYÉQ;aU?Nc@€E'á3=žá,?–K/?£×
i¾œ(öE'2ÍD¢"¼D㼤Ar×5=Dv20120327_00458_stAq/=²-?©ÄÂ1Jê$?€Ar×5? È" ÷/0a¨v20120327_00460_st  Ksb379@ëYÉT¼»?M|[@€E'Ö¸=œC@Qè…?®{_¾t¼jE'náC£ÑËDäŒAt€"=ð¨v20120327_00460_stAp´9=—P?©ÄÂ1Jê$?€At€"?£þ÷/0a¨v20120328_00549_st  Ksb379@ëYéN|o'?\Ž]@€E á=Œcü?«*w?«…k¾¬1E'D¢ÃDã³+As^¸=øÖv20120328_00549_stApÌÍ=¡ÊÁ?¶Ô?/él?€As^¸?¡ßÀ÷/0a¨v20120328_00551_st  Ksb379@ëYéR"ß?SSF@€E>==Êå >¸ýJ?·
=T¾Ÿ;dEœÛ3C£ãDäyºAs'=+ÞZv20120328_00551_stAqOß=®{?»p¯¾QSÞ?€As'?¥{Ë@÷/0a¨v20120328_00693_st  Ksb379@ëYêÖÒÏñ?b‹F@€EÍ=ŠÀAÇÿy?ÌÌÍj¾¡G®E¤¤D¢šD㩑AskZ=‰Cjv20120328_00693_stApùÛ=§ïž?ÉHLõyOI?€AskZ?±(m@÷/0a¨v20120328_00695_st  Ksb379@ëYêÚ§‹ ?cc§@€EÁ)=†?ªE›?hõÃ^¾ ÄœETÍC£k¦Dä‹çAs½¹=w'v20120328_00695_stAqdZ=®{?¿N]'́à?€As½¹?¡Žò@÷/0a¨v20120329_00844_st  Ksb379@ëZ|›Kö?5gL@€E´Vq=‡¿«<ïÃ)?¾¸Rj¾›"ÑEµ-ìD¢•ôDã»ðAs!…= Qev20120329_00844_stApbN=™™š?À! –¶ñ2?€As!…?¤
, ÷/0a¨v20120329_00846_st  Ksb379@ëZøþÚ?2ù@€E´>
=^P@K'?¡G®d¾Ÿ;dE´»®C£ý'DäŒAr=«–v20120329_00846_stApZ=Ÿ¾w?ÄBŸ«b"²¿€Ar? urÀ÷/0a¨v20120402_00608_st  Ksb379@ëZ‰ÊID˜?8Þ@€E¤¾á=Îkü>¯×?ž¸Rg¾š¬E§"{DžäDçªFAr	<÷'Ãv20120402_00608_stAnzá=}ó¶?·llâE.?€Ar	?žðX`÷/0a¨v20120402_00610_st  Ksb379@ëZ‰ÎT³>ÿp@€E¤¨3=ñ ˜>Ѳô?å¸k¾bNE¦¯ÃC"óuDè…ËAr‹×=$t$v20120402_00610_stAoº^=‡+?À! –¶ñ2?€Ar‹×?¤Ž"€÷/0a¨v20120506_00605_st  Ksb379@ë^Ëj"œª?˚@€EºÃ{=Ùm{v20120506_00605_stA\<#×
?±ã
6ÁA\?Ð÷/0a¨v20120506_00607_st  Ksb379@ë^Ënj:>úq÷@€Eº³q=¾5¤v20120506_00607_stAýô<#×
?±ã
6ÁAýô?Ð÷/0a¨v20120515_00705_st  Ksb379@ë_ìk–kè?ŒX@€EŽ­¸=ª·@:
Œ?®{g¾–‡+E
×D¢^fDãúA(øÁ<"ºv20120515_00705_stA(E¢<#×
?´Á܀‰ô§ÁA(E¢?Ð÷/0a¨v20120515_00707_st  Ksb379@ë_ìo4Ö?"¦'@€E®Ã=¬jT@0V‰@ffh¾¢MÓE'ð{C¢ÖDäÇ}A)o<÷fGv20120515_00707_stA(È´<#×
?·llâE.¿€A)o?žìÈà÷/0a¨v20120516_00637_st  Ksb379@ë`î[¢é?š@€E¿f=³ÀB¼w'Aÿp¤g¾†$ÝEÉ[3D¢núDäv20120516_00637_stA.õÃ<#×
?¹—èY4ÁA.õÃ?Ð÷/0a¨v20120516_00639_st  Ksb379@ë`ò?]V@€E¿a¸=ïÃäv20120516_00639_stA'²-<#×
?·llâE.ÁA'²-?Ð÷/0a¨v20120519_00829_st  Ksb379@ë`lçoE?)Ÿ@€E«k=«Tv20120519_00829_stA((ö<#×
?´Á܀‰ô§ÁA((ö?Ð÷/0a¨v20120519_00831_st  Ksb379@ë`lÇ*–¬?%ß!@€E«[H=¶æ4v20120519_00831_stA(j<#×
?¶Ô?/élÁA(j?Ð÷/0a¨v20120527_01151_st  Ksb379@ëam:¾'w?pÇ<@€EÀjH>9ð6?,=µ@\ÌÍg¾‰7EÀÍD¢WçDäG…A.-"<§"Ÿv20120527_01151_stA-<#×
?´Á܀‰ô§¿€A.-"?"ò"à÷/0a¨v20120527_01153_st  Ksb379@ëam>gnÏ?kŠX@€EÁdH>9±?Ç?úáHj¾q©üEÂ
×C¢»DDå"°A.HÂ<ŠI£v20120527_01153_stA,Ôþ<#×
?® (¹•7¿€A.HÂ?'I4`÷/0a¨v20120530_00669_st  Ksb379@ëaÉíÖw›?C¦Î@€E»T…="Ì@EX@:áHi¾°£×EŋD¢' DäBNA2'%<Tîáv20120530_00669_stA0ff<#×
?»p¯¾QSÞÁA0ff?Ð÷/0a¨v20120530_00671_st  Ksb379@ëaÉñØ2??Ɠ@€Eºº=¬âè?ˆÞ@7
=i¾OßE¿C£CDåA3Ž1<[Åßv20120530_00671_stA1…<#×
?·llâE.ÁA1…?Ð÷/0a¨v20120531_00389_st  Ksb379@ëa䰋ãù?T_@€E˜îR>dÝ6@üE™@³33i¾–‡+EžQìD¢Š-Dã¹Hv20120531_00389_stA/ó¶<#×
?´Á܀‰ô§ÁA/ó¶?Ð÷/0a¨v20120531_00391_st  Ksb379@ëaä´P™ö?GÉ@€E˜æÍ>ƒ[Î@g@´(öe¾•EŸqC£>˜Dä§v20120531_00391_stA0Ý/<#×
?·llâE.ÁA0Ý/?Ð÷/0a¨v20120601_00445_st  Ksb379@ëb·àÌ´?9‰@€E¥ƒH=¡{0?}2ï@!ë…i¾""E¤ÉHD¢£Dä·¶A2–¹<J9¸v20120601_00445_stA0°!<#×
?°±=k'ÆÁA0°!?Ð÷/0a¨v20120601_00447_st  Ksb379@ëb¼'2Ê?;æ@€E¥=Ÿw5?¨2Á@Tzáj¾ƒoE¤šC¤šDåo
A27œ<•ÅPv20120601_00447_stA1
=<#×
?·llâE.ÁA1
=?Ð÷/0a¨v20120803_00179_st  Ksb379@ëiæúZÔã?l´Q@€Exý×=ˆ·Ð@@i¢?n{h¾ÒòErŸ®D¢IhDãÚòAfß=@j,v20120803_00179_stAe®=Y‡?Ê9eÞÓøF?€Afß?¨
E€÷/0a¨v20120803_00181_st  Ksb379@ëiæý|'£?g2Û@€Ew
=ŽL@ÆËå?}p¤h¾†§ðEzfC¢ˆ´Dä´¬Af'=¸jv20120803_00181_stAep¤=49X?À! –¶ñ2¿€Af'?¢×
@÷/0a¨v20120816_00379_st  Ksb379@ëk'½Ã?˜Ý…@€EP¨¸=[]ùv20120816_00379_stAh-=e`B?Óôd0©^?€Ah-?à÷/0a¨v20120816_00381_st  Ksb379@ëk'Àٙº?ƒÐ<@€EQš=jq™@§TI?•Âg¾/EN²=C£YüDäê¸Ag^¶=$Ÿ=v20120816_00381_stAf{=<j?À! –¶ñ2?€Ag^¶?¤"ç ÷/0a¨v20120828_00301_st  Ksb379@ëm,?P?—<¶@€E¨«š=f Øv20120828_00301_stAgûç=m'h?ÙI – (s?€Agûç?à÷/0a¨v20120828_00303_st  Ksb379@ëm/Ҁ–?'dò@€E¨Çö=cá@õZ?^¸Rb¾¦éyE¦˜fC£1ªDäŸuAg6<=YÄ2v20120828_00303_stAf‡+=e`B?֏Ä'Á­?€Ag6<?«8†@÷/0a¨v20120829_00372_st  Ksb379@ëm"ûʝ?&
œ@€E©´H=ŠXì>¿Ö?ÁG®h¾ŒIºE¦Þ¸D¢}XDã÷uAlÓ±<ìÕ8v20120829_00372_stAjí'=Týô?·llâE.ÀAlÓ±?š§÷/0a¨v20120829_00374_st  Ksb379@ëm"ÿXa?º@€Eªq=¡ûh?…'?'ë…g¾‹Æ¨E§,áC£DäÇ\Al<Ó­.v20120829_00374_stAi®=@ƒ?À! –¶ñ2?€Al?šu¥À÷/0a¨v20120911_00178_st  Ksb379@ënÀ©¥Ø?)ZJ@€E­¸¸=®'Ü?p¢?'ë…j¾™‡E­^=D¢b5DãÚ¸AlxX<Íîv20120911_00178_stAiûç=H´9?·llâE.¿€AlxX?™½À ÷/0a¨v20120911_00180_st  Ksb379@ënÀ¬i?8Ê!@€E­Í==œ¡\@	{?¡G®h¾‹Æ¨E­*¸C¢Ô¼Dä"}Alt½<üÎv20120911_00180_stAj=På`?·llâE.ÀAlt½?Ÿ'ÙÀ÷/0a¨v20120912_00404_st  Ksb379@ënâ‹Ât?)\D@€E²`='(?@5¼?•Âi¾\)E±ÇìD¢T9Dãß®Anƒ<µ'v20120912_00404_stAkP=aG®?Á¤Là©
&¿€Anƒ?–¢R ÷/0a¨v20120912_00406_st  Ksb379@ënâu[?#ý@€E²Å=™'ø?\9?¨õÃg¾ŠÀƒE²–ÍC¢hDä°)An<Ï®Öv20120912_00406_stAk%=]/?À! –¶ñ2?€An?™õÚÀ÷/0a¨v20120915_00115_st  Ksb379@ëo?àÓåp?!ë1@€E±á=«Ò<;Â0!?±ë…m¾ˆ´9E°±šD¢n Dã®ÙAjZ¬<ðu*v20120915_00115_stAh~ú=8Qì?·llâE.?€AjZ¬?ž¥@÷/0a¨v20120915_00117_st  Ksb379@ëo?ä]\Ò?ß@€E±,ì=©fÅ?³?â\k¾ƒ•E±C¢û¦Dä‡øAjuø=»Kv20120915_00117_stAgÊÁ=49X?·llâE.ÀAjuø?¢7i`÷/0a¨v20120924_00300_st  Ksb379@ëpb%*1?3YI@€E¢Í=ϸ¶>qNÌ?\h¾²°!E¢´fD¢V¨DãÈåAjº=<àFv20120924_00300_stAh‹D=8Qì?·llâE.ÀAjº=?œ¨À÷/0a¨v20120924_00302_st  Ksb379@ëpb]mï?.¼ì@€E£
ì=ÌÞB=د‹?—
=i¾«E£SC¢©XDä¨Aj"ß<Á¿v20120924_00302_stAh^5=<j?¶Ô?/él¿€Aj"ß?˜2à÷/0a¨v20121006_00216_st  Ksb379@ëqá(c¡e?0ƒ‹@€E"H=Ó2{<·ûI?£×
j¾ŽVE'È=D¢d)DãÊéAt!À=Gqv20121006_00216_stAq?}='hs?·llâE.?€At!À? Èî ÷/0a¨v20121006_00218_st  Ksb379@ëqá+¥¢?3m—@€E"2Í=¡>>üÍO?¥¸j¾†§ðE')C¢ÍPDäšòAsš:=%Τv20121006_00218_stApff=‰7L?ÀMÇxé?€Asš:?¤¹Ô€÷/0a¨v20121015_00114_st  Ksb379@ësCvl™?ð@€Eªmì=ªÏ\>Óõ?Ã×
k¾¦ffE©4¤D¢k…Dã¶oApæ=$Pšv20121015_00114_stAnÌÍ=…¸?® (¹•7?€Apæ?¤Š@÷/0a¨v20121015_00116_st  Ksb379@ësGÆd?+³~@€EªÉ\=§ÌÔ@<¥?¬ÌÍh¾²-E©ä)C¢ÂD䘓Aq=
®Ûv20121015_00116_stAmÒò=‡+?ÀMÇxé?€Aq?¡UÛ`÷/0a¨v20130312_00644_st  Ksb379@녋ʔîå?s¶©@€E'Ã=¾¿<>Ĭ?p¤g¾˜"uEÿHD¢ƒuDãN°Asƒ:=ná0                  ÀÀøÀÀ€Asƒ:?­Ü&÷/0a¨v20130312_00646_st  Ksb379@녋ÎK}?`¢›@€E'[®=ôe\>2å'?«…j¾wÎÙE'‰HC£9ºDä9PArOÕ=@€ç                  ÀÀøÀÀ€ArOÕ?¨à÷/0a¨v20130317_00688_st  Ksb379@ë†,Eï®#?`@€E"Ý…=êõH>¬ãÛ?ï\)h¾¬1E":áD¢qªDã`AwÍQ=dd                  ÀÀøÀÀ€AwÍQ?¬'l€÷/0a¨v20130317_00690_st  Ksb379@ë†,I+íð?9p@€E"#Í=¶Åt@†Ú?ç®d¾'n˜E•3C£ŠÁDä`ÍAwkC=\©                  ÀÀøÀÀ€AwkC?«•" ÷/0a¨v20130327_00398_st  Ksb379@ë‡k%®ut?¼¦@€E¢yR>
'@)^?Ñë…g¾˜bE¢ªD¢dÕDãŽArÖ
=¿i                  ÀÀøÀÀ€ArÖ
?¡í ÷/0a¨v20130327_00400_st  Ksb379@ë‡k-yM?ÃÃ@€E¢ÕÃ=Á˜?âKy?Æfff¾˜"uE£m×C£¨Däs#Arf=é                  ÀÀøÀÀ€Arf? B= ÷/0a¨v20130422_00235_st  Ksb379@늬X'ȝ?Uæ@€E¸ú×=…'¼@µ¶f?ÚáHh¾¡G®EºÈöD¢5¢DãròArJ=V'	                  ÀÀøÀÀ€ArJ?ªÒ! ÷/0a¨v20130422_00237_st  Ksb379@늬\(ðd?BGH@€E¹{q=§ÚŒ>cF¥?‹…g¾‹C–Eº¤C¢ñªDäªAr's=b^                  ÀÀøÀÀ€Ar's? ¬KÀ÷/0a¨v20130617_00572_st  Ksb379@둣póRs?8‹3@€EyF=‹?¡Ñ?ª=qh¾«…E{"öD¢"!Dãj5Aoõi=×V                  ÀÀøÀÀ€Aoõi? :êÀ÷/0a¨v20130617_00574_st  Ksb379@둣tu¼??Š}@€Exÿ®=¹–ø?ü¦È?Š=qg¾¥`BE{*¸C£s3DäBÁAoIn<è/®                  ÀÀøÀÀ€AoIn?õÀ÷/0a¨v20130625_00798_st  Ksb379@뒧¸ìE8?"ªq@€EVÐ==w?üdJ?'\i¾¡ÊÁEXD¢d9DãϖAoÁ=rª–                  ÀÀøÀÀ€AoÁ?®URÀ÷/0a¨v20130625_00800_st  Ksb379@뒧¼=?†Ye@€EW=…=Oé@Ó¹?záHg¾­VEX-ÃC£Dä¡'An;i=UԄ                  ÀÀøÀÀ€An;i?ªº€÷/0a¨v20130706_00327_st  Ksb379@ë"é8?=¶S@€E©ö=qW±="Т?€g¾­VEª……D¢w®DãMAnP¿<ð                  ÀÀøÀÀ€AnP¿?ž¯à÷/0a¨v20130706_00329_st  Ksb379@ë"	¦?=%@€E¨™¤='KÜ?èó?šáHi¾˜bEªHC£K¦Dä<ÅAnTÀ<ú½Ä                  ÀÀøÀÀ€AnTÀ?ŸW¸€÷/0a¨v20130724_00199_st  Ksb379@ë–A$¬Í~?Af@€E'yš=yçY@–c?ÚáHh¾ A‰E'•
D¢ˆDãlRAl\==Ìï                  ÀÀøÀÀ€Al\=?£¹à÷/0a¨v20130724_00201_st  Ksb379@ë–A'üC?>¨é@€E'Û3=·³Ì?ï?Š=qf¾œ¬E'Ž¤C£—+DäZÙAlg<<Îü                  ÀÀøÀÀ€Alg<?™Á€÷/0a¨v20130728_00728_st  Ksb379@ë–Å""òÁ?™0@€E˜¶=Õî»>Àæÿ?ìÌÍi¾‰7LE˜ÂfD¢c¦DãÍAo@¾=vA                  ÀÀøÀÀ€Ao@¾?¡îÈ ÷/0a¨v20130728_00730_st  Ksb379@ë–Å–ÂNÅ?d@€E˜a¤=¶=8?=à?ºáHh¾%E—¾ÍC¢¾úDä©An~÷=Œñ                  ÀÀøÀÀ€An~÷?¢Qž ÷/0a¨v20130803_00551_st  Ksb379@뗃ˆ÷Z•?" @€E"Kq=Iõ8@ÆL·?¬ÌÍi¾¦éyE"ÜD¢W#Dã˜)Avä4=µý,                  ÀÀøÀÀ€Avä4?¶¿¥€÷/0a¨v20130803_00553_st  Ksb379@뗃ŒT·'?ƒ@€E"á=rIiAƒ?Տg¾—PE•0=C£b-Dä§#Ax֙=|©š                  ÀÀøÀÀ€Ax֙?¯•3@÷/0a¨v20130804_00716_st  Ksb379@뗤£šyh?4Fs@€E"×H>\[>é©Ú?ª=qk¾m'hE"ÃD¢[DãªòAp?µ<ùÀ8                  ÀÀøÀÀ€Ap?µ?Ÿ8÷/0a¨v20130804_00718_st  Ksb379@뗤¦Ð
õ?>ÔJ@€E"3>"s @ E§?•Â`¾s¶FE"*=C£ÞÙDäk–ApÃ]<¯>¶                  ÀÀøÀÀ€ApÃ]?•çÖÀ÷/0a¨v20130818_00604_st  Ksb379@ë™cÕçÞ?#QË@€EÍR=ˆ||>!í'?Ñë…j¾¤ZEÌRD¢F¨Dã®5As6É=>ß                  ÀÀøÀÀ€As6É?¢çÛà÷/0a¨v20130818_00606_st  Ksb379@ë™cÙž?ð©@€E'"=ª5D?—	7?¥¸c¾ŒIºE'C£¢oDäXÅAsi‡=¸                  ÀÀøÀÀ€Asi‡? ÷ ÷/0a¨v20130828_00285_st  Ksb379@뚡±ÃÆ?<ˆì@€E´=–X?ÉÕ
?ºáHi¾£SøE´ÃD¢rFDãÃ}Ar¨=30-                  ÀÀøÀÀ€Ar¨?¦f ÷/0a¨v20130828_00287_st  Ksb379@뚡µñw?:2v@€E³¤Í=~O1>rÕK?¸Qì<¾šŸ¾E³t¤C¤dZDänAqZT=2°;                  ÀÀøÀÀ€AqZT?¦V`÷/0a¨v20130828_00477_st  Ksb379@뚣?'Ëo?)û@€EÅm¸=´›x>'Ñ0?¦ffj¾šŸ¾EÅ®D¢X9Dã¾°AoÕp<þoó                  ÀÀøÀÀ€AoÕp?ŸÍþ`÷/0a¨v20130828_00479_st  Ksb379@뚣BÉ^?40@€EÆW=šùü>õT³?¼(öT¾—PEÆTC¤33DädRAqëÅ=-I'                  ÀÀøÀÀ€AqëÅ?¥©$à÷/0a¨v20130829_00034_st  Ksb379@ëšÂr"?SQñ@€E¦¹3=Ä @µZ?¦ffl¾›"ÑE¦\)D¢a‰Dã´´Apÿº=Á(                  ÀÀøÀÀ€Apÿº?£Ø%÷/0a¨v20130829_00036_st  Ksb379@ëšÂÅÀi?Q‡*@€E¦ÆÍ=¢±ˆ@j×?¾¸RY¾‰7LE¦›®C¤%DänÉApýÃ=M.:                  ÀÀøÀÀ€ApýÃ?©¥Ç@÷/0a¨v20130829_00189_st  Ksb379@ëšÃvÀK_?)/ª@€E¤H¤=­À>ŠY?ÁG®k¾ˆ´9E¤fD¢I¢D㹉Apª=q4                  ÀÀøÀÀ€Apª? .&€÷/0a¨v20130829_00191_st  Ksb379@ëšÃyçgƒ?'ë^@€E¤gH='—ô@¯NÏ?ñë…b¾q©üE¤gqC£óuDär¨Aq)=:ƒ                  ÀÀøÀÀ€Aq)?§Pr÷/0a¨v20130904_00408_st  Ksb379@뛃z%ۇ?¡u¦@€Eªuì=•ìD@Jªµ?€h¾­VE©BÍD¢žDãµAq\v=‰,p                  ÀÀøÀÀ€Aq\v?±%Ž÷/0a¨v20130904_00410_st  Ksb379@뛃}^:?šÚŽ@€Eªe…=Œ,üAŸ.?—
=j¾¢MÓE©93C£œJDä"%Aq¦ü=mF                  ÀÀøÀÀ€Aq¦ü?±í¨À÷/0a¨v20130906_00115_st  Ksb379@ë›ÀjÜÍv?F…J@€EÃ-)='ÇÐ?ç2Ó?ŒÌÍh¾"›¦E‡\D¢k}DãžAr¾@<ùfí                  ÀÀøÀÀ€Ar¾@?Ÿ,Ý ÷/0a¨v20130906_00117_st  Ksb379@ë›Àn6r?=†ó@€EÃ5…="¼?°Y?˅`¾yÛ#E£qC£ëÇD䑪Ar"=û~                  ÀÀøÀÀ€Ar"?£?oÀ÷/0a¨v20130922_00068_st  Ksb379@띿°¹¡!?K×s@€E""f=´z">Ç»?'ë…k¾®{E'úRD¢v=DãÅqAr›P=ÿÝ                  ÀÀøÀÀ€Ar›P? û ÷/0a¨v20130922_00070_st  Ksb379@띿´{?(̟@€E"Jö=¹ëÜ>"ˆ·?ÈõÃN¾å`E'ìC¤ÙDä‡
Ar©]=0òè                  ÀÀøÀÀ€Ar©]?¦]÷/0a¨v20131004_00069_st  Ksb379@ëŸ?ë2˜Ú?:o@€Eª‡®=§Ù1?<&?¡G®j¾"záE©¤fD¢cDã¶fAtU—=3T                  ÀÀøÀÀ€AtU—?£j€÷/0a¨v20131004_00071_st  Ksb379@ëŸ?îu#C?>›7@€EªNö=¨Ä>"'ò?¯\)^¾–E©ZC£ÿ\D䈴At9Ù=!Ӗ                  ÀÀøÀÀ€At9Ù?¤:rÀ÷/0a¨v20131015_00067_st  Ksb379@ë  ƒúÌ?wc@€E½·
=¿‡°=ôÔ©?¾¸Ri¾ß;E¼Î¸D¢C×Dã·uAr
¼=Éû                  ÀÀøÀÀ€Ar
¼?¢9?`÷/0a¨v20131015_00069_st  Ksb379@ë  î
9? si@€E¿g==½¬ ?Ö§û?°£×^¾záHE¼´=C£¦DäaÃAr-=!YJ                  ÀÀøÀÀ€Ar-?¤+)@÷/0a¨v20131016_00100_st  Ksb379@ë ÀŠk‰?GÍL@€E°®=`¾Ñ@	Ѻ?p£×h¾ŒIºE®V{D¢3¶Dã­XAr)0=u                  ÀÀøÀÀ€Ar)0? N³ ÷/0a¨v20131016_00102_st  Ksb379@ë ÀÕ5|?:õE@€E°g=ˆmà?Vâ
?¯\)f¾ƒoE®­qC£ç+Dä^=ArÎX=%þ                  ÀÀøÀÀ€ArÎX?¤¿Ø@÷/0a¨v20131021_00111_st  Ksb379@ë¡`zO^?@ç@€EÊ6q=Ýí›>•v?ž¸Ri¾šŸ¾EÈÜ=D¢9ºDã–Aoè.=!½:                  ÀÀøÀÀ€Aoè.?¤7§@÷/0a¨v20131021_00113_st  Ksb379@ë¡`}éŠs?=@€EÊ1Í=ø»@«S¼@{h¾'\EÉIÃC£3×Dä_¦Aqñ='ó'                  ÀÀøÀÀ€Aqñ?°^dà÷/0a¨v20140329_00382_st  Ksb379@ëµIbak?H"@€E"Ö×=Y >‡:L?fffh¾"t¼E…í®D¢ZÉD㄃As|Z<÷o                  ÀÀøÀÀ€As|Z?žíâ÷/0a¨v20140329_00384_st  Ksb379@ëµIeƒ1Î?_ü¹@€E…=äELAÅÚA?¨õÃh¾%E†æRC£DåƒArh =D:i                  ÀÀøÀÀ€Arh ?¨‡M ÷/0a¨v20140606_00340_st  Ksb379@ë½çAöՊ?Rq|@€E]:á=Þ1‡Aj?´zák¾‹Æ¨E\	D¤ã–DãeAnûL=ƒŸ`                  ÀÀøÀÀ€AnûL?°sì÷/0a¨v20140606_00342_st  Ksb379@ë½çFŠ¡?PÝÝ@€E_'q=´ûÐ                  ÀÀøÀÀ€Àø÷/0a¨v20140607_00271_st  Ksb379@ë¾Zü
'?•€@€EMq=$@c ?†ffg¾²°!EŽD¢ŽD㒸Al˜=Ù=                  ÀÀøÀÀ€Al˜?±»' ÷/0a¨v20140607_00273_st  Ksb379@ë¾^9K¦?–@€E¤=Ÿ<@ÆRC?k…i¾'hsEŽöC¤5`Då!Amª4=jñj                  ÀÀøÀÀ€Amª4?­^-@÷/0a¨v20140608_00523_st  Ksb379@ë¾#)ʄ?kÍÔ@€E"Gì='P@d?ÈõÃi¾¢MÓE"Ç×D¢}ºDã—DApú‡='Ê                  ÀÀøÀÀ€Apú‡?°Aù@÷/0a¨v20140608_00525_st  Ksb379@ë¾#-'ë×?cËù@€E"·3=q…°?~%J?±ë…c¾œ¬E'®C¤	üDäæòAr]o=<B                  ÀÀøÀÀ€Ar]o?£çˆ@÷/0a¨v20140714_00409_st  Ksb379@ë¤ã°c¶?ê5@€E¤<q=ç"÷@N§?Ê=qf¾ŽÙE¢áÃD¢WuDäC¶AsÇp=2#Ñ                  ÀÀøÀÀ€AsÇp?¦Dz ÷/0a¨v20140714_00411_st  Ksb379@ë¤çÝ×?í@€E¥$=°ìÏ>'•ð?ôzáD¾›"ÑE£YqC¥^¸DäšÙAsðå=:D                  ÀÀøÀÀ€Asðå?§H'À÷/0a¨v20140802_00019_st  Ksb379@ëŘ,Qm?)0@€E®×
=áÉj<º¢
?ž¸Ri¾—PE°ªáD¢"¼Dã±AsìŸ<ø|'                  ÀÀøÀÀ€AsìŸ?Ÿ' ÷/0a¨v20140802_00021_st  Ksb379@ëÅ› O@?1>w@€E®Š='Âõ=«Rg?Ñë…P¾ŽVE¯¡ÃC¤ˆÕDä²VAtà=$݉                  ÀÀøÀÀ€Atà?¤›± ÷/0a¨v20140802_00067_st  Ksb379@ëÅÿ¯èæ?0@€E­B\=òF?h4?p¤i¾£×
E®{qD¢HDã¸At
~=–0                  ÀÀøÀÀ€At
~?¢rÆ÷/0a¨v20140802_00069_st  Ksb379@ëÅ5#Î?.š3@€E¬ËR=òр@‰Ê?½p¤N¾—PE­ÇC¤–¨D䶸Asº=0À                  ÀÀøÀÀ€Asº?¢&÷/0a¨v20140802_00115_st  Ksb379@ëÅjAòê?'º@€E«Xö=¿`ä@
»)?¾¸Ri¾¡G®E¬È=D¢ˆ¤DãõªAsTa=$»L                  ÀÀøÀÀ€AsTa?¤—i€÷/0a¨v20140802_00117_st  Ksb379@ëÅmÍH?7­ˆ@€E«"×=Òàð>3.¾?ºáHH¾—
=E¬ÄC¤ý/Dä+AtJÝ=0)#                  ÀÀøÀÀ€AtJÝ?¦$`÷/0a¨v20140804_00170_st  Ksb379@ëÅ@ ½-?~×`@€E¡…®=kNÙ?%[?±ë…h¾ ÄœE£öD¢Ÿ×DãÃApKg=h@                  ÀÀøÀÀ€ApKg?­à÷/0a¨v20140804_00172_st  Ksb379@ëÅ@¤1Wç?^@€E¡:á=uÿOA¥µ?¥¸X¾¦éyE¢ÒÍC¤.wDäÐ{Aq
Ò=Ãy                  ÀÀøÀÀ€Aq
Ò?¸`Ï ÷/0a¨v20140804_00218_st  Ksb379@ëÅAGI?mÔ@€Eëö=vh@²Üå?Àj¾©ûçEŸ«HD¢®˜Dã³DAtJñ=ƒQ†                  ÀÀøÀÀ€AtJñ?°j0À÷/0a¨v20140804_00220_st  Ksb379@ëÅAÐ}1?‡ƒ/@€Ež9H=™\<@˲?—
=N¾ ÄœEŸñ\C¥FDä«ÏAs"C=†                  ÀÀøÀÀ€As"C?¯ðÂ`÷/0a¨v20140804_00410_st  Ksb379@ëÅCOU~?%ºö@€E %ö=©-0@ŠÞò?áG®j¾£×
E dD¢wçDãÛ
Atƒ='.À                  ÀÀøÀÀ€Atƒ?¤åØ÷/0a¨v20140804_00412_st  Ksb379@ëÅCî–?"ä`@€E 
ö=Ðp?Üß?ºáHI¾"záE @¤C¤¶fDäˆöAwX®=)Œ1                  ÀÀøÀÀ€AwX®?¥1† ÷/0a¨v20140804_00458_st  Ksb379@ëÅCh,9D?=oX@€Ež$)=šª¤=ó/W?˜Qìj¾›"ÑEžRD¢gDãÑ¢AtYb=㢠                 ÀÀøÀÀ€AtYb? üt@÷/0a¨v20140804_00460_st  Ksb379@ëÅCyqeÉ?/c\@€EÒ==©?ì>élœ?Ç®W¾†§ðEz)C¤4ÝDäoøAt¼=$],                  ÀÀøÀÀ€At¼?¤‹¥€÷/0a¨v20140804_00506_st  Ksb379@ëÅCÕ|Ï	?J~B@€E›q=•Ãì@~?•Âj¾ŽVE›×D¢suDãÆ%AsTÇ=T                   ÀÀøÀÀ€AsTÇ?¢J"÷/0a¨v20140804_00508_st  Ksb379@ëÅCغ¼T?J*á@€E›¼¸=·½ @¨dÒ?˅<¾˜bEœ
C¤&‡DäAy''=y[j                  ÀÀøÀÀ€Ay''?¯+m@÷/0a¨v20140804_00554_st  Ksb379@ëÅD:ž¹??@Ú@€Eš^ö>4>ëJ!?¢\j¾–EšGšD¢u`DãËøAs:V<ã0                  ÀÀøÀÀ€As:V?œp&÷/0a¨v20140804_00556_st  Ksb379@ëÅD=tT¼?:–7@€Eš({=û|»?ö^Ò?У×I¾¹XEš²RC¤ !Dä'ÛAt×ê="5                  ÀÀøÀÀ€At×ê?¢dF ÷/0a¨v20140817_00599_st  Ksb379@ëÆä‰nˆõ?-É@€E¥£3=¿¾?¿Ç?Ó33h¾"÷ÏE¦i®D¢Z¨DãüJAy£ò=`
                  ÀÀøÀÀ€Ay£ò?¬C€÷/0a¨v20140817_00601_st  Ksb379@ëÆäŒäšI?6"§@€E¦š=õÀ'?_Šš?ê=q\¾'n˜E¦`¸C¤iDä]A|YØ=dŽ                  ÀÀøÀÀ€A|YØ?¬'À ÷/0a¨v20140911_00159_st  Ksb379@ëʝǩ?0G@€E'êÍ= ~?g€t?ØQìh¾ˆ´9E'Ë
D¢~‡DãèAnO	=	ûè                  ÀÀøÀÀ€AnO	?¡?}÷/0a¨v20140911_00161_st  Ksb379@ëÊ¡m:? 2@€E'«…=ªLœ?&!W?â\J¾záHE¢öC¤žDäi'Ao¦Í=4N0                  ÀÀøÀÀ€Ao¦Í?¦‰Æ÷/0a¨v20140923_00134_st  Ksb379@ë˃9÷ð?P›@€Eš™
=o?2C€?¨õÃg¾'ñªEš\D¢6ÑDãâéAqSã=HIâ                  ÀÀøÀÀ€AqSã?©	<@÷/0a¨v20140923_00136_st  Ksb379@ë˃>ÐðÉ?U:‹@€EšÝ¤="—A…m?Տc¾‡+Eš%ÃC¤9Dä@sAmãá={‡                  ÀÀøÀÀ€Amãá?¯b0à÷/0a¨v20150625_00166_st  Ksb379@ëíàØ´B?9Tv@€EЏ)=ÑÀó@#È?Æffh¾ŒÌÍEÒú)D¢qÃDãìAv]=E!Û                  ÀÀøÀÀ€Av]?¨¤;`÷/0a¨v20150625_00168_st  Ksb379@ëíàÛ¹.Š?<QÜ@€EÐ&×=Ӛ?¨=?Ôzág¾‰º^EÑÁ×C£QËDäÞÙAtü8=AØ                   ÀÀøÀÀ€Atü8?¨;÷/0a¨v20150806_00292_st  Ksb379@ëó!Dl%Ã?:z-@€E¸Â¸=LP?§V?¡G®i¾¨r°E¸©HD¢ã;Dãü¬AqR=6û                  ÀÀøÀÀ€AqR?£Æß`÷/0a¨v20150806_00294_st  Ksb379@ëó!G¡ª4?FgÑ@€Eº1ö='¶{>kòÀ?¥¸`¾ŒIºEº@)C¤Þ¸Däá'As0R=.                  ÀÀøÀÀ€As0R?¢¥Â`÷/0a¨v20150829_00022_st  Ksb379@ëöy ,Æ?Éô@€EÄÏ=h@õEp?záHg¾«EÃ]ÃD¢"DãBArՆ=û"                  ÀÀøÀÀ€ArՆ?¿rc`÷/0a¨v20150829_00024_st  Ksb379@ëö{¹‰Ï?Ó·@€EÅ
=q>Ð@LÃ?'ë…U¾¸ÔþEàÍC¤ODä«øAvð>u·™                  ÀÀøÀÀ€Avð?ζó ÷/0a¨v20150903_00139_st  Ksb379@ëö <Òc?c`Á@€E´ìá=¹ÈA'i?ð£×i¾´9XEµuHD¢†¨DãÎ-Au)¸=«Ú                  ÀÀøÀÀ€Au)¸?µ{C`÷/0a¨v20150903_00141_st  Ksb379@ëö ?ßÔf?Y͵@€Eµ==œE"A
'?ï\)e¾'ë…Eµq×C£>úDä»\AvØ=†ÇÙ                  ÀÀøÀÀ€AvØ?°Øû ÷/0a¨v20150907_00055_st  Ksb379@ë÷§å</?EÎ@€E…{Í=Ô8ó@T¦Þ?Ó33h¾"ýôE…JRD¢õ‰Dã»®Awà=3É`                  ÀÀøÀÀ€Awà?¦y,÷/0a¨v20150907_00057_st  Ksb379@ë÷«2?#B@€E…àf=²Í|?ú€[?ôzáI¾€E…®öC¥B°Dä{mAyþ=U5…                  ÀÀøÀÀ€Ayþ?ª¦° ÷/0a¨v20160706_00475_st  Ksb379@ìÛE06?f:˜@€Eƒ:…=ž	H@–ÆI?¸Qìi¾œ¬E"U3D¢nÑDãåArº!=|–¼                  ÀÀøÀÀ€Arº!?¯'×€÷/0a¨v20160706_00477_st  Ksb379@ìÞéû?Jkà@€E'³®=•_ô@°'ª?¸Qì^¾…¡ËEƒ&RC£òòDä¥Aq}	=.Ɗ                  ÀÀøÀÀ€Aq}	?¥ØÑ@÷/0a¨v20170502_01104_st  Ksb379@ìB‹¢À¯]?'Þ@€E¸—…=«b?Zk
?†ffi¾š¬E¸×qD¢l)DäåAm
ñ="Yt                  ÀÀøÀÀ€Am
ñ?²‹.€÷/0a¨v20170502_01106_st  Ksb379@ìB‹¦'²?zuã@€E¸x{=f¹P                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_142_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  240 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             yփú¼v20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+?˜õ'?ñë…g¾Š=qE—uìD¥8ÍD©9'AB<<µ+<yփú¼v20100814_00706_stKsb333@ëä©ÅV?4&}@€E—eá=þäw?‰@{c¾/E™V{C°éüD©CAAʘ<£óöyփú¼v20110803_00587_stKsb333@ë<$9eÌã?X@@€E9f>ÞÚ=´º@¸Ri¾¥ãTE'ã×D¢™D§cÏAVe=i³yփú¼v20110803_00589_stKsb333@ë<$<òïÌ?è¶@€E×á>ÂD?Äê=?àc¾´9XE"·C¦DœD§jéAV8Â<Êî­yփú¼v20110804_00761_stKsb333@ë<F4GÛ6?'ÏÚ@€E±}>
¹J@QÂ?®{h¾§ïžE²¹…D¢'üD§ ÍAU$ì<²ñ"yփú¼v20110804_00763_stKsb333@ë<F7,?99@€E²H=ôN^?£ºM?ü(öd¾¯²E´Ú¸C¥È´D§1'AU'›<øò9yփú¼v20110820_00584_stKsb333@ë>CéÜLÈ?M_@€Es
>ræ?Ë:T?³33g¾ A‰E€Ö¤D¢béD§+ALó¦<ÌVTyփú¼v20110820_00586_stKsb333@ë>Còµ#ä?)ŠÌ@€E3=᱂@‹Ô@×
c¾ª~úE"Ë3C¥>¸D§ÉALØ`<ÓĈyփú¼v20110901_00798_stKsb333@ë?ÄÍu±?%}}@€EË×>$H@…#Ë?ØQìg¾²-EÌk…D¦D£k…ALU><Ætqyփú¼v20110901_00800_stKsb333@ë?ÄЉ…O?+{¤@€EÊò×>¿"?òÒA?ð£×c¾§ïžEÌBRC´š=D£wTALY˜<×0yփú¼v20110915_00497_stKsb333@ëAƒL™ñ®?-›ß@€E½$…>.>éDA@
=qh¾–E½rD¢dþD§5ôAOH<ú/byփú¼v20110915_00499_stKsb333@ëAƒP=µm?*³Þ@€E¼r®>-%ê=`°`@%b¾˜"uE¾T)C¥·+D§9`AOY=Ñyփú¼v20110925_00353_stKsb333@ëBÀÂE/?z]š@€EÃ]==áDÌ?§Õ`?£×f¾¨õÃEÃI…D¦*VD£ŠúAN(ç<ú4Nyփú¼v20110925_00355_stKsb333@ëBÀŁ¹ÿ?t²ˆ@€EÄ_®=Àµd>"ÝŒ?s33d¾ž5?EÅ<{C´°BD£ŒåANQ=
Æyփú¼v20111009_00353_stKsb333@ëD€½	pl?)þ@€E¢æá>˜î=ð—M?Þ¸Rh¾¨õÃE§3D¢noD§9AOŽ'<ÔMkyփú¼v20111009_00355_stKsb333@ëD€À+^~?8ê@€E£¹×=óëÛ?\"?˅c¾›¥ãE§s®C¥‰7D§GAO¼þ<ӚEyփú¼v20111014_00177_stKsb333@ëE ͺ"{?¼§–@€Eá=£ý8>–q?Y™šg¾ÒñªE…D¥÷mD£]hAL+8=Ãçyփú¼v20111014_00179_stKsb333@ëE Ñ¢{?ÁÉ@€E'
=·¤?©n2?•Âe¾Þ¸REŽÐáC³ÕD£sçALz>€yփú¼v20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_?li?ñë…h¾©ûçE©«šD¢RÉD§±ôAX^î=مyփú¼v20120229_00546_stKsb333@ëVlJ7Ý?³'@€E¤g¤>Þ.@?k@…b¾¬1Eª<)C¥i7D§¿\AXµL=Azyփú¼v20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\><¥»?úáHh¾¦ffEª]3D¢;;D§™'AW"µ<ö·yփú¼v20120312_00551_stKsb333@ëWëüo¢O?:>@€E¥—š>EÒ?¡—?™™šb¾ ÄœEª/×C¥oD§³AWÎÃ< Ìøyփú¼v20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» "?M—z?У×h¾°£×E²æ{D¢S#D§uÓAVÕñ=·Hyփú¼v20120329_01214_stKsb333@ëZ(‰×/?Søì@€E®°H=ö+k>hœ:?µÂb¾®{E³o\C¥CøD§€AWÛ=|nyփú¼v20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C?z/@ £×h¾«E¶föD¢P´D§°¬ARµ=eêyփú¼v20120406_00424_stKsb333@ë[e÷»¹? Æt@€E°®>
¤\=«"ˆ?\b¾¢ÐåE´")C¥9ÛD§º=AQÇ%<êÝyփú¼v20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b=÷Ï´@Qìh¾©xÕE­ŽáD¢X¤D§¬A_â$=?¿)yփú¼v20120417_00280_stKsb333@ë\hC¸?éÉ@€Eª*>YÎN@	%Þ@ffb¾š¬E­Q
C¥R-D§¼)AaNd=5nÜyփú¼v20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'@Ô±?ë…h¾˜"uE©î=D¢ODD§¢^A`Cî=*¼yփú¼v20120417_00316_stKsb333@ë\h æÅF>åñä@€E¨eì>HÚ5?\$U@	™šb¾•E«DÍC¥aËD§°ÍA`‰
=J|zyփú¼v20120417_00372_stKsb333@ë\iˆ…ÕÂ>øý1@€E§Œ¤>MRE="±ž@7®h¾/E«´D¢ND§‹øA`À\=ƒû_yփú¼v20120417_00374_stKsb333@ë\iŒgýj?ûû@€E¨
®>;‹N>ºN†?ñë…c¾˜"uE«ÂC¥éD§ŽA`¿"=.°Çyփú¼v20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm?Q@¶@£×g¾Ÿ;dE±á®D¢néD§½Abæ1= ƒÀyփú¼v20120418_00353_stKsb333@ë\‰¬—­Ü?b©@€E®Îš>"«sAV|³?úáHD¾•E²k3C¥¯}D§ÓøAeýá=Eî†yփú¼v20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0?WJ?ã×
h¾—PE°/šD¢QPD§†¨Ab™:=##yփú¼v20120418_00389_stKsb333@ë\Š+SŽ?¿k@€E­àÍ>B>¬?îwi@…c¾"ýôE°âöC¥kdD§Ž5Ac£r=\GÀyփú¼v20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp?Ë?ü(öh¾§l‹E­]\D¢]üD§hRAbCÔ="†yփú¼v20120418_00499_stKsb333@ë\ŒcHv?7•4@€E«ˆH=àÛ÷?;v/@=qN¾™‡E®NfC¥QhD§aqAcCð=e#¤yփú¼v20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±?Ã^4?Ñë…h¾ž5?E«ˆ{D¢U?D§iXAb×=µÀyփú¼v20120418_00535_stKsb333@ë\ŒÈR^ò?!ð‰@€Eª}H=í‰é?—Ÿ?î{c¾™‡E¬ÅìC¥}²D§i'Ac‡=ëXyփú¼v20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•Ž?¹m,@ h¾¡ÊÁE´n¤D¢V D§ªÑAeD=\5#yփú¼v20120421_00257_stKsb333@ë\èP#‰G?"Þ@€E±G×>
¿H>½rÕ@"\b¾¥`BE´×C¥_D§¼ÝAe£°=hf#yփú¼v20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)@Øæ@G®h¾¥ãTEuùìD¢T´D§noAYs{=Üyփú¼v20120428_00625_stKsb333@ë]ÈûWû?6äû@€Eo§š>AÊ=å¹¾@*áHc¾£SøEwíšC¤ôÝD§rAYAn=*'ªyփú¼v20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ=ÿê2@
=qh¾¯ E›Á3D¢G…D§œBAXb=Zyփú¼v20120429_00497_stKsb333@ë]çwԈ?6>@€EšVš=îÖÈ?â´?å¸b¾¦éyEÚC¥
'D§¤RAXæ=ðµyփú¼v20120607_00364_stKsb333@ëbÄé¬0ö?Jý@€E"½)>á? Ý'?ñë…g¾²°!E†dáD¦øD£éA[jå=Ñ£yփú¼v20120607_00366_stKsb333@ëbÄíŠýŸ?;6Ô@€E"ëf=¶_0?‡X@G®d¾ ÄœE‡šC³ôœD£ûA[Ô¬=	Ûyփú¼v20120611_00408_stKsb333@ëcCûfˆu?•Ÿ@€E†Ÿ×>B'·@)³@*=qe¾£SøEŠD¦ÁD¤`A\`Ð=\²Ûyփú¼v20120611_00410_stKsb333@ëcCÿ(^ï?õ™@€E‡ 
>4Ê=
h?ñë…d¾©ûçEŠÄ=C´"òD¤!A\‰=•Âyփú¼v20120614_00523_stKsb333@ëc¦ƒë²?Åú@€E‹Å¸>3'ò?®m?ï\)h¾¡ÊÁEŒïšD¦{D£ÎA^҃=,%yփú¼v20120614_00525_stKsb333@ëc¦'ùÂ?&wå@€EŽ8H>æØ?Õx!?Ó33d¾/E´)C´ÕD£Ó;A_*="Gyփú¼v20120617_00650_stKsb333@ëdÄþH?<¨ @€Ef±H>{>#/?Ñë…h¾¨r°Ej³\D¥üîD£Ñ²A\l=Ÿ—yփú¼v20120617_00652_stKsb333@ëdÈ=¶Å?;OP@€Ee?Ã=ì3€='Á«?¸Qìd¾Ÿ;dEj%C³¶ÉD£Ù²A\Zü<í"yփú¼v20120630_00211_stKsb333@ëe£"2Ð??@€E§S¸>IôM?U@\)e¾¡ÊÁE¨ç…D¦ZD¤öARØù=cGyփú¼v20120630_00213_stKsb333@ëe£%ë§X?:@€E¨Í>7¿@AÀ@"\d¾š¬Eª¼fC´'oD¤PARÊc=c
yփú¼v20120705_00909_stKsb333@ëfE·ÕÔÞ?Bì‡@€EY×>OÇà<HÑ@£×f¾° ÅE`²=D¥Ù'D£dÝAPk<ÙïHyփú¼v20120705_00911_stKsb333@ëfE»KU>?H.Y@€E\qì>…€>á€-@\d¾®{Ecœ{C²ý²D£FAPao=܇yփú¼v20120714_00785_stKsb333@ëge-G@±?PwA@€Eqˆö=Ù.&?öÎÚ?У×g¾­'hEx"D¦D£¼åAUê=æÝyփú¼v20120714_00787_stKsb333@ëge0oê?BS%@€Epì=ɇd>Û(£?Ôzác¾¥`BEwÍC´éD£¬öAU1=33yփú¼v20120716_00595_stKsb333@ëg£0I£?Sê@€E–¤{>&l?€L;?Ó33g¾£×
E˜0ÍD¦øD£ìƒAUO=	SÝyփú¼v20120716_00597_stKsb333@ëg£3·b,?WY@€E–C==ÄÁ¼?B=F?˅d¾³¶FE™FöC´]ÓD¤"AUcN=÷Ïyփú¼v20120717_00291_stKsb333@ëgÀфÝJ?5Ä@€E¢Kö=ú£™>‹zÆ@Qìi¾±&éE¥±…D¦òD¤*úAU&=ïØyփú¼v20120717_00293_stKsb333@ëgÀÔÉÀÿ?<"0@€E¢i{>3"Ô>ë¡@'
=c¾®—E¦®C´~D¤FAU­'=@Kyփú¼v20120718_00072_stKsb333@ëgßÃ!½À?0¢J@€Eï.q>-2?&G¼@…g¾­'hEñ'¤D¥ÅyD£¯dAT Í<óߊyփú¼v20120718_00074_stKsb333@ëgßÆ6J•?)u@€EîM=ûýP@Ü>@*=qc¾³33EòJRC³6FD£Æ¨AT~Ä=šÐyփú¼v20120719_00072_stKsb333@ëgÿqÆé?oºX@€EÊmÍ>šà?¡µí?³33g¾¢ÐåEËo…D¦HD£PîAT\|=0yփú¼v20120719_00074_stKsb333@ëgÿtG…P?`hF@€EÊ_=íç.?["?·
=e¾´9XEÌxöC³øÕD£y'AT²Ù=
83yփú¼v20120719_00427_stKsb333@ëhDÌ2s?fQ@€Eª3=ؚ+?I…5?Àd¾®—E¬\D¥ÖD£¶AT,Æ=×°yփú¼v20120719_00429_stKsb333@ëhH'î?icg@€Eª¢=¨†è?5N=?ž¸Rd¾° ÅE®{C³ßD£òwAT÷;=ªuyփú¼v20120721_00379_stKsb333@ëhE"k«?2‡=@€EŸ‹š>´j>A!?ð£×g¾/E¢ÍHD¦HD£¶°ATºñ<ãQyփú¼v20120721_00381_stKsb333@ëhE%Ì?Gû@€EŸd®>
jù>¨~½?¥¸c¾†$ÝE¢NC´nVD£½AT¦P<åƒyփú¼v20120722_00289_stKsb333@ëh_À›Ñ'?"§È@€E¯Ã=ø‡?Š)à?ˆõÃj¾ÂJE¯l{D¦D¤3ATŒ,=Åsyփú¼v20120722_00291_stKsb333@ëh_ïâÜ?NAè@€E®G=çú!<ŸÆK?Տd¾­'hE°ž=C´PD¤NAT¥=yփú¼v20120723_00366_stKsb333@ëh'4¤'+?_{P@€E†|3>;O">7Æj?Þ¸Rg¾ª~úEˆNöD¦ÇD£ð!AT·…=-}yփú¼v20120723_00368_stKsb333@ëh'8¡[?iL™@€E†æ>@ôs?7aQ?´zád¾¦ffE‰)C´¶‡D£ýÃAT¤ð=*ûyփú¼v20120726_00190_stKsb333@ëháJ¬Ü—?ÌÈ@€E˜(®>Ä>%'W@{e¾£SøE›y…D¦1D¤9AT:û=×#yփú¼v20120726_00192_stKsb333@ëháMï?*bú@€E˜3=ãz0>¢?ü(öd¾¢ÐåE›Õ×C´ !D¤…AT·<ô«7yփú¼v20120731_00285_stKsb333@ëiÆ4Ø?@Á@€EwH=¼X?v'?Ñë…c¾° ÅE{à{D¦"D¤ ATR<é¬nyփú¼v20120731_00287_stKsb333@ëi"…f?QD@€Ew=ýÏÌ?`v?³33d¾¤Ý/E{%ìC´UD¤ÇAT~<=û+yփú¼v20120801_00568_stKsb333@ëi¤à‰î?ZXF@€EVôö=žýx?v&?®{g¾±&éE[AHD¦)D£¶ ATl=èyփú¼v20120801_00570_stKsb333@ëi¤õG?T°@€EWR=¤Ô>ô,§?¼(öd¾®{E^åšC´D£ÁqAU;½=
£¬yփú¼v20120804_00643_stKsb333@ëj‹
`?kd³@€E‰=¸p?°þâ?§®g¾º^5EŒ·šD¦ƒD£½šAVu=Goyփú¼v20120804_00645_stKsb333@ëjºo'?ˆ!,@€EŠŽ=¬×@4½ô?p£×d¾¾ùÛEŽn=C³ÿ;D£ÃÏAV™B=nš‹yփú¼v20120808_00189_stKsb333@ëjƒgœr?)œŒ@€Ežï==ô¬<dzÇ@™šg¾¢MÓE£—qD¦$ÅD£Ê5AW&='øyփú¼v20120808_00191_stKsb333@ëjƒjóì?fÚ@€EžDö>kÂ?	!@G®d¾£SøE£8ÍC´cuD£ÒÉAWÃ=
![yփú¼v20120814_00115_stKsb333@ëk?Íæ_?)|¥@€E˜Œì>$‡Ø>gÈ*@záf¾´9XEœiD¦8ÕD¤!ªATÙ2<úšyփú¼v20120814_00117_stKsb333@ëk?Ð(©?," @€E™~×>
#ý?$–@¸e¾£SøEœÒC´»¦D¤,1AU[æ=ÁEyփú¼v20120817_00530_stKsb333@ëk¤¾ç"?›Åú@€EVá=׸Ô@@ÃK?˜Qìg¾ÍOßEY.D¦D£¨‹ATI=¸¡¯yփú¼v20120817_00532_stKsb333@ëk¤Á@›?€@€EVª{=º®@¿æ?n{d¾ÃoE[K
C´-ÓD£Æ¸AT²'=`|Àyփú¼v20120828_00637_stKsb333@ëm·¯¯0?_w@€E¾µì=µ_Œ@6<'?³33g¾®—EÀ¾D¦!D£Ç3AW\=:Šyփú¼v20120828_00639_stKsb333@ëmºÃu`?fR@€E¾s…=ÑùV?eH?Ï\)d¾° ÅEÁöC´(ÕD£ÎAWsœ=Õéyփú¼v20120829_00468_stKsb333@ëm#ÀîÙ?²#@€E­º{>èg?Óäo?ù™šg¾œ(öE°]®D¦ ¬D£ÓAX¶`=ñ‹yփú¼v20120829_00470_stKsb333@ëm#Ãí W?&û:@€E­
>$æ˜=¨æÍ@,ÌÍd¾¢ÐåE³ì)C´?\D£Ð"AY±R=0º¨yփú¼v20120911_00370_stKsb333@ënÂGa¾a?+©L@€E¯'{>!ã¨?aT¡?÷
=g¾¢ÐåE²!D¦'#D£éAR°Ÿ<ÎÅàyփú¼v20120911_00372_stKsb333@ënÂJ2ð?"V³@€E¯Æ>†÷>u.]?ôzác¾¥`BE³8áC´…?D£éAR߃<ΪÅyփú¼v20120912_00115_stKsb333@ënàŠú?(hº@€E¿
>*={0?úáHg¾/EÁˆRD¦5ãD£ò^AR|<æ•Fyփú¼v20120912_00117_stKsb333@ënà ó$Ð?1@€E¿ =Ð9p?Šw@£×d¾¤Ý/EÃ5®C´›çD¤
ARå<ìsDyփú¼v20120924_00108_stKsb333@ëp`t;;??Zw@€E™!3>c*@Æó@g¾¶E¢Eœ®D¦-ºD£óuAZuâ=Âyփú¼v20120924_00110_stKsb333@ëp`wªD?M‹@€E™BÍ>*?Vâ˜@®c¾¨õÃEœüÍC´ØöD£íAZ˜=gÚyփú¼v20120925_00087_stKsb333@ëp÷ÏÚÉ?g@€EÉlf>ê/?(æz@£×g¾¤Ý/EÊÒfD¦ÝD£ì!A[_=Þ­yփú¼v20120925_00089_stKsb333@ëpû¯Ï?|•@€EÉ/>[?	d¿?Ó33c¾˜bEËC´wÏD£Ý'A[S¹=ªXyփú¼v20120926_00351_stKsb333@ëp¢RNQ?>Çç@€Eº}q=ì"O?‡[¹@…g¾§l‹E»ÜRD¦JD£ËA[Ð:=ÂDyփú¼v20120926_00353_stKsb333@ëp¢Ue‡Ä?Oì@€E»…=òrÉ>"?e?¢\d¾ ÄœE»ä{C´XöD£ãÇA[4â=}•yփú¼v20121012_00210_stKsb333@ër ÜŠ9Õ?n¬@€E±%Í=·`h?v'È?±ë…g¾µÂE´D¦þD£ÊÉAV¹B=!׎yփú¼v20121012_00212_stKsb333@ër ßÁ#?‰
ª@€E°ú{=¥R|?ýNÅ?'\d¾¬1E´ÃC´(´D£æ¨AVvd=P¿.yփú¼v20130318_00559_stKsb333@ë†KTzE–?g%@€E'	á=Ş$yփú¼v20130318_00561_stKsb333@ë†KWÆ?ë?d9@€E'Žf=˵"yփú¼v20130323_01202_stKsb333@ë†ë됕?#Ò|@€E'›Í>#{Qyփú¼v20130323_01204_stKsb333@ë†ëîv°‹?)z@€E'<H>iˆyփú¼v20130324_01379_stKsb333@ë‡
•CŸ?×w@€E–K×>ºyփú¼v20130324_01381_stKsb333@ë‡
:õI?)Ž»@€E—
¤>#­Äyփú¼v20130325_01017_stKsb333@ë‡+‹®Ï·?®.@€EŸÁ…>-RÁyփú¼v20130325_01019_stKsb333@ë‡+¸½?Ò"@€E Í>5¡zyփú¼v20130326_00588_stKsb333@ë‡Jƒ(Ck?í@€E­˜®=ö"áyփú¼v20130326_00590_stKsb333@ë‡Jˆ¼Ü?!²@€E¬Ï×>çzyփú¼v20130625_00894_stKsb333@뒨u\ha?§6á@€Ec{=Ùt·yփú¼v20130625_00896_stKsb333@뒨x~Kµ?žz"@€EfÇ®=ÙÖµyփú¼v20130702_00326_stKsb333@듂¯ŒªÉ?æ‰@€Ešé>t? qõ@c33f¾ A‰E)D¦0åD¤(îA~µÐ> yփú¼v20130702_00328_stKsb333@듂³› ?Áˆ@€Ešý¸>èM@è@9™šd¾ŠÀƒEœí\C´×®D¤E'A€8:>	='yփú¼v20130703_00280_stKsb333@듡Üö€z?3¤r@€E}њ>ËA²l@333O¾ž¸RE€V¤D¦ôD¤97A€›>¨åyփú¼v20130703_00282_stKsb333@듡à
L	?,ƒú@€E~¶á> ,rA @Z=qd¾° ÅE…C´šD¤?çA},&>*´Qyփú¼v20130703_00472_stKsb333@듣uf(Ô?<-u@€E…hš=ÖámBkAê@XõÃg¾¨õÃE†Ù
D¦,9D£éyփú¼v20130703_00474_stKsb333@듣x§ –?BÉß@€E†×>syփú¼v20130703_00808_stKsb333@듦`ö0?8žÎ@€Eƒð®=´‹Lyփú¼v20130703_00810_stKsb333@듦cacÈ?NA@€Eƒ¸š=äNµyփú¼v20130705_00264_stKsb333@ë"àè¼Ü?\¡þ@€E'¸=²‡ðyփú¼v20130705_00266_stKsb333@ë"àë1òk?g¡@€EâH=ø§ûyփú¼v20130705_00504_stKsb333@ë"âÐ;'Ñ?B5å@€E{Ö=·P›Aß·Ë@\ÌÍd¾³33E'×D¦'LD¤¢Axkn=æ]'yփú¼v20130705_00506_stKsb333@ë"âÓP¦?hF@€E|b¤=ðˆyփú¼v20130705_00840_stKsb333@ë"åØa°Ê?€ÊÛ@€ElDR=
0yփú¼v20130705_00842_stKsb333@ë"åÜå?‡W³@€Enˆ=—7°yփú¼v20130705_01112_stKsb333@ë"èÛŠ.?žûH@€E‰äf=¡13yփú¼v20130705_01114_stKsb333@ë"èÞgnÏ?À_@€EŠ~
=ôyփú¼v20130706_00519_stKsb333@ë"Ð^òÕ?(Í@€E™à×>›Ò@/Lò@-p¤f¾/Ešø)D¦&=D¤×A{[.=ۏ5yփú¼v20130706_00521_stKsb333@ë"ÓúΓ?óø@€Eš R>C¹@+	c@N{c¾«EœRC´lÍD¤$‹A}'Ù>¥yփú¼v20130706_00711_stKsb333@ë"ÅOTý?ÉU@€EŽ
>Ô?@Á‰@N¸Rg¾¬1Ee…D¦)üD£èþA{¿>

Ñyփú¼v20130706_00713_stKsb333@ë"ÈÁ	 ?úŠ@€EŽ­×>
ƒÞ==öD@*áHc¾­'hE¾C´PD£ì9A{Êo=Þyփú¼v20130711_00323_stKsb333@딢?X?ˆ@€E gš>ô>k†%@aG®e¾–E¡RáD¦+®D¤#–A}ÿq>yփú¼v20130711_00325_stKsb333@딢P9S?t3@€EŸz{>CnÉ<Ùð?@.{e¾ž¸RE¡"¤C´³–D¤9šA|ú[=÷5þyփú¼v20130713_00415_stKsb333@ë"â7éü?$"&@€E˜‹Ã>Ð@U`¦@=p¤P¾¢ÐåE˜Ù
D¦ìD¤$öA~>ì™yփú¼v20130713_00417_stKsb333@ë"╧?V¼@€E˜AH>
Ž@q@8õÃd¾šŸ¾E™ÍC´û…D¤5üAÖm>t¤yփú¼v20130724_00775_stKsb333@ë–FߚT€?bùu@€E'æ¸=ÎÚ*B&È(@Qìg¾®—E"CD¦ D£¯®yփú¼v20130724_00777_stKsb333@ë–FâˆÖ~?tÀH@€E'©\=©žyփú¼v20130727_00128_stKsb333@떠]µ2&?€¹@€EÀ­Í>tyփú¼v20130727_00130_stKsb333@떠`ÞÝF?s^û@€EÀ ==ÉôBŸ
@(öe¾¨r°EÁž)C´ÞÙD¤DÝyփú¼v20130807_00323_stKsb333@ë˜ED]'?:Ѷ@€E˜õá>ž®A°ïP@…p¤f¾ª~úE™º)D¦'3D¤JAy.r>4?-yփú¼v20130807_00325_stKsb333@ë˜Hµk\?:oX@€E–))=é¡AAThx@QG®c¾«…E™a®C´çÏD¤1Azt>%ó4yփú¼v20130828_00381_stKsb333@뚢rWæœ?8X¿@€EÀ›R=ÛjƒAÝZ˜@G®g¾¡G®EÁG…D¦4jD£ÎÑAw´#>úyփú¼v20130828_00383_stKsb333@뚢u´,m?+>Ž@€EÀ¡×>õ>æ¢g@&ffc¾š¬EÀÈRC´ã¶D£áXAyèý=ͳyyփú¼v20130922_00164_stKsb333@ëÀ®/ƒ%?N,€@€E•Kq=Ýd¢@·É9@ÌÍg¾¨õÃE–¤=D¦	ªD£×uAmbg=ƒ‡æyփú¼v20130922_00166_stKsb333@ëÀ±Ž£??"@€E•L=º»°@)N@õÃc¾®—E˜C´§
D£¼)AnJ˜=žØØyփú¼v20131007_00192_stKsb333@럠¹_í¦?<Qä@€EÄä¸=àù–@³ò@]p¤g¾Ÿ¾wEÆešD¦*D£ÀÅArÞ =æTyփú¼v20131007_00194_stKsb333@럠¼›òd?J5ú@€EÄ»…>øK@¦öe@{c¾§l‹EǀRC´þ˜D£ÍÛAq܂=°eyփú¼v20131016_00052_stKsb333@ë ÀðZñ?{	@€E¶€=£ÃÈA#>f@zág¾¾ùÛE¼6{D¦ƒD£·3Afì"=ÝC]yփú¼v20131016_00054_stKsb333@ë À#Zb¢?'
@€E¸AÍ=ð@žAAA?ó33c¾Ã•E¾ RC´féD£ÃuAij>Tyփú¼v20131017_00163_stKsb333@ë à¬£Œ?km@€EÉZ®=ÒlkAD¯
?ÈõÃg¾«…EÈN¸D¦1D£¼RAg'z=©5»yփú¼v20131017_00165_stKsb333@ë à¯¸è?p+×@€EÉCö=ºkA†)I?½p¤d¾¥`BEËa×C´ËÇD£ÉAhSÍ=҂yփú¼v20140526_00667_stKsb333@뼅 ýz?-úV@€EœºÃ=ɂ"=Î=[?¾¸Rg¾ª~úEžÏšD¦D£úoALª=˜yփú¼v20140526_00669_stKsb333@뼅#z8U?I€¶@€EœŸq=ª²#>=Ï{?ud¾šŸ¾Ež=C´–D¤ALªí=y¦yփú¼v20140607_00511_stKsb333@뾩8ÿ?gk@€E`†R=Ëå,>ò"?'ë…g¾±&éEe"fD¦+D£þúAN\E=	°yփú¼v20140607_00513_stKsb333@뾬xß:?h™Ò@€EbG=ðò>L^æ?¸Qìd¾¨r°EfþC´j=D£ùANsØ=0ayփú¼v20140617_01142_stKsb333@ë¿Iœ&·O?·Ò¢@€E·óš=¨–´@šE¯?…¸g¾È´9E¸üfD¦'D£üANaw=̼ýyփú¼v20140617_01144_stKsb333@ë¿IŸ:]I?ÐÕe@€E¸=¾h@€QO?'\d¾Ñë…Eº<¤C´éšD£ÈÅANֈ>
¨!yփú¼v20140620_00993_stKsb333@ë¿©þpù'?n;@€E•\=¢Y4>d.?šáHg¾§ïžE˜…D¦7®D£½PAM]P<ôaùyփú¼v20140620_00995_stKsb333@뿪zH›?d%Ñ@€E•y®=±
0>¢Ík?Ž{c¾´9XE˜×
Cµ­²D£ôöAM `=óÒyփú¼v20140623_00931_stKsb333@ëÀØ©?;2ÿ@€E‰!>KÛ@¸â?Ç®h¾µ?}E‹9
D¦5D£Å?ALÙ)<æ–fyփú¼v20140623_00933_stKsb333@ëÀ"k1§?5Ë
@€Eˆ¥==Üv)?\†¶?ºáHd¾²-EŒ3C´K¦D£Á'ALöæ<Ü>|yփú¼v20140624_00263_stKsb333@ëÀ"CrŠ?sÐÒ@€Eâ==̲ ?
v?p¤I¾¨õÃE'>áD¥þD¤'…AL™k=
Üùyփú¼v20140624_00265_stKsb333@ëÀ"FNƒq?u«"@€E@{>Ž=q®?§®e¾½p¤E»ÃC´ƒøD¤*òALår=8ñyփú¼v20140624_00911_stKsb333@ëÀ)eÞü¥?9á:@€EžR=ºg<?4{}?áG®g¾¶E¢E¡¤ÍD¦ßD£¥²ALª9<Ãê¥yփú¼v20140624_00913_stKsb333@ëÀ)i$¡ ?;²l@€Eœú\>4©ì=­Ç?ÌÌÍb¾¯ E£ÆÍC´ÅãD£½ÓAL¡À<Àˆ¢yփú¼v20140702_00787_stKsb333@ëÁ%®œÖ:?ƒy@€Ezhá=¸¶t>ìu=?hõÃh¾¶E¢E|…D¦D£ÖwALê˜=:‰oyփú¼v20140702_00789_stKsb333@ëÁ%²! d?Q'ˆ@€Ex†¤=¡Ëp?êº?¦ffd¾¨õÃE}höC´#×D£Ì‹AMˆ=Ëæyփú¼v20140703_00547_stKsb333@ëÁCºh¬<?^@€E†<R=ÑÅ*>ÊQb?¡G®c¾®{E‡ö¸D¦"D¤fAML¦<çuryփú¼v20140703_00549_stKsb333@ëÁC½‰ÃŽ?Y×£@€E‡Á…=šÄ|>W~
?\)d¾­VEŠYHC´Ø´D¤)7AM",=_«yփú¼v20140706_00473_stKsb333@ëÁ¦ªŽïr?=U!@€E©"Í>ª=¹Ã?èõÃh¾¨õÃE­s3D¦®D£Û3ANÍ´<Ö.yփú¼v20140706_00475_stKsb333@ëÁ¦­Ê£¨?Nc@€Eª
>sj>Üîb?½p¤d¾–E­\C´]ÓD£Ê^ANÉØ<Áqâyփú¼v20140712_00571_stKsb333@ëÂdd'W?¤@€E˜ñì=úíW>ETë@%¸g¾'ë…E›s3D¦*òD¤LJARÈé=&Vyփú¼v20140712_00573_stKsb333@ëÂdgšÎ£?"‰X@€E™{>öC=seW@AG®d¾å`E›fC´êÁD¤YXARŠi=/%Æyփú¼v20140804_00122_stKsb333@ëÅ@	-{?ž¡Ú@€E­Ù¸>
*?…è?‹…@¾È1'E¬ßqD¦D¤$RAOÿ=žyփú¼v20140804_00124_stKsb333@ëÅ@bùÊ?•ëD@€E®ÜÃ=ü3?¸?n{d¾ÍOßE¯…ÃC´ÿßD¤4¬AP-Ð='òyփú¼v20140911_00315_stKsb333@ëÊB;.)?(Ø'@€E–²Í=ð¿I>±X¥@¸Rg¾£SøE™›
D¦îD£ÑASŸB=† yփú¼v20140911_00317_stKsb333@ëÊE²¡Ó?Îm@€E•Àì=öÄn>®A§@33d¾š¬E™œÍC´ªáD£Æ ASöð=ädyփú¼v20141006_00163_stKsb333@ëÍ µ¦•?=­Ë@€EÆC=î=<Á/p?×
=g¾¢ÐåEÉo…D¦ÑD£ÒAT<ï36yփú¼v20141006_00165_stKsb333@ëÍ ¸¹4j?;0ñ@€EÆd=ç3¶?¬"?øQìd¾/EÊù3C´ëÇD£öNAU§=Þ¼yփú¼v20150523_00229_stKsb333@ëéÊ#Ù`?2¿Ä@€E±\×=Ñf?9ó?ü(ög¾·KÇE²ÂD¦ÉD£Ã3AWjÞ=ªúyփú¼v20150523_00231_stKsb333@ëéÊ'5sª?S0@@€E°=H=Â- ?|iÓ?µÂc¾¨õÃE³K
C´"¼D£º^AW=ûwyփú¼v20150529_00487_stKsb333@ëêƒ?ú6<?<°M@€E­´ì=Ì{@"
ú?ç®f¾›¥ãE²pÍD¥ëßD¤ÛAWÔw=-yփú¼v20150529_00489_stKsb333@ëêƒCOA?/(Ô@€E®Ùá=×ég<Œ¯U?ôzác¾å`E³¸¤C´bòD¤'AW›µ=€yփú¼v20150529_00535_stKsb333@ëꃭ¿
Â?J‡†@€E¢â\=ä
Ð>øã[?Ýp¤f¾¥ãTE¦{D¦D¤°AVÜO=¸yփú¼v20150529_00537_stKsb333@ëꃰÒu®?E_@€E¡ï==Ô¼™>ºmT@\d¾§ïžE¦&{C´D¤%ãAWq~=
S(yփú¼v20150529_00583_stKsb333@ëê"[ká?"8Ú@€Ežq=ã)?UkJ?ÈõÃe¾¯²E¢7×D¦JD¤AWMO=	uyփú¼v20150529_00585_stKsb333@ëê"ý?&Ï
@€Eš\Ã=Îð^?'•?ñë…d¾¬‹DEž2¤C´›ÇD¤ îAW€p=d'yփú¼v20150531_00379_stKsb333@ëêÆò.«º?Qח@€EXš=·"?‡›?ÌÌÍg¾©xÕE'Û×D¦uD£ýAWT=
öyփú¼v20150531_00381_stKsb333@ëêÆõnº?NÂ@€Eáö=ĊŒ?$•ù?Ñë…d¾ž¸RE'ç\CµRD¤uAW]å=
%çyփú¼v20150531_00789_stKsb333@ëêÍÁ1c?/S>@€E§=>´->êÔ?úáHh¾²-Eª
¸D¥õ7D£"TAV´=	-yփú¼v20150531_00791_stKsb333@ëêÍh?5»õ@€E§-×=àd>¶?ôzác¾—PEª
C´o¾D£¡?AVáþ=ÀXyփú¼v20150723_00835_stKsb333@ëñfڗÆ[?(¢«@€E™®=ÐýÜ@	G¸?У×g¾š¬EšÖRD¥ÿ+D£ åAXùø=°<yփú¼v20150723_00837_stKsb333@ëñfÞ-½}?A"\@€E™	q=ȯ{?½Ù¹?—
=c¾"záEš6ÍC´ED£¨¼AX W=ϕyփú¼v20150804_00307_stKsb333@ëòápÅÐY?5ŒŒ@€E·ø…=ö1¼>>01?¾¸Rd¾ž5?E¸µ®D¦
ÁD¤AX4Æ<ØõIyփú¼v20150804_00309_stKsb333@ëòás'Þí?1q@€E·%q>hÁ>r@(öc¾šŸ¾E¹y×C³;D¤$åAX.=Oayփú¼v20150810_00345_stKsb333@ëó¡ïå`l?¨<´@€Eq"q=€ƒ¸@pv?xQìg¾·KÇEp$)D¦&-D¤QãAW©=¿U˜yփú¼v20150810_00347_stKsb333@ëó¡ó0´S?¨•¡@€Er¤=˜¿t@-_?G®e¾ÀƒEt¤C³{D¤i²AV« =Λ¦yփú¼v20150830_00099_stKsb333@ëö 7g4í?/Á@€EÜ{=ãh?âôG@$záf¾/EÝO…D¦%7D¤1ºA[
ö=0äÇyփú¼v20150830_00101_stKsb333@ëö :a»1?%B @€EÜÝ)=ößh>9…?úáHd¾'ñªEÞ[
C³Á‰D¤O…A['×=_Úyփú¼v20150907_00103_stKsb333@ë÷ "¦?1@€El>(×>Ù\X@	™šg¾•E
3D¥ãD£çuA^ÂE=.îVyփú¼v20150907_00105_stKsb333@ë÷ ȳŽ?ML@€EŽ>S">òø@¸Rd¾"ýôEÊöC²ÖD¤A^•Ç=<%Kyփú¼v20150918_00175_stKsb333@ëø#Š>?(fb@€E¹o=ïûH@'œn?øQìh¾¢MÓE¼)ìD¥ûçD£ÕA]ÏÔ=â'yփú¼v20150918_00177_stKsb333@ëø&yq0?)T9@€E¹iÃ=ý+À=¶TY?øQìc¾›"ÑE»Ü{C³9XD£ÖÁA]Š=â»yփú¼v20160719_00651_stKsb333@ì¥,~mï?¨ü@€E•f>4\Í?;@2\h¾¨õÃE'=D¦
D£ÙHAM²è= (ryփú¼v20160719_00653_stKsb333@ì¥/¸êÃ?Vç@€E·q>+"?η@Ed¾Ÿ;dE"¶{C´\JD£ÖòANŸ=$Íkyփú¼v20170623_00799_stKsb333@ìIÑÓò?Šˆ@€E œH='öà?!é?Tzág¾Éº^E¢ÃD¦¤D£èRA@|4=t¬2yփú¼v20170623_00801_stKsb333@ìIÔ6T?iÃ&@€EŸŠq=—ü?›#?xQìe¾¶E¢E¥C³*ÁD£öÑA@Ib=A—åyփú¼v20170629_00478_stKsb333@ìIÂ)C?z¶@€E¢q>o@´,Ñ@@£×T¾ ÄœE¨²)D¥øÝD¤-A@°=¶syփú¼v20170629_00480_stKsb333@ìIÂ,IiÖ?Gò@€E¢¨>_Ë?Á¦@¸c¾¨r°Eª*öC³&éD¤EPA?b<Ϊbyփú¼v20180327_00733_stKsb333@ìkªÉƍn?'ª"@€Eµq=»¼Ð>º¨m?hõÃi¾¯²EµšD¦ßD¤,öA?Ϝ=‰ôéyփú¼v20180327_00735_stKsb333@ìkªÍ	¨Ë?lQZ@€EµO®=´$>ϒ"?™™šc¾¤Ý/E·°öC´ÝD¤L‹A?ê0=2hhyփú¼v20180525_00445_stKsb333@ìs=ó¦*?K"@€E¹)=åò?\<Ç?·
=`¾ž5?E¾šD¦õXD£ý¢AA÷C<üxyփú¼v20180525_00447_stKsb333@ìsAL'?F8O@€E¹ýÍ=Çi<çð?'ë…d¾"záE¾êÍC·D¤JAA\u=aByփú¼v20180525_00829_stKsb333@ìsYuýˆ?¦Ýç@€Eª4=€›9?¦Ç?@g¾ÃoE«	qD¥øZD¤¼AA€=ªxÆyփú¼v20180525_00831_stKsb333@ìs\Hë¬?ž¨É@€E©òš=œëp?@dý?W
=c¾¶È´E«ÚC³.ÙD¤LœAARH=™†+yփú¼v20180804_00823_stKsb333@ì{楯\O?ŽÒ@€E–.Í=°¿Ã<G?E¸g¾¬‹DE—m\D¦¦D£¥ÃA>à"=hÁayփú¼v20180804_00825_stKsb333@ì{横ä?"HÑ@€E'–=×êÜ>»u­?W
=c¾­VEš×C³4ZD£ÏžA>ò¶=gäayփú¼v20180812_00379_stKsb333@ì|ỀÊ?†	ð@€E™É>î=(¬Ý?'ë…g¾·ÎÙEš€D¥µôD£ýšA?IZ=<"xyփú¼v20180812_00381_stKsb333@ì|ᾓé×?oÓF@€E™
R=Á(L<Î" ?œ(öd¾®{Eœ1×C²¶D¤'\A?ƒÙ=å7yփú¼v20180814_00204_stKsb333@ì}!«óîû?p?@€E©ö=är'=ö¶N?˅k¾¡G®Eªk
D¥åôD¤$îA? ç=4vyփú¼v20180814_00206_stKsb333@ì}!®îÕá?m@€E©Ì¸>Ä~>íÉ ?^¸Rd¾›¥ãE«—ìC³p!D¤%ôA?›Ø<®±*yփú¼v20180816_00255_stKsb333@ì}bH8Î~?
Ìã@€E"{>4'N?˜+¤@L(öe¾¦éyE‰)D¦{D¤ZA@QÖ=ӟyփú¼v20180816_00257_stKsb333@ì}bK$pù?
{ð@€E"®>4ÝÆ={¨Ú@K…d¾£×
E‹ãHC³ÝD¤-A@zq=¡–yփú¼v20180824_00159_stKsb333@ì~a¤•kb?Hr€@€Eö>RÂ?.¿?¼(öh¾¤ZEŸ~ÍD¥í¢D£ÏA?ø<±Cuyփú¼v20180824_00161_stKsb333@ì~aª¶?<¶@€EZ)>
۔?9í?ê=qd¾§ïžE¢öC³,JD¤/A@7©<ò'Þyփú¼v20180829_00169_stKsb333@ìG=ÑÈ?0\w@€E—È×=á>¸7«?Àh¾ ÄœE›D¥û;D£ÓøA@v¦<¬@yփú¼v20180829_00171_stKsb333@ìJCÀŸ?,Kd@€E™£¤=æý?¹©Ç?¨õÃd¾£×
Ež|ÍC³KD£ýÛA@²â<£>âyփú¼v20180901_00199_stKsb333@ì`ì׿D?DF@€EÖ)>*Þ>€?ÈõÃg¾©ûçE‰HD¥åD£ð´A@Ð<¸~Syփú¼v20180901_00201_stKsb333@ì`ïÃFç?AQ`@€E~"ì=êºî?F'Ç?áG®d¾±&éE"pöC³˜D¤ÉA@áj<ÂÀÔyփú¼v20180909_00151_stKsb333@ì€a\™é¡?™ø@€E–É…=Çâ,>_à9?^¸Rg¾¹XE˜
ìD¦%ìD£ÑAAìz=SX|yփú¼v20180909_00153_stKsb333@ì€a_}i?rÙ¦@€E–†)=í]@M/?¨õÃd¾·ÎÙEšVÍC³£TD£áqAAÊ'=9ׂyփú¼v20190307_00493_stKsb333@ì–ËMà£n?
£…@€E©›>9´5?¢[–@N¸Rh¾ ÄœE°"¸D¦
‰D¤FA@ƒ°= yփú¼v20190307_00495_stKsb333@ì–ËP‹(?¯]@€Eª<
>%ï£@TÊ^@–ffd¾§ïžE³ZC³=D¤]²A?ßî=(›ð

==> anc/pub_raw/L222_143_LC_K4rem_use.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 1540 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-10-13T12:58:02
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="/Users/Phil/vvv/var/DK4_223/finlcs/145_LC_Kn.fits#1" nrows="239">
<FIELD datatype="long" name="sourceid"/>
<FIELD arraysize="18" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc"/>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match"/>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr"/>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext"/>
<FIELD datatype="long" name="objtype"/>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  140 / width of table in bytes                        NAXIS2  =                  239 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   24 / number of columns                              EXTNAME = '/Users/Phil/vvv/var/DK4_223/finlcs/145_LC_Kn.fits#1' / table name    TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           DATE-HDU= '2022-10-13T12:58:02' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ~›7Ê5v20100814_00698_stKsb333@ëä›&Ǖ?>"¸@€E—øH=ÝE=óx'@,ÌÍe¾§ïžE£ýD"DÎùÃAOZ=/ӛ~›7Ê5v20100814_00700_stKsb333@ë䞼Ä?D¥Š@€E—¹ö>ÀE>±!î@QG®f¾¿|îE¥´öDÅ¿mDϤöAOÎ=d'¨~›7Ê5v20110803_00581_stKsb333@ë<$.8Ø?‡@€E¤>
m?°I?@Žffd¾Á‰7E*RDâáDÍ9ÃAUb/=¨8~›7Ê5v20110803_00583_stKsb333@ë<$1Å¥?Y'@€EYÃ>ÉV?Á@™ë…e¾¼jEžööDÃs…DÍBÁAUé~="Üô~›7Ê5v20110804_00755_stKsb333@ë<F)u9"?S¿@€E°w=ÕÇÀ=Ñ.@{d¾©ûçE»Ú¤D³DÍ ¬ATž´=Fß)~›7Ê5v20110804_00757_stKsb333@ë<F-Sj‹?<¤W@€E°QÃ>%@B—@fffe¾»dZE½ËDÃLþDÍS¶AUrï=kÎ~›7Ê5v20110820_00578_stKsb333@ë>CßHÕ²?GRŒ@€Ez¶)=ÕEŸ@@]@XQìc¾¦ffE‰Ã3DYüDÌÞAW8 =uҘ~›7Ê5v20110820_00580_stKsb333@ë>Cã«L?_¬@€E{øá>"¼@Gáø@N{d¾²-E‹®DÃÁDÍ«×AVøÀ=ˆe~›7Ê5v20110901_00792_stKsb333@ë?ÄÃzÁ?Lö?@€EÉ&š>Aþ=•K@l(öd¾ß;dEÖúöDåDÉdAW`\="eþ~›7Ê5v20110901_00794_stKsb333@ë?ÄÆy'f?9Ìú@€Eɪá>§>îâ.@S×
f¾¹Û#E׺DÇúDɛAWR=…0'~›7Ê5v20110915_00491_stKsb333@ëAƒ@‡}?1Gm@€EÂÜ®>+4BIu@O\)c¾¢ÐåEËlDv5DÍ
Ë~›7Ê5v20110915_00493_stKsb333@ëAƒDGø½?'q'@€EÁéì>
¨¶?þ½@Ÿ®f¾©ûçEÏ~fDÃ.-DÍz5AW4*="@X~›7Ê5v20110925_00347_stKsb333@ëBÀ·pdl??;@€EÁf=¯LBOµ?ù™še¾º^5EÌ9HD?+DɄƒ~›7Ê5v20110925_00349_stKsb333@ëBÀºàÆÕ?~Ç@€EÁÓì>44AN¸Š@qG®e¾¼í'EѧšDÇDɨ¼AU´,=àô«~›7Ê5v20111009_00347_stKsb333@ëD€²ÜÁb?7?ß@€E¡…Í=ÜìI>h~j@˜£×c¾£SøE°½\D")DÍAX›f="y0~›7Ê5v20111009_00349_stKsb333@ëD€¶ú?@^@€E¡Ü)=á/M@ÖùQ@p£×f¾®—E±¦DÃAªDÍeAX©
=ŽWð~›7Ê5v20111014_00171_stKsb333@ëE Í~-?ÅIÐ@€E‹d®>Ûæ>ì§d@
=d¾ÕE™ÑHDŸðDÉaÃAVóÿ>€M…~›7Ê5v20111014_00173_stKsb333@ëE Æѐ?ôv•@€EŒ¿>Mx~›7Ê5v20120229_00538_stKsb333@ëVkóÉËæ?†¹@€E¢¿q>"ðCò_@¸Qìd¾º^5E³£×DÛDÍsu~›7Ê5v20120229_00540_stKsb333@ëVköÞcx?%j@€E£H>mAÂØ^@ˆ£×e¾ºáHE³ÀDÃhbDÍ ÍAjÐ=áÚf~›7Ê5v20120312_00543_stKsb333@ëWëï¢û?.^@€E¥Ø>ƌBÖCì@
=d¾½ó¶Eµ\D!ÛDÍfN~›7Ê5v20120312_00545_stKsb333@ëWëòò\?°³@€E¥Â3>	Y¾C5I%@˜Qìf¾Ê=qE¶…qDÃ6ÙDÍ/~›7Ê5v20120329_01206_stKsb333@ëZê'??zP@€E¯uö=µi B}N?ï\)d¾Á%E¾DéÛDÍ"~›7Ê5v20120329_01208_stKsb333@ëZšÕÚ?kÑ@€E¯>á=¾d˜BQß@;…f¾Ä›¦E¿FDÃ()DÍx~›7Ê5v20120406_00416_stKsb333@ë[Xhl%?þ4@€E°¾)>žpBsæ§@¼(öc¾¿|îE¾þfD\{DÍ¡X~›7Ê5v20120406_00418_stKsb333@ë[[ºÆ?¹@€E°«×>TAŒNÌ@Œzáe¾ÀE¿V¤DÃY/DÍ…ArPï>ký~›7Ê5v20120417_00272_stKsb333@ë\h6nz?m!@€E©§¸>HTDA¤=¼@¥¸d¾œ(öE·BáDŒZD͔j~›7Ê5v20120417_00274_stKsb333@ë\h9J1?í@€E©©×>U#ÎAÊC@ƒ…^¾§ïžE·°DÃfwDÍ,ÅAsä>œ+~›7Ê5v20120417_00308_stKsb333@ë\hŽVò?|ö@€E§~>t!BÞ@£…e¾•EµF¤Dl¼D͎‡~›7Ê5v20120417_00310_stKsb333@ë\h•0äN?iÒ@€E§4R>-׈AÔÏ×@•¸e¾¦éyE¶~{DÃaÓDÍ1ªAv²m>'¬•~›7Ê5v20120417_00366_stKsb333@ë\i|-óƒ>è¿@€E§â®>;9æA›öÙ@ˆ£×c¾•EµÓ×D]PDÍr5Atþ>(XM~›7Ê5v20120417_00368_stKsb333@ë\i€¢Çì?Eð@€E§RÃ>?úaB'o•@G®f¾¡ÊÁE¶,RDÃ>DÍeX~›7Ê5v20120418_00345_stKsb333@ë\‰B%i?à@€E¯Í¸>p8B5=Å@N{c¾­'hE¼ÄfD–ÙDÍ£L~›7Ê5v20120418_00347_stKsb333@ë\‰¡ ¦ê?/²@@€E°\>"Ýý~›7Ê5v20120418_00381_stKsb333@ë\ŠHÐÿ?¿¬@€E®"ö><ÉÚBp@@aë…c¾¨õÃE¼#3DTjDÍ~Ñ~›7Ê5v20120418_00383_stKsb333@ë\Šùºì?ãØ@€E­¸{>:8žA›7Ï@˜e¾°£×E¼EšDÃ`!DÍT¤AsÓ>;Ø~›7Ê5v20120418_00491_stKsb333@ë\ŒR6=Õ?C×@€E« =ÄP~›7Ê5v20120418_00493_stKsb333@ë\ŒVmÊß?&Ò@€Eªœ…=èÖÍ~›7Ê5v20120418_00527_stKsb333@ë\Œ¸r?:Ò@€E«5=>ӕ~›7Ê5v20120418_00529_stKsb333@ë\Œ¼"+?´.@€E©ªÍ=ú,–~›7Ê5v20120421_00249_stKsb333@ë\èCŒQˆ?
É@€E°ó¤>&QªA¶/4@¦¸Rd¾¦éyE¾ñqDf˜DÍ¡º~›7Ê5v20120421_00251_stKsb333@ë\èF¯¸?Sò@€E°¦ö>!°žA'×(@–ffe¾¨r°E¿¥…DÃnVDÍ,"AuÜi>ä~›7Ê5v20120428_00617_stKsb333@ë]ÈíÒ ?@ä+@€Ej|¤>GÛ~›7Ê5v20120428_00619_stKsb333@ë]Èðó?9@€Ek›\>…?~›7Ê5v20120429_00489_stKsb333@ë]çj"fû?!Z@€E˜
>Þ?Bˆ%6@æ{c¾›¥ãE¦¯×D"îDͪ~›7Ê5v20120429_00491_stKsb333@ë]çmäð?"òh@€E˜1ö=øÕ~›7Ê5v20120607_00358_stKsb333@ëbÄÝß~Ö?W=@€E…Á
=²ì~›7Ê5v20120607_00360_stKsb333@ëbÄá‹En?>VU@€E…­¸=Ù9~›7Ê5v20120611_00402_stKsb333@ëcCðG[?
á¥@€E"ë>+K~›7Ê5v20120611_00404_stKsb333@ëcCóÐâ?Ïð@€E…ëš>WL~›7Ê5v20120614_00517_stKsb333@ëc¦þÜ?$r€@€EŠîÃ>B«Q~›7Ê5v20120614_00519_stKsb333@ëc¦ûQE?"®Ð@€EŠ}q>!e~›7Ê5v20120617_00644_stKsb333@ëd¸ž''?-Ê@€Ef¿q>£â~›7Ê5v20120617_00646_stKsb333@ëd¼H«@?0íÑ@€EhTR=ϞÝ~›7Ê5v20120630_00205_stKsb333@ëe£æ¼7>ùͦ@€E¦ªH>D¦G~›7Ê5v20120630_00207_stKsb333@ëe£"T0?0n@€E¥âš>1»?~›7Ê5v20120705_00903_stKsb333@ëfE¬ìÈ?^Δ@€EV½×=¤0ä~›7Ê5v20120705_00905_stKsb333@ëfE°‰oÖ?Q^¾@€EUkH>°#~›7Ê5v20120714_00779_stKsb333@ëge#!2*?H'g@€EtÞ==¬ÿ~›7Ê5v20120714_00781_stKsb333@ëge&ƒm?Gs;@€Esãì=ÑÝþ~›7Ê5v20120716_00589_stKsb333@ëg£%­i?bl1@€E–Æ×>Pã~›7Ê5v20120716_00591_stKsb333@ëg£)¬P?Wis@€E–5q=ÉŒ~›7Ê5v20120717_00285_stKsb333@ëgÀljV€?F:¡@€E¡Ò)=øBˆ~›7Ê5v20120717_00287_stKsb333@ëgÀÊÄT-?.É­@€E¡ž
>x~›7Ê5v20120718_00066_stKsb333@ëgß¹K¶7?26Œ@€Eïì>Wó~›7Ê5v20120718_00068_stKsb333@ëgß¼Œ}§? 9@€Eî×>%$²~›7Ê5v20120719_00066_stKsb333@ëgÿg!‡d?f¹›@€EË:×=ûzs~›7Ê5v20120719_00068_stKsb333@ëgÿjP?y^w@€EÊýq>¢~›7Ê5v20120719_00421_stKsb333@ëh:mK?t˳@€E¨õö=¸3È~›7Ê5v20120719_00423_stKsb333@ëh=½û¤?°(›@€E©öf=õņ?¬3F@333d¾Ót¼Eº—ìDÇ-DÉ}Amj#>ÒÀ~›7Ê5v20120721_00373_stKsb333@ëhEaûô?:—B@€EŸ¥š=á_~›7Ê5v20120721_00375_stKsb333@ëhEž+¥?N@€E Í=ûa…~›7Ê5v20120722_00283_stKsb333@ëh_·G?I+F@€E®Ëì=ú'k~›7Ê5v20120722_00285_stKsb333@ëh_º*=–?>R[@€E®œf=ʓh~›7Ê5v20120723_00360_stKsb333@ëh'*6•?rJð@€E†ò>BŽ5~›7Ê5v20120723_00362_stKsb333@ëh'-{¾'?uŠ@€E‡>>+ "~›7Ê5v20120726_00184_stKsb333@ëhá@G2Ä?5yž@€E—(¤>#è~›7Ê5v20120726_00186_stKsb333@ëháC•÷#?,K.@€E•¥ì>
þ~›7Ê5v20120731_00279_stKsb333@ëiû Ë?V5õ@€Ev¼=¢÷~›7Ê5v20120731_00281_stKsb333@ëiÃ|?Tæ!@€Evïì=À<<~›7Ê5v20120801_00562_stKsb333@ëi£üŠI?t^L@€EXv=œŠÄ~›7Ê5v20120801_00564_stKsb333@ëi£ÿ>´œ?M¡¼@€EWR=§×˜~›7Ê5v20120804_00637_stKsb333@ëj÷‹ý¥?R	@€E‰f=©(Ø~›7Ê5v20120804_00639_stKsb333@ëjúÐUÃ?‡÷l@€EŠ[=®h ~›7Ê5v20120808_00183_stKsb333@ëjƒ]ó€–?'S@€Ežs
>·~›7Ê5v20120808_00185_stKsb333@ëjƒa#
ò?M%@€EŸÃ>oQ~›7Ê5v20120814_00109_stKsb333@ëk?Âã	O?-÷@€E˜¨R>Uè~›7Ê5v20120814_00111_stKsb333@ëk?Æ+=F?5!å@€E—»>u	~›7Ê5v20120817_00524_stKsb333@ëk¤´PNÍ?Ö@€EUŠR=‡á°~›7Ê5v20120817_00526_stKsb333@ëk¤·-]?‹Ý@€ES¸=€Mä~›7Ê5v20120828_00631_stKsb333@ëm®!Ü?WÂ@€E¾Ô…=±ƒP~›7Ê5v20120828_00633_stKsb333@ëm±,‹?oÒZ@€E¾ƒf=¬ Ð~›7Ê5v20120829_00462_stKsb333@ëm#¶Õ	?,RL@€E¯\¤>-V*~›7Ê5v20120829_00464_stKsb333@ëm#ºÊÅ?Þà@€E¯.3>^~›7Ê5v20120911_00364_stKsb333@ënÂ=VrS?#'@€E­M¸>ýø~›7Ê5v20120911_00366_stKsb333@ënÂ@þL÷? 4š@€E­ÿ{>/æ´~›7Ê5v20120912_00109_stKsb333@ënàãˆ?"´@€E¾A{>™É~›7Ê5v20120912_00111_stKsb333@ënà‹²¦?0iþ@€E¾‹Ã=àÛ~›7Ê5v20120924_00102_stKsb333@ëp`i®"ã?¬á@€E™o\>>¢~›7Ê5v20120924_00104_stKsb333@ëp`m	M‡?U"@€E™x==öþ!~›7Ê5v20120925_00081_stKsb333@ëpí9.J?Ã¥@€EÇ…>ó~›7Ê5v20120925_00083_stKsb333@ëpð{-?uˆ@€EǪ=>ã~›7Ê5v20120926_00345_stKsb333@ëp¢ES̆?RGÚ@€E»Ðö>¹~›7Ê5v20120926_00347_stKsb333@ëp¢K¹lH?HID@€E¹!ö=çA€~›7Ê5v20121012_00204_stKsb333@ër Ò?…Σ@€E±UH=ÞjN~›7Ê5v20121012_00206_stKsb333@ër Õäãð?jC@€E°â=­âD~›7Ê5v20130318_00553_stKsb333@ë†KJËÂ?|G@€Eaá=›µÐ~›7Ê5v20130318_00555_stKsb333@ë†KMVD°?GÑ@€E0ì=К‰~›7Ê5v20130323_01196_stKsb333@ë†ëàsM*?" ,@€EGq>
b~›7Ê5v20130323_01198_stKsb333@ë†ëãÔ ×?"-@€Ep…>Ž~›7Ê5v20130324_01373_stKsb333@ë‡
}'Ó?3
b@€E–á>3†~›7Ê5v20130324_01375_stKsb333@ë‡
7Ç?3p@€E–Ž=>}Ô~›7Ê5v20130325_01011_stKsb333@ë‡+|T9h?
\@€EŸR>ƒ†~›7Ê5v20130325_01013_stKsb333@ë‡+g=ý?Y@€EŸ>+á/~›7Ê5v20130326_00582_stKsb333@ë‡JsÎnc?‡
@€E«'f>!¥Ç~›7Ê5v20130326_00584_stKsb333@ë‡JxãKi?
#x@€EªÝš>{r~›7Ê5v20130625_00888_stKsb333@뒨k~ù°? Œñ@€Ec¥š=¡y0@P)@B\d¾Û"ÑEhD'ßDÉ´ZAiõ_>¡}q~›7Ê5v20130625_00890_stKsb333@뒨n´˜ù?žöX@€Ecí®=ÔL?Èä"@C33f¾âÐåE'$RDÇåDɟ#Am¦î>ÉK*~›7Ê5v20130702_00320_stKsb333@듂¥²+·?°@€Ešð3>'f~›7Ê5v20130702_00322_stKsb333@듂¨Úßà?oå@€E›K>QZ~›7Ê5v20130703_00274_stKsb333@듡Óh,?%×­@€E|–>,~›7Ê5v20130703_00276_stKsb333@듡ֆ"¯?#Ç@€E}Ã>¿ö~›7Ê5v20130703_00466_stKsb333@듣kØ?3ºü@€E†7
>+ñ~›7Ê5v20130703_00468_stKsb333@듣nXR§?)'³@€E†5ö=Ð=ÿ~›7Ê5v20130703_00802_stKsb333@듦UŸSî?£@€E¿H>ÔÖ~›7Ê5v20130703_00804_stKsb333@듦Xòz[?"g@€E'k¸>"u~›7Ê5v20130705_00258_stKsb333@ë"à҄¾?W@€E"»
=àÑt~›7Ê5v20130705_00260_stKsb333@ë"àՙD_?c˜'@€E"BÃ=®Dp~›7Ê5v20130705_00498_stKsb333@ë"âÅÓú?<ì*@€E|h=Ùn_~›7Ê5v20130705_00500_stKsb333@ë"âÉOä?Oö}@€E}9×>ù–~›7Ê5v20130705_00834_stKsb333@ë"åÍÓbh?ˆL=@€Em³š=·õä~›7Ê5v20130705_00836_stKsb333@ë"åÑX'x?Š¥@€El˜¸=·X ~›7Ê5v20130705_01106_stKsb333@ë"èÐL®¯?–´:@€Eˆeö=—øÕ~›7Ê5v20130705_01108_stKsb333@ë"èÔ'?‰™ó@€Eˆg
=‰¬H~›7Ê5v20130706_00513_stKsb333@ë"ÆŠ"?'Ž@€E˜Iš>"áö~›7Ê5v20130706_00515_stKsb333@ë"É*{?$ð+@€E˜³Í>~›7Ê5v20130706_00705_stKsb333@ë"»)Þ?óê@€EŽì=÷"è~›7Ê5v20130706_00707_stKsb333@ë"¾˜Ò?#B@€E¿¸>´"~›7Ê5v20130711_00317_stKsb333@딢+ã‰?6K@€EŸ¿f>3¥ ~›7Ê5v20130711_00319_stKsb333@딢
¸Ëc?Œ˜@€E á>.qù~›7Ê5v20130713_00409_stKsb333@ë"âÈj=?!¡ì@€E˜\=ü1·~›7Ê5v20130713_00411_stKsb333@ë"âIÙh?!'h@€E—çR=þy~›7Ê5v20130724_00769_stKsb333@ë–FÕÿÓ?VU/@€E'p==ó"@~›7Ê5v20130724_00771_stKsb333@ë–FÙ¹v?^I@€E'Ó=ïy~›7Ê5v20130727_00122_stKsb333@떠SYÔ]?I0×@€EÀ²3=Ùèú~›7Ê5v20130727_00124_stKsb333@떠V°uÿ?ZU@€EÁ2¸=ڙL~›7Ê5v20130807_00317_stKsb333@ë˜:ÝÇ?8X}@€E"Ñ)>ò>~›7Ê5v20130807_00319_stKsb333@ë˜>Fâ"?.‡—@€E–Ò>¦Ã~›7Ê5v20130828_00375_stKsb333@뚢hzB;? ðÒ@€E¾J
>'À~›7Ê5v20130828_00377_stKsb333@뚢k­R‰?+Dƒ@€E¾•>!Ä~›7Ê5v20130922_00158_stKsb333@ëÀ£'@à?NVE@€E–\=ÚõŸ~›7Ê5v20130922_00160_stKsb333@ëÀ§<Ç?Iáà@€E•‰¤=µ'—~›7Ê5v20131007_00186_stKsb333@럠°(Ò1?K'b@€EÄP®=ßú~›7Ê5v20131007_00188_stKsb333@럠³81?M&@€Eи=å¯~›7Ê5v20131016_00046_stKsb333@ë À;Æ«?ԊÓ@€E¶if=¹è~›7Ê5v20131017_00157_stKsb333@ë à£E"à?‰NÉ@€EÇJ\=á"~~›7Ê5v20131017_00159_stKsb333@ë à¦xÚÝ?';@€EÇàš>u·~›7Ê5v20140526_00661_stKsb333@뼅mDÒ?(q@€EœT…=¸8h~›7Ê5v20140526_00663_stKsb333@뼅­Ñ4?'3#@€EŸ=ªŽ"~›7Ê5v20140607_00505_stKsb333@뾞bq?{«@€E_­\>PK~›7Ê5v20140607_00507_stKsb333@ë¾¢"ßÔ?jÑ@€E\È==Í¡¢~›7Ê5v20140617_01136_stKsb333@ë¿I'ã7?¿E,@€EµÓÍ=ÊÊ~›7Ê5v20140617_01138_stKsb333@ë¿I•RØ??»ÞÌ@€E¶™á=Ìd ?»öµ@Ee¾éxÕEÆì)DÆïðDÉ«\AkU¾?3c~›7Ê5v20140620_00987_stKsb333@ë¿©ñÞ¯x?M½2@€E"!®=µ\´~›7Ê5v20140620_00989_stKsb333@ë¿©õð¹?J§¼@€E",\=Á?Ô~›7Ê5v20140623_00925_stKsb333@ëÀ†@fM?A,˜@€E‡Ì3=ò«p~›7Ê5v20140623_00927_stKsb333@ëÀ‰zÈH?>ØÄ@€E‡&q=¬ÂP~›7Ê5v20140624_00257_stKsb333@ëÀ"9Tš?Q-@€E<®=Ëd~›7Ê5v20140624_00259_stKsb333@ëÀ"<*?op@€E¸)=ê"¦~›7Ê5v20140624_00905_stKsb333@ëÀ)[W.?1ç@€EœLf=á`~›7Ê5v20140624_00907_stKsb333@ëÀ)^äÉ?=Ö¤@€Eš>=؈É~›7Ê5v20140702_00781_stKsb333@ëÁ%¤ä‰?`	X@€EyÞ¤=Ÿ×è~›7Ê5v20140702_00783_stKsb333@ëÁ%§¶b}?líŒ@€Exòf=›ÙÐ~›7Ê5v20140703_00541_stKsb333@ëÁC°|¿Ä?R+Â@€E…e×=À-~›7Ê5v20140703_00543_stKsb333@ëÁC³¬às?OBÍ@€E…¸=ïsö~›7Ê5v20140706_00467_stKsb333@ëÁ¦ ´
^?)Ù@€E©P==õÏ~›7Ê5v20140706_00469_stKsb333@ëÁ¦¤?-9@€E©E×=ØQD~›7Ê5v20140712_00565_stKsb333@ëÂdYˆÝ_?LÂ@€E—¦=ñ3Ý~›7Ê5v20140712_00567_stKsb333@ëÂd]ñß?d@€E˜	q>
lx~›7Ê5v20140804_00116_stKsb333@ëÅ?ö Èø?'
@€E°s3=¢Á˜~›7Ê5v20140804_00118_stKsb333@ëÅ?ùim­?$@€E¯•R>@:J~›7Ê5v20140911_00309_stKsb333@ëÊ7"I? D³@€E•µ×>´~›7Ê5v20140911_00311_stKsb333@ëÊ;<l?Fß@€E–dì>W~›7Ê5v20141006_00157_stKsb333@ëÍ ¬F_`?)"@€EÄx)=ó…~›7Ê5v20141006_00159_stKsb333@ëÍ ¯o^³?D¡c@€EÅ=Ü]~›7Ê5v20150523_00223_stKsb333@ëéÊë.?)þ@€E³q=ÜiÊ?¨áJ@b\b¾²-EÁ1×DôÍDÉTbAY
Z=w¥ç~›7Ê5v20150523_00225_stKsb333@ëéÊù5?2sˆ@€E³@š=øüÉ?¾œ'@vfff¾¼jE¿Ó…DÇwDÉ´{AXë
=x9p~›7Ê5v20150529_00481_stKsb333@ëêƒ6=¯
?9UV@€Eªt)=¾‰$@g/@n{d¾³33E¸¤DÅDɨÅAX‡=`Ȓ~›7Ê5v20150529_00483_stKsb333@ëêƒ9iBº?5àx@€E«.š=½­˜?°à@Z=qf¾¬1E¸+HDÇüDÉ,´AY==€oÞ~›7Ê5v20150529_00529_stKsb333@ëꃤ6PI?DF§@€E¤

=¸Mt@íA@G®d¾¤Ý/E²
fDдDÉ»ÇAXWà=KK;~›7Ê5v20150529_00531_stKsb333@ëꃧV[+??¦ @€E££==¯¬à@6Gm@(öf¾²°!E°ü)DÇÓDÉ/AX	Z=LÓá~›7Ê5v20150529_00577_stKsb333@ëê"È'?8¶Ê@€Eš³®=Ì*@"IC@AG®d¾Ÿ¾wE§ÉÃDè!DɺúAXš=Vjÿ~›7Ê5v20150529_00579_stKsb333@ëê"À§Ð?1L˜@€E•®=ÍV†@r@LÌÍe¾±&éE¨¨)DÇ,DÉ@AXü¶='ST~›7Ê5v20150531_00373_stKsb333@ëêÆçé®Z?O5M@€Eÿì=¹sÀ@*®t@-p¤d¾¸QìEŸ Dñ7Dɯ…AWÑî=Oû©~›7Ê5v20150531_00375_stKsb333@ëêÆën??^U@€EH=ܗY>©ÞQ@b\d¾º^5Ež×DÇ?
DÉUüAXÂ=½©š~›7Ê5v20150531_00783_stKsb333@ëêÍ?Ë?'Ê@€E£ =õïO@ÞÑI@]p¤b¾»çmE²Ø)DÒDÉ6fAWû={ev~›7Ê5v20150531_00785_stKsb333@ëêÍQ
Š?27ò@€E¤-Í=æ÷ä@«;@C33f¾¤Ý/E±ÊDÆòDɺ5AW¹É=këB~›7Ê5v20150723_00829_stKsb333@ëñfσ³?'-ð@€E˜{=ÜÚ>‡·@P£×a¾¬‹DE¤ìD±'DÉ2áAVï%=Šµ~›7Ê5v20150723_00831_stKsb333@ëñfÒÔÙa?4Œë@€E˜×=Ùk='e;@<ÌÍe¾·KÇE¥fRDƸöDÉÖéAVJ=J÷U~›7Ê5v20150804_00301_stKsb333@ëòág°¾N?.éø@€E¸…á>"Mÿ?ßüÁ@ŠáHd¾ A‰EÅÊ)D½/DɸåAVt=œ85~›7Ê5v20150804_00303_stKsb333@ëòájÓ7ö?2˜æ@€E¸@¤>"Ç?¡b@hQìf¾§ïžEÆ;3DÇyªDÉÑ/AVPŠ="ÄN~›7Ê5v20150810_00339_stKsb333@ëó¡æ@üŸ?Ÿ	0@€Ep==|K°ASäâ?У×d¾Å¡ËE…w\DçžDÉåhAS~÷=É¢Ú~›7Ê5v20150810_00341_stKsb333@ëó¡é·ßU?°':@€Er—
=®ý;?ßØà?¬ÌÍf¾ÕE†^)DDž?DÊ
7ARZ"=ß(=~›7Ê5v20150830_00093_stKsb333@ëö - œÃ?-ùm@€EÝš>bñ>¨Ïë@n{d¾˜"uEçñìD\DÉ´¼AV̵=¨º~›7Ê5v20150830_00095_stKsb333@ëö 1V3é? Ÿf@€EÜñ)>ø¶?o`9@ef¾¡G®EéË®Dǃ3DÉëøAV^¸=Z'~›7Ê5v20150907_00097_stKsb333@ë÷ "þW?:ã¦@€EŽNá=ºëÀB…8@†{e¾­VEœ)D"ÝDɊ~›7Ê5v20150907_00099_stKsb333@ë÷ 9ž‡?º5@€E˜Í>
îB_EI@#33e¾° ÅEš$DÇ:^Dɶ~›7Ê5v20150918_00169_stKsb333@ëø¤þ?8ˆÛ@€E·¯
=è%ƒ>VŠ©@C×
`¾¢ÐåEƆD÷®DÉGAUÞ=z]]~›7Ê5v20150918_00171_stKsb333@ëø·`?,¶ž@€E·ÿ=õà<?—¦î@xõÃe¾½ó¶EÇ¡šDÇZ DɌAT¼a=iÉ~›7Ê5v20160719_00645_stKsb333@ì¥"]˜7?f@€E4{> åBSî@L(öd¾›"ÑEšö¤DÕ`DÉ{×~›7Ê5v20160719_00647_stKsb333@ì¥%Í.œ?T@€EB3>7ò3B '@#33f¾¨r°E›a3DÆÿTDÉâ5~›7Ê5v20170623_00793_stKsb333@ìIdž&u?""@€EŸ…=¤;€~›7Ê5v20170623_00795_stKsb333@ìIˤO?'@ý@€EžñÍ="'|BR>@5f¾Ü(öE®C×DÇt´DɸÍ~›7Ê5v20170629_00472_stKsb333@ìIÂ!EA?»G@€E¢Ö¸>cI?ñ\¥@g®e¾™™šE²ÃDÇðDÉÜÝAS5ü=•½
~›7Ê5v20170629_00474_stKsb333@ìIÂ$3ü?`@€E¢Ô×>)ž@D@~¸Rf¾®—E´;×DÇ\¼DÉæ‡AS=œé÷~›7Ê5v20180327_00727_stKsb333@ìkªÀHþ?^·@€E³[)=¯?(@P'Ã@	™šd¾®{E¾–{Dï
DÉç3AQèÒ=Ž"‹~›7Ê5v20180327_00729_stKsb333@ìkªÃݕG?ƒÌÏ@€E³Þ3=ÅÛB'œ@ˆf¾Ê=qEÅé3DǑ¢DÊ^~›7Ê5v20180525_00439_stKsb333@ìs2ڝÆ?IEÍ@€E¹R=ʸ}?Ž>™@(öe¾§ïžELjfDŽfDÉÜjARÚÌ=†!î~›7Ê5v20180525_00441_stKsb333@ìs6«7Ò?@'@@€E¸Í×=ÈŒ?‰³@{f¾µ?}EÉn)DƧDÊÙAS¶ž=…I½~›7Ê5v20180525_00823_stKsb333@ìsOêN?"#B@€E«f…=ù¥½B7¸¹@33d¾»çmE¶ÑHD×+DÉíÛ~›7Ê5v20180525_00825_stKsb333@ìsSJÅ¡?Œ
¤@€EªÑf=¬t0>ú;?æfff¾ÃoE·úÍDÇgðDÉÙXAQ€'=ç%l~›7Ê5v20180804_00817_stKsb333@ì{æ$žE?†S$@€E"ÄÃ=Ãþ¤>ð¤ ?æffb¾º^5E ƒ\D¥DÉOARKÎ=Å.
~›7Ê5v20180804_00819_stKsb333@ì{æ á6?'Ð@€E•úf=È*/AyÒ<@8õÃf¾¼í'E£Ž¸DÇbòDɀRAPy/>
âæ~›7Ê5v20180812_00373_stKsb333@ì|᧶D?‰®S@€E˜ã®=ٛ¥BE€?@XQìd¾¸QìE¨ªDœ¼DÉg+~›7Ê5v20180812_00375_stKsb333@ì|᫆®?"¾×@€Eš$>cBµ_›@$záe¾Ý/EªÅHDÇB%Dɤœ~›7Ê5v20180814_00198_stKsb333@ì}!¢<jê?_5ã@€E¨á3=@M/@Fffe¾±&éE·Ö=DžúDɔÕAR×ç=òÖ~›7Ê5v20180814_00200_stKsb333@ì}!¥ðO3?lõ>@€E©·3>¸n>ªÚ/@{f¾¸QìE¸")DÇTDÉÏ+AQ]Þ=›Ä2~›7Ê5v20180816_00249_stKsb333@ì}b=wz
?	)ƒ@€E"µö>=Ä}?—(š@¢\e¾¥ãTE–½\DÓDÉ Í~›7Ê5v20180816_00251_stKsb333@ì}bA®*ö?'ð@€E"ò3>:vî@hã@¦{e¾¦ffE—ß
DÇV5DÉ̤~›7Ê5v20180824_00153_stKsb333@ì~aŸÐ??8ý¦@€EÁ=ĶÜ@7K•@XõÃa¾ºáHE®páD£DÉ9AT
=²¦Â~›7Ê5v20180824_00155_stKsb333@ì~a•%›ñ?G³@€Ež=Àa8?ð¾y@@£×f¾»çmE¯¸RDÇBÙDÉyqARߒ='t'~›7Ê5v20180829_00163_stKsb333@ì<Øha?H:š@€E—Ž=Ø(>¶Òð@%¸d¾¬‹DE¦¦=D¶VDÉ~^AT¬=‡â~›7Ê5v20180829_00165_stKsb333@ì@'L?F.t@€E—|{=ÁQ=•M¢@7
=e¾¾vÉE§®DÇSçDə?AT¶=ƒ2×~›7Ê5v20180901_00193_stKsb333@ì`ã¦R»?Rõ@€E€Œ=Ù±?ˆ ø@ e¾ºáHEHDßmDÉ£ATÖ=™ŽË~›7Ê5v20180901_00195_stKsb333@ì`敠¼?RÌà@€E€¤f=×\l@·@_@,(öf¾ÃoEÆ¸DÇnDɵãASܺ= ô~›7Ê5v20180909_00145_stKsb333@ì€aRÏ°­?‰ÌU@€E–)=ìG"Ay™Ñ@HõÃa¾Å¡ËE£LÍDñËDÉ$AV!ø>B¦C~›7Ê5v20180909_00147_stKsb333@ì€aVkN?y=¤@€E–…=¨cB!3«@"(öf¾Ïß;E«˜áDÇVòDɃ#~›7Ê5v20190307_00487_stKsb333@ì–ËD@6Q?'6@€E¨®>&^r@S1@‹…e¾¬1E¹ ¸D²DÉ·\AV í=¿HL~›7Ê5v20190307_00489_stKsb333@ì–ËGL ?ß@€E©á>Ø÷>ôUl@ f¾­'hE¼¤DÇK#DÉüAV+ø=ÅÂõ

==> anc/pub_raw/L222_144_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  218 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             xân½qv20100814_00808_stKsb334@ëå¶nj??î2@€E£)>
Ä/xân½qv20100814_00810_stKsb334@ëå¹øú}?>oÓ@€E£Àf>	•Aä"e@ÚáHj¾¤ZE§RDÓBD7Zxân½qv20110803_00607_stKsb334@ë<$f‰†ý?7è@€EÃ=ùR?6|@5c¾¡G®EŽ‹ÃD/¨D4ÇðAmü¿=¯}–xân½qv20110803_00609_stKsb334@ë<$jMÜW?èw@€Eª==Ô
ÿA§'A¸Ri¾©xÕE®DÑD3½¢xân½qv20110804_00781_stKsb334@ë<F]•Â?K¤
@€E¯R=Ów>iœ±@ë…`¾œ¬E¯À¤D.öéD4|ÝAlíV=¨'<xân½qv20110804_00783_stKsb334@ë<F`ÕèÕ?_p@€E¯Ä)=öOp>¹W?ýp¤i¾½p¤E±Á×DÐöáD3AËAlËè=žSxân½qv20110820_00604_stKsb334@ë>D¯
t?ImŒ@€E€5Í=ü¤‰<Õ7@ÌÍd¾ž¸REqD/Ö¸D4yAmÅà=·ÿxân½qv20110820_00606_stKsb334@ë>D$îw?ZÐ$@€E€†=˜4ü?®üÎ@7®j¾Á%E²=DÑgøD2ï\Am´š>Bgxân½qv20110901_00782_stKsb334@ë?ĨGó?6Ր@€EÉîö>á¿?Cx@ a¾ŽÙEÌ>áD6ªND,à´Am¸f=¡f6xân½qv20110901_00784_stKsb334@ë?Ä«jÔ?'¥@€EÊÇÍ=á£S?â§@(Qìj¾­'hEÍg3DÔ«3D+½/Am:å=¬	Oxân½qv20110915_00517_stKsb334@ëAƒ}€¿?2ô9@€E¼1{>	ü5=!†´@'®b¾«…E¿
D/V˜D4wLAlì=¥!-xân½qv20110915_00519_stKsb334@ëAƒ"^¼¤?%)à@€E¼g>5L>>9¹ä@j¾®{E½;3DÑ%D3IAk2!=‡0xân½qv20110925_00337_stKsb334@ëBÀ£òRî?V'/@€E½xš=¹€?üï@Fffb¾¬‹DE¾ìD6"þD-<An¾¸=껩xân½qv20110925_00339_stKsb334@ëBÀ§T؟?_TÍ@€E¾Õ\=¥•¸@¾ÝË@ë…i¾·ÎÙEÀ¸DÔ§uD,*ÑAlCç=¯D9xân½qv20111009_00373_stKsb334@ëD€äN('?N­x@€E¢®á>f̙A
TÔ@\)a¾'ñªE£WìD/!ìD4wðAqõ=ÐR©xân½qv20111009_00375_stKsb334@ëD€ëñÖ?aÅa@€E¤}Ã>D8Î?
KA@#×
j¾ß;E¥›\DÑ+D3Aqo¸=õJ'xân½qv20111014_00161_stKsb334@ëE ­±¤'?¿íÃ@€E…Í=Â= xân½qv20111014_00163_stKsb334@ëE ±uh?Æ4@€E…@×>k¶xân½qv20120229_00564_stKsb334@ëVl.X'´? E@€E¨±\=íIÄ?­`…@€£×c¾›¥ãE¦ª¤D/(åD6	üA€™%>x"´xân½qv20120229_00566_stKsb334@ëVl1kø¢?ú"@€E¨*H>wâ@;Vç@œ(ök¾µ?}E§ÍDÐû+D4àƒA€3ã>y!xxân½qv20120312_00569_stKsb334@ëWì!± Ì?0@ø@€E¨íf=ò(d@Ù«¸@ £×c¾®{E§çHD/VÉD5Ïmxân½qv20120312_00571_stKsb334@ëWì$Ü=ƒ?)ý@€E©e¤=Ç£?"ö@¨£×k¾µ?}E©8¤DѾD4ÂÁxân½qv20120329_01232_stKsb334@ëZS–šâ?e¬@€E®Â==·Ö8xân½qv20120329_01234_stKsb334@ëZWµ×?U•×@€E¯HÍ=ÐÃÜxân½qv20120607_00348_stKsb334@ëbÄǗÎé?,+O@€E…*¤>-g?Ž]ñ@˜õÃd¾«E†F¸D6'ÁD.žA€i£>'± xân½qv20120607_00350_stKsb334@ëbÄË]{Ü?+ã@€E…;ö>Gà?&ö@|ÌÍm¾¶E¢E…µ×DԝyD-A|ߪ>)¨2xân½qv20120611_00392_stKsb334@ëcCÚi"?î¬@€E…Í=Ö¼@‰ ¡@$záe¾¾vÉE†ÍD6JD.JoA|½>™*xân½qv20120611_00394_stKsb334@ëcCÝþÎR?ðU@€E…R=ô j>±œ¶@'™šk¾Ä"E…à)DÔ¨D--A€ß>ƒ74xân½qv20120614_00507_stKsb334@ëc¥ëNLê?"â'@€EŒ%q>.ÍÊ@"WO@¯\)e¾›¥ãE»qD6"øD-ºxân½qv20120614_00509_stKsb334@ëc¥ï{p?"…@€EŒË×>õFxân½qv20120617_00634_stKsb334@ëd¡)eª?.í@€EgQH=¶gœxân½qv20120617_00636_stKsb334@ëd¥	4?V>3@€EgÉH=©"Àxân½qv20120630_00195_stKsb334@ëe¢Õ¢¢>üDg@€E¨q>y?&æi@§\)d¾µ?}E©ÅqD6D‹D.R^xân½qv20120630_00197_stKsb334@ëe¢ØÖÝ?
Ù<@€E¨f>ïŠ?ƒB_@"(öm¾Ðå`E©äáDԔjD-0´A¯Ã>šñxân½qv20120704_00634_stKsb334@ëf#ÚQT?–+ù@€EWÌ=>pȬxân½qv20120704_00636_stKsb334@ëf#ޗTñ?š­8@€EWŸ®>©Zxân½qv20120705_00893_stKsb334@ëfE˜÷?LÝ
@€E\3Ã=ë^·xân½qv20120705_00895_stKsb334@ëfEœ2{'?Jþm@€E^3=¸3ØAd¥V@Àk¾¿|îEa˜¤DՆfD+¹‰xân½qv20120714_00769_stKsb334@ëgež8?`žÿ@€Ezëì=¨Ð¤xân½qv20120714_00771_stKsb334@ëgeÿFr?XŸË@€Ex¬¸=¡fTxân½qv20120716_00579_stKsb334@ëg£¯ŠÈ?™»Ó@€E–=Œæxân½qv20120716_00581_stKsb334@ëg£íp?›¯J@€E—¯Ã=‰9oxân½qv20120717_00275_stKsb334@ëgÀµܗ?DÿQ@€E¡4f>‡ßxân½qv20120717_00277_stKsb334@ëgÀ¸QE?SFa@€E¡,ö>](xân½qv20120718_00056_stKsb334@ëgߦÄ)?5#
@€EêDÍ=âm;@&út@³×
d¾§ïžEîÃD6D-Y‰xân½qv20120718_00058_stKsb334@ëgß©Ø
?5@€Eë{>&å@P?@†ffj¾®—Eï1×DÔ~ D,™yAFå>l‡Txân½qv20120719_00056_stKsb334@ëgÿT?LÇ?P7
@€Eʤì=ò2Sxân½qv20120719_00058_stKsb334@ëgÿWpI"?[3@€EË!\=à—¦xân½qv20120719_00411_stKsb334@ëh'JçÛ?u&x@€E¨'=—Ïxân½qv20120719_00413_stKsb334@ëh*¡ÿš?~õ@€E§Ø®=ÃLxân½qv20120721_00363_stKsb334@ëhE¬wm?*B@€Ež±=÷ûâ@ì'R@'ë…e¾©xÕEŸ2öD6ºÑD-¨1A€|>r¸Pxân½qv20120721_00365_stKsb334@ëhEݺ?*Ã@€EžÚ=î¾?ôh}@Š\i¾° ÅEŸ¾¤DÔÞéD,_®A~IH>U;Qxân½qv20120722_00273_stKsb334@ëh_¤'`ë?/T5@€E­¡¸=ôë!?2†p@•Âa¾¤ZE°‰
D6/ÏD.‰ËA~LÛ>|6xân½qv20120722_00275_stKsb334@ëh_§ª¾Û?Dû‹@€E®®=ÒN`@4Æ@ݸl¾¡G®E±™ìDÔ¦¸D-uôxân½qv20120723_00350_stKsb334@ëh'i3u?i"û@€E†_\>äTxân½qv20120723_00352_stKsb334@ëh'µN?…E;@€E†òq>Á
xân½qv20120726_00174_stKsb334@ëhá+ç³?+k(@€E˜ã{=¬$tAͅg@p¤b¾¬1E›d¸D6\D.QA¡>[¾xxân½qv20120726_00176_stKsb334@ëhá/<©)?<r×@€E˜É¤=Ü×?659@ˆ£×k¾«…E™¼)DԜåD,ô¼A~ÑÊ>S)öxân½qv20120731_00269_stKsb334@ëi€öÞÕ?Gi'@€Ex®¤=Û4%A™0Ñ@Ž{d¾ª~úE{¸D6gžD.RAs©>S¾xân½qv20120731_00271_stKsb334@ëi€ú"0?S_˜@€ExÌR=¥ø @ïüÇ@µ¸l¾·ÎÙE{ôDԙHD-!‰xân½qv20120801_00552_stKsb334@ëi£äoü<?a)@€EUŸ3=´‡Øxân½qv20120801_00554_stKsb334@ëi£ç…U?eµ@€EVq\=""€xân½qv20120804_00627_stKsb334@ëjäª>'?oÞ.@€E‡ÝR=«»,xân½qv20120804_00629_stKsb334@ëjç½Ôa?hú÷@€Eˆ
=‰Ï˜xân½qv20120808_00173_stKsb334@ëjƒGÕ§<?Ó×@€E™ã=ì~@›_#@¸e¾®—E™ÃD6¼þD-|¬A€eZ>ˆlÓxân½qv20120808_00175_stKsb334@ëjƒK6ð,?8è@€E™·{=Ò1È@YÁ•@§
=g¾ ÄœE™{DÔؤD,AËxân½qv20120814_00099_stKsb334@ëk?¯B¾?C¯#@€E˜P)=Úxân½qv20120814_00101_stKsb334@ëk?²nâ·?I	@€E™u3=ëtòxân½qv20120817_00514_stKsb334@ëk¤¡Gƒ!?¿R"@€EUSH=Ìü\xân½qv20120817_00516_stKsb334@ëk¤¤}'É?©xù@€EU='·Àxân½qv20120828_00621_stKsb334@ëm›ÌÚd?cé@€E¼¿
=¡n"xân½qv20120828_00623_stKsb334@ëmžàEP?CÀ@€E»óì=¼aôxân½qv20120829_00452_stKsb334@ëm#£ÀŸ?Î_@€E®->³ËA™@Qìd¾¦éyE­aqD6m?D-ˆsA€ >EÊ;xân½qv20120829_00454_stKsb334@ëm#§ƒ?¼@€E®:q=û¶L@j<Š@ÁG®g¾¯²E­WÃDÔ¢éD,fVxân½qv20120911_00354_stKsb334@ënÂ&mýß?(÷@€Eªç
=ð%bAçû]@š\d¾£×
EªúD6BD-ÎAƒ'>ªÙ4xân½qv20120911_00356_stKsb334@ënÂ)µñi? Å%@€E«#á>
	??üuÌ@E¸l¾©ûçEª˜DԂéD,ƒ…A‡ð>"&xân½qv20120912_00099_stKsb334@ënßõ©ë ?$Bì@€E½H=ùׅ@6û@†¸Rd¾Ÿ;dE½=D6EôD-àA8Þ>b"xân½qv20120912_00101_stKsb334@ënßùè?+´p@€E½}Í=ûŠñ=#ä@Ÿ®j¾½p¤E½{HDÔ¤D,³AB~>gŠ/xân½qv20120924_00092_stKsb334@ëp`<¨²'?$҂@€E™…=üÛ=̟&@p¤b¾° ÅE˜Ú)D63TD-ÜjA7¡>pD9xân½qv20120924_00094_stKsb334@ëp`@'Ýë?'ü@@€Ešo{>!Ù@Šv¾@ØQìk¾°£×Eš¥
DÔ¦VD,™ìxân½qv20120925_00071_stKsb334@ëpÔ©µœ?9Å@€EÅE¸>UÃAÄ¢Þ@ Qìc¾«EƾD6}D-þxân½qv20120925_00073_stKsb334@ëpØOE?$*=@€EÄóš=æÀe>€ª@™G®l¾ÃoEÅÀ{DԖ=D,¢-A'jÊ>"Äxân½qv20120926_00335_stKsb334@ëp¢2±ã½?l…_@€E¹
>ÕOxân½qv20120926_00337_stKsb334@ëp¢5Ù*Ô?zý*@€EºÇö=»wxân½qv20121012_00194_stKsb334@ër ºüµô?gÆ@€E®øR=»™¸xân½qv20121012_00196_stKsb334@ër ¾{›'?"ê@€E°Iì>?	xân½qv20130318_00543_stKsb334@ë†K6â4"??4@€E€4
=›$Ø@ƒ"m@C33f¾ÂJE¼ÍD5æ‡D/uAiêÿ=Í&1xân½qv20130318_00545_stKsb334@ë†K:Ý?<´.@€E€dš=µ¢h?ÖØL@<(öl¾ÌÌÍERDÔeÃD-ʏAi–Î="5xân½qv20130323_01186_stKsb334@ë†ë·Âd?$ZH@€E–¶\>~‡?$w@Ud¾¡G®E–EÃD5È1D.Æ%Ai՗=·¿ñxân½qv20130323_01188_stKsb334@ë†ë»LqÉ?
[†@€E–Áá=üå>ÈR=@333l¾µÂE–®DÔNVD-ˆ´Aii"=‹:xân½qv20130324_01363_stKsb334@ë‡íb~¥?/Ôª@€E"Ç)=÷ÖD?||¤@Aë…b¾¢ÐåE"E3D5ìZD.•¢Aj…¥=©xân½qv20130324_01365_stKsb334@ë‡ðáNº?'úÉ@€E•Ã>zÃ?èˆë@*áHm¾´¼jE"¶DÔtÍD-RòAhìÌ=†ŒWxân½qv20130325_01001_stKsb334@ë‡+X"v?!@€E¡ù¤>ré@n@6ffT¾¤ZE ì{D5ÄD.¥Aid¼=±muxân½qv20130325_01003_stKsb334@ë‡+]wŠ%?%S@€E¡ô3>Þ÷<óËv@6ffj¾¸ÔþE¡ÄDÔbFD-w}AiUÉ=¼¶xân½qv20130326_00572_stKsb334@ë‡JS‹rº?Ü@€E­=Õ3<0nõ@zá[¾¨r°E«náD5íÓD.Ý`Aix=a$`xân½qv20130326_00574_stKsb334@ë‡J\™([?÷Ä@€E¬¼\>›ˆ?Úm@9™šl¾¯ E¬fDÔ[D- ÕAh$º=–7xân½qv20130625_00878_stKsb334@뒨WÚ1?­@€Eaì=ñ«¾Aº0?¢\c¾ÃoE\?
D5ùÛD-ˆAbéä>;qxân½qv20130625_00880_stKsb334@뒨['þø?¢ƒÜ@€Eaûš=ɛ¢B™³?°£×j¾Ç+E\ë\DÔ}XD,}¢xân½qv20130702_00310_stKsb334@듂ŒÕüK?LJ@€E›EH=ó"€A‡!@ŠáHb¾¼jE…D5ȓD.l¼Ak"H=øBsxân½qv20130702_00312_stKsb334@듂6c¿?ø#@€Eš¬ì=ûÌ@
'@7®U¾µ?}Eœˆ¤DÔcÇD-@ƒAl…=´G£xân½qv20130703_00264_stKsb334@듡»c(?'pq@€E|E…=Àì@Øb²@—\)b¾«E~~D5ùüD.ÕAo"7>¸³xân½qv20130703_00266_stKsb334@듡¾vÞ.?3m@€E|…=¶¾X?‹ë¼@>{l¾Ã•E«
DÔ^ÉD-uAj+¥=¢¢=xân½qv20130703_00456_stKsb334@듣L;?®d@€E"ôR=í>c?Ï¢@?\)c¾­VE†×D6
ÑD.X´AkÚÁ=Ÿ¦5xân½qv20130703_00458_stKsb334@듣O_Ž±?Cj@€E…‰q=á.Ô>ê‹@fffl¾È´9Eˆ6DÔu'D--Ak'=άxân½qv20130703_00792_stKsb334@듦6¾Øî?(»û@€E}ö)=ËËm@­çÏ@2\d¾˜bE~7…D6¸D-¬¼AlÙ=™8dxân½qv20130703_00794_stKsb334@듦:+Ñ?$G@€E~Î>p?ž@1G®l¾¨õÃE€fDԇD,"îAkm=—™xân½qv20130705_00248_stKsb334@ë"àÀg¤)?'˳@€E'Ñ>Ý]xân½qv20130705_00250_stKsb334@ë"àã=‡?aƶ@€E'vš=›Ÿ<xân½qv20130705_00488_stKsb334@ë"â­rús?:C"@€Ey\=œ+@0:@\)c¾¼jE{ÝìD5ÙÛD.bòAjÒC=sìÊxân½qv20130705_00490_stKsb334@ë"â°²zf?9=@€Ey7=»]T?©ž=@1ë…j¾Ã•E~eqDÔWðD-/ðAlÒ=šRxân½qv20130705_00824_stKsb334@ë"åªA·Û?qÒø@€Ei–á=èPExân½qv20130705_00826_stKsb334@ë"å­š¨? Â@€Ejï®=…Œ¤xân½qv20130705_01096_stKsb334@ë"è®&#U?¯	 @€E‰š¤=²"´xân½qv20130705_01098_stKsb334@ë"è±™û"?Ù]a@€EŠ²=®‹Œxân½qv20130706_00503_stKsb334@ë"¬Â†"?w'@€E›P{>
Ü?ˆ'k@!ë…c¾ ÄœEyD5Ï}D.M/AlœV=ƒ-†xân½qv20130706_00505_stKsb334@ë"°!JÓ?0‡@€EšÉq>%ap<Ó±+@1G®j¾­'hEœ®fDÔHœD-Ak‡=ˆVxân½qv20130706_00695_stKsb334@ë"¡Êšî?%¼@€EŒ
>R@ç8@g®T¾š¬EÍD5ãçD.øAm¸P=àCxân½qv20130706_00697_stKsb334@ë"¥.rÚ?"½@€EŒ"3>/û:ã~8@3×
d¾´¼jEŒ9…DÔc;D,ä¼Al‡ =¢Ixân½qv20130711_00307_stKsb334@딡ñ`Ë?mÖ@€E !ì>%U'@±ÜÁ@`£×H¾¥`BE¤NáD5áyD.›¶AróP>/gxân½qv20130711_00309_stKsb334@딡ôkœÜ?ùš@€EŸõ=>±? W@I™šm¾µÂE£ÉìDÔ`)D-J Am@=Õ_Fxân½qv20130713_00399_stKsb334@ë"áù.µJ?#åò@€E—ˆ\=òYA@Šˆ@Fffc¾¡ÊÁEš53D5­²D.ròAlà¨=·(Þxân½qv20130713_00401_stKsb334@ë"áü[¶?$]
@€E˜Hö=Õ\?âì@Tzám¾½ó¶E›¼ÍDÔj¸D-NFAmf½=¯²Ixân½qv20130724_00759_stKsb334@ë–FÂ6›È?`"ý@€EŽ\=¸'lA¡BÖ@£33d¾­'hE'"fD6*ÁD-¿\xân½qv20130724_00761_stKsb334@ë–FÅ'ǚ?PÍØ@€Eª¸=Þdõ>?$@\)j¾®—E'Ü{DÔ}ÃD,]ãApe.>ä–xân½qv20130727_00100_stKsb334@떠 HT®?Y¼‹@€E¾b¸=íO1?íË×@×
`¾ÂJEÂ(=D5‰ìD.'ÑAm€=æ÷£xân½qv20130727_00102_stKsb334@떠#6 ü?TA	@€E¾Î=ïßÈ@u
™@^¸Rn¾¡G®E=DÔt¼D-mqAp>0ˆxân½qv20130727_00112_stKsb334@떠<Ą?2ø-@€E¿è×=çÀu=jS@\(öb¾Ÿ;dEÃQD5ÿ\D.©šAn…Æ=ïÎKxân½qv20130727_00114_stKsb334@떠?/?EDB@€EÀÓ×>3Ìì@™÷@y™šl¾±©üEÅtÍDÔYºD-L‹Aq©,>
g+xân½qv20130807_00307_stKsb334@ë˜&°|?8:Æ@€E'½á=µnÌ@5N^@†ffb¾±©üE"cšD5ÉHD.@¤AjrG=ïT÷xân½qv20130807_00309_stKsb334@ë˜)}<l?C¾*@€E'¦×>J¤?6>@JáHk¾ºáHE"ßÃDÔ_uD-FAiñú=¶'Xxân½qv20130828_00365_stKsb334@뚢T§& ?#‹d@€E»XÃ>	´>ò@33d¾œ(öE¼¿®D6$¼D-ŁAdµD=fÞRxân½qv20130828_00367_stKsb334@뚢XCãÛ?#ÁX@€E»Ú×=ûîl>ä`î@ j¾Ä›¦E½¶fDÔ±XD,µ/Ad
Ò=o§}xân½qv20130922_00148_stKsb334@ëÀŠ`a?DÑë@€E"ê3=²µp?ÝÚ@c¾¯²E"­D6`ƒD-º^A[ƒ¶=:l|xân½qv20130922_00150_stKsb334@ëÀšÈC?be¯@€E" R=Ál<ž‡v?ù™šg¾±©üE•&áDÔÄD,ˆ"A\–Ç=Væxân½qv20131007_00176_stKsb334@럠ž5O˜?Iíå@€EÁq¸=âÃ×?kç@\b¾·ÎÙEÀ'{D6&¨D-ç\AX ½=¢xân½qv20131007_00178_stKsb334@럠¡Cí?]Ý·@€EÁͤ>©>qþ|?½p¤l¾¨r°EÀ\DÔ¨!D,£–AXŠÓ=éúxân½qv20131016_00036_stKsb334@ë ¿ÿÒ"¢?›*®@€E¶×)=¿œÄ@HɌ?—
=b¾ÀEµw\D6Y7D-ĜASë=‹ôwxân½qv20131016_00038_stKsb334@ë À'­?§¤?@€EµˆH=Åôˆ@¢+3?™™šk¾ºáHE³¾fDÔ¸D,çðAS5´="Œ¥xân½qv20131017_00147_stKsb334@ë à'Äé?‡&Ô@€EÃÞö=«ðÜAJ.?¼(öd¾¹Û#EÂüD6¸D-¦éAS'=a©­xân½qv20131017_00149_stKsb334@ë à"·‰?Cà@€EÄÏ=Àg°@£"^?·
=k¾»dZEÃÇ3DÔ¡XD,«DASÁ=k´rxân½qv20140526_00651_stKsb334@뼅Âø¹?Dƒe@€E£kH='J @">?˅b¾/E¤×D6gžD.c¦AKæ=nÆexân½qv20140526_00653_stKsb334@뼅«I?.sè@€E¡Ÿ\='Yp?ò—5?ÈõÃk¾·KÇE¢ÎöDÔ¡ìD-\ALW=#Ù¦xân½qv20140607_00495_stKsb334@ë¾…{šU?o"@€E^=šÂ€>Ž¼?Y™šc¾ºáHE]¹HD6jòD.¢ÑAKr¹=6
Txân½qv20140607_00497_stKsb334@뾈Ռ9?ŽÓå@€E\€==âÿ@‹–?"33k¾°£×E[ªfDԄ"D-YhAK°"=ECdxân½qv20140617_01126_stKsb334@ë¿I}²"R?Ë¢ @€E²‡š=§!û@[ ©?B\c¾ÖE±jD6]ÓD-¹hAK¡ô=—՝xân½qv20140617_01128_stKsb334@ë¿IJó™?ÕyŽ@€E´=ð2Î?æ+N?LÌÍi¾âMÓE±ûÃDÔª^D,¹hAK§ã=´8(xân½qv20140620_00977_stKsb334@ë¿©ØyÄ?V¢W@€E"C
=˜ä@À¤ª@\a¾©xÕE•\D5Í/D.ALyr=
Ïxân½qv20140620_00979_stKsb334@뿩ܬHž?QQ@€E"¥=¯¦ @B­5?øQìl¾²°!E•DÔbD-mAMÞ=<ç7œxân½qv20140623_00915_stKsb334@ëÀrз¾?GF!@€E†¾á>ҍ?þ) @33c¾¾vÉEˆHD6omD-µAMq<õá­xân½qv20140623_00917_stKsb334@ëÀvü\?GCh@€Eˆ<H=°Lð?'â?ÚáHi¾»çmE‰'fDÔº¸D,³TAM0Ú<Ë\±xân½qv20140624_00247_stKsb334@ëÀ""ÿ2?Liá@€EŒá®=ôâ?ðW]@{c¾²-EŒáD6BND.°öAM_Y=+S'xân½qv20140624_00249_stKsb334@ëÀ"&rO?Ré@€E‹&q=ÐiÈ@4'÷@×
k¾¾ùÛE™
DԟðD-«AL™a=÷`xân½qv20140624_00895_stKsb334@ëÀ)=Qo3?7Æ,@€E"Já=ëqÆ?OÝ?Ê=qc¾¯²E"[
D6XsD-»×AM-¿<³Îpxân½qv20140624_00897_stKsb334@ëÀ)@tå/?0L@€E•ú×>R±=ÿ«°?ç®l¾Ç+E•'RDÔ¡qD,Ã×AM»<¶žôxân½qv20140702_00771_stKsb334@ëÁ%æ½º?Œ™@€E|*==Ûà?¥Š?Ž{d¾»çmE}ٚD6ñhD-~ALL='~€xân½qv20140702_00773_stKsb334@ëÁ%'¾?|¹z@€E{Î)='´ˆ@ÖOû?Ï\)i¾¶È´EË®DÔôœD,ŠoAL£
=Txân½qv20140703_00531_stKsb334@ëÁCœ¨AÓ?-ïW@€E"=H=ØÿAS¨?ç®b¾¨õÃE†,¤D6(!D."{AM'–<Íðïxân½qv20140703_00533_stKsb334@ëÁCŸò™e?1¬Í@€Eƒÿf=Øå?»'V@
=ql¾ª~úE…»×Dԏ…D-j ALNð<ٓ€xân½qv20140706_00457_stKsb334@ëÁ¦€ðÖA?5úè@€E¦Oq>É»@…gÞ@Pc¾Ÿ;dEªp{D6s–D-¸ÕAL z=u:xân½qv20140706_00459_stKsb334@ëÁ¦"+ƒf?-í@@€E¦m>­>¾Ø¬@Ej¾±&éE©$=DÔ±?D,¦úALÚ¼<çÍ/xân½qv20140712_00555_stKsb334@ëÂdDbE?$r@€E—‡q=Ø{d?­@0b¾˜"uEšX¸D5†úD.ԋALšä<þ"xân½qv20140712_00557_stKsb334@ëÂdGõb?*‡<@€E—l\=õÉY?"ù@(õÃl¾¢MÓEšƒHDÔHD-¥²ALù&<íCaxân½qv20140804_00106_stKsb334@ëÅ?à|µ?¬HX@€E¯Ž¸=ň?G¹?p£×c¾ÂJE±F¤D6"ZD.‡+ALµà=_8þxân½qv20140804_00108_stKsb334@ëÅ?ãÃ#V?¥zË@€E¯Ûq=üN×?tKf?hõÃk¾ËƨE±—…DÔ±šD-lîALaü=mpxân½qv20140911_00299_stKsb334@ëÊ qIÄ?ZÊ@€E•ŒH=ó ?ý?1?ü(öa¾¢ÐåE—"fD6pƒD-y‰AQXœ=	t6xân½qv20140911_00301_stKsb334@ëÊ$I¦?=¡@€E–Ÿš=í3@.rJ@™ši¾ž¸RE—üáDÔ¸!D,…PAPü=b0xân½qv20141006_00147_stKsb334@ëÍ šGu?FØø@€EÃJq=·ü|?™jº@33c¾±&éEÁ‹3D6`RD-¼JAOˆ(=öxân½qv20141006_00149_stKsb334@ëÍ i}?:]@€E¿3=¸FÀ?ÓF"@…l¾ºáHEÂ0Dԛ;D,ÁÛAOJ<òÆ,xân½qv20150523_00237_stKsb334@ëéÊ4AÀë?,¤°@€E°¶=ÐG+?°õ?Ÿc¾©xÕE°«…D6G}D-Æ%AST?<Ñ&£xân½qv20150523_00239_stKsb334@ëéÊ7"•?:ê@€E±ˆ
=áǽ>»º@i¾¾vÉE´{DÔ´{D,®fAS 6=öxân½qv20150529_00495_stKsb334@ëêƒNÛZY?+%Ñ@€E­=3=¹G@¼ƒŠ?Տb¾§l‹E°fRD6^˜D.ñªAR¢Ê="±xân½qv20150529_00497_stKsb334@ëêƒQþ)ç?4eO@€E±˜\=¿ @Gãv?šáHk¾½ó¶E²éÃDÔ­¢D-áARÞâ<ÎEßxân½qv20150529_00543_stKsb334@ëꃼ±|?D$@€E£u×=Îu/?Ÿ®[?Ôzáb¾°£×E¦ÑqD6i‰D.Ó×AS»='œxân½qv20150529_00545_stKsb334@ëêƒÀk&?9Në@€E¤~R=šÌ?³þ?ü(öi¾¬‹DE¦m®DÔ¯3D-ŸAS.m=®xân½qv20150529_00591_stKsb334@ëê"$óh?@Ú#@€E "R=·û"@õ ˜?Ôzáb¾®{E¡)qD6MÃD.ÉHAS==\Õxân½qv20150529_00593_stKsb334@ëê"(Mí?<îz@€E˜íH=ɼ@eÌ{?˅i¾µ?}Eš;qDԋ
D-¾5AS-<à8ixân½qv20150531_00389_stKsb334@ëêÇ:À?OÑ
@€Eˆêá=މz?œeº?úáHb¾µÂEŠìöD6‹D.eãASRÇ=ŸExân½qv20150531_00391_stKsb334@ëêÇ=]®‡?Pó®@€E‰Í=â'@5½<?õl¾´¼jE‹&¸DԌöD-QXAS;ž="ïxân½qv20150531_00797_stKsb334@ëêÍ*Ú¿T?/\@€E¦á=àôì@(i¬?«…b¾Ÿ¾wE¥¿qD6áD-öAR›Ö<ÕºRxân½qv20150531_00799_stKsb334@ëêÍ-ý™ž?2Ž@€E§d
=îæ
?€áü@¸j¾³¶FE§õ
Dԃ¦D,…ÃARc¸=¯Ÿxân½qv20150723_00819_stKsb334@ëñf·[ç1??|E@€E'hq="0>&­6?³33b¾ª~úE"0=D6DÍD-}AS´6<Ój{xân½qv20150723_00821_stKsb334@ëñf»G^Ž?Kí@€E"`=¡84;v´ˆ?ñë…h¾»dZE"ÃDԛ
D,RÑASøz==xân½qv20150804_00291_stKsb334@ëòáUh§´?)«°@€E¶'Í=îK@Ç@-p¤c¾"ýôE¶µ×D6c×D.¦AS9©=.¸‡xân½qv20150804_00293_stKsb334@ëòáX>Û]?3ã]@€E·¬¸=ò'Ú?¨º?ê=ql¾ºáHE¹7…DÔ¢D-"°ASÝc<äUêxân½qv20150810_00353_stKsb334@ëó¢γ?‰ñF@€Emp=Ÿyp@ÿÃ#?°£×e¾Å¸Eor=D6RD. AQp¹=|wyxân½qv20150810_00355_stKsb334@ëó¢Ê5™?'R"@€Eo©\=™!ŒA)»?"zál¾»çmEo¹DÔ}ËD-)ìAQY=e^Ÿxân½qv20150830_00107_stKsb334@ëö GwÉ?4ð@€EÝÝ>RÓ?…Èð@£×b¾/EÝú)D5õãD.N%ATeè=
Zõxân½qv20150830_00109_stKsb334@ëö IÛ "?*çÐ@€EޖR>gY?
º¯@ £×m¾¶E¢EÞöDÔm?D-d¬AUN=#xân½qv20150907_00111_stKsb334@ë÷ (iä?_è@€EŽ.)=éÈÉ@
Ø?þ¸Rc¾¬1E0RD6¬D-®˜AVè=5…xân½qv20150907_00113_stKsb334@ë÷ ,ã¾?zð@€Eô{>	™@)F[@?\)l¾¾vÉEÀRDÔ¸åD,Ñ7AV&'=Q°1xân½qv20150911_00231_stKsb334@ë÷¢ñқ?'-±@€E…¤=ςg@FhY?ôzáe¾²-E†×D6›D-{…AU'Ö=Ô£xân½qv20150911_00233_stKsb334@ë÷¢ô~8?'%@€E†¡×=èäAN$?ü(ög¾®{E†tRDÔÅ/D,®AUûy=é˜xân½qv20160719_00635_stKsb334@쥁mS?">@€E.R>
ª?^Ý@&ffc¾­VEo…D6cuD-°AU÷‹=wxân½qv20160719_00637_stKsb334@ì¥ßöö?J¼@€E=>û+?¡»Y@5m¾¨r°EŒ××DÔ¥ªD,Í¢AUG~=K·xân½qv20170623_00807_stKsb334@ìIäË0À?‰@€EŸ§¸=w|€@¶ä-?p¤e¾¹XEžüD6ž¨D-Ú°AUjG=tõxân½qv20170623_00809_stKsb334@ìIè9*?˜þ@€E¡Ä×=ƒŽÀ@µ«î?‹…k¾ÀE ¸DÔÇ
D,â=AT³='w@xân½qv20170629_00486_stKsb334@ìIÂ6ä
?±w@€E¤Í>#/@Vß?ÌÌÍc¾ž¸RE¢Ç\D6tœD.¦5AV'r=
âŠxân½qv20170629_00488_stKsb334@ìIÂ9w4ë?ÛZ@€E¤Dö>	Ïî?5Ç-@	™šP¾¼í'E¥{Dԟ;D-¦ÉAU¹^=3¶Ÿxân½qv20180327_00741_stKsb334@ìkªÙoè›?`4@€E³¨{=¡<ð>[€¹?Ç®d¾¨r°E´döD6†FD/…AJ›?='ëýxân½qv20180327_00743_stKsb334@ìkªÜøXí?x‰8@€E³è=®A(?Hæ?¬ÌÍk¾ËC–Eµ4)DÔ¬ÅD.ÕAJKœ=)¬¯xân½qv20180525_00453_stKsb334@ìsMžÏ?[(@€E¾R=°1L?>[ù?Ê=qe¾š¬E½G
D6zND/bAIóä=Öxân½qv20180525_00455_stKsb334@ìsP‰°B?m"X@€E½éš=Ñ?²x(?šáHl¾º^5E¾¯
DԗÏD.AIæâ=™fxân½qv20180525_00837_stKsb334@ìsiIªÄ?®õ@€E¬+®=Ê{–@8'?:áHd¾¹Û#E«`D6%/D.Í¢AIÏ2=†6$xân½qv20180525_00839_stKsb334@ìsl*:'?›û»@€EªœÍ=Õ$ê@™?aG®l¾ÎÙE«3ÃDԐZD-ÒoAJ:…=Z5bxân½qv20180804_00831_stKsb334@ì{æ´"±?w!@€EÒ¸=­.,?ëšæ?†ffc¾»dZEœáD6|ZD-¤œAF\q=Tú@xân½qv20180804_00833_stKsb334@ì{æ¶Ë(]?|Š@€E'rá=Ã9>3F?¸Qìl¾»dZE–0öDԖúD,¾AFÐj=/ÎUxân½qv20180812_00387_stKsb334@ì|áÌ
iö?†Ä@€E—$=ÍR{?¯kT?™™šd¾µ?}E–o®D6QD-õ/AF"=¿xân½qv20180812_00389_stKsb334@ì|áϙ*‰?j‰³@€E—v…=·c¨@J»@ë…k¾Òn˜E™B=DÔ œD-ÑAEÁ¢=6íxân½qv20180814_00212_stKsb334@ì}!Ύ¨?Tº™@€E§q=Õ'?—¶¾@£×d¾¨r°E¦Â¤D6{×D-ùyAF*=Éxân½qv20180814_00214_stKsb334@ì}!Ñ¥Ôæ?Jª+@€E¦…×=××Ã>ð¹6@9™šl¾µ?}E¨uDԒ-D-+AFñ=ÿöxân½qv20180816_00263_stKsb334@ì}bWls?
4Ð@€Eƒ÷\>$‰P@–ë?þ¸Rd¾£×
E'¡×D6B-D-ØåAF/÷<ôŒ1xân½qv20180816_00265_stKsb334@ì}bZÁ?æk@€EƒÛ¸>é@!'@"33k¾ÀE…Í×Dԗ®D,÷}AF[=GL¬xân½qv20180829_00177_stKsb334@ìWÐ6?L}É@€E˜•{=žU˜?5|@õÃe¾µ?}E™šD6·D-+AESU=¤$xân½qv20180829_00179_stKsb334@ì[
wÓ?H²m@€E˜…¸=ÃJ¼>h˜è@õÃg¾º^5E›,¤DÔÊ5D,°RAEæV=-xân½qv20180831_00159_stKsb334@ì@µCHª?uU@€EŽøH=¹ |?YÎ?ÁG®e¾¢MÓEŽ2áD6þ5D-pbAE5D=ÀRxân½qv20180831_00161_stKsb334@ì@¸~ê?rë%@€EŽi3=½`?"??ÈõÃk¾¬‹DEŽQ…DÔÿøD,ÙºAE]=+æxân½qv20180901_00207_stKsb334@ì`ü	±?=Øü@€E{wš=êMS?"N@+…e¾©ûçE}ؤD6&ÉD.ÓAE-Ò=_Ùxân½qv20180901_00209_stKsb334@ì`ÿ$Ô?I/@€E{ýÃ=ÑĊ>Ù@ l¾¶È´EܤDÔqìD-uAD×£=¥p

==> anc/pub_raw/L222_145_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  436 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             vòv20100814_00808_stKsb334@ëå¶nj??î2@€E£)>
Ä/@b?·
=i¾aG®E§HCðÕDûâ-Ab.ñ=~vòv20100814_00810_stKsb334@ëå¹øú}?>oÓ@€E£Àf>	•?£W3?³33h¾%E¨"ÍDµl)DûaAc
³<õ'Wvòv20100814_00812_stKsb334@ëå½6L?Dͧ@€E¢ª>,TBMåì@ £×2¾ÌIºE¦ˆDµª¨B] Åvòv20100814_00814_stKsb334@ëåÀ^iî?O	‰@€E¡™×=ÍÐ$@=qç@1¾©xÕE¦9HCñsøBloAb»G="Άvòv20110803_00607_stKsb334@ë<$f‰†ý?7è@€EÃ=ùR@¹|?øQì?¾/EŽõ®CèZDú¶AsŒt='ßvòv20110803_00609_stKsb334@ë<$jMÜW?èw@€Eª==Ô
ÿ@¹?áG®U¾'n˜EÀ)D³BéDù™'ArÖ=l§@vòv20110803_00611_stKsb334@ë<$móî¥?ƒ@€EŒ®ì>úã?äh<@)™š2¾ÑhsEŽÑÃD³t´B%r°Ar§œ=­Aãvòv20110803_00613_stKsb334@ë<$qw?@€EŒ¬®=ʵD?7'@G®4¾/EŽ´fCèš^B/¾wAs@[=¤vòv20110804_00781_stKsb334@ë<F]•Â?K¤
@€E¯R=Ów>éE?£×
i¾­VE°àCè+DùìApäÆ=W»vòv20110804_00783_stKsb334@ë<F`ÕèÕ?_p@€E¯Ä)=öOp?ÃÂý?¡G®h¾•E²žRD³ADù`þAr#=b‹ vòv20110804_00785_stKsb334@ë<Fd0'B?Fs7@€E¯=È#?,Ŷ@…4¾Ñë…E²¸D³voBdZAtQd=ªÿAvòv20110804_00787_stKsb334@ë<Fg"Žp?8Ü@€E¯"\>
>Ë$õ@…5¾½ó¶E±±\CèЃB*%Aql=•Pvòv20110820_00604_stKsb334@ë>D¯
t?ImŒ@€E€5Í=ü¤‰>¡§C?£×h¾¢MÓEü¸CékÇDù±'Ar`=D(×vòv20110820_00606_stKsb334@ë>D$îw?ZÐ$@€E€†=˜4ü?lô?•Âg¾Ã•E'ØfD³žDù9ãAt3Ø=‹!ƒvòv20110820_00608_stKsb334@ë>D"‹‹?F««@€E~\)=Á*>¿"â@#330¾ÍÒòE'gìD³Ä1B-Atà€>€vòv20110820_00610_stKsb334@ë>D%ë6š?h"@€E~==·Ã">§=?ð£×3¾·ÎÙE'CéôZB¾wAs5=¯'?vòv20110901_00782_stKsb334@ë?ĨGó?6Ր@€EÉîö>á¿?‹´?æffg¾ŠÀƒEÌÿìC÷D{Dö AsäŒ=Š!Gvòv20110901_00784_stKsb334@ë?Ä«jÔ?'¥@€EÊÇÍ=á£S@¢{?ÚáHi¾š¬E΅ÃD¶ì‹Dõ§+AsÑg=…j|vòv20110901_00786_stKsb334@ë?ĶðQ·?(??@€EÊ*f>3Îvòv20110901_00788_stKsb334@ë?ĺ'?&ôâ@€Eǵ=ëÆÞvòv20110915_00517_stKsb334@ëAƒ}€¿?2ô9@€E¼1{>	ü5;òX?½p¤h¾"t¼E¿›ÃCè'ËDùäjAqŠ*=Rúvvòv20110915_00519_stKsb334@ëAƒ"^¼¤?%)à@€E¼g>5L>?›oc?½p¤h¾©xÕE¾³
D³\¼Dùc\Aq(²=TÙþvòv20110915_00521_stKsb334@ëAƒ—OÒÑ?6Ïi@€E½[\>Šœ>''í@ë…4¾È1'E¾{šD³'ºBë…Aq‹%=œ\vòv20110915_00523_stKsb334@ëAƒ››û?4Pï@€E½‹
>p>׸¿@2\5¾¾ùÛE¿þ)Cé
B,'hAs¥=ÁsBvòv20110925_00337_stKsb334@ëBÀ£òRî?V'/@€E½xš=¹€@0|@Qìf¾¬1E¿"=C÷šDöSçAsz3=¹*Ivòv20110925_00339_stKsb334@ëBÀ§T؟?_TÍ@€E¾Õ\=¥•¸?AÛ?ÈõÃh¾²-EÁID¶è´Dõã
AtUÜ=§l×vòv20110925_00341_stKsb334@ëBÀª©fÁ?i~@€E¿ì=ÁZvòv20110925_00343_stKsb334@ëBÀ­öé?yd@€E¿Ø=é\vòv20111009_00373_stKsb334@ëD€äN('?N­x@€E¢®á>f̙>•f?·
=h¾r°!E¤—\Cè;…DùìAs!n=wl¤vòv20111009_00375_stKsb334@ëD€ëñÖ?aÅa@€E¤}Ã>D8Î>òzð?¢\J¾"ýôE¦ËÃD³WDù†¸At¡Ê=‹Zvòv20111009_00377_stKsb334@ëD€ð'ü?\)¨@€E£ÒÃ>=ë.>¿°?Ñë…2¾¯ E¥©3D³"B :^AsWq="â#vòv20111009_00379_stKsb334@ëD€ó)³?Q'§@€E£š=>*'Ú?ŠÊØ@*=q7¾µÂE¤íÃCé=²B+ÚAq½D=ÖÀhvòv20111014_00161_stKsb334@ëE ­±¤'?¿íÃ@€E…Í=Â= @=1å?ª=qe¾Ót¼E…ˆ¤C÷åDö(öAuCP>"é½vòv20111014_00163_stKsb334@ëE ±uh?Æ4@€E…@×>k¶?®Š³?¢\g¾Ót¼E…­
D·ãDõ­hApb>†ûIvòv20111014_00165_stKsb334@ëE µuRh?Ïcø@€E…Ë\=Áðxvòv20111014_00167_stKsb334@ëE ¹Hp²?ºít@€E†P3=nj`vòv20120229_00564_stKsb334@ëVl.X'´? E@€E¨±\=íIÄ=Þ
?ï\)f¾"záE§T)Cè}Dú©üAz,´=ºuÁvòv20120229_00566_stKsb334@ëVl1kø¢?ú"@€E¨*H>wâ?œKí?áG®e¾‹Æ¨E§Ÿ\D³?–Dú)?Ay'À=çvòv20120229_00568_stKsb334@ëVl4·?=r@€E¨T\>`ô>»H@C333¾µÂE¦üD³øB;&éAx8u>®»vòv20120229_00570_stKsb334@ëVl7ª£?xµ@€E¨Óö>Â?–÷@HõÃ3¾³¶FE§ß3Cé¾BC÷ÏAy§ì>­vòv20120312_00569_stKsb334@ëWì!± Ì?0@ø@€E¨íf=ò(d>y½ç?î{f¾¯ E¨ç3CèZ=DúAyÙ)=›ÿvòv20120312_00571_stKsb334@ëWì$Ü=ƒ?)ý@€E©e¤=Ç£?GÞ?â\g¾–E©ÝÃD³GmDú¤Ayµ_=˜Á{vòv20120312_00573_stKsb334@ëWì(Ô?0
@€E©T>
©=˜þ¦@*=q3¾»dZE©ŠöD³‰ÃB6Ayf=øq;vòv20120312_00575_stKsb334@ëWì+N؀?2H@€E©{=Ú·q?…)#@2\4¾Éº^E©FCé!'B@²Ayá=ѓ‰vòv20120329_01232_stKsb334@ëZS–šâ?e¬@€E®Â==·Ö8=
Ì?Ï\)f¾®{E®–Cè­Dú>AzÕ,=ÆËvòv20120329_01234_stKsb334@ëZWµ×?U•×@€E¯HÍ=ÐÃÜ?3©H@f¾ÀE°>¸D³xZDùÑ/Az!2=åÈyvòv20120329_01236_stKsb334@ëZ[ìf?`ÐÈ@€E¯#=´Sì?öæT@5¾¾vÉE®¾{D³µ`B*ûçAzcÔ>‰Ûvòv20120329_01238_stKsb334@ëZ`ZÅ?Lw@€E¯"
=ÑÃ?HOO@ff5¾Ê=qE®êöCêB6·LA{¡;=ß÷žvòv20120607_00348_stKsb334@ëbÄǗÎé?,+O@€E…*¤>-g?OØÊ?ð£×f¾ ÄœE†"CöØRDö´jA~÷Ì=Á¦<vòv20120607_00350_stKsb334@ëbÄË]{Ü?+ã@€E…;ö>Gà?"&\@ë…e¾'hsE†ÈD¶ÕšDöEÓA*
=³Vvòv20120607_00352_stKsb334@ëbÄÏ9
¾?%;s@€Eƒ²==É®°vòv20120607_00354_stKsb334@ëbÄÓ×â?Fác@€Eƒk=À'vòv20120611_00392_stKsb334@ëcCÚi"?î¬@€E…Í=Ö¼=bÒ°@ffg¾™™šE†{CöqìDöÔBA€è=à"àvòv20120611_00394_stKsb334@ëcCÝþÎR?ðU@€E…R=ô j?'Æ?ê=qf¾µÂE†oD¶æ=DöW×A€£=Ĕvòv20120611_00396_stKsb334@ëcCá˗C?¡ã@€E"y¸=áêPvòv20120611_00398_stKsb334@ëcCåŸvÓ?ÿö@€E"š{=֟…vòv20120614_00507_stKsb334@ëc¥ëNLê?"â'@€EŒ%q>.ÍÊ?Z>@C33f¾}ó¶EŒì=CööDöŠA€.>6×%vòv20120614_00509_stKsb334@ëc¥ï{p?"…@€EŒË×>õF?§W@{g¾"záEŽãHD·Dö¦A€ï>˜Ùvòv20120614_00511_stKsb334@ëc¥óÓKí? @€EŽý>äªvòv20120614_00513_stKsb334@ëc¥÷äx:?-ô"@€EŒÎ®>+Évòv20120617_00634_stKsb334@ëd¡)eª?.í@€EgQH=¶gœ?#@G®e¾Ÿ;dEiòáC÷jDöA€'=ì@Vvòv20120617_00636_stKsb334@ëd¥	4?V>3@€EgÉH=©"À??Þ¸Rg¾¹XEkZ¸D·;Dö¸A€¸"=àZ…vòv20120617_00638_stKsb334@ëd©"Â?;ÑÂ@€Ee==ä>vòv20120617_00640_stKsb334@ëd­
šc?.‹@€Ecq®=ë–Jvòv20120630_00195_stKsb334@ëe¢Õ¢¢>üDg@€E¨q>y?¥Œ·@^¸Rg¾—
=E© fCöahDöÔA#>Guvòv20120630_00197_stKsb334@ëe¢ØÖÝ?
Ù<@€E¨f>ïŠ>¯Þ@záf¾®—EªvöD¶ØÍDö^oA€'Ó>³vòv20120630_00199_stKsb334@ëe¢Ü¿há?`ó@€E¨nÍ=û|Ïvòv20120630_00201_stKsb334@ëe£	ÞÆI?4@€E¥÷á>1
vòv20120704_00634_stKsb334@ëf#ÚQT?–+ù@€EWÌ=>pȬ@6)?÷
=f¾›"ÑEYß
Cù‹ÇDöÛA'ݨ>"'Ìvòv20120704_00636_stKsb334@ëf#ޗTñ?š­8@€EWŸ®>©Z@§Iæ?þ¸Rh¾ž¸REZþ=D·À"Dõ›;Aƒ±]>Ëj]vòv20120704_00638_stKsb334@ëf#ã!ؘ?£Éq@€EU|f>Ö7vòv20120704_00640_stKsb334@ëf#çZG?šôg@€ET3>™^yvòv20120705_00893_stKsb334@ëfE˜÷?LÝ
@€E\3Ã=ë^·??–m@×
f¾½ó¶E`ï×CùDÝDõã
A'mÙ>+Ñ»vòv20120705_00895_stKsb334@ëfEœ2{'?Jþm@€E^3=¸3Ø>ª
Á?ñë…E¾µÂEaÓ
D·+Dõ–A'KL=ïÿ:vòv20120705_00897_stKsb334@ëfEŸ€Mî?IÉÞ@€E\ëq=Ä®Œvòv20120705_00899_stKsb334@ëfE¢¢V×?"é@€E[ƒ…=Äüvòv20120714_00769_stKsb334@ëgež8?`žÿ@€Ezëì=¨Ð¤9׆"@{g¾³¶FE{_®C÷o\Dö[…A'|>6ã'vòv20120714_00771_stKsb334@ëgeÿFr?XŸË@€Ex¬¸=¡fT>ƒÝ#@{h¾©ûçE{-qD·¤Dõü¬Aƒgy>?çvòv20120714_00773_stKsb334@ëgea V?ZÔf@€EvŠá=–Uvòv20120714_00775_stKsb334@ëge΍Â?p@€EuÇH=•ª°vòv20120716_00579_stKsb334@ëg£¯ŠÈ?™»Ó@€E–=Œævòv20120716_00581_stKsb334@ëg£íp?›¯J@€E—¯Ã=‰9o?D\‰@\g¾º^5Eš-ìD¶ÒoDö'3Aƒâ¸>Ó-ˆvòv20120716_00583_stKsb334@ëg£lÎ_?Œ¥@€E—==‡›8vòv20120716_00585_stKsb334@ëg£¹iÄ?qh@€E–Ôf=kTvòv20120717_00275_stKsb334@ëgÀµܗ?DÿQ@€E¡4f>‡ß?a®'@0£×f¾¤Ý/E£bCöS×DöéìAÿ7=þ¨…vòv20120717_00277_stKsb334@ëgÀ¸QE?SFa@€E¡,ö>](?óÄ@5g¾¯ E¤wÃD¶×LDöi/A'ª/=û÷Évòv20120717_00279_stKsb334@ëgÀ»toé?U2@€E Ï>ª§vòv20120717_00281_stKsb334@ëgÀ¾œ'¾?BTf@€E YR=Ξ×vòv20120718_00056_stKsb334@ëgߦÄ)?5#
@€EêDÍ=âm;?·Er@K…g¾ A‰EîuHCõúDö^˜A_î>*6ævòv20120718_00058_stKsb334@ëgß©Ø
?5@€Eë{>&å@ˆœþ@õÃi¾¨r°EïûqD¶¬jDöHA'–>ü±vòv20120718_00060_stKsb334@ëgß­6?1‹u@€Eë(ö>	¿­vòv20120718_00062_stKsb334@ëgß°3>q?7ÈÜ@€Eëº3=Õòôvòv20120719_00056_stKsb334@ëgÿT?LÇ?P7
@€Eʤì=ò2S=ÈQl@'®f¾˜bEÍì)Cõ@ÅDöÓA€"é>&uÃvòv20120719_00058_stKsb334@ëgÿWpI"?[3@€EË!\=à—¦?÷HO@×
g¾¦éyEÏi
D¶Š%Dõ³mA€¶a>ëvòv20120719_00060_stKsb334@ëgÿZÃðÛ?@@€EÊC{>'_ºvòv20120719_00062_stKsb334@ëgÿ]ÿ˜?[·@€EÊ…=çc"vòv20120719_00411_stKsb334@ëh'JçÛ?u&x@€E¨'=—Ï@hÐ@
áHf¾¸QìE¨DáCôþúDögdA€ñ†>qHEvòv20120719_00413_stKsb334@ëh*¡ÿš?~õ@€E§Ø®=ÃL@¡kH@záh¾¯ E©DfD¶YDö,AƒLž>H>vòv20120719_00415_stKsb334@ëh-ñÅ«?h:ý@€E§æf=µÈvòv20120719_00417_stKsb334@ëh1g›ñ?z€@€E§a¤=¹ÎPvòv20120721_00363_stKsb334@ëhE¬wm?*B@€Ež±=÷ûâ?‰"@ZáHf¾¢MÓEŸÐ=C÷5ãDöuAƒ‡>]Üxvòv20120721_00365_stKsb334@ëhEݺ?*Ã@€EžÚ=î¾>é¨@HõÃg¾¥`BE ç×D·+Dõ÷×A'®œ>8Q¥vòv20120721_00367_stKsb334@ëhE(—?/Þ!@€Ežü¤=ÉQ\vòv20120721_00369_stKsb334@ëhEK3?+üc@€Ežz…=È$fvòv20120722_00273_stKsb334@ëh_¤'`ë?/T5@€E­¡¸=ôë!?3p@ÌÍf¾¬1E°¬)CöOßDöòáAƒ7‰>&ÖPvòv20120722_00275_stKsb334@ëh_§ª¾Û?Dû‹@€E®®=ÒN`>	ô‡@*=qh¾©ûçE²)ìD¶æÙDöyhAã>%•±vòv20120722_00277_stKsb334@ëh_ªÖ½ç?>H@€E­A{=ɞävòv20120722_00279_stKsb334@ëh_­ë¶?@Ÿ2@€E­\=ÌW6vòv20120723_00350_stKsb334@ëh'i3u?i"û@€E†_\>äT@gW@{f¾»çmEˆ{qCö¡ËDö¯ÏAõj>Gj€vòv20120723_00352_stKsb334@ëh'µN?…E;@€E†òq>Á
vòv20120723_00354_stKsb334@ëh';/V?~®ÿ@€E†:…=ûÌ¢vòv20120723_00356_stKsb334@ëh'¥W?jÀè@€E…Øf>õTvòv20120726_00174_stKsb334@ëhá+ç³?+k(@€E˜ã{=¬$t?ªÚt@\g¾‰7LE›2CöXRDöÃuAFT=Ú²
vòv20120726_00176_stKsb334@ëhá/<©)?<r×@€E˜É¤=Ü×?‹d@®g¾¤ZEš²RD¶Ú Dö=`A¹­=îjÁvòv20120726_00178_stKsb334@ëhá2¨ïM?C÷@€E—Pì=°	\vòv20120726_00180_stKsb334@ëhá6~è?<ú=@€E–F=¶2vòv20120731_00269_stKsb334@ëi€öÞÕ?Gi'@€Ex®¤=Û4%?Eâ‰@
p¤g¾ž5?E{¢áCöRòDöÊAgh=ÿçövòv20120731_00271_stKsb334@ëi€ú"0?S_˜@€ExÌR=¥ø >âõç?Ÿh¾½p¤E}rfD¶ÙôDöQqA
8=ג	vòv20120731_00273_stKsb334@ëi€ýy³?PO¹@€ExTá=š~xvòv20120731_00275_stKsb334@ëiÈ1²?A$‹@€ExÍ=Á–ðvòv20120801_00552_stKsb334@ëi£äoü<?a)@€EUŸ3=´‡Ø?Ûl?ٙšf¾Á%EWášCöúDöVA'Tú>-îžvòv20120801_00554_stKsb334@ëi£ç…U?eµ@€EVq\=""€?ÅÑË@
p¤g¾³¶FEYD·	'DõøBA'u©>)%Bvòv20120801_00556_stKsb334@ëi£îéw}?Y}@€ETϚ= °´vòv20120801_00558_stKsb334@ëi£òž¸½?`PÂ@€ES™\=ŠÜœvòv20120804_00627_stKsb334@ëjäª>'?oÞ.@€E‡ÝR=«»,>ºKŽ@ë…f¾É7LEˆ(öC÷'DöXþAƒ½E>o«èvòv20120804_00629_stKsb334@ëjç½Ôa?hú÷@€Eˆ
=‰Ï˜?B܋@(öh¾¿|îEˆiÃD· RDõç}A'ã>ZÖûvòv20120804_00631_stKsb334@ëjêøçˆ?xº‡@€E‡'==Œ®üvòv20120804_00633_stKsb334@ëjî
ïØ?r°®@€E‡•×=µòtvòv20120808_00173_stKsb334@ëjƒGÕ§<?Ó×@€E™ã=ì~>+½£@%f¾"ýôE™C…C÷.úDöoA'Tl>â×vòv20120808_00175_stKsb334@ëjƒK6ð,?8è@€E™·{=Ò1È>èa@#×
g¾•Eš8¤D·DõíXAØß>çvòv20120808_00177_stKsb334@ëjƒNxž?,"v@€E™½š=Ã|<vòv20120808_00179_stKsb334@ëjƒQ¥…?#K@@€E™ý
=Ιvòv20120814_00099_stKsb334@ëk?¯B¾?C¯#@€E˜P)=Ú@9w‡@…g¾¡G®E™ {CöF%DöГA€#A=ᎀvòv20120814_00101_stKsb334@ëk?²nâ·?I	@€E™u3=ëtò>=ïR@g¾¸ÔþE›ë3D¶µãDöUÓA€2H>&vòv20120814_00103_stKsb334@ëk?µ¿Yó?;H@€E™ÄR=Æ4,vòv20120814_00105_stKsb334@ëk?¸è"8?<­Í@€Eš…=üñevòv20120817_00514_stKsb334@ëk¤¡Gƒ!?¿R"@€EUSH=Ìü\vòv20120817_00516_stKsb334@ëk¤¤}'É?©xù@€EU='·À>t&­?Ü(ög¾×
=EW"3D¶ç®Dõç×A}Œ>žGÕvòv20120817_00518_stKsb334@ëk¤§µÆÌ?ºÚÈ@€EW»…="d vòv20120817_00520_stKsb334@ëk¤ªéÃS?ˆVË@€EV…=¸ºôvòv20120828_00621_stKsb334@ëm›ÌÚd?cé@€E¼¿
=¡n"?	š.@>{f¾ª~úE»Ó3Cö9ÛDö€)A'8>Yëvòv20120828_00623_stKsb334@ëmžàEP?CÀ@€E»óì=¼aô?†¯@*áHf¾ A‰E¼)D¶ÖáDõùPAd>3vòv20120828_00625_stKsb334@ëm¢SQ?X¦@€E»ŽÃ=ÉÈvòv20120828_00627_stKsb334@ëm¥.}—?dø¸@€E¼¸=§åTvòv20120829_00452_stKsb334@ëm#£ÀŸ?Î_@€E®->³Ë:`w§@ f¾‰7LE­Ò)Cö³3DölJA€x\=ÛÅkvòv20120829_00454_stKsb334@ëm#§ƒ?¼@€E®:q=û¶L>Ÿ[÷?ë…h¾œ(öE®p¤D¶áyDõýA€,=¼vòv20120829_00456_stKsb334@ëm#ªX"À?#š@€E®d>–Üvòv20120829_00458_stKsb334@ëm#­µ	ã?!È®@€E­æ®=ùAvòv20120911_00354_stKsb334@ënÂ&mýß?(÷@€Eªç
=ð%b>!!ÿ@#×
f¾OßE«6¸Cö*^DöŒRA?e>íƒvòv20120911_00356_stKsb334@ënÂ)µñi? Å%@€E«#á>
	??
ß@õÃg¾˜bE«ušD¶ÂÙDöAP9=Ëûbvòv20120911_00358_stKsb334@ënÂ-6?*‡@€EªtR>ò¾vòv20120911_00360_stKsb334@ënÂ0xhr?!á2@€Eª{=üévòv20120912_00099_stKsb334@ënßõ©ë ?$Bì@€E½H=ùׅ@‰Eä@#×
e¾™™šE½ )CöMqDö ÅA~
÷=ñ±Ñvòv20120912_00101_stKsb334@ënßùè?+´p@€E½}Í=ûŠñ>Ýyp@!ë…h¾¤ZE½í3D¶åDöÑA1î=á®vòv20120912_00103_stKsb334@ënßü§ê?(Hò@€E¼·)=í»àvòv20120912_00105_stKsb334@ënà¼Ò"?&V^@€E½Í=ÙQFvòv20120924_00092_stKsb334@ëp`<¨²'?$҂@€E™…=üÛ=̛€@?\)e¾²°!E™H¤CöHRDöœZAá¨>ͅvòv20120924_00094_stKsb334@ëp`@'Ýë?'ü@@€Ešo{>!Ù>rTw@\g¾ª~úE›sqD¶æwDö¨As=́`vòv20120924_00096_stKsb334@ëp`CŒg?N@€E™ˆ¤>öxvòv20120924_00098_stKsb334@ëp`Fòó}?l@€E™`®>{)vòv20120925_00071_stKsb334@ëpÔ©µœ?9Å@€EÅE¸>UÃ?°G@S33f¾²°!EÆCö˜sDöœƒA€£™>7‡‰vòv20120925_00073_stKsb334@ëpØOE?$*=@€EÄóš=æÀe?±]	@…f¾'hsEÆMHD¶Ú5DöÛA€"=Éoûvòv20120925_00075_stKsb334@ëpۛÌû?!lÅ@€EÄbÃ=ÚSïvòv20120925_00077_stKsb334@ëpß+!?;…@€EÅ!=à:vòv20120926_00335_stKsb334@ëp¢2±ã½?l…_@€E¹
>ÕO?ÿ
·?ó33f¾±©üE¹0fCö6‡DöqÓAGJ>œ=vòv20120926_00337_stKsb334@ëp¢5Ù*Ô?zý*@€EºÇö=»w=M¥b?â\h¾¾vÉE»Ù×D¶½ªDõïÇA˜¨>U\Ãvòv20120926_00339_stKsb334@ëp¢9!Cò?mÙ'@€E¹¸H=æÜCvòv20120926_00341_stKsb334@ëp¢<=?\¿;@€E¹×)=½¿Àvòv20121012_00194_stKsb334@ër ºüµô?gÆ@€E®øR=»™¸?sé@e¾¢MÓE¬K3Cö+DDö‰ºA{ð[>#¶ývòv20121012_00196_stKsb334@ër ¾{›'?"ê@€E°Iì>?	?–È¢@\f¾¦ffE¯D¶°bDöÃA€ n>—4Êvòv20121012_00198_stKsb334@ër ÁÅ¢Œ?ŠÚˆ@€E¯}š=ðr·vòv20121012_00200_stKsb334@ër Åå>?,d@€E¯‹…=½øvòv20130318_00543_stKsb334@ë†K6â4"??4@€E€4
=›$Ø?¨î?øQìf¾°£×E…HCõÕÃD÷'ÇA}:$=ÛRvòv20130318_00545_stKsb334@ë†K:Ý?<´.@€E€dš=µ¢h?Pï?@=qg¾»çmE€‰ìD¶©‰Dö¬ZA~ïQ=×[êvòv20130318_00547_stKsb334@ë†K=qoÚ?G	r@€E€q==ß²vòv20130318_00549_stKsb334@ë†K@¤Z"?D¶•@€E€¦=Û¸‡vòv20130323_01186_stKsb334@ë†ë·Âd?$ZH@€E–¶\>~‡=;b	@…e¾©ûçE–öCõµD÷?Az¢}=¿Þ¿vòv20130323_01188_stKsb334@ë†ë»LqÉ?
[†@€E–Áá=üå?6æ@G®g¾Å¡ËE—•ÃD¶˜åDö‰A|w¼=­\vòv20130323_01190_stKsb334@ë†ë¾¹8Æ? 1¼@€E–¹H=ÛÁÜvòv20130323_01192_stKsb334@ë†ëÖS(œ?+~¬@€E'"á=י7vòv20130324_01363_stKsb334@ë‡íb~¥?/Ôª@€E"Ç)=÷ÖD=‰÷@…f¾­'hE""Cõè1DöíHA}ì=КLvòv20130324_01365_stKsb334@ë‡ðáNº?'úÉ@€E•Ã>zÃ??ý?ê=qf¾¢MÓE•°D¶¶¸DöeËA}e§=ž'&vòv20130324_01367_stKsb334@ë‡ôem?!"@€E•
H>XIvòv20130324_01369_stKsb334@ë‡÷©YÖ?'ˆ@€E•7¸>1ñvòv20130325_01001_stKsb334@ë‡+X"v?!@€E¡ù¤>ré?LOü?èõÃf¾–‡+E¡)Cõ‰üDöý/A|ÕY=½~vòv20130325_01003_stKsb334@ë‡+]wŠ%?%S@€E¡ô3>Þ÷>£Z±?±ë…g¾­VE¢ÃD¶¬Dö|´A|fÖ=šØ3vòv20130325_01005_stKsb334@ë‡+bá|?üm@€E¡ú)>5Ó´vòv20130325_01007_stKsb334@ë‡+gø&Ã?"ù@€E¢ö>Ý¥vòv20130326_00572_stKsb334@ë‡JS‹rº?Ü@€E­=Õ3=Ö@$záe¾ž5?E¬'HCõéXD÷ªA|$Ç=ëÂ¥vòv20130326_00574_stKsb334@ë‡J\™([?÷Ä@€E¬¼\>›ˆ<>:´?Ôzág¾ A‰E¬ÔáD¶¤sDö—TAzω=8vòv20130326_00576_stKsb334@ë‡Jb$ã9?Ë5@€E¬õ)=Ýw¾vòv20130326_00578_stKsb334@ë‡Jg0PU?È@€E¬+š>KYvòv20130625_00878_stKsb334@뒨WÚ1?­@€Eaì=ñ«¾@˜†Ç?úáHe¾Ðå`E]‰šCöHDöžÉA~V®?E}vòv20130625_00880_stKsb334@뒨['þø?¢ƒÜ@€Eaûš=ɛ¢?'P?¯\)f¾Ïß;E_û×D¶ÚÁDö'–Az">yí6vòv20130625_00882_stKsb334@뒨^¥âÓ?·|@€Ea#…>*PÆvòv20130625_00884_stKsb334@뒨a䆨?–éi@€E`ªR=ÿ(Õvòv20130702_00310_stKsb334@듂ŒÕüK?LJ@€E›EH=ó"€?`L@¸Rf¾§l‹Eœ×šCõ¾DöèÝAy×s=Ð7»vòv20130702_00312_stKsb334@듂6c¿?ø#@€Eš¬ì=ûÌ?vå
?ìÌÍg¾§ïžEœ¶=D¶©¢DökLAyâ=¤)vòv20130702_00314_stKsb334@듂"oôZ?¢@€EšUÃ>àvvòv20130702_00316_stKsb334@듂—l©?	@€E™Êq>+vòv20130703_00264_stKsb334@듡»c(?'pq@€E|E…=Àì><Ò7@Qìf¾¬‹DE²áCöþDöü¼AyÓ8=·z&vòv20130703_00266_stKsb334@듡¾vÞ.?3m@€E|…=¶¾X>äðD?Ôzáh¾«E€šD¶¤ƒDö…ªAzme=Œ4Xvòv20130703_00268_stKsb334@듡Á³y??0@€Ezߚ=Î]Zvòv20130703_00270_stKsb334@듡ň€?/h@€EzÈR=Ã2üvòv20130703_00456_stKsb334@듣L;?®d@€E"ôR=í>c?‡²@
áHg¾¢ÐåE‡¸Cö+Dö×ÏAz,=©€<vòv20130703_00458_stKsb334@듣O_Ž±?Cj@€E…‰q=á.Ô>‰##?Ç®h¾¡ÊÁEˆ†RD¶¾-DöZ^AyPç=~çvòv20130703_00460_stKsb334@듣RÅo`?@€E…¯)=î†üvòv20130703_00462_stKsb334@듣aÂÛ?§@€E…Êì>#	vòv20130703_00792_stKsb334@듦6¾Øî?(»û@€E}ö)=ËËm?VP?ã×
f¾—
=E€&áCöDö€"Az$Ï='¹Ivòv20130703_00794_stKsb334@듦:+Ñ?$G@€E~Î>p>¨Y†?Æffg¾'ñªERD¶Ì1Dö;Az·2=~êvòv20130703_00796_stKsb334@듦=ºu²?4‹@€E}¸=´ vòv20130703_00798_stKsb334@듦KgÒ¢?*æ@€E}
ì>sïvòv20130705_00248_stKsb334@ë"àÀg¤)?'˳@€E'Ñ>Ý]?F"¿@ÌÍg¾»dZE"™\CõÖDöõhA}˜Ì>_ç»vòv20130705_00250_stKsb334@ë"àã=‡?aƶ@€E'vš=›Ÿ<?Ù2È?î{h¾²°!E"ó×D¶¯3Dö‹¾A{>«ºvòv20130705_00252_stKsb334@ë"àÆ·u??B×@€ExÃ=é±vòv20130705_00254_stKsb334@ë"àÉˀq?Cå¶@€E'n==¡vòv20130705_00488_stKsb334@ë"â­rús?:C"@€Ey\=œ+?Bšq?õf¾«E|ñìCõŁDöÖ-A{Ch=£žCvòv20130705_00490_stKsb334@ë"â°²zf?9=@€Ey7=»]T>·…¯?æffg¾·ÎÙE®D¶œÍDöc;Ay,À=þVvòv20130705_00492_stKsb334@ë"â³òpu?=|§@€ExEì=¦^hvòv20130705_00494_stKsb334@ë"â·>B?4B@€EyÍ×=§	Lvòv20130705_00824_stKsb334@ë"åªA·Û?qÒø@€Ei–á=èPE>´Ø?Æfff¾¶È´EiJfCöðbDöjA|Œd>ä×vòv20130705_00826_stKsb334@ë"å­š¨? Â@€Ejï®=…Œ¤=þ^Ã?±ë…h¾ÂJEl!ìD¶÷dDõþVAxîG=û\˜vòv20130705_00828_stKsb334@ë"å±üS?t+@€Ej§ì=ñê¨vòv20130705_00830_stKsb334@ë"å¹?â?‹˜î@€Ejæ)="X8vòv20130705_01096_stKsb334@ë"è®&#U?¯	 @€E‰š¤=²"´vòv20130705_01098_stKsb334@ë"è±™û"?Ù]a@€EŠ²=®‹Œvòv20130705_01100_stKsb334@ë"è´õðÝ?›¶@€Eˆø¤=Äùvòv20130705_01102_stKsb334@ë"è¸8@8? #@€E‰A¤=¿)èvòv20130706_00503_stKsb334@ë"¬Â†"?w'@€E›P{>
Ü>ŸÛ8@®f¾'\E¾áCõ³×DöÕüAy»S=¬[=vòv20130706_00505_stKsb334@ë"°!JÓ?0‡@€EšÉq>%ap?àM?Ó33h¾Ÿ;dE|D¶•PDöXþAyÑa=okUvòv20130706_00507_stKsb334@ë"¸-Óù?,¦l@€E˜°q>˜ Ëvòv20130706_00509_stKsb334@ë"»º±?¿@€E˜yá>)Fvòv20130706_00695_stKsb334@ë"¡Êšî?%¼@€EŒ
>R?!û$?øQìe¾œ¬EŒê=CõϞDö³3Ay+"=¦Úvòv20130706_00697_stKsb334@ë"¥.rÚ?"½@€EŒ"3>/û?ÆVx?ç®g¾™™šEDD¶¨Dö6FAy;š=yvòv20130706_00699_stKsb334@ë"­#i'?5í@€EŒ=ø}vvòv20130706_00701_stKsb334@ë"±@©?³0@€EŒŸö=ñ‰7vòv20130711_00307_stKsb334@딡ñ`Ë?mÖ@€E !ì>%U'?¯B?ÚáHg¾¦éyE¤8CõÓTDöõ‰A{lþ=¯Ðvòv20130711_00309_stKsb334@딡ôkœÜ?ùš@€EŸõ=>±>ZÆ£@×
g¾Ÿ¾wE¤
D¶¯Döo…A{]ó=ˬevòv20130711_00311_stKsb334@딡÷·'Ò?
«h@€EžàH>Ovòv20130711_00313_stKsb334@딡úßo<?Ìx@€Ežƒ\>vòv20130713_00399_stKsb334@ë"áù.µJ?#åò@€E—ˆ\=òYA?iEí@
p¤g¾"záEšµ
CõiüDöíªA}K=ÉyÀvòv20130713_00401_stKsb334@ë"áü[¶?$]
@€E˜Hö=Õ\>££ @×
g¾ª~úEœ|¤D¶»øDöxsA|÷=¯²Ivòv20130713_00403_stKsb334@ë"áÿ¦CK?0à@€E—´H=ô·:vòv20130713_00405_stKsb334@ë"âÕÀ?>Þ@€E——{=ïîvòv20130724_00759_stKsb334@ë–FÂ6›È?`"ý@€EŽ\=¸'l@†u"@\f¾¼í'E'TRCö3DönúA}ƒÿ=õ'Åvòv20130724_00761_stKsb334@ë–FÅ'ǚ?PÍØ@€Eª¸=Þdõ=®t:@áHg¾³¶FE'çÃD¶ËøDöqA€8\>?uvòv20130724_00763_stKsb334@ë–FÈi0?\+¶@€EŽ·š=®¶ìvòv20130724_00765_stKsb334@ë–FË÷º·?Võ6@€EŽô{=Ðk•vòv20130727_00100_stKsb334@떠 HT®?Y¼‹@€E¾b¸=íO1@‰"@'®f¾«EÃÍ
Cõ,¬DöýAÉË>Tqävòv20130727_00102_stKsb334@떠#6 ü?TA	@€E¾Î=ïßÈ@¯?Ç®h¾Ÿ;dEÅ4RD¶ÈDöqHA€3Q=ùçBvòv20130727_00104_stKsb334@떠,`?(Zü@€E¾Æ®=Ñ!vòv20130727_00106_stKsb334@떠/–›?AÂJ@€E¾ú=ì¸Mvòv20130727_00112_stKsb334@떠<Ą?2ø-@€E¿è×=çÀu>.ò©@
=qf¾° ÅEÅʸCöþD÷HA~Â=÷"hvòv20130727_00114_stKsb334@떠?/?EDB@€EÀÓ×>3Ìì<'áÐ@¸Rg¾ A‰Edz®D¶¡²DöuôA€6Ã>§ãvòv20130727_00116_stKsb334@떠B€7ô?PJØ@€E¿ßì=ó,vòv20130727_00118_stKsb334@떠E"tA?\cú@€E¿=>"íÅvòv20130807_00307_stKsb334@ë˜&°|?8:Æ@€E'½á=µnÌ<>DÜ@-p¤g¾±©üE" Cõ«¦DöɺA_É>>fvòv20130807_00309_stKsb334@ë˜)}<l?C¾*@€E'¦×>J¤?|
?ê=qg¾¡ÊÁE"ñ®D¶«¾DöY'A_c=¼Þvòv20130807_00311_stKsb334@ë˜-"ç?<|j@€E'.š>(§vòv20130807_00313_stKsb334@ë˜0«sâ?/iY@€E'œ
=¸²Ôvòv20130828_00365_stKsb334@뚢T§& ?#‹d@€E»XÃ>	´=–Ñi@.{f¾'ë…E¼îCö1DöŒ"A' }>+eNvòv20130828_00367_stKsb334@뚢XCãÛ?#ÁX@€E»Ú×=ûîl@=d@&ffg¾OßE½ä{D¶ð¼DöÕAÙÐ>›)vòv20130828_00369_stKsb334@뚢[œn
?~@€E»9)=׍Âvòv20130828_00371_stKsb334@뚢^íÆÂ? [4@€E¼;…=æé¯vòv20130922_00148_stKsb334@ëÀŠ`a?DÑë@€E"ê3=²µp?©…%@\)e¾° ÅE"\{Cö'òDö‡AÅå>ƒÓvòv20130922_00150_stKsb334@ëÀšÈC?be¯@€E" R=Ál?FV@\f¾Ÿ;dE•Å®D·°DöhA'd>?[ vòv20130922_00152_stKsb334@ëÀ÷t?[Õ6@€E"‰š=Ý&vòv20130922_00154_stKsb334@ëÀ™—«®?J*@€E"ú®=³Íüvòv20131007_00176_stKsb334@럠ž5O˜?Iíå@€EÁq¸=âÃ×?Ë=@1ë…e¾ŽÙEÀ:¸Cö5¢DöœÅA'aÚ>'F€vòv20131007_00178_stKsb334@럠¡Cí?]Ý·@€EÁͤ>©?¿â±?èõÃg¾¢ÐåEÁ
¤D¶ðöDö A'î>&)Švòv20131007_00180_stKsb334@럠¤Y¼	?U>C@€EÁuš=Äötvòv20131007_00182_stKsb334@럠§GÒ¨?Mí½@€EÂ1)=Åêxvòv20131016_00036_stKsb334@ë ¿ÿÒ"¢?›*®@€E¶×)=¿œÄ@"¶ý@+…e¾¼í'E´"CöÎÙDö…ÓA'"?;ˆvòv20131016_00038_stKsb334@ë À'­?§¤?@€EµˆH=Åôˆvòv20131016_00040_stKsb334@ë Àƒ^?°÷@€E´[3=ªÑGvòv20131016_00042_stKsb334@ë À	ó©…?¬£.@€E³´f=²+dvòv20131017_00147_stKsb334@ë à'Äé?‡&Ô@€EÃÞö=«ðÜvòv20131017_00149_stKsb334@ë à"·‰?Cà@€EÄÏ=Àg°vòv20131017_00151_stKsb334@ë à–ÌŠ³?u>ü@€EÃÛ3=ê@1vòv20131017_00153_stKsb334@ë àš¶þ?|@Š@€EÄA==¿xLvòv20140526_00651_stKsb334@뼅Âø¹?Dƒe@€E£kH='J vòv20140526_00653_stKsb334@뼅«I?.sè@€E¡Ÿ\='Ypvòv20140526_00655_stKsb334@뼅Wè?-ê$@€E¡KÍ=Qxvòv20140526_00657_stKsb334@뼅ÈeŠ?2_@€E¡ÉH= ]`vòv20140607_00495_stKsb334@ë¾…{šU?o"@€E^=šÂ€vòv20140607_00497_stKsb334@뾈Ռ9?ŽÓå@€E\€==âÿvòv20140607_00499_stKsb334@뾌/£²?{R™@€E_ºá= ½vòv20140607_00501_stKsb334@뾏Q¡Þ?ƒÕý@€Ea]ì=à¬ývòv20140617_01126_stKsb334@ë¿I}²"R?Ë¢ @€E²‡š=§!ûvòv20140617_01128_stKsb334@ë¿IJó™?ÕyŽ@€E´=ð2Îvòv20140617_01130_stKsb334@ë¿I"΁?·¿Ü@€E³øf={šÉvòv20140617_01132_stKsb334@ë¿IˆJ&j?½vF@€E³Ñ=œBvòv20140620_00977_stKsb334@ë¿©ØyÄ?V¢W@€E"C
=˜ä@T#@1G®e¾ª~úE"n¸CõØsDö­`A…Ï>€ˆmvòv20140620_00979_stKsb334@뿩ܬHž?QQ@€E"¥=¯¦ @/óM@f¾ A‰E•µÃD¶ªfDö>°A†=>,ԋvòv20140620_00981_stKsb334@ë¿©à×pÀ?Gh6@€E"FÃ=É<vòv20140620_00983_stKsb334@ë¿©äɾP?I{Ž@€E"÷3=̹vòv20140623_00915_stKsb334@ëÀrз¾?GF!@€E†¾á>ҍ@Ņ@=p¤e¾¶È´E‡yCöz^DöƒLA"â¾>}ÖÒvòv20140623_00917_stKsb334@ëÀvü\?GCh@€Eˆ<H=°Lð?ŽI@	™šf¾®—E‰WqD¶ýPDöËA…4>,gvòv20140623_00919_stKsb334@ëÀyZ	?Eô†@€E‰wö=Éy.vòv20140623_00921_stKsb334@ëÀ|¼Ô‡?*¢=@€E‰'\=ӓÍvòv20140624_00247_stKsb334@ëÀ""ÿ2?Liá@€EŒá®=ôâ@]²'@XQìe¾¦ffEŒR¤Cö³DöýôA†9Æ>¿o…vòv20140624_00249_stKsb334@ëÀ"&rO?Ré@€E‹&q=ÐiÈ@Ÿ+@'®h¾ A‰EŒü{D¶ìsDö"bA"T}>ŠÝ…vòv20140624_00251_stKsb334@ëÀ")u?RÔË@€E‰ä3=Ä}vòv20140624_00253_stKsb334@ëÀ",ÙøY?W(W@€EŠIì=è›Rvòv20140624_00895_stKsb334@ëÀ)=Qo3?7Æ,@€E"Já=ëqÆ@j@Pe¾®—E"ó3CöÙÛDö‰šA…¼>'Élvòv20140624_00897_stKsb334@ëÀ)@tå/?0L@€E•ú×>R±@$šˆ@)™šg¾¯²E–	®D¶äDöøA…~É>Bé¦vòv20140624_00899_stKsb334@ëÀ)Cáa?2­þ@€E—çÃ=é¿vòv20140624_00901_stKsb334@ëÀ)G2sñ?(Å®@€E—>{=Þ×Çvòv20140702_00771_stKsb334@ëÁ%æ½º?Œ™@€E|*==Ûà@ŒH–@
=f¾¶È´E|ZC÷ÎwDöV A'UW>´
vòv20140702_00773_stKsb334@ëÁ%'¾?|¹z@€E{Î)='´ˆ?'
@G®g¾¸QìE}¡qD·"¸DöÙA"[F>…Ä¢vòv20140702_00775_stKsb334@ëÁ%•f^"?Œz	@€Ezq=‰"°vòv20140702_00777_stKsb334@ëÁ%™$<?³@€Ez"={òHvòv20140703_00531_stKsb334@ëÁCœ¨AÓ?-ïW@€E"=H=Øÿ@'Ù@E¸g¾¬1E†Ó3CöKDöâ=A††>r#Avòv20140703_00533_stKsb334@ëÁCŸò™e?1¬Í@€Eƒÿf=Øå@ƒkd@õÃg¾° ÅE†'qD¶Ï×Döv¨A"!&>û$vòv20140703_00535_stKsb334@ëÁC£PÝ=?7ãµ@€Eƒ7H=¸Å?vòv20140703_00537_stKsb334@ëÁC¦‰ìþ?Bè@€EƒŽÍ=ö+
vòv20140706_00457_stKsb334@ëÁ¦€ðÖA?5úè@€E¦Oq>É»@©<@Tzáf¾'\E©L¤Cö×mDö+A‡˜ó>€mâvòv20140706_00459_stKsb334@ëÁ¦"+ƒf?-í@@€E¦m>­?Š]Õ@Uf¾"záE©;ÃD¶òDö¼A"D÷>(•:vòv20140706_00461_stKsb334@ëÁ¦‡µvD?aª@€E¦<
>7Ãnvòv20140706_00463_stKsb334@ëÁ¦‹äÉ?*Ä@€E¦¢3>E±vòv20140712_00555_stKsb334@ëÂdDbE?$r@€E—‡q=Ø{d@Úäw@?\)f¾¨õÃEš"HCõ6¨D÷9A†=þ>UÔvòv20140712_00557_stKsb334@ëÂdGõb?*‡<@€E—l\=õÉY@<,¥@f¾›¥ãEšãHD¶`Dö—–A"H_>Ìâvòv20140712_00559_stKsb334@ëÂdKiµÑ?‰v@€E—3×=ô¡´vòv20140712_00561_stKsb334@ëÂdO7/í?¦¸@€E–ÉÍ=çÁmvòv20140804_00106_stKsb334@ëÅ?à|µ?¬HX@€E¯Ž¸=ňvòv20140804_00108_stKsb334@ëÅ?ãÃ#V?¥zË@€E¯Ûq=üN×vòv20140804_00110_stKsb334@ëÅ?çTwü?¥ù?@€E®îì=žà"vòv20140804_00112_stKsb334@ëÅ?êÇ>m?³"@€E¯ÖR=êÏ1vòv20140911_00299_stKsb334@ëÊ qIÄ?ZÊ@€E•ŒH=ó ?('U?ó33f¾ˆ´9E—ÀCöÊÁDöt)A=³ùËvòv20140911_00301_stKsb334@ëÊ$I¦?=¡@€E–Ÿš=í3?ZL@g¾‡+E™
fD¶ü‹Dö5A€+'=Û·fvòv20140911_00303_stKsb334@ëÊ(1W;?‰Z@€E–m)=æ=1vòv20140911_00305_stKsb334@ëÊ,N¢¥?۟@€E•‡q=ïüvòv20141006_00147_stKsb334@ëÍ šGu?FØø@€EÃJq=·ü|@­Tz@¸e¾'ë…EÀÑìCöˆsDöŒ"Aê¶=ÿ'ñvòv20141006_00149_stKsb334@ëÍ i}?:]@€E¿3=¸FÀ@6©Û@zág¾š¬EÂ\D¶Ý`Dö bAo'=ÈÀvòv20141006_00151_stKsb334@ëÍ  »l'?AU˜@€Eœ
=¯^Üvòv20141006_00153_stKsb334@ëÍ £÷'?H¼B@€EÂYR=¬´Ôvòv20150523_00237_stKsb334@ëéÊ4AÀë?,¤°@€E°¶=ÐG+?á?«…f¾ž¸RE±zRCöhRDö"öAgût=™Ùvòv20150523_00239_stKsb334@ëéÊ7"•?:ê@€E±ˆ
=áǽ?ù¾E?¬ÌÍf¾·KÇE´É®D¶õHDößAk–=A
jvòv20150523_00241_stKsb334@ëéÊ;©?1wH@€E²ö=¼)ˆvòv20150523_00243_stKsb334@ëéÊ>m£ò?!Kô@€E²àö=ÊJ!vòv20150529_00495_stKsb334@ëêƒNÛZY?+%Ñ@€E­=3=¹G@Fjü@®W¾š¬E°ŠÍCöËçD÷"Al	=ҊÊvòv20150529_00497_stKsb334@ëêƒQþ)ç?4eO@€E±˜\=¿ ?÷ç;?•Âh¾'ñªE²öD¶÷Dö¬RAhC=]øvòv20150529_00499_stKsb334@ëêƒU!Dž?1Y^@€E¬Kf=žvòv20150529_00501_stKsb334@ëêƒXL}??øó@€E°öá=¾üvòv20150529_00543_stKsb334@ëꃼ±|?D$@€E£u×=Îu/>h ?¢\g¾¢ÐåE¦,ÍCöáËD÷`Agä=/€ìvòv20150529_00545_stKsb334@ëêƒÀk&?9Në@€E¤~R=šÌ?TRe?§®i¾¤Ý/E¦©šD¶õšDöš-Ah}0=w¸vòv20150529_00547_stKsb334@ëêƒÃV;¡?</€@€E¡žH=¥ö vòv20150529_00549_stKsb334@ëêƒÆiÆÃ?@CÉ@€EŸkš=²ÿmvòv20150529_00591_stKsb334@ëê"$óh?@Ú#@€E "R=·û"?‹Tü?¨õÃg¾—PE¡${CöqD÷
¨AhqL=K.Xvòv20150529_00593_stKsb334@ëê"(Mí?<îz@€E˜íH=ɼ?&÷?³33h¾¡ÊÁEšvD¶Ñ?DöŸ;AhC=#+Žvòv20150529_00595_stKsb334@ëê"+p¶÷?1:-@€E˜‡¸=ª|ðvòv20150529_00597_stKsb334@ëê"."×
?>úÄ@€Ež_=³Ã¤vòv20150531_00389_stKsb334@ëêÇ:À?OÑ
@€Eˆêá=މz>º×p?‹…g¾¦éyE‹fCö9XDöã¾Ah-W=#vòv20150531_00391_stKsb334@ëêÇ=]®‡?Pó®@€E‰Í=â'>¬m¸?"33f¾µ?}EŒ;ìD¶ÔÝDömAhG=ç°vòv20150531_00393_stKsb334@ëêÇ@Û‰?W7@€EˆÊf=Ç1¤vòv20150531_00395_stKsb334@ëêÇDDȲ?K€s@€EˆíÍ=ç
Üvòv20150531_00797_stKsb334@ëêÍ*Ú¿T?/\@€E¦á=àôì?ËW9?¯\)e¾›"ÑE¦:Cö-ÓDöŒ)AjC=+4=vòv20150531_00799_stKsb334@ëêÍ-ý™ž?2Ž@€E§d
=îæ
=ñ®?ŸW¾˜"uE¨¯ÃD¶ÏžDö
hAjö=A¸"vòv20150531_00801_stKsb334@ëêÍ1cZ?4«6@€E§†á=Ú.vòv20150531_00803_stKsb334@ëêÍ4¸É¶?;®™@€E¦§3=×Ömvòv20150723_00819_stKsb334@ëñf·[ç1??|E@€E'hq="0?ŽZ?Ž{g¾°£×E"—ìCö…`Döf AdÍÍ<ü¿vòv20150723_00821_stKsb334@ëñf»G^Ž?Kí@€E"`=¡84>¤µ-?fffg¾¦éyE"—
D¶ÛçDõðBAdÎú<Þe!vòv20150723_00823_stKsb334@ëñf¿)«Ë?3>?@€E'þ®=¿s4vòv20150723_00825_stKsb334@ëñfÃA?*5<@€E'X…=Çútvòv20150804_00291_stKsb334@ëòáUh§´?)«°@€E¶'Í=îK>Lx†?Ÿf¾¥`BE¸X=CöÈDöÂòAbÍà=•vòv20150804_00293_stKsb334@ëòáX>Û]?3ã]@€E·¬¸=ò'Ú>öt­?ž¸Rf¾–‡+E¹¹ÃD¶êÑDöTAc!Ì<äUêvòv20150804_00295_stKsb334@ëòá[l²Ü?)‰œ@€E·yf=ò"wvòv20150804_00297_stKsb334@ëòá^g™Â?)@€E·®ì=ð@ƒvòv20150810_00353_stKsb334@ëó¢γ?‰ñF@€Emp=Ÿyp?$C?ˆõÃf¾²-En·3CöDöÈÍAa5=ê,vòv20150810_00355_stKsb334@ëó¢Ê5™?'R"@€Eo©\=™!Œ>1¹?hõÃf¾§ïžEp£×D¶Ë3Dö[3AbQ8=Šðüvòv20150810_00357_stKsb334@ëó¢ Åýü?¡Æ@€En<f=±vòv20150810_00359_stKsb334@ëó¢#²?Ÿb;@€En²=›Üvòv20150830_00107_stKsb334@ëö GwÉ?4ð@€EÝÝ>RÓ?e.?ç®g¾OßEÝüCöDöۖA`P=eMvòv20150830_00109_stKsb334@ëö IÛ "?*çÐ@€EޖR>gY?$Íb?У×g¾–EÝÏ×D¶¾-Dö}7A`¦=՜vòv20150830_00111_stKsb334@ëö Läʚ?<gz@€EÞ¥=ô_Ívòv20150830_00113_stKsb334@ëö OîjV??ô¡@€EÝƚ=ËH"vòv20150907_00111_stKsb334@ë÷ (iä?_è@€EŽ.)=éÈÉ?'ŽÛ?Ê=qe¾†$ÝEœC÷5Dö‡¾Aa8‰=5…vòv20150907_00113_stKsb334@ë÷ ,ã¾?zð@€Eô{>	™>CP?ffff¾ž5?EºD¶øÅDö.°Aa><ž¡$vòv20150907_00115_stKsb334@ë÷ /šd?/€@€Eÿ…>lzvòv20150907_00117_stKsb334@ë÷ 3qq‡?Ýò@€EÏq=ýCvòv20150911_00231_stKsb334@ë÷¢ñқ?'-±@€E…¤=ςgA=ú?ë…6¾¯ E‡£qC÷?DöpÕAgÁ=hJþvòv20150911_00233_stKsb334@ë÷¢ô~8?'%@€E†¡×=èä?@÷§?ØQìg¾ŠÀƒE‡"áD·
DöËA`¨=Æ·vòv20150911_00235_stKsb334@ë÷¢÷jÕ·?1&K@€E†<®=áçvòv20150911_00237_stKsb334@ë÷¢úP¾‰?(²I@€E†Å=݆svòv20160719_00635_stKsb334@쥁mS?">@€E.R>
ª=ǁ¨?ë…e¾"t¼EŽCö§ðDöœBA^F¡=×!vòv20160719_00637_stKsb334@ì¥ßöö?J¼@€E=>û+>ó1E?ã×
f¾bNEŽ:)D¶êÉDö/;A]Ý9=nCvòv20160719_00639_stKsb334@ì¥R?®Ò@€E^R>^Ôvòv20160719_00641_stKsb334@쥻'ø?P@€EOš>#""vòv20170623_00807_stKsb334@ìIäË0À?‰@€EŸ§¸=w|€=Œô÷?n{f¾ª~úE ¡C÷ åDö£#AZc~=b}&vòv20170623_00809_stKsb334@ìIè9*?˜þ@€E¡Ä×=ƒŽÀ=£fº?W
=e¾»çmE¢1®D·
^Dö<åAZÞ=‹7ãvòv20170623_00811_stKsb334@ìIë,?ž[·@€E ·ì=•Â"vòv20170623_00813_stKsb334@ìIîc?šy@€E ¤=ړùvòv20170629_00486_stKsb334@ìIÂ6ä
?±w@€E¤Í>#/?.""?¨õÃf¾'hsE¥®CöâÑDöý'A[>Ë=?"vòv20170629_00488_stKsb334@ìIÂ9w4ë?ÛZ@€E¤Dö>	Ïî>:Š¨?•Âg¾"záE¥†=D¶ê¸Dö˜bA[%¦<ÐÔvòv20170629_00490_stKsb334@ìIÂ<CÈW?bO@€E£´H>	ž7vòv20170629_00492_stKsb334@ìIÂ>Ô¹?&;
@€E¤6f>±–vòv20180327_00741_stKsb334@ìkªÙoè›?`4@€E³¨{=¡<ð>•·0?(õÃf¾ A‰E´ÿqC÷sD÷+}ATŸZ<çvòv20180327_00743_stKsb334@ìkªÜøXí?x‰8@€E³è=®A(>ÿ:Q?@f¾ ÄœEµ³ÃD¶õôDöȃATŒŽ=%uvòv20180327_00745_stKsb334@ìkªßíöé?ˆy²@€E²þf=«Hvòv20180327_00747_stKsb334@ìkªã=²=?\Æ5@€E²˜¸=•ä"vòv20180525_00453_stKsb334@ìsMžÏ?[(@€E¾R=°1L?RÓ?k…d¾ª~úE¾ÿìC÷D÷/mASmù=Y÷vòv20180525_00455_stKsb334@ìsP‰°B?m"X@€E½éš=Ñ>íÊû?fffg¾¤Ý/E¿ZRD¶äDöÏuAS—	=™fvòv20180525_00457_stKsb334@ìsSc¯¨?Qž@@€E¾8¤=ázavòv20180525_00459_stKsb334@ìsVaê?Xœß@€E¿+Ã=ÊU(vòv20180525_00837_stKsb334@ìsiIªÄ?®õ@€E¬+®=Ê{–>n?(öe¾©ûçE­nRCö@åD÷ 9ASœ=²Avòv20180525_00839_stKsb334@ìsl*:'?›û»@€EªœÍ=Õ$ê>œ8J?!G®f¾°£×E¬ý\D¶ÝyDö²AS»Ä=K¯Ávòv20180525_00841_stKsb334@ìsoXb˜?'—ý@€Eª£==œ£ðvòv20180525_00843_stKsb334@ìsrÌ ?Œêñ@€E«tf=Îõ·vòv20180804_00831_stKsb334@ì{æ´"±?w!@€EÒ¸=­.,>_å3?5e¾¸ÔþE' CöÔþDöŠ AMÌ°=D‡Xvòv20180804_00833_stKsb334@ì{æ¶Ë(]?|Š@€E'rá=Ã9?0Rô?Që…e¾œ(öE–qD¶ç…Dö,îAM½ÿ=ÍËvòv20180804_00835_stKsb334@ì{湜(•?}JÎ@€E"×ì=̖vòv20180804_00837_stKsb334@ì{æ¼DÄ«?‰‰@€E"xf=¹®vòv20180812_00387_stKsb334@ì|áÌ
iö?†Ä@€E—$=ÍR{?=c?k…e¾¶È´E˜×Cö\Dö¯mAMü|=Êvòv20180812_00389_stKsb334@ì|áϙ*‰?j‰³@€E—v…=·c¨>Å?•Âg¾·KÇE™p¸D¶ç¾DöRAM²<ß?}vòv20180812_00391_stKsb334@ì|áÓ0©–?i…@€E•§¤=›Ävòv20180812_00393_stKsb334@ì|áÖ:.z?luL@€E"eö=Ê\Svòv20180814_00212_stKsb334@ì}!Ύ¨?Tº™@€E§q=Õ'?'ÝX?záHe¾ž¸RE¨qCöî˜DöªáAM£ª<¬
vòv20180814_00214_stKsb334@ì}!Ñ¥Ôæ?Jª+@€E¦…×=××Ã?-o?¬ÌÍf¾ A‰E§ú¸D¶ÚwDöI'AM˜!<¨N^vòv20180814_00216_stKsb334@ì}!Ôô~m?Bˆz@€E¥‰q=á®vòv20180814_00218_stKsb334@ì}!×þ‰ˆ?GGë@€E¥R=î‰vòv20180816_00263_stKsb334@ì}bWls?
4Ð@€Eƒ÷\>$‰P>iã@#×
e¾‰7E"¤CöƒuDöŸÇAMí=$¸vòv20180816_00265_stKsb334@ì}bZÁ?æk@€EƒÛ¸>é?×¼ì@4záf¾'JEƒà=D¶âoDöG}AMÿ'=[Vvòv20180816_00267_stKsb334@ì}b]Öðg>ÿ¨i@€EƒPR>®/vòv20180816_00269_stKsb334@ì}b`Ñ̑?@€Eƒ	ì>A¿vòv20180829_00177_stKsb334@ìWÐ6?L}É@€E˜•{=žU˜>3•?°£×f¾µ?}Eš¶ÍC÷[dDöyXAM‰ß<íŠvòv20180829_00179_stKsb334@ì[
wÓ?H²m@€E˜…¸=ÃJ¼>Sj?k…e¾©ûçEšnöD·JDö(AMå<" ívòv20180829_00181_stKsb334@ì^D¹˜?SO@€Eœr3=§×vòv20180829_00183_stKsb334@ìa1û?dÓ×@€E›–>/Švòv20180831_00159_stKsb334@ì@µCHª?uU@€EŽøH=¹ |?虇?s33e¾¡G®EšC÷˦DötÝALÇ?<öÎÍvòv20180831_00161_stKsb334@ì@¸~ê?rë%@€EŽi3=½`?œA3?@f¾©xÕE­qD·;ßDö81AM"r<·¤övòv20180831_00163_stKsb334@ì@Äëg?€P@€EŽY®=¸j¤vòv20180831_00165_stKsb334@ì@È?¤±?sÞ@€E=€vòv20180901_00207_stKsb334@ì`ü	±?=Øü@€E{wš=êMS>ë
@?‡®f¾œ(öEöCör-DöÀ‹ALõV<Éã¸vòv20180901_00209_stKsb334@ì`ÿ$Ô?I/@€E{ýÃ=ÑĊ>ŒÝK?¡G®f¾¶E¢E4{D¶Ë}DöL"AM§<Ïõ«vòv20180901_00211_stKsb334@ìaÝ/›?]ñ@€E{)=¼vòv20180901_00213_stKsb334@ìaå_?J «@€EzS…=Ì%Ó

==> anc/pub_raw/L222_146_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  240 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             }§2Qv20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+>¥(@!ë…h¾¤Ý/E–ù\D®D&úA>K—=tQ}§2Qv20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@>©ºr@õÃe¾˜bE™iÃDÈ׍D%¬îA>^Ÿ<®Õ»}§2Qv20110803_00587_stKsb333@ë<$9eÌã?X@@€E9f>ÞÚ<¼­,@^¸Rg¾œ¬E'
DEôD"™ªA?à<°5°}§2Qv20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L?M"Ô@LÌÍf¾¹Û#E–©…DÆ<ÕD"…A>ÜÁ<Ö¼p}§2Qv20110804_00761_stKsb333@ë<F4GÛ6?'ÏÚ@€E±}>
¹J?|¡@/\)d¾¬‹DE³váD3D"®A>çÓ<°_Ë}§2Qv20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&=íSS@Ÿ®e¾±©üEºœ¤DÆ$‹D!­ÃA>éD=£æ}§2Qv20110820_00584_stKsb333@ë>CéÜLÈ?M_@€Es
>ræ>(S™@ÌÍ_¾²-E€Š=DâD"8"A?f<ÞÒö}§2Qv20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoê?WKc@ݏe¾´¼jEŒÈDÆDD!L}§2Qv20110901_00798_stKsb333@ë?ÄÍu±?%}}@€EË×>$H:@33f¾³33EÌD{D2áD½/A?#'<Êñ½}§2Qv20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o}§2Qv20110915_00497_stKsb333@ëAƒL™ñ®?-›ß@€E½$…>.>N2@"\f¾œ(öE¿'DÆVD"NVA?©<ª}Í}§2Qv20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ>¯Ý‹@záf¾˜bE¾á®DÆD!ªA?U<¡£}§2Qv20110925_00353_stKsb333@ëBÀÂE/?z]š@€EÃ]==áDÌ>©‡Ï?Ôzág¾¶E¢EÃEHDpƒDhA?¬†=!Sá}§2Qv20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ}§2Qv20111009_00353_stKsb333@ëD€½	pl?)þ@€E¢æá>˜î=DoO@•Âf¾ž5?E¨òD׍D"\¼A?êO=dŒ}§2Qv20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]û=Óö@™še¾§ïžE¨º¤DÆuD!°A?gì<ÖC}§2Qv20111014_00177_stKsb333@ëE ͺ"{?¼§–@€Eá=£ý8}§2Qv20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`}§2Qv20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_>+¾¡@ˆQìf¾§ïžE­z{D''D#]¢A@n<íùÅ}§2Qv20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.@C5LA*¸Rf¾§ïžE´Œ)DÆJD"ÆÉ}§2Qv20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\=zD»?ÌÌÍd¾'n˜E§ûDˆ¤D#4¼A?´Ä<"¨}§2Qv20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É=@úN@¸Rf¾Ÿ¾wE«'=DÅð¼D"¯}A?Wu<™žÜ}§2Qv20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» "?—9?¥¸e¾­VE³×DªáD#¸A?Y™<ê®}§2Qv20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK?JÐÉ@ÀQìd¾«…Eº|¸DÅ÷+D"Hå}§2Qv20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C?=Æ3@$záe¾¡G®E·:D{…D#PÕA?kÉ<ÅU}§2Qv20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|?D¾	@‡®f¾¨r°Eº¦DÆD"Ã×A?'Ü=†}§2Qv20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b>›×¿@Åp¤f¾šŸ¾E¯'HD®˜D#Pb}§2Qv20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×=z¦O@¢áHd¾ A‰E´GHDÆBD"ºò}§2Qv20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'>)h@.{e¾ŒÌÍE¬m®D¥D#4JA?~Ë<¯…X}§2Qv20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu?·þ(@°£×f¾£×
E´³ìDÅýãD"¡º}§2Qv20120417_00372_stKsb333@ë\iˆ…ÕÂ>øý1@€E§Œ¤>MRE>¾%@ £×e¾œ¬E¬¿šD¨´D#u}§2Qv20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U>òL§@G®c¾Ÿ¾wE®höDÅøÕD"_\A@
³=c¾}§2Qv20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm>!²@4zád¾£×
E³ë
DÞÉD#QüA?6<­^}§2Qv20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq>HX@%f¾£×
E³óÃDÆmD"ĬA>Ëq<±`%}§2Qv20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0=üŒú@Që…d¾ŽVE°cHD ƒD#A?Ë9<ÔíQ}§2Qv20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È?ùÞ@3×
c¾˜"uE³ìöDÆ–D"féA@JÐ<úZ¤}§2Qv20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp?'à&@æ{f¾—PE³ÑÃDØ´D"Ê}§2Qv20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I>'¦Ã?÷
=e¾®—E¯¬DÆJD"wA?7¥<¸é^}§2Qv20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±?¿[ä@»…e¾'hsE±–áD¾D"ҏ}§2Qv20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ>Öì@"(öe¾£×
E³2DÆ	ÛD"¨A?éº=î£}§2Qv20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•Ž}§2Qv20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ó?+'4@ e¾—
=E·LRDÆ
ÓD"ºÁA@t¨<úÎ.}§2Qv20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)>@¼9@(öf¾° ÅE{o®D½ÓD"ì{A?­o<º'}§2Qv20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(?(Ñù?¢\f¾³33Ez½ìDÅø!D",A?‰Ú<‰ÛÄ}§2Qv20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ?[2@®d¾©xÕEžQ×D"{D#6wA?`<âÖ
}§2Qv20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnê>—^D@~{f¾®{E¡×DÅþ=D"`A?È<ÿ!1}§2Qv20120607_00364_stKsb333@ëbÄé¬0ö?Jý@€E"½)>á<«F_?¼(öf¾£×
EˆEìD/+Då'A?Dý<ÂMP}§2Qv20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãU?´²°?Ñë…f¾¤ZEˆËìDÉDžDG\A>¾T<˜aÑ}§2Qv20120611_00408_stKsb333@ëcCûfˆu?•Ÿ@€E†Ÿ×>B'·?™Û‰@'=qf¾²-E6D$JDhA>ß]=ñ}§2Qv20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>>"ûZ@p¤e¾¦éyEµ3DɾDNA>­ž<֕h}§2Qv20120614_00523_stKsb333@ëc¦ƒë²?Åú@€E‹Å¸>3'ò;¿?œ@õÃg¾›"ÑEŒÖD8ƒDž5A?Â<íö}§2Qv20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P?6G?÷
=f¾'ë…EŽØfDɪDåqA>ÀË<Á
}§2Qv20120617_00650_stKsb333@ëdÄþH?<¨ @€Ef±H>{?zF?µÂh¾›¥ãEm,RDfDºA?#½<ª³}§2Qv20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)<ŒŠ˜?¡G®f¾¥ãTEkZDÉ£DDú A>¦º<‹äµ}§2Qv20120630_00211_stKsb333@ëe£"2Ð??@€E§S¸>IôM?ur@që…g¾\)E¨röDFDjA>ÚÊ<Ëï}§2Qv20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ@RÑ@ õÃf¾¦ffE¯ÌDÉԋD'}§2Qv20120705_00909_stKsb333@ëfE·ÕÔÞ?Bì‡@€EY×>OÇà>¤e@333e¾¡G®E`è{DÔÝD\A?4þ<çƒ}§2Qv20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#}§2Qv20120714_00785_stKsb333@ëge-G@±?PwA@€Eqˆö=Ù.&?w9?Àh¾£×
Ex^DJD‹3A>'T<ó€U}§2Qv20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJ}§2Qv20120716_00595_stKsb333@ëg£0I£?Sê@€E–¤{>&l@¯%@s33f¾¨õÃEšŸšDADÔ¼A?ß='&}§2Qv20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ì>kÒ@G®g¾²°!E›pDÉÁD)hA>a‡<È}§2Qv20120717_00291_stKsb333@ëgÀфÝJ?5Ä@€E¢Kö=ú£™<–‹EA{g¾³33E®žÍDKçD5²}§2Qv20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:ú;˜«å@L(öf¾¯²E¦â)DÉÓÏDÅA>Ú<ââö}§2Qv20120718_00072_stKsb333@ëgßÃ!½À?0¢J@€Eï.q>-2<Üx@G®g¾¬‹DEôišD‰yDDÍA>qR<¦4<}§2Qv20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4>9…¹@(Qìf¾¨õÃEïjDÉmšDx!A>'<¡Û}§2Qv20120719_00072_stKsb333@ëgÿqÆé?oºX@€EÊmÍ>šà??~B@(Qìd¾¯ EÑ=…Dù'D]/A>ŸP=kÒ}§2Qv20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=ËÏ}§2Qv20120719_00427_stKsb333@ëhDÌ2s?fQ@€Eª3=ؚ+?;d?ê=qe¾¶È´E­t{DµôD7\A>¨ö<þè}§2Qv20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖ}§2Qv20120721_00379_stKsb333@ëhE"k«?2‡=@€EŸ‹š>´j=—&ö@5h¾³¶FE¤Ü)DT¬Dg®A>'Â<»#‡}§2Qv20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò>Ê×v@fff¾–‡+E¢åÃDÉÄÕD°BA>\o<•ð}§2Qv20120722_00289_stKsb333@ëh_À›Ñ'?"§È@€E¯Ã=ø‡?'/=?·
=f¾É7LE°D@BDJNA=¤¿='iþ}§2Qv20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDj}§2Qv20120723_00366_stKsb333@ëh'4¤'+?_{P@€E†|3>;O"?Ý['@S33f¾£SøEŠgìD:ÁDâ=A>Ä(=GÎõ}§2Qv20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëy?ãÈå?˅f¾¡G®EŠF¸DÉöD!yA>õ<¯ìê}§2Qv20120726_00190_stKsb333@ëháJ¬Ü—?ÌÈ@€E˜(®>Ä;¶ZË@
=g¾—
=EšŽRD\¬DçA>Ík<Ñþ}§2Qv20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áÊ<6]?ç®f¾ž¸REšYÃDɼ!D‡\A>4c<†•3}§2Qv20120731_00285_stKsb333@ëiÆ4Ø?@Á@€EwH=¼X?¥–›@7
=g¾¢ÐåE8öDS…DjA?¢<ù£¶}§2Qv20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤ>ƒuï?˅f¾¯ EIDÉÎfD'A>ca<Ö·}§2Qv20120801_00568_stKsb333@ëi¤à‰î?ZXF@€EVôö=žýx@&
Ø@¾ffg¾¬‹DEgÞ¸DIËDqš}§2Qv20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8?TÖi@Íp¤f¾²-El'DɺDì¼}§2Qv20120804_00643_stKsb333@ëj‹
`?kd³@€E‰=¸p@ÿT@c33h¾½ó¶EÕ
DS–DƒA>Ŷ=5I#}§2Qv20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³ÛÄ}§2Qv20120808_00189_stKsb333@ëjƒgœr?)œŒ@€Ežï==ô¬>ZK´@333h¾­VE¥RDi'D'ÛA>ñÔ<£˜}§2Qv20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús>¢ð2@Ef¾ª~úE¦É×DÉÎDõ²A>T·<¯£Þ}§2Qv20120814_00115_stKsb333@ëk?Íæ_?)|¥@€E˜Œì>$‡Ø>½Ä+@Qìg¾«E›3Dv‡DßA>¢L<´¢›}§2Qv20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH>2;"?§®f¾©xÕEœÚRDÉàÕD"‹A>:o<¦(}§2Qv20120817_00530_stKsb333@ëk¤¾ç"?›Åú@€EVá=׸Ô?O@ë…g¾Ï\)EY¦¸D&FDFwA=Ìà=³Hn}§2Qv20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮?¿G×?«…f¾Ïß;EaÍDÉÀBDï\A=½g=ˆ¾û}§2Qv20120828_00637_stKsb333@ëm·¯¯0?_w@€E¾µì=µ_Œ?P"?â\g¾Ÿ;dE¿‰ÃDPDtZA>@ë=ž}§2Qv20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ @3©œ@\f¾¬1EÂ3DÉßøDåãA>0€<«¯Ž}§2Qv20120829_00468_stKsb333@ëm#ÀîÙ?²#@€E­º{>èg>Œ*@QG®g¾£×
E³ˆáDfÙDÏA>Nx<Þ"}§2Qv20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>Û}§2Qv20120911_00370_stKsb333@ënÂGa¾a?+©L@€E¯'{>!ã¨>¢ë@ë…h¾£×
E°HDk#D¨åA>€<Ä$Ò}§2Qv20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸>
ì@£×f¾©xÕE³)DÉ×ðD}A>	ü<‡5}§2Qv20120912_00115_stKsb333@ënàŠú?(hº@€E¿
>*=ÀaK@'
=e¾ž5?EÁæ{D' DÑËA>Ÿ<£¯}§2Qv20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJ=¿6'@K…f¾° ÅEŚ=DÉØÍD:=A>3¨<»U¶}§2Qv20120924_00108_stKsb333@ëp`t;;??Zw@€E™!3>c*=ÈS0@;…f¾´9XEŸÞáDn5DÁ‰A>˜X<®%Œ}§2Qv20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛ}§2Qv20120925_00087_stKsb333@ëp÷ÏÚÉ?g@€EÉlf>ê/>'M@¸Rh¾—
=EËr)DVúD¾A>T²<&Õ}§2Qv20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw?
ÅA
=f¾¡ÊÁEÒÄ)DÉÜBDô}§2Qv20120926_00351_stKsb333@ëp¢RNQ?>Çç@€Eº}q=ì"O}§2Qv20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ}§2Qv20121012_00210_stKsb333@ër ÜŠ9Õ?n¬@€E±%Í=·`h@-Õô?×
=g¾­VE´N¸D"áDkDA=Ú`=,4¾}§2Qv20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«}§2Qv20130318_00559_stKsb333@ë†KTzE–?g%@€E'	á=Ş$?")	@0£×f¾µ?}E‰¼RD=ÓD8A?>~=!¿«}§2Qv20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ59©-?õf¾­'hE‡=DÉ»DŸA>šê<›É}§2Qv20130323_01202_stKsb333@ë†ë됕?#Ò|@€E'›Í>#{Q?-oí?ž¸Rf¾š¬E•ˆfD"òD¸A?Ts<vë}§2Qv20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´}§2Qv20130324_01379_stKsb333@ë‡
•CŸ?×w@€E–K×>º}§2Qv20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ê?ô–Ï@{f¾ A‰E›táDɬ!D&‡A?Q5<Ҝ"}§2Qv20130325_01017_stKsb333@ë‡+‹®Ï·?®.@€EŸÁ…>-RÁ<d w@Š\f¾œ¬E¤×ìD+øD%A?‰=I{}§2Qv20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>"=z9_?ï\)f¾œ¬E¦ŽöDÉÒD|¬A>Ú<¢òî}§2Qv20130326_00588_stKsb333@ë‡Jƒ(Ck?í@€E­˜®=ö"á?ÛÈè@-p¤f¾¢MÓE±§…D/DçA?W<¯²•}§2Qv20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹@À@n¸Rf¾²°!Eµ^=DɹÓD'A?#³<û¢ }§2Qv20130625_00894_stKsb333@뒨u\ha?§6á@€Ec{=Ùt·?[À?ÚáH@¿•Ej¸D(¤DH"A?L‰>àÛ}§2Qv20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=ß}§2Qv20130702_00326_stKsb333@듂¯ŒªÉ?æ‰@€Ešé>t?b#@`£×f¾™™šEžyÃDQËD!yA>zâ<Ïçh}§2Qv20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u=…(c@ºáHe¾§l‹E£÷\DÉéPDº=}§2Qv20130703_00280_stKsb333@듡Üö€z?3¤r@€E}њ>Ë=ÿ"?½p¤g¾Ÿ;dEƒ€=D=¢D.A>JÒ<¨,š}§2Qv20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ>#éË?ð£×f¾¡G®Eƒ§3DÉÜBD½ôA=ËÓ<¦zÌ}§2Qv20130703_00472_stKsb333@듣uf(Ô?<-u@€E…hš=Öám@Í7Af¾¡ÊÁEŽ¼fDWÏDò-}§2Qv20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´}§2Qv20130703_00808_stKsb333@듦`ö0?8žÎ@€Eƒð®=´‹L<¨o@¸Rg¾¥ãTE†ùqDFúDŠNA>_z<²ëû}§2Qv20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜>Eôå?ìÌÍf¾­'hE‡')DÉÌîD×¾A>+u<‹3}§2Qv20130705_00264_stKsb333@ë"àè¼Ü?\¡þ@€E'¸=²‡ð>D-W?£×g¾¬1E"Ô=DG
DbA>pÏ<ùî—}§2Qv20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄD?×¼@<ÌÍf¾ž5?E•)ìDÉDžD÷+A>Y=2a©}§2Qv20130705_00504_stKsb333@ë"âÐ;'Ñ?B5å@€E{Ö=·P›?ð@ÉG®f¾¬‹DE†n=DD¼D-P}§2Qv20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4?—5?§®f¾ËC–EÌÍDÉÒDÏA=¹!<ˆ›}§2Qv20130705_00840_stKsb333@ë"åØa°Ê?€ÊÛ@€ElDR=
0?=K'?¨õÃg¾²°!Eo߅D !DuqA=ÎÚ=Lãý}§2Qv20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡>6~	@®g¾×
=Ev`Dɶ=DžVA=ûM=œ·×}§2Qv20130705_01112_stKsb333@ë"èÛŠ.?žûH@€E‰äf=¡13}§2Qv20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á}§2Qv20130706_00519_stKsb333@ë"Ð^òÕ?(Í@€E™à×>›Ò=ñ¯G@e¾£SøEÚDcDÜÍA>w+<žø}§2Qv20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæ<™:Ü@ £×f¾¡ÊÁEœî{DÉڏD")A>­<Á«N}§2Qv20130706_00711_stKsb333@ë"ÅOTý?ÉU@€EŽ
>Ô?ñ¢@\(öh¾/E¥qDféD¤ÍA>™Ê<Á'}§2Qv20130706_00715_stKsb333@ë"̨½?³v@€E>jí>70@5g¾¦ffE'ÇÃDÉÖwD®A=¦Ã<ۑ)}§2Qv20130711_00323_stKsb333@딢?X?ˆ@€E gš>ô>dã—@ÒáHg¾®—Eª )DljD#D}§2Qv20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Ð?Q´'@±™šf¾©ûçE§!×DÉö‡D"}§2Qv20130713_00415_stKsb333@ë"â7éü?$"&@€E˜‹Ã>Ð?¡M$@5g¾¢ÐåEœ=3DM²DNA>p"<Ƶ2}§2Qv20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—=6òq@
p¤f¾¨r°EìDÉÜsDŠ^A=—À<´–â}§2Qv20130724_00775_stKsb333@ë–FߚT€?bùu@€E'æ¸=ÎÚ*?øT@U¸g¾œ¬E"'D'LDiºA>'==;î}§2Qv20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[>µ½Í?ê=qf¾¥`BE"Y×DÉÔ¬D¹XA=Ày=',¯}§2Qv20130727_00128_stKsb333@떠]µ2&?€¹@€EÀ­Í>t@îô? g¾¨õÃEĪÍD~¨DHsA>—=²'}§2Qv20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóH=n>@\(öf¾¤ZEÅ DÉðD×
A>oÍ<؞Û}§2Qv20130807_00323_stKsb333@ë˜ED]'?:Ѷ@€E˜õá>ž®?žJ\?ë…f¾¶E¢E‹ÃDlîDð"A>pf<¾	*}§2Qv20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>ZÈ}§2Qv20130828_00381_stKsb333@뚢rWæœ?8X¿@€EÀ›R=Ûjƒ?Tˆ@'
=h¾£×
EÀ·…DxD§ÏA>‹P<µÞµ}§2Qv20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z?]µ@(öf¾¬‹DEÅHDÉ}D7A>!¹< Ä}§2Qv20130922_00164_stKsb333@ëÀ®/ƒ%?N,€@€E•Kq=Ýd¢>¥?ï\)h¾œ(öE—T)DQüD"çA>'v<öUã}§2Qv20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&X}§2Qv20131007_00192_stKsb333@럠¹_í¦?<Qä@€EÄä¸=àù–>¡Y@¸g¾¨r°EË{D:Da'A>ê=á_}§2Qv20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>í>ǁN?Ýp¤f¾ A‰EȘ{DÉpBDÖ¨A=ë¤<‰º}§2Qv20131016_00052_stKsb333@ë ÀðZñ?{	@€E¶€=£ÃÈ?Äï˜@¸Rg¾Á‰7EÀúáD:=DnfA>=d=&}§2Qv20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ×}§2Qv20131017_00163_stKsb333@ë à¬£Œ?km@€EÉZ®=Òlk<½O	?¾¸Rf¾¡ÊÁEÉfDÛ×D]A>wó='¢}§2Qv20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕx}§2Qv20140526_00667_stKsb333@뼅 ýz?-úV@€EœºÃ=ɂ"?a ?™™šf¾®{E Ì¸D´DâA>ÿn=¼à}§2Qv20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ}§2Qv20140607_00511_stKsb333@뾩8ÿ?gk@€E`†R=Ëå,=ÍKÜ?™™še¾­'hEiÏ
D#3D÷;A>Âû=úî}§2Qv20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
?%¸š@°õÃg¾¸QìE{¨¤DÉW+DŽ%}§2Qv20140617_01142_stKsb333@ë¿Iœ&·O?·Ò¢@€E·óš=¨–´}§2Qv20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§I}§2Qv20140620_00993_stKsb333@ë¿©þpù'?n;@€E•\=¢Y4=:,@|ÌÍh¾®{E™=DlD?ßA?
Y=0i§}§2Qv20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õo?R3»@¬ÌÍf¾§ïžE¿DɌÅDz}§2Qv20140623_00931_stKsb333@ëÀØ©?;2ÿ@€E‰!>KÛ=s>'?ù™šg¾¨õÃEŒKšD4ZD{¦A?v<÷I}§2Qv20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩ?z^1@y™šf¾´¼jE'ß…DÉIhD8A?
= å}§2Qv20140624_00263_stKsb333@ëÀ"CrŠ?sÐÒ@€Eâ==̲ >*?¨õÃf¾²-E"¯šDÇD.5A?I=E}§2Qv20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®â}§2Qv20140624_00911_stKsb333@ëÀ)eÞü¥?9á:@€EžR=ºg<;aÚ3@¥¸g¾©ûçE§dfD,9D+#}§2Qv20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7=ÍÂÌ@×
f¾¾vÉE¦žfDÉB¸D3ÇA>¯.<Ëfû}§2Qv20140702_00787_stKsb333@ëÁ%®œÖ:?ƒy@€Ezhá=¸¶t?uq˜?ª=qg¾®{E~(¤D ÅD¤ÍA>¢°=D±}§2Qv20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«P?Ô:@záf¾¹XE€âáDÉ7DDkTA>͹<õ̾}§2Qv20140703_00547_stKsb333@ëÁCºh¬<?^@€E†<R=ÑÅ*>êŒg?¬ÌÍf¾²-E‰ªáDDîDËA?4K<ñìP}§2Qv20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®>ëÇ@G®g¾¨õÃEŒé…DÉkßD§ßA>ïÐ<Òáq}§2Qv20140706_00473_stKsb333@ëÁ¦ªŽïr?=U!@€E©"Í>ª=o?ýp¤h¾²-E®V{DGðD§
A?@…<½Ž†}§2Qv20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=Çsp>ïÜÐ?¬ÌÍe¾¨õÃE­ªÍDÉ@‹DQšA?ã<•½}§2Qv20140712_00571_stKsb333@ëÂdd'W?¤@€E˜ñì=úíW>—ìM@\e¾Š=qE™å®DSTDWðA>ë'<"—Ù}§2Qv20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc;×6¥@–¸Rf¾ß;EžDɀîDf¨A?Æ=¹Ð}§2Qv20140804_00122_stKsb333@ëÅ@	-{?ž¡Ú@€E­Ù¸>
*?—–`@õÃf¾Ïß;E®!\DS#D,A>"=¬Ž%}§2Qv20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w}§2Qv20140911_00315_stKsb333@ëÊB;.)?(Ø'@€E–²Í=ð¿I>£n@=qh¾°£×E›XRDIËDˆöA?5Š<Â*#}§2Qv20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È?Ðá@e¾¢MÓE™ÃDÉ[DMA>úB<«+·}§2Qv20141006_00163_stKsb333@ëÍ µ¦•?=­Ë@€EÆC=î=?o¹@e¸h¾­VEÌûqDH¤Du¢A>ãB=ž`}§2Qv20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&>à›á@lÌÍe¾£×
EÌÃDÉyhDð"A>‹'=7Ý}§2Qv20150523_00229_stKsb333@ëéÊ#Ù`?2¿Ä@€E±\×=Ñf>­Ñ@w
=g¾©xÕE·¦RD:^DxÕABt=Eø}§2Qv20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º}§2Qv20150529_00487_stKsb333@ëêƒ?ú6<?<°M@€E­´ì=Ì{>*ç¦@Ee¾bNEµÖöDû3DñHAB8<=pÒ}§2Qv20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC}§2Qv20150529_00535_stKsb333@ëꃭ¿
Â?J‡†@€E¢â\=ä
Ð>‰{h?±ë…f¾«…E¨'D}DÉABo=
ê}§2Qv20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C>Ö`Õ?¯\)f¾²-E¦ÜÍDɀþDTJAAç'<‹
ì}§2Qv20150529_00583_stKsb333@ëê"[ká?"8Ú@€Ežq=ã)>
kÓ@
áHf¾¢MÓE¥‰3DåD\AB,\=	}§2Qv20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&?\Ìd?±ë…f¾˜"uE›'ÃDɋ®DTAA²S<Çu}§2Qv20150531_00379_stKsb333@ëêÆò.«º?Qח@€EXš=·"??ŒÙ@W
=e¾£SøE•øD%PDóuAB<Ä=$€Ç}§2Qv20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à}§2Qv20150531_00789_stKsb333@ëêÍÁ1c?/S>@€E§=>´-?…è @œÌÍd¾«E°?šD¿Dó¦AB =0'Z}§2Qv20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo>†ÿ)@ffff¾—PEª\DÉLÍDQXAAaË=­}§2Qv20150723_00835_stKsb333@ëñfڗÆ[?(¢«@€E™®=ÐýÜ>ðç?Ôzáf¾'ñªE™ª¤DìD9üAAqæ<÷'}§2Qv20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#?rö?ìÌÍe¾œ(öEšEšDÉ@¬DCdA@ïü<àq}§2Qv20150804_00307_stKsb333@ëòápÅÐY?5ŒŒ@€E·ø…=ö1¼?/û"@n¸Re¾¡G®E¼D"ÑDìîAB>ß=
ñË}§2Qv20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦>p£¢@p¤g¾ž¸RE¹ÇÃDɖÁD3dAA|Û<¬¬}§2Qv20150810_00345_stKsb333@ëó¡ïå`l?¨<´@€Eq"q=€ƒ¸}§2Qv20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½}§2Qv20150830_00099_stKsb333@ëö 7g4í?/Á@€EÜ{=ãh?8»Î@'®g¾˜"uEݶáDL¼D1šAAOp<¢]ª}§2Qv20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[> !©@™šf¾™‡Eß\DɤþD`öA@Ì$<º¾J}§2Qv20150907_00103_stKsb333@ë÷ "¦?1@€El>(×>^@)™šf¾~ùÛEŒƒHDßðDÂAA[ª<§^}}§2Qv20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,=7XB@HõÃg¾¡G®E'/…DÉd¤Dé7AA&(<çLó}§2Qv20150918_00175_stKsb333@ëø#Š>?(fb@€E¹o=ïûH>DÀÒ@G®g¾›¥ãEºóqD)ÛDŠáAA¡[<¦>
}§2Qv20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ>ÝJ×@!G®h¾£×
E¾¯ÃDÉyD˜bAAu<Å-¿}§2Qv20160719_00651_stKsb333@ì¥,~mï?¨ü@€E•f>4\Í@N@s33h¾"t¼E'¢=DRD›uAA«­<æTˆ}§2Qv20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâ@÷Û@:áHf¾©xÕE"Ï3DÉr¸DpA@Öp<ôŸ}§2Qv20170623_00799_stKsb333@ìIÑÓò?Šˆ@€E œH='öà}§2Qv20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐB}§2Qv20170629_00478_stKsb333@ìIÂ)C?z¶@€E¢q>o?ã?Ï?õf¾bNE©\Dþ¨D81A_Îß=9G}§2Qv20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF}§2Qv20180327_00733_stKsb333@ìkªÉƍn?'ª"@€Eµq=»¼Ð}§2Qv20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2@î¾#@¸f¾®{E¶!
DɦÉD¥²AkôÎ>2^Õ}§2Qv20180525_00445_stKsb333@ìs=ó¦*?K"@€E¹)=åòA"ÏîAAG®c¾\)EÄK×D Å`Dý¢}§2Qv20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒAêÓ?úáHf¾"t¼E¿wDÊX9DËAcÞ=´Á/}§2Qv20180525_00829_stKsb333@ìsYuýˆ?¦Ýç@€Eª4=€›9}§2Qv20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°A'‡—@ß
=g¾´¼jE«ž{DÉM'DWÏ}§2Qv20180804_00823_stKsb333@ì{楯\O?ŽÒ@€E–.Í=°¿ÃAUè@>¸Rf¾¦ffE™âáDç®DPÅAf°ë>JÐu}§2Qv20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj}§2Qv20180812_00379_stKsb333@ì|ỀÊ?†	ð@€E™É>îA"ÿ@8õÃd¾¸ÔþEœR=Ds#DòáAf³t>L
Á}§2Qv20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(Bj@\)h¾ž¸RE›´{DÉ2VDNÉ}§2Qv20180814_00204_stKsb333@ì}!«óîû?p?@€E©ö=är'}§2Qv20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î}§2Qv20180816_00255_stKsb333@ì}bH8Î~?
Ìã@€E"{>4'N?€0R@záf¾‰º^EˆDD÷
D¸AuK¥=î}§2Qv20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;?U«´@\)g¾|í'E†53DÉsøD.úAwgü=Ô¡T}§2Qv20180824_00159_stKsb333@ì~a¤•kb?Hr€@€Eö>RÂA$"B@¸Rg¾–‡+E¡Ñ
D9D¾FAs×->5+}§2Qv20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8A;ÁM@Áë…g¾®—E ðÍDɀÝDôî}§2Qv20180829_00169_stKsb333@ìG=ÑÈ?0\w@€E—È×=á?™"ÿ@G®g¾"záE›¬RD
'Dš-Aw¥=ÏGT}§2Qv20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~}§2Qv20180901_00199_stKsb333@ì`ì׿D?DF@€EÖ)>*Þ@¢þÏ@33f¾¢ÐåE'ìRD9ÛDÏ+Av.0=ëô·}§2Qv20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†}§2Qv20180909_00151_stKsb333@ì€a\™é¡?™ø@€E–É…=Çâ,}§2Qv20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c}§2Qv20190307_00493_stKsb333@ì–ËMà£n?
£…@€E©›>9´5A÷ŸÛ@—
=f¾}ó¶E°~DDD\Ý}§2Qv20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'ANr@ž{f¾'JE®!…DɇDŠÑA"'>Ú:ñ

==> anc/pub_raw/L222_147_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  240 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             |³¨v20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+<YÌ¥?ºáHf¾¢ÐåE"­qD'øƒDz©HAZ.¯=¹™|³¨v20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@@Ç"@:=qf¾˜bE—šDÍÿ\Dz AX;z=lœ|³¨v20110803_00587_stKsb333@ë<$9eÌã?X@@€E9f>ÞÚ?»ýÄ@‡\)d¾£×
ExD"¶¨Dw+¦AAª*<êò@|³¨v20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L=Ë	)@^¸Re¾¿|îE"±
DË_ßDv‡ßAAIí<ûÉ;|³¨v20110804_00761_stKsb333@ë<F4GÛ6?'ÏÚ@€E±}>
¹J?¬x©@JáHe¾­'hE´Ž¸D"‹×Dv¡šAAÖG<ß°°|³¨v20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&@)E@
p¤f¾µÂEµ²{DËF%Dv!šAA*t<¶Ih|³¨v20110820_00584_stKsb333@ë>CéÜLÈ?M_@€Es
>ræ> "¢?þ¸Rd¾›¥ãE~)ìD"KÇDvÆÙA@óÀ<ÞÒö|³¨v20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoê?òN	@C33e¾¸QìE‡}DË!DvA@iF<ÝmA|³¨v20110901_00798_stKsb333@ë?ÄÍu±?%}}@€EË×>$H?px@Pd¾²-Eʜ=D) ÅDoIA?¡C<þëæ|³¨v20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o?¸bj@0e¾®{EÌíìDÎñPDn ÅA?BÎ<Ñ´h|³¨v20110915_00497_stKsb333@ëAƒL™ñ®?-›ß@€E½$…>.?ž¿e@–{c¾›¥ãE½C…D"5ôDvæ¸A?£j=þ|³¨v20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ>€vš@1G®e¾™‡E½%\DË1'DvÓA?qa<Í»à|³¨v20110925_00353_stKsb333@ëBÀÂE/?z]š@€EÃ]==áDÌ?È$Ç?®{f¾° ÅEÁÎRD)äjDo˜sA?¶ÿ=¨2|³¨v20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ>G¿C?ffff¾·KÇEÄÔDÎþDnÚoA?Râ<Óý6|³¨v20111009_00353_stKsb333@ëD€½	pl?)þ@€E¢æá>˜î@	 (@{d¾¥`BE¥³ÃD"FfDvìœA@‰c<Êá|³¨v20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]û?z8@ d¾¨õÃE¨‰×DË<ƒDvLA@*u<Ýr"|³¨v20111014_00177_stKsb333@ëE ͺ"{?¼§–@€Eá=£ý8?ˆ°(?\)e¾Ç+EŒž{D)XöDoFFA@L='Âò|³¨v20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`@CS"?B\f¾Û¥ãEŽõ®DÎêDn¨åA?{Ú=›Žv|³¨v20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_?víÒ@ë…b¾¥ãTE©
®D!þ˜DwÜîAMcW=¦"|³¨v20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.>õ@3×
f¾§ïžE¥Ñ…DË$1Dw*òALR<å²|³¨v20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\?;"þ?æffb¾—
=E¦)D!ûçDwÁANÑÐ<Ìû¼|³¨v20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É>Áµ&@,ÌÍf¾ A‰EªešDËËDwRANùð=
6T|³¨v20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» "?tþÿ?Ç®e¾®{E°…qD"+Dw™‰ANõ~=7Á|³¨v20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK?•+k?ÚáHf¾¬1E±®DË7Dv­PAP\Þ<Ü?|³¨v20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C>Úþ?æffc¾¡G®E²fD!æ%DwÞwAP°b<ÓWµ|³¨v20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|?"2"?Ÿf¾¦éyE²€DË$ƒDw2 APÏ<·¯7|³¨v20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b=ôF»@
p¤c¾ A‰Eª¯®D"ãDwÚAPÆ.<Öì8|³¨v20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×?'=$?Ôzáf¾œ¬E«x)DË$ÍDw&wAOï<Ý®|³¨v20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'?•`?ù™šd¾OßE§'RD"NDw¿ßAPÅ"<Ò |³¨v20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu@7Æ^@
áHf¾ ÄœEª«DËÙDwºAP‡Ý=8Ì|³¨v20120417_00372_stKsb333@ë\iˆ…ÕÂ>øý1@€E§Œ¤>MRE?ėU?Ôzáe¾šŸ¾E¨MšD" Dw¦ÙAQÙ<¥nX|³¨v20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U@eӃ?øQìf¾ A‰E¨ÊRDË#DvÒáAPQ:=c¾|³¨v20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm?Xû@i™šc¾©ûçE²ÅD"W¾Dwá7APàó=/ñÄ|³¨v20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq?t@'\f¾¡ÊÁE²2RDË>^Dw0sAPà==1•|³¨v20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0?J(k@¸e¾"÷ÏE­!ÃD"ðDw›dAPà˜<âËú|³¨v20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È?sÊ+?ÌÌÍf¾–‡+E®K…DË&Dv×LAP¨<ðQº|³¨v20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp?¡Ûî@\(öd¾¥`BEªÙ\D"EDwZANò×=bH|³¨v20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I??@uf¾­VE­%ìDË,åDv…ÃAO^P=8æ¹|³¨v20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±?§W@'\d¾–‡+EªÈ=D")üDwWžAPŸF=IÍ[|³¨v20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ@?æÓ@{f¾¦éyE®TDË+®DvzÁAP-¦=ƒ1|³¨v20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•Ž?J™c?Ÿc¾¡G®E²iqD"-DwØ1AP•<Ã2L|³¨v20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ó>ϒþ?ýp¤f¾–E²&öDË.Dw#ÇAOÈu=ŽÇ|³¨v20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)?ãf@c×
d¾±&éEu&=D"+TDwxöAPýd=0òô|³¨v20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(=Q_ò@+…M¾´¼jEu®¸DËðDv›–AP›=.¥è|³¨v20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ>˙=@!G®b¾®{EœÑìD"bDwÉXAPÃ+=
} |³¨v20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnê?
¨@{e¾°£×EœZ)DË×DwZAP"=áz|³¨v20120607_00364_stKsb333@ëbÄé¬0ö?Jý@€E"½)>á?"Œ@e¾ª~úE†XRD)¦5Dpm/AP"@=ªÈ|³¨v20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãU?;¼@ë…f¾¦ffE†d¤DÎæéDo¸¤AO{½<ûÝU|³¨v20120611_00408_stKsb333@ëcCûfˆu?•Ÿ@€E†Ÿ×>B'·?0†ó@1G®f¾²-E‡uÃD)"¶DpôAON<ø‡ê|³¨v20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>>•MM@që…e¾¥ãTEŒ^)DÎáDo¼JAO¼¶=BìÐ|³¨v20120614_00523_stKsb333@ëc¦ƒë²?Åú@€E‹Å¸>3'ò?}Ûò@p¤f¾Ÿ;dEe×D)§+Dp(´AP[=@6|³¨v20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P=´Y@¸e¾–E~¸DÎËçDoTjAOÒÿ=
žñ|³¨v20120617_00650_stKsb333@ëdÄþH?<¨ @€Ef±H>{=I@®e¾ž5?Ek÷3D)‡DpHƒAO·>={|³¨v20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)>ž‰1@*=qe¾§l‹EjŽ¸DÎÄÕDogmAOMø=_Š|³¨v20120630_00211_stKsb333@ëe£"2Ð??@€E§S¸>IôM=._y@$záf¾"÷ÏE¦öD)¹'Dpœ¼AP¸<å$Ö|³¨v20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ@‹*G@XõÃe¾¥ãTE¨>RDÎöDoòoAPØ=8Oå|³¨v20120705_00909_stKsb333@ëfE·ÕÔÞ?Bì‡@€EY×>OÇà?´Êð@c33b¾§l‹E]êD):Do¢NAO°b=cªÐ|³¨v20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#@	–@pe¾ÀEe`{D΢DnŒZAPpŽ=;º·|³¨v20120714_00785_stKsb333@ëge-G@±?PwA@€Eqˆö=Ù.&>Eýœ@¸f¾«EvED)»¦DpçAP›=üæ|³¨v20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJ=º@%f¾²°!Ex"DÎæwDoK×APv/=Ùq|³¨v20120716_00595_stKsb333@ëg£0I£?Sê@€E–¤{>&l@,•@fff¾¬‹DE–×®D)¾VDp\)AQ~l=!ó|³¨v20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ì?©I"?þ¸Rf¾´9XE˜™\DÎè{Do—}APšv=R |³¨v20120717_00291_stKsb333@ëgÀфÝJ?5Ä@€E¢Kö=ú£™?ü"@]p¤f¾®—E¤¬öD)Á'DpƨAQÌ=$|Ø|³¨v20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:ú?"¹‡@Aë…e¾©xÕE£BDÎûTDp+×APò,=/‡b|³¨v20120718_00072_stKsb333@ëgßÃ!½À?0¢J@€Eï.q>-2?׀w@5a¾­VEñþ)D)1DoÍAPÞx=|J|³¨v20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4?IfZ@^{e¾£×
Eî4DΔÍDoéyAP'Ÿ=.~|³¨v20120719_00072_stKsb333@ëgÿqÆé?oºX@€EÊmÍ>šà>fo@£×e¾®—Eʨ=D)qHDnæ¨AO½×=0pý|³¨v20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=ËÏ@Š—?¥¸d¾¤Ý/EÌMDÎ×®DoF¨AOÂx=Y|³¨v20120719_00427_stKsb333@ëhDÌ2s?fQ@€Eª3=ؚ+>`‡?øQìc¾·KÇE«Ù…D)2oDoÂÑAPX=!%|³¨v20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖ@¼Ê?hõÃf¾Æ$ÝE«ã3DΆúDp-AO³'='<<|³¨v20120721_00379_stKsb333@ëhE"k«?2‡=@€EŸ‹š>´j>žxŽ@šáHf¾³33E¢P)D)ÃçDo÷mAPúå=jñ|³¨v20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò>ECo@\)f¾™‡E¡
DÎæ˜Do²APWM=
å|³¨v20120722_00289_stKsb333@ëh_À›Ñ'?"§È@€E¯Ã=ø‡?px°?'\f¾ÍOßE®	HD)º°DpޘAO›…=‹u@|³¨v20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDj@@JÄ?‹…f¾¹Û#E¯ÁìDÎÜ´DpTAOÛ:="ó|³¨v20120723_00366_stKsb333@ëh'4¤'+?_{P@€E†|3>;O"=ëé?Ï\)e¾£×
E…Ÿ×D)±üDpqÛAQÎd=1q"|³¨v20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëy>³ËI?Àf¾¤Ý/Eˆ9®DÎêNDo‹…AQ=O|³¨v20120726_00190_stKsb333@ëháJ¬Ü—?ÌÈ@€E˜(®>Ä@ê­$@)™še¾/E™É…D)ÓøDp—žARf=ê|³¨v20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áÊ>áÔ5@Ee¾¢MÓE™ÈáDÎß+DoóTAQM='ú|³¨v20120731_00285_stKsb333@ëiÆ4Ø?@Á@€EwH=¼X|³¨v20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤ@×zZ?¥¸e¾´¼jEwišDÎî˜DoöfAQÅ=''|³¨v20120801_00568_stKsb333@ëi¤à‰î?ZXF@€EVôö=žýx=-Qó@3×
f¾³¶FEW=ìD)¹‰DpAOô=u]\|³¨v20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8=sJ?÷
=d¾¶È´E_
=DÎÞfDoU/AQ"<ýÆv|³¨v20120804_00643_stKsb333@ëj‹
`?kd³@€E‰=¸p=òŸ@Ee¾¾ùÛEŠ@RD)ÃDpþAQ|=j|W|³¨v20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³ÛÄ?ω?p¤f¾½ó¶EÊÍDÎÞÁDoJAQ=&|³¨v20120808_00189_stKsb333@ëjƒgœr?)œŒ@€Ežï==ô¬>'*ä@P£×e¾©xÕE¢\D)Ú°Dp$¼ARŠƒ=#˜|³¨v20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús@"ß
@_\)f¾§ïžE£ªáDÎðDohBAPЧ=5é¸|³¨v20120814_00115_stKsb333@ëk?Íæ_?)|¥@€E˜Œì>$‡Ø?ˆè¦?½p¤f¾¬‹DE˜ö)D)ç+Dp°åAR%<½Ã…|³¨v20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH<´Ü@Ee¾§ïžEšÕHDωDp/AQUƒ='F|³¨v20120817_00530_stKsb333@ëk¤¾ç"?›Åú@€EVá=׸Ô>˜x^?^¸Rf¾Ðå`EW±qD)ž‡DoÔAP˜¦=Š‡Ï|³¨v20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮@hU\?aG®f¾Ñë…E[—×DÎãøDojoAP¿g='ñÛ|³¨v20120828_00637_stKsb333@ëm·¯¯0?_w@€E¾µì=µ_Œ?óùš?¾¸Re¾¢ÐåE¿.öD)ËTDp¼AQE&=#(|³¨v20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ ?
õ¿@f¾­'hEÀŽ¸DÏÙDoUãAPù=`Q|³¨v20120829_00468_stKsb333@ëm#ÀîÙ?²#@€E­º{>èg>Èá@ õÃd¾¡G®E°³×D)ÓDp1|³¨v20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>Û<²ü'@Z=q^¾¯ E°ÛqDÎë×Do=AQY)=Oƒ|³¨v20120911_00370_stKsb333@ënÂGa¾a?+©L@€E¯'{>!ã¨@ˆGÂ@™še¾«…E¯…ìD)áüDp4)AQR`=gR|³¨v20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸=Ԕ@'
=f¾¥`BE²Z¸DÎýqDo‰hAPbƒ=O¿|³¨v20120912_00115_stKsb333@ënàŠú?(hº@€E¿
>*>žœ¾@5¸f¾ž5?EÀ;ìD)ö5DpY7AQ#â=€µ|³¨v20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJ@è,@—®f¾­'hE"¤DÎûDoªoAP]=pÃ.|³¨v20120924_00108_stKsb333@ëp`t;;??Zw@€E™!3>c*?	¸r@5¸f¾²°!Eœ¿…D)ãçDpOÏAOˆË=´Æ|³¨v20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛ?É@ZáHf¾µÂEž²öDÏTDo™yAN0t=­ô|³¨v20120925_00087_stKsb333@ëp÷ÏÚÉ?g@€EÉlf>ê/>ÉÏ]@Œzáf¾šŸ¾EÊÊ)D)É'DpE'ANjæ=mÝÒ|³¨v20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw@
PN@§®e¾£×
EËTRDÎÿ®Do†é|³¨v20120926_00351_stKsb333@ëp¢RNQ?>Çç@€Eº}q=ì"O>x/â@
áHd¾¢MÓEº@D)ª^Doÿ;AMÞ{<üg©|³¨v20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ>á~@|(öf¾ª~úE½W®DÎïžDo[¦ALš=W–i|³¨v20121012_00210_stKsb333@ër ÜŠ9Õ?n¬@€E±%Í=·`h?‡¸Ï@
=qd¾° ÅE±"fD)–¸Doõ/AKñT=r#L|³¨v20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«@;Qm?\)f¾±©üE³ò)DÎïÇDodjALЗ=ûW|³¨v20130318_00559_stKsb333@ë†KTzE–?g%@€E'	á=Ş$@IN@@£×f¾¶È´Eƒ»ÃD)¹üDp¿ARZ=x¸|³¨v20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5@­ªD@e¾±&éE"½…DÎäZDpòAVï=="|³¨v20130323_01202_stKsb333@ë†ë됕?#Ò|@€E'›Í>#{Q@k @*áHf¾™™šE"b¸D)£dDp¤{AW
#=@QV|³¨v20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´@hÚf@e¾¢MÓE–Œ=DÎî-Dp	hAVäË=ˆ\|³¨v20130324_01379_stKsb333@ë‡
•CŸ?×w@€E–K×>º??^H@¯
=f¾Ÿ¾wEš'\D)§\DpAh|³¨v20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ê?™d?ØQìf¾¦éyE˜…DÎÍXDoŽ¸AVˆ<<íÊÿ|³¨v20130325_01017_stKsb333@ë‡+‹®Ï·?®.@€EŸÁ…>-RÁ?›Ñ@õÃf¾ž¸RE¡GšD) öDpžAW5|=I{|³¨v20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>"=Y'ý?¼(öf¾ ÄœE£Ü¤DÎ÷LDoã–AWGÉ<ÏIy|³¨v20130326_00588_stKsb333@ë‡Jƒ(Ck?í@€E­˜®=ö"á?9VB@S×
e¾¡G®E°~)D)DpšNAW~]=TM|³¨v20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹>ïwË?šáHf¾¯²E¯7HDÎߍDoùüAVµ<­X|³¨v20130625_00894_stKsb333@뒨u\ha?§6á@€Ec{=Ùt·A0[g?•Âf¿ïžEd§×D)‹çDpœA^/>ã`|³¨v20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=ß?›·u?§®e¾éûçEkyHDÏDo#AY¦=Öç¼|³¨v20130702_00326_stKsb333@듂¯ŒªÉ?æ‰@€Ešé>t?¶•l@ë…f¾™‡E›ÜfD)ÎfDp©ªA]Ú^= ì|³¨v20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u>|Éò?ٙše¾£×
E›höDÏÛDp"ÁA]ëi=	ÄW|³¨v20130703_00280_stKsb333@듡Üö€z?3¤r@€E}њ>Ë? 2å?ÌÌÍg¾Ÿ;dE¸D)¸¤Dp½?A]§÷<ø¯ê|³¨v20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ@/é?ØQìa¾¤Ý/E}¥šDÏ"Dp$œA]×=ÂH|³¨v20130703_00472_stKsb333@듣uf(Ô?<-u@€E…hš=ÖámB$•¹@JáHe¾¥`BE†'…D)á'Dpff|³¨v20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´@ݍó@\e¾¶È´E…3DÎÿ+DoùšA]˜€=Îu|³¨v20130703_00808_stKsb333@듦`ö0?8žÎ@€Eƒð®=´‹L>Ç9ä?Î{g¾£×
E'¡\D)¾VDpbA^'<ù|³¨v20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜Ai8L@7
=f¾¯²E"X{DÎöDo:^A]â#=hÏÏ|³¨v20130705_00264_stKsb333@ë"àè¼Ü?\¡þ@€E'¸=²‡ðAÃ~´@fff¾° ÅE' öD)̬DpÞA^À=€Ã{|³¨v20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄDA'8Æ@¸f¾¡G®E2DÎóDpH1A\~¿=–¶'|³¨v20130705_00504_stKsb333@ë"âÐ;'Ñ?B5å@€E{Ö=·P›Aý"@$záf¾¯²E~^D)ÊDp¦¸|³¨v20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4AqLj@@e¾Æ$ÝE~*DÎýšDoá'A^+=u‰#|³¨v20130705_00840_stKsb333@ë"åØa°Ê?€ÊÛ@€ElDR=
0B'ÿî@£×f¾¸ÔþEk)D)ˆ!Dp4{|³¨v20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡@š%?šáHe¾Ü(öEqpRDÎßDo	ËAZݯ=­&û|³¨v20130705_01112_stKsb333@ë"èÛŠ.?žûH@€E‰äf=¡13|³¨v20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á|³¨v20130706_00519_stKsb333@ë"Ð^òÕ?(Í@€E™à×>›Ò>RÃè?Ê=qe¾ A‰E™ÍD)ß+Dpn‡A^+ò=k|³¨v20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæ?SF?Ï\)e¾£×
Eš>)DÏËDoðåA^.0=T|³¨v20130706_00711_stKsb333@ë"ÅOTý?ÉU@€EŽ
>Ô?™
?Ó33e¾¥`BE{D)Ý¢Dp6˜A^»÷<éà‡|³¨v20130706_00715_stKsb333@ë"̨½?³v@€E>jí@†—·?áG®`¾¡G®E¼DÏRDo}`A^½=ªÜ|³¨v20130711_00323_stKsb333@딢?X?ˆ@€E gš>ô?ׄ¦@¸Rf¾¨õÃE ™3D)âoDp¯ðA_ˆÿ=ç¾|³¨v20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Ð?­Ï@\)C¾¤ZE 6DϪDoÿßA`Ô=s	|³¨v20130713_00415_stKsb333@ë"â7éü?$"&@€E˜‹Ã>Ð@†+?ë…g¾¡ÊÁE˜P{D)ÈöDp¦éA`½=~H|³¨v20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—?Q*?®{e¾¤Ý/E˜fDÏÓDoñhA_›=<öî|³¨v20130724_00775_stKsb333@ë–FߚT€?bùu@€E'æ¸=ÎÚ*?¿MZ@f¾£SøEšfD)©7DoðÅA_/–=~‹¤|³¨v20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[A
ëP?æffe¾®—E")DÏœDo0sA^(¬=Žà²|³¨v20130727_00128_stKsb333@떠]µ2&?€¹@€EÀ­Í>t@¨~?ã×
f¾¯²EqD*¾DpݲA^Q=—;|³¨v20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóHAHÔ@I™še¾¡G®EÁpDÏTDp=/Aa­s=nÑ:|³¨v20130807_00323_stKsb333@ë˜ED]'?:Ѷ@€E˜õá>ž®@hñø?¾¸Rf¾´9XE˜¤D)ë–DpzáAbgª=
_6|³¨v20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>ZÈ@œbž?Àf¾¯²E"ƒ®DÎÎFDoÛ¦Ab§Ý=Q=|³¨v20130828_00381_stKsb333@뚢rWæœ?8X¿@€EÀ›R=ÛjƒAÏƋ@*áHe¾¢MÓE¾Ã
D*ƒDp+–Abï°=TkX|³¨v20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z@AsÄ?Ï\)e¾¨r°EÀ#×DΤîDpy‰AaÃS=7î|³¨v20130922_00164_stKsb333@ëÀ®/ƒ%?N,€@€E•Kq=Ýd¢A™–1@®e¾¢MÓE–HD)ÎfDpªA\ìB=eð|³¨v20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&XAÊN¿@7
=A¾° ÅE˜}3DΗ\Dpƒ×A^Ö&=…1ë|³¨v20131007_00192_stKsb333@럠¹_í¦?<Qä@€EÄä¸=àù–?Û<@õÃf¾²-EÅRD)µ¢DoìAV$˜=‡âÎ|³¨v20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>í<»ö@ƒ33f¾ A‰EŘDΗDDp?\AV=«ó±|³¨v20131016_00052_stKsb333@ë ÀðZñ?{	@€E¶€=£ÃÈ@—ÓÝ?p¤f¾ÀƒE½¤D)·\DoðsATd…=d=&|³¨v20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ×Ab}Ò?\(öf¾Þ5?E¾ÇHDΔÝDpcÇAVmK=½Ââ|³¨v20131017_00163_stKsb333@ë à¬£Œ?km@€EÉZ®=Òlk@»L'?ž¸Re¾¨r°EÇáD)TDoëASÚ´=vÔ|³¨v20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕx@±?ÌÌÍe¾¡ÊÁEɼDΒÁDp9yATë¬==Ð|³¨v20140526_00667_stKsb333@뼅 ýz?-úV@€EœºÃ=ɂ"A•¦˜@8õÃf¾ª~úEâ)D)Dp_¾AiQ=›ÑÀ|³¨v20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ?g­É?½p¤e¾¢MÓEÖ¸DΕhDoé7Ahôð=3¯|³¨v20140607_00511_stKsb333@뾩8ÿ?gk@€E`†R=Ëå,>ÍZ?ôzáf¾²°!Eb2D)—mDp‰yAl2=´Âþ|³¨v20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
A´…¥@\)e¾¸ÔþElœÍD΅XDoއAlÁ{=­Ô"|³¨v20140617_01142_stKsb333@ë¿Iœ&·O?·Ò¢@€E·óš=¨–´|³¨v20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§IAž?«?G®f¾Ó÷ÏE¸k®DΊVDpÏAb—>|³¨v20140620_00993_stKsb333@ë¿©þpù'?n;@€E•\=¢Y4|³¨v20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=ÕoAL×Ñ?ó33e¾«E–öDηžDoËdAm߁=¨ýB|³¨v20140623_00931_stKsb333@ëÀØ©?;2ÿ@€E‰!>KÛ@ü7`?\e¾«E‡wqD)³DoýãAnŸB=Mü|³¨v20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩ?o§Æ?ó33f¾²-EŠ°¸DÎnáDp¡An—H=cº«|³¨v20140624_00263_stKsb333@ëÀ"CrŠ?sÐÒ@€Eâ==̲ |³¨v20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®âB$Î?Ÿe¾±&éEŽ'fDΨJDo½²|³¨v20140624_00911_stKsb333@ëÀ)eÞü¥?9á:@€EžR=ºg<@ö߸?ٙšf¾«Ežè{D)¥PDo¬Am¬Š=A)«|³¨v20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7?¼Æ@(öf¾¸QìE (¤DÎcDp•ÓAmìá=¢1|³¨v20140702_00787_stKsb333@ëÁ%®œÖ:?ƒy@€Ezhá=¸¶t|³¨v20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«P|³¨v20140703_00547_stKsb333@ëÁCºh¬<?^@€E†<R=ÑÅ*|³¨v20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®Aƒ'Ã?î{e¾¬1EˆY3DΘ!DoýAn¨3=Œr|³¨v20140706_00473_stKsb333@ëÁ¦ªŽïr?=U!@€E©"Í>ªA̟#?¹™še¾Ÿ¾wE«
qD)ËuDp"áAm³´=4&|³¨v20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=ÇspBœ˜ @333f¾§ïžE«'®DÎp‹Dpœ¬|³¨v20140712_00571_stKsb333@ëÂdd'W?¤@€E˜ñì=úíW?ýI‰?ýp¤<¾ˆ1'E–ñD)Ð1Dpò=Ano=|¥°|³¨v20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc?–‹]@\e¾'hsE˜²fDΪfDoÔ)Am]8=a˜þ|³¨v20140804_00122_stKsb333@ëÅ@	-{?ž¡Ú@€E­Ù¸>
*|³¨v20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w|³¨v20140911_00315_stKsb333@ëÊB;.)?(Ø'@€E–²Í=ð¿I?"?ýp¤f¾©xÕE—=D)½?DpÅAg¬=E
™|³¨v20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È@®é?ï\)f¾²-E•ïDÎ|ƒDp¸ÅAfa{=EK|³¨v20141006_00163_stKsb333@ëÍ µ¦•?=­Ë@€EÆC=î=@¢Íz?У×f¾®—EÆ\D)ÄDoÿ;Ac·`=rø|³¨v20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&@@—?ÈõÃf¾¡G®EÈt=DΝºDpS#AcÖÂ={V|³¨v20150523_00229_stKsb333@ëéÊ#Ù`?2¿Ä@€E±\×=Ñf|³¨v20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º|³¨v20150529_00487_stKsb333@ëêƒ?ú6<?<°M@€E­´ì=Ì{|³¨v20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC|³¨v20150529_00535_stKsb333@ëꃭ¿
Â?J‡†@€E¢â\=ä
Ð|³¨v20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××CA1ìº@!ë…e¾®—E£.¤DάJDo©'A|‡Æ>ÔÆ|³¨v20150529_00583_stKsb333@ëê"[ká?"8Ú@€Ežq=ã)|³¨v20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&|³¨v20150531_00379_stKsb333@ëêÆò.«º?Qח@€EXš=·"|³¨v20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à|³¨v20150531_00789_stKsb333@ëêÍÁ1c?/S>@€E§=>´-Aå@aë…e¾§l‹E¨)D)I‰DorA}³B>'Ã|³¨v20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo|³¨v20150723_00835_stKsb333@ëñfڗÆ[?(¢«@€E™®=ÐýÜ|³¨v20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#|³¨v20150804_00307_stKsb333@ëòápÅÐY?5ŒŒ@€E·ø…=ö1¼|³¨v20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦@°·Ÿ@xQìe¾–‡+E¶tÍDÎÅÓDo•¢A)>AÔ|³¨v20150810_00345_stKsb333@ëó¡ïå`l?¨<´@€Eq"q=€ƒ¸|³¨v20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½|³¨v20150830_00099_stKsb333@ëö 7g4í?/Á@€EÜ{=ãh?…&D@(öe¾'n˜EÙ¤D)ΘDpº°Az@
=¬ƒ"|³¨v20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[?|ðT@.{e¾ŽVEÛ/\DÎÎVDoÐRAx—=ãZ»|³¨v20150907_00103_stKsb333@ë÷ "¦?1@€El>(×A¬›@(öe¾†§ðE‹ö{D)YhDpHAw½Ê=®WÂ|³¨v20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,>ËÛ@5¸e¾ž¸REŽ¯šDΉ‰DoTJAwwí=ôU¶|³¨v20150918_00175_stKsb333@ëø#Š>?(fb@€E¹o=ïûH|³¨v20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õA‹c×@p¤e¾š¬E¼d¤DÎ¥HDnôœAwl8>! ñ|³¨v20160719_00651_stKsb333@ì¥,~mï?¨ü@€E•f>4\Í@åç@3×
f¾•EŽêD)…ôDp,AIá=<×ï>|³¨v20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâ@ —H@e¸e¾¨õÃE"RDΖDpæAHäO=@\|³¨v20170623_00799_stKsb333@ìIÑÓò?Šˆ@€E œH='öà>?¿Ã?&ffe¾Éº^EŸc\D)ÀöDpR A>3=u­|³¨v20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐB?1¤À?Î{e¾ÃoE£"{DΎDo=A=éQ=9†)|³¨v20170629_00478_stKsb333@ìIÂ)C?z¶@€E¢q>o?ï–@×
e¾œ(öE¦PD)nFDpÅ¢A><Öÿ|³¨v20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF?AÞÏ@…e¾›¥ãE¨Û\DΝÛDoÐ!A="<Ñví|³¨v20180327_00733_stKsb333@ìkªÉƍn?'ª"@€Eµq=»¼Ð=µ	?Ó33d¾±&éE´D)uPDpÑüAG½˜=r»ô|³¨v20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2?t]÷?xQìe¾§l‹EµWšDÎÅÃDoÿ\AG€•=@\'|³¨v20180525_00445_stKsb333@ìs=ó¦*?K"@€E¹)=åò?ܸÙ?ٙšf¾'ë…E¿×D+;×Dpv5AMã6=2Ç|³¨v20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ?NɆ?æfff¾—PE¿ìDÏtöDok×AN&ù=H~–|³¨v20180525_00829_stKsb333@ìsYuýˆ?¦Ýç@€Eª4=€›9?]¦_?(õÃe¾»çmEªS×D)ŒDp®‡AMÓ=¤Ö¹|³¨v20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°?ƒW§?xQìe¾µ?}E«ŒfD΋#DoÂALùœ=‹xµ|³¨v20180804_00823_stKsb333@ì{楯\O?ŽÒ@€E–.Í=°¿Ã>q«ö?ŒÌÍe¾­VE–ÍD)OLDo¸BAM'Q=jÛÛ|³¨v20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj@	<?ˆõÃe¾µÂE–D΁ÃDnÅãAM‰?=˜Eê|³¨v20180812_00379_stKsb333@ì|ỀÊ?†	ð@€E™É>î?	ü?Ž{b¾ºáHEšDD(û3DpnÙAMV³=bX|³¨v20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(=ÞÄ@f¾¨r°EœÍDÎZVDo‰üAM÷•=>õ"|³¨v20180814_00204_stKsb333@ì}!«óîû?p?@€E©ö=är'?ž¦q?˅f¾±&éE«SìD)¢Dp¸ÅAMPó=Kœð|³¨v20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î>ÈWv?¥¸e¾ª~úE«2¤DΡhDoÆÉALø³=`ÊÔ|³¨v20180816_00255_stKsb333@ì}bH8Î~?
Ìã@€E"{>4'N?¢YÂ@\(öe¾šŸ¾E‡}šD)iÛDp`AN@n=*¼|³¨v20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;?}wt@ë…e¾˜"uE…€fDΚFDo¢ AMP~=¤|³¨v20180824_00159_stKsb333@ì~a¤•kb?Hr€@€Eö>RÂ=¤L?ÚáHd¾ž¸REì=D)\‹DpFALÁê=-\É|³¨v20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8<ïŠ@Që…e¾µÂE¡]\DΛDoL{AL¨%=I¾|³¨v20180829_00169_stKsb333@ìG=ÑÈ?0\w@€E—È×=á>Àë@!G®d¾Ÿ¾wEš'®D)|þDp3ÇALdò="¢|³¨v20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~?Š°×@,(öe¾¥ãTE¾ÍDά)DoL¬AKäÙ=1|?|³¨v20180901_00199_stKsb333@ì`ì׿D?DF@€EÖ)>*Þ?@@hQìe¾©xÕE€ÃD)'DpYìAK¼ˆ=‡,|³¨v20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†?zzõ@e¾Ÿ¾wE'Ë×DεDoJ°AKð¼=:ñÞ|³¨v20180909_00151_stKsb333@ì€a\™é¡?™ø@€E–É…=Çâ,?NÆ?Që…f¾´¼jE•FD)´DpAJŠé=U&Š|³¨v20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c>ÊÂ?k…e¾°£×E˜Ç×DλDo.ÉAJk/=Få*|³¨v20190307_00493_stKsb333@ì–ËMà£n?
£…@€E©›>9´5?>y¡@µ¸e¾ž5?E®šD)d¼Dpê-|³¨v20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'>½yè@ˆe¾¦éyE°#×DΝ?Doú-A=.=.õ¿

==> anc/pub_raw/L222_148_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  228 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ‡0©Div20100421_01017_stKsb319@ëŠïzÜÀ?i@€ErÈf>.7ù=—úÃ?k…f¾'ë…	EfªD¦éD&Ü9AvÉ¥=÷‡0©Div20100511_00670_stKsb319@ë	%€‡û?0h@€EœÃÍ>m{'8åÎ?˜Qìf¾wÎÙ	E—É\D‡+D'O
Atz—=à‡0©Div20100517_00702_stKsb319@ëɸdÖ?QÅ@€EwÇ\>W"<ˆ/½?O\)f¾ŽÙ	En=ìD¥/D%YìApä–<÷-‡0©Div20100707_00587_stKsb319@ë';½¦?WïH@€Ei°>–÷ý?ZÞ?ª=qf¾¤Z	EcdÍDe'D&Ap1W<æh‡0©Div20100708_00632_stKsb319@ëH†‰ç ?eƒ@€Eˆú®>ŽÙŠ?œ¶g?®{e¾œ(ö	E…ÍD†ÙD&RNAr<ç=ST»‡0©Div20100710_00518_stKsb319@ë†S_XU?–ó@€EWªR> Ì¿=3ù8?ºáHe¾™™š	ER`RDtjD%ýPApAx=)C‡0©Div20100710_00716_stKsb319@ë‰$®5?Z"u@€EndÍ=ì%€=æ+?p£×e¾ Äœ	Ehs…DžéD%òáAp'Î=3ˇ0©Div20100711_00512_stKsb319@릫fÈ?hkÇ@€E<ë=¤Ph>Þ'«?=p¤e¾›¥ã	E5‹®D{¶D%äZApä=7χ0©Div20100712_00626_stKsb319@ëÇ嬽8?~<	@€EO*R=´wˆ?™?\(öf¾–‡+	EHË×D}qD%ÞéAr¹='˜å‡0©Div20100809_00371_stKsb319@ëCf¥
¼?=x²@€Eu	×=Ö¢S>y7Æ?Š=qf¾¢Ðå	EmÅìDmD&8RAvÄ=à‡0©Div20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@=ÓÓä?¦ffe¾†$ÝE'4D»D"KÇAvPA=k‡0©Div20100905_00235_stKsb319@ë¡''N#?pá:@€E…H='ß8<ì(d?‹…d¾Ÿ¾w	E'3D•ôD""uAug)=u‹ø‡0©Div20100911_00262_stKsb319@ëaûD
?(¯À@€EŠ³3=¶W0>"‡û?¯\)e¾–	E‡#\D¨sD".VAw|æ=YÁ‡0©Div20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L=ՊÑ?—
=g¾•E‹õ3D¸—uDðbA}–	=oi/‡0©Div20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&>´xx?èõÃh¾˜bE¬ÐfD¸€)D‡+A{0ü=‡'ä‡0©Div20110806_00681_stKsb319@ë<†D	ʄ?WÚã@€Eœþ=Ù¢?Šzì?ºáHe¾–	E˜W×D"jD öA|:ˆ=¨µä‡0©Div20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoê>¥ØÞ?Տg¾¤Ý/Ey5HD¸D£øA|X.=ph¶‡0©Div20110901_00582_stKsb319@ë?ÂβÀ‡?'#&@€EÁqf=Ó¨>ôK¿?¢\f¾–‡+	E½™ÃD!ìD%'A|è{=ñ~‡0©Div20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o@4šP? e¾"ýôEÃô¤D¼. D…A~܉='­ú‡0©Div20110915_00305_stKsb319@ëA¸Q_ï?ë@€EŐ=ö|×=Úï"?Ç®e¾˜b	EÁ‹D‰D!zòA€¡>=œ2Þ‡0©Div20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ=§—_?¾¸Rg¾ÒòE·%šD¸f5D¢^A€õ"=›ðLJ0©Div20110919_00539_stKsb319@ëB_Èlì?‹1@€E¤\f>œ5@e—¥?å¸e¾`A‰	E ‡…DÁÛD!p!Aº•>ÿ#‡0©Div20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ>^@ñ?ï\)e¾«…E¾ ¤D¼8BDi‰A'ÎÜ>1Yn‡0©Div20111004_00089_stKsb319@ëCà}hK?$>Ö@€E¢¤á=Ü­ò=@"?Ï\)f¾‹C–	EŸD=D²^D!ÚoAŠ=®mˇ0©Div20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]û?ôb?Æffg¾‹Æ¨EžòD¸iüDsA~B]=‰ž‹‡0©Div20111012_00293_stKsb319@ëDáxí?ˆ­®@€E¨ð3=È¼>ÔÅQ?ê=qf¾©ûç	E¤âÍD!ü‹D@öAžÒ>æC‡0©Div20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`‡0©Div20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.>Y?÷
=f¾‹Æ¨E¡D¸]ãDæ%AyD|=qƒ‡0©Div20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É?RJÅ?Š=qe¾•E¡Ù
D¸V^DÖ¨Axm=)³ÿ‡0©Div20120317_00398_stKsb319@ëX‰VŒ"?‹@€Eɓ¤=á£|?6´ø?ºáHe¾–	EÅé\D·D"øÅAz'=Vib‡0©Div20120320_00529_stKsb319@ëXêüꁔ?Ëæ@€E™q>²	>\Øe@G®e¾™™š	E–DOžD"®%AvŸë=i˜ù‡0©Div20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK>@Þ?¬ÌÍg¾°£×E«${D¸QËDšÑA{{^=Sêö‡0©Div20120402_00512_stKsb319@ëZˆèZía?ký@€E«>'´ù@'žÊ?ÚáHd¾‰º^	E§4ÍD‡\D"¾Aw?Þ=`lš‡0©Div20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|>­\?Î{e¾Ÿ¾wE­R¤D¸S…DÄAu¹=.[U‡0©Div20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×@RÀþ?Ó33O¾bNE¦;ÃD¸lDۖA{ýé=—ݧ‡0©Div20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu>¶ÚE?øQìY¾š¬E¥"3D¸dDËdAxÛ*="s½‡0©Div20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U@¶"ƒ?Ü(öS¾ŒIºE£ó3D¸i?DžVA{Æz="ß–‡0©Div20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq>ëÖV?ü(öe¾§ïžE©Æ¤D¸béDÈAy=Š=~T‡0©Div20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È>W¥?p¤f¾'n˜E©ÿÃD¸jáD™ªAxãT=;¯3‡0©Div20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I<çФ?ºáHf¾œ(öE¦ÃD¸t¼D4)Az¶=AC®‡0©Div20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ?B"6?ٙšf¾"÷ÏE¦ã3D¸qD&¸Azµó=Reº‡0©Div20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ó>ã¼?ÌÌÍe¾™‡E¬óD¸aDÜþAy=t‡0©Div20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(>'&m?‡®f¾¡ÊÁEg4{D¸hDqüAxÏ=-¡Ò‡0©Div20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnê;¯Ò'?'\e¾²-E•mHD¸WÏDÏ+AxKm=,'¨‡0©Div20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãU‡0©Div20120610_00360_stKsb319@ëc%£ÈÒA?$#F@€EŠ§Í=þ£=´…?‡®f¾ŽÙ	E†1\D!°BD£3Ap0Š<íÚY‡0©Div20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>=îi?¼(öe¾¤Ý/E"lfD¼$öDaüApBS=«:‡0©Div20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P> Øð?¢\f¾ž¸RE‰ñ3D¼!¢D¸ArQœ=>EF‡0©Div20120615_00412_stKsb319@ëcÄk3ž?5x@€E¦mq>—R=¥õA?‡®d¾œ(ö	E¡¦{D!ȤDí¢Aq |=¼‡0©Div20120616_00218_stKsb319@ëcㄒ§??ºÒ@€E'Œ¸>
?
	?‹…e¾›"Ñ	EŽOÃD!ÀD'¾AnKQ=Ÿ‡0©Div20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)?åé?—
=e¾©ûçE\ÒD¼%ºDA'AsÐù=/Q›‡0©Div20120623_00158_stKsb319@ëd¨U?!5p@€E¤ö=çòC=ÇÈÈ?ºáHf¾¤Z	E ¨ÍD!²oD'+At­Ç=>¹K‡0©Div20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ>s×?ï\)e¾ ÄœE¤=D¼)'D\Ax"'=£<ö‡0©Div20120703_00754_stKsb319@ëfÆÉ= ?#ðœ@€E{Í=ÝW0?DÀ&?ª=qf¾š¬	Ev¸)D!µ¢DôZAxQ"=:2Œ‡0©Div20120705_00501_stKsb319@ëfBaé	?-ï@€Ekâ=çÕ1?'ª9?®{f¾¤Ý/	Ed?®D!ºD\jAz›ø=ƒAÔ‡0©Div20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#@g½?Ÿe¾ ÄœETEìD¼4îD²Az®1=dR‡0©Div20120706_00410_stKsb319@ëfbà]¾!?!"›@€E€ÿf=ߦß>!Sk?™™šf¾ŽV	EzAšD!©ÛDžúAyÛ=$š¿‡0©Div20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJ>²¤³?'ë…f¾›¥ãEh3D¼.˜Dð¤Ayž=A%J‡0©Div20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ì?»h?\f¾£×
E'Ä{D¼éDO+Ay–÷=~5Ú‡0©Div20120716_00811_stKsb319@ëg¤å¢Œ?X3Ý@€E•5)=¯8Œ?™—¾?¥¸e¾Ÿ¾w	E'$D!ÐÕDä{Ax$=^cj‡0©Div20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:ú?šRj?ï\)f¾»çmEžÛšD¼ºDÃÇAya=\¯‡0©Div20120717_00531_stKsb319@ëgÂǯÏ?DŠ@€Ež¤=ä@Ýi?³33f¾•	E™ëD!¸RD•Aw‡•=L³‡0©Div20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4>º©ó?ï\)d¾"ýôEè|D»´ÅDsAyŽ=[[â‡0©Div20120718_00216_stKsb319@ëgàãöÅ?ËE@€EÕPÍ=øg´>!éú?Տf¾Ÿ;d	EÏD!CdD]qA{E=H6‡0©Div20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=ËÏ?ÿ'?Ã×
g¾™™šEÇܤD»Õ²DªNA{Åq>§‡0©Div20120719_00331_stKsb319@ëhGD?"»@€E£{=Õ%ç>½Æ"?¸Qìf¾«…	E :áD!O\DÓDAx¸¤>#0"‡0©Div20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖA	ïÚ@Qìd¾ºáHE¦•
D»"´D–úA|)>÷³‡0©Div20120720_00277_stKsb319@ëh$úoô?)ºÉ@€E"™š=Ög¶>_w?½p¤f¾™™š	E'ïÃD!»dDŽVAxí´=PÜn‡0©Div20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò>aª?¥¸f¾‹Æ¨Eš_HD¼5'DÒAx\x=c¿¨‡0©Div20120721_00475_stKsb319@ëhEìNøŒ?0.>@€E CÍ=½ÔØ=Œ6?£×
f¾¡ÊÁ	EÎ{D!ä)DŠòAv=2–E‡0©Div20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDj?½¶"?Ôzáf¾¸ÔþEªüRD¼
wD°"Ay2®=Ý·$‡0©Div20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëy<ít•?¬ÌÍe¾ž¸RE'Þ{D¼-²D:°A|Ï=¢Pœ‡0©Div20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áÊ<Œ‰? f¾§l‹E"–)D¼DuAwä=@¢f‡0©Div20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤ=²M=?p¤e¾Ÿ¾wEoáD¼,œDwÏAxéã=FB‡0©Div20120731_00621_stKsb319@ëiƒÙNá?RÙK@€E]`=™@¬æ?\)f¾ª~ú	EVÆáD!¾DœjAsÖ©=Dj‰‡0©Div20120801_00472_stKsb319@ëi£BN.6?AE[@€EUÔ=™PŒ<êý[?ˆõÃd¾¡ÊÁ	END!¨ƒD ÕAv<=‡0©Div20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8>Qͬ?†fff¾¨õÃEO¸ÍD¼,)DïžAv†,=']‡0©Div20120804_00175_stKsb319@ëj'Â6q?I¶|@€EŽ;š>:3>£
¹?"33e¾¬1	E‰±®D!¯®D¬)Atž¶=S1¼‡0©Div20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³ÛÄ>ê–6?ž¸Rg¾²°!E†ÊáD¼$îDéªAvžV=Ÿt‡0©Div20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús=xN?¾¸Rf¾ ÄœE öD¼;Då¢AvÙÂ=L+߇0©Div20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH=&؎?¬ÌÍe¾£×
E•z)D¼9'D{…AsŽ=('߇0©Div20120815_00146_stKsb319@ëk`—Ž‡B?IW>@€E€AÃ>>‡'?€PŽ?ƒ×
e¾—P	EwYìD!mDèAt°=*D‡0©Div20120817_00290_stKsb319@ëk¡ìÖB?xx¼@€EM¡Ã='é>†MŠ?¥¸e¾»çm	EDÑHD!œ¼DÊAqÝÜ=¥çú‡0©Div20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮?þ|¾?Ê=qf¾ÌIºEM°{D¼-Dù'Aw‰ð>[xm‡0©Div20120817_00626_stKsb319@ëk¥™G."?âe@€Egóì=ªHp?¬Åî?×
=f¾Ö‡+	EZÅqD!»uDÄZArm>è	܇0©Div20120818_00734_stKsb319@ëkÅ¢«k~?…'@€E'=Ó0y=×=?ƒ×
f¾²°!	ExfD!»–DÓArö•=–®‡0©Div20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ >_uû?†ffe¾›"ÑE¹D¼Dº ArýÝ=E=‡0©Div20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>Û?Mæ?Ü(öf¾›"ÑEª
D¼'TD¸Atø="¾X‡0©Div20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸>	0?œ(öf¾¤Ý/E©…3D¼5¢Dï
Aq%½='‡0©Div20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJ>žwL?·
=f¾¤ZE¹áHD¼B¸D.˜AqËT=$2S‡0©Div20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛ>µ_	?€f¾\)E"_®D¼3}Dþ5Asï<õXЇ0©Div20120924_00204_stKsb319@ëpa5K?!>¿@€E
=Ù¥=éoi?¢\e¾–‡+	Eš?šD!³¦DAr½I=ñi‡0©Div20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw>"•>?ª=qe¾«…EÂbRD¼4îDô9Au[="\‡0©Div20120925_00183_stKsb319@ëp€ºŠ¬?!ºµ@€EÂ=èé>´1Ó?±ë…e¾'ë…	E¿
D!¾%D(sAu>š=el<‡0©Div20120926_00183_stKsb319@ëp¡éXt?+÷@€E­4á=?µS??Æffe¾–	Eª{D!¥ÃDqAt0=EL߇0©Div20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ>£ÉÇ?¥¸e¾‹C–Eµ=\D¼}D´Auê-=8æ\‡0©Div20120927_00327_stKsb319@ëpÁï
¤Ê?Ÿ3÷@€E—2{=¤'œ>é?"záf¾½p¤	E"¿\D!ç}D+TAr¸=üª9‡0©Div20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«>ª?¼(öe¾¥`BE«¢öD¼D¸!Av¿k=Î@‡0©Div20130313_00778_stKsb319@녪OD³?´ôÄ@€E•û…>	c™>"™@G®e¾ÐbN	EäD!"ZD}'A~/>¢ñ^‡0©Div20130314_00441_stKsb319@ë…ÊxLØK?F¿I@€EÞš=ª'·?G¾y?·
=f¾¨r°	E™ãHD!́DZAz=RƇ0©Div20130315_00435_stKsb319@ë…ê"®ô?(þ-@€E)=ÛT<pËÔ?¢\f¾ŽÙ	E™•ìD!ñËD9XAy
=Bè‡0©Div20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5=Ÿ#?èõÃf¾ÀƒE}šD»üƒD•`A{U£=l6j‡0©Div20130318_00655_stKsb319@ë†Lf­^?Rçu@€Ez—Ã=µa@Óà?¬ÌÍf¾ž5?	Er!šD!¼¼DBAz^j=VÄ=‡0©Div20130321_00955_stKsb319@놬'@µ?4‹@€E"*¸=Ç^•>6LØ?½p¤f¾¤Z	E	…D!ÝD'Aw[=l‰³‡0©Div20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´?rK?šáHf¾¯²E†¸D»ÿ\Dˆ"AwŽä=RƇ0©Div20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ê="mŽ?¥¸f¾˜"uE"$D¼ãDMãAv²ó=.ÀP‡0©Div20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>">˜a?ٙšf¾²-EžRD¼+DËAweÃ=Y«Â‡0©Div20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹?"Cu@\)S¾¢MÓE©ÎÍD¼ËDqAyH=É&<‡0©Div20130509_01092_stKsb319@ëŒÌ«ø&?n-"@€Eº¨…=§üà?îÂ?p¤e¾±&é	E¶ðD"DZ-Ar=_£¢‡0©Div20130617_00740_stKsb319@둥‰½"?+è@€E‡­q=³ =Ðe?…¸f¾"t¼	E'²áD!ŠND² AlËÈ<ñה‡0©Div20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=ß?³£?Ü(öf¾çïžE\UHD¼!'D¸´Aucë>gÃõ‡0©Div20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u?ÔA?†ffe¾š¬E—J¸D¼)D"¦AsF=n–‡0©Div20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ?íǧ?èõÃc¾±©üEv»×D¼®D¨´AvSM='_‡0©Div20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´=KV]?¸Qìe¾±&éED¼ ÍDx"Asúú=Uá‡0©Div20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜>¡†?Ê=qe¾–‡+E{iD¼*DÁìAsF=;À‡0©Div20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄD?¹`?½p¤f¾§l‹EŒêD¼'DÍqAurý=ƒ—܇0©Div20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4??þ§?¯\)f¾½ó¶Er™D¼ ¬Dk3Aux=;(¼‡0©Div20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡=´Â?¾¸Rf¾ÐbNEeRD¼'¾DÑüAwßÞ=厦‡0©Div20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á=l9?Ã×
e¾Á%E"´=D¼&-DWßAyë>'Æ"‡0©Div20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæ?'ÖÎ?\f¾'hsE•8{D¼&DrNAtFª=Oˆ~‡0©Div20130706_00715_stKsb333@ë"̨½?³v@€E>jí>!S?´záf¾—PEŠ¢)D¼&DøAt֋=Jð‡0©Div20130710_00684_stKsb319@딅}…¼Ã?Ž5@€EzH=ïá>ëð?ìÌÍe¾˜b	ED!¯+D;dAw-È=kcT‡0©Div20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Ð?e†ý@
p¤f¾¨õÃEœ]3D¼)qDm¢AvýG=‰"ȇ0©Div20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—>¡cr?ç®f¾œ¬E"¢)D¼)ªDwAxg~=fU%‡0©Div20130713_00859_stKsb319@ë"æl$Ü-?&5à@€E"3=àVô>òAk?¨õÃf¾¯ 	EeqD!Ñ7DG}Av\=8üC‡0©Div20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[>³‰?Àf¾§l‹EŒøRD¼XD¤JA~L=÷݇0©Div20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóH=ó?•Âe¾Ÿ¾wE»ß3D¼/3D¡‰Ay	þ=i>‡0©Div20130802_00111_stKsb319@ë—_©ˆÕQ?
n@€E˜£)>'(>l£1?ºáHf¾'ë…	E"È)D!³dDAyÁ1=H?ü‡0©Div20130802_00351_stKsb319@ë—a²ÞT	?y™@€Eƒà®=Ķ?¼‹?´záe¾©xÕ	E~HD!w¾D°Az°=ž‡0©Div20130804_00308_stKsb319@뗡&¼"?¶(@€E¢3>)Ž>´Š?Ï\)f¾²-	EžfD!Þ5DfAzہ=ƒÑu‡0©Div20130806_00739_stKsb319@ë—åmVdç?<k@€Eª&ì=¨ë¨=±Œº?¢\f¾ª~ú	E¨…D!îfDRÑA{ò=)£‡0©Div20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>ZÈ?ø)?¼(öf¾®—E
D»ß}D7ÏAx·8=bE‡0©Div20130822_00647_stKsb319@ë™ä="#?/We@€E˜7…=Í`{>¸I?¾¸Rf¾§ïž	E•Ò{D!àDE'Axðd=:–4‡0©Div20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z>ôúÛ?¾¸Re¾'n˜EºpöD»ÑXDØåAyap=6ïY‡0©Div20130829_00141_stKsb319@ëšÃä¹(?"@€E¨H=ÙtÅ>aè?µÂf¾˜b	E¥XöD!ÍÃDZÁA{y*=PǕ‡0©Div20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&X>ÄæÒ?"záe¾°£×E@{D»ÃDòÑA|bO=‰K‡0©Div20130923_00103_stKsb319@ëßùé?Cb@€E°¢\=®yL?‹B?ÚáHd¾ A‰	E­{\D!ê^D0BA|'U=€Kx‡0©Div20130924_00288_stKsb319@란Ú@(?(\@€EÃÈÍ=ö–?<-ˆ?°£×e¾¥ãT	EÁH=D!ìZD-¢A{»O=]Çy‡0©Div20131006_00215_stKsb319@럀ûo1¼?KÛ@€E¦âÍ=Àې>…Fo?ºáHf¾'n˜	E¤â¸D"^D^ÉA{@O=›*ÿ‡0©Div20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>í?îä–?§®e¾/E¾Ê{D»ÄþD®%Az¾§=€Á‡0©Div20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ×@±8°?Ñë…f¾»çmE¸>D»•ãDÈBAyÐ9>¡š
‡0©Div20131017_00019_stKsb319@ë ß—Y®?BËd@€EÂÔì=±<?¢³?æfff¾²-	EÀTRD!âÁDU¢Axÿ²=÷‡0©Div20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕx>GúÐ?Տe¾ƒ•EÁ2=D»'^DœîAyÿÛ=б‡0©Div20140228_00415_stKsb319@뱬{b´?;®ô@€E°¬q=§Æè>"*?†fff¾ Äœ	E­ìD"‡D‡Aq-F<ÿÖʇ0©Div20140422_00515_stKsb319@ë¸IÁmc?xé@€E›—×=ì÷½=a	%?˅e¾¢Ðå	E•¯ìD"¨Dƒ3A~z'>bÄM‡0©Div20140501_00594_stKsb319@ë¹mQúž—?Íd@€E‹æH=«Xȇ0©Div20140520_00778_stKsb319@ë»ÉÆe	o?o( @€E~Q…=ˆ@>¹.³?'ë…e¾¥ãT	EváÃD"Dÿ}ApøX=|â‡0©Div20140521_00511_stKsb319@ë»ãØ(ñ?YÙä@€Ešæ3=«ì?¿Eå?¾¸Rf¾¡G®	E—š¤D!þ¸DùªAsՆ=«Ì·0©Div20140521_00607_stKsb319@ë»äŸ¯ó£?9è‰@€E½==÷Q~>ùá
?®{f¾®—	EˆkD"7žDé‰As,«=:E‡0©Div20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ?H?®{[¾•Ešê{D»ÇLD£–As<=O`y‡0©Div20140601_00803_stKsb319@ë½F‰ÑX?dW@€E¥èH=ú\Ò?YIÕ?Î{M¾"zá	E ðöD"=DšáAuF=b¬‡0©Div20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
?€é?«…e¾²°!E[Û3D»©ºD bAo¬í=?­‡0©Div20140608_00427_stKsb319@ë¾"'XÆ?~ò«@€E 3=ù¡?8Ö.?p¤e¾¡G®	Ešè¸D!ñšDىAp›¬=rO‡0©Div20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§I?zÚQ?£×f¾¼í'E²RD»¨9DôjAn3'>%^‡0©Div20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õo>ììÓ?"33e¾¤Ý/E'QHD»¬¬DCAlÄ$=4Õ‡0©Div20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩ=ûÒî?xQìf¾¡ÊÁE†–fD»¨ƒD5ÓAmŸ<ýl¡‡0©Div20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®â?‡òj?ª=qe¾«E‰A…D»º%D_\Akɖ=~K‡0©Div20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7@$úr?fff^¾¨õÃE›š{D»‰ËD6Amò,=›&‡0©Div20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«P<ûnµ?c×
e¾¯²En¶D»š^Dl9Agh=ꥇ0©Div20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®=ò‰?Tzáe¾Ÿ¾wE":áD»¿ðDœœAfÝ<쬳‡0©Div20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=Çsp?	ìŠ?ÌÌÍ@¾¤ZE¥`fD»—}DK¶AePq=cJ‡0©Div20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc=©Î?¾¸Rf¾'ñªE"ø¸D»¼¼D)Aae<»«‡0©Div20140714_00457_stKsb319@ëÂ¥Gûœ™?%ds@€E»Qá=Ëõ	?-"£?xQìd¾‰º^	E¸\D!®ÉD%A`/<ü³b‡0©Div20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w@rÑ¢?¥¸e¾Æ§ðE©B{D»âDøAjè{>%¯l‡0©Div20140812_00207_stKsb319@ëÆ@¸L§ù?'ï(@€Ežì¸=âÜ?*€ê?£×
f¾–‡+	Eš•3D!ìÍDÚNAoyë=l¼‡0©Div20140812_00255_stKsb319@ëÆA x…ù?0TJ@€E›=>N =/O©?Ž{e¾Òò	E—2)D!ÌDd¼AoîW<ÿ6§‡0©Div20140812_00401_stKsb319@ëÆBm°¼?)[Ø@€E‰=×+?<'?ºáH>¾˜b	EŽ¼D!îúD˦Ap"R=/†¹‡0©Div20140812_00449_stKsb319@ëÆBóâ'? Å>@€E'6Ã=ÇB°>ˆc?'ë…f¾ŽÙ	EŽÙÃD!Î%DˆƒAnÜ=Š‡‡0©Div20140812_00833_stKsb319@ëÆFX×2?@!È@€EšÓ×=å+?3óp?G®e¾'n˜	E˜±qD"jDTœAo×Ò=Wú‡0©Div20140813_00346_stKsb319@ëÆbOëË@?6Ñ@€E§)=¾gl@¾W?ë…S¾å`	E¥èD!ê D™ªAro=ˆé‰‡0©Div20140815_00240_stKsb319@ëÆ¢E­ôš?G;@€E"Ìá="Ä?Z¨Ì?'\f¾Ÿ;d	E'5\D!îD‡žAnS¶=+‡0©Div20140815_00648_stKsb319@ëÆ¥œë…?8ŒÏ@€E—@{=¼X>[´?ŒÌÍf¾œ(ö	E"}ÃD"ðD%²AoP=`¸‡0©Div20140816_00357_stKsb319@ëÆÂ#53é?1èÛ@€E»
\=É­–=Ó¡?´záe¾œ(ö	E·sìD!ï¾D¥qAoáË=yχ0©Div20140817_00164_stKsb319@ëÆàQ?4M±@€E¼l=Ñ$=@A?ìÌÍ(¾™‡	E¸è{D!å¢DNÉAr
z=—†Ë‡0©Div20140817_00311_stKsb319@ëÆâ²ýÄ?<œî@€E¬—=µø?
Ù?§®f¾¢Ðå	Eª6{D!Ô¼DwÏAnp5=
/‡0©Div20140817_00455_stKsb319@ëÆãRÔ(6?4
L@€E©})>žÄ?p?â\K¾ž¸R	E§F=D!öÉDJ-Ap=T±‡0©Div20140830_00602_stKsb319@ëȄÚôˆ(?)·@€E‡Ï¸=Èg?'n?ƒ×
e¾•	E…x¸D"?}DEÃAq—'="—‡0©Div20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È?Û8?•Âd¾"záE¸D»À‹D7
AsG=6‡0©Div20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&>¯£{?¢\e¾"ýôEÀ~fD»ÔDìÍA|:$="¨U‡0©Div20150331_01263_stKsb319@ëã,áz7?¦ž@€E»®>;…=Ç;?£×
e¾‡®	E·ô{D"oD§ÏAy¼È=MŒ‡0©Div20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º=Mo½?•Âe¾ž¸RE¬šD»¾áD<œAp¢O=¦c‡0©Div20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC?ÀV?˜QìV¾'hsE«õ3D»ÃTDV˜An2=4‹‡‡0©Div20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C>w¿j?¯\)f¾¦ffEž0)D»ÚDUAl·+=ò‡0©Div20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&?
ï-?šáHf¾'ñªE•žD»Ò DaìAlr?=!ßõ‡0©Div20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à>´Ÿd?"33e¾Ÿ;dEŠ¸áD»ÞÉD'Alù_=,"‡0©Div20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo=Å?Y™šf¾ƒ•E¡ÀöD»ŒÍD'AmF<ìׇ0©Div20150722_00391_stKsb319@ëñCÝÛï?"E#@€EŒÿ¤='-?ây?W
=f¾Ä›¦	E‰jöD!¾fDAdû'=qà‡0©Div20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#?tÅ/?fffe¾™‡E"Ý…D»œ¬D@ÅAcR<çX«‡0©Div20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦>(Ö?—
=g¾"záE±ˆfD»èîD‰A^ä<¨|.‡0©Div20150806_00724_stKsb319@ëó%…ên?ILŸ@€E¥¤=©'p>‡0µ?O\)f¾¡ÊÁ	E£H{D!×\DT)A^1á<ÜÕ‡0©Div20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½=¨¦w?fffg¾¹Û#Ef®=D»³LD-?A]\Ç=Ôça‡0©Div20150818_00115_stKsb319@ëô£CÉP?Z,H@€EŠü…=¤ˆ?—Œ?Tzáf¾¢MÓ	Eˆ'¤D!¢°DJAY•9<ñ¨‡0©Div20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[?ÍS?³33f¾™™šEÖ=D»Ü1D
NAb<èt‡0©Div20150902_00088_stKsb319@ëö€4õ$Û?f¹@€Eãì=È¿¬?­??‡®f¾"t¼	EÀ£qD"ÛDªAaÑ<¹‡0©Div20150906_00039_stKsb319@ë÷PmËà?¶ßF@€E§'…="¬È>ç:‹?Që…f¾Ão	E¤…D!JDjoAb1=¼¥‡0©Div20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,>»˜6?¢\e¾˜"uEˆÇÃD»ÛDâ-Ab	[<ª¿"‡0©Div20150908_00101_stKsb319@ë÷@hZ!_?J‰@€EŒÍ=î°>†ûv?ŒÌÍf¾ž¸R	EˆŽ{D!"Dý`Ab<°Ðý‡0©Div20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ?É×?ŸE¾ÒòEµD»Ï3D}²Aišg=.›h‡0©Div20150922_00067_stKsb319@ëù…Ñ;?>Ï6@€E¤Ü>£>'ó,?—
=f¾\)	E¡"\D!­ÓDH´AfÙM<çɆ‡0©Div20160710_00196_stKsb319@쀷J.¢?B±@€E‹6>*ô]>üy±?}p¤e¾®{	E‡1HD!ÊÑDøBAcw=
W‡0©Div20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâ@<)@"\f¾²-E‹×qD»ÊoDfFA^'U=%½;‡0©Div20170620_00659_stKsb319@ìH¦ÿ-?hÏ@€EG>KUÎ>'§9?}p¤f¾£×
	EŠRD!xƒDÐAPÙþ<ö¢ÿ‡0©Div20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐB=GD$?:áHg¾ÃoEœÕ…D»Ä!D¯ÏAQfX=‹‡0©Div20170623_01111_stKsb319@ìI	RV¹ö?'uý@€E¬•¤=ËP/?Ví?Që…f¾¸Ôþ	E©{qD"oD£ÇAQd¾=1‡"‡0©Div20170628_01209_stKsb319@ìI¨ßÈlì?–ÝQ@€E…ê¤=¡tˆ?d\?záf¾®—	E')šD"Dì‹AQb=}ŸÙ‡0©Div20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF?—ô_?¥¸e¾'ñªE¡ÚD»ÓDbÑAR{Å<"4$‡0©Div20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2<~¨?aG®f¾§ïžE±\D»óøDx¤AF8=䊇0©Div20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ<<gÞ?B\f¾Ÿ¾wE¹.{D¼£}D–AMs§= ¢‡0©Div20180525_00517_stKsb319@ìsÊ_?O›¶@€E¹Í=̇Ú=ü<"?\(öf¾œ(ö	EµMD"%ÓD€åAMwS<à¯P‡0©Div20180525_00565_stKsb319@ìs%'k}?N	*@€E¸Úq=¶^?ƒCC?uf¾˜b	E´)D"šD4ÍAM¬a<í²÷‡0©Div20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°>2‰?Tzád¾°£×E¥ÖÍD»¸RDY‰AMØå=QwF‡0©Div20180525_01138_stKsb319@ìs	۔Á?2ד@€E©á=¢X?–²?s33e¾ A‰	E¦HöD!¯LD;3AMž;<±ì9‡0©Div20180802_00235_stKsb319@ì{ ëpÁ´?F³>@€Eª®=Ñ8ó<øª?…¸e¾²-	E¥&áD!
DÔAFX<ê<ó‡0©Div20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj?†ù¼?p£×f¾£SøE'cšD»Ó\DEPAE¾æ=oµÔ‡0©Div20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(=ہ7?'\f¾¬1E–¨öD»žD¶AAú·<Âs‡0©Div20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î>'£¬?Që…f¾ A‰E¦Ï3D»½šD* AC}³<ÿ£C‡0©Div20180815_00031_stKsb319@ì}?QVÊ<?JZˆ@€E›î3=Ù*ó=¾
 ?¢\e¾™™š	E–¨öD!jD$ÝABá<<¶ØY‡0©Div20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;<d¥@­Âf¾¤ZE…K3D»ÊVDé‡0©Div20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8>°yò?˅f¾§ïžE›×D»îDø!A@±<Ÿ¯$‡0©Div20180825_00251_stKsb319@ì~Úèh? €Ñ@€E•
¤=éz?Àü?Þ¸Rf¾¤Ý/	E'õ
D!¤9D@RA?þé<•â\‡0©Div20180827_00170_stKsb319@ì~Áŏa?ów@€E—)=æH?@#33f¾•	E"Û3D!â Dq7A>'<¶B‡0©Div20180828_00175_stKsb319@ì~à¸Ï)s?1=@€E™¹Í=ÓV|?e°?úáHe¾¦éy	E—^áD!•Df¨A?i<……Z‡0©Div20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~<[@®f¾§l‹E™¨öD»ï¦D݁A?[û<֕²‡0©Div20180831_00127_stKsb319@ì@kv{\?[SÌ@€E'¶š>ÊÉ=ሓ?·
=e¾¢Ðå	E}ÃD!'=D'ßA>W<ޓ£‡0©Div20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†?<¡?±ë…g¾¤Ý/EyED»èbD¤ZA=îH<Äj‡0©Div20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c=ƒîa?Š=qf¾´¼jE""¤D»ëDƨA<ç£=2"o‡0©Div20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'<¨µ?úáHd¾¢ÐåE§HöD»®úD€AQ¯Ö=üɇ0©Div20190403_00877_stKsb319@ìš,kq­í?¼tÐ@€E—QÍ=§Åy?_ºî?#×
f¾¸Ôþ	E'—
D!ÀÅDŽfALª•=œ©ˆ

==> anc/pub_raw/L222_149_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  326 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             pMgúev20100814_00806_stKsb334@ëå²1!?=¾~@€E¡ðf=ô«>á6r?¼(öf¾'hsE¡,=B‰G+D³qA<uê<˜‡pMgúev20100814_00808_stKsb334@ëå¶nj??î2@€E£)>
Ä/?¬þR@33a¾ÒòE¢ö¸D'FD³<jA<xÃ<¾ÌVpMgúev20100814_00810_stKsb334@ëå¹øú}?>oÓ@€E£Àf>	•=Öç@zád¾œ¬E¤áDú{;D²Ñ?A<‰P<ªipMgúev20110803_00605_stKsb334@ë<$bÊ$§?ùš@€Eœ{>—S?T@³×
3¾'n˜E‹qBGk…D±¹'pMgúev20110803_00607_stKsb334@ë<$f‰†ý?7è@€EÃ=ùR?µ\Ö@>¸Rg¾¤ZEŽ)…D~k…D±zéAIÅ<Þr©pMgúev20110803_00609_stKsb334@ë<$jMÜW?èw@€Eª==Ô
ÿ?%t
@ffd¾ A‰EŽRáDø1/D±+AI^'<¯Ê&pMgúev20110804_00779_stKsb334@ë<FZ-³l?@I¬@€E¯–R=½Oœ?C*>?Տ4¾¤ZE®g×BFàBD±ŠÙAI=0<ÃR´pMgúev20110804_00781_stKsb334@ë<F]•Â?K¤
@€E¯R=Ów?‡©?"33f¾¤Ý/E¯"¤D~>‡D±UyAI~Ý<»U€pMgúev20110804_00783_stKsb334@ë<F`ÕèÕ?_p@€E¯Ä)=öOp?‹?ü(öe¾§ïžE¯ºDø1'D°Þ^AI"#<ß"pMgúev20110820_00602_stKsb334@ë>D ¯?F˜
@€E€bq=¾'"@>=Ö?Þ¸R1¾«…E'
)BMì‹D±JAK8)<Ëñ¡pMgúev20110820_00604_stKsb334@ë>D¯
t?ImŒ@€E€5Í=ü¤‰>§ÕK?§®g¾–‡+E4RD~¶¨D±ôAJqn<×hpMgúev20110820_00606_stKsb334@ë>D$îw?ZÐ$@€E€†=˜4ü?Mþì?\)d¾›¥ãEo®Døo+D°Â-AJo"=ÕpMgúev20110901_00780_stKsb334@ë?Ĥÿn5??Îg@€Eɧá>>½E¢?¯\)e¾ƒoEÉßBŸ#D­à!AKd><¾'pMgúev20110901_00782_stKsb334@ë?ĨGó?6Ր@€EÉîö>á¿?G((?µÂe¾€ƒEÈÜ=D'àJD­"ZAK­×<²ÿÔpMgúev20110901_00784_stKsb334@ë?Ä«jÔ?'¥@€EÊÇÍ=á£S>¿€?ª=qe¾Ÿ;dEÊ~¸DûĤD­/¾AK	Q<ª~¸pMgúev20110915_00515_stKsb334@ëAƒyË?Al"@€E½–>
'£@<ãd@(Qì3¾˜"uE¿ŽRBFËÇD±‹;ALÒI<ð"pMgúev20110915_00517_stKsb334@ëAƒ}€¿?2ô9@€E¼1{>	ü5>qäc@zág¾§ïžE½D~g¾D±UºALló<æéŒpMgúev20110915_00519_stKsb334@ëAƒ"^¼¤?%)à@€E¼g>5L>?Œ?>@®d¾±©üE½dfDø3–D°ç¶AL>ë<¾üæpMgúev20110925_00335_stKsb334@ëBÀ ƒ}Î?]Â@€E½~×=«ÿ?±–ª?ue¾®{E½3B <îD®öAK.•<؊pMgúev20110925_00337_stKsb334@ëBÀ£òRî?V'/@€E½xš=¹€</Ë?Ê=qf¾¤ZE¼ÛÃD'ãuD­Á²AKƒã<ÍpMgúev20110925_00339_stKsb334@ëBÀ§T؟?_TÍ@€E¾Õ\=¥•¸<ò¹ß?p£×d¾²-E¾ZöDûá/D­bVAKÄÌ<Ì\þpMgúev20111009_00371_stKsb334@ëD€á©µ?MõE@€E¢ãf=õøn@§"–?ë…3¾ƒoE¡hBG
PD±£
AJD´<â—ÂpMgúev20111009_00373_stKsb334@ëD€äN('?N­x@€E¢®á>f̙>±X8?—
=g¾†§ðE¢DÍD~YºD±\¤AJft<°òXpMgúev20111009_00375_stKsb334@ëD€ëñÖ?aÅa@€E¤}Ã>D8Î@'?®{d¾‡®E¢À=Dø;#D±AJiñ<ÏκpMgúev20111014_00159_stKsb334@ëE ©·~²?̅E@€E†X\='J¬>‡#»?5f¾´¼jE…^)BâND­ÊÉAJ‹:=´îUpMgúev20111014_00161_stKsb334@ëE ­±¤'?¿íÃ@€E…Í=Â= >̗?&fff¾¶E¢E'´¤D'ÔjD­—øAIŠ$=ÈpMgúev20111014_00163_stKsb334@ëE ±uh?Æ4@€E…@×>k¶>͕S?™še¾½p¤E'Q×DûÏD­3
AJmÐ=ˆrÃpMgúev20120229_00562_stKsb334@ëVl*âò~?ÊÃ@€E©>}e@W'@W
=3¾‰º^E¥'=BD"D²2òANÖ8=AÎVpMgúev20120229_00564_stKsb334@ëVl.X'´? E@€E¨±\=íIÄ@!cõ@¸g¾"ýôE§2D~4ÍD²ÍAOÛ<ñ¾5pMgúev20120229_00566_stKsb334@ëVl1kø¢?ú"@€E¨*H>wâ>©n7@
p¤e¾"ýôE§O×DøÏD±'ÓANãŠ<ë"òpMgúev20120312_00567_stKsb334@ëWì~¾?6
@€E¨'…>	)V>n\?ÚáH3¾ž¸RE§ß×BDêD²1²ANÃL<×|pMgúev20120312_00569_stKsb334@ëWì!± Ì?0@ø@€E¨íf=ò(d=-?®{h¾ž5?E¨wìD~VwD±ñANdN<¯®épMgúev20120312_00571_stKsb334@ëWì$Ü=ƒ?)ý@€E©e¤=Ç£=ë£?Àe¾¢MÓE¨
Dø¦D±ˆANF9< ë¯pMgúev20120329_01230_stKsb334@ëZOwœš?bl¿@€E®‡ì=´`ä>tð†?p£×3¾›¥ãE­†BHn˜D±ÔöAMÛÅ=»±pMgúev20120329_01232_stKsb334@ëZS–šâ?e¬@€E®Â==·Ö8?3æ?B\g¾©ûçE®q…D~OLD±žwANG=pMgúev20120329_01234_stKsb334@ëZWµ×?U•×@€E¯HÍ=ÐÃÜ=°Ð?¦ffe¾œ¬E­~DøT9D±JÉAM±˜<Ë¿ÖpMgúev20120607_00346_stKsb334@ëbÄû÷=?/#²@€E…D…=¾º,?t,?…¸e¾—PE"žRBò-D®\RAc‰<ÁqgpMgúev20120607_00348_stKsb334@ëbÄǗÎé?,+O@€E…*¤>-g>ñ?ŒÌÍf¾›"ÑE"6fD'ͲD®/×Ac/ê<Ðè²pMgúev20120607_00350_stKsb334@ëbÄË]{Ü?+ã@€E…;ö>Gà>"ÛØ?Ï\)d¾'ë…E'ÚÍDûÆáD­ËLAc"`=z>pMgúev20120611_00390_stKsb334@ëcCÖÓ÷9?òŸ@€E…@H=õóù?X•­?Ü(öe¾£SøEƒœfBÂD®'AcõU=[üpMgúev20120611_00392_stKsb334@ëcCÚi"?î¬@€E…Í=Ö¼>Uë7?"33f¾¢ÐåEƒïD'¸{D®>˜Ad@$<ÞX(pMgúev20120611_00394_stKsb334@ëcCÝþÎR?ðU@€E…R=ô j?•x™?÷
=d¾¹XE"ðöDûÌîD­Ô)AdÑp='\IpMgúev20120614_00505_stKsb334@ëc¥ç.B3?5@€E¦q>&é?õ?Î{f¾‹C–E
Bž
ÁD®I/Ae6= 
ápMgúev20120614_00507_stKsb334@ëc¥ëNLê?"â'@€EŒ%q>.ÍÊ=á`ã?ƒ×
g¾ß;E‹AHD'ҏD®"Ae\_<îè×pMgúev20120614_00509_stKsb334@ëc¥ï{p?"…@€EŒË×>õF=ÿ{¹?¦ffe¾ŒIºEŒšDûØRD­©Af$=VbpMgúev20120617_00632_stKsb334@ëdC!¾?G"Q@€Eg{ì=£jü<÷½*?Që…f¾ž5?EfÃBó¶D®K+AeqÃ<¸VpMgúev20120617_00634_stKsb334@ëd¡)eª?.í@€EgQH=¶gœ=/ê?záHg¾ž¸REdžáD'ÚúD®úAeqö<͊{pMgúev20120617_00636_stKsb334@ëd¥	4?V>3@€EgÉH=©"À?)W¸?"33e¾­'hEe¶fDûß+D­¤Afz =@«pMgúev20120630_00193_stKsb334@ëe¢Ñ2B>úW@€E©G
> µa?"Û¦?Ê=qe¾—
=E¨YqBœß;D®ÓAi}ø=%oÙpMgúev20120630_00195_stKsb334@ëe¢Õ¢¢>üDg@€E¨q>y=îq?Ñë…g¾å`E§{®D'ƨD®?3AiìC=e-ùpMgúev20120630_00197_stKsb334@ëe¢ØÖÝ?
Ù<@€E¨f>ïŠ@	/?Ï\)H¾'hsE§ÁDûÊòD­×øAuÈÁ="—pMgúev20120704_00632_stKsb334@ëf#Ö"×?dw)@€EWw…>@¼'@Õý?Ï\)e¾Ÿ¾wEU}ÃBžH1D­ºFAl¾ò={MìpMgúev20120704_00634_stKsb334@ëf#ÚQT?–+ù@€EWÌ=>pȬ?¯cw?¥¸e¾†$ÝETݚDƒãD­– Am•c=‰B,pMgúev20120704_00636_stKsb334@ëf#ޗTñ?š­8@€EWŸ®>©Z?úÅ?fffd¾vÈ´ESӅDü4þD­:fAm	Õ=pê"pMgúev20120705_00891_stKsb334@ëfE•½ìà?T
@€EZoH>*@j=>MÙ?hõÃe¾´¼jEWɚB£É7D­Ÿ…Alíò=ÐMpMgúev20120705_00893_stKsb334@ëfE˜÷?LÝ
@€E\3Ã=ë^·@v"?ÌÌÍf¾½p¤EZbfDƒ$ÝD­f-An*o=?´¤pMgúev20120705_00895_stKsb334@ëfEœ2{'?Jþm@€E^3=¸3Ø>Á{?k…e¾¨õÃEZ½HDü-ªD­!HAnÄq<ûhjpMgúev20120714_00767_stKsb334@ëge6iô?fmp@€E}…=°ÿ|?Išž?У×e¾©xÕEy¯®BöÉD®FAvÊV=}cpMgúev20120714_00769_stKsb334@ëgež8?`žÿ@€Ezëì=¨Ð¤>»c¥?¡G®e¾¥ãTEu'qD'è1D­×¾AvãH=}ChpMgúev20120714_00771_stKsb334@ëgeÿFr?XŸË@€Ex¬¸=¡fT?ŹÖ?øQìd¾/Esç\DûéºD­~%AzK="•pMgúev20120716_00577_stKsb334@ëg£
g¨?•'ý@€E•sá=©4Ø?Ñã"@£×e¾½ó¶E"sÃB²D®JVAyUå>6þupMgúev20120716_00579_stKsb334@ëg£¯ŠÈ?™»Ó@€E–=Œæ@'S‡?ð£×f¾Â\E"áD'­D®×Az½2>IòŠpMgúev20120716_00581_stKsb334@ëg£íp?›¯J@€E—¯Ã=‰9o?_k/?ç®d¾ºáHE•†¸DûÀƒD­¾úA~,î>v¿àpMgúev20120717_00273_stKsb334@ëgÀ±â€"?O©k@€E¡…>-
»>Å·R?Ó33e¾˜bE ÃB›YD®©/AxÚÖ=£uupMgúev20120717_00275_stKsb334@ëgÀµܗ?DÿQ@€E¡4f>‡ß@Xñ?³33f¾˜bEŸ©
D'ÄD®YqA{G=daõpMgúev20120717_00277_stKsb334@ëgÀ¸QE?SFa@€E¡,ö>](?ü4?ýp¤d¾™‡EŸÑìDû¿D­ìbA|²N=µRnpMgúev20120718_00054_stKsb334@ëgߔ+€·?-ü@€Eë
=÷ð@]á@™še¾Š=qEé RB`BD®TA{M@=ëãPpMgúev20120718_00056_stKsb334@ëgߦÄ)?5#
@€EêDÍ=âm;?/3?Ï\)f¾"ýôEç¾)D'˜D­ÄJAz(ß='dypMgúev20120718_00058_stKsb334@ëgß©Ø
?5@€Eë{>&å?êŠ	@!ë…e¾\)Eè¶Dû"‹D­‰/A{Xt=ãyÖpMgúev20120719_00054_stKsb334@ëgÿ>ã'?ož!@€EÍÕ>Ãû@.´@%e¾Ÿ¾wEÌ öBžš D­ì)A}3>,îpMgúev20120719_00056_stKsb334@ëgÿT?LÇ?P7
@€Eʤì=ò2S@—Ë@\g¾"÷ÏEÈì¸D'˜D­ešA|ðp=À)øpMgúev20120719_00058_stKsb334@ëgÿWpI"?[3@€EË!\=à—¦=¾9y@%¸f¾%EÉ~¤Dû›ßD­8jA€1Y>SpMgúev20120719_00409_stKsb334@ëh	FJg?iû‹@€E¦_×=Ѓ!@aú@£×e¾²-E£¡®Bš ÅD®@A}Ùü> Y±pMgúev20120719_00411_stKsb334@ëh'JçÛ?u&x@€E¨'=—Ï>š`P@=qf¾£×
E¤ÃD'tBD­ë3A€B>=òCpMgúev20120719_00413_stKsb334@ëh*¡ÿš?~õ@€E§Ø®=ÃL?'Vö@ e¾±&éE¥u×DûqªD­¨9A'4f>^—<pMgúev20120721_00361_stKsb334@ëhEpmP?6	@€Ežg×>G‰?À«D?¾¸Rf¾œ¬EœIšBŸ£TD®.A}9B=†ÏÄpMgúev20120721_00363_stKsb334@ëhE¬wm?*B@€Ež±=÷ûâ>ÀgQ?½p¤f¾§l‹E›"¸D'à´D­ìA~Y=$xpMgúev20120721_00365_stKsb334@ëhEݺ?*Ã@€EžÚ=î¾=ޗ¼?Ü(öd¾/E›–=DûïmD­{+A4==®ÝÑpMgúev20120722_00271_stKsb334@ëh_¡p7Ë??r@€E­ª=ãôú<"L@e¾'ë…E¬w×BœÇ+D®©ÛA|Ǟ=ïfpMgúev20120722_00273_stKsb334@ëh_¤'`ë?/T5@€E­¡¸=ôë!?G{ö?«…f¾›"ÑE¬V)D'¶D®_ßA}ß=uºâpMgúev20120722_00275_stKsb334@ëh_§ª¾Û?Dû‹@€E®®=ÒN`?>F¥@AG®d¾¬‹DE¬À{DûÁHD­òA'Ï>Ì!pMgúev20120723_00348_stKsb334@ëhüïÏÜ?[çâ@€Eˆ==׊>¦ú¨?´záe¾‰º^E†{BžH´D®|öA@$=»0,pMgúev20120723_00350_stKsb334@ëh'i3u?i"û@€E†_\>äT? m?¥¸f¾¡G®E"¸RD'Ï…D®)ÃA€G1=þîpMgúev20120723_00352_stKsb334@ëh'µN?…E;@€E†òq>Á
?¡ÂH?ü(öe¾œ(öE"ÅšDûóTD­ÑA€Ä=ì0ÁpMgúev20120726_00172_stKsb334@ëhá(š£…?#Rb@€E˜Æ=¾f\>‰•?î{e¾§ïžE—åìBœÒòD®}hA'»‡=ÛOÁpMgúev20120726_00174_stKsb334@ëhá+ç³?+k(@€E˜ã{=¬$t?ÒmŒ?áG®f¾š¬E–üöD'¸ÕD®5ÓAæà=Äs	pMgúev20120726_00176_stKsb334@ëhá/<©)?<r×@€E˜É¤=Ü×>ØiÀ@ c¾'hsE–ñHDû˞D­Ë…A"…p=ßñþpMgúev20120731_00267_stKsb334@ëi€ó‰4G?C¤@€Exôö=ëTÏ=…ðH?Æfff¾š¬Ev×
Bœ.D®|ZA"K=ß)_pMgúev20120731_00269_stKsb334@ëi€öÞÕ?Gi'@€Ex®¤=Û4%@_dE?ï\)f¾Ÿ;dEuHD'ÁªD®D´A…ÔÛ>
PÈpMgúev20120731_00271_stKsb334@ëi€ú"0?S_˜@€ExÌR=¥ø pMgúev20120801_00550_stKsb334@ëi£áI¡_?ue'@€EV{='pMgúev20120801_00552_stKsb334@ëi£äoü<?a)@€EUŸ3=´‡Ø?ÍJ¹@2\f¾¬‹DEPÂ=D'ÈÕD­ÁÛA…Å3>gÀWpMgúev20120801_00554_stKsb334@ëi£ç…U?eµ@€EVq\=""€pMgúev20120804_00625_stKsb334@ëjáˆK?€p,@€E‡ƒ=—VÌpMgúev20120804_00627_stKsb334@ëjäª>'?oÞ.@€E‡ÝR=«»,pMgúev20120804_00629_stKsb334@ëjç½Ôa?hú÷@€Eˆ
=‰Ï˜pMgúev20120808_00171_stKsb334@ëjƒDŸž? àg@€E™r×=ê
R?‰@\)e¾›"ÑE–×BªD®oA‰fM>ºmpMgúev20120808_00173_stKsb334@ëjƒGÕ§<?Ó×@€E™ã=ì~>²3@,(öf¾–E•ÎfD'çmD­î¨A‰*>pš7pMgúev20120808_00175_stKsb334@ëjƒK6ð,?8è@€E™·{=Ò1ÈpMgúev20120814_00097_stKsb334@ëk?¬®?1‰9@€E—ö=ÛVîpMgúev20120814_00099_stKsb334@ëk?¯B¾?C¯#@€E˜P)=ÚpMgúev20120814_00101_stKsb334@ëk?²nâ·?I	@€E™u3=ëtòpMgúev20120817_00512_stKsb334@ëk¤žS*?řÍ@€EUê{=¿}äpMgúev20120817_00514_stKsb334@ëk¤¡Gƒ!?¿R"@€EUSH=Ìü\pMgúev20120817_00516_stKsb334@ëk¤¤}'É?©xù@€EU='·ÀpMgúev20120828_00619_stKsb334@ëm˜¬>?n^D@€E¼rì=¡mpMgúev20120828_00621_stKsb334@ëm›ÌÚd?cé@€E¼¿
=¡n"pMgúev20120828_00623_stKsb334@ëmžàEP?CÀ@€E»óì=¼aôpMgúev20120829_00450_stKsb334@ëm# ™èõ?¼@€E­cR=çtpMgúev20120829_00452_stKsb334@ëm#£ÀŸ?Î_@€E®->³ËpMgúev20120829_00454_stKsb334@ëm#§ƒ?¼@€E®:q=û¶LpMgúev20120911_00352_stKsb334@ënÂ#6¨?*÷Æ@€EªŸq=âOùpMgúev20120911_00354_stKsb334@ënÂ&mýß?(÷@€Eªç
=ð%bpMgúev20120911_00356_stKsb334@ënÂ)µñi? Å%@€E«#á>
	?pMgúev20120912_00097_stKsb334@ënßò¬-?)sÙ@€E½"=êÎpMgúev20120912_00099_stKsb334@ënßõ©ë ?$Bì@€E½H=ùׅpMgúev20120912_00101_stKsb334@ënßùè?+´p@€E½}Í=ûŠñpMgúev20120924_00090_stKsb334@ëp`9)Ç¥?g@€E˜,ì>/$ãpMgúev20120924_00092_stKsb334@ëp`<¨²'?$҂@€E™…=üÛpMgúev20120924_00094_stKsb334@ëp`@'Ýë?'ü@@€Ešo{>!ÙpMgúev20120925_00069_stKsb334@ëpÑVª?+§è@€EÅà==óV2pMgúev20120925_00071_stKsb334@ëpÔ©µœ?9Å@€EÅE¸>UÃpMgúev20120925_00073_stKsb334@ëpØOE?$*=@€EÄóš=æÀepMgúev20120926_00333_stKsb334@ëp¢/ƒPW?Yü@€E¸³\>˜bpMgúev20120926_00335_stKsb334@ëp¢2±ã½?l…_@€E¹
>ÕOpMgúev20120926_00337_stKsb334@ëp¢5Ù*Ô?zý*@€EºÇö=»wpMgúev20121012_00192_stKsb334@ër ·}~?†×R@€E®ò3=–õ$pMgúev20121012_00194_stKsb334@ër ºüµô?gÆ@€E®øR=»™¸pMgúev20121012_00196_stKsb334@ër ¾{›'?"ê@€E°Iì>?	pMgúev20130318_00541_stKsb334@ë†K3¥ïh?7¶ª@€Eçì=°ppMgúev20130318_00543_stKsb334@ë†K6â4"??4@€E€4
=›$ØpMgúev20130318_00545_stKsb334@ë†K:Ý?<´.@€E€dš=µ¢hpMgúev20130323_01184_stKsb334@ë†ë´…ˆ–?Uz@€E—D=þŒ\pMgúev20130323_01186_stKsb334@ë†ë·Âd?$ZH@€E–¶\>~‡pMgúev20130323_01188_stKsb334@ë†ë»LqÉ?
[†@€E–Áá=üåpMgúev20130324_01361_stKsb334@ë‡éþvh?'…ê@€E"Çì=ø&ÌpMgúev20130324_01363_stKsb334@ë‡íb~¥?/Ôª@€E"Ç)=÷ÖDpMgúev20130324_01365_stKsb334@ë‡ðáNº?'úÉ@€E•Ã>zÃpMgúev20130325_00999_stKsb334@ë‡+SL˜µ?=—@€E¡ª)>-ü]pMgúev20130325_01001_stKsb334@ë‡+X"v?!@€E¡ù¤>répMgúev20130325_01003_stKsb334@ë‡+]wŠ%?%S@€E¡ô3>Þ÷pMgúev20130326_00570_stKsb334@ë‡JN¤ÎV?&ž@€E­)>ÐpMgúev20130326_00572_stKsb334@ë‡JS‹rº?Ü@€E­=Õ3pMgúev20130326_00574_stKsb334@ë‡J\™([?÷Ä@€E¬¼\>›ˆpMgúev20130625_00876_stKsb334@뒨T@E?‡±Á@€E^ýì=°ˆtpMgúev20130625_00878_stKsb334@뒨WÚ1?­@€Eaì=ñ«¾pMgúev20130625_00880_stKsb334@뒨['þø?¢ƒÜ@€Eaûš=ɛ¢pMgúev20130702_00308_stKsb334@듂‰pçŸ?
éª@€Eœ3>g.pMgúev20130702_00310_stKsb334@듂ŒÕüK?LJ@€E›EH=ó"€pMgúev20130702_00312_stKsb334@듂6c¿?ø#@€Eš¬ì=ûÌpMgúev20130703_00262_stKsb334@듡¸Jd'?$:á@€E|ú=ò˜pMgúev20130703_00264_stKsb334@듡»c(?'pq@€E|E…=ÀìpMgúev20130703_00266_stKsb334@듡¾vÞ.?3m@€E|…=¶¾XpMgúev20130703_00454_stKsb334@듣H'n¨?/µ@€E…9¸>ÞfpMgúev20130703_00456_stKsb334@듣L;?®d@€E"ôR=í>cpMgúev20130703_00458_stKsb334@듣O_Ž±?Cj@€E…‰q=á.ÔpMgúev20130703_00790_stKsb334@듦3bé?7±Ý@€E|©×=ø˕pMgúev20130703_00792_stKsb334@듦6¾Øî?(»û@€E}ö)=ËËmpMgúev20130703_00794_stKsb334@듦:+Ñ?$G@€E~Î>ppMgúev20130705_00246_stKsb334@ë"à½R¼?bÎ9@€E'ó= ?pMgúev20130705_00248_stKsb334@ë"àÀg¤)?'˳@€E'Ñ>Ý]pMgúev20130705_00250_stKsb334@ë"àã=‡?aƶ@€E'vš=›Ÿ<pMgúev20130705_00486_stKsb334@ë"âªT½G?Dì±@€Ey÷ì= øÀpMgúev20130705_00488_stKsb334@ë"â­rús?:C"@€Ey\=œ+pMgúev20130705_00490_stKsb334@ë"â°²zf?9=@€Ey7=»]TpMgúev20130705_00822_stKsb334@ë"å¦Óy?z~@€Eh:)=™dpMgúev20130705_00824_stKsb334@ë"åªA·Û?qÒø@€Ei–á=èPEpMgúev20130705_00826_stKsb334@ë"å­š¨? Â@€Ejï®=…Œ¤pMgúev20130705_01094_stKsb334@ë"èªéþa?£á§@€Eˆz®>ÖvpMgúev20130705_01096_stKsb334@ë"è®&#U?¯	 @€E‰š¤=²"´pMgúev20130705_01098_stKsb334@ë"è±™û"?Ù]a@€EŠ²=®‹ŒpMgúev20130706_00501_stKsb334@ë"©wGµ?·v@€E›2¸>ƒFpMgúev20130706_00503_stKsb334@ë"¬Â†"?w'@€E›P{>
ÜpMgúev20130706_00505_stKsb334@ë"°!JÓ?0‡@€EšÉq>%appMgúev20130706_00693_stKsb334@ë"žú9? h€@€E®=Ô& pMgúev20130706_00695_stKsb334@ë"¡Êšî?%¼@€EŒ
>RpMgúev20130706_00697_stKsb334@ë"¥.rÚ?"½@€EŒ"3>/ûpMgúev20130711_00305_stKsb334@딡îy/?G@€E «…=ú4pMgúev20130711_00307_stKsb334@딡ñ`Ë?mÖ@€E !ì>%U'pMgúev20130711_00309_stKsb334@딡ôkœÜ?ùš@€EŸõ=>±pMgúev20130713_00397_stKsb334@ë"áõÜ@?%u±@€E—/>OSpMgúev20130713_00399_stKsb334@ë"áù.µJ?#åò@€E—ˆ\=òYApMgúev20130713_00401_stKsb334@ë"áü[¶?$]
@€E˜Hö=Õ\pMgúev20130724_00757_stKsb334@ë–F¾_[Û?Mdî@€EA
=pMgúev20130724_00759_stKsb334@ë–FÂ6›È?`"ý@€EŽ\=¸'lpMgúev20130724_00761_stKsb334@ë–FÅ'ǚ?PÍØ@€Eª¸=ÞdõpMgúev20130727_00098_stKsb334@떠^šÀ?aŽþ@€E¾ì=þìèpMgúev20130727_00100_stKsb334@떠 HT®?Y¼‹@€E¾b¸=íO1pMgúev20130727_00102_stKsb334@떠#6 ü?TA	@€E¾Î=ïßÈpMgúev20130727_00110_stKsb334@떠9!?63½@€E¿þ\=Ö¥pMgúev20130727_00112_stKsb334@떠<Ą?2ø-@€E¿è×=çÀupMgúev20130727_00114_stKsb334@떠?/?EDB@€EÀÓ×>3ÌìpMgúev20130807_00305_stKsb334@ë˜"¬ÍÔ?8y´@€E'IR>npMgúev20130807_00307_stKsb334@ë˜&°|?8:Æ@€E'½á=µnÌpMgúev20130807_00309_stKsb334@ë˜)}<l?C¾*@€E'¦×>J¤pMgúev20130828_00363_stKsb334@뚢QRR³?"Ê
@€E»Å
=éàpMgúev20130828_00365_stKsb334@뚢T§& ?#‹d@€E»XÃ>	´pMgúev20130828_00367_stKsb334@뚢XCãÛ?#ÁX@€E»Ú×=ûîlpMgúev20130922_00146_stKsb334@ëÀ†Ä)æ?AÂÂ@€E"î¸=Ë®¸pMgúev20130922_00148_stKsb334@ëÀŠ`a?DÑë@€E"ê3=²µppMgúev20130922_00150_stKsb334@ëÀšÈC?be¯@€E" R=ÁlpMgúev20131007_00174_stKsb334@럠šÁ\?T#"@€EÁ{H>mpMgúev20131007_00176_stKsb334@럠ž5O˜?Iíå@€EÁq¸=âÃ×pMgúev20131007_00178_stKsb334@럠¡Cí?]Ý·@€EÁͤ>©pMgúev20131016_00036_stKsb334@ë ¿ÿÒ"¢?›*®@€E¶×)=¿œÄpMgúev20131016_00038_stKsb334@ë À'­?§¤?@€EµˆH=ÅôˆpMgúev20131017_00145_stKsb334@ë à(l±?q@€EÃk{=ÙWÛpMgúev20131017_00147_stKsb334@ë à'Äé?‡&Ô@€EÃÞö=«ðÜpMgúev20131017_00149_stKsb334@ë à"·‰?Cà@€EÄÏ=Àg°pMgúev20140526_00649_stKsb334@뼄þHÀ?2+@€E Ý{=†èäpMgúev20140526_00651_stKsb334@뼅Âø¹?Dƒe@€E£kH='J pMgúev20140526_00653_stKsb334@뼅«I?.sè@€E¡Ÿ\='YppMgúev20140607_00493_stKsb334@ë¾'/dò? Þ@€E^¸=¬/ppMgúev20140607_00495_stKsb334@ë¾…{šU?o"@€E^=šÂ€pMgúev20140607_00497_stKsb334@뾈Ռ9?ŽÓå@€E\€==âÿpMgúev20140617_01124_stKsb334@ë¿IzK¶?ԚŽ@€E²
\=‰	èpMgúev20140617_01126_stKsb334@ë¿I}²"R?Ë¢ @€E²‡š=§!ûpMgúev20140617_01128_stKsb334@ë¿IJó™?ÕyŽ@€E´=ð2ÎpMgúev20140620_00975_stKsb334@ë¿©Ô,<Ÿ?Y•I@€E'÷H=£]èpMgúev20140620_00977_stKsb334@ë¿©ØyÄ?V¢W@€E"C
=˜äpMgúev20140620_00979_stKsb334@뿩ܬHž?QQ@€E"¥=¯¦ pMgúev20140623_00913_stKsb334@ëÀoü¶?S¦k@€E†ò==Æ«ÄpMgúev20140623_00915_stKsb334@ëÀrз¾?GF!@€E†¾á>ҍpMgúev20140623_00917_stKsb334@ëÀvü\?GCh@€Eˆ<H=°LðpMgúev20140624_00245_stKsb334@ëÀ"
&Y?\¨—@€Eî=òۃpMgúev20140624_00247_stKsb334@ëÀ""ÿ2?Liá@€EŒá®=ôâpMgúev20140624_00249_stKsb334@ëÀ"&rO?Ré@€E‹&q=ÐiÈpMgúev20140624_00893_stKsb334@ëÀ)9ûV?-?ð@€E•–
=¿ pMgúev20140624_00895_stKsb334@ëÀ)=Qo3?7Æ,@€E"Já=ëqÆpMgúev20140624_00897_stKsb334@ëÀ)@tå/?0L@€E•ú×>R±pMgúev20140702_00769_stKsb334@ëÁ%‰ém—?"âð@€Eyx=ŽkxpMgúev20140702_00771_stKsb334@ëÁ%æ½º?Œ™@€E|*==ÛàpMgúev20140702_00773_stKsb334@ëÁ%'¾?|¹z@€E{Î)='´ˆpMgúev20140703_00529_stKsb334@ëÁC™kK~?F>@€E"6=¤DpMgúev20140703_00531_stKsb334@ëÁCœ¨AÓ?-ïW@€E"=H=ØÿpMgúev20140703_00533_stKsb334@ëÁCŸò™e?1¬Í@€Eƒÿf=ØåpMgúev20140706_00455_stKsb334@ëÁ¦}Ͷ,?HÒ@€E¤ÿ¸>
pMgúev20140706_00457_stKsb334@ëÁ¦€ðÖA?5úè@€E¦Oq>É»pMgúev20140706_00459_stKsb334@ëÁ¦"+ƒf?-í@@€E¦m>­pMgúev20140712_00553_stKsb334@ëÂd@é)O? [.@€E–Ô=äX²>ü'Œ@áHd¾‹Æ¨E•F{BžNVD®«#A†«£>)%ñpMgúev20140712_00555_stKsb334@ëÂdDbE?$r@€E—‡q=Ø{d>‰ÀÉ@Mp¤f¾'n˜E"ÁHD'`D®‹A‰R!>zÙÇpMgúev20140712_00557_stKsb334@ëÂdGõb?*‡<@€E—l\=õÉY?œK@LÌÍd¾¥ãTE"OqDû¯¶D®îA†ºÔ>^IôpMgúev20140804_00104_stKsb334@ëÅ?ÝD(Ï?˜ê@€E¯å=ŽÐpMgúev20140804_00106_stKsb334@ëÅ?à|µ?¬HX@€E¯Ž¸=ňpMgúev20140804_00108_stKsb334@ëÅ?ãÃ#V?¥zË@€E¯Ûq=üN×pMgúev20140911_00297_stKsb334@ëÊðÖí?·^@€E•9>™ó>'$?Ü(öe¾›¥ãE"»
B£;çD®
ÓA€ä¦=½ïöpMgúev20140911_00299_stKsb334@ëÊ qIÄ?ZÊ@€E•ŒH=ó >…§‹?Ó33f¾‡+E"kšD'áD­äsA€#B=¯z1pMgúev20140911_00301_stKsb334@ëÊ$I¦?=¡@€E–Ÿš=í3>î~?ð£×d¾–‡+E•áDûæD­ŽA€¦%=².pMgúev20141006_00145_stKsb334@ëÍ —£?:hE@€EÃT{=̙¿=îù@33f¾'hsEÀWB¡‰D®/}At¯—=… ÀpMgúev20141006_00147_stKsb334@ëÍ šGu?FØø@€EÃJq=·ü|@%I°?úáHf¾•E¿=D'ÙüD®At03=¸·'pMgúev20141006_00149_stKsb334@ëÍ i}?:]@€E¿3=¸FÀ?‰±à?ù™še¾šŸ¾E¾ß\DûÕ?D­­ËAsɨ=Ši$pMgúev20150523_00235_stKsb334@ëéÊ0åá?("ÿ@€E¯S…=éT›> I'?¢\f¾£SøE¯ÁìB¡‡®D®0ƒAJª"<'ŽÞpMgúev20150523_00237_stKsb334@ëéÊ4AÀë?,¤°@€E°¶=ÐG+?jÆZ?Àe¾ž5?E¯fD'ÂòD­ýAJë*<¶ÀpMgúev20150523_00239_stKsb334@ëéÊ7"•?:ê@€E±ˆ
=áǽ<¶±ÿ?\(öe¾£×
E°/qDûàœD­›ßAKæ<¦ÌepMgúev20150529_00493_stKsb334@ëêƒKÑtÒ?3}€@€E­4H=«ß˜?­Ab?ŒÌÍe¾'ñªE­$áB¡üjD®²AKpß<ÆHgpMgúev20150529_00495_stKsb334@ëêƒNÛZY?+%Ñ@€E­=3=¹G?»(?Ç®e¾©xÕE®=D'ÍqD®ƒ¾AK€<ñ&ëpMgúev20150529_00497_stKsb334@ëêƒQþ)ç?4eO@€E±˜\=¿ >ýÂÕ?s33d¾¦ffE±Ž=DûÙÓD®AKô?<¸XÄpMgúev20150529_00541_stKsb334@ëꃹ†?OðÄ@€E¢¸=Òy?²J†?p£×f¾'ñªE¡Ð¸B¡F%D®²wAK™8<ôZ"pMgúev20150529_00543_stKsb334@ëꃼ±|?D$@€E£u×=Îu/?…½³?s33g¾—PE£]D'ÝÓD®oAKðf<îfTpMgúev20150529_00545_stKsb334@ëêƒÀk&?9Në@€E¤~R=šÌ=»'ê?£×d¾¬‹DE£(ÍDûãdD®AK³<Å'pMgúev20150529_00589_stKsb334@ëê"!ÏùR?Dóc@€E™)R=³L>'¯?aG®f¾"záE™U
B¢&éD®§AK·ö<Þ­µpMgúev20150529_00591_stKsb334@ëê"$óh?@Ú#@€E "R=·û"?Œ¥ù?O\)g¾™‡E ®öD'дD®q7AK±á=l#pMgúev20150529_00593_stKsb334@ëê"(Mí?<îz@€E˜íH=ɼ?Vl%?¨õÃd¾¥`BE˜'RDûÇD®ÕAKóW<Â_pMgúev20150531_00387_stKsb334@ëêÇ6ÀÜT?L"î@€EˆÖ=Ó`">:3?§®e¾™™šE‡êÍB \D®ßAKÛÅ<ÓM÷pMgúev20150531_00389_stKsb334@ëêÇ:À?OÑ
@€Eˆêá=މz?	æ?c×
f¾ ÄœEˆ@fD'»¾D®CdAKù)<èü>pMgúev20150531_00391_stKsb334@ëêÇ=]®‡?Pó®@€E‰Í=â'>ðýx?•Âd¾—PE‰q\DûÓD­ßTALH<¯`pMgúev20150531_00795_stKsb334@ëêÍ'§ßX?&Ú«@€E¤xì=å‡l<äÿP?ï\)f¾—PE£@RB X"D®ÑAKŠ"<̞tpMgúev20150531_00797_stKsb334@ëêÍ*Ú¿T?/\@€E¦á=àôì=œ'@
p¤f¾˜"uE£¤D'µ²D­öúAKå<ؔ$pMgúev20150531_00799_stKsb334@ëêÍ-ý™ž?2Ž@€E§d
=îæ
?9	Æ?¾¸Re¾˜bE¤šDû»…D­ºAK"}< ø6pMgúev20150723_00817_stKsb334@ëñf³LXH?)þ·@€E'²==ÓUÎ?ï|°?ª=qd¾¦ffE"`BŸ½ôD®AHŸ_<uâpMgúev20150723_00819_stKsb334@ëñf·[ç1??|E@€E'hq="0>›"?\)f¾¦ffE'\¸D'¶ÙD­ÞNAH¯õ<¼hÁpMgúev20150723_00821_stKsb334@ëñf»G^Ž?Kí@€E"`=¡84>ðŽ³?p£×e¾¬1E'ðDû¾ÉD­vAHö¹<ÍpMgúev20150804_00289_stKsb334@ëòáRA¦i?0ŠÆ@€EµË=Øáø?Ü_â?ýp¤e¾•EµèBžô9D®l"AGæÉ<­åŽpMgúev20150804_00291_stKsb334@ëòáUh§´?)«°@€E¶'Í=îK=ÉØ\@£×f¾›¥ãE¶(=D'ÜD®4¬AG®'<¨6¦pMgúev20150804_00293_stKsb334@ëòáX>Û]?3ã]@€E·¬¸=ò'Ú?¶Ãª?"33d¾œ(öE¶,¸DûáqD­ÕšAGŸ<'VüpMgúev20150810_00351_stKsb334@ëó¢v¤L?™º·@€Ennf=±gà>ÃÁÃ?záe¾«…Elð¤BŸDD®d¼AGì=F¸EpMgúev20150810_00353_stKsb334@ëó¢γ?‰ñF@€Emp=Ÿyp>ˆkÐ?ffff¾±&éElXD'¸)D®APAG؇=0n^pMgúev20150810_00355_stKsb334@ëó¢Ê5™?'R"@€Eo©\=™!Œ>OûG?J=qd¾¤Ý/EjùqDûÀ!D­æAH#Ø=3@fpMgúev20150830_00105_stKsb334@ëö C¯Œö?'™@€EÜ¢×=Á>ô>H¶x?æffe¾\)EۏHBž0¤D®ˆbAG8<Ôs[pMgúev20150830_00107_stKsb334@ëö GwÉ?4ð@€EÝÝ>RÓ?dĂ?ºáHf¾bNE܌¤D'ÃßD®SAF¸ò<'JpMgúev20150830_00109_stKsb334@ëö IÛ "?*çÐ@€EޖR>gY>½¶d?ٙšd¾ž5?EÝ=DûÏmD­üsAF§²<'<JpMgúev20150907_00109_stKsb334@ë÷ $›Ô?nx@€EŽ$Ã>
¼å@;vJ@\(öe¾Ÿ¾wEBŸ¸ÕD®)ÃAG2<îpMgúev20150907_00111_stKsb334@ë÷ (iä?_è@€EŽ.)=éÈÉ=Ø'Ü?ØQìe¾–‡+EŒ¡ÃD'åD®åAFü±<·ìpMgúev20150907_00113_stKsb334@ë÷ ,ã¾?zð@€Eô{>	™<bÀÍ@záe¾ª~úEìDûÙÛD­¹ôAGá<ª¹úpMgúev20150911_00229_stKsb334@ë÷¢î¯?ô?)Å@€E…:¸=ôýú=vÀ+@	™še¾…¡ËEƒ®BŸ ÅD­âAGeü<äJépMgúev20150911_00231_stKsb334@ë÷¢ñқ?'-±@€E…¤=ςg?G¼@+…e¾/E"ÛìD'Û¾D­é‰AGZ"<òÛPpMgúev20150911_00233_stKsb334@ë÷¢ô~8?'%@€E†¡×=èä>(ֈ@×
d¾¤ZE‡9…DûêD­"‹AGA}<¾pMgúev20160719_00633_stKsb334@ì¥0*?í@€Eg=>6&K?k™{@.{e¾˜bE‹´=B ÒoD®/}AG<Ì)ÞpMgúev20160719_00635_stKsb334@쥁mS?">@€E.R>
ª?8Ù@–¸Rf¾˜"uEfD'ÐsD®AGX=6ëÌpMgúev20160719_00637_stKsb334@ì¥ßöö?J¼@€E=>û+>&´y@0d¾œ¬EŒ$DûÕ/D­°åAGt<Ç&pMgúev20170623_00805_stKsb334@ìIáÙ'?riÝ@€EžFì=®9"=ýJŸ?:áHe¾§ïžEœÍÃB æfD®97AE/»=(ÿ:pMgúev20170623_00807_stKsb334@ìIäË0À?‰@€EŸ§¸=w|€=cK#?B\f¾¬‹DEžÃD'æD®mAEVÚ=9dópMgúev20170623_00809_stKsb334@ìIè9*?˜þ@€E¡Ä×=ƒŽÀ=ù="?J=qd¾´¼jE \=DûëD­ÇdAET=KUÏpMgúev20170629_00484_stKsb334@ìIÂ4;&?™ð@€E£T¤>vª;çµ$?¦fff¾"÷ÏE¢Z¸BŸÏßD®"RAI.^<¥í\pMgúev20170629_00486_stKsb334@ìIÂ6ä
?±w@€E¤Í>#/<,G¬?ê=qf¾ A‰E¤¶)D'ÝËD®lAIOê<ÉXìpMgúev20170629_00488_stKsb334@ìIÂ9w4ë?ÛZ@€E¤Dö>	Ïî=ŽXw?ýp¤d¾'ñªE£ÜDû֘D®ƒAIE<Þ[ pMgúev20180327_00739_stKsb334@ìkªÖ9­¡?rîF@€E³ç=đ<Ž¯?}p¤e¾¬‹DE²SqB¡ãTD®Æ˜AGÛ=6U=pMgúev20180327_00741_stKsb334@ìkªÙoè›?`4@€E³¨{=¡<ð<ϗi?k…e¾§ïžE³ ¸D'íD®‰'AGÿ}=¦pMgúev20180327_00743_stKsb334@ìkªÜøXí?x‰8@€E³è=®A(>œ©©?J=qe¾²-E³"=DûõD®.°AH~=G¤pMgúev20180525_00451_stKsb334@ìsJ}¬ÿ?`ÉÌ@€E½¿¤=ݓ°?¯Õ?¹™šc¾¦ffE½šBŸÃ–D®à9AAûu=uœpMgúev20180525_00453_stKsb334@ìsMžÏ?[(@€E¾R=°1L@@‹?Y™še¾£SøE½êRD'âáD®™ÓABS¥='œpMgúev20180525_00455_stKsb334@ìsP‰°B?m"X@€E½éš=Ñ>7x?•Âd¾œ¬E¼´fDûͪD®F¨ABŸ­=ŒpMgúev20180525_00835_stKsb334@ìseºy¹?‹MÜ@€Eª™H= @2_‹?&ffe¾šŸ¾E¨«HBŸÝ²D®˜AB¿¡=YcõpMgúev20180525_00837_stKsb334@ìsiIªÄ?®õ@€E¬+®=Ê{–<·Ý¨?!G®e¾¯²EªÙ×D'½D®…ABÇa="q<pMgúev20180525_00839_stKsb334@ìsl*:'?›û»@€EªœÍ=Õ$ê?¾?#×
d¾«Eªd{Dû¶D®2ABg={ÍRpMgúev20180804_00829_stKsb334@ì{æ°ñ9"?sAÍ@€E'{=µã?	ÿ†?…¸f¾›"ÑEŽë3Bž–‡D®-šA>²º=@¢ÉpMgúev20180804_00831_stKsb334@ì{æ´"±?w!@€EÒ¸=­.,<«yñ?E¸e¾±©üEõšD'ÊFD­ó¶A?$=_ÜEpMgúev20180804_00833_stKsb334@ì{æ¶Ë(]?|Š@€E'rá=Ã9@A#¾?!G®e¾›"ÑE'$)DûߦD­­ìA>ê=;€¸pMgúev20180812_00385_stKsb334@ì|áÈojœ?';@€E—R=™Ü?7jä?Ž{e¾¤ZE–1…B DD®f°A?äù=,{¾pMgúev20180812_00387_stKsb334@ì|áÌ
iö?†Ä@€E—$=ÍR{>×,7?\(öf¾­'hE–0D'ƸD®;A?"Ö=;£[pMgúev20180812_00389_stKsb334@ì|áϙ*‰?j‰³@€E—v…=·c¨>Š®T?®{d¾µ?}E—u3DûÐÝD­Ý‰A?–B=>pMgúev20180814_00210_stKsb334@ì}!Ëryð?ZKà@€E§K=ÔQ[@	÷¸@G®f¾‹Æ¨E¤[ÃB{dD®B5A@8=ڙpMgúev20180814_00212_stKsb334@ì}!Ύ¨?Tº™@€E§q=Õ'>[»0?ÌÌÍf¾«…E¨K\D'ÐåD®-PA?P¨<ÕFpMgúev20180814_00214_stKsb334@ì}!Ñ¥Ôæ?Jª+@€E¦…×=××Ã?f½ß?½p¤e¾¡ÊÁE§XÍDûϞD­Æ¨A?¦Ó<opMgúev20180816_00261_stKsb334@ì}bT7/?"@€Eƒ'Í>;3f?L[˜A(öf¾bNEƒ'{BžÎÙD®RÁpMgúev20180816_00263_stKsb334@ì}bWls?
4Ð@€Eƒ÷\>$‰P?@—@³…g¾›"ÑE"šD'צD®%pMgúev20180816_00265_stKsb334@ì}bZÁ?æk@€EƒÛ¸>é?õnê@ç®d¾¡ÊÁE‰ÁÃDûÖÉD­È"pMgúev20180829_00175_stKsb334@ìT4ð£?G,û@€E˜_
=±ôk@rД?ª=qf¾™‡E–'HB¡
ÁD®(!A@Êæ<ã9pMgúev20180829_00177_stKsb334@ìWÐ6?L}É@€E˜•{=žU˜> è?ºáHe¾¸QìE™ØöD'öD­÷žA@¢€<Ç[¢pMgúev20180829_00179_stKsb334@ì[
wÓ?H²m@€E˜…¸=ÃJ¼=¡?'?…¸d¾¦ffE˜o×DûöD­¶¨A@™'<¶T¡pMgúev20180831_00157_stKsb334@ì@±¶KV?xi#@€Ef=Ÿø‹@'<S?ˆõÃg¾˜"uEŠç×B¡(öD­öòA@ýâ=ʾpMgúev20180831_00159_stKsb334@ì@µCHª?uU@€EŽøH=¹ |>Gր?J=qf¾/EæÍD'ý'D­ø)A@ÉÝ=ÄLpMgúev20180831_00161_stKsb334@ì@¸~ê?rë%@€EŽi3=½`?3]?záHc¾›"ÑEŠDü–D­½ÓAAˆ=QgpMgúev20180901_00205_stKsb334@ì`øæX?Kba@€E{'H=â±U?,–ó?µÂf¾´¼jE{K3BŸ'mD®Y?A@én<Ñ®pMgúev20180901_00207_stKsb334@ì`ü	±?=Øü@€E{wš=êMS>ÍI?Ï\)f¾©ûçE{³×D'È)D®2éAA
¨<ݑÕpMgúev20180901_00209_stKsb334@ì`ÿ$Ô?I/@€E{ýÃ=ÑĊ<"5?×
=d¾¥`BE|àöDûϾD­ØÝA@áÈ<Ùµ

==> anc/pub_raw/L222_14_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:19
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="144">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:00">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  144 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:19' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ÌP%ªv20100221_00431_st  Ksd047@êú,Èâ²?]fw@€EžJ>
£1                  ÀÀøÀÀ€Àø
ÌP%ªv20100222_00404_st  Ksd047@êúJ'þÜ¿??"@€E•…=",`                  ÀÀøÀÀ€Àø
ÌP%ªv20100304_00522_st  Ksd047@êû‰jïâü?;ü£@€E›6=Ž»3                  ÀÀøÀÀ€Àø
ÌP%ªv20100308_00859_st  Ksd047@êüكߞ?<mt@€E£K{=ܼ<                  ÀÀøÀÀ€Àø
ÌP%ªv20100315_00393_st  Ksd047@êüåÚ>ÐJ?)Æ@€E—RÍ=åvè                  ÀÀøÀÀ€Àø
ÌP%ªv20100315_00475_st  Ksd085@êüæÂ7‡?gh!A F=†8='Œ                  ÀÀøÀÀ€Àø
ÌP%ªv20100316_00661_st  Ksd047@êý
O+q?ôA F+‹©>%Ê                  ÀÀøÀÀ€Àø
ÌP%ªv20100406_00291_st  Ksd085@êÿ£gÊj?}Þ@€EЄ¤=™ÂÀ                  ÀÀøÀÀ€Àø
ÌP%ªv20100406_00303_st  Ksd085@êÿ£-Ò+?|R@€E¿þ
=~˜                  ÀÀøÀÀ€Àø
ÌP%ªv20100422_00147_st  Ksd085@ë¡2羖?5K,@€E"l=™ì¤                  ÀÀøÀÀ€Àø
ÌP%ªv20100510_00409_st  Ksd085@ëäüWnÒ?4ü@€Ekq>;¬                  ÀÀøÀÀ€Àø
ÌP%ªv20100511_00286_st  Ksd085@ë»3ýÞ?=Ô
@€E¯KÍ>Ég                  ÀÀøÀÀ€Àø
ÌP%ªv20100608_00257_st  Ksd085@ë'·a°õ?[d£@€Ey¦{>p                  ÀÀøÀÀ€Àø
ÌP%ªv20100615_00295_st  Ksd085@ëbá-œÆ?O'+@€E\Õ\=Ùʦ                  ÀÀøÀÀ€Àø
ÌP%ªv20100620_00192_st  Ksd085@ë	£;N5?]Ú@€E{7
=üØp                  ÀÀøÀÀ€Àø
ÌP%ªv20100712_00216_st  Ksd085@ëÁ/ƒ{?4"@€EYNö=›x`                  ÀÀøÀÀ€Àø
ÌP%ªv20100815_00035_st  Ksd085@ëÿ•ù0Ù?o۝@€Ey{×=¼»4                  ÀÀøÀÀ€Àø
ÌP%ªv20100816_00106_st  Ksd085@ë 36C?5ì¢@€EÃ=¯˜L                  ÀÀøÀÀ€Àø
ÌP%ªv20110514_00461_st  Ksd085@ë2Ú½/?2Nó@€E·?š=â¡Ê                  ÀÀøÀÀ€Àø
ÌP%ªv20110612_00066_st  Ksd047@ë5¦{K{?)áª@€EË̅=€‡Ì                  ÀÀøÀÀ€Àø
ÌP%ªv20110613_00516_st  Ksd047@ë5Å/:¥Ã?À"@€Eç3=ºP|                  ÀÀøÀÀ€Àø
ÌP%ªv20110715_00026_st  Ksd085@ë9Â…|?Ÿ"¯@€Eni®>
                  ÀÀøÀÀ€Àø
ÌP%ªv20110729_00155_st  Ksd085@ë;€‡6Т?;'h@€E.{= (T                  ÀÀøÀÀ€Àø
ÌP%ªv20110730_00111_st  Ksd085@ë; GÇû?¶Š
@€EŒâ®='s8                  ÀÀøÀÀ€Àø
ÌP%ªv20110801_00091_st  Ksd085@ë;àf
e™?úµî@€EyÍ>Eª´                  ÀÀøÀÀ€Àø
ÌP%ªv20110803_00299_st  Ksd085@ë< ±í]'?O^@€E³È)=ä®C                  ÀÀøÀÀ€Àø
ÌP%ªv20110812_00148_st  Ksd047@ë=@«ÖÈy?Š5x@€EÁK\=ÁùØ                  ÀÀøÀÀ€Àø
ÌP%ªv20110814_00140_st  Ksd047@ë=€R`ª»?L' @€E«ÚÍ=º	                  ÀÀøÀÀ€Àø
ÌP%ªv20110814_00168_st  Ksd085@ë=€‰Ü?NŠƒ@€Eª4š=¥Ø€                  ÀÀøÀÀ€Àø
ÌP%ªv20110816_00116_st  Ksd047@ë=¿Üj"X?‡*³@€E¡¶×=ÆÈ|                  ÀÀøÀÀ€Àø
ÌP%ªv20110817_00242_st  Ksd085@ë=ßÀ¥z?±ßŽ@€E¹­=x›                  ÀÀøÀÀ€Àø
ÌP%ªv20110821_00244_st  Ksd085@ë>_ÃnÚ~?Ksµ@€EˆU=¡—ð                  ÀÀøÀÀ€Àø
ÌP%ªv20110822_00089_st  Ksd047@ë>tà''?¾7@€EµRš=–üÜ                  ÀÀøÀÀ€Àø
ÌP%ªv20110822_00117_st  Ksd085@ë>Õ閇?¡W@€Eµï)=~¬À                  ÀÀøÀÀ€Àø
ÌP%ªv20120307_00467_st  Ksd047@ëWEC‹Z'?2ù»@€Eç Í=§®H                  ÀÀøÀÀ€Àø
ÌP%ªv20120307_00495_st  Ksd085@ëWE"KN]?U·@€Eíëf>*)                  ÀÀøÀÀ€Àø
ÌP%ªv20120308_00242_st  Ksd085@ëWdÚâN¿?X¿ë@€EåŠ==£õ¬                  ÀÀøÀÀ€Àø
ÌP%ªv20120310_00172_st  Ksd047@ëW¥ÚîHH?ƒñ@€E¾¿=É1                  ÀÀøÀÀ€Àø
ÌP%ªv20120313_00454_st  Ksd085@ëXE!rA?"l@€E²r
=so°                  ÀÀøÀÀ€Àø
ÌP%ªv20120318_00281_st  Ksd085@ëX¤â⨬?C²	@€E´h×=¾Œ4                  ÀÀøÀÀ€Àø
ÌP%ªv20120328_00465_st  Ksd047@ëYè0
i?~Ô@€E›Yá=ôÖ¶                  ÀÀøÀÀ€Àø
ÌP%ªv20120329_00360_st  Ksd085@ëZނFÂ?ZòU@€EÁì=†ø<                  ÀÀøÀÀ€Àø
ÌP%ªv20120422_00311_st  Ksd047@ë]
o%Ø?{žä@€E§Ý\=îTê                  ÀÀøÀÀ€Àø
ÌP%ªv20120424_00190_st  Ksd047@ë]AÀ žñ?k÷²@€Eª\>%¼Ø                  ÀÀøÀÀ€Àø
ÌP%ªv20120518_00138_st  Ksd047@ë`ACe:A?I(}@€E¯ïì>"f                  ÀÀøÀÀ€Àø
ÌP%ªv20120519_00331_st  Ksd085@ë`e4è_O?[âÌ@€E'm×>½0²                  ÀÀøÀÀ€Àø
ÌP%ªv20120527_00168_st  Ksd047@ëa_b$²è?7L†@€E·ì=ŽìÄ                  ÀÀøÀÀ€Àø
ÌP%ªv20120527_00196_st  Ksd085@ëa_ÏŽž?3A~@€E¹ª®=¯æÜ                  ÀÀøÀÀ€Àø
ÌP%ªv20130207_00580_st  Ksd047@ëk³{?êT¡@€E™éö=[«©>&ç`?Ÿ0¾Ï\)
E¥†{DÆ5C'A‹Q=[ñûv20130207_00580_stAb<#×
?²ÒÒ5"ÏÁAb?Ð
ÌP%ªv20130308_00231_st  Ksd047@ë…QØj:?[´¾@€EÑC¸=Ýï@"ÅP@@d¾ß;
EϬD€!C')ºA#}$<ˆ ±v20130308_00231_stA"~ú<#×
?˜Ø~×d€ÁA"~ú?Ð
ÌP%ªv20130310_00199_st  Ksd085@ë…D•Ö¶±?|ôå@€EΩ…=}Ì1>.ô¹?áG®F¾‹Æ¨EÒ¸D¼dC'Ä{A$ú1<U v20130310_00199_stA$Z<#×
?­§«öq}ÁA$Z?Ð
ÌP%ªv20130313_00377_st  Ksd085@녤Œ)"#?V™¨@€E– 
=ú=Èv20130313_00377_stA!xÕ<#×
?·YŸ
¾˜
ÁA!xÕ?Ð
ÌP%ªv20130314_00261_st  Ksd047@ë…É
ÄY?iÏ<@€E˜þH>£ã?ÝkM@+…b¾«…
EžæfDäZC'—LA$Yï<hôÅv20130314_00261_stA#ß;<#×
?²@÷å§°ÁA#ß;?Ð
ÌP%ªv20130319_00469_st  Ksd047@ë†gŸLØ?'­m@€E'…='¸>á?×
=a¾¶E¢
Eˆ>RDË3C'~VA#ö+<€Ì"v20130319_00469_stA$ Å<#×
?²ÒÒ5"Ï¿€A#ö+?"@
ÌP%ªv20130320_00297_st  Ksd085@놄S»Ä<?O<š@€E­-Í=®Ÿv20130320_00297_stA¬<#×
?¦Šßu	ÁA¬?Ð
ÌP%ªv20130320_00637_st  Ksd047@놈žº†?¤K°@€EÊÍ=†P<?K?¼(öb¾£×

EHD¥C"IÛAñ<˜q'v20130320_00637_stA`B<#×
?²ÒÒ5"Ï¿€Añ?"$à
ÌP%ªv20130321_00107_st  Ksd085@놤Ûí?aëÖ@€E¨»f=‹J4v20130321_00107_stA'¸<#×
?Œ¢ªÌ…ØÁA'¸?Ð
ÌP%ªv20130321_00223_st  Ksd047@놥Ó7š¡?šÇÆ@€E ý=']ø?Zš?Ã×
`¾µ?}
E¥-®D¸ƒC'"{A'´<ëµ´v20130321_00223_stA'\)<#×
?²ÒÒ5"Ï¿€A'´?v¶€
ÌP%ªv20130322_00449_st  Ksd047@ë†Äâfg?<W@€E«l{=£‹ v20130322_00449_stA#dZ<#×
?­§«öq}ÁA#dZ?Ð
ÌP%ªv20130322_00717_st  Ksd085@ë†ÆèÈìC?ŽÅ@€E"
f=¾=°<âR?®{b¾ÐbNEœÁ\D¼
C"?}A&›U=H¯rv20130322_00717_stA%/<#×
?­§«öq}¿€A&›U?©î@
ÌP%ªv20130323_00426_st  Ksd085@ë†äš6?M=Ñ@€E›×ì=ŽfD>@@ZáHb¾ž5?E »×D¼uCƒ5ãA(~Ù<dp¬v20130323_00426_stA'ó¶<#×
?­§«öq}ÁA'ó¶?Ð
ÌP%ªv20130323_00830_st  Ksd047@ë†è½!´?@€EŠ˜H=ôóv20130323_00830_stA%t¼<#×
?¬2"?ÐÄÀÁA%t¼?Ð
ÌP%ªv20130324_00295_st  Ksd047@ë‡_ú§?gãˆ@€E¬™ö=ƒ¿4@Xyç?Ê=qa¾Ÿ;d
E°ÌRDˆBC'HA)D`<9Psv20130324_00295_stA(õÃ<#×
?²ÒÒ5"Ï¿€A)D`?‡*`
ÌP%ªv20130324_00843_st  Ksd085@ë‡DGB4?5N|@€E'1¤=±F€>Éô¶@‹…c¾•E—D¼¶C"íPA)l_<lŒÏv20130324_00843_stA)|î<#×
?­§«öq}ÁA)|î?Ð
ÌP%ªv20130325_00337_st  Ksd085@ë‡#¯ŽÛ?W²O@€E¶q=Æ=.?†ˆ@"×
a¾«EÀìD¼!'CƒbA)Y<©Ípv20130325_00337_stA'C–<#×
?¯©D"0»€ÁA'C–?Ð
ÌP%ªv20130424_00350_st  Ksd085@ëŠæ¾rÒ?fè@€E§Ýö=µq>¥ÄD?Š=qc¾šŸ¾E§Ö)D¼#ÏC"ÉÛA42*<Pçv20130424_00350_stA3Oß<#×
?­§«öq}¿€A42*?Šà@
ÌP%ªv20130425_00238_st  Ksd047@ë‹+ˆIe?BŒc@€EÒĤ=Žg?nÊ|@xQìb¾¤Z
EÔN=DÁªC'ÇðA4{¢<" ~v20130425_00238_stA3ïž<#×
?­§«öq}¿€A4{¢?"À
ÌP%ªv20130425_00266_st  Ksd085@ë‹cDbÛ?<Ø_@€EÏD=Ñ?•ª‡@ŠáHa¾©ûçEÖ_šD¼-Cƒ‹A4úM<‰·Òv20130425_00266_stA4ff<#×
?­§«öq}¿€A4úM?'6ú@
ÌP%ªv20130505_00556_st  Ksd085@ëŒGh^…?>ÛÕ@€EÙ±á>È1?«c^@Dzác¾™‡EÙÂRD¼–C…/A3‰Y<Sýçv20130505_00556_stA3&é<#×
?­§«öq}¿€A3‰Y?Š¼à
ÌP%ªv20130519_00322_st  Ksd085@ëÿ̒È?{¤@€EŸ ×>$pG?š¾â@*áHc¾ŒIºE¡¤D¼¾CƒžwA9—ã<T±v20130519_00322_stA9o<#×
?­§«öq}¿€A9—ã?Š–!à
ÌP%ªv20130525_00535_st  Ksd047@ëŽÇŠ0Ûj?Žë@€E'd)>
7¦=Ú;?u`¾£×

E'•®D‡
C'›…A:g^<¶«v20130525_00535_stA9ûç<#×
?²@÷å§°¿€A:g^?'Õ`
ÌP%ªv20130526_00639_st  Ksd047@ëŽå>»\b?œô®@€EŒ=aa‡?ôG?!G®b¾ÂJ
EŽuqDÚ°C"MPA;Fi=Ձv20130526_00639_stA:\<#×
?²ÒÒ5"Ï¿€A;Fi? ú° 
ÌP%ªv20130526_00703_st  Ksd085@ëŽæ¹8?·.I@€EŽ"H=ÓA}?—‡q?¸c¾° ÅEŽÙ×D¼,ÝC"ê A;Aº<ÚU¡v20130526_00703_stA; <#×
?²ÒÒ5"Ï¿€A;Aº?›J´ 
ÌP%ªv20130601_00425_st  Ksd047@돥žŒÝô?…oÎ@€EšàR=¢¾°?Ÿ™÷?5c¾©xÕ
EšDƒ#C"îA;h'<d=Ìv20130601_00425_stA;C–<#×
?žå`€˜S"¿€A;h'?Œ‡¹€
ÌP%ªv20130603_00342_st  Ksd047@ëå¤w
~?Ƚ@€E³´×>íÁ?eŽ@ƒ…l¾›¥ã
EµDDm`C"IXA6ÊÁ<™öWv20130603_00342_stA6‹D<#×
?±®-0Zј¿€A6ÊÁ?">Êà
ÌP%ªv20130603_00370_st  Ksd085@ëåæû²=?øæ@€E³#{=Å
ó>¸Ó*@tzác¾¬1E¶÷×D¼ZC…ˆ"A7Ԋ<†ív20130603_00370_stA7X<#×
?¦Šßu	¿€A7Ԋ?Ý¡`
ÌP%ªv20130604_00360_st  Ksd047@ëÃJbO?"]©@€E©TÃ=òCê?_I?c×
m¾®{
E©àöD²C"/A=GQ<‹ÞPv20130604_00360_stA<vÉ<#×
?²@÷å§°¿€A=GQ?'{Ê
ÌP%ªv20130604_00552_st  Ksd047@ë]"¥œ?t{@€E°3=áe%>Ã<[?Ýp¤a¾¨r°
E±i\Dy'C'þÙA=)g<ǝv20130604_00552_stA<n˜<#×
?²@÷å§°¿€A=)g?øó 
ÌP%ªv20130605_00295_st  Ksd047@ë%Nl)t?>w9@€E¨Ôö=æÀ"?®×@1G®j¾ŽÙ
E¨#\D}C"ÕA:½2<'ùv20130605_00295_stA:5?<#×
?¤'õ؉¿€A:½2?'#_ 
ÌP%ªv20130605_00323_st  Ksd085@ë%Š‹^Ã?Eì@€E­}{>ŽÜ@F‹P@:=qd¾œ¬E¬[
D»ƒ+C…?A:³F<"QEv20130605_00323_stA:"<#×
?²@÷å§°¿€A:³F?'Š( 
ÌP%ªv20130605_00415_st  Ksd047@ë&"ú³?7dÆ@€E°š=×ŋ?ÌW-@(öm¾Òò
E¯ZÍD{C"
²A:1¹<bH©v20130605_00415_stA9¡Ë<#×
?¿9²ê²´¿€A:1¹?ŒI 
ÌP%ªv20130606_00290_st  Ksd047@ëEÓÁ?4Wƒ@€EϹö=ÀÝ?¡i@%¸e¾›"Ñ
EÏo3D®C"3A;¸¨<ŠT…v20130606_00290_stA;/<#×
?²ÒÒ5"Ï¿€A;¸¨?'J 
ÌP%ªv20130606_00318_st  Ksd085@ëEZ7©?+"'@€EÐÜ
=§RX?'g°@>¸Rc¾ ÄœEÏ	ìD¼ÅC…\A;åÞ<V'†v20130606_00318_stA;l‹<#×
?²@÷å§°¿€A;åÞ?ŠÐPÀ
ÌP%ªv20130615_00100_st  Ksd047@ë'_ ëóY?Š+B@€E§_R=³ c>Å=+?£×c¾Ÿ;d
E§ÞöD‰ªC"òA@í<~Øäv20130615_00100_stA?G®<#×
?²ÒÒ5"Ï¿€A@í?Û€
ÌP%ªv20130615_00704_st  Ksd085@ë'e€"DÆ?š"Û@€E"q®= o>:¬œ?B\c¾¹Û#E…ˆáD¼<ÍC"׍A@ÈS<ÃÁ^v20130615_00704_stA@\<#×
?¦Šßu	¿€A@ÈS?˜x+À
ÌP%ªv20130617_00060_st  Ksd085@둟Ei;X?!å!@€Eá=¢ñä?šOì?ª=qc¾"t¼E°áD¼&ÁC"³–A@¶<0"v20130617_00060_stA?p¤<#×
?¦Šßu	¿€A@¶?†` 
ÌP%ªv20130618_00105_st  Ksd047@ë'Áý"†?ªDÌ@€EŠZ®=:@±>=yu>úáHc¾¶E¢
E‹ÇqD¸öC"–AA}<Œ½v20130618_00105_stAASø<#×
?­§«öq}¿€AA}?'—¢À
ÌP%ªv20130619_00256_st  Ksd085@ë'ãÇá?Oëá@€EpYH>€=Aä{?§®c¾°£×EuZfD¼ƒC…¶éA?›
<#fv20130619_00256_stA>ýô<#×
?¦Šßu	¿€A?›
?"bLÀ
ÌP%ªv20130619_00324_st  Ksd047@ë'ä!á?a])@€EkH¸=¡'p=Ë4â?J=q`¾©ûç
EoyD‰üC'±‰A?"Ø<[ÓÜv20130619_00324_stA?"Ñ<#×
?­§«öq}¿€A?"Ø?‹z{€
ÌP%ªv20130620_00220_st  Ksd085@ë'‰åan?L/ð@€EA8Í=Žæ˜@ u›?hõÃa¾¤Ý/ED†=D¼+LC…-qA@U+<
Tv20130620_00220_stA?<#×
?±®-0Zј¿€A@U+?áª€
ÌP%ªv20130620_00342_st  Ksd047@ë'¬-ŠÓ?E1)@€E=Ñ=¢'(@ºß?Տg¾¤Ý/
EB,ÍD^¨C"*ÁA9º
<R¤¢v20130620_00342_stA9/<#×
?žå`€˜S"¿€A9º
?ŠT"@
ÌP%ªv20130621_00064_st  Ksd085@ë'T?]¤2@€E€#ö>1G>ïJ?‹…b¾•EfD¼.C"išAA|^<5î¸v20130621_00064_stA@å`<#×
?­§«öq}¿€AA|^?†½×
ÌP%ªv20130621_00132_st  Ksd047@ë'¡È×ö?a¤¡@€E}Œ=¿Ë¸?"ó­?ŒÌÍ`¾¨r°
E€JfDãC'ÐåA@ï<+N8v20130621_00132_stA@vÉ<#×
?­§«öq}¿€A@ï?…iÇ
ÌP%ªv20130621_00310_st  Ksd085@ë'"Wª×?™Óþ@€EqÆá=Ù®?úœ½>õc¾° ÅEqØÍD¼=XC"éÛA?ã<zíõv20130621_00310_stA?V<#×
?²ÒÒ5"Ï¿€A?ã?]¾ 
ÌP%ªv20130621_00378_st  Ksd047@ë'"ìh©7?¸fÉ@€Epa®>V>€?
=qf¾£Sø
Epü¤D®¨C"^wA@By<š­£v20130621_00378_stA?
=<#×
?²ÒÒ5"Ï¿€A@By?"U´`
ÌP%ªv20130621_00502_st  Ksd085@ë'#H?è³*@€E~ÈR=àãÎ?Söf?
=q0¾ÖE€½×D¼=PC"¹ÛAB=Šyv20130621_00502_stAA%<#×
?±®-0Zј¿€AB?±O2
ÌP%ªv20140521_00127_st  Ksd047@ë»ßef+ƒ?h` @€EÖ¸=M@#e?±ë…a¾å`
EÖéÃD
C'fFAp‹î=Hr                  ÀÀøÀÀ€Ap‹î?©Bà
ÌP%ªv20140521_00175_st  Ksd047@ë»ßÍç"y??¼]@€EÇ_f=ƒu?~}Ô?™™ša¾‹C–
EÇg
D
!C'7mAnæb=-$R                  ÀÀøÀÀ€Anæb?¥¤Š@
ÌP%ªv20140521_00251_st  Ksd085@ë»às²"?Oða@€E²–á=]-x?žlQ?€c¾•E³Â¸D´ )CƒêÁAlS<ô]Z                  ÀÀøÀÀ€AlS?ž‹«@
ÌP%ªv20140526_00343_st  Ksd047@뼂!+î?=ˆû@€E'¨Ã=—Jh>/ÀG?‹…_¾—
=
EÎRD
6¨C'ݲAoő=«                  ÀÀøÀÀ€Aoő?¡µ`
ÌP%ªv20140526_00371_st  Ksd085@뼂[ýVØ?$ýU@€E;
=ŽÌl@—{?‡®a¾š¬EŽc
D´¹²C"qAo<ù£:                  ÀÀøÀÀ€Ao?Ÿ4g@
ÌP%ªv20140531_00216_st  Ksd047@ë½"xcN.?N¥4@€Eˆ%=…o0>—ˆ?šáHc¾ŽV
E†tD
LC'çðAu°ñ=+Ν                  ÀÀøÀÀ€Au°ñ?¥yÓ 
ÌP%ªv20140601_00142_st  Ksd047@ë½?¦e4b?09@€E˜=«¬=Ëþ?"33`¾‰7
E—f{D
.˜C'Â-Au¯=Θ                  ÀÀøÀÀ€Au¯?¡™Ó
ÌP%ªv20140601_00218_st  Ksd085@ë½@D‰¬ç?$@Ø@€Eö=u`Ÿ@Þp?§®c¾ˆ´9EŽY®D´¨"CƒÒoAv´À=&¨                  ÀÀøÀÀ€Av´À?¤Ïõ
ÌP%ªv20140601_00314_st  Ksd085@ë½AÈT˜?t@€EŽÐ)=€¢à>*–?§®c¾ŽVE-ìD´¹ÛCƒ«¦Ar«Š=×                  ÀÀøÀÀ€Ar«Š?¢Qúà
ÌP%ªv20140601_00458_st  Ksd085@ë½B³qœz?16@€EœFÃ=Kø?p-N?Š=qa¾–‡+E›ï®D´º-C"1HAngÆ<À-F                  ÀÀøÀÀ€AngÆ?˜¨À
ÌP%ªv20140602_00273_st  Ksd047@ë½`áå8?kÈq@€E¤š=­ŽÄ>›Ã"?\(öa¾ˆ1'
E¤ï×D
+DC'}ÓAm/š<îö¿                  ÀÀøÀÀ€Am/š?Þ×à
ÌP%ªv20140602_00513_st  Ksd047@ë½b¦
t?uÙu@€E£&Ã=o·È@Z`q?"záb¾"t¼
E£"¸D
K3C'×mAn‡Ù=[^                  ÀÀøÀÀ€An‡Ù?£KkÀ
ÌP%ªv20140604_00062_st  Ksd047@뽟Œ:E?€¡(@€Eš}…=ÒØ>‰`0?p¤_¾˜"u
EšWD
+C'‹dAwß²=.0r                  ÀÀøÀÀ€Awß²?¥Æ@
ÌP%ªv20140604_00090_st  Ksd085@뽟æ')3?$yˆ@€EŒGš=z¸?—ÿ?ˆõÃc¾'\E‹áD´«LCƒðƒAwɺ=
ô                  ÀÀøÀÀ€Awɺ?¡¾€ 
ÌP%ªv20140604_00138_st  Ksd085@ë½ HÙGÚ?2Õk@€Eˆ¤=•wL@–6?n{b¾ÒòE‡t¤D´ÄîCƒ¸"AveO=	Û                  ÀÀøÀÀ€AveO?¡;cÀ
ÌP%ªv20140604_00186_st  Ksd085@ë½ °pëÐ?)œŒ@€E"}R=`lX@õI?šáHc¾˜bEƒéHD´ ¬CƒùºAs}Œ=¾Ö                  ÀÀøÀÀ€As}Œ?¢÷ÚÀ
ÌP%ªv20150329_00156_st  Ksd085@ëâåa+ÿb?"É@€Eœ )=³ÿÐ>&Ñ?®{b¾³¶FEœD¼®CƒËDAxď=£KÉ                  ÀÀøÀÀ€Axď?´iy 
ÌP%ªv20150331_00269_st  Ksd085@ëã$b;^{?Tç@€E´C)=gˆ?.6Y?¥¸c¾ß;E´BáD¼CƒÆ%AwC+=‹Ç                  ÀÀøÀÀ€AwC+?¡'xà
ÌP%ªv20150402_00392_st  Ksd085@ëãcg2~­?B3@€Eʚ=©LÐ?v]Â?'ë…L¾–Eː¤D¼Cƒ×ðA}"j=q¶Í                  ÀÀøÀÀ€A}"j?®6Ù 
ÌP%ªv20150422_00142_st  Ksd047@ëåá*£wi?ïž@€EË,{=¬ T>E³3?ºáHc¾'n˜
Eɏ\D³ÇC'ò-Ax?Ë>]Ôb                  ÀÀøÀÀ€Ax?Ë?˺Œ@
ÌP%ªv20150422_00170_st  Ksd085@ëåáïpš?i
Ö@€E¾Ã=¶Õœ@ˆg±?±ë…c¾bNE¾ÿHD¼ÇC"Aw•H=x¹                  ÀÀøÀÀ€Aw•H?¯w 
ÌP%ªv20150425_00157_st  Ksd047@ëæBDô?˜Þ^@€E¾gq=š¿>:í?£×
c¾ˆ1'
E¿äfD­²C'¦FAx¸}=¸éð                  ÀÀøÀÀ€Ax¸}?·>
ÌP%ªv20150503_00467_st  Ksd085@ëçHNÚ8p?*PgA FgºŠ= »à>ž/Ç?ŸW¾ˆ´9Fh)®D¼ RC…5¢A'¡³=5Ò¨                  ÀÀøÀÀ€A'¡³?¦ºU
ÌP%ªv20150507_00046_st  Ksd085@ëçÀ/wÞ?€â¢@€E®Ò¤=jx`?†ÑÁ?£×
a¾¨r°E±	
D¼C"Avýˆ='6O                  ÀÀøÀÀ€Avýˆ?²&Éà
ÌP%ªv20150510_00161_st  Ksd047@ëè©Ä)e?gÀ>@€EÒn{=·>7"1?¨õÃb¾…¡Ë
EÐo…D¯žC')7Av
Í=IÊY                  ÀÀøÀÀ€Av
Í?©9K 
ÌP%ªv20150522_00218_st  Ksd085@ë頟¯}‡?;«Þ@€EÓ³R=u¬?ûŽ¹?£×
c¾‹C–EÔÁ
D¼,9C"´AxÏ}==Ô                  ÀÀøÀÀ€AxÏ}?§ºƒ`
ÌP%ªv20150522_00526_st  Ksd047@ëé£Exd?M¯%@€E´Í=[>¿­?£×
c¾'ë…
E¯ØáDìîC"${A'by= ªR                  ÀÀøÀÀ€A'by?´J@
ÌP%ªv20150527_00193_st  Ksd047@ëêB"'A?RÂA FC™¤=]w°>F
?Ž{b¾ŒÌÍ
FA˜)DòC'âNAxÌN=¢û                  ÀÀøÀÀ€AxÌN? T_`
ÌP%ªv20150604_00323_st  Ksd047@ëëFYmd\?×@€EÍ´
=¨d´?n|?У×b¾£Sø
EÏl)Ds¦C")7A}Há=ìÝÅ                  ÀÀøÀÀ€A}Há?½›¸ 
ÌP%ªv20150604_00351_st  Ksd085@ëëF±Ú³j?¯_Å@€EɳÍ=³Ê?r™²?Þ¸Rd¾Â\EÈ{D¼mìCƒ·LA}G—>?u                   ÀÀøÀÀ€A}G—?Çî´
ÌP%ªv20160630_00434_st  Ksd085@ìCúìºÿ?9Lµ@€E Ë¤=¬<ä                  ÀÀøÀÀ€Àø
ÌP%ªv20160715_00223_st  Ksd047@ì!G·3Þ?—IÈ@€E"ÒH=eÄ                  ÀÀøÀÀ€Àø
ÌP%ªv20160812_00132_st  Ksd047@ì! ç]r?Aßß@€E®b{=Ýs                  ÀÀøÀÀ€Àø
ÌP%ªv20170622_00690_st  Ksd085@ìHäž!éŠ?ƒß@€E°¦=ÜH                  ÀÀøÀÀ€Àø
ÌP%ªv20170622_00738_st  Ksd085@ìHäÿaßï?žç^@€E°	¤=»7L                  ÀÀøÀÀ€Àø
ÌP%ªv20170623_00535_st  Ksd047@ìI"N??hq‹@€E§}=…—@                  ÀÀøÀÀ€Àø
ÌP%ªv20170627_00071_st  Ksd047@ìIƒ‡þ?‡*ï@€E¢î= Ô                  ÀÀøÀÀ€Àø
ÌP%ªv20180403_00751_st  Ksd047@ìl‰­B
A?±?ü@€EšÞ®=ŸÔ                  ÀÀøÀÀ€Àø
ÌP%ªv20180511_00122_st  Ksd085@ìq?œr¶?˜:w@€EÜ^=`Ð                  ÀÀøÀÀ€Àø
ÌP%ªv20180513_00134_st  Ksd047@ìq€3ÈL?eû¾@€EÎQ3=Ð/Ñ                  ÀÀøÀÀ€Àø
ÌP%ªv20180514_00016_st  Ksd085@ìqŸæ=?Qâ§@€E䬅=z˜                  ÀÀøÀÀ€Àø
ÌP%ªv20180514_00180_st  Ksd047@ìq EÀÉ´?O¨T@€EÏÕÍ=­-Ø                  ÀÀøÀÀ€Àø
ÌP%ªv20190618_00228_st  Ksd047@죥"lñÆ?8t¬@€E­4q=ñÌ                  ÀÀøÀÀ€Àø
ÌP%ªv20190620_00504_st  Ksd085@ì£åò´?{%"@€E¼æ¤=ëÎV                  ÀÀøÀÀ€Àø
ÌP%ªv20190620_00572_st  Ksd047@ì£å…ÃC?iÂð@€Eô×=Ðbž                  ÀÀøÀÀ€Àø
ÌP%ªv20190620_00600_st  Ksd085@ì£å·šå?k€=@€EÅX)=¹qÔ                  ÀÀøÀÀ€Àø
ÌP%ªv20190806_00236_st  Ksd047@ì©Áе?5U@€E¥Oö=›ÝÔ                  ÀÀøÀÀ€Àø
ÌP%ªv20190807_00203_st  Ksd085@ì©à^d	?2ž@€E³R=èæ*                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_150_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  228 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             wðr?v20100421_01017_stKsb319@ëŠïzÜÀ?i@€ErÈf>.7ùwðr?v20100511_00670_stKsb319@ë	%€‡û?0h@€EœÃÍ>m{'wðr?v20100517_00702_stKsb319@ëɸdÖ?QÅ@€EwÇ\>W"wðr?v20100707_00587_stKsb319@ë';½¦?WïH@€Ei°>–÷ýwðr?v20100708_00632_stKsb319@ëH†‰ç ?eƒ@€Eˆú®>ŽÙŠwðr?v20100710_00518_stKsb319@ë†S_XU?–ó@€EWªR> Ì¿wðr?v20100710_00716_stKsb319@ë‰$®5?Z"u@€EndÍ=ì%€wðr?v20100711_00512_stKsb319@릫fÈ?hkÇ@€E<ë=¤Phwðr?v20100712_00626_stKsb319@ëÇ嬽8?~<	@€EO*R=´wˆwðr?v20100809_00371_stKsb319@ëCf¥
¼?=x²@€Eu	×=Ö¢Swðr?v20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@wðr?v20100905_00235_stKsb319@ë¡''N#?pá:@€E…H='ß8wðr?v20100911_00262_stKsb319@ëaûD
?(¯À@€EŠ³3=¶W0wðr?v20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>Lwðr?v20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&wðr?v20110806_00681_stKsb319@ë<†D	ʄ?WÚã@€Eœþ=Ù¢wðr?v20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoêwðr?v20110901_00582_stKsb319@ë?ÂβÀ‡?'#&@€EÁqf=Ó¨wðr?v20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†owðr?v20110915_00305_stKsb319@ëA¸Q_ï?ë@€EŐ=ö|ׁwðr?v20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þwðr?v20110919_00539_stKsb319@ëB_Èlì?‹1@€E¤\f>œ5wðr?v20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆwðr?v20111004_00089_stKsb319@ëCà}hK?$>Ö@€E¢¤á=Ü­òwðr?v20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]ûwðr?v20111012_00293_stKsb319@ëDáxí?ˆ­®@€E¨ð3=È¼wðr?v20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`wðr?v20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.wðr?v20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨Éwðr?v20120317_00398_stKsb319@ëX‰VŒ"?‹@€Eɓ¤=á£|wðr?v20120320_00529_stKsb319@ëXêüꁔ?Ëæ@€E™q>²	wðr?v20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜKwðr?v20120402_00512_stKsb319@ëZˆèZía?ký@€E«>'´ùwðr?v20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|wðr?v20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qíׁwðr?v20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þuwðr?v20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;Uwðr?v20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žqwðr?v20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×ȁwðr?v20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷Iwðr?v20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀwðr?v20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ówðr?v20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(wðr?v20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnêwðr?v20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãUwðr?v20120610_00360_stKsb319@ëc%£ÈÒA?$#F@€EŠ§Í=þ£wðr?v20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>wðr?v20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…Pwðr?v20120615_00412_stKsb319@ëcÄk3ž?5x@€E¦mq>—Rwðr?v20120616_00218_stKsb319@ëcㄒ§??ºÒ@€E'Œ¸>
wðr?v20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)wðr?v20120623_00158_stKsb319@ëd¨U?!5p@€E¤ö=çòCwðr?v20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿwðr?v20120703_00754_stKsb319@ëfÆÉ= ?#ðœ@€E{Í=ÝW0wðr?v20120705_00501_stKsb319@ëfBaé	?-ï@€Ekâ=çÕ1wðr?v20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#wðr?v20120706_00410_stKsb319@ëfbà]¾!?!"›@€E€ÿf=ߦ߁wðr?v20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJwðr?v20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ìwðr?v20120716_00811_stKsb319@ëg¤å¢Œ?X3Ý@€E•5)=¯8Œwðr?v20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:úwðr?v20120717_00531_stKsb319@ëgÂǯÏ?DŠ@€Ež¤=äwðr?v20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4wðr?v20120718_00216_stKsb319@ëgàãöÅ?ËE@€EÕPÍ=øg´wðr?v20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=Ëρwðr?v20120719_00331_stKsb319@ëhGD?"»@€E£{=Õ%çwðr?v20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖwðr?v20120720_00277_stKsb319@ëh$úoô?)ºÉ@€E"™š=Ög¶wðr?v20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žòwðr?v20120721_00475_stKsb319@ëhEìNøŒ?0.>@€E CÍ=½Ô؁wðr?v20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDjwðr?v20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëywðr?v20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áʁwðr?v20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤwðr?v20120731_00621_stKsb319@ëiƒÙNá?RÙK@€E]`=™wðr?v20120801_00472_stKsb319@ëi£BN.6?AE[@€EUÔ=™PŒwðr?v20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8wðr?v20120804_00175_stKsb319@ëj'Â6q?I¶|@€EŽ;š>:3wðr?v20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³Ûāwðr?v20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Úswðr?v20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DHwðr?v20120815_00146_stKsb319@ëk`—Ž‡B?IW>@€E€AÃ>>‡'wðr?v20120817_00290_stKsb319@ëk¡ìÖB?xx¼@€EM¡Ã='éwðr?v20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮wðr?v20120817_00626_stKsb319@ëk¥™G."?âe@€Egóì=ªHpwðr?v20120818_00734_stKsb319@ëkÅ¢«k~?…'@€E'=Ó0ywðr?v20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ wðr?v20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>ہwðr?v20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸wðr?v20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJwðr?v20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsہwðr?v20120924_00204_stKsb319@ëpa5K?!>¿@€E
=Ù¥wðr?v20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öwwðr?v20120925_00183_stKsb319@ëp€ºŠ¬?!ºµ@€EÂ=èéwðr?v20120926_00183_stKsb319@ëp¡éXt?+÷@€E­4á=wðr?v20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZwðr?v20120927_00327_stKsb319@ëpÁï
¤Ê?Ÿ3÷@€E—2{=¤'œwðr?v20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«wðr?v20130313_00778_stKsb319@녪OD³?´ôÄ@€E•û…>	c™wðr?v20130314_00441_stKsb319@ë…ÊxLØK?F¿I@€EÞš=ª'·wðr?v20130315_00435_stKsb319@ë…ê"®ô?(þ-@€E)=ÛTwðr?v20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5wðr?v20130318_00655_stKsb319@ë†Lf­^?Rçu@€Ez—Ã=µawðr?v20130321_00955_stKsb319@놬'@µ?4‹@€E"*¸=Ç^•wðr?v20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´wðr?v20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>êwðr?v20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>"wðr?v20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹wðr?v20130509_01092_stKsb319@ëŒÌ«ø&?n-"@€Eº¨…=§üàwðr?v20130617_00740_stKsb319@둥‰½"?+è@€E‡­q=³ wðr?v20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=߁wðr?v20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.uwðr?v20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠwðr?v20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´wðr?v20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜wðr?v20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄDwðr?v20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4wðr?v20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡wðr?v20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£áwðr?v20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæwðr?v20130706_00715_stKsb333@ë"̨½?³v@€E>jíwðr?v20130710_00684_stKsb319@딅}…¼Ã?Ž5@€EzH=ïáwðr?v20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Ёwðr?v20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—wðr?v20130713_00859_stKsb319@ë"æl$Ü-?&5à@€E"3=àVôwðr?v20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[wðr?v20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóHwðr?v20130802_00111_stKsb319@ë—_©ˆÕQ?
n@€E˜£)>'(wðr?v20130802_00351_stKsb319@ë—a²ÞT	?y™@€Eƒà®=Ķwðr?v20130804_00308_stKsb319@뗡&¼"?¶(@€E¢3>)Žwðr?v20130806_00739_stKsb319@ë—åmVdç?<k@€Eª&ì=¨ë¨wðr?v20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>Zȁwðr?v20130822_00647_stKsb319@ë™ä="#?/We@€E˜7…=Í`{wðr?v20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Zwðr?v20130829_00141_stKsb319@ëšÃä¹(?"@€E¨H=ÙtŁwðr?v20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&Xwðr?v20130923_00103_stKsb319@ëßùé?Cb@€E°¢\=®yLwðr?v20130924_00288_stKsb319@란Ú@(?(\@€EÃÈÍ=ö–wðr?v20131006_00215_stKsb319@럀ûo1¼?KÛ@€E¦âÍ=Àېwðr?v20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>íwðr?v20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼׁwðr?v20131017_00019_stKsb319@ë ß—Y®?BËd@€EÂÔì=±<wðr?v20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕxwðr?v20140228_00415_stKsb319@뱬{b´?;®ô@€E°¬q=§Æèwðr?v20140422_00515_stKsb319@ë¸IÁmc?xé@€E›—×=ì÷½wðr?v20140501_00594_stKsb319@ë¹mQúž—?Íd@€E‹æH=«Xȁwðr?v20140520_00778_stKsb319@ë»ÉÆe	o?o( @€E~Q…=ˆ@wðr?v20140521_00511_stKsb319@ë»ãØ(ñ?YÙä@€Ešæ3=«ìwðr?v20140521_00607_stKsb319@ë»äŸ¯ó£?9è‰@€E½==÷Q~wðr?v20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱwðr?v20140601_00803_stKsb319@ë½F‰ÑX?dW@€E¥èH=ú\ҁwðr?v20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
wðr?v20140608_00427_stKsb319@ë¾"'XÆ?~ò«@€E 3=ù¡wðr?v20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§Iwðr?v20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õowðr?v20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩwðr?v20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®âwðr?v20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7wðr?v20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«Pwðr?v20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®wðr?v20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=Çspwðr?v20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kcwðr?v20140714_00457_stKsb319@ëÂ¥Gûœ™?%ds@€E»Qá=Ëõ	wðr?v20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#wwðr?v20140812_00207_stKsb319@ëÆ@¸L§ù?'ï(@€Ežì¸=âÜwðr?v20140812_00255_stKsb319@ëÆA x…ù?0TJ@€E›=>N wðr?v20140812_00401_stKsb319@ëÆBm°¼?)[Ø@€E‰=×+wðr?v20140812_00449_stKsb319@ëÆBóâ'? Å>@€E'6Ã=ÇB°wðr?v20140812_00833_stKsb319@ëÆFX×2?@!È@€EšÓ×=å+wðr?v20140813_00346_stKsb319@ëÆbOëË@?6Ñ@€E§)=¾glwðr?v20140815_00240_stKsb319@ëÆ¢E­ôš?G;@€E"Ìá="āwðr?v20140815_00648_stKsb319@ëÆ¥œë…?8ŒÏ@€E—@{=¼Xwðr?v20140816_00357_stKsb319@ëÆÂ#53é?1èÛ@€E»
\=É­–wðr?v20140817_00164_stKsb319@ëÆàQ?4M±@€E¼l=Ñ$=wðr?v20140817_00311_stKsb319@ëÆâ²ýÄ?<œî@€E¬—=µøwðr?v20140817_00455_stKsb319@ëÆãRÔ(6?4
L@€E©})>žÄwðr?v20140830_00602_stKsb319@ëȄÚôˆ(?)·@€E‡Ï¸=Ègwðr?v20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'ȁwðr?v20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&wðr?v20150331_01263_stKsb319@ëã,áz7?¦ž@€E»®>;…@†8:@"(ö_¾'n˜
E¿òöCãö¨C×5`A5â<¶$ówðr?v20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º?}}j?¦ffd¾'n˜E±/HD§d‹CÕ.VAQFZ<·¬wðr?v20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC?X{u?—
=f¾œ(öE°Ì{D§m`CÓ`ÅATÐ< zUwðr?v20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C?;»?œ(öe¾ž¸RE¢Ÿ3D§rVCÓAªAT,¤<«dwðr?v20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&?ýIÐ?Ã×
f¾¡G®E™¶)D§}ËCÓE¢ATã<Á­rwðr?v20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à<Îò?Ç®e¾Ÿ;dE'@D§'˜CÓÚÁAUœq=Õéwðr?v20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo>SûR?ÚáHe¾¤Ý/E¨W…D§.ÙCÔëÇAU½c<Ý|wðr?v20150722_00391_stKsb319@ëñCÝÛï?"E#@€EŒÿ¤='-@ú¬ó@£×b¾Ëƨ
E9šCãà!CÙ-AmË/>,7ށwðr?v20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#=Å!Ï@qG®e¾•E˜e\D§=CÕ8sAt	ß>#Hwðr?v20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦?}~Ò@|ÌÍf¾Ÿ;dE´Ê=D§˜bCÒúáAv·q>
e…wðr?v20150806_00724_stKsb319@ëó%…ên?ILŸ@€E¥¤=©'p@·C@0c¾¢MÓ
Eª£HCã©yCց‰Auó‹>ª¡wðr?v20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½wðr?v20150818_00115_stKsb319@ëô£CÉP?Z,H@€EŠü…=¤ˆA‡ý€@Z=qc¾¥ãT
EŽŒ)CãpCÖ^5Avס>l<wðr?v20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[@uÏ@<ÌÍf¾‡+EØ|=D§©ËCÓ49AV†>n™wðr?v20150902_00088_stKsb319@ëö€4õ$Û?f¹@€Eãì=È¿¬>Î)q@'G®e¾Š=q
EɞÍCã¬CØ$ASF>h=|wðr?v20150906_00039_stKsb319@ë÷PmËà?¶ßF@€E§'…="¬Èwðr?v20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,?ݼ£@Ffff¾‰7EŒd)D§tCҚ A€®=÷¡jwðr?v20150908_00101_stKsb319@ë÷@hZ!_?J‰@€EŒÍ=î°@:÷@™G®e¾¨õÃ
E" ÍCâî¸CÕýqA€Xú>ZÀ®wðr?v20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ@v†@Žffd¾•E·ÃD§r5CÑñAƒ€Ñ>ŽDëwðr?v20150922_00067_stKsb319@ëù…Ñ;?>Ï6@€E¤Ü>£?ßP	@ÄÌÍd¾™‡
EªqCãZC֋#wðr?v20160710_00196_stKsb319@쀷J.¢?B±@€E‹6>*ô]wðr?v20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâwðr?v20170620_00659_stKsb319@ìH¦ÿ-?hÏ@€EG>KU΁wðr?v20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐBwðr?v20170623_01111_stKsb319@ìI	RV¹ö?'uý@€E¬•¤=ËP/B,ý×@aG®e¾°£×
E¯¸CåÓuCÖû¦wðr?v20170628_01209_stKsb319@ìI¨ßÈlì?–ÝQ@€E…ê¤=¡tˆwðr?v20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚFwðr?v20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2@½k?øQìd¾²-E´†áD¨-XCÔìAdâ>µwðr?v20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ@­ð@c¾›"ÑE½'3D¨æ^CÒÞAc¼ =§Ø
wðr?v20180525_00517_stKsb319@ìsÊ_?O›¶@€E¹Í=̇Ú@ÇE@;…c¾ Äœ
E»…CæròCØíAcÿ™=¸N"wðr?v20180525_00565_stKsb319@ìs%'k}?N	*@€E¸Úq=¶^@J=Ð@ffd¾'n˜
E¸B)CæTÝCؐ¤Ad—5=½wðr?v20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°wðr?v20180525_01138_stKsb319@ìs	۔Á?2ד@€E©á=¢X@è@p£×f¾¦éy
E¬›qCå~VCÖwLAfH$=û^øwðr?v20180802_00235_stKsb319@ì{ ëpÁ´?F³>@€Eª®=Ñ8ó>âÙ'?ï\)f¾"ýô
E«ØCåu¢CØTAcøˆ='|
wðr?v20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj?Ö#"?®{e¾®{E–¿ìD¨ÁCÑ»…AaŽ)=ÆOwðr?v20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(?vÄt@,(öf¾œ(öEš@ÍD§ÎVCÓøAbލ=ÄO²wðr?v20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î=J*?ºáHe¾œ(öE©N)D§ú¸CÓpbA`¹Ñ=Š'ʁwðr?v20180815_00031_stKsb319@ì}?QVÊ<?JZˆ@€E›î3=Ù*ó?H¬+@#33d¾™™š
Eœ¢{Cå_Cؑ'Ac'Ì=˜
•wðr?v20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;AA¨@£×e¾‹Æ¨E…qD¨‹CÓGmAcé=:æЁwðr?v20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8?</š@Ÿ
=d¾Ÿ¾wE õHD¨¦CÒñìAdJ>
R wðr?v20180825_00251_stKsb319@ì~Úèh? €Ñ@€E•
¤=éz@ëf@C33c¾¨r°
E›4RCå:=C֛çAeÑq=Ž›1wðr?v20180827_00170_stKsb319@ì~Áŏa?ów@€E—)=æHAhî@;…c¾©xÕ
E.fCåÒòC×.úAeWJ=Žeþwðr?v20180828_00175_stKsb319@ì~à¸Ï)s?1=@€E™¹Í=ÓV|@õ9V?Î{b¾–‡+
EœÙ\Cå@BC×öAc•¼=ˆÍwðr?v20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~@­¢@¸e¾™‡Ež_3D¨'#CÒՁwðr?v20180831_00127_stKsb319@ì@kv{\?[SÌ@€E'¶š>ÊÉ@øpÎ@®b¾£×

E"vCäÃCÖVAc^Ä='ƒ…wðr?v20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†?#ÙÂ@záe¾/E~w×D¨3dC҂AbÓt=œ"çwðr?v20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c? y8?§®e¾¬‹DE•ÃD¨<¼C҂oA^"E=†n½wðr?v20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'wðr?v20190403_00877_stKsb319@ìš,kq­í?¼tÐ@€E—QÍ=§Åy@³Ý@×
e¾¯ 
E•ËÃCænwCÙ°åAX¾>FVv

==> anc/pub_raw/L222_151_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  196 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Å-ìv20100911_00232_stKsb304@ëa{!¿?+Cw@€E"÷Ã=«5@>Å@6ffa¾‡+E†˜RDÄJDڃžA†!½>µðÅ-ìv20100911_00234_stKsb304@ëa£sã?/áö@€E…S==¶!Å-ìv20100911_00236_stKsb304@ëaƒ°¾ú?,º|@€E"­\=èºAj´@ë…_¾ŽÙE…,¸Cc×DÚ(sA†m…=ÑïXÅ-ìv20100924_00328_stKsb304@ë°a?SþD@€E"
="Š>š}Å@b¾ÒòE—G®Dª DÚ RA…õ>1§ÒÅ-ìv20100924_00330_stKsb304@ëî'?^ɀ@€E"'…=†¥ÌÅ-ìv20100924_00332_stKsb304@ëǹ"?Q•5@€E•-Ã=…ÚhA'…H@0b¾‰7LE–Q3CþwDÚA…ë>/•ìÅ-ìv20110802_00652_stKsb304@ë<PàBJ?IŒ¤@€EnðR=•jD?ŽP@ZáHa¾ž5?EqáD'ˆD×LA†·{>'ÂEÅ-ìv20110802_00656_stKsb304@ë<Xaû?S@€ElÊ{=—J0>›g)@<ÌÍ`¾œ(öEkæ¸C:cTDÖÜþA‡Ìž>KÅ-ìv20110807_00819_stKsb304@ë<¥Z¶Du?7i'@€EžïH=Ý*c@#Ô@Z=qb¾ˆ1'E ~RDÞDÚó}Aˆ"µ>ð9Å-ìv20110807_00823_stKsb304@ë<¥a©Ø?:I^@€E =µa"?¤ºè@XQìb¾¢MÓEž"¸C'®DÚvoA†á>[ÏGÅ-ìv20110923_00469_stKsb304@ëB'á¹~?dœ@€E¡oH=©ä0?5·š@U¾œ¬E¢[\D'‹–D×A†c~>L)Å-ìv20110923_00473_stKsb304@ëB'èfv,?mw@€E¡H=žï¸@g ]@2\`¾¢ÐåE À=C;'mDÖmÃA"¬È>A¾ÇÅ-ìv20111005_00209_stKsb304@ëDa\?-—Ñ@€E ×=̀C?ÕS@hõÃb¾j~úE¡8{DçßDÚâÙA‡>>6)èÅ-ìv20111005_00213_stKsb304@ëD"üI?"!4@€E¡Ä…=Äd@…Rz@I™šb¾S÷ÏE¡kqCt{DÚcðA†ÆU>$ÌÅ-ìv20111006_00123_stKsb304@ëD!oÒPD?+¡Ç@€E¹k=Õl¯?åö§@w®^¾ŒIºEºS…D'ðD×#ðA‡Ð>5÷\Å-ìv20111006_00127_stKsb304@ëD!vÚí¢?'»M@€E»"¸=˜ÁŒ@­Úí@‡
=b¾‹Æ¨E»|{C:¥ãDւÉA‡»$>vt`Å-ìv20120306_00510_stKsb304@ëW*þÕÞn?:	7@€E¸H=ö4">'Îm@,ÌÍb¾ŒÌÍE›"ÍDŽADÚ¯¦A‡Ô>7*ÌÅ-ìv20120306_00512_stKsb304@ëW+ë'+?)J@€EÇ=û¶Å-ìv20120306_00514_stKsb304@ëW+ÿÃ?,LÍ@€EžR=ªõ4?Bx@>{b¾¥`BE›Ä)C÷ÏDÚ3A‡QÍ>H§§Å-ìv20120325_00517_stKsb304@ëY‹{‹¥?Ôû@€Eoö>bŽ>ÎD»@<(öb¾‹Æ¨E€DŽDÚ¾=A†øÚ>-£ÜÅ-ìv20120325_00519_stKsb304@ëY‹~ê¶î?ÀT@€E…=âÄ^Å-ìv20120325_00521_stKsb304@ëY‹'ZGõ?S@€E{®=Ìêò@%.@p£×c¾™™šERCãDÚ=A‡5³>=IÏÅ-ìv20120606_00402_stKsb304@ëb¥«äª?òh@€ESR=›y4@`–@‰ë…^¾bNEb)D'¿\DתAˆ±;>g¦Å-ìv20120606_00406_stKsb304@ëb¥³€jÉ?#˜@€EŽp¸=¶îØ>.@+…`¾/E•3C;'òD֙7A…‰N>"¡Å-ìv20120611_00210_stKsb304@ëcA§$£?˜æ@€ED®>š›ñÅ-ìv20120611_00214_stKsb304@ëcA­û±?'š*@€EŽÄH>cÃ>T@…a¾'ë…E¹šC<PåDÖkTAƒ:]>L#Å-ìv20120616_00632_stKsb304@ëcçx?jZ@€E€pì=Þ;õ@—â@-p¤b¾Š=qE€"áD'«ÇD×\9A†[–>¾?Å-ìv20120616_00636_stKsb304@ëc瀢ŒÝ?<C@€E'™š=ª¼@4Q@n¸Ra¾ˆ´9EPRC:ΘDÖܬA‡RC>L•KÅ-ìv20120621_00264_stKsb304@ëd'õ­²?PE@€E'f>IŒ?²;@>{a¾ÂJEŠáD'À!DÖùhA"Ïß>42Å-ìv20120621_00268_stKsb304@ëd'üNjF?Iœ@€EÒ¸==öØ@N¸R`¾Ÿ¾wE€RC<JDÖmA…x>H²ÁÅ-ìv20120623_00380_stKsb304@ëdÃûŒ£g?"±@€Eœ(
=Ñ	Ã@™.
@c×
a¾¤ZE‰ÃD'Í¢D×=hA‡ÄÂ>k܁Å-ìv20120623_00384_stKsb304@ëdÄÃ.>?%Ë	@€E8>¥@LIç@'=qa¾œ¬Eœ8¤C<%¢DÖÔ¬AˆK>EwÅ-ìv20120624_00201_stKsb304@ëdâ~"Ë?c)—@€EÍ)>´zS@'@p¤_¾œ(öE4{D'¾úDÖë¶A"Œž=ÝË%Å-ìv20120624_00205_stKsb304@ëdâ…ÖÔ8?u£ê@€E4ö>ɲH@Í@{`¾`A‰E0ÍC;ž5DÖk}A""9>ëÙÅ-ìv20120625_00198_stKsb304@ëeç±4k?Rų@€EÀ~)=—¨Å-ìv20120625_00202_stKsb304@ëeîOɗ?Pû¨@€EÀéf=Ëao?ß·ì@C×
`¾˜bE¿ßìC;®˜DÖ~%A…ƒÉ>U^¹Å-ìv20120703_00064_stKsb304@ëfÌ=±?+	S@€E´3R>oŒ?ðõU@mp¤a¾¢MÓE®½ìD'Ñ7DÖä¼Aˆ7n>xTáÅ-ìv20120703_00068_stKsb304@ëf‰ò´?!‹@€E³®=Æø?«î@ £×_¾ŽÙE®zC;×
DÖQ?A…¨ž>	î™Å-ìv20120706_00944_stKsb304@ëfgrص8?B"
@€ER
q>'Œ?š…#@\)^¾S÷ÏEQ‰ÃD'—D×_LA…£µ>
E(Å-ìv20120706_00948_stKsb304@ëfgzO'?DúW@€EOí…=­¬>•ça@(õÃ_¾{çmEM©qC:›çDÖëßA†ÇK>X›Å-ìv20120714_00863_stKsb304@ëgeÔo?:¢@€Er	\='VÓ?%Ž"@L(ö]¾ ÄœEpÿ3D'‹TD×,¼A‡Ø_>H@Å-ìv20120714_00867_stKsb304@ëgeڅÝz?2{y@€Esµ
=‡Îõ?ŸU@w
=b¾Ÿ;dEq${C:¢DÖ§ðA‰Ñ>qk‡Å-ìv20120716_00529_stKsb304@ëg¢¦i¶¨?~‡C@€EŽ ö=˜w@?ä™@#33`¾¦éyEY…D'ÄD×;A…§ñ>l•ÜÅ-ìv20120716_00533_stKsb304@ëg¢­I@?Œ¤+@€EZ==wõ_>5o@
=a¾Ÿ;dEŽÃC:ý/DÖ|9AƒûÍ>'±‹Å-ìv20120718_00438_stKsb304@ëgâ³åe?I~;@€Eª 3>N7é>¸Ú>@vff_¾—PE¬5®D'£uD×"A‡m>fI;Å-ìv20120718_00442_stKsb304@ëg⺅Ö?Y*x@€Eª"á>3HÆ>`ž@qG®b¾‰7E«…C:£DÖ¥HA‰>LjÚÅ-ìv20120720_00451_stKsb304@ëh&Wö¡?'—f@€E‹Ã=Ô@¯µ@XõÃ]¾'ë…E‹8öD'†¨D×6éA‡¶`>J[˜Å-ìv20120720_00455_stKsb304@ëh&_Ød?)ÅH@€E‹'\=Ž¼A‡*@"ÌÍa¾™‡EŠ"{C8–‡DÖ¼)Aˆ-G>"^/Å-ìv20120721_00049_stKsb304@ëhB[¹"q?7@€E¨Ã)>t'?÷=†@xQìY¾'n˜Eª²fD'‹D×…A‡?s>ƒ)šÅ-ìv20120721_00053_stKsb304@ëhBc9*™?#@€E¥Ã>Ÿ2@Xø$@?\)a¾bNE¦'C;ÇDÖ­ªA…e	>P#Å-ìv20120722_00415_stKsb304@ëha? õ?Y h@€E‹øš>`j»?gÖ^@7®X¾fffEŒ¶RD'•DÖáÛA‡°4>ÜÅ-ìv20120722_00419_stKsb304@ëhaFÔàÂ?XLu@€EŒ/3>6ëË>CI–@<(ö`¾l‹DEŒšC:¬DÖahA…Õà=ðS]Å-ìv20120723_00492_stKsb304@ëhƒ\F1?BŒˆ@€E}»
=™³Ü>T¢þ@,(öO¾¡ÊÁEƒ\D'b¨DÖÔ{A†´»>(¼Å-ìv20120723_00496_stKsb304@ëhƒcã¤Ö?Ræ+@€E¥
>DÈ@ êŠ@&ff`¾ž¸RE.áC8ôþDÖ17A"Âã>&ÚñÅ-ìv20120725_00484_stKsb304@ëhÄ/4ñy?.XÜ@€E†A×=«CH>¶@P£×S¾ŒIºE†L¤D'wD×œA†ð>/\VÅ-ìv20120725_00488_stKsb304@ëhÄ6œ"v?+÷Þ@€E†B×=¿ÛA{ß@<ÌÍa¾²-E"Ü)C9òòD֏¶A†ÒI>'hÅ-ìv20120731_00147_stKsb304@ëiîXGë?Z@€E†,¤=äo*?ªL@'®Z¾šŸ¾E…ÀÍD'Ÿ
DÖÒA†
3>&%[Å-ìv20120731_00151_stKsb304@ëiõEצ?Pџ@€E…¥f='¬ç?S@\)`¾ŒIºE…
\C:Å`DÖBòA…Î%>8Å-ìv20120801_00790_stKsb304@ëi¥¼ŠdÈ?QSì@€EM¤ö=ÎÄ>밂@p¤[¾ A‰EMö=D'uìD×B¸A"Ô¢=ïÒÊÅ-ìv20120801_00794_stKsb304@ëi¥Ã¼"0?EØw@€EN=¼"@͈ð@#33`¾—
=EJHC8¸RDÖÁA†-ƒ>%-%Å-ìv20120804_00061_stKsb304@ëiÿUubƒ?Uð@€E—?q=̈́:>¬\@5¸^¾–‡+E˜@RD'©HDÖÊúA…:!>o¥Å-ìv20120804_00065_stKsb304@ëiÿ\3¾?[°Ý@€E˜¦¸=ʸq@.Sý@…b¾œ¬E—O®C:òoDÖ;uA"¯/>?0ÓÅ-ìv20120804_00913_stKsb304@ëj<÷T?R
@€E‹tÍ=jÙ°@ODƒ@'
=T¾"÷ÏE‹¤D'zÑD×?A†˜1>4*JÅ-ìv20120804_00917_stKsb304@ëjD%"?s"½@€E‹ê3=Ðצ?ˆß.@`¾­VE‰#×C:{¦DÖ¬þA"´C>W¿øÅ-ìv20120828_00523_stKsb304@ëmã‡ïx?IZ@€E°H=°¥˜>ׂŠ@˜N¾ž¸RE°E
D'YºD×7×Aˆ[ï>BÈÅ-ìv20120828_00527_stKsb304@ëmê´(ç?[§@€E°"\=xWÅ-ìv20120830_00285_stKsb304@ëmAݤ`r?öÜ@€E©¸==ÍAO»Ñ@QG®]¾‰º^E«P)D'•D×$RA†»©>4ƒÅ-ìv20120830_00289_stKsb304@ëmAå¦Ã#?!ì@€E¨<R=§Ü¬?ŸÌ‡@XõÃ`¾ŒÌÍE¦©ìC9÷LD֟TA‡7þ>MßÅ-ìv20120901_00673_stKsb304@ëm"`±À?†È*@€EªÃ==ŸËXÅ-ìv20120901_00677_stKsb304@ëm"gÌÓ?PaZ@€Eª~=¯ýX>¨ã‹@]p¤a¾ß;E©
C8âND։XA…øK>`6³Å-ìv20120911_00448_stKsb304@ënÂë‹Éø?K0Ó@€E«"Í=…ãŒ>ùÜ@ë…U¾ŒIºE«'áD'fD×!A†!.>OkÅ-ìv20120911_00452_stKsb304@ënÂñîå{?A9ð@€E«¢R>²!@Ví+@B\`¾uEªqC9ŠD֔{A‡Ém>Xk<Å-ìv20120912_00193_stKsb304@ënàÇ) ?Ÿ@€E³f=ª9T@Y@_\)N¾ŒÌÍE³¶D'\BD×
A†N±>1ŒÅ-ìv20120912_00197_stKsb304@ënàÎL‰?‡;@€E³…=À¸@
M@>{`¾©ûçE±¦fC9›çDօ²A†…è>&)Å-ìv20130312_00530_stKsb304@녊Š¿¥?I<)@€E ¦=«Hˆ@h@%]¾–EžÔRD'·#DÖÄîA‡d>,Ö§Å-ìv20130312_00534_stKsb304@녊t1U?='@€E |H=¾Ì@MBë@B\b¾"t¼EÚRC:ýôDÖ!XA…çœ>&¿ŽÅ-ìv20130314_00519_stKsb304@ë…ËH"cW?K)@€E'ú3=ôÓ¤>Ùï@>¸Rb¾ A‰E'ˆRD'ÂDÖÒA‡Ð\>\©cÅ-ìv20130314_00523_stKsb304@ë…ËN"Ük?J?Ì@€E"aš=À­pÅ-ìv20130316_00492_stKsb304@ë†
–ø9¸?æw@€Eãì=ìB?-¥@aG®a¾®{Eœ-qD'¼¬DÖÛßA†èd>'RmÅ-ìv20130316_00496_stKsb304@ë†
b8? ðõ@€Ež\q=ËR@'z@™ë…a¾"záE›£C:¾wDÖD{Aˆ®Ý>b!½Å-ìv20130321_00697_stKsb304@놩ôV^\?1§Â@€E–>ö=µÐÀ@½:@g®b¾ŽÙE"9…D'ÈœDÖÝ?A‡H>_ÍÅ-ìv20130321_00701_stKsb304@놩û@7?ô@€E–*{=¡ä¤>œ"¡@qG®`¾˜bE">¸C;aËDÖ0ZA‡,ö>KUÅ-ìv20130323_00944_stKsb304@ë†é¤ñŒ?:$ÿ@€E"f=«ù>ø®[@aë…a¾¦ffE'òfD'´´DÖÆ%A†•>Yb§Å-ìv20130323_00948_stKsb304@ë†é¬SÖ??;@€E"¸=±‹¸@Ê´'@Aë…`¾"÷ÏEä=C:iºDÖƒA‡5'>`ϑÅ-ìv20130326_00474_stKsb304@ë‡I:²É@?IuS@€E¦;\=°Ä?öºt@^{`¾Ÿ;dE¤F)D'­'DÖÐRAˆZó>kkÅ-ìv20130326_00478_stKsb304@ë‡ID"CÇ?*ÌF@€E¦®=ä^&?'/@g
=`¾§l‹E¤E\C;M'DÖ0åA‡Ü°>Së}Å-ìv20130710_00498_stKsb304@딃òùw%?°c@€E˜P=ÓÅó@ñ»@b\\¾…¡ËEšD'cD֟žA…ïð>Dž´Å-ìv20130710_00502_stKsb304@딃úš?ê#@€E™2¤=õºè?R`n@aG®`¾ŒIºEšsqC:ÀBDÖÉA†ñ¯>V"Å-ìv20130712_00405_stKsb304@ë"ÂíA'Æ?!Ôf@€EŒj=Üó4?¿Ã@Aë…Z¾Ÿ;dEŽDD'ŽDÖޏA†Ü×> XcÅ-ìv20130712_00409_stKsb304@ë"ÂóÀaZ?+ô°@€EŒCH=G(@'øÕ@ea¾ŽÙEŽÈRC9-DÖC#A‡<Ž>SüíÅ-ìv20130803_00101_stKsb304@ë—xœn‹?Ÿ£ú@€EšêR=½°LÅ-ìv20130803_00105_stKsb304@ë—ƒùÄÓ? Ð@€Ež¼ö=ŒñØ@r¶?ð£×_¾£SøEŸßìC:<îDÖþA€d%>fžÅ-ìv20130803_00293_stKsb304@뗁<ÈrË?8ÙB@€E›Ê)='Ç>1L@E¸Z¾†$ÝEœ"öD'ŒîDÖÍ¢A‡k><VèÅ-ìv20130803_00297_stKsb304@뗁CÏøü?/<S@€Eš[=†"?êd‹@XõÃ_¾ ÄœE›ò)C;¸RDÖ&A†­>-ôcÅ-ìv20130803_00341_stKsb304@뗁¥æ?P@€E–2=¿ÐT=vÅ@$zá^¾«…E˜D'‰ôDÖ¿+A"ýu>9ýÅ-ìv20130803_00345_stKsb304@뗁¬Q—¢?R³u@€E–*ö=X @Â@;…_¾º^5E–{šC;¬JDÖ6éA"gÞ>4nÌÅ-ìv20130803_00797_stKsb304@뗅'HåL?/Ë@€E–gÍ=¬x>å ë@@W¾ˆ1'E—D'")D×$sA‡i¤>€¸½Å-ìv20130803_00801_stKsb304@뗅ˆ­ž3?)@€E•ð¤=–Ì?x~L@Y™ša¾–‡+E•³3C:õÃD֍ìA‡ºŒ>J‡âÅ-ìv20130804_00242_stKsb304@뗠˜qK?$Uº@€E¡õ=²m?ë@Që…]¾ƒ•E£†¸D'ž^DÖ²A‡C|>qU³Å-ìv20130804_00246_stKsb304@뗠ŸE•‹?'¦C@€E¢c×=ž¢ø@Ȇ@"zá`¾"÷ÏE¢|C<+DDÖ¶AˆCG>l`Å-ìv20130818_00250_stKsb304@ë™`ß)±)?×)@€Eœ{=£9">©E.@mp¤`¾OßEÅìD'd)D֘ÕAˆ¢@>`Ê?Å-ìv20130818_00254_stKsb304@ë™`挆·?#çG@€E›‰š=˜q?)…)@ƒ×
I¾‡+E›6)C:ŽVDÕÜA‡¤k>m/ŸÅ-ìv20130828_00123_stKsb304@뚠Kj¼â?Ÿë@€EÄå\=ª¬?Â$0@mp¤Z¾™‡Eƙ3D'w–DÖ·…A‡"K>RW°Å-ìv20130828_00127_stKsb304@뚠R›˜Í?£å@€EÅš=¥æÀ?Œr@ƒ…_¾ˆ1'EōqC;DÖyA†vA>BhÇÅ-ìv20130828_00315_stKsb304@뚡d??Õç@€Eµ{H=¢¤;?K@që…R¾Ÿ¾wEµîÍD'{dD×+A‡X^>—Å-ìv20130828_00319_stKsb304@뚡õþ:?;@€E´à=ŠÛ@qv
@Aë…_¾ž5?E´o
C:öÉDÖA…M>)Ê«Å-ìv20130829_00064_stKsb304@ëšÂSžÓj?,eK@€E¨·á=žRü>¥ù@TzáP¾‰º^E©´áD'|‹D×åAˆx->{ëÅ-ìv20130829_00068_stKsb304@ëšÂZRŒ??'l@€E©]f=­!>P0@'=q_¾‰º^E©˜öC;;#DփLAˆ;Q>"ÈÅ-ìv20130829_00075_stKsb304@ëšÂ'6³ñ?áP@€E©3=ÄK¸@-Z@Y™šQ¾€E©øöD'oLD×A‡ä>eEÒÅ-ìv20130829_00079_stKsb304@ëšÂ˜¼_?&Ï)@€E¨Ûá=¨ƒÔ?´.@O\)`¾–E¨löC;jÁDÖ|A‰y">ŽìMÅ-ìv20130831_00162_stKsb304@ë›qVÅ?H›@€E›O3="ŒÅ-ìv20130831_00166_stKsb304@ë›x"[J?J•|@€E›Cf=‹Å4?Ùiˆ@I™š`¾å`Eš"RC:–DÖ
fA†e>ZßÉÅ-ìv20130923_00133_stKsb304@ëà4'§³?G¤@€E®¯=¿Îì@ ñ@'
=R¾bNE®3×D'w+D×åA"…">èiÅ-ìv20130923_00137_stKsb304@ëà;–©¥?*IK@€E®Ü=4?,.$@ZáH`¾¡ÊÁE­C;DÖv‡A‡y|>]<¶Å-ìv20131005_00198_stKsb304@ëŸ`×
rÚ?ìvç@€E©ô=‹ÇˆÅ-ìv20131005_00202_stKsb304@ëŸ`ÝiÂç?¢Åè@€E©‡
=ȏ?§u@õÃ`¾¦éyE¦aÃC;•ÃDÖnÉA'·]>›É÷Å-ìv20131018_00189_stKsb304@ë¡]z?dæò@€EÍ > `2?– Ð@N¸R[¾šŸ¾E̓×D'Œ¤D×&°A…7a>jjÅ-ìv20131018_00193_stKsb304@ë¡4?nŠú@€E΃H=ߙD@sˆ˜@O\)a¾˜bEËXC:•?DֆúA…"Ì>x	Å-ìv20140320_00681_stKsb304@ë´,;-?i t@€E°—…=ŒÈ"@5¡@7®Z¾©ûçE®ëÃD'ŸßDÖÏTA…8k>B®¯Å-ìv20140320_00685_stKsb304@ë´,Bk?>?bzÇ@€E²=¿0@¿z¿@>¸R`¾""E±ö¸C:¨öDÖ]ËA…ã>Eô½Å-ìv20140521_01069_stKsb304@ë»éV8@Ž?@æ«@€EtR=Y|Å-ìv20140521_01073_stKsb304@ë»é]#lA?;üá@€Eu&Í="°Å-ìv20140528_00548_stKsb304@ë¼Çø˜ƒ?—ˆ@€E‡V=»îˆÅ-ìv20140528_00552_stKsb304@ë¼Çúºò?•\0@€E‡jì=tðÅ-ìv20140528_00704_stKsb304@ë¼ÈžÑL
?¿Üý@€E†s
=|Å-ìv20140528_00708_stKsb304@ë¼È¥µ¦ë?ˆbp@€E†Q3=©R?§Dô?ë…a¾¸ÔþE…=qC:ФDÖ]yA"O>CxmÅ-ìv20140605_00616_stKsb304@ë½ÃãKy{?ä@€EŠ:==Ó>¤_Ù@y™š_¾'ñªE‰ó×D'­üDÖ×¾Aˆ)¹>uN¯Å-ìv20140605_00620_stKsb304@ë½Ãé"5?&'@€Eˆ"…=È«>DFO@tzá`¾²-E‡h=C<ƒ×DÖOøA‡+N>Q5¶Å-ìv20140607_00349_stKsb304@ë¾Åª?'œš@€Es×=X@b9²?Ó33b¾Ÿ¾wEqñìD'ÌjDÖÅqAƒ©>=&Å-ìv20140607_00353_stKsb304@ë¾&Á4é?…4@€EsÂá=ªè@<û•@{b¾–EpÞáC<ÓuDÖSuAƒ9">CŽ`Å-ìv20140616_00419_stKsb304@ë¿#Ž•Ï¶?LJ9@€EªÛ=±†`?`v@.¸RW¾"÷ÏE«OšD'˜DÖÖòA…'>='=Å-ìv20140616_00423_stKsb304@ë¿#•ì?[÷@€E«‹=½«¨>d¬˜@XQì_¾¢ÐåE«{C;âDÖVA†o…>"úÅ-ìv20140617_00434_stKsb304@ë¿Bj ë2?‰ßò@€E·Ìq='1K>ZðÕ@×
^¾§ïžE·HD'·øDÖÒÉA'º§>iÌ=Å-ìv20140617_00438_stKsb304@ë¿Bp"í?v˜–@€E·á=®'<Å-ìv20140620_00518_stKsb304@뿤>ê܂?:éN@€E'l®=¼îè?QÖ
@'\`¾å`E'-
D'd¤DÖyhAˆƒC>™=ÜÅ-ìv20140620_00522_stKsb304@뿤F«5"?*)Ü@€E'0=œY=õF@%¸=¾…¸EC9ÐbDÕ܃A†ò>²ÍÅ-ìv20140621_00254_stKsb304@ë¿Á{xçr??:@€E¢›H=왚>s×7@Që…^¾'n˜E£‰šD'°BDÖç\A†çë>5%Å-ìv20140621_00258_stKsb304@ë¿ÁûG´?ÿþ@€E¡w3=ÞaJ?
(ë@~{`¾…¸E¢;…C;éüDÖa`A‡æý>@XæÅ-ìv20140627_00354_stKsb304@ëÀ‰ Ç
?ÞÁd@€EJÇq=À°DÅ-ìv20140627_00358_stKsb304@ëÀ‰§qŽc?©¿T@€ELYq=Ÿ˜ƒÅ-ìv20140628_00272_stKsb304@ëÀ¡×2K­?_ä|@€E‡ÂH='±¬=™p-@1G®_¾¦ffE‡»ìD'¢°DÖãDA…ð<>DX‹Å-ìv20140628_00276_stKsb304@ëÀ¡ÝŸ³9?'ç@€E‡[ì>1?(Ð@=q`¾¦ffE†áC;ñhDÖPA…ÔO>IºfÅ-ìv20140629_00863_stKsb304@ëÀÆ»9þ?4Ä)@€EŒ\š=¢Úà@º«Ö@`£×4¾bNEŒ¤D'3D×#ÏA‰=£>5ã-Å-ìv20140629_00867_stKsb304@ëÀÆÁð»??28ï@€E {=©˜?¤©Ý@QG®b¾\)EŒ%×C:ÀD֟®A†É>
ïÅ-ìv20140630_00826_stKsb304@ëÀæ\t ?vÅ@€EŠÐö=€ÖPÅ-ìv20140630_00830_stKsb304@ëÀæckÆ?f.÷@€E'Å=—­ >Õþ…@O\)b¾•E'…C:͑D֑ÓA"'{>b,¬Å-ìv20140703_00577_stKsb304@ëÁCöà²?e¾@€Eƒº=Ô<Ÿ@mlu@Që…I¾/Eƒ¨áD'VoDÖë–A†ÝÈ>XíiÅ-ìv20140703_00581_stKsb304@ëÁCýÈ@?RRß@€E"V=Är8?šTJ@333`¾¥`BEƒá®C;AËDÖ>áA†6P>5ÈkÅ-ìv20140707_00544_stKsb304@ëÁؓÐ?:g¼@€E«3=ŸåÀ?ȕØ@‹×
Q¾ƒ•E¬£D's®D×ßA‡šë>c6#Å-ìv20140707_00548_stKsb304@ëÁßN.·?6{@€EªÐ\>-¸?xFŽ@ˆõÃ`¾‰7E¬qC:€ÅDÖr^A‡îD>€¦âÅ-ìv20140804_00056_stKsb304@ëÅ?r«¹W?­V¢@€E®!®=©ÿpÅ-ìv20140804_00060_stKsb304@ëÅ?y(¥¼?É@€E­ÀÍ>'Å-ìv20140818_00529_stKsb304@ëÇäžJ?J¸§@€E­ÿì>8´?U"@\(öP¾%E¯%…D'3D×ðA‡èó>†­Å-ìv20140818_00533_stKsb304@ëÇëec?/þ]@€E®=ŸPP=x\n@n{`¾¦éyE­iìC;"3D֜ÝA†d¾>rÐõÅ-ìv20140911_00441_stKsb304@ëÊrÍlÛ?2nï@€Ešô=áWN?xÈÈ@€S¾bNE™þáD'°D×BA…ë2>1XþÅ-ìv20140911_00445_stKsb304@ëÊyÎó™?=[ð@€EŸ R=uü?x/ã@j=q`¾Š=qE/ìC;NÙDÖ¦A‡fÎ>eIÅ-ìv20141007_00141_stKsb304@ëÍ@Ox¶?)=@€E»-{=Éí¦@Aq»@c33[¾€ƒE¹ñìD'Š^D×*éA‡"j>sËÅ-ìv20141007_00145_stKsb304@ëÍ@VØ9?ÉÈ@€E»Á¤=´}0?ÕÆ@Z=q`¾ƒoE¸8öC;³øDÖ¦°A…êÆ>U[GÅ-ìv20150722_00469_stKsb304@ëñD(fÑ?ý@€E°Í=]œØ@‹Ü@QìX¾—PEìD'Š^DÖâA"¦>KÀÅ-ìv20150722_00473_stKsb304@ëñD–à§J?['@€EŒÕ=˜É\?ÆHï@G
=a¾"záEŒqC:§®DւA…Ÿ>YÚÅ-ìv20150802_00625_stKsb304@ëò£þ=?1êˆ@€E'±×=s´—@o‹@\(öM¾"ýôE'/\D'W¶DÖÕHA†a¾>T+ÜÅ-ìv20150802_00629_stKsb304@ëò¤2Ÿe?#Ž@€E'¸=•«@ýšÑ@7®`¾ŒÌÍEfC:z^DÖ|1A†e|>#5µÅ-ìv20150804_00145_stKsb304@ëòà3oce?Ksž@€E»&š=«Ò¬Å-ìv20150804_00149_stKsb304@ëòà9ˆl¡?4õ@€EÂVá=€²œÅ-ìv20150826_00469_stKsb304@ëõ£yÒÊ?NL·@€E­ì)=•–¨>E×Û@@£×\¾¢ÐåE®2)D'x9D×CðA‡´±>"+VÅ-ìv20150826_00473_stKsb304@ëõ£ŸÔ?CËÚ@€E¬ð¤=ƒž€@½
v@>¸Ra¾•E«ž)C:)yDÖÇ\A"g>Z¼Å-ìv20150826_00589_stKsb304@ëõ¤]û"Ì?UUá@€E²*š=ƒÝ>´¹¿@Mp¤^¾"ýôE±êD'ƒ+D×@œA†i‰>'n6Å-ìv20150826_00593_stKsb304@ëõ¤cËf›?J5¢@€E±Öq=»'ç?ŒÆV@?\)`¾¦éyE±q3C;-D֞éA†é>^ÓÅ-ìv20160718_00985_stKsb304@ì‰"Ñ?b!Ê@€EšS=>(ì8A"@×
c¾(õÃE™¼{D'±hD×hþA…Ûx>gÉÅ-ìv20160718_00989_stKsb304@쉋¼6?x^¯@€Ešá>R&@Œí@ £×a¾C•E˜ìC:¹XDÖ̤Aƒž~>!ǖÅ-ìv20160719_00681_stKsb304@쥊³Q?+}@€E‹ÏÃ=×Æ?l•h@l(ö]¾ŽÙE‹)D''D×8sAˆ¦>rDÅ-ìv20160719_00685_stKsb304@ì¥'½QÛ?ë@€E‹ß\=íËr@%Ëv@€õÃ`¾‡+EŠiHC;: DÖ°œAŠZg>ŸÅ-ìv20170618_00206_stKsb304@ìHa"e24?UtÈ@€EªÍf=¤Î?óˆ½@"\a¾™‡E©ÈÍD'ÒDÖýXA…äð>^#Å-ìv20170618_00210_stKsb304@ìHa˜Ø¤?J†ú@€E«…\=ãm€@­W@'®a¾ŒIºE©®)C<ó¶DւÑA…ȯ>R­0Å-ìv20170628_01143_stKsb304@ìI¨fŽÕE?Ž»@€E|ÓÃ=F8Q?¼…ï@\¾¢ÐåEyO\D'zD×?×A"`H><¤Å-ìv20170628_01147_stKsb304@ìI¨l<>?åÅ@€E}®=@Å-ìv20180402_00939_stKsb304@ìll]ö€?_0Ú@€EŒó¤=÷‰¸>ßà@#×
Q¾‹Æ¨E¦¸D'x"DÖãA…›§>uO}Å-ìv20180402_00943_stKsb304@ìll–×LØ?[Ú¥@€E;R=®¸"Å-ìv20180524_01009_stKsb304@ìrèՋ? !µ@€E¯.¤=ÅÂ|?0_@ˆõÃP¾ŒÌÍE±x=D'PZD×HAˆâ>'[œÅ-ìv20180524_01013_stKsb304@ìrè%¹Þ?"ž@€E¯Ã=ñ}ø>6Px@aG®_¾ÒòE­†)C9€ÅDÖt´AˆÉ>}ªtÅ-ìv20180525_01072_stKsb304@ìs	Wù¦ ?8ò˜@€E í…=w\ðÅ-ìv20180525_01076_stKsb304@ìs	^ñw§?:»Œ@€E ¶q=x3à?¢ô"@)™š`¾OßEžd¤C98DÖÒúA"^V>31&Å-ìv20180719_00273_stKsb304@ìyáKócd?©w‰@€E¬f=¢—¤>NLö@£×a¾©xÕE‹ÀöD'¸ƒDÖò=A'o'>€ŒþÅ-ìv20180719_00277_stKsb304@ìyá[GĐ?£ä@€E"ÁH=Tµ¹?Ëz@{_¾—PE'é…C:²oDÖHsA­>›ÙcÅ-ìv20180727_00157_stKsb304@ìzà‹ço:?B$æ@€E—^=~¨ø>¢j@^¾¯ E–Ó®D'¾áDÖÌþA"§÷> Å-ìv20180727_00161_stKsb304@ìzà'Ù¦û?;>&@€E—Ã=¢D@>{oï@E¸`¾µ?}E–4C<#–DÖKßAƒ
M>EãúÅ-ìv20180806_00445_stKsb304@ì|$©I:?Ò@€E /==æ{ù=ƒð)@(õÃY¾~ùÛEŸÇ×D'}ÓD×)AƒÕ>
??Å-ìv20180806_00449_stKsb304@ì|$°.@°?!·@€E »á=ýã?ÆQf@xõÃb¾‰7LEŸG…C:´9DÖ©qA…±£>n(½Å-ìv20180813_00249_stKsb304@ì}‰ðŸ?@ç@€E}?\=ˆIÑ>"ŸÁ@1ë…T¾®{EzZfD'yD×-A¸b=߬Å-ìv20180813_00253_stKsb304@ì}m@J?5Õp@€E}\=‡™l>þ™=@8Qìb¾'n˜Ey¼ÍC:¸"DÖ°{Aª=þ%-Å-ìv20180825_00185_stKsb304@ì~\$¾¦?Av@€E™Ý=°=>°s?£×
[¾›"ÑE™
D'‹D××AKE†<:-8Å-ìv20180825_00189_stKsb304@ì~bú€å?Hý5@€E™ª)=ˆ÷Œ?€öú?ŒÌÍ`¾›¥ãE—­ÃC;—ÏD֌AK]¯<OÔÅ-ìv20180828_00109_stKsb304@ì~à9Äâž?C"q@€E›þ=Ûèë>krž?¨õÃY¾ŽVE›PöD'‰DÖäƒAo"f=äåÅ-ìv20180828_00113_stKsb304@ì~àAŸÌ?Kš°@€Eœ—®=žšô=ì‰F?Š=q`¾¡ÊÁEšÁHC::DÖaôAoJº<ýä×Å-ìv20180901_00589_stKsb304@ìcîçúP?q¹@€ET—Ã=£ü>íÜ_?œ(ö_¾™‡ESØD'ˆ9D×AÓA{£*=ܘ9Å-ìv20180901_00593_stKsb304@ìcô±7›?c@€EU¤Í=›I\>­u¤?ÁG®`¾¸ÔþERo
C;¸RDÖ©Ax°¶>R‡

==> anc/pub_raw/L222_152_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  181 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             •oHÃv20100317_00635_stKsb365@êý+
ÜòŠ?š@€E–¹
=Ðf"•oHÃv20100317_00637_stKsb365@êý+Iˆ?8@€E–­=Ì œ•oHÃv20100317_00639_stKsb365@êý+ëâ?´1@€E–Êf=¤.¬•oHÃv20100928_00275_stKsb365@ë'?ø2×?aÀ[@€EÎ=«°0•oHÃv20100928_00279_stKsb365@ë'GÊ>¨?Wûä@€E'3=ÅÜ•oHÃv20110903_00336_stKsb365@ë@䷟¿?V`@€Eš®>JjÄAFd?¾¸R]¾%Eš¤áC'eãCÃFÉA?ü
<_æ•oHÃv20110903_00340_stKsb365@ë@ìPUƒ?G<'@€E›Wá>QxÒ@gìì?æffi¾ß;END*úCĦÉA@»<='%•oHÃv20110915_00413_stKsb365@ëA'‡¾€.?%Ú@€EÀq=¬è\@5ôô?ó33[¾§l‹EÃóìCïCъ=ACŒ«<9K'•oHÃv20110915_00415_stKsb365@ëA'ŠáU?&Î@€EÁ1Ã=ÜLà?øí$@§
=,¾¥`BEÄ´fEtFCÓ¡ì•oHÃv20110915_00417_stKsb365@ëA'ŽBRá?-X­@€EÁm®=׫@mm@LÌÍg¾³33EÆå×D‹Ý'CÒ¢oAC{h<ª•oHÃv20110930_00093_stKsb365@ëC_ÞÃ?LÛ5@€Eª˜R=å³9=ÿa³?ü(ö]¾ŒÌÍE«qC)Ú CÃpbAEÀ<:b •oHÃv20110930_00097_stKsb365@ëC_䝣ê?Fœ{@€Eª•¸>ÕAڔ@3×
h¾™™šE¬ÃDpåCĂòAF";<'øk•oHÃv20111004_00204_stKsb365@ëCáÃÎ Š?5nµ@€E¥'…=ð¾¼@ȼ?Ÿ[¾œ¬E¤6C¶CÒ)AFœ[< ¢•oHÃv20111004_00206_stKsb365@ëCáÇ(¾:?15>@€E¥Í>Ž@Eø€@(õÃ-¾º^5E¦ošE_DCÔ"oAF'%<‹	•oHÃv20111004_00208_stKsb365@ëCáÊϗ-?'Ål@€E¥ª{=ŹÈ?s¸~@ÌÍg¾•E¤ÄRD‹Ï–CÓ7LAF`<ˆ[••oHÃv20120222_00402_stKsb365@ëUŒRþC?vÇ@€E¯$¤>,ž@
¹m?xQì^¾ª~úE¬·×C(½ôCƱËA^…<¾0ì•oHÃv20120222_00406_stKsb365@ëUŒY)q¾?wDá@€E¯q=«->Œ½o?fffh¾­VE¬qDvCǺ^A]Îm<¶™D•oHÃv20120227_00742_stKsb365@ëV+ëÎ)?
AA@€EÃ>=µ©¸@l ?ž¸R\¾\)EÀµqCÔ9CÕ-ôA^!æ<'›Œ•oHÃv20120227_00744_stKsb365@ëV+î%WR?
':@€EÄBf=ØÁÔ?êì^@4zá/¾ª~úEÀÙ®EtwC×j=A^¬w=Yv•oHÃv20120227_00746_stKsb365@ëV+ñGZÝ?tý@€EÄf=´™|>Ù©E@ë…f¾¾vÉEÂQšD‹ËmCÖF‡A^›¤<Ü6•oHÃv20120303_00525_stKsb365@ëVËôGˆ?S?@€E¶ô=»˜ì>ëiƒ?p¤`¾¾vÉEµ¤C'OßCÆ°!A^»Y<´€»•oHÃv20120303_00529_stKsb365@ëVËúuli?Ls@€E¶õH=',@'P?‡®i¾¡G®Eµ¤D6-CÈ!‰A_C<›Ž•oHÃv20120304_00494_stKsb365@ëVì"MDV?Cô8@€E˜Ü="ü?TÔd?'\\¾­VE—6fC)žCÆ'
A^Ëç<ˆ}E•oHÃv20120304_00498_stKsb365@ëV욁Px?†>|@€E™)=ɦN?˗%?aG®i¾¼í'E—QšD~ÁCÇ{¦A_@=+;G•oHÃv20120309_00580_stKsb365@ëWŒ…a"Ä?,Ô@€E¿ì>#9@	@?Ýp¤\¾\)E¼ž=C*ŒJCŋÇA_PÇ<ÏÕ$•oHÃv20120309_00584_stKsb365@ëWŒ‹å0Ç?$¶@€E¿…>6·q@yÀœ?úáHf¾³33E½QD¬CÆ¢òA_˜ž<×9y•oHÃv20120310_00484_stKsb365@ëW¬ˆpQ?*|@€E¿2\>-Ì=ýў@×
\¾/E½;×C(¶‡CÆÅA`/=v¼•oHÃv20120310_00488_stKsb365@ëW¬	¾Tå?!<@€EÀ\>ŒC•oHÃv20120317_00554_stKsb365@ëXŠ"–ÀK?È|@€EÊÀf=Ç»$?ѐº?Ê=q]¾"záEÇ®CæéCÔýÓA`n<Á´•oHÃv20120317_00556_stKsb365@ëXŠ—ÅÄp?
dA@€EË,¤=ʞ¹Aœe¹@†{/¾šŸ¾EÈÐ=EjœC×¢A`È+=ˆ;S•oHÃv20120317_00558_stKsb365@ëXŠšêÝ.?yÅ@€E˅)=ñ<Ì?—
=g¾¥`BEÈTfD‹Ú¨CÕÛ¦A`n]<'Nm•oHÃv20120321_00554_stKsb365@ëY	å_À°?î±@€E½v
=ælô<¨	F?Ç®]¾£×
E»ÑC)XRCÆSøA`°¦<­É·•oHÃv20120321_00558_stKsb365@ëY	ì*EN?""f@€E¼)\=¿ð$>ó[?ã×
h¾²°!EºÕ…DdîCÇ49AaPž<͙¡•oHÃv20120322_00346_stKsb365@ëY)ßÃڋ?3?¦@€EÀIH=ìÓ2•oHÃv20120322_00350_stKsb365@ëY)æ'y»?mAû@€ER>¨ƒä>•z¹?¢\`¾³¶FE¿ØÍD™'CÇUÃAa¹¨=ãw•oHÃv20120322_00370_stKsb365@ëY*ä6v?‰xç@€E¹&ì>¹¸?OZ?½p¤[¾¡ÊÁE·+3C%`CÕtœAba"=ÚÙ•oHÃv20120322_00372_stKsb365@ëY*#ø½Á?™bÚ@€E¸"f>Ød	@ª3X?Ñë…0¾É7LE·¬öE–CÖáHA],Ö=×h•oHÃv20120322_00374_stKsb365@ëY*(11¦?—4@€E·¦)>BÀ²@ºK?·
=@¾Â\E´g×D‹¿¦CÕ¨RAlŠ>ðÊ•oHÃv20120327_00482_stKsb365@ëYɁ%j?eJ€@€E"$Ã=š4?¦?‡®_¾ÒòEÙC(€CÆ´¼Aax=<Á\C•oHÃv20120327_00486_stKsb365@ëYɈHÆ?p'ø@€E"tÃ=—ñÀ@3ÏÔ?W
=g¾§ïžE'M×DiCǒòAb.<¾Àv•oHÃv20120328_00573_stKsb365@ëYé‰Ft?«Ÿ@€E›[=½¶ˆ>ƒýs?Y™š_¾¾vÉE™JC'¡CÆ`åAa¯=÷ƒ•oHÃv20120328_00577_stKsb365@ëY鐾ª?ƒ"Á@€E›Yì>\=@abD?ug¾¬1E˜úDL!CÇûAc¿=$•oHÃv20120328_00717_stKsb365@ëYëÔ[?Q
W@€EQÍ=€H>èÿw?"33^¾º^5EðC'`BCÆ!Ab!j<¾Zž•oHÃv20120328_00721_stKsb365@ëYëKǞæ?Pñ=@€EŽf=ÚÑ?ÌÓ?ui¾›¥ãEŒµHD:fCÇBòAbi<œ™•oHÃv20120329_00868_stKsb365@ëZ«öS?<³@€E´¯R=¨3?4F)?ˆõÃ_¾¦ffE²nöC(½ôCÆéAb}<‹¤•oHÃv20120329_00872_stKsb365@ëZ²´£
?D°¦@€E´D=¯ú|@1§Ù?Ž{h¾²-E±â)DZÁCÈþAb Æ<š	[•oHÃv20120402_00620_stKsb365@ëZ‰ânê?"Ô@€E¦;Í=ö‰e@˜s?øQì]¾ÒòE¦ =CÝ/CÔ¹üAcŽ=	o!•oHÃv20120402_00622_stKsb365@ëZ‰æ*0Ö?	Vo@€E¦™q=Ðõ@ÖÓH@1ë…0¾ ÄœE§9®EiDCÖ¥¢AbTP=¶•oHÃv20120402_00624_stKsb365@ëZ‰éÌí"?n•@€E¦éš=Ò@?8²3@#×
f¾¤Ý/E§…D‹ËCÕËAc
w=`ÿ•oHÃv20120506_00629_stKsb365@ë^ˤ"Žö>ø4T@€Eºî=÷xÃ=áã°?ôzá]¾'hsE¾ƒìC,ãCª Ah–,=-#Ú•oHÃv20120506_00633_stKsb365@ë^˪þæû?åí@€Eº)=҃?lbì@¸g¾£×
E½w\DßdCÃDœAh/=¿Ø•oHÃv20120515_00729_stKsb365@ë_ìŸãe?j',@€E'Fq=§®>×e,?ƒ×
[¾¢MÓE'¿…C'üîCÄtAjÝ=8~X•oHÃv20120515_00733_stKsb365@ë_ì§Zòë?v\[@€E'Þq=–"@H,?xQìg¾±&éE'òÍDB‡CÅiXAjŸÓ=.}î•oHÃv20120516_00661_stKsb365@ë`
"ÛÍ?&£Ñ@€E¿J)=‹hÌ?šåm@ÌÍ]¾•EÂtÍC(qCÃý²Ai˜š<úÃוoHÃv20120516_00665_stKsb365@ë`
)ìRy?[´@€E½'®=n>0Ö°?¼(öh¾ÒòE¿k\DgCÅ&fAiF<Ñ1•oHÃv20120519_00853_stKsb365@ë`lòt®?Âa@€E¬Ã=Ëûp@˜\?èõÃ]¾Ä"E­0¸C)=qCÃGAiÉ+=±/•oHÃv20120519_00857_stKsb365@ë`lùRâP?#·ý@€E«u=îí‰?‹Ö¦?¾¸Rh¾£×
E«€öD}'CÄ´9AiyÝ<ßþÝ•oHÃv20120527_01175_stKsb365@ëamjÆ¢¼?m¤ø@€Eи>Q!Ã;üÂ?¸Qì^¾{çmEÃÂC)ôCí'Akp]=§•oHÃv20120527_01179_stKsb365@ëamq£æú?z @€EÄZ×>1Ñ?Þÿù?œ(öj¾t¼jEÃ+šDÓCÄZAk¨=PZ•oHÃv20120530_00693_stKsb365@ëaÊ"fæ?bCÖ@€E½Û=Ìjm=¦w*?…¸^¾"ýôE¾3C)ËCÃθAj˂<Ú=•oHÃv20120530_00697_stKsb365@ëaÊ*Zq'?D"r@€E¼à×=é:=U¦?¡G®j¾¨õÃE½)D¦CÄ}ôAkb&=¿H•oHÃv20120531_00413_stKsb365@ëaäãp}A?Zˆy@€E›œÃ>	'>&'ø?ª=q]¾‰7LEž¸C(qªCÅø´AkƒÒ<Ðý»•oHÃv20120531_00417_stKsb365@ëaäêøQ5?fÑÛ@€E›Ë=>oò6@üœ?xQìg¾›¥ãEDRVCÇ;ÇAkÇù<Ñì•oHÃv20120601_00469_stKsb365@ëbñ÷cÏ?nä6@€E¤¤H=ˆâ?ŠrŠ?¬ÌÍ_¾³¶FE¢¼öC+ñhCAlµ=_Øð•oHÃv20120601_00473_stKsb365@ëbúxÜá?|b@€E¤­=¢8I?&ž[?£×h¾§ïžE¤`DÂoCÃt¼Alþ¶=K%r•oHÃv20120803_00203_stKsb365@ëiç%±à?X
|@€ElÂ=¯«Ø=p6"?£×
[¾›¥ãEhÙÃC'mÓCÄAtB£=W«•oHÃv20120803_00207_stKsb365@ëiç+Ü<V?q®-@€Egnf="àœ?gò
?†ffh¾¤Ý/EjÃD=šCÅIÛAuÓ3=s}¹•oHÃv20120816_00403_stKsb365@ëk'êKÈÖ?»3@€EOLá=¥Y¨?$hc?«…]¾ÀƒEMŠ¸C)‹…CÄ)üAy%4>?´9•oHÃv20120816_00407_stKsb365@ëk'ðÇÙ?–…¯@€EP'ì=Ë¬>A'B?\(öh¾Ÿ¾wEPìRDhåCĬÍAv˔=µà•oHÃv20120828_00325_stKsb365@ëmYÅcw?ƒ7
@€E§Èì=T$™?~óI?ã×
Y¾£×
E¥›\C't¼CÄO¾Ay!3=ö+•oHÃv20120828_00329_stKsb365@ëm`HIñ?S«t@€E§bö=‰³"?6˜?Î{h¾§ïžE§ž¤D7CÅ !Awð=}u}•oHÃv20120829_00396_stKsb365@ëm#*"Î?*ï@€E«e¤=Ä4'@Rµ?×
=[¾¦éyE©DÍC(§+CÄsAw(Ð=s•oHÃv20120829_00400_stKsb365@ëm#1,B~?!óò@€E«"Ã='·Ñ?‹ï?¹™šg¾¡G®E«f¸DS–CÅ/¾Avíœ=$">•oHÃv20120911_00202_stKsb365@ënÀê9	6?"Âö@€Eª¿=Ájˆ?»'?Ê=q[¾—
=E© ¤C(ÃCÄw
Awãâ=33•oHÃv20120911_00206_stKsb365@ënÀñn'Z?Æ@€Eªvá=¶µ€>Øzx@'®h¾§l‹Eª×DI`CÅvéAwži=Œø¨•oHÃv20120912_00428_stKsb365@ënâ¹:•?(@€E´JÃ=Ój[<p5Ô?ýp¤Y¾¨r°E²ñšC'qªCÄnVAw™i=eo0•oHÃv20120912_00432_stKsb365@ën⿛¡\?I@€E´æ¤=ä*L?úê@h¾£×
EµfD<JCŞúAyIA=>™•oHÃv20120915_00139_stKsb365@ëo@5§­?¾‹@€E°ó3=¸Þ\@	f>@…[¾šŸ¾E¯ãHC'ZáCÄóuAxˆ¯="l •oHÃv20120915_00143_stKsb365@ëo@Ú¢M?ÊL@€E°Ø×=Á´@P°'@.¸R4¾­VE±ìD-ÓCÅóøAzH=´)ÕoHÃv20120924_00324_stKsb365@ëpbFKW?<žµ@€E§
ì=ÌR[>Հ?Î{[¾©ûçE¥C'CÄféAxCÛ=VÏ7•oHÃv20120924_00328_stKsb365@ëpbL'š¢?7'@€E§ê=ôhÄ@ð>?ýp¤h¾˜bE§áD4jCÅà!AzT=û&•oHÃv20121006_00240_stKsb365@ëqáX¸]ª?<Aî@€E'ñq=¯š >ØÒo?ã×
]¾š¬E@RC&õCÄ_žAyÒ
=h»×•oHÃv20121006_00244_stKsb365@ëqá^àÖD?-"š@€E'Àì=±¼?ö	?Ç®h¾¨r°E'ø)DL!CÅvÉAz¦=Co•oHÃv20121015_00138_stKsb365@ëspͦ?*C¾@€E¬q=µ'X?ms?ìÌÍ[¾¡G®E©øáC''ìCÄc3Ay<=j€•oHÃv20121015_00142_stKsb365@ësv'È?-3ÿ@€E¬\\=»åÀ>{TŠ?×
=h¾Â\E«àD9ãCÅÖAz¿Ï=8–±•oHÃv20130312_00668_stKsb365@녋÷\ÃO?\:@€E"E×=ÉÌ=œ`@
=q^¾™™šE'ŒRC&ACƛçAú#=Õù‡•oHÃv20130312_00672_stKsb365@녌ôQ?T÷þ@€E"²¸>©Î?X»h@ë…h¾¶È´E'HDÕyCÈ$þA'Ð>wÅ•oHÃv20130317_00712_stKsb365@ë†,sv9˜?è@€E'Ì3=Ë·>WrS@L(ö`¾¥`BEðáC&¾wCÆp¤A'g>+ࣕoHÃv20130317_00716_stKsb365@ë†,z;…g?Üç@€E":š=׶q?¹z@G®g¾©ûçE½ÃDƒCǨAƒÏi>4+Q•oHÃv20130327_00422_stKsb365@ë‡kB?Ãñ@€E¥™á=œFµ?i©•@>{a¾˜"uE£û…C&—ÏCÆ]ôAƒA°=×TÔ•oHÃv20130327_00426_stKsb365@ë‡kœ¶¿š?¯ð@€E¥‡×=ºÊ>½Îú@C×
g¾­'hE£ýqD9‰CǛ…A'F2>Õõ•oHÃv20130422_00259_stKsb365@늬ˆé}Ý?%6W@€Eº6=®?ž
M@…[¾‹C–E¹…C"ŒCÄBÑA'ª|=€•oHÃv20130422_00263_stKsb365@늬&H"?)À@€EºY®=³0"=Õ	@¸Rg¾§l‹E¹†)DŽ|RCÆc×Aîb=ÕUÙ•oHÃv20130617_00596_stKsb365@둣m?»û@€E~¢==¦›`?Êâ"@¸`¾±©üE}ž¸C%ß¾CÆm/A"
>ù‹•oHÃv20130617_00600_stKsb365@둣£gÓú?P5@€Eô)=íÒµ>ä"@#33g¾½p¤E~eD
PCÇÁªAƒ	(=ӟý•oHÃv20130625_00822_stKsb365@뒧æˆq?Šr9@€EZ¹\=º³€=X¦]@
=Y¾° ÅEUì)C'¢CÄ;A…wQ>"ʐ•oHÃv20130625_00826_stKsb365@뒧í]{†?µÀù@€E\½q=‰F˜•oHÃv20130706_00351_stKsb365@ë"3ÿj?(db@€E¥M
='Pô=StÃ@!ë…_¾"÷ÏE¦ñ×C%²°CÆ7ÏA"÷ã>û¬•oHÃv20130706_00355_stKsb365@ë":¦>Ä??´ì@€E£¼="à´?ڐÉ@#33h¾"záE¤ÃDŽÿCǛA"¢ñ>]â•oHÃv20130724_00223_stKsb365@ë–AW¸sO?8-0@€EòÃ=Ìð@‡]Ÿ@×
]¾¦ffE'C&îCÅÇðA'°=Äf#•oHÃv20130724_00227_stKsb365@ë–A^DsÍ?Dh@€EÙö=… ?Àq@ë…f¾¯²E')…D	`CÇgAƒ.¿=¹—m•oHÃv20130728_00752_stKsb365@ë–ÅÂx°–?žÓ@€E™'==ãg@
?
@'®Y¾OßE™üáC'/ßCÄ-/Aƒ+ü>	•oHÃv20130728_00756_stKsb365@ë–ÅÉ
ûk?'@€E™=Í=ÌS˜>¡'@>¸Ri¾'n˜E™íìD6áCÅhÕA…6>.Ø´•oHÃv20130803_00575_stKsb365@뗃¸6à?L;j@€E"Ã=ŒÞð@' N@\¾ž5?E"*RC#º^CÄF¨AƒÐ==ìT•oHÃv20130803_00579_stKsb365@뗃¾èc?I‰>@€E'.H=¡Ð=uÛ@ÌÍg¾®{E'Ú¤DŽ€ÍCƬJA†]>Î}•oHÃv20130804_00740_stKsb365@뗤Ðâ*Ø?=¼·@€E–Þf=´'Ð?¶è£@
=[¾›¥ãE–ìC"ô{CăA"Ð3=ɏ•oHÃv20130804_00744_stKsb365@뗤×u§ø?K…û@€E—¤á>Æý@HtD@ g¾["ÑE—«\DŽ'²CÇ'A†ßŠ=ûeº•oHÃv20130818_00628_stKsb365@ë™dŸ(?5I
@€E""ö=¯ùÃ>´Þ'@[¾¢MÓE'åC"s¶CϘA"G=Ң˕oHÃv20130818_00632_stKsb365@ë™d
w,²?‰F@€E"¹×=Éí<š³™@B\h¾³33E"µ×DŽs–CÆíÓA…º¬>l•oHÃv20130828_00309_stKsb365@뚡àa¯r?9N¯@€E¯þq=E¸?ÖS@4zá[¾¦ffE¯•®C#eCÄéšA†n‹>>ñ•oHÃv20130828_00313_stKsb365@뚡æöê-?1®u@€E°¯®=ˆýd@$ïÿ@5g¾²°!E°®RDŽ'šCÆüîAƒ´=èWì•oHÃv20130828_00501_stKsb365@뚣k¶?%ö@€EÅ|=¶B<@N8l@l(ö\¾ A‰EÅ7qC#/ßCżA‡§´>LH!•oHÃv20130828_00505_stKsb365@뚣r=)?.Ø@@€EÄ#Í=ËI¡>¨@<(öh¾¶E¢EÄpRDŽ öCÇA…Iú> ¡T•oHÃv20130829_00058_stKsb365@ëšÂ9ãÜ3?#BZ@€E§E)=™ƒÔ@â
@1ë…[¾¯ E§b)C#]/CĹºA…Â>@]•oHÃv20130829_00062_stKsb365@ëšÂ@µ\™?$m³@€E§$=Œ'T@/6ü@G®g¾¢MÓE¦ªfDŽ˜)CÆ×ðAƒ\"=ëÚÕoHÃv20130829_00213_stKsb365@ëšÃ¤"?) +@€E¥¡¤=¢†?èþ'@%¸Z¾OßE¥>áC"ÀƒCÄzA…s
>û¡•oHÃv20130829_00217_stKsb365@ëšÃª¿qE?%(o@€E¥Âf= x<U4
@'
=g¾'hsE¦áDŽ†CÆò°AƒRœ=ðå•oHÃv20130904_00432_stKsb365@뛃¯d°?™ßÏ@€EªÊ)=s÷•oHÃv20130904_00436_stKsb365@뛃µ¨ô+?¦Ê@€E«'==‡BL•oHÃv20130906_00139_stKsb365@ë›À›´¼`?€Hw@€EÅÄ=¼ö«•oHÃv20130906_00143_stKsb365@ë›À¢65Ç?Z"Ö@€EÅs{=vO?4C@HõÃg¾–EĽÃDŽôCƏžA…›à>R,ΕoHÃv20130922_00092_stKsb365@띿ëê™ç?L'Ó@€E"\=¿b AÚ5@9™š]¾ÂJE'sqC"þúCÅHA‡hÓ>EÕZ•oHÃv20130922_00096_stKsb365@띿ÿȂ?Q£¬@€E"0á=·Øð?ï@7®g¾ŒIºE"–DŽ—øCƹ7A…¹š>8Á'•oHÃv20131004_00093_stKsb365@ëŸ@RaÍ?7lË@€E¬‹¤=¬›<?³²…@C×
[¾­VEªWC"ÀCÄ­ÓA"ã€>1"•oHÃv20131004_00097_stKsb365@ëŸ@"Õè?5Þ^@€E¬×Í=Åô?Ó©?@!ë…g¾²-E«ÎDŽ•ÃCÇ	A…·¶>ûÍ•oHÃv20131015_00091_stKsb365@ë  DÞQ?(´|@€E¼#®=Ê&ø@	#b@e¸[¾"ýôEº!®C"¤œCÄÚáA‡€>NHG•oHÃv20131015_00095_stKsb365@ë  K­Î?(ÓØ@€E¼ø=¿X¬@Ià…@P£×g¾˜bE¼OìDŽ‰šCÇAªA†q…>: •oHÃv20131016_00124_stKsb365@ë À¹Qà?m@€E³6®=Á˜•oHÃv20131016_00128_stKsb365@ë ÀÀAž±?8VŽ@€E²Ä¤=«²$=²`µ@ZáHg¾§ïžE±øfDŽ¦éCÆëdA"ĵ>@%•oHÃv20131021_00135_stKsb365@ë¡`§åâ?L›®@€EÎã\=Ö²D?෍@mp¤[¾"t¼EÍMìC"¢CÄçðA†'°>‹W|•oHÃv20131021_00139_stKsb365@ë¡`®+Qg?U‹Ž@€EÍÞ×=Ÿ¬|?;´Z@=p¤g¾§l‹EÌô¤DŽ+CÇìAƒÂÑ>-6Q•oHÃv20140329_00406_stKsb365@ëµIZ%?dHè@€E"1ì=Âöl>Ñ~'@Tzá\¾£×
E"kC$¨´CÄ!'A‡L¤>'ço•oHÃv20140329_00410_stKsb365@ëµI•Ô2r?KO@@€E"
=†Œ>€Ò÷@N¸Rg¾¥ãTE"áDŽ²°CÆLJA‡£>IgB•oHÃv20140606_00364_stKsb365@ë½ç¼¾7?<M£@€Ed")=uCø@ür@%¸[¾Ÿ;dEb¯®C$C³KDA†>^R•oHÃv20140606_00368_stKsb365@ë½è&çn?ZM@€Ejff>y<q~?þ¸Ri¾r°!EiDŒãC°wA…^=Þ•oHÃv20140607_00295_stKsb365@뾉Td?‰¹]@€E†`¤=k¸ß•oHÃv20140607_00299_stKsb365@뾏yÕ¯?€l@€E"'¤=yŸ•oHÃv20140608_00547_stKsb365@ë¾#Y#J?Påù@€E•'Í=¨¤@QÄì@{]¾šŸ¾E•šC$¾úCÄfÉA‡s>;Üù•oHÃv20140608_00551_stKsb365@ë¾#_èBŸ?Lõ.@€E—å×=|¬Ø•oHÃv20140714_00433_stKsb365@ëÂ¥ñú.?^@€E¨l…=ËÖX?ëÚº@Tzá^¾"÷ÏE©Ø¤C"xRCÆA‡_ª>OoÖ•oHÃv20140714_00437_stKsb365@ëÂ¥ӆ?#Jº@€E©®=«Ë\@ô/8@®i¾•E¨ý
DŽjúCÇþ˜A†Ó‹=ü9²•oHÃv20140802_00043_stKsb365@ëÅÉCƒ?|Ð@€E¯b×=ŸûðA'W@LÌÍ[¾šŸ¾E±9\C#ý²CĬ¬A‡ÏL>?þ¬•oHÃv20140802_00047_stKsb365@ëÅÐv?-Q@€E°P=¨E•oHÃv20140802_00091_stKsb365@ëÅ0ä8ú?B‡k@€E«7
=Ö*‡@5@\[¾œ¬E­¤C#ûdCÄãA†ñ=ì-Ñ•oHÃv20140802_00095_stKsb365@ëÅ8'"?2[ó@€E«É®=Êç•oHÃv20140802_00139_stKsb365@ëÅž>?)Õ¨@€E©j…>sAæä@\(ö]¾˜"uE«&)C$z Cŕ?A‡ï>,PÆ•oHÃv20140802_00143_stKsb365@ëÅ¥IÚ?À`@€E©é×=¼Ö$@è	x@E¸g¾'ë…EªÈ=DŽ´îCÇbNA†þ>/ª{•oHÃv20140804_00194_stKsb365@ëÅ@ÒÏ:?m;@€E ìR=Áí••oHÃv20140804_00198_stKsb365@ëÅ@ڐ
?"àr@€E¡Ã>ڝ•oHÃv20140804_00242_stKsb365@ëÅA?
?S·@€Ež×="%•oHÃv20140804_00246_stKsb365@ëÅAFUºG?Ik¦@€EŸ^ì=Åñ@•oHÃv20140804_00434_stKsb365@ëÅC4Vï?4Hó@€EŸ¤Í=†E¼> ~k@qG®[¾¤ZEŸ*C#œîCÄðA‡T>]ÿG•oHÃv20140804_00438_stKsb365@ëÅC;¸ó|?7Æ=@€E 7f=¯¸•oHÃv20140804_00482_stKsb365@ëÅC¦¶]J?-3@€EH=Ö$
@¶ä@\)\¾½p¤EœW
C#™XCÅ$ÝAˆAÂ>UÈ•oHÃv20140804_00486_stKsb365@ëÅC­ªx?cm$@€Eœô)>ª•oHÃv20140804_00530_stKsb365@ëÅD
·ÄR?54S@€EšI®=§œÜ•oHÃv20140804_00534_stKsb365@ëÅDzç'?2O©@€EšC{>"'A"€ê@¸Rg¾­'hEšó×DŽCÇiÛA†ÿÏ>¯•oHÃv20140804_00578_stKsb365@ëÅD"øB?k'@€E—ä¸="0?;p@Fff[¾œ(öE—HC#"þCÄøA†Ð>&
•oHÃv20140804_00582_stKsb365@ëÅD‹åŒ? u‹@€E—Èá=À`@¤Ço@*áHg¾¡ÊÁE˜GìDŽ¤sCÇa'A‡(ß>0nû•oHÃv20140817_00623_stKsb365@ëÆ井½—??‹™@€E«Cì=«Up•oHÃv20140817_00627_stKsb365@ëÆäÁ[µ2?;ÃÃ@€E«2==ÁT•oHÃv20140911_00183_stKsb365@ëÊÏAÌ~?áR@€Eý®=¥¨lAu"x@ff\¾¢ÐåENáC#€ƒCÅ]'A†±>ùÀ•oHÃv20140911_00187_stKsb365@ëÊÖt‹˜?B­%@€E'f=ƒ¹´?'C@4zág¾­VE'"DŽœ1CÇ@bA‡GN>ا•oHÃv20140923_00158_stKsb365@ë˃z­%?^41@€EŸ±=€1è•oHÃv20140923_00162_stKsb365@ë˃ˆ§>?_û@€E£'=¸nd•oHÃv20150625_00190_stKsb365@ëíáU|ß?I'@€EÆ8Ã>¦¸•oHÃv20150625_00194_stKsb365@ëíá²b¾?M"³@€EÄÎ>x
ë•oHÃv20150806_00316_stKsb365@ëó!r'¤]?8@Æ@€E»)=——è@Úã@P\¾Ÿ;dE¹êfC&JCÄé7A†sl>P'•oHÃv20150806_00320_stKsb365@ëó!y B@?4!¼@€E»©¸=£ó¤•oHÃv20150829_00046_stKsb365@ëöŸÀʶ?ÍiÛ@€EÆ_q=ølå•oHÃv20150829_00050_stKsb365@ëö¥Î³?ªè(@€Eŀ='ð•oHÃv20150903_00211_stKsb365@ëö ä°F?7ž^@€Eµ¿ö=£ûˆ•oHÃv20150903_00215_stKsb365@ëö ê=ù?;lm@€Eµú×='Üt•oHÃv20150906_00195_stKsb365@ë÷­ö@?©['@€Eš€H=ßú®•oHÃv20150906_00199_stKsb365@ë÷³‡«?«z¤@€E›¨…=wP•oHÃv20150907_00079_stKsb365@ë÷Ü¿´?]µÓ@€Eˆ¥\=¯`•oHÃv20150907_00083_stKsb365@ë÷ãPl?‡Ü@€Eˆ•á=é*_•oHÃv20160706_00499_stKsb365@ìh?]_[@€E‡š=ÇФ•oHÃv20160706_00503_stKsb365@ì<þŽ?Pƒ@€E"NÃ=¾ÇÁ•oHÃv20170502_01080_stKsb365@ìB‹s×â?cüE@€EºKá>A¯•oHÃv20170502_01084_stKsb365@ìB‹z,Q?ŠÆ÷@€E¹ÑR=¥Q˜

==> anc/pub_raw/L222_153_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  218 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             dÛÇF†v20100814_00812_stKsb334@ëå½6L?Dͧ@€E¢ª>,T?©ƒd?Ÿe¾~ùÛEŸHRCšÛ¦DIÅACÏÄ<…ÒVdÛÇF†v20100814_00816_stKsb334@ëåöŽ?:Åþ@€E Ê)>Ä?H¿ñ@®f¾š¬
EŸu3D ðRDL4AC¢¯<'qõdÛÇF†v20110803_00611_stKsb334@ë<$móî¥?ƒ@€EŒ®ì>úã=¤}¹@
=qc¾ª~úEŒÍC'	DF1ìAMR<«¼	dÛÇF†v20110803_00615_stKsb334@ë<$uîþ?Õg@€EŒ»ö=ê=™>©Çõ?\)f¾¤Z
E‹<¸Džÿ}DGTîALâ`<ˆ#§dÛÇF†v20110804_00785_stKsb334@ë<Fd0'B?Fs7@€E¯=È#>$´N?•Âe¾"záE­v¸CàbDEš-AM	å<­¹tdÛÇF†v20110804_00789_stKsb334@ë<FjË¥Û?*ž@€E°5×=ý">¯ë?ÈõÃf¾¤Ý/
E¯ŽÍDžíDG: AM(<UdÛÇF†v20110820_00608_stKsb334@ë>D"‹‹?F««@€E~\)=Á*??8Ô?p£×c¾£×
E{ÝÃCÞ˜DECTAMä<¿a§dÛÇF†v20110820_00612_stKsb334@ë>D)Ey?aça@€E}À¸=êC ?l4.?O\)e¾'n˜
Ey+\Dž¾ÉDGËDAM]=<žüdÛÇF†v20110901_00786_stKsb334@ë?ĶðQ·?(??@€EÊ*f>3Î>u²?šáHe¾—
=EÈÞCŸ?\D>n¸AM&<šWädÛÇF†v20110901_00790_stKsb334@ë?Ľ&;©?*l@€EÆ»>¡=ª{?¥¸g¾˜b
EÄêD¢¤D@ZAM4<‹UhdÛÇF†v20110915_00521_stKsb334@ëAƒ—OÒÑ?6Ïi@€E½[\>Šœ@"»ã@£×e¾‹C–EºçìCÛDDE°AL،<ÈeÄdÛÇF†v20110915_00525_stKsb334@ëAƒžê>?9"D@€E¾_
>6õ>ûÖ#?ó33f¾˜"u
E¼h¤DžÑªDG¹HAMW<«òdÛÇF†v20110925_00341_stKsb334@ëBÀª©fÁ?i~@€E¿ì=ÁZ=½?Tzág¾«…E¾™…CŸØöD>ÃAMöä<Ò
ódÛÇF†v20110925_00345_stKsb334@ëBÀ±ctï?Zª§@€E¿î\=»¦Ì=sÑM?€d¾/
E¾áD¢²D?î5AMÆ<±[dÛÇF†v20111009_00377_stKsb334@ëD€ð'ü?\)¨@€E£ÒÃ>=ë.?ª¹+?¥¸e¾s¶FE¡ø{C²DEщANÆ.<ÊRdÛÇF†v20111009_00381_stKsb334@ëD€öK`Ñ?Z´Å@€E£-=>½?»
?'\f¾Oß
E¢:öDžÛ3DGvÙAN՛<¯ÃMdÛÇF†v20111014_00165_stKsb334@ëE µuRh?Ïcø@€E…Ë\=Áðx=S!œ>ð£×f¾º^5E"I
CŸgÏD> AP7Ñ=–+dÛÇF†v20111014_00169_stKsb334@ëE ¼Ù/?¼Éì@€E‡å=†!È>Aˆ±>úáHe¾Ç®
E†›\D¢š=D?â-AOˆx=˜›\dÛÇF†v20120229_00568_stKsb334@ëVl4·?=r@€E¨T\>`ô=ïþs@7®d¾¤ZE©…ChDGjAS6U=îdÛÇF†v20120229_00572_stKsb334@ëVl:¾?Bù@€E©,q>	õF>ïÀ0@5¸g¾"÷Ï
E¨DŸ%DG¼ARŸ==+ródÛÇF†v20120312_00573_stKsb334@ëWì(Ô?0
@€E©T>
©?Äi?Ž{e¾™‡E¨žáC™XDF¿ÏARƒó<'módÛÇF†v20120312_00577_stKsb334@ëWì.†{/?î¸@€E¨›\=æ¿>ïˆ=?ºáHe¾©ûç
E¨âDžäRDGAAR}\<•ƒidÛÇF†v20120329_01236_stKsb334@ëZ[ìf?`ÐÈ@€E¯#=´Sì><?E¸d¾£×
E®<C'®DF.fARÐ<áÙCdÛÇF†v20120329_01240_stKsb334@ëZdF5Ä?LñM@€E®‹Ã=ôíÇ>ªÇš?…¸f¾ Äœ
E­5šDž²òDGì‹AR±#<´"ÉdÛÇF†v20120607_00352_stKsb334@ëbÄÏ9
¾?%;s@€Eƒ²==É®°>~¦5?øQìf¾¦éyEƒ.áCŸ1ìD?|¼ATâ<Ó«ÖdÛÇF†v20120607_00356_stKsb334@ëbÄ×ùå?I—@€E" š=Ê=$=c<…?Tzáf¾¡ÊÁ
E'(¤D¢²=D@AU°<"F@dÛÇF†v20120611_00396_stKsb334@ëcCá˗C?¡ã@€E"y¸=áêP>ÿ?ë…d¾¢MÓEƒ"{CŸQD?ˆ¤AUhä<đ'dÛÇF†v20120611_00400_stKsb334@ëcCéu¯°?I@€E"C×=ð¸!?SQ•?§®c¾¢Ðå
EƒRD¢¶éD?áºAU%R<°ŠdÛÇF†v20120614_00511_stKsb334@ëc¥óÓKí? @€EŽý>äª>Y?\)e¾'ñªEŽÈ=CŸ'
D?AUôÆ<ß-HdÛÇF†v20120614_00515_stKsb334@ëc¥üa	?]ó@€EŒœ¸=ô3^>¼Tô?záHf¾"÷Ï
E‹D¢DD@[øAU²è<iÐdÛÇF†v20120617_00638_stKsb334@ëd©"Â?;ÑÂ@€Ee==ä>= ?·?"33f¾£×
Ed¼¤CŸcuD?=AVÂ<À";dÛÇF†v20120617_00642_stKsb334@ëd°ûZª?3sr@€EcAH=½ä0<UL^?Tzáf¾"t¼
E_¨)D¢–FD@ZòAV.<W¨6dÛÇF†v20120630_00199_stKsb334@ëe¢Ü¿há?`ó@€E¨nÍ=û|Ï=î°`@
=d¾¥`BE¨Ò¸CŸ_;D?ª=AV¿=¤dÛÇF†v20120630_00203_stKsb334@ëe£
°è@?®´@€E¦Î>/÷j@†4;@EH¾'ñª
E¥ßD¢¯
D?ß¾AZ›d="ðždÛÇF†v20120704_00638_stKsb334@ëf#ã!ؘ?£Éq@€EU|f>Ö7=öÙ?^¸Rf¾^5?EQ¢CŸËD>ºAWõn=;FÉdÛÇF†v20120704_00642_stKsb334@ëf#ë™;P?—œ›@€ET+H>¥|š>'cA?Š=qf¾ŠÀƒ
EOÅD¢;ÇDA™ºAWÄÈ=5>"dÛÇF†v20120705_00897_stKsb334@ëfEŸ€Mî?IÉÞ@€E\ëq=Ä®Œ=-˜˜?—
=f¾·KÇE['CŸR°D=ɪAWö<Ú׃dÛÇF†v20120705_00901_stKsb334@ëfE¥ôÜ5?PoP@€EZ(f=«Œ?3ò´?záHh¾¬‹D
EWìD¢Q²DAh´AWRÕ<´v/dÛÇF†v20120714_00773_stKsb334@ëgea V?ZÔf@€EvŠá=–U<"a?…¸f¾¬‹DEuõqCŸ%D>Ñ'AW…™<å‡dÛÇF†v20120714_00777_stKsb334@ëgeC¸<?mWé@€EvÍ=ž4>¦F[?J=qe¾¦éy
Ero\D¢‡žD@ŽÙAW0<ñ"dÛÇF†v20120716_00583_stKsb334@ëg£lÎ_?Œ¥@€E—==‡›8>ùAì?0£×e¾³33E–6)CŸ¾5D?ePAWµã=5ÆödÛÇF†v20120716_00587_stKsb334@ëg£qg?k‹@€E–yš=ÆåÔ?˜–?:áHf¾©xÕ
E"qD¢²ÁD@ËAWÃ<å¥dÛÇF†v20120717_00279_stKsb334@ëgÀ»toé?U2@€E Ï>ª§<ù6Â?—
=e¾ž¸RE 
×CŸ‰XD?×ßAW©×<߯çdÛÇF†v20120717_00283_stKsb334@ëgÀÁ¾;e?F6`@€E 3=ÿ[L?-sR?aG®d¾ª~ú
Ey®D¢ÃðD?ÀƒAVÍt<b
2dÛÇF†v20120718_00060_stKsb334@ëgß­6?1‹u@€Eë(ö>	¿­?.&?«…e¾•EéßìCD?7
AV¬†<µÂúdÛÇF†v20120718_00064_stKsb334@ëgß³o£Ò?/µs@€Eì&¸=×#?\ç?¢\c¾"zá
EêzÍD¢»D?§+AVáÀ<˜Ñ¡dÛÇF†v20120719_00060_stKsb334@ëgÿZÃðÛ?@@€EÊC{>'_º>w/#?†ffd¾œ¬EÊ,CP¤D>—ÏAWZz<Ï—dÛÇF†v20120719_00064_stKsb334@ëgÿa8¯t?bNO@€EÉÀ¸=õc'?Çû?ƒ×
e¾ž¸R
EǂöD¢ë+D?5`AW£æ<̓ùdÛÇF†v20120719_00415_stKsb334@ëh-ñÅ«?h:ý@€E§æf=µÈ=œ?p£×c¾®—E¦»
CœáhD?vfAVÇâ=ÿqdÛÇF†v20120719_00419_stKsb334@ëh4«c?ió?@€E§{¤=»‡É=[k1?}p¤c¾¨r°
E¦=D¢¨ÝD?ÎfAWþ<ÒÓdÛÇF†v20120721_00367_stKsb334@ëhE(—?/Þ!@€Ežü¤=ÉQ\;ê'R?Ž{f¾¨r°EžÕ…CŸtD>Ò-AV×}<"!KdÛÇF†v20120721_00371_stKsb334@ëhE—<?C•@€Ež:Í=äæ&=>Ƙ?Š=qf¾"ýô
Eœ§qD¢xJD@‰HAVÏU<Še1dÛÇF†v20120722_00277_stKsb334@ëh_ªÖ½ç?>H@€E­A{=ɞä>¢^?¢\c¾•E­
CŸv%D?÷AWÂ[<ДÎdÛÇF†v20120722_00281_stKsb334@ëh_±
¿?JI_@€E¬á3>‰ò>íêÎ?Që…d¾ŒÌÍ
E©Þ)D¢ËßD?'šAVþ‰<"@dÛÇF†v20120723_00354_stKsb334@ëh';/V?~®ÿ@€E†:…=ûÌ¢>!Úß?0£×f¾¢ÐåE"¿ìCŸ«dD?–‡AW½å<ôíQdÛÇF†v20120723_00358_stKsb334@ëh'!ôÒ$?y—*@€E…7>>`b>
3X?hõÃf¾£Sø
EƒSšD¢™qD@'AW¬°<¶	SdÛÇF†v20120726_00178_stKsb334@ëhá2¨ïM?C÷@€E—Pì=°	\>ìÀi?p¤d¾œ(öE–Ã×CŸhÕD?'ÑAW4š<À—­dÛÇF†v20120726_00182_stKsb334@ëhá9n?<@€E"î=á>`>"©?:áHc¾¡ÊÁ
E"	ìD¢¬"D?íAW3,<Px§dÛÇF†v20120731_00273_stKsb334@ëi€ýy³?PO¹@€ExTá=š~x?sð?ue¾Ÿ¾wEw)CŸ>˜D?¯®AV¾½<¼Y¥dÛÇF†v20120731_00277_stKsb334@ëi"€?;"‹@€EwUq=ڐv>ÕB]?c×
c¾¡ÊÁ
Et
D¢©ôD?Õ²AV³6<mË2dÛÇF†v20120801_00556_stKsb334@ëi£îéw}?Y}@€ETϚ= °´=–Gf?
=f¾µ?}ES9qCŸ_ßD>ìAVîÀ<Ô<*dÛÇF†v20120801_00560_stKsb334@ëi£õñCz?…*@€ETr==¨çÄ=ò¹]?ë…f¾¤Ý/
EPaD¢ŠòD@1AV Ú<ödWdÛÇF†v20120804_00631_stKsb334@ëjêøçˆ?xº‡@€E‡'==Œ®ü>HÌ?(öf¾ª~úE†KšCŸIÛD>ãAVö=ÛødÛÇF†v20120804_00635_stKsb334@ëjñHØ?[87@€E†ó=0¼>ÔØ?&fff¾·KÇ
E"áÃD¢v˜D@´AVƒµ<¦*ÂdÛÇF†v20120808_00177_stKsb334@ëjƒNxž?,"v@€E™½š=Ã|<>Äï?•Âf¾ž¸RE™3CŸmD>äîAVÚ=<AdÛÇF†v20120808_00181_stKsb334@ëjƒUQG?!Ut@€EšR=º†T>µ8¡?E¸f¾ž5?
E—r{D¢‰ºD@q'AV6y<d©dÛÇF†v20120814_00103_stKsb334@ëk?µ¿Yó?;H@€E™ÄR=Æ4,>ò>Â?¬ÌÍc¾'n˜E™*CŸnúD?ÂòAV°?<ÙaMdÛÇF†v20120814_00107_stKsb334@ëk?¼þ&?6ՙ@€E™à3>•è?cíø?n{d¾"zá
E–¿
D¢˜"D?ÁyAVhC<‰ÖÕdÛÇF†v20120817_00518_stKsb334@ëk¤§µÆÌ?ºÚÈ@€EW»…="d =ñs²?#×
f¾¾ùÛEV\CŸ¦D>ëuAX4=¥¢dÛÇF†v20120817_00522_stKsb334@ëk¤®$›k?'ø@€ET©…=ÚAÄ>‰Â­?J=qf¾µ?}
EQÚ¸D¢t´D@€ƒAWBØ=6!8dÛÇF†v20120828_00625_stKsb334@ëm¢SQ?X¦@€E»ŽÃ=ÉÈ=îŒÉ?™™še¾bNEºÞ)CŸ9šD?)AWª<騵dÛÇF†v20120828_00629_stKsb334@ëm¨ckµ?X³@€E»Þ3=–bK>³5?\(ög¾£×

E¹±qD¢—+D@VFAW)%<ÂȄdÛÇF†v20120829_00456_stKsb334@ëm#ªX"À?#š@€E®d>–Ü>·•@33e¾œ(öE­òCŸMÓD?AV¬â<Û5ÈdÛÇF†v20120829_00460_stKsb334@ëm#°ómK?'79@€E­·\>̋>wõ˜?¥¸g¾"zá
EªæáD¢'°D@fúAVš–<© ðdÛÇF†v20120911_00358_stKsb334@ënÂ-6?*‡@€EªtR>ò¾:Œ#;?"záe¾/E©šCŸ2ND?KøAWF;<ž²dÛÇF†v20120911_00362_stKsb334@ënÂ3ߛ\?$ Ÿ@€EªI=>ÜY?×L@	™šf¾¨õÃ
E©¿ìD¢™?D@@öAW®¸<èѱdÛÇF†v20120912_00103_stKsb334@ënßü§ê?(Hò@€E¼·)=í»à>«?«…d¾ž5?E»îRCŸqìD?s¦AWŒ<×"dÛÇF†v20120912_00107_stKsb334@ënà;ã?'ƒN@€E½)=óËÙ>®2­?·
=e¾ A‰
E»úD¢žD@œAWaô<³¤dÛÇF†v20120924_00096_stKsb334@ëp`CŒg?N@€E™ˆ¤>öx=Åtw?ìÌÍd¾®{E™)CŸt9D?RòAVêÒ<¯ÞŒdÛÇF†v20120924_00100_stKsb334@ëp`cÝ¥b?õ%@€E—ò×=òHó>E]?ï\)f¾µ?}
E˜%®D¢×D@+dAW<ÂÎ4dÛÇF†v20120925_00075_stKsb334@ëpۛÌû?!lÅ@€EÄbÃ=ÚSï>çß?—
=d¾•EÃ93CŸNÙD?HåAWf<©€FdÛÇF†v20120925_00079_stKsb334@ëpç>Ë?à¶@€EÅ?ö=ûŒ@>Ëñõ?œ(ög¾¤Ý/
EÄn=D¢eüD@FfAVîI<¦f3dÛÇF†v20120926_00339_stKsb334@ëp¢9!Cò?mÙ'@€E¹¸H=æÜC=Tv?'\d¾¤Ý/E¸÷\Cž÷®D?&%AWäÏ<øÄ&dÛÇF†v20120926_00343_stKsb334@ëp¢?8)'?X ~@€E¹®š=ÔM%<ØV?hõÃf¾"ýô
E¸ÆfD¢¢°D@)AWgÁ<°:dÛÇF†v20121012_00198_stKsb334@ër ÁÅ¢Œ?ŠÚˆ@€E¯}š=ðr·<"{?hõÃf¾¡G®E®ŽfCŸ‰D?*^AWâc=-škdÛÇF†v20121012_00202_stKsb334@ër ÈQBh?hPT@€E¯Í=×Kö>õá£?=p¤f¾¥`B
E®i®D¢'ÓD@.5AW%m<і€dÛÇF†v20130318_00547_stKsb334@ë†K=qoÚ?G	r@€E€q==ß²>!íó?\)`¾²°!E€-×CŸg®D@Aa	=	+™dÛÇF†v20130318_00551_stKsb334@ë†KCáìš?N#@€E€ªÃ="è=¤†?k…f¾¬‹D
E~1D¢æ‡D?K…A`õ'<ä›dÛÇF†v20130323_01190_stKsb334@ë†ë¾¹8Æ? 1¼@€E–¹H=ÛÁÜ?
™Š?°£×f¾˜"uE–O\CŸ†ÉD@}AaÊ<öß3dÛÇF†v20130323_01194_stKsb334@ë†ëÙ­Ñ	?$^ @€E'/=ї!?}'?—
=f¾"ýô
EŽØD¢ÙªD?cçA`ª|<¹dÛÇF†v20130324_01367_stKsb334@ë‡ôem?!"@€E•
H>XI<»?¨õÃf¾"záE"ïCŸ6éD?t{Aa[<ÕêdÛÇF†v20130324_01371_stKsb334@ë‡ÿ›P?%ç@€E•—=>
€;øï?¥¸d¾š¬
E"ÃHD¢µ?D?¡üA`½a<³¥îdÛÇF†v20130325_01005_stKsb334@ë‡+bá|?üm@€E¡ú)>5Ó´?tGà?èõÃ`¾±&éE Å…CžÿžD?äA`J÷=	ä/dÛÇF†v20130325_01009_stKsb334@ë‡+lú>Ë?@€E öq>Úî<%{?"záf¾®{
EŸ®RD¢ÎwD?cA`@ƒ<ÕÌdÛÇF†v20130326_00576_stKsb334@ë‡Jb$ã9?Ë5@€E¬õ)=Ýw¾>it#?ØQìd¾—
=E¬OÃCŸ#×D?õPAaƒ<çëdÛÇF†v20130326_00580_stKsb334@ë‡Jl46?	ö@€E«üì>úÄ> NÚ?Ž{f¾–‡+
E©ãÃD¢Ê D?fúA`&M<ÅÀdÛÇF†v20130625_00882_stKsb334@뒨^¥âÓ?·|@€Ea#…>*PÆ?Kµ?:áHc¾¯²E]fCŸ;DD?\A`ð,=§
&dÛÇF†v20130625_00886_stKsb334@뒨e2¯U?´W÷@€E`®)=îÂA?	?+…e¾¼j
E\;
D¢±²D?ñHA`¦ž=œò'dÛÇF†v20130702_00314_stKsb334@듂"oôZ?¢@€EšUÃ>àv?)µú@ffd¾˜"uE™DÍCŸ:ÁD?ÒÁA`8=òdÛÇF†v20130702_00318_stKsb334@듂Ÿ•ý-?ô&@€E˜¾ì=á5i?MT?³33f¾–‡+
E–LD¢ÃLD?ˆ1A_q›<ÄÞqdÛÇF†v20130703_00268_stKsb334@듡Á³y??0@€Ezߚ=Î]Z;‡ãw?£×
d¾¡G®ExÈ)CŸ !D?÷ðA`ƒ<¼ÒdÛÇF†v20130703_00272_stKsb334@듡͈?$gÛ@€Ey=îZÃ>)´x?€f¾ž5?
EuöD¢Å/D?u/A_éÝ<ª]DdÛÇF†v20130703_00460_stKsb334@듣RÅo`?@€E…¯)=î†ü?)˜ ?¬ÌÍe¾¢MÓE"RfCŸ1hD?¶ÉA_½¥<÷Ç%dÛÇF†v20130703_00464_stKsb334@듣dh$W?+3@€E"ó
=º"ˆ;6µë?^¸Rd¾ Äœ
E'i
D¢¾=D?¹‰A_¬Ê<…Ç°dÛÇF†v20130703_00796_stKsb334@듦=ºu²?4‹@€E}¸=´ >ÖHk?œ(öe¾—PE{}qCŸ)yD?0åA`í<Þ¬ÒdÛÇF†v20130703_00800_stKsb334@듦NÃý›?¿@€E}$=öÎk>â:?\)f¾/
Ez {D¢™D@+dA`{<ܳüdÛÇF†v20130705_00252_stKsb334@ë"àÆ·u??B×@€ExÃ=é±=8p?k…d¾®—EÀRCžüD@¸A`Ñ
<Ī'dÛÇF†v20130705_00256_stKsb334@ë"àÌß|R?Kå‰@€Eòf=¤ž4=æ×<?‹…f¾¢Ðå
EŽmÃD¢ØöD?^fA_ô€<ßñdÛÇF†v20130705_00492_stKsb334@ë"â³òpu?=|§@€ExEì=¦^h=,ï?±ë…c¾·KÇEvôRCžÞVD?Í?A`{C<ùÝëdÛÇF†v20130705_00496_stKsb334@ë"⺎‰?@¶@€Ey¶==°i$=LYï?'\e¾° Å
EtqD¢Å`D?•PA_ï
<ÀÄpdÛÇF†v20130705_00828_stKsb334@ë"å±üS?t+@€Ej§ì=ñê¨>Ÿf?fffe¾²°!EijfCŸ='D>å²Aa+=ѬdÛÇF†v20130705_00832_stKsb334@ë"åÆÌÍÎ?'¾Ý@€Ej"{=ƒ|>ÿñ"?8Qìg¾ºáH
EfpöD¢yD@k¦A`ê=i"dÛÇF†v20130705_01100_stKsb334@ë"è´õðÝ?›¶@€Eˆø¤=Äù?\äŠ?\(öe¾©xÕEˆ{CŸ$ZD>Â=Aa¹•= dÛÇF†v20130705_01104_stKsb334@ë"è»x+‹?ŠÃA@€Eˆ¤Í=¸ç´?
#Ñ?8Qìg¾¯²
E†ê¸D¢©`D@ljA_ßÜ=$øddÛÇF†v20130706_00507_stKsb334@ë"¸-Óù?,¦l@€E˜°q>˜ ËAR	¯@333Y¾¬‹DE˜{C¡«…D?ÙºAdæ=£Ì0dÛÇF†v20130706_00511_stKsb334@ë"¿IÒ?Êð@€E—ßÃ=ø
b>Û"?xQìd¾›"Ñ
E"ü{D¢·®D?ÂoA`8<¢®jdÛÇF†v20130706_00699_stKsb334@ë"­#i'?5í@€EŒ=ø}v?#7?ï\)f¾šŸ¾EŠñšCŸ#D?{TA_õ?=ÂîdÛÇF†v20130706_00703_stKsb334@ë"´¹Zª?$¯@€Ef=áÝ =ë&?ˆõÃd¾–
E‹=D¢® D?ÿðA_—p< ¬dÛÇF†v20130711_00311_stKsb334@딡÷·'Ò?
«h@€EžàH>O:‡À?¾¸Re¾–‡+Ež=CŸ49D?ë×A_¹%<¹zldÛÇF†v20130711_00315_stKsb334@딡þ"¢>üPÓ@€Ež‹Í>n0>ŠE?ƒ×
e¾šŸ¾
Eœ'ÃD¢ÊÉD?€RA_wO<–ÇédÛÇF†v20130713_00403_stKsb334@ë"áÿ¦CK?0à@€E—´H=ô·:>̯6?×
=e¾ A‰E–')CŸ)D?ùHA_"z=(dÛÇF†v20130713_00407_stKsb334@ë"â;@?(ôê@€E–û\=ÔüT?Þñy?†ffe¾Ÿ;d
E• ÍD¢¹D?xÕA_/I<Ÿi	dÛÇF†v20130724_00763_stKsb334@ë–FÈi0?\+¶@€EŽ·š=®¶ìdÛÇF†v20130724_00767_stKsb334@ë–FÏ/?Rï@€E]=¾ª>µ­X?\(ög¾—P
Eµ®D¢¤ÍD@A^ÎÓ<ÆôÖdÛÇF†v20130727_00104_stKsb334@떠,`?(Zü@€E¾Æ®=Ñ!>N÷œ?aG®f¾"÷ÏE½¹
CŸ@D@A^…<–?bdÛÇF†v20130727_00108_stKsb334@떠2Ȅ"?MþÐ@€E¿=¶=†Åo?G®e¾–‡+
E½M®D¢ÜjD?ljA^Æ7<ÌÊÑdÛÇF†v20130727_00116_stKsb334@떠B€7ô?PJØ@€E¿ßì=ó,<½'?€d¾¦éyE¿p¤CŸPbD?õA^àä<É©ìdÛÇF†v20130727_00120_stKsb334@떠Hù³á?D}@€E¾ßH=ôE	<ãgã?Tzáf¾š¬
E½¤D¢ÈƒD?q7A^"¥<•ÀŠdÛÇF†v20130807_00311_stKsb334@ë˜-"ç?<|j@€E'.š>(§>ÕöÙ?œ(öe¾¥`BE'CLîD?"oA]â¿<Ê*dÛÇF†v20130807_00315_stKsb334@ë˜4Êô?>]
@€E"q=¾–>	0í?záHe¾²°!
E'ß\D¢ÂND?Ó#A^š<ÐãUdÛÇF†v20130828_00369_stKsb334@뚢[œn
?~@€E»9)=׍Â>ñlg@33e¾›¥ãE¹ËìCJáD?ÛDA]
.=dÛÇF†v20130828_00373_stKsb334@뚢bO˚?3Á@€E¼×=çJ~>á? f¾"zá
E»>D¢·\D@"°A]@<¶]hdÛÇF†v20130922_00152_stKsb334@ëÀ÷t?[Õ6@€E"‰š=Ý&?+	?'\d¾/E'¨=Cœì¬D?ĬA]‰8=èñdÛÇF†v20130922_00156_stKsb334@ëÀ‰ì?='@€E•/{=Ìàï>ʵ?^¸Rf¾¤Ý/
E"±3D¢§3D@#A\ÊD<žüðdÛÇF†v20131007_00180_stKsb334@럠¤Y¼	?U>C@€EÁuš=Äöt>Sc?†ffe¾•E¿¶C×D?¢-A^ç=üdÛÇF†v20131007_00184_stKsb334@럠ª\Šp?Lü—@€EÂRH=Çt<™è?'\g¾ A‰
EÁ¯HD¢¹D@FA]Ôë<ÔëüdÛÇF†v20131016_00040_stKsb334@ë Àƒ^?°÷@€E´[3=ªÑG=™›"?Që…e¾ÀE²g®CöD?ÁºA`Ë$=¿$ºdÛÇF†v20131016_00044_stKsb334@ë À
P¥à?«@€E´U==³">7×ß?.{e¾«…
E²Ø=D¢»mD?ì¬A_j¡=…jydÛÇF†v20131017_00151_stKsb334@ë à–ÌŠ³?u>ü@€EÃÛ3=ê@1>ÛwÄ?G®d¾ A‰EÁlöCœðåD?rÁA_'}=1¬MdÛÇF†v20131017_00155_stKsb334@ë à(Dm?}>Ä@€EÄ/š=¹À8>£vè?…¸e¾œ¬
EÃFD¢'ãD?ú A^´à=ÊdÛÇF†v20140526_00655_stKsb334@뼅Wè?-ê$@€E¡KÍ=Qx<³n"?Ç®e¾¢ÐåE =ìCœÿ\D?9HAb™ß=q+dÛÇF†v20140526_00659_stKsb334@뼅úÄ­?*ÚÎ@€EžÊ=žþì?bbC?¨õÃd¾œ(ö
E:¤D¢¸{D?ŒJAba=0,"dÛÇF†v20140607_00499_stKsb334@뾌/£²?{R™@€E_ºá= ½<æ?k…e¾«…E\»…CbND?7+Ac¾Y=OdÛÇF†v20140607_00503_stKsb334@ë¾'…xÐ?}Ó,@€Eb}…=»'0>™Íˆ?záHd¾ª~ú
E_[®D¢»ÇD?‡¾AcŸä==ÏmdÛÇF†v20140617_01130_stKsb334@ë¿I"΁?·¿Ü@€E³øf={šÉ=êFÏ?Y™še¾¸ÔþE±¢RCœÄ9D?™Afgf=ÈJðdÛÇF†v20140617_01134_stKsb334@ë¿I‹™
þ?ÕDó@€E´Ff>Cpß="ëV?8Qìf¾ÂJ
E²ÏšD¢"ƒD@5ÃAeçâ=ÐÙdÛÇF†v20140620_00981_stKsb334@ë¿©à×pÀ?Gh6@€E"FÃ=É<>"Ñs?p£×e¾"÷ÏE'`C5D?>ÉAcK\<ÞHšdÛÇF†v20140620_00985_stKsb334@뿩讥D?bº@€E"é=ª(>ô¨ô?}p¤d¾²-
E'Ê)D¢Å`D?Ú Ac«¯=•£dÛÇF†v20140623_00919_stKsb334@ëÀyZ	?Eô†@€E‰wö=Éy.=Í{?šáHd¾¬‹DEˆv=Cœ€ƒD?ÿmAcÝ<÷™ðdÛÇF†v20140623_00923_stKsb334@ëÀ€Ñn?4h5@€EˆÕ=¯e"=a2?£×f¾¦éy
E‡<=D¢ˆƒD@GAc6<ËädÛÇF†v20140624_00251_stKsb334@ëÀ")u?RÔË@€E‰ä3=Ä}={8?Š=qe¾š¬E‡öCVÉD?%AcàF=ridÛÇF†v20140624_00255_stKsb334@ëÀ"0-ºx?Z)Š@€Eñš=͛K=õF?ffff¾Ÿ¾w
EΖ
D¢ÑyD?\AcWS<ù†sdÛÇF†v20140624_00899_stKsb334@ëÀ)Cáa?2­þ@€E—çÃ=é¿=	cõ?"33d¾ž¸RE˜´)Cœ«D?ï¾AcwÝ<àOydÛÇF†v20140624_00903_stKsb334@ëÀ)Jr9®?:[$@€E˜<®=ÞŽ>¡a¾?…¸f¾¢MÓ
E—=D¢ŽD@UãAc…ò<Ëh™dÛÇF†v20140702_00775_stKsb334@ëÁ%•f^"?Œz	@€Ezq=‰"°=Ï?Y™še¾£×
EvêáCœ{#D@&5Ad÷=[údÛÇF†v20140702_00779_stKsb334@ëÁ%œ¹Sô?ws@€EyG="ÿ=œ0¯?Tzáf¾®{
Eu…D¢€D@DœAcC(==ûdÛÇF†v20140703_00535_stKsb334@ëÁC£PÝ=?7ãµ@€Eƒ7H=¸Å?>øû5?"záe¾§l‹E'=CBND?PAbóˆ<é2·dÛÇF†v20140703_00539_stKsb334@ëÁC©äÐz?Jò'@€EƒX=žy=(¬'?n{]¾ž5?
E.ÍD¢­yD?¾¨Acˆ<ùåüdÛÇF†v20140706_00461_stKsb334@ëÁ¦‡µvD?aª@€E¦<
>7Ãn>•?p¤f¾ŽÙE¥vÍCœ´ÝD@}Ad	=!­IdÛÇF†v20140706_00465_stKsb334@ëÁ¦š2v?$+=@€E§¤=Àä?ŸYT?n{f¾›"Ñ
E¥D¢"bD@VAbØ`< 5ÎdÛÇF†v20140712_00559_stKsb334@ëÂdKiµÑ?‰v@€E—3×=ô¡´?c—^@e¾˜bE•³C¾D>ىAb9I=­üdÛÇF†v20140712_00563_stKsb334@ëÂdRè°-?ªî@€E–7¸=ýE~>ƒbã?ÌÌÍe¾Òò
E"/HD¢ªD?cuAaêX<î#µdÛÇF†v20140804_00110_stKsb334@ëÅ?çTwü?¥ù?@€E®îì=žà"<¸h}?xQìd¾°£×E¬üáC¸1D?cTAc2œ=›§0dÛÇF†v20140804_00114_stKsb334@ëÅ?îkÃs?–ÚC@€E¯v\=ºíp=ñ»?G®e¾®—
E¬löD¢ð"D?©hAb¢X=p$ödÛÇF†v20140911_00303_stKsb334@ëÊ(1W;?‰Z@€E–m)=æ=1?м=?záHe¾‹C–E•({Cœ÷ÏD@BAbSŸ<¿ë¡dÛÇF†v20140911_00307_stKsb334@ëÊ/Ò@)?k@€E"•×=î~é=D,È?‡®g¾/
E"'qD¢¢áD@z Aa¼"<·
	dÛÇF†v20141006_00151_stKsb334@ëÍ  »l'?AU˜@€Eœ
=¯^Ü>7ÿ?ŒÌÍf¾¢MÓEÀƒ3C7LD?—¾Abú<æÉØdÛÇF†v20141006_00155_stKsb334@ëÍ §ßÐ?1yâ@€EÂR=Ñ[g?Àõf?aG®f¾šŸ¾
EÁ‹šD¢«;D@$AbNw<«ïüdÛÇF†v20150523_00241_stKsb334@ëéÊ;©?1wH@€E²ö=¼)ˆ?@ý?¼(öe¾'hsE±
CD?ØAu;Â=‹V‹dÛÇF†v20150523_00245_stKsb334@ëéÊB‡N?'å@€E±X=ÎJJ?žóÈ?¯\)e¾œ¬
E¯œ¤D¢«…D@5ÃAràÈ=@ü©dÛÇF†v20150529_00499_stKsb334@ëêƒU!Dž?1Y^@€E¬Kf=ž?W3T@(öL¾"÷ÏEªÈ{C×ÏD?3Aw£a=¿ÐdÛÇF†v20150529_00503_stKsb334@ëêƒ[`Mó?/%@€E®cš=–ž"?7x?Æffe¾œ(ö
E¬}ÃD¢êúD?•ôAt$=VÛ-dÛÇF†v20150529_00547_stKsb334@ëêƒÃV;¡?</€@€E¡žH=¥ö >iR«?Ê=qc¾¬1E -HC®úD?NAtÛ%=EudÛÇF†v20150529_00551_stKsb334@ëêƒÉs@ê?>£6@€EŸ­á=ö·8=O²?³33e¾™‡
Ež,¤D¢éºD?ºAu?¸=mAdÛÇF†v20150529_00595_stKsb334@ëê"+p¶÷?1:-@€E˜‡¸=ª|ð<î»Ó?ÌÌÍb¾¢MÓE–¦ÍCÍD>þÙAt­ñ=r	îdÛÇF†v20150529_00599_stKsb334@ëê"1·½Ç?OåÖ@€EžÚ…=°?7ô—?¨õÃe¾–‡+
EÌ=D¢é'D?•`Asµ8=d*®dÛÇF†v20150531_00393_stKsb334@ëêÇ@Û‰?W7@€EˆÊf=Ç1¤?J!_?˅b¾›"ÑE‡¤C•ÃD?.¸Au‹Ñ=Væ‰dÛÇF†v20150531_00397_stKsb334@ëêÇGº^‹?=…'@€Eˆ¦Ã=áÝ»?,:ï?§®T¾\)
E†ÍD¢ßçD?œÝAv6‡=c?
dÛÇF†v20150531_00801_stKsb334@ëêÍ1cZ?4«6@€E§†á=Ú.?žn'@
=d¾‡+E¦X=CœÃ¶D@
Ax'È=Ÿ
ádÛÇF†v20150531_00805_stKsb334@ëêÍ8/0?4þ‰@€E¦7{=Ýk0>"–c?×
=f¾‰º^
E¥F)D¢½ÃD@\ÝAtÀ=v\dÛÇF†v20150723_00823_stKsb334@ëñf¿)«Ë?3>?@€E'þ®=¿s4=êA@
=e¾›¥ãEu×Cœl¬D@A»6=̽)dÛÇF†v20150723_00827_stKsb334@ëñfÆø,L?#f-@€E'®=¼þ´?‹G?ØQìf¾ß;
EçšD¢†oD@[A8[=É3þdÛÇF†v20150804_00295_stKsb334@ëòá[l²Ü?)‰œ@€E·yf=ò"w>½Ü@ÌÍd¾Š=qE´ÐöCŸMqD?›ÇA€õ¾=ÂJ9dÛÇF†v20150804_00299_stKsb334@ëòáa$'Ü?5†@€E¸ {>ÿ?ö¦?ï\)f¾ƒo
E¶=®D£>ÑD@[#AN=ÖTÁdÛÇF†v20150810_00357_stKsb334@ëó¢ Åýü?¡Æ@€En<f=±dÛÇF†v20150810_00361_stKsb334@ëó¢&¬·¯?Žo¬@€Em{= •H@>"'?ØQìg¾¨r°
EiùìD£DD@=`A'ã>qmÌdÛÇF†v20150830_00111_stKsb334@ëö Läʚ?<gz@€EÞ¥=ô_Í@
""@ffG¾'ë…EۚCŸPbD?ìjAƒ‹4>+-¬dÛÇF†v20150830_00115_stKsb334@ëö S)½ê?DK'@€EÜuÃ>'@)þ&@ f¾|í'
EÛe×D£$ÕD@'AƒÔÓ>F[ŒdÛÇF†v20150907_00115_stKsb334@ë÷ /šd?/€@€Eÿ…>lz?ywŽ@0£×b¾'hsECqCžü‹D?c¶A'¸H>-ædÛÇF†v20150907_00119_stKsb334@ë÷ 7í¼?Ϧ@€EŽ=ý.l?ü1N@f¾"ýô
E¯ìD£+\D?³×A'é>	dÛÇF†v20150911_00235_stKsb334@ë÷¢÷jÕ·?1&K@€E†<®=áç=‹–ë@#×
f¾Ÿ¾wE"û®CŸj D?AƒÙ>^¹dÛÇF†v20150911_00239_stKsb334@ë÷¢ýtŸå?!<&@€E†¡q=Ø­T>¦Ö'@¸Rf¾—
=
E†D£6D?šòA'¤q>e>dÛÇF†v20160719_00639_stKsb334@ì¥R?®Ò@€E^R>^Ô?˜€À@c33g¾Š=qE‹ôáCœü¬D@)ìA‡d÷>~<ådÛÇF†v20160719_00643_stKsb334@ì¥Ãk?ªÃ@€Em×>¨>*«õ@g¾€ƒ
E‹c×D¢¤D@gÏA…Z»>Ì dÛÇF†v20170623_00811_stKsb334@ìIë,?ž[·@€E ·ì=•Â"dÛÇF†v20170623_00815_stKsb334@ìIñò¼?'¡@€EŸ¹®=¨ÛdÛÇF†v20170629_00490_stKsb334@ìIÂ<CÈW?bO@€E£´H>	ž7='¶@ffe¾fffE¢†áCŸQìD@¼A…{>3)ÞdÛÇF†v20170629_00494_stKsb334@ìIÂAVAU?%ªŽ@€E£|{=ä®
>'¸q@(öf¾ŠÀƒ
E¡DD£6¸D@·¾A"¦¼>25dÛÇF†v20180327_00745_stKsb334@ìkªßíöé?ˆy²@€E²þf=«H?=õB?úáHe¾½ó¶E±€{CŸ‡mD@,îApg>—ædÛÇF†v20180327_00749_stKsb334@ìkªæ´º‡?jRÛ@€E²Ø=Àvè?'U?Þ¸Re¾™‡
E°õ
D£F¨D@ÀÕAz£½>™RdÛÇF†v20180525_00457_stKsb334@ìsSc¯¨?Qž@@€E¾8¤=áza>ԓr?â\f¾ŽÙE½"šCŸjD@`1Avã§=­C¶dÛÇF†v20180525_00461_stKsb334@ìsYkV:?[>~@€EÀ Ã=¾=è?Ô¢?p¤g¾'n˜
E¾"=D£ßDA#×Au×=âgdÛÇF†v20180525_00841_stKsb334@ìsoXb˜?'—ý@€Eª£==œ£ð>n
5?Ê=qf¾®—E©s3CŸãD@'mAxð®=ê«dÛÇF†v20180525_00845_stKsb334@ìsuÞùö?—Ù¡@€E«¿ì=¼Z¨>ï"
?\f¾¥`B
Eª
D£üD@·Ax¢G>,AdÛÇF†v20180804_00835_stKsb334@ì{湜(•?}JÎ@€E"×ì=̖?q¼•?ØQìe¾˜"uE'ÍHCŸ-D?ìArp=ÍÙ]dÛÇF†v20180804_00839_stKsb334@ì{æ¿Wô‰?ÙÖ@€E"èÍ=·wT@+âÑ?£×
f¾Ÿ;d
E"ÍD£nÙD?¾FArΗ=ËtdÛÇF†v20180812_00391_stKsb334@ì|áÓ0©–?i…@€E•§¤=›Ä>Ôi²?¬ÌÍd¾ª~úE"®Cž›…D?¤jAszÛ=f¦dÛÇF†v20180812_00395_stKsb334@ì|áÙßO0?a0&@€E"›>);=Ðú?Ž{f¾©xÕ
E'£šD£
ÑD@0sAq|!='¥dÛÇF†v20180814_00216_stKsb334@ì}!Ôô~m?Bˆz@€E¥‰q=á®?@	š?£×
e¾ŒÌÍE£˜¤CžÎwD?–FAqÐb=AêdÛÇF†v20180814_00220_stKsb334@ì}!Ûl<¿?;¶3@€E¥Í=È	u>-Ø?s33f¾å`
E£FáD£ºD?ôAqh•=*·dÛÇF†v20180816_00267_stKsb334@ì}b]Öðg>ÿ¨i@€EƒPR>®/?J¾À?ýp¤d¾"÷ÏE'Y…CŸoD?›¶Aq²~=fØ8dÛÇF†v20180816_00271_stKsb334@ì}bcÛ²?;†@€E'"š>;0?Qt'?úáHf¾"t¼
E€"D£4!D@&VAq"='gÞdÛÇF†v20180829_00181_stKsb334@ì^D¹˜?SO@€Eœr3=§×>£P?¥¸f¾ÒòEœ<{CŸ9D?.fAsKœ=ŠÒ`dÛÇF†v20180829_00185_stKsb334@ìlc?Jvp@€E›Z
=Ä8?´ú!?‹…f¾˜"u
E™)D£:D?–‡Arðö=`"+dÛÇF†v20180831_00163_stKsb334@ì@Äëg?€P@€EŽY®=¸j¤>Ý`]?Š=qe¾¡G®Ex{CŸ³TD?Z AsB=¢jÝdÛÇF†v20180831_00167_stKsb334@ì@Ë«¯Ç?­@€E4==ªÝ¤?¸}?˜Qìf¾©ûç
EΖ
D£?}D?÷\Asxò=ÂؔdÛÇF†v20180901_00211_stKsb334@ìaÝ/›?]ñ@€E{)=¼>±øn?®{5¾¥`BExžfCŸ`D?×\ArÃ&=‰Á±dÛÇF†v20180901_00215_stKsb334@ìaîfP?[@?@€Ez•…=Ó.n?¢Uy?Š=qg¾¦ff
ExåD£&úD@FArš´=k*

==> anc/pub_raw/L222_154_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  218 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ne/WHv20100814_00814_stKsb334@ëåÀ^iî?O	‰@€E¡™×=ÍÐ$ne/WHv20100814_00816_stKsb334@ëåöŽ?:Åþ@€E Ê)>Ä@c=#@¸g¾‹Æ¨EŸ]\D-$¬Di«…A‰³º>ƅ&ne/WHv20110803_00613_stKsb334@ë<$qw?@€EŒ¬®=ʵD?Lb'?¨õÃe¾ ÄœE‹DÎ@ƒDc¿®AqC=/rØne/WHv20110803_00615_stKsb334@ë<$uîþ?Õg@€EŒ»ö=ê=™?o†?˅d¾¡ÊÁE‹9šD)ŠáDe¤Aqct=W¥Þne/WHv20110804_00787_stKsb334@ë<Fg"Žp?8Ü@€E¯"\>
>Cý»?•Âe¾Ÿ¾wE®/šDÎ;¾DcSTAq‹=)»ne/WHv20110804_00789_stKsb334@ë<FjË¥Û?*ž@€E°5×=ý">æœú?p¤D¾'ñªE®«ÃD)X¤DdõqAqO,=6¯¿ne/WHv20110820_00610_stKsb334@ë>D%ë6š?h"@€E~==·Ã">¬iþ?^¸Re¾¢ÐåE{G×DÎ`öDbåPAo¶\=<êKne/WHv20110820_00612_stKsb334@ë>D)Ey?aça@€E}À¸=êC >> ‹?ug¾˜bEyç\D)hÕDeÀÅApšW=&ZÚne/WHv20110901_00788_stKsb334@ë?ĺ'?&ôâ@€Eǵ=ëÆÞ?¹Ùn?¸Qìd¾§l‹EƹÃDÑÑ`D[ùHArŸ=†Ô,ne/WHv20110901_00790_stKsb334@ë?Ľ&;©?*l@€EÆ»>¡=»Áo?¥¸h¾‹C–EŋšD0¹XD]ùHAp=SGène/WHv20110915_00523_stKsb334@ëAƒ››û?4Pï@€E½‹
>p;°™?ÌÌÍe¾˜"uE¼KqDÎ-'Dc€´AoՀ=\	›ne/WHv20110915_00525_stKsb334@ëAƒžê>?9"D@€E¾_
>6õ?¸f?Ÿh¾/E¼¯šD)='DeÛAoŒ½=G<sne/WHv20110925_00343_stKsb334@ëBÀ­öé?yd@€E¿Ø=é\=–£?'ë…b¾Ÿ;dE½ô=DÑñšD\PÅAn–Á=TIFne/WHv20110925_00345_stKsb334@ëBÀ±ctï?Zª§@€E¿î\=»¦Ì=ËRÑ?Š=qh¾²-E¾>RD0«…D]¼îAms=J7ne/WHv20111009_00379_stKsb334@ëD€ó)³?Q'§@€E£š=>*'Ú=†"?ŒÌÍe¾ˆ1'E¡ƒ×DÎB^DcŠAnhS=0Qne/WHv20111009_00381_stKsb334@ëD€öK`Ñ?Z´Å@€E£-=>½=Ñ6÷?ˆõÃg¾bNE¡:=D)D‹DeZNAm'Ü=%ne/WHv20111014_00167_stKsb334@ëE ¹Hp²?ºít@€E†P3=nj`>µ6/?€d¾·ÎÙE'ÛšDÑÞVD\¼An S>$šne/WHv20111014_00169_stKsb334@ëE ¼Ù/?¼Éì@€E‡å=†!È>§E4?£×g¾Á‰7E"ç\D1
`D]ÉhApO>?@lne/WHv20120229_00570_stKsb334@ëVl7ª£?xµ@€E¨Óö>Â>óK7?Ã×
d¾'n˜E¥ÏqDÎ2ÉDdѪAw£=sõ¶ne/WHv20120229_00572_stKsb334@ëVl:¾?Bù@€E©,q>	õF>ÚJK?èõÃf¾ŒÌÍE¦D)èƒDe*-AuE=xÃne/WHv20120312_00575_stKsb334@ëWì+N؀?2H@€E©{=Ú·q@Æ$?У×d¾š¬E§.DÎ:áDd«–Avà«=…UÒne/WHv20120312_00577_stKsb334@ëWì.†{/?î¸@€E¨›\=æ¿>
—q?У×g¾£×
E¦×D)"¶DeSdAsՙ=YUrne/WHv20120329_01238_stKsb334@ëZ`ZÅ?Lw@€E¯"
=ÑÃ>$'?¢\e¾©ûçE«ûHDÎmDd1šAqÏU=Ìne/WHv20120329_01240_stKsb334@ëZdF5Ä?LñM@€E®‹Ã=ôíÇ?Î"N?±ë…T¾¦éyE«ÄöD)DffAw.õ=~Îñne/WHv20120607_00354_stKsb334@ëbÄÓ×â?Fác@€Eƒk=À'>±u>?˜Qìc¾œ¬Es\DÑìþD]*ÁAy5Ý=2éùne/WHv20120607_00356_stKsb334@ëbÄ×ùå?I—@€E" š=Ê=$>pª¡?˜Qìh¾šŸ¾Eƒ'šD0ÿD]øBAy='•ne/WHv20120611_00398_stKsb334@ëcCåŸvÓ?ÿö@€E"š{=֟…@r3?ÈõÃL¾"ýôEƒ
HDÑëøD]G}AwÔî=r#ne/WHv20120611_00400_stKsb334@ëcCéu¯°?I@€E"C×=ð¸!>‡ë?Ê=qE¾˜"uE'ì=D1{D]ÒA|
="cCne/WHv20120614_00513_stKsb334@ëc¥÷äx:?-ô"@€EŒÎ®>+É>…A?¹™šd¾¡ÊÁE‹ÒDÑÚ D\ÙËAxK`=t½²ne/WHv20120614_00515_stKsb334@ëc¥üa	?]ó@€EŒœ¸=ô3^>šn¶?Ü(öR¾™‡E‹¾D0ê-D^{A{ħ=­*ne/WHv20120617_00640_stKsb334@ëd­
šc?.‹@€Ecq®=ë–J?¬wI?½p¤c¾šŸ¾E`qDÑîáD\éXAxt$=b<tne/WHv20120617_00642_stKsb334@ëd°ûZª?3sr@€EcAH=½ä0>4ØÂ?£×h¾'n˜E`.=D1ƒD^_+Ax5S=XÖ±ne/WHv20120630_00201_stKsb334@ëe£	ÞÆI?4@€E¥÷á>1
?yGA?Ü(öE¾ŽVE¤–¸DÑ×uD]AªAy%=ŒÇÄne/WHv20120630_00203_stKsb334@ëe£
°è@?®´@€E¦Î>/÷j@uh…?Ýp¤I¾"t¼E¥
D0ñhD]ºÁAxÖy=‹öne/WHv20120704_00640_stKsb334@ëf#çZG?šôg@€ET3>™^y>qß«?aG®e¾gl‹EOg×DÒ<öD[üAwp=µ…\ne/WHv20120704_00642_stKsb334@ëf#ë™;P?—œ›@€ET+H>¥|š>AáÌ?ˆõÃg¾…¡ËENÐ{D0ø!D_÷žAvI±=¢ ne/WHv20120705_00899_stKsb334@ëfE¢¢V×?"é@€E[ƒ…=Äü>Îa?p¤e¾Ü(öEWìöDÒ8bD[ÐÕAu£ô=$Cçne/WHv20120705_00901_stKsb334@ëfE¥ôÜ5?PoP@€EZ(f=«Œ=¬[?—
=g¾ A‰EUPöD0òáD_­Av	À=c"ne/WHv20120714_00775_stKsb334@ëge΍Â?p@€EuÇH=•ª°<¶±€?†ffc¾¨r°Eo;×DÑîÙD\¢-Au'X=PI=ne/WHv20120714_00777_stKsb334@ëgeC¸<?mWé@€EvÍ=ž4>¬£ø?"33g¾ ÄœEp2áD0ÛÇD^wßAu8=ˆxhne/WHv20120716_00585_stKsb334@ëg£¹iÄ?qh@€E–Ôf=kT;ٝ|?"33b¾±&éE"œDÑüÅD]'LAu(=dƒ|ne/WHv20120716_00587_stKsb334@ëg£qg?k‹@€E–yš=ÆåÔ>ÎTo?p¤h¾ A‰E"tRD0êÁD^HAv=—¡Bne/WHv20120717_00281_stKsb334@ëgÀ¾œ'¾?BTf@€E YR=Ξ×>CQŸ?ŒÌÍc¾šŸ¾EžqšDÑ̜D]™üAt¬=2¢ne/WHv20120717_00283_stKsb334@ëgÀÁ¾;e?F6`@€E 3=ÿ[L>$^Æ?€g¾˜"uEž³®D1
áD]‹TAs¼=9£Æne/WHv20120718_00062_stKsb334@ëgß°3>q?7ÈÜ@€Eëº3=Õòô=$¯?§®d¾ŒÌÍEérDÑ^D])yAt,=a·ÿne/WHv20120718_00064_stKsb334@ëgß³o£Ò?/µs@€Eì&¸=×#<©£Á?ª=qg¾'ñªEêEqD0÷}D]jáAs"Ä=,Ù#ne/WHv20120719_00062_stKsb334@ëgÿ]ÿ˜?[·@€EÊ…=çc">eݒ?•Âd¾•EÈÃDÑm¢D\f‡ArÊ8=nÖne/WHv20120719_00064_stKsb334@ëgÿa8¯t?bNO@€EÉÀ¸=õc'>
~?záHh¾ß;EÈöD1&ÙD\êNAsr=fÑRne/WHv20120719_00417_stKsb334@ëh1g›ñ?z€@€E§a¤=¹ÎP=õ)?záHd¾ A‰E£ìDјD]3At=V½ne/WHv20120719_00419_stKsb334@ëh4«c?ió?@€E§{¤=»‡É>N€m?\)h¾¬1E¤#qD0ª=D]—\AtU"=`<ne/WHv20120721_00369_stKsb334@ëhEK3?+üc@€Ežz…=È$f>£P?ÁG®`¾¤ZE›4{DÑüD\ÓAsV¯=X×Âne/WHv20120721_00371_stKsb334@ëhE—<?C•@€Ež:Í=äæ&>åF¾?‹…d¾Š=qE›	ìD0PD^ŽéAs'w=#¼ne/WHv20120722_00279_stKsb334@ëh_­ë¶?@Ÿ2@€E­\=ÌW6<ý¤?‹…c¾œ(öE«3DÑ×¾D]›¦ArWö= ¸ne/WHv20120722_00281_stKsb334@ëh_±
¿?JI_@€E¬á3>‰ò=‹Úß?±ë…h¾bNE«W\D1&¨D]eÓAsjn=_JOne/WHv20120723_00356_stKsb334@ëh'¥W?jÀè@€E…Øf>õT?9oô?ˆõÃd¾§l‹E"-ìDÑóD\úAsjÊ=gífne/WHv20120723_00358_stKsb334@ëh'!ôÒ$?y—*@€E…7>>`b>›6?aG®h¾¢MÓEƒx)D1ÅD]òoAs[–=~ìÂne/WHv20120726_00180_stKsb334@ëhá6~è?<ú=@€E–F=¶2>Ž+á?…¸d¾/E"DÑÞwD]&FAr(=Une/WHv20120726_00182_stKsb334@ëhá9n?<@€E"î=á>`>›p
?ª=qY¾'n˜E'ä¤D1
ÃD]Ï}As¬@=ƒAûne/WHv20120731_00275_stKsb334@ëiÈ1²?A$‹@€ExÍ=Á–ð>ig?c×
e¾¡ÊÁEt…DÑÛ#D]L{AoéÁ<ÿF°ne/WHv20120731_00277_stKsb334@ëi"€?;"‹@€EwUq=ڐv>êMh?…¸g¾'n˜EtuÃD0ՁD]±‰Ap¶C=(GŠne/WHv20120801_00558_stKsb334@ëi£òž¸½?`PÂ@€ES™\=ŠÜœ>ü©¡?˜Qìb¾®{ELåDÑñD\Ž%Aq·o=níÑne/WHv20120801_00560_stKsb334@ëi£õñCz?…*@€ETr==¨çÄ?Þ(?hõÃg¾ª~úELŽ=D0ܬD^y‰Aqã÷=†`'ne/WHv20120804_00633_stKsb334@ëjî
ïØ?r°®@€E‡•×=µòt=§‡É?†ffb¾¨r°E'Ô)DÑéXD\ˆsAqeƒ=Z_Óne/WHv20120804_00635_stKsb334@ëjñHØ?[87@€E†ó=0¼>šÇQ?uh¾µ?}E'ڏD0¬9D^r°Ap}Ð=39©ne/WHv20120808_00179_stKsb334@ëjƒQ¥…?#K@@€E™ý
=Ι@3¨v?ØQìB¾Ÿ¾wE•bDÑù7D\'Ar="=k2×ne/WHv20120808_00181_stKsb334@ëjƒUQG?!Ut@€EšR=º†T>ƒú¿?šáHh¾²-E•ù3D0Å?D^L{Aou"=·'ne/WHv20120814_00105_stKsb334@ëk?¸è"8?<­Í@€Eš…=üñe>†N»?hõÃe¾—PE–#®DÑÊ D]báAmͨ<ü%êne/WHv20120814_00107_stKsb334@ëk?¼þ&?6ՙ@€E™à3>•è?÷*?‹…h¾˜"uE–ÄD0ÛuD]†¸An"H= -Jne/WHv20120817_00520_stKsb334@ëk¤ªéÃS?ˆVË@€EV…=¸ºô>WDæ?=p¤c¾³¶FEO	qDÑäÍD\xÅAnÆ="•˜ne/WHv20120817_00522_stKsb334@ëk¤®$›k?'ø@€ET©…=ÚAÄ>'φ?8Qìg¾¶E¢EM/3D0\D^MAn.Ý= 'ne/WHv20120828_00627_stKsb334@ëm¥.}—?dø¸@€E¼¸=§åT>qËÃ?ž¸Rc¾°£×EµõÃDÑÞ¸D\£–An#5=BæHne/WHv20120828_00629_stKsb334@ëm¨ckµ?X³@€E»Þ3=–bK=Ëìw?Š=qh¾Ÿ;dEµ'D0'D^ AmÒG=4˜Ène/WHv20120829_00458_stKsb334@ëm#­µ	ã?!È®@€E­æ®=ùA@®<Q?ç®#¾Ÿ;dE©&¤DÑ÷®D\'°Au‹È="ne/WHv20120829_00460_stKsb334@ëm#°ómK?'79@€E­·\>̋?$`?ª=qh¾"t¼E¨Ë×D0 ÅD^ ´AnP%=5ne/WHv20120911_00360_stKsb334@ënÂ0xhr?!á2@€Eª{=üé>T¼?ž¸Rc¾šŸ¾E§ßHDÑßTD\»uAn}=!˜ne/WHv20120911_00362_stKsb334@ënÂ3ߛ\?$ Ÿ@€EªI=>ÜY>miþ?˜Qìh¾•E¨8öD0À1D]ò An'Ñ=Ë2ne/WHv20120912_00105_stKsb334@ënà¼Ò"?&V^@€E½Í=ÙQF?Ì&Ô?¢\d¾'ë…Eº,¸DÑãLD\èöAm‡2=/ne/WHv20120912_00107_stKsb334@ënà;ã?'ƒN@€E½)=óËÙ?\Ž?¥¸h¾™™šEº÷qD0ÛøD]äþAn:û=æDne/WHv20120924_00098_stKsb334@ëp`Fòó}?l@€E™`®>{)=æ¨?ÁG®d¾¢MÓE—<¤DÑʨD\È!AmeÚ=$Wene/WHv20120924_00100_stKsb334@ëp`cÝ¥b?õ%@€E—ò×=òHó>
t+?Ï\)h¾œ¬E–¸D0ŸD]ìJAm`ˆ=4ü¦ne/WHv20120925_00077_stKsb334@ëpß+!?;…@€EÅ!=à:?S?°£×d¾¥`BEÏDÑáD\Å`Alà=/ne/WHv20120925_00079_stKsb334@ëpç>Ë?à¶@€EÅ?ö=ûŒ@>íÃA?·
=h¾Ÿ;dEîD0^¸D^ƒAmXM="
ne/WHv20120926_00341_stKsb334@ëp¢<=?\¿;@€E¹×)=½¿À>4)H?®{c¾¥ãTE·#DѺ°D\­`AmƒC= Þ¬ne/WHv20120926_00343_stKsb334@ëp¢?8)'?X ~@€E¹®š=ÔM%?þ
<?"záh¾—
=E·¼fD0Ê=D]¸"AnâÞ=7bne/WHv20121012_00200_stKsb334@ër Åå>?,d@€E¯‹…=½ø>åªT?n{d¾–Eªë…DѾÁD\œZAmo'=oöSne/WHv20121012_00202_stKsb334@ër ÈQBh?hPT@€E¯Í=×Kö?}zE?}p¤h¾¡ÊÁEªä¤D0LD]èsAl}M=X<ne/WHv20130318_00549_stKsb334@ë†K@¤Z"?D¶•@€E€¦=Û¸‡<Œl=?^¸Rd¾Ã•E}B=DÑ·¾D]ßAiV<ÒïÉne/WHv20130318_00551_stKsb334@ë†KCáìš?N#@€E€ªÃ="è=i²Š?c×
g¾¼jE}àöD1fD]CøAhï<ôzäne/WHv20130323_01192_stKsb334@ë†ëÖS(œ?+~¬@€E'"á=י7?&Ž?£×d¾–‡+EF¸Dѽ¢D]§}AhŠÇ<ÙÄne/WHv20130323_01194_stKsb334@ë†ëÙ­Ñ	?$^ @€E'/=ї!?"`?‡®g¾›¥ãE/\D0éüD]M`AhºÌ<ë`~ne/WHv20130324_01369_stKsb334@ë‡÷©YÖ?'ˆ@€E•7¸>1ñ=ü-?p¤d¾²-E"AšDѽhD]`ÅAh¥ž<ôC"ne/WHv20130324_01371_stKsb334@ë‡ÿ›P?%ç@€E•—=>
€=…UY?ŒÌÍh¾—
=E"¿…D0è´D]`AhÓË<ð™ne/WHv20130325_01007_stKsb334@ë‡+gø&Ã?"ù@€E¢ö>Ý¥?kó?§®c¾§l‹E ¸DÑ»×D]'XAhÄ:=Ћne/WHv20130325_01009_stKsb334@ë‡+lú>Ë?@€E öq>Úî@¬X?ª=qg¾œ(öEžˆöD0ðÕD]GßAhÁ=ëºne/WHv20130326_00578_stKsb334@ë‡Jg0PU?È@€E¬+š>KY?DM²?'ë…b¾˜bE©lDÑ°!D]¢°Ahg<<Ñne/WHv20130326_00580_stKsb334@ë‡Jl46?	ö@€E«üì>úÄ?Ðê:?±ë…g¾bNE¨ÆD0î5D]Y7AhSú=#æ˜ne/WHv20130625_00884_stKsb334@뒨a䆨?–éi@€E`ªR=ÿ(Õ>!¤?\)d¾¾vÉEZ¬¤DѺD\'ÛArÃó=ÌwŒne/WHv20130625_00886_stKsb334@뒨e2¯U?´W÷@€E`®)=îÂA@c·Ð?†ffh¾ÀƒE[…HD0aD]º-ArÞÒ>¼ãne/WHv20130702_00316_stKsb334@듂—l©?	@€E™Êq>+>©ð??¸Qìd¾¥ãTE˜ªÍDѶ D]u/At=p=/Ð{ne/WHv20130702_00318_stKsb334@듂Ÿ•ý-?ô&@€E˜¾ì=á5i?¥!'?ª=qh¾›¥ãE˜P¤D0ú D]:áAt1q=71—ne/WHv20130703_00270_stKsb334@듡ň€?/h@€EzÈR=Ã2ü>Ëü¨?°£×b¾¦ffEwÄ)DѾ°D]…²AtF==6Ëne/WHv20130703_00272_stKsb334@듡͈?$gÛ@€Ey=îZÃ>rÑ?³33g¾¤Ý/Ew¦D1ôD]?At}z=aOne/WHv20130703_00462_stKsb334@듣aÂÛ?§@€E…Êì>#	@+2l?ØQì7¾¢ÐåE"@DÑÐ9D]IXAus=‰aÔne/WHv20130703_00464_stKsb334@듣dh$W?+3@€E"ó
=º"ˆ>r'ù?¸Qìg¾™™šEƒˆfD0éºD]ƒ×As'ê=b¡ne/WHv20130703_00798_stKsb334@듦KgÒ¢?*æ@€E}
ì>sï=ã8w? d¾—
=Ey9qDÑÒ5D\Ä)Asñé=-ÈLne/WHv20130703_00800_stKsb334@듦NÃý›?¿@€E}$=öÎk@8³#?ê=qh¾'ñªEzªáD0»ÇD]ýPAvWÍ=¦K‡ne/WHv20130705_00254_stKsb334@ë"àÉˀq?Cå¶@€E'n==¡?°ºM?™™šb¾¡G®EÅ…DÑ°ÅD]‰ËAsÎu=35ne/WHv20130705_00256_stKsb334@ë"àÌß|R?Kå‰@€Eòf=¤ž4>
Vc?ˆõÃg¾›"ÑEõ×D1+3D]#¦Au$O=Pp×ne/WHv20130705_00494_stKsb334@ë"â·>B?4B@€EyÍ×=§	L>¶äÑ?¸Qìd¾§l‹Ew×DѺ°D]FfAtdÃ=Q‹<ne/WHv20130705_00496_stKsb334@ë"⺎‰?@¶@€Ey¶==°i$>䈿?¥¸g¾¶È´EwO®D0õ?D]^‡At©6=Cj©ne/WHv20130705_00830_stKsb334@ë"å¹?â?‹˜î@€Ejæ)="X8>—ÁZ?¦ffc¾¶È´EeυDÑòD\†˜AvrÆ=Ô:#ne/WHv20130705_00832_stKsb334@ë"åÆÌÍÎ?'¾Ý@€Ej"{=ƒ|>_V?ˆõÃg¾·KÇEe¯3D0ÔîD^jÁAu$õ="» ne/WHv20130705_01102_stKsb334@ë"è¸8@8? #@€E‰A¤=¿)è?µE?'ë…c¾­'hE†;®DÑɑD\hbAsÞ[=îR"ne/WHv20130705_01104_stKsb334@ë"è»x+‹?ŠÃA@€Eˆ¤Í=¸ç´?x˱?—
=g¾¶È´E†
D0å¢D^OmAs:P=Öne/WHv20130706_00509_stKsb334@ë"»º±?¿@€E˜yá>)F?Ś?˅d¾œ¬E–ôáDÑÁìD]9XAt*¸=nä'ne/WHv20130706_00511_stKsb334@ë"¿IÒ?Êð@€E—ßÃ=ø
b@¨ÑR?Ýp¤A¾‰º^E—D0æfD]'ÑAx u=•mþne/WHv20130706_00701_stKsb334@ë"±@©?³0@€EŒŸö=ñ‰7=ýÊS?ÆffH¾¤ZEŠèRDÑÏ×D\ÞfAuQ=UÐsne/WHv20130706_00703_stKsb334@ë"´¹Zª?$¯@€Ef=áÝ >Êú?¼(öX¾¡G®E‹•D0ÒD]ÍAuH=Så§ne/WHv20130711_00313_stKsb334@딡úßo<?Ìx@€Ežƒ\>?)Ý?×
=d¾‰º^E\DѾÁD]}/Atüö=sÿgne/WHv20130711_00315_stKsb334@딡þ"¢>üPÓ@€Ež‹Í>n0?K›J@!G®4¾ŒIºEhÍD0ìJD]FéAsö#=½ôgne/WHv20130713_00405_stKsb334@ë"âÕÀ?>Þ@€E——{=ïî? ÓÏ?šáHU¾´9XE•ú¸DÑ£ßD]…ÓAuŸ¿=]ÿ¶ne/WHv20130713_00407_stKsb334@ë"â;@?(ôê@€E–û\=ÔüT>ZF¿?«…g¾"záE–<¸D0éHD]97AvÞÿ=a=Cne/WHv20130724_00765_stKsb334@ë–FË÷º·?Võ6@€EŽô{=Ðk•?@®•?"zác¾—
=EŒ™DѸD\‹çAx˜:=ˆŒYne/WHv20130724_00767_stKsb334@ë–FÏ/?Rï@€E]=¾ª?‡Ö†?\h¾š¬E
®D0ÀƒD]Ï®Ax`1=jå<ne/WHv20130727_00106_stKsb334@떠/–›?AÂJ@€E¾ú=ì¸M>m n?³33c¾"÷ÏE½LfDÑÁD]ŸAv×r=L
'ne/WHv20130727_00108_stKsb334@떠2Ȅ"?MþÐ@€E¿=¶>Ö?¼(ög¾ž¸RE½H¸D1öD]5ÃAx6û=œµ{ne/WHv20130727_00118_stKsb334@떠E"tA?\cú@€E¿=>"íÅ>BVå?ˆõÃb¾›¥ãE¾%®DÑÎÁD]'AyDþ=Ž²Pne/WHv20130727_00120_stKsb334@떠Hù³á?D}@€E¾ßH=ôE	<ÝÝ?Ôzág¾ŽÙE½[3D1sD]'žAyÀ*=›q`ne/WHv20130807_00313_stKsb334@ë˜0«sâ?/iY@€E'œ
=¸²Ô?§H ?Տc¾ª~úE@DѶ5D]-?Azh
=†oXne/WHv20130807_00315_stKsb334@ë˜4Êô?>]
@€E"q=¾–>-pV?´zág¾§l‹E'Ž{D0çžD]mqAz³J=Ã,ne/WHv20130828_00371_stKsb334@뚢^íÆÂ? [4@€E¼;…=æé¯?gòF?þ¸Rd¾ ÄœE¹ÏšDÑÕ`D\â AywI=˜î*ne/WHv20130828_00373_stKsb334@뚢bO˚?3Á@€E¼×=çJ~@‹Ù+?ìÌÍE¾"ýôEº…D1qD]ÝÃA71=Ìd5ne/WHv20130922_00154_stKsb334@ëÀ™—«®?J*@€E"ú®=³Íü>ôIÑ?ŒÌÍc¾™™šE'gqDÑÍ/D\±Ax7J=TDÀne/WHv20130922_00156_stKsb334@ëÀ‰ì?='@€E•/{=Ìàï=‰»?ƒ×
h¾¡G®E'¸fD0Ö5D]å¢AxÊü=>ª…ne/WHv20131007_00182_stKsb334@럠§GÒ¨?Mí½@€EÂ1)=Åêx=l½À?¼(öe¾ž¸RE½¶DÑÏðD\ãTAxx=‰#ne/WHv20131007_00184_stKsb334@럠ª\Šp?Lü—@€EÂRH=Çt=©ö=?½p¤h¾šŸ¾E¾´öD0½ÓD]Ç}AyÝú=Œ|
ne/WHv20131016_00042_stKsb334@ë À	ó©…?¬£.@€E³´f=²+d?+õÖ?Ÿd¾¬‹DE¯•…DѾÑD\…²A|Í>ƒZÀne/WHv20131016_00044_stKsb334@ë À
P¥à?«@€E´U==³"?ÒçX?¾¸Rh¾¬‹DE°qD0ÍÃD]›–A}Ÿ¿>a¬Îne/WHv20131017_00153_stKsb334@ë àš¶þ?|@Š@€EÄA==¿xL@EÔk?ª=qe¾ŠÀƒE¿<DÑÕD\ÀÕAyé`=²çàne/WHv20131017_00155_stKsb334@ë à(Dm?}>Ä@€EÄ/š=¹À8=ÀäÒ?˜Qìh¾šŸ¾E¿êáD0»#D]Ÿ+Ayt2=Í{ne/WHv20140526_00657_stKsb334@뼅ÈeŠ?2_@€E¡ÉH= ]`ne/WHv20140526_00659_stKsb334@뼅úÄ­?*ÚÎ@€EžÊ=žþìne/WHv20140607_00501_stKsb334@뾏Q¡Þ?ƒÕý@€Ea]ì=à¬ýne/WHv20140607_00503_stKsb334@ë¾'…xÐ?}Ó,@€Eb}…=»'0ne/WHv20140617_01132_stKsb334@ë¿IˆJ&j?½vF@€E³Ñ=œBne/WHv20140617_01134_stKsb334@ë¿I‹™
þ?ÕDó@€E´Ff>Cpßne/WHv20140620_00983_stKsb334@ë¿©äɾP?I{Ž@€E"÷3=̹@¨ w@5d¾—PE¤DÑ¿D\ùìA‡]w>>é'ne/WHv20140620_00985_stKsb334@뿩讥D?bº@€E"é=ª(ne/WHv20140623_00921_stKsb334@ëÀ|¼Ô‡?*¢=@€E‰'\=ӓÍne/WHv20140623_00923_stKsb334@ëÀ€Ñn?4h5@€EˆÕ=¯e"ne/WHv20140624_00253_stKsb334@ëÀ",ÙøY?W(W@€EŠIì=è›RA'©Þ@5c¾¥ãTE‡8DÑÏ+D]¢-A‡÷ÿ>I›ûne/WHv20140624_00255_stKsb334@ëÀ"0-ºx?Z)Š@€Eñš=͛K@¡Øu@"\g¾¦éyEŒË×D0õãD]þA‡Pÿ>UaHne/WHv20140624_00901_stKsb334@ëÀ)G2sñ?(Å®@€E—>{=Þ×ÇAÓ§@+…d¾¦éyE•ˆDÑÄbD\œÝAˆ $>cQºne/WHv20140624_00903_stKsb334@ëÀ)Jr9®?:[$@€E˜<®=ÞŽne/WHv20140702_00777_stKsb334@ëÁ%™$<?³@€Ez"={òHne/WHv20140702_00779_stKsb334@ëÁ%œ¹Sô?ws@€EyG="ÿne/WHv20140703_00537_stKsb334@ëÁC¦‰ìþ?Bè@€EƒŽÍ=ö+
@ÈÙÏ@0d¾ˆ´9E€øfDÑ̓D]eAˆû>J‰ne/WHv20140703_00539_stKsb334@ëÁC©äÐz?Jò'@€EƒX=žyA½Ë@
=h¾¥`BEJRD0â^D]g®A…ò>? une/WHv20140706_00463_stKsb334@ëÁ¦‹äÉ?*Ä@€E¦¢3>E±?Ñj@HQìd¾¦ffE£DÑßD\ÖfAŠYj>…Ïne/WHv20140706_00465_stKsb334@ëÁ¦š2v?$+=@€E§¤=Àä?û|@6ffh¾"ýôE¤/…D0½?D^,jAŠU|>ˆDne/WHv20140712_00561_stKsb334@ëÂdO7/í?¦¸@€E–ÉÍ=çÁmAq@/\)b¾ˆ1'E"wHDÑ«#D]´jA…‰C>,žëne/WHv20140712_00563_stKsb334@ëÂdRè°-?ªî@€E–7¸=ýE~A?'g@S×
g¾ƒoE"¤D0‰D\ÈA‡gi>y+ne/WHv20140804_00112_stKsb334@ëÅ?êÇ>m?³"@€E¯ÖR=êÏ1ne/WHv20140804_00114_stKsb334@ëÅ?îkÃs?–ÚC@€E¯v\=ºípne/WHv20140911_00305_stKsb334@ëÊ,N¢¥?۟@€E•‡q=ïü@Qd'@(öc¾ˆ´9E"¬)DÑç®D\¥?A…Ò4>7Wnne/WHv20140911_00307_stKsb334@ëÊ/Ò@)?k@€E"•×=î~é@Jž÷@ÌÍh¾Š=qE'äRD0ïÏD^/A"æÏ>)GXne/WHv20141006_00153_stKsb334@ëÍ £÷'?H¼B@€EÂYR=¬´Ô@@yu@\c¾—
=E¾=HDÑÄD\Í?A…"'>(ù]ne/WHv20141006_00155_stKsb334@ëÍ §ßÐ?1yâ@€EÂR=Ñ[g@8ç@{h¾ž5?E¾vD0ÝPD]ÕôA†…!>>8+ne/WHv20150523_00243_stKsb334@ëéÊ>m£ò?!Kô@€E²àö=ÊJ!>Ë??¬ÌÍd¾—
=E¯Ê{DÑÙ¢D\àBAg×M=žne/WHv20150523_00245_stKsb334@ëéÊB‡N?'å@€E±X=ÎJJ>ãÎE?ˆõÃh¾¦ffE°oHD0ï¾D^?Ah_<úàne/WHv20150529_00501_stKsb334@ëêƒXL}??øó@€E°öá=¾ü?¼<(?¼(öd¾¡ÊÁE°$öDѽ'D]áAgà~=LÚÊne/WHv20150529_00503_stKsb334@ëêƒ[`Mó?/%@€E®cš=–ž"?CD*?ž¸Rh¾™™šE¬´¸D1^¨D]|{AhxÖ=4ƒgne/WHv20150529_00549_stKsb334@ëêƒÆiÆÃ?@CÉ@€EŸkš=²ÿm?*¼ˆ?ž¸Rc¾œ(öE€¤DÑÀsD]µ/Ahqò="¬gne/WHv20150529_00551_stKsb334@ëêƒÉs@ê?>£6@€EŸ­á=ö·8?YŽ!?€\¾šŸ¾EžhD1WD]@bAg³^=!úne/WHv20150529_00597_stKsb334@ëê"."×
?>úÄ@€Ež_=³Ã¤?ˆ¸?‹…c¾˜bE´ÍDÑÉ7D]BAh¬=0‡½ne/WHv20150529_00599_stKsb334@ëê"1·½Ç?OåÖ@€EžÚ…=°?,?…¸h¾•E:D1SD]wmAhÛR=]ւne/WHv20150531_00395_stKsb334@ëêÇDDȲ?K€s@€EˆíÍ=ç
Ü=ž,?\)d¾ž5?E‡D¸Dѳ+D]RáAg×
=1`ne/WHv20150531_00397_stKsb334@ëêÇGº^‹?=…'@€Eˆ¦Ã=áÝ»>6ââ?ž¸Rg¾'ñªE‡jáD1¾D]v5Ahè=H=ne/WHv20150531_00803_stKsb334@ëêÍ4¸É¶?;®™@€E¦§3=×Öm?
ðm?¢\d¾•E¥L{DѶ¸D\®fAgÄ@=vþne/WHv20150531_00805_stKsb334@ëêÍ8/0?4þ‰@€E¦7{=Ýk0>E·?c×
h¾‡®E¤™3D0àsD^1ªAgÎ<ÿê­ne/WHv20150723_00825_stKsb334@ëñfÃA?*5<@€E'X…=Çút=†º?¨õÃc¾›¥ãEÔöDÑÆéD\'ÑAa¤ù=Ine/WHv20150723_00827_stKsb334@ëñfÆø,L?#f-@€E'®=¼þ´?*¯?ž¸Rh¾"ýôE'…D0™šD^1ºAa=s+ne/WHv20150804_00297_stKsb334@ëòá^g™Â?)@€E·®ì=ð@ƒ@òø?¦ffd¾²-E¶GqDÑÃD]ªA`ø½=}ûne/WHv20150804_00299_stKsb334@ëòáa$'Ü?5†@€E¸ {>ÿ>œhD?J=qh¾‰7LE¶¨öD2D^0Aaí<»†þne/WHv20150810_00359_stKsb334@ëó¢#²?Ÿb;@€En²=›Ü=¢=‡?!G®e¾³¶FEh?×DѨ)D]Ç;A_ÿÖ=––*ne/WHv20150810_00361_stKsb334@ëó¢&¬·¯?Žo¬@€Em{= •H;w?/?zág¾®—EgÍHD1¢áD^*A`¢þ=Q°ne/WHv20150830_00113_stKsb334@ëö OîjV??ô¡@€EÝƚ=ËH">IÍC?‡®e¾šŸ¾EÛT=DÑ£ÏD]ƘA_º"<ÞöSne/WHv20150830_00115_stKsb334@ëö S)½ê?DK'@€EÜuÃ>'="¨?}p¤h¾‰º^EÚ…D1¡XD^I7A_"â<Òh@ne/WHv20150907_00117_stKsb334@ë÷ 3qq‡?Ýò@€EÏq=ýC@!Më?¯\)d¾–‡+EŒ~=DÑÑD]&fA^ˆÌ<Øڋne/WHv20150907_00119_stKsb334@ë÷ 7í¼?Ϧ@€EŽ=ý.l>æéA?333g¾/EŒ
¸D2ÁD]Ž5A^b<ûÖne/WHv20150911_00237_stKsb334@ë÷¢úP¾‰?(²I@€E†Å=݆s9IÛ?n{d¾¡ÊÁE…RDÑÖÙD\âáA^s'<ÌLæne/WHv20150911_00239_stKsb334@ë÷¢ýtŸå?!<&@€E†¡q=Ø­T>e8a?…¸h¾–E"¾D2ZD]U²A^8¡<Á‡›ne/WHv20160719_00641_stKsb334@쥻'ø?P@€EOš>#""="Ðô?У×d¾ÒòE‹6¤DÑ˖D\äJAP¯r<Ä©íne/WHv20160719_00643_stKsb334@ì¥Ãk?ªÃ@€Em×>¨? µ(?èõÃh¾'hsE‹&ÍD0àD^>ÉAP¦ä<֘xne/WHv20170623_00813_stKsb334@ìIîc?šy@€E ¤=ړù;º¾?8Qìd¾²°!E•\DÑÙãD]LJATpš=x™ne/WHv20170623_00815_stKsb334@ìIñò¼?'¡@€EŸ¹®=¨Û>S70?\h¾¨r°Eœ®D2+D]ºÑATiU=YÅne/WHv20170629_00492_stKsb334@ìIÂ>Ô¹?&;
@€E¤6f>±–>1	û?ë…b¾¢ÐåE£ŸšDÑÀ‹D^!AUÀ:=Ûÿne/WHv20170629_00494_stKsb334@ìIÂAVAU?%ªŽ@€E£|{=ä®
?pì?‡®h¾–‡+E¢?3D2¦D^wžAUq<Ðûne/WHv20180327_00747_stKsb334@ìkªã=²=?\Æ5@€E²˜¸=•ä">¬Ï?J=qc¾–E±d=DÑÚwD^^¸AZ}{=Ý1ne/WHv20180327_00749_stKsb334@ìkªæ´º‡?jRÛ@€E²Ø=Àvè?¶äu?LÌÍg¾œ(öE±€=D1њD^¦ÉAZé{=2Nfne/WHv20180525_00459_stKsb334@ìsVaê?Xœß@€E¿+Ã=ÊU(>&ŽŒ?@c¾šŸ¾E½éìDÑ¢ÙD^sçAZ‡…=f	ne/WHv20180525_00461_stKsb334@ìsYkV:?[>~@€EÀ Ã=¾=è?Áf?=p¤h¾œ¬E¾,áD1æ5D_×AZRÙ=¾ne/WHv20180525_00843_stKsb334@ìsrÌ ?Œêñ@€E«tf=Îõ·?½?@c¾Ÿ;dE©=DÑÌZD^L)AZ³==jBGne/WHv20180525_00845_stKsb334@ìsuÞùö?—Ù¡@€E«¿ì=¼Z¨>î6?LÌÍg¾£×
EªR)D1¼¼D^¡yA[H=šF…ne/WHv20180804_00837_stKsb334@ì{æ¼DÄ«?‰‰@€E"xf=¹®?m#?(öe¾/E'®DÑ÷¦D\ñªAT]=[ne/WHv20180804_00839_stKsb334@ì{æ¿Wô‰?ÙÖ@€E"èÍ=·wT=âò·?\)g¾¦ffE'šD2+dD]«øASÖº=L|-ne/WHv20180812_00393_stKsb334@ì|áÖ:.z?luL@€E"eö=Ê\S;áze?+…b¾§l‹E'yÃDÑ¢¨D]®fARG˜=2pne/WHv20180812_00395_stKsb334@ì|áÙßO0?a0&@€E"›>);?<ˆ"?Y™šh¾ª~úE'M\D1¾FD]ÿ®ARK¤=!½ne/WHv20180814_00218_stKsb334@ì}!×þ‰ˆ?GGë@€E¥R=î‰?L¤W?"zád¾ž5?E£~¸Dѽ?D]PARD><Ôz¼ne/WHv20180814_00220_stKsb334@ì}!Ûl<¿?;¶3@€E¥Í=È	u?G'/? h¾§ïžE£KìD1™ºD]Ì)AQ܆<Ðène/WHv20180816_00269_stKsb334@ì}b`Ñ̑?@€Eƒ	ì>A¿?ÌÁº@e¾™‡E¤DÑÁ‰D]hsAQî<ö{ne/WHv20180816_00271_stKsb334@ì}bcÛ²?;†@€E'"š>;0>–Uí?ï\)h¾™‡E"{D1ØsD]éhAQö[=îOne/WHv20180829_00183_stKsb334@ìa1û?dÓ×@€E›–>/Š>¤¬õ?"zác¾¸QìE™áHDÑáôD]&fAP®9=f³†ne/WHv20180829_00185_stKsb334@ìlc?Jvp@€E›Z
=Ä8=äJÂ?\(öh¾šŸ¾E˜øöD21ªD]ƒuAQ–z<ØÁne/WHv20180831_00165_stKsb334@ì@È?¤±?sÞ@€E=€>—Ì]?0£×d¾¤ZEŒCÃDÑøöD]`1ARœ=&jïne/WHv20180831_00167_stKsb334@ì@Ë«¯Ç?­@€E4==ªÝ¤>è'b?=p¤g¾®{EŒš¤D2R=D]â°AR5+=qne/WHv20180901_00213_stKsb334@ìaå_?J «@€EzS…=Ì%Ó=Ñ>Ý?O\)b¾ª~úEw!qDѐJD]·+AR
r<ý¼®ne/WHv20180901_00215_stKsb334@ìaîfP?[@?@€Ez•…=Ó.n>ƒ£}?^¸Rg¾¨r°Ew!ÃD1èöD^';AQáô=¸è

==> anc/pub_raw/L222_155_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  217 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             a7;Yv20100814_00806_stKsb334@ëå²1!?=¾~@€E¡ðf=ô«>Í»?˅d¾'ë…E ÈRCÜó×CË^ÙAR›<Ï8]a7;Yv20100814_00808_stKsb334@ëå¶nj??î2@€E£)>
Ä/?9Ô.@e¾'ñªE¢9…D°™CɝôAR\
<ÝVia7;Yv20110803_00605_stKsb334@ë<$bÊ$§?ùš@€Eœ{>—S?ô?ý@d¾«EÆ{Cҋ…CÃú AX¨=Ä!a7;Yv20110803_00607_stKsb334@ë<$f‰†ý?7è@€EÃ=ùR?ÏÁá?÷
=^¾¢ÐåEGìD®oCÂ	XAXd<éia7;Yv20110804_00779_stKsb334@ë<FZ-³l?@I¬@€E¯–R=½Oœ?«î?˜Qìc¾²-E®&{CÒiüCÃNÙAWõñ<á‡a7;Yv20110804_00781_stKsb334@ë<F]•Â?K¤
@€E¯R=Ów<×e?œ(öe¾—
=E­ŠD­à¬CÁm'AW¾$<¹ŠÀa7;Yv20110820_00602_stKsb334@ë>D ¯?F˜
@€E€bq=¾'"?ïú?G®c¾ž5?E}Ó\CÑíPCÁõ?AY3ã<̕ða7;Yv20110820_00604_stKsb334@ë>D¯
t?ImŒ@€E€5Í=ü¤‰=p0!?§®g¾—
=E~ìD­ÛøCÀ+ÇAY¯Û<¾xa7;Yv20110901_00780_stKsb334@ë?Ĥÿn5??Îg@€Eɧá>>¬ÒÆ?Ã×
d¾OßEÈÑ3Cá${C´bNAYz·<èøa7;Yv20110901_00782_stKsb334@ë?ĨGó?6Ր@€EÉîö>á¿?NJ?ÚáHf¾˜bEÈêRD±™XC²q‰AY	j<ÞÐa7;Yv20110915_00515_stKsb334@ëAƒyË?Al"@€E½–>
'£>Ù_?•Âd¾ƒoEº»×CÒF%CÃ81AYÅ<¶/{a7;Yv20110915_00517_stKsb334@ëAƒ}€¿?2ô9@€E¼1{>	ü5@5áÃ?ÌÌÍe¾‹Æ¨E¹÷\D­æfCÁLîAYDO<çÚóa7;Yv20110925_00335_stKsb334@ëBÀ ƒ}Î?]Â@€E½~×=«ÿ?ȏ#?¬ÌÍd¾«…E½	…CážCµ6‡AY=Ü®a7;Yv20110925_00337_stKsb334@ëBÀ£òRî?V'/@€E½xš=¹€?,%™?³33d¾\)E¼ûÃD±¥šC³üAYŠ.<ðº<a7;Yv20111009_00371_stKsb334@ëD€á©µ?MõE@€E¢ãf=õøn?@©t?\)d¾ŒÌÍE£CÒ-qCÄAW՞<Å!`a7;Yv20111009_00373_stKsb334@ëD€äN('?N­x@€E¢®á>f̙?'oD?™™šf¾Š=qE¢ÞáD­éCÁ}AX.'<°+€a7;Yv20111014_00159_stKsb334@ëE ©·~²?̅E@€E†X\='J¬?‰4‹?@c¾·KÇE"Ý3Càƒ3C´åAX!ü=¯Ù£a7;Yv20111014_00161_stKsb334@ëE ­±¤'?¿íÃ@€E…Í=Â= @,ü½?:áHe¾¤Ý/E'ŸÃD±søC²Q'AX€=¢p¤a7;Yv20120229_00562_stKsb334@ëVl*âò~?ÊÃ@€E©>}e>Ä:?ÁG®d¾ŒÌÍEª =Cт°CÅUÃA\zÖ<ÕÑäa7;Yv20120229_00564_stKsb334@ëVl.X'´? E@€E¨±\=íIÄ>o¼Ï?Ôzág¾‰º^Eªt{D­ÊúCÃMÓA\5e<ò°Óa7;Yv20120312_00567_stKsb334@ëWì~¾?6
@€E¨'…>	)V>™aç?¹™šd¾OßE©"fCщüCÄøöA\H<Åm¥a7;Yv20120312_00569_stKsb334@ëWì!± Ì?0@ø@€E¨íf=ò(d>§'J?ýp¤g¾˜bEªÊ¤D­È!CÂáHA\L=xÕa7;Yv20120329_01230_stKsb334@ëZOwœš?bl¿@€E®‡ì=´`ä=*Íè?G®c¾©xÕE¯/
CÑWCÃmqA\ä'<۔<a7;Yv20120329_01232_stKsb334@ëZS–šâ?e¬@€E®Â==·Ö8?y[?¯\)f¾–‡+E¯Ï…D­ºFCÁ²oA\ò=!aa7;Yv20120607_00346_stKsb334@ëbÄû÷=?/#²@€E…D…=¾º,<'¢p?šáHd¾ŠÀƒE"I×Cà˜sCµöFA[ºQ<»Lxa7;Yv20120607_00348_stKsb334@ëbÄǗÎé?,+O@€E…*¤>-g>&Sê?ÌÌÍd¾ŒÌÍE"-qD±yüC´49A[}	<êƞa7;Yv20120611_00390_stKsb334@ëcCÖÓ÷9?òŸ@€E…@H=õóù>'@"@d¾–‡+E"_ìCà°BC¶~ÙA[k·=
äça7;Yv20120611_00392_stKsb334@ëcCÚi"?î¬@€E…Í=Ö¼>· i@¸Rd¾/EƒºfD±uC´}A\]<úQÔa7;Yv20120614_00505_stKsb334@ëc¥ç.B3?5@€E¦q>&é>øA?'ë…c¾‡®EŒõ®CànwCµu?A\æ[<¯ÿòa7;Yv20120614_00507_stKsb334@ëc¥ëNLê?"â'@€EŒ%q>.ÍÊ?L¡ý?Ü(öe¾|í'EŒ‡\D±w¶C³o;A\BÃ=KHa7;Yv20120617_00632_stKsb334@ëdC!¾?G"Q@€Eg{ì=£jü?‡U.?¨õÃc¾'ë…EeÊ=CàaªCµ~¸A\M'<ä'Âa7;Yv20120617_00634_stKsb334@ëd¡)eª?.í@€EgQH=¶gœ=¿Y?Ç®e¾"÷ÏEe~áD±sßC³ƒ¶A\5P<È a7;Yv20120630_00193_stKsb334@ëe¢Ñ2B>úW@€E©G
> µa?ýRÊ@
p¤[¾™™šE¨¾=CàÂ-C¶ÇLA[M,=Ð6a7;Yv20120630_00195_stKsb334@ëe¢Õ¢¢>üDg@€E¨q>y?ßÝe@ë…e¾›¥ãE§•3D±ZC´Æ‡AZi=
(-a7;Yv20120704_00632_stKsb334@ëf#Ö"×?dw)@€EWw…>@¼'=ÀÜó?£×
d¾²-EXë
CÞWC²½PAZÝe=‡Éa7;Yv20120704_00634_stKsb334@ëf#ÚQT?–+ù@€EWÌ=>pȬ=ƀY?c×
d¾ixÕEU{D±(‹C±°AZXé=,ùWa7;Yv20120705_00891_stKsb334@ëfE•½ìà?T
@€EZoH>*@j>Ä)Ë?uc¾²-E[,RCßwÏC².¸AZeÔ<½ôa7;Yv20120705_00893_stKsb334@ëfE˜÷?LÝ
@€E\3Ã=ë^·>Íêb?¨õÃe¾®—E\5ÃD±@C°YüAZ:´<Þ"a7;Yv20120714_00767_stKsb334@ëge6iô?fmp@€E}…=°ÿ|?a°Å?p¤c¾¢MÓE€?HCàSCµ#3A[B=²a7;Yv20120714_00769_stKsb334@ëgež8?`žÿ@€Ezëì=¨Ð¤?(ÓG?Ê=qe¾ A‰E|ó\D±ÓC³¤AZ™¹=8a7;Yv20120716_00577_stKsb334@ëg£
g¨?•'ý@€E•sá=©4Ø?&Å?—
=c¾®—E•"CàwC¶`¤A[=sã­a7;Yv20120716_00579_stKsb334@ëg£¯ŠÈ?™»Ó@€E–=Œæ>š™?"záe¾»dZE–YHD±"ZC´¨AZ´B=ŠÛµa7;Yv20120717_00273_stKsb334@ëgÀ±â€"?O©k@€E¡…>-
»=¡;ß?•Â`¾˜bE¡ÑCà—®C·@AYÕ¬<°"a7;Yv20120717_00275_stKsb334@ëgÀµܗ?DÿQ@€E¡4f>‡ß?&á#@\e¾³¶FE¡êfD±š¸Cµx´AZŠV<ö—ba7;Yv20120718_00054_stKsb334@ëgߔ+€·?-ü@€Eë
=÷ð<š ²?¡G®d¾—PEë ÍCàÜjCµc¶AYѵ<Î@2a7;Yv20120718_00056_stKsb334@ëgߦÄ)?5#
@€EêDÍ=âm;=›À™?\e¾§l‹EêhöD±j-C²ØöAZ?´<ӑwa7;Yv20120719_00054_stKsb334@ëgÿ>ã'?ož!@€EÍÕ>Ãû?,æ?½p¤c¾š¬EÎÚCáê=C´Ä{AZ1=%@øa7;Yv20120719_00056_stKsb334@ëgÿT?LÇ?P7
@€Eʤì=ò2S>U?\d¾ˆ´9EÊ?D±¤þC²fAYãò<Íð¡a7;Yv20120719_00409_stKsb334@ëh	FJg?iû‹@€E¦_×=Ѓ!?PnX?У×*¾Á%E©ÀCàÇ+C¶½A\Y5=`ša7;Yv20120719_00411_stKsb334@ëh'JçÛ?u&x@€E¨'=—Ï>¯?½p¤e¾«…E©Ž)D±gDC³ÂoAZXÖ=Drïa7;Yv20120721_00361_stKsb334@ëhEpmP?6	@€Ežg×>G‰>¶µ?Ÿd¾¡G®E {Cà¸1Cµ9AZ­<Âpya7;Yv20120721_00363_stKsb334@ëhE¬wm?*B@€Ež±=÷ûâ=ÔWU?Ê=qe¾"záE ìD±{ÏC³+dAZ<´<ËÏza7;Yv20120722_00271_stKsb334@ëh_¡p7Ë??r@€E­ª=ãôú>åܵ?«…d¾\)E­ïqCáC·l‹AYú<ÕºAa7;Yv20120722_00273_stKsb334@ëh_¤'`ë?/T5@€E­¡¸=ôë!=°±?¢\e¾˜bE­UšD±ŒJCµ‰ºAYÀ<<¤ãýa7;Yv20120723_00348_stKsb334@ëhüïÏÜ?[çâ@€Eˆ==׊>¸u?ƒ×
c¾˜"uE‡°)CàÚ C¶·
AY"à<º?Áa7;Yv20120723_00350_stKsb334@ëh'i3u?i"û@€E†_\>äT=·-#?€e¾¡G®E…õHD±~VC´QhAZq¬<ÏÓ¹a7;Yv20120726_00172_stKsb334@ëhá(š£…?#Rb@€E˜Æ=¾f\?Óç@	™ša¾š¬E˜É…Cà'ªC¶¤{AYúß=Q¢a7;Yv20120726_00174_stKsb334@ëhá+ç³?+k(@€E˜ã{=¬$t>þi?±ë…f¾²-E˜æD±}C´ ƒAYô:<²µ<a7;Yv20120731_00267_stKsb334@ëi€ó‰4G?C¤@€Exôö=ëTÏ?,<è?•ÂZ¾'ñªEyó3Cà§
C¶êAYüÄ<Ãô*a7;Yv20120731_00269_stKsb334@ëi€öÞÕ?Gi'@€Ex®¤=Û4%>;z?·
=e¾ÒòEx {D±ŸTC´ÐÅAZ
Í<Øz…a7;Yv20120801_00550_stKsb334@ëi£áI¡_?ue'@€EV{='?î®X?¢\d¾¨r°EWDCàDCµ;DAZK=:4ýa7;Yv20120801_00552_stKsb334@ëi£äoü<?a)@€EUŸ3=´‡Ø>5?«…e¾«EW
=D±qXC²Ý²AZ2@<ðêØa7;Yv20120804_00625_stKsb334@ëjáˆK?€p,@€E‡ƒ=—VÌ;´ò*?´zác¾¶È´E‰I®CàwðCµP!AZ͏=/	ra7;Yv20120804_00627_stKsb334@ëjäª>'?oÞ.@€E‡ÝR=«»,=¶º?¼(öe¾­VE‰3D±{žC²ý/AZw:<þÚna7;Yv20120808_00171_stKsb334@ëjƒDŸž? àg@€E™r×=ê
R;ë?æffd¾'hsE›_Cà~wCµ BAZp<øQa7;Yv20120808_00173_stKsb334@ëjƒGÕ§<?Ó×@€E™ã=ì~?‰z?â\e¾˜bEš¹×D±ˆ´C³c3AYžÊ<ÉJa7;Yv20120814_00097_stKsb334@ëk?¬®?1‰9@€E—ö=ÛVî>"`<?Տ]¾›¥ãE—¯3Cà'ìC·ŽÙAXúJ<äQ­a7;Yv20120814_00099_stKsb334@ëk?¯B¾?C¯#@€E˜P)=Ú=-þ'?¢\e¾'ñªE—œD±–‡Cµ&fAXñé<¨òBa7;Yv20120817_00512_stKsb334@ëk¤žS*?řÍ@€EUê{=¿}ä=ÍêŠ?&ffc¾ÀETzCàç+CµàAXÂü=¦Ï6a7;Yv20120817_00514_stKsb334@ëk¤¡Gƒ!?¿R"@€EUSH=Ìü\?ł{?'\d¾Á‰7EV")D±¡7C³HÕAZ	=¦dýa7;Yv20120828_00619_stKsb334@ëm˜¬>?n^D@€E¼rì=¡m>_?®{d¾œ¬E¾8öCà±hCµÇ
AZf=œ¨a7;Yv20120828_00621_stKsb334@ëm›ÌÚd?cé@€E¼¿
=¡n"=løÃ?¨õÃe¾'ñªE½ƒšD±yC³Ý²AYw<Õ¹…a7;Yv20120829_00450_stKsb334@ëm# ™èõ?¼@€E­cR=çt?|#é@%¸c¾ŒÌÍE¯Á×CàÞwCµè"AYá9=!jÈa7;Yv20120829_00452_stKsb334@ëm#£ÀŸ?Î_@€E®->³Ë>kgD?ٙše¾ˆ1'E®†)D±'C³ŽÙAYOg<Ì߀a7;Yv20120911_00352_stKsb334@ënÂ#6¨?*÷Æ@€EªŸq=âOù?Yþ&?ù™šc¾ß;E¬	ìCàì‹C¶)ºAZ[å=	èa7;Yv20120911_00354_stKsb334@ënÂ&mýß?(÷@€Eªç
=ð%b>ÊҞ?¯\)e¾–E¬D±¡C´KçAZb<Ê5a7;Yv20120912_00097_stKsb334@ënßò¬-?)sÙ@€E½"=êÎ>tÅÇ?ٙšd¾ÒòE¾[HCàÉyCµÿ¾AYê`<ßÕ¥a7;Yv20120912_00099_stKsb334@ënßõ©ë ?$Bì@€E½H=ùׅ>ª v?ìÌÍe¾˜bE¾M
D±‹žC´VAY×Î<Ö~a7;Yv20120924_00090_stKsb334@ëp`9)Ç¥?g@€E˜,ì>/$ãA-ß_@>¾ž¸RE™æCàÞVC¶‡mA[ºB=Hoa7;Yv20120924_00092_stKsb334@ëp`<¨²'?$҂@€E™…=üÛ>²?×
=e¾ß;E™±3D±™C´g
AZ¢<՟]a7;Yv20120925_00069_stKsb334@ëpÑVª?+§è@€EÅà==óV2>O¯@?\c¾/EÆd{CàϞC¶pBAYš<ÄT a7;Yv20120925_00071_stKsb334@ëpÔ©µœ?9Å@€EÅE¸>UÃ>"Öå?õe¾¬1EÆXöD±—¶C´€ƒAY±<æoNa7;Yv20120926_00333_stKsb334@ëp¢/ƒPW?Yü@€E¸³\>˜b>†i©?£×
d¾–E¹'…Cá˜C¶"°AYã
<Òǝa7;Yv20120926_00335_stKsb334@ëp¢2±ã½?l…_@€E¹
>ÕO>=ó5?‹…e¾ß;EºqšD±'fC³í²AZp<ý<a7;Yv20121012_00192_stKsb334@ër ·}~?†×R@€E®ò3=–õ$>²¾?ª=qc¾¥ãTE°ÐáCàIyC¶{#AXõÃ=COýa7;Yv20121012_00194_stKsb334@ër ºüµô?gÆ@€E®øR=»™¸<äèb?¢\e¾ª~úE°ÆfD±–fC´¤AYS÷=Na7;Yv20130318_00541_stKsb334@ë†K3¥ïh?7¶ª@€Eçì=°p>Ô?œ(öd¾«…E;ìCàäþC·¸sAYãá<Ο¤a7;Yv20130318_00543_stKsb334@ë†K6â4"??4@€E€4
=›$Ø>'pl?¸Qìe¾¸ÔþE#D±ŸdCµ¼jAYÌ\<ÊЮa7;Yv20130323_01184_stKsb334@ë†ë´…ˆ–?Uz@€E—D=þŒ\>p"ò?®{d¾‰º^E–éHCàèÕC·PbAY:²<°]a7;Yv20130323_01186_stKsb334@ë†ë·Âd?$ZH@€E–¶\>~‡:Ûª'?Þ¸Re¾uE–NfD±»®Cµ7+AYm<܀«a7;Yv20130324_01361_stKsb334@ë‡éþvh?'…ê@€E"Çì=ø&Ì>)l?õd¾ž¸RE•Õ…CàÙÛC¶yºAZYË=a7;Yv20130324_01363_stKsb334@ë‡íb~¥?/Ôª@€E"Ç)=÷ÖD?7_?Ç®e¾˜"uE•·\D±ŽáC´¹7AY\à<¼šóa7;Yv20130325_00999_stKsb334@ë‡+SL˜µ?=—@€E¡ª)>-ü]?ß:æ?ê=qd¾«…E£ C஘C·OžAY'a<ØÔ0a7;Yv20130325_01001_stKsb334@ë‡+X"v?!@€E¡ù¤>ré?±÷?¬ÌÍe¾bNE¡ùHD±|{Cµ`AYÛ<s…a7;Yv20130326_00570_stKsb334@ë‡JN¤ÎV?&ž@€E­)>Ð>9-Å?Ÿc¾å`E­+šCà£3C·&‡AXåÙ<ÅDa7;Yv20130326_00572_stKsb334@ë‡JS‹rº?Ü@€E­=Õ3?i0`@
=e¾ŽÙE­Ó®D±—mCµ(´AX¨<÷–a7;Yv20130625_00876_stKsb334@뒨T@E?‡±Á@€E^ýì=°ˆt>þÐq?У×d¾¸ÔþEb ¤CàçCµùyA\Ÿ¬=tÀja7;Yv20130625_00878_stKsb334@뒨WÚ1?­@€Eaì=ñ«¾>V?\(öe¾¬‹DE`ç…D±œ¤C³µ?A[H%=‡Æãa7;Yv20130702_00308_stKsb334@듂‰pçŸ?
éª@€Eœ3>g.>´ù¡?Ü(öd¾—
=Eš€¤Cà–ÉC·tZA[ô(<ü"ßa7;Yv20130702_00310_stKsb334@듂ŒÕüK?LJ@€E›EH=ó"€@*¸ò?ü(öe¾›¥ãE™h=D±hCµA‰A[§†<ëCˆa7;Yv20130703_00262_stKsb334@듡¸Jd'?$:á@€E|ú=ò˜<¡‰>?¥¸c¾œ(öEyšCà‡mC·Õ¢A[»<ž¯a7;Yv20130703_00264_stKsb334@듡»c(?'pq@€E|E…=Àì=‹Am?×
=f¾'hsEyÂ=D±›Cµ•ãA[¹z<Ò`wa7;Yv20130703_00454_stKsb334@듣H'n¨?/µ@€E…9¸>Þf?žÚK?î{d¾'ë…Eƒ˜ÍCà™7C·33A[ÝÑ=?qa7;Yv20130703_00456_stKsb334@듣L;?®d@€E"ôR=í>c>¡L?ÈõÃe¾™™šEƒªRD±˜Cµ`A[ß<Îa…a7;Yv20130703_00790_stKsb334@듦3bé?7±Ý@€E|©×=ø˕?
ß«?У×d¾²-E~Û3Cà²CµÐA\J»=ka7;Yv20130703_00792_stKsb334@듦6¾Øî?(»û@€E}ö)=ËËm=éú>?øQìe¾‹Æ¨E}mD±'úC³¶A\<á#a7;Yv20130705_00246_stKsb334@ë"à½R¼?bÎ9@€E'ó= ?>—0Ã?œ(öd¾š¬E©Cà–¨C·ïßA[ôÞ<ïQ]a7;Yv20130705_00248_stKsb334@ë"àÀg¤)?'˳@€E'Ñ>Ý]=¹y1?•Âf¾ž¸RE™®D±—3Cµ'òA\Å=h,Ìa7;Yv20130705_00486_stKsb334@ë"âªT½G?Dì±@€Ey÷ì= øÀ>F¯
?¥¸c¾š¬EwEHCà¸RC·\A[ڔ<ðœ¿a7;Yv20130705_00488_stKsb334@ë"â­rús?:C"@€Ey\=œ+?RƒÙ?˜Qìe¾˜"uEwD±¤îCµ´A\2M<Üïía7;Yv20130705_00822_stKsb334@ë"å¦Óy?z~@€Eh:)=™d>æ ?¨õÃd¾¦éyEkFfCàjCµfA]í=fíÎa7;Yv20130705_00824_stKsb334@ë"åªA·Û?qÒø@€Ei–á=èPE>
à?Î{e¾±&éEk\D±|C³9ºA]m=A¥a7;Yv20130705_01094_stKsb334@ë"èªéþa?£á§@€Eˆz®>Öv>X3? d¾ ÄœE‰@CàƒuCµ^ÙA]C=®Úa7;Yv20130705_01096_stKsb334@ë"è®&#U?¯	 @€E‰š¤=²"´?î9;?°£×e¾¾ùÛEŠ1…D±pÅC³ÓA\¥Ú=ÏL)a7;Yv20130706_00501_stKsb334@ë"©wGµ?·v@€E›2¸>ƒF?Ö
€?·
=d¾bNE™óšCà«C·^A\BÚ<ÚÃýa7;Yv20130706_00503_stKsb334@ë"¬Â†"?w'@€E›P{>
Ü@=‡•?î{e¾ƒoE™7…D±™'Cµ/žA[àØ<çý¼a7;Yv20130706_00693_stKsb334@ë"žú9? h€@€E®=Ô& @Ëw¾?õN¾Š=qEŽfC๺C¶«dA^%¥= \øa7;Yv20130706_00695_stKsb334@ë"¡Êšî?%¼@€EŒ
>R?8Ao?Տe¾'hsEŒÎD±–°C´ßA[àI<èË[a7;Yv20130711_00305_stKsb334@딡îy/?G@€E «…=ú4?ma?Ï\)d¾ž5?EžæáCà¾wC·‡mA\™`<»èa7;Yv20130711_00307_stKsb334@딡ñ`Ë?mÖ@€E !ì>%U'>8y'?úáHd¾¢MÓEžÌfD±£uCµ‡LA\͸=Î6a7;Yv20130713_00397_stKsb334@ë"áõÜ@?%u±@€E—/>OS=Éí‡?ôzád¾ŒIºE"âCàßßC·òA\2†<ò8a7;Yv20130713_00399_stKsb334@ë"áù.µJ?#åò@€E—ˆ\=òYA?);¥?ٙše¾˜"uE–ƒD±ž°Cµ%ÃA\¬
<äsÌa7;Yv20130724_00757_stKsb334@ë–F¾_[Û?Mdî@€EA
==œT¹?½p¤c¾¶È´E
CáCµ÷LA[áƒ<ä<~a7;Yv20130724_00759_stKsb334@ë–FÂ6›È?`"ý@€EŽ\=¸'l=Èë¡?p¤e¾'ë…E¬RD±«¦C³ÄZA\†Ñ=†¨a7;Yv20130727_00098_stKsb334@떠^šÀ?aŽþ@€E¾ì=þìè<8ô»?Š=qd¾•E¼|RCàùyC·ÑHA\G<î$a7;Yv20130727_00100_stKsb334@떠 HT®?Y¼‹@€E¾b¸=íO1>¤¤?§®f¾ß;E¼ØfD±z-Cµ±hA[Áœ<ìªa7;Yv20130727_00110_stKsb334@떠9!?63½@€E¿þ\=Ö¥=¨<?«…d¾OßE¾Q…Cá"NC·›A[÷º<䡑a7;Yv20130727_00112_stKsb334@떠<Ą?2ø-@€E¿è×=çÀu9W{?У×e¾‹Æ¨E¾D±ªVCµ–%A[{<Üܸa7;Yv20130807_00305_stKsb334@ë˜"¬ÍÔ?8y´@€E'IR>n?søê?½p¤c¾¬‹DE"?×CâPBC·'A\65<ö¦Ga7;Yv20130807_00307_stKsb334@ë˜&°|?8:Æ@€E'½á=µnÌ?iZž?¯\)e¾¬1E'vD±¬ÝCµ^wA\ŽŒ<Á=?a7;Yv20130828_00363_stKsb334@뚢QRR³?"Ê
@€E»Å
=éà?PµÚ?ٙše¾ƒoEºï®Câ‰C¶FA[ø5<èKa7;Yv20130828_00365_stKsb334@뚢T§& ?#‹d@€E»XÃ>	´>íÞæ?Ü(öe¾£×
E¼{D±—#C´: A\°ì<߃a7;Yv20130922_00146_stKsb334@ëÀ†Ä)æ?AÂÂ@€E"î¸=Ë®¸?'åÂ?\d¾—PE"ÁHCáè1Cµ"uA\¸=<÷Ž€a7;Yv20130922_00148_stKsb334@ëÀŠ`a?DÑë@€E"ê3=²µp<gëÚ?ÁG®e¾š¬E"L¤D±¤œC´–A\"×<óÃa7;Yv20131007_00174_stKsb334@럠šÁ\?T#"@€EÁ{H>m>H^?ŒÌÍd¾}ó¶EÂÍCâZ CµÅ¢A\…†<Ö*aa7;Yv20131007_00176_stKsb334@럠ž5O˜?Iíå@€EÁq¸=âÃ×>­?·
=e¾¡ÊÁE'=D±«×C´@ÅA\¹|<ù‰üa7;Yv20131016_00036_stKsb334@ë ¿ÿÒ"¢?›*®@€E¶×)=¿œÄ=Ûnð?p¤e¾—PE·ø¤D±¨C³ëÇA]òZ=…֝a7;Yv20131017_00145_stKsb334@ë à(l±?q@€EÃk{=ÙWÛ>ÅR?}p¤e¾¼jEÄú¸CâšCµ¨´A]BÀ=šNa7;Yv20131017_00147_stKsb334@ë à'Äé?‡&Ô@€EÃÞö=«ðÜ>ï.É?§®e¾˜bEĦöD±¢%C´*ÁA]¨=SâFa7;Yv20140526_00649_stKsb334@뼄þHÀ?2+@€E Ý{=†èä@Z¼é?¼(öd¾˜"uE¡ÍCâLÍC¶\‹A[ڂ={‡'a7;Yv20140526_00651_stKsb334@뼅Âø¹?Dƒe@€E£kH='J >åô?ê=qe¾™™šE£D±¨¼C´ª^AZÌú=©r©a7;Yv20140607_00493_stKsb334@ë¾'/dò? Þ@€E^¸=¬/p>ó¬à?Ž{d¾±©üE^EìCáU¢C¶TþA\ýX='.+a7;Yv20140607_00495_stKsb334@ë¾…{šU?o"@€E^=šÂ€?'€?^¸Re¾­VE\ìD±—;CµúA[ä«=‹ßša7;Yv20140617_01124_stKsb334@ë¿IzK¶?ԚŽ@€E²
\=‰	è@™È?=p¤d¾ºáHE±Ÿ…Câ¹Cµ¥A\"=¼F%a7;Yv20140617_01126_stKsb334@ë¿I}²"R?Ë¢ @€E²‡š=§!û?‹µ¡?‡®e¾Ã•E³uÃD±ÏC³º A[S#=跕a7;Yv20140620_00975_stKsb334@ë¿©Ô,<Ÿ?Y•I@€E'÷H=£]è@v÷?p¤:¾•E"CâëçC¶½²A\È
<óÈa7;Yv20140620_00977_stKsb334@ë¿©ØyÄ?V¢W@€E"C
=˜ä>–Fø?´záe¾¦éyE"âöD±»uC´­PA] =™ma7;Yv20140623_00913_stKsb334@ëÀoü¶?S¦k@€E†ò==Æ«Ä>Վ?œ(öc¾¯²E‡ICáÖ%Cµ`bA\Ós=P‹a7;Yv20140623_00915_stKsb334@ëÀrз¾?GF!@€E†¾á>ҍ?°h?°£×e¾­VE‡RD±œþC³‡+A]Zº<Ý àa7;Yv20140624_00245_stKsb334@ëÀ"
&Y?\¨—@€Eî=òۃ>Ø@?—
=c¾"÷ÏE‹)qCâ7+C·NA\Êô=Døa7;Yv20140624_00247_stKsb334@ëÀ""ÿ2?Liá@€EŒá®=ôâ?g‰?¦ffe¾¢MÓEiHD±™'Cµƒ3A\ÌÐ<Ù9ça7;Yv20140624_00893_stKsb334@ëÀ)9ûV?-?ð@€E•–
=¿ >À­¢?™™šd¾¥ãTE"9×CáøCµ(A\ž1<Ç×a7;Yv20140624_00895_stKsb334@ëÀ)=Qo3?7Æ,@€E"Já=ëqÆ=2…i?Àd¾ª~úE•N{D±¡yC³uA\™å<Îja7;Yv20140702_00769_stKsb334@ëÁ%‰ém—?"âð@€Eyx=Žkx>jZG?Î{c¾šŸ¾EzÅCá%¢C´A'A]ÆÉ=ˆ(a7;Yv20140702_00771_stKsb334@ëÁ%æ½º?Œ™@€E|*==Ûà?¤ó±?¨õÃe¾©ûçE{ƒ
D±oLC³òA]gª=""[a7;Yv20140703_00529_stKsb334@ëÁC™kK~?F>@€E"6=¤D??"záb¾å`EƒåCáïžC¶¾úA\®Å<Öe¯a7;Yv20140703_00531_stKsb334@ëÁCœ¨AÓ?-ïW@€E"=H=Øÿ="ëò?·
=e¾—PEƒ:ÍD±¥Cµ^úA\æe<Ñw$a7;Yv20140706_00455_stKsb334@ëÁ¦}Ͷ,?HÒ@€E¤ÿ¸>
?kpÊ?ÈõÃd¾¢MÓE¥ZfCᩚCµ^A\'é<ô;Na7;Yv20140706_00457_stKsb334@ëÁ¦€ðÖA?5úè@€E¦Oq>É»>àÕ©?Þ¸Re¾'ñªE¥˜öD±™ÓC³ì‹A\¤C<ø—Èa7;Yv20140712_00553_stKsb334@ëÂd@é)O? [.@€E–Ô=äX²;¥w®?¡G®c¾ˆ1'E–¾Câ¾C¸oA]e<§«²a7;Yv20140712_00555_stKsb334@ëÂdDbE?$r@€E—‡q=Ø{d>zÝà?ÈõÃe¾€ƒE–›ÃD±¶‡C¶–FA]T<ôCŽa7;Yv20140804_00104_stKsb334@ëÅ?ÝD(Ï?˜ê@€E¯å=ŽÐ>«?¢\c¾¤Ý/E®döCâP¤C·wA]ôF=oa7;Yv20140804_00106_stKsb334@ëÅ?à|µ?¬HX@€E¯Ž¸=ň>Èûö?8Qìe¾¢MÓE¬…D±¿uCµ¤A]F=€÷Õa7;Yv20140911_00297_stKsb334@ëÊðÖí?·^@€E•9>™ó>Jb9?\d¾ß;E"UÃCáõ`CµA^øû<íX£a7;Yv20140911_00299_stKsb334@ëÊ qIÄ?ZÊ@€E•ŒH=ó ?µB;?¼(öe¾‡®E"×\D±›ßC³‰üA^û=<óqea7;Yv20141006_00145_stKsb334@ëÍ —£?:hE@€EÃT{=̙¿>¹)Æ?ÁG®d¾¯²EÅ<fCâ'+CµÆÉAaÛG=
Fªa7;Yv20141006_00147_stKsb334@ëÍ šGu?FØø@€EÃJq=·ü|>\t~?¸Qìe¾•EÄw\D±½'C´–¨AaœÈ==a7;Yv20150523_00235_stKsb334@ëéÊ0åá?("ÿ@€E¯S…=éT›=o[?Ï\)d¾ß;E¯ZCáñËCµRAm¥"=qËa7;Yv20150523_00237_stKsb334@ëéÊ4AÀë?,¤°@€E°¶=ÐG+?º'?÷
=e¾²-E°áÃD±øC³qAn¦=€Áa7;Yv20150529_00493_stKsb334@ëêƒKÑtÒ?3}€@€E­4H=«ß˜<Žê?˅e¾ß;E«ÿCâC¶ñAlÜ=uFÑa7;Yv20150529_00495_stKsb334@ëêƒNÛZY?+%Ñ@€E­=3=¹G?µB®?î{e¾wÎÙE¬¾¤D±šwCµeAm^Í=ƒå³a7;Yv20150529_00541_stKsb334@ëꃹ†?OðÄ@€E¢¸=Òy?©ÙÌ?Ñë…d¾"ýôE¡A
Câ8´C·AlÒb=1jfa7;Yv20150529_00543_stKsb334@ëꃼ±|?D$@€E£u×=Îu/@
2W?å¸O¾‰7LE¢ÎfD±©'Cµ@AmkJ=•;Ëa7;Yv20150529_00589_stKsb334@ëê"!ÏùR?Dóc@€E™)R=³L>É)?ž¸Rd¾\)E˜3CâQhC·FAlÿÑ=9.§a7;Yv20150529_00591_stKsb334@ëê"$óh?@Ú#@€E "R=·û"?fº1?Ÿe¾ŽVE¡WHD±²ÙCµ7ðAmí<=y;a7;Yv20150531_00387_stKsb334@ëêÇ6ÀÜT?L"î@€EˆÖ=Ó`"@¯?Ã×
d¾œ(öEˆ~áCáãC¶ÉAl}"=<¥qa7;Yv20150531_00389_stKsb334@ëêÇ:À?OÑ
@€Eˆêá=މz?À.J?â\e¾ß;EˆwÃD± C´û¦Al~Ì==H…a7;Yv20150531_00795_stKsb334@ëêÍ'§ßX?&Ú«@€E¤xì=å‡l>iŒg?½p¤e¾ŽVE¥…Câ×C´üjAl=7Fa7;Yv20150531_00797_stKsb334@ëêÍ*Ú¿T?/\@€E¦á=àôì>å«?˅e¾‡®E¦É®D±™C³"þAkã=FÜ4a7;Yv20150723_00817_stKsb334@ëñf³LXH?)þ·@€E'²==ÓUÎ>ß^—?¢\d¾'ë…E'GqCá4ÝC´Ì‹AlXÜ=+©Ìa7;Yv20150723_00819_stKsb334@ëñf·[ç1??|E@€E'hq="0?7J?ê=qf¾"záE'ä)D±{#C³;#Alö
=m`Ia7;Yv20150804_00289_stKsb334@ëòáRA¦i?0ŠÆ@€EµË=Øáø>%ˆ?\4¾'\Eµn{Cát¼C¶˜"Al<æ=6]a7;Yv20150804_00291_stKsb334@ëòáUh§´?)«°@€E¶'Í=îK?ŽL›?î{e¾xÔþE¶#ÃD±°)C´ÖÉAls
=P€Ùa7;Yv20150810_00351_stKsb334@ëó¢v¤L?™º·@€Ennf=±gà>ÏR°?¾¸RP¾ž¸REn:=Cá²NC¶¸sAkÕg>S¾a7;Yv20150810_00353_stKsb334@ëó¢γ?‰ñF@€Emp=Ÿyp=Ö³L?ÌÌÍe¾²-El¢D±šÁC´ëdAnýí=éIa7;Yv20150830_00105_stKsb334@ëö C¯Œö?'™@€EÜ¢×=Á>ô>º/Ã?Ÿd¾"ýôEÝÍCá½qC·G®Ajë³=='ëa7;Yv20150830_00107_stKsb334@ëö GwÉ?4ð@€EÝÝ>RÓ?HÍ?¸Qìd¾ŽÙEÝÑD±ÆNCµ§+Ajĉ=k?a7;Yv20150907_00109_stKsb334@ë÷ $›Ô?nx@€EŽ$Ã>
¼å?ŒÏ?ê=qd¾‰7LE½×Càë#CµpåAl¼Û=U¾Ba7;Yv20150907_00111_stKsb334@ë÷ (iä?_è@€EŽ.)=éÈÉ>¶Ü?õe¾•E"HD±BC³ØAl¶p=_ƒ"a7;Yv20150911_00229_stKsb334@ë÷¢î¯?ô?)Å@€E…:¸=ôýú>÷©?Î{J¾˜"uE…áCáwC´c3AnÌ=g¸Ùa7;Yv20150911_00231_stKsb334@ë÷¢ñқ?'-±@€E…¤=ςg?^A¤?Ï\)e¾–E…'3D±—}C³€Al¯=Tb±a7;Yv20160719_00633_stKsb334@ì¥0*?í@€Eg=>6&K?ÊÕ?ôzád¾œ¬EŽšCá£uCµ€BAm¦å=c9a7;Yv20160719_00635_stKsb334@쥁mS?">@€E.R>
ª?,¦1@7®e¾¢MÓEo®D±‹TC³Ó3Am×=‹Êa7;Yv20170623_00805_stKsb334@ìIáÙ'?riÝ@€EžFì=®9"a7;Yv20170623_00807_stKsb334@ìIäË0À?‰@€EŸ§¸=w|€a7;Yv20170629_00484_stKsb334@ìIÂ4;&?™ð@€E£T¤>vªa7;Yv20170629_00486_stKsb334@ìIÂ6ä
?±w@€E¤Í>#/?".à@>{e¾dZE¤lfD±©²Cµ˜1A†¢i>âßa7;Yv20180327_00739_stKsb334@ìkªÖ9­¡?rîF@€E³ç=đa7;Yv20180327_00741_stKsb334@ìkªÙoè›?`4@€E³¨{=¡<ða7;Yv20180525_00451_stKsb334@ìsJ}¬ÿ?`ÉÌ@€E½¿¤=ݓ°a7;Yv20180525_00453_stKsb334@ìsMžÏ?[(@€E¾R=°1La7;Yv20180525_00835_stKsb334@ìseºy¹?‹MÜ@€Eª™H= a7;Yv20180525_00837_stKsb334@ìsiIªÄ?®õ@€E¬+®=Ê{–a7;Yv20180804_00829_stKsb334@ì{æ°ñ9"?sAÍ@€E'{=µãa7;Yv20180804_00831_stKsb334@ì{æ´"±?w!@€EÒ¸=­.,a7;Yv20180812_00385_stKsb334@ì|áÈojœ?';@€E—R=™Üa7;Yv20180812_00387_stKsb334@ì|áÌ
iö?†Ä@€E—$=ÍR{a7;Yv20180814_00210_stKsb334@ì}!Ëryð?ZKà@€E§K=ÔQ[a7;Yv20180814_00212_stKsb334@ì}!Ύ¨?Tº™@€E§q=Õ'a7;Yv20180816_00261_stKsb334@ì}bT7/?"@€Eƒ'Í>;3fa7;Yv20180816_00263_stKsb334@ì}bWls?
4Ð@€Eƒ÷\>$‰P@hi9@¸õÃe¾p£×E"döD±ž‡C´Ÿ\A‹ÔM?Maa7;Yv20180829_00175_stKsb334@ìT4ð£?G,û@€E˜_
=±ôka7;Yv20180829_00177_stKsb334@ìWÐ6?L}É@€E˜•{=žU˜a7;Yv20180831_00157_stKsb334@ì@±¶KV?xi#@€Ef=Ÿø‹a7;Yv20180831_00159_stKsb334@ì@µCHª?uU@€EŽøH=¹ |a7;Yv20180901_00205_stKsb334@ì`øæX?Kba@€E{'H=â±Ua7;Yv20180901_00207_stKsb334@ì`ü	±?=Øü@€E{wš=êMS

==> anc/pub_raw/L222_156_V2rc2_merged_KsLC.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 1825 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2023-11-02T16:53:59
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="DETECTIONS" nrows="113">
<FIELD datatype="long" name="catid"/>
<FIELD arraysize="18" datatype="char" name="filename"/>
<FIELD arraysize="10" datatype="char" name="tile"/>
<FIELD arraysize="10" datatype="char" name="ob"/>
<FIELD arraysize="10" datatype="char" name="filter"/>
<FIELD datatype="double" name="l"/>
<FIELD datatype="double" name="b"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="airmass"/>
<FIELD datatype="double" name="skylevel"/>
<FIELD datatype="double" name="skynoise"/>
<FIELD datatype="double" name="elliptic"/>
<FIELD datatype="double" name="seeing"/>
<FIELD datatype="short" name="ppid"/>
<FIELD datatype="int" name="uq_ppid"/>
<FIELD datatype="short" name="catindexid"/>
<FIELD datatype="int" name="id"/>
<FIELD datatype="double" name="ra"/>
<FIELD datatype="double" name="dec"/>
<FIELD datatype="double" name="era"/>
<FIELD datatype="double" name="edec"/>
<FIELD datatype="float" name="mag"/>
<FIELD datatype="float" name="emag"/>
<FIELD datatype="short" name="phot_flag"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="ex"/>
<FIELD datatype="float" name="ey"/>
<FIELD datatype="int" name="cnf_ctr"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="short" name="objtype"/>
<FIELD datatype="short" name="ext"/>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="boolean" name="ambiguous_match"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  207 / width of table in bytes                        NAXIS2  =                  113 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   35 / number of columns                              EXTNAME = 'DETECTIONS'         / table name                                     TTYPE1  = 'catid   '           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TTYPE3  = 'tile    '           / label for column 3                             TFORM3  = '10A     '           / format for column 3                            TTYPE4  = 'ob      '           / label for column 4                             TFORM4  = '10A     '           / format for column 4                            TTYPE5  = 'filter  '           / label for column 5                             TFORM5  = '10A     '           / format for column 5                            TTYPE6  = 'l       '           / label for column 6                             TFORM6  = 'D       '           / format for column 6                            TTYPE7  = 'b       '           / label for column 7                             TFORM7  = 'D       '           / format for column 7                            TTYPE8  = 'exptime '           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'mjdobs  '           / label for column 9                             TFORM9  = 'D       '           / format for column 9                            TTYPE10 = 'airmass '           / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'skylevel'           / label for column 11                            TFORM11 = 'D       '           / format for column 11                           TTYPE12 = 'skynoise'           / label for column 12                            TFORM12 = 'D       '           / format for column 12                           TTYPE13 = 'elliptic'           / label for column 13                            TFORM13 = 'D       '           / format for column 13                           TTYPE14 = 'seeing  '           / label for column 14                            TFORM14 = 'D       '           / format for column 14                           TTYPE15 = 'ppid    '           / label for column 15                            TFORM15 = 'I       '           / format for column 15                           TTYPE16 = 'uq_ppid '           / label for column 16                            TFORM16 = 'J       '           / format for column 16                           TTYPE17 = 'catindexid'         / label for column 17                            TFORM17 = 'I       '           / format for column 17                           TTYPE18 = 'id      '           / label for column 18                            TFORM18 = 'J       '           / format for column 18                           TTYPE19 = 'ra      '           / label for column 19                            TFORM19 = 'D       '           / format for column 19                           TTYPE20 = 'dec     '           / label for column 20                            TFORM20 = 'D       '           / format for column 20                           TTYPE21 = 'era     '           / label for column 21                            TFORM21 = 'D       '           / format for column 21                           TTYPE22 = 'edec    '           / label for column 22                            TFORM22 = 'D       '           / format for column 22                           TTYPE23 = 'mag     '           / label for column 23                            TFORM23 = 'E       '           / format for column 23                           TTYPE24 = 'emag    '           / label for column 24                            TFORM24 = 'E       '           / format for column 24                           TTYPE25 = 'phot_flag'          / label for column 25                            TFORM25 = 'I       '           / format for column 25                           TTYPE26 = 'x       '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'y       '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'ex      '           / label for column 28                            TFORM28 = 'E       '           / format for column 28                           TTYPE29 = 'ey      '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'cnf_ctr '           / label for column 30                            TFORM30 = 'J       '           / format for column 30                           TTYPE31 = 'chi     '           / label for column 31                            TFORM31 = 'E       '           / format for column 31                           TTYPE32 = 'objtype '           / label for column 32                            TFORM32 = 'I       '           / format for column 32                           TTYPE33 = 'ext     '           / label for column 33                            TFORM33 = 'I       '           / format for column 33                           TTYPE34 = 'ast_res_chisq'      / label for column 34                            TFORM34 = 'E       '           / format for column 34                           TTYPE35 = 'ambiguous_match'    / label for column 35                            TFORM35 = 'L       '           / format for column 35                           DATE-HDU= '2023-11-02T16:53:59' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             \¯v20100329_00616_stb349      b349v-1   Ks        @‰úøa7N?õ"7P#´Ê@€@êþ«·rë?…¸@´\)@XñG®zá?µ†öSÙÇ?鉡]æâ
¤[p@p¯‰Ññ?À9ïq?ÿ)@[[õGêˆ@XÁ愼§þAƒï;>''DÍ9/D»Ç>1'>1'e@£×?T\´v20100330_00704_stb349      b349j     Ks        @‰äE^?óªÒÌS3Î@€@êþËÜJ¾À?ƒ¶F@´IzáG®@Y'G®zá?·¦Å| Œè?歃Ôz/

£
@p¯‰½´ÚaÀ9ïqÏð·i@]ï:vqa@ZnØy$A‡.>;¿˜D'ã#D*ò>$Ý/>"Ðåc@1G®>XáT\µv20100330_00706_stb349      b349j     Ks        @‰úøa7N?õ"7P#´Ê@€@êþËßO?ƒ•@´@ @Y¸Që…?Á¥œÝøª?ç8|jgZ‹
¤¸§@p¯‰Õ¨WÀ9ïr¿·®Ï@UÀI'ÈD'@S+çž5\A†;>¸DÍ?ðD,þ>\)>of@1G®@8ã¨T\ºv20100408_00571_stb349      b349j     Ks        @‰äE^?óªÒÌS3Î@€@êÿêJV`	?‰º^@²Ë®zá@Y
¸Që…?¼Ò2g[Xì?灙ŒrX
£äY@p¯‰Ì›±ºÀ9ïs^P@Xø8‰ãx@Uy
Ë+0°A‡>´þD'ÜD5>o>$Ýc@Qì@;§®T\»v20100408_00573_stb349      b349j     Ks        @‰úøa7N?õ"7P#´Ê@€@êÿêLÛä?‰xÕ@²ÌÝp£×
@YA™™™™š?Á#û‡Ë:ü?æèšJŸ
¤ @p¯‰¡=)AÀ9ïuLë»@UJçý÷"÷@T8öóñåA†Er=úÄDÍ	ËD#–==ùÛ#f@\)A+A1T\Áv20100409_00481_stb349      b349j     Ks        @‰úøa7N?õ"7P#´Ê@€@ë	êTŒõ?Œ‹D@²#aG®{@Y!™™™™š?ºÉ´˜c9?ås[ mQ
¤2_O@p¯‰¼³@"À9ïrrQŒd@UÕm—;@V¹ýŒËî½A†ò½>'kDÍ'ÏD÷Ï>"=í'hf@…?ió×T\Æv20110728_00245_stb349      b349v-3   Ks        @‰äE^?óªÒÌS3Î@€@ë;`҈=|?‡ÎÙ@´»"\(ö@V5p£×
=?µœ>z8þ?æâÂ\†
£=1Ñ@p¯‰¥ó|YÀ9ïrN¨@T?.WÙÇh@S]q> B™A…~Þ>!¶0D,€RD¦Ù>Iº=ó¶Fc@'®?îUT\Ìv20110817_00630_stb349      b349v-2   Ks        @‰äE^?óªÒÌS3Î@€@ë=ãIoë?‹…@±¸¹™™™š@XœÌÌÌÌÍ?Â(zÝì¯Á?ä/±¸8/

£C@À@p¯‰ÂÒ&À9ïs–yo@VSØ2áN@SœåðeAˆbœ>¦óD,ñXDp!>%=×
=c@£×@ˆh~T\Ív20110817_00632_stb349      b349v-2   Ks        @‰û6ûÅê?õ"6'‰
?@€@ë=ãLÁ´Á?‹¥ã@±žµÂ\)@XUp£×
=?ĮǓ§è?äÊ峯
¤DÒ@p¯‰Õv-ØÀ9ïpôŽa@S-Q>Í@PüÅßoA‡ªÀ>7dDÏR‡D ƒ=ùÛ#=° Åe@×
@n­T\Óv20110901_00460_stb349      b349v-008 Ks        @­|Ø4?õ-—ó?Ìi@€@ë?ÁÙ2ÆÒ?Š=q@·.záH@Y"(õ\?¸7øê·ï?ådUê©gÔ
¤Võ¦@p¯‰¹ëõÀ9ïq§Ц@W—æ_:@Vëא=.<A†dÑ>@¶DÒÖÉD81>hs>"ue@4zá?+‹¥T\Ùv20110917_00433_stb349      b349v-2   Ks        @‰û6ûÅê?õ"6'‰
?@€@ëAÂê[ƒ^?»dZ@°)xQë…@Y\záG®?¾Qý"ÕíÞ?äÁ'ÂE<ÿ
¤\å@p¯‰¿rÁ×À9ïs
:š@XSØ
ˆàò@Vj͇ò½A‡&D>5l©DÏD¼D!š>‡+>f@I™š@ÝÒT\åv20110930_00149_stb349      b349v-006 Ks        @­|Ø4?õ-—ó?Ìi@€@ëC`Zܓ?˜b@µK…¸R@Z…¸Qì?µtÝøn;G?è&¢@(±q
¤h}Ü@p¯‰äO>À9ïr'Ý@V¹õŸ@Ue—¬ 4A…¿j=íÔTDÒìÝD´Í>$Ý>Jd@\)@·ÕhT\ëv20120316_00404_stb349      b349v-4   Ks        @‰úøa7N?õ"7P#´Ê@€@ëXi0‡?öF@µ\\(ö@Y®záH?¸9Â;À?åŽ]Ž%
¤nð9@p¯‰¶k[À9ïs¹yc@TÈ@D˜@S0·®"¥A‡=ç!¶DÏl´Dvé=í'h=ě¦e?î{@gk»T\ðv20120319_00537_stb349      b349v-5   Ks        @‰äE^?óªÒÌS3Î@€@ëXÌL³&?‡
=@³¹³3333@Z‹×
=p¤?¼è:?àÜ^ötTÕ
£sfÄ@p¯‰º3S­À9ïqQ.±–@Y"ûËãZ@XßË}­ÊûAŠª­>7ÇD,nfDç+> Ĝ=÷ÎÙb@'\<¯ÖqT\ñv20120319_00539_stb349      b349v-5   Ks        @‰úøa7N?õ"7P#´Ê@€@ëXÌO^½P?†éy@³ºÁG®{@ZO
=p£×?¿A´Ö6?á\cŸa¯
¤tÒ)@p¯‰¼s0ÎÀ9ïq\yß4@Wâ ÍB$@X*Ë Ž+A‰†4>n¤•DÏÍD­P>t¼>Pe@vff<¿~T\üv20120607_00768_stb349      b349v-006 Ks        @–[2¼+?ó¶5$w@€@ëbÉô«?‡l‹@®c
=p¤@Y£×
=q?µó}üGã?å9rôiHï
£ô^@p¯‰ÅpúÀ9ïqH´à@Wß5'dó†@\^¿çlbìAˆ¤>5©yD3ØRDu>"Ðå>'ïžd@HõÃ>¬²,T\ýv20120607_00770_stb349      b349v-006 Ks        @­|Ø4?õ-—ó?Ìi@€@ëbÉçp?‡®@®Š@@Y$(õ\?¸¹væA?å½y#=­ò
¤€î<@p¯‰Š"\À9ïs…AZO@\ÂÛ¿@`ªî¯p:A‡Ï6>;ýÓDÒÀöDŽÉ>B\>2-d@O\)@]DT]v20120610_00596_stb349      b349v-009 Ks        @–[2¼+?ó¶5$w@€@ëc'ü3­,?'°!@° TzáG®@Yh£×
=q?®Ìț?äUзƈï
£…þp@p¯‰•0^QÀ9ïquÝ@V%k"ûˆ@X•¼9l$dA‡V>"nyD3
Cÿ¦é>	7L=d@9™š?«T]v20120610_00598_stb349      b349v-009 Ks        @­|Ø4?õ-—ó?Ìi@€@ëc(AT?'°!@°ŸÌÌÌÍ@YQ™™™™š?ÃÒÃò2·ã?åˆýŠž˜Ì
¤†_ˆ@p¯‰Ü8Ï­À9ïp†y¼@SÔn'½9@T	úb÷¦A†¼º>v1DÒ­¢D‹>=ÎÙd@0£×@06T]	v20120616_00384_stb349      b349v-009 Ks        @­|Ø4?õ-—ó?Ìi@€@ëcå
a7(?ƒt¼@±Bæffff@Yp£×
=?¹yÒ),Ö?äšÔ&Þ;4
¤Œ$@p¯‰œæ³À9ïq]÷OS@W,¤GTe@U)W¾-eA†x»>!'öDÒ·3D¢>bN=í'hd@333?Š
T]v20120617_01006_stb349      b349v-010 Ks        @–[2¼+?ó¶5$w@€@ëd?ŠdG?ˆr°@¯h+…¸R@X͏\(ö?¶t']ÿ?èíÚ°Æ
£'™û@p¯‰½g0ÂÀ9ïs©Båµ@[X™µ0@^vАv0A‡×> ÚÕD4dDJ->¾w>$Ý/c@p¤?¸ÅuT]v20120628_00315_stb349      b349v-020 Ks        @–[2¼+?ó¶5$w@€@ëecam¾I?‡ÎÙ@²óՏ\)@WÙë…¸R?ÂOž8dË\?âþ°"È
£—ð=@p¯‰ÆÏ4îÀ9ïrª°Þ@VäáÑ0<@Sz•ätyAˆô¯>;·D3ÓD–>
Oß=Ý/c@AG®?äæâT]v20120628_00317_stb349      b349v-020 Ks        @­|Ø4?õ-—ó?Ìi@€@ëeceAxE?‡P@²ó¬ÌÌÌÍ@X¯\(õ?¼Im1[ž?ãJáUè6W
¤˜à"@p¯‰»Eï0À9ïqð~È@Vkb˳•°@Vsy"³ulAˆé>YèdDÒʸDd>t¼=ó¶Fe@S×
>ЧT]v20120703_00728_stb349      b349v-011 Ks        @­|Ø4?õ-—ó?Ìi@€@ëfŒ(\À?†$Ý@¯uÑë…¸@X×®záH?Ã}åµÑß?èá
»Z
¤ž[@p¯‰µï­5À9ïq0î†Ö@TsPÀÙÜ@W‹eïRA"ð=úÆDÒº‡Dò==÷ÎÙ>‡+d@=¤	
T]&v20120706_00814_stb349      b349v-012 Ks        @–[2¼+?ó¶5$w@€@ëffbm"m?†È´@¬SøQë…@Y ?¸]‰óß5Z?âÂ_çØ
£©^Ç@p¯‰Ã^°ÂÀ9ïsnN·@Saí"Óä@R¸T7¡«€A‡‡o>ÍåD3ÓçCÿÁH=ûçm=c@8Qì@dwÿT]'v20120706_00816_stb349      b349v-012 Ks        @­|Ø4?õ-—ó?Ìi@€@ëffeð)ž?†éy@¬DzáG®@Y&záG®?´Ëà~/…Õ?ㆢ(‰a
¤ª@Á@p¯‰«·vÀ9ïrA¥îˆ@Tqˆžkº`@U"Ñð­ÄA‡	H>'XDÒ¬"Dþ>>"e@*=q?`øT],v20120707_00388_stb349      b349v-011 Ks        @–[2¼+?ó¶5$w@€@ëf'õ ?"ýô@¯"Ï\(õÃ@Yžfffff?ÁG^cb¦?ßÜ'›zo]
£¯Q@p¯‰¦SœÝÀ9ïs}[Ã@Y äM"ïÈ@[<ŽeÙ±AŠ>u1D3âoDv>bN>²-d@ƒ×
?»hT]-v20120707_00390_stb349      b349v-011 Ks        @­|Ø4?õ-—ó?Ìi@€@ëf'øv™d?"Ý/@¯‡ë…¸@Yš=p£×
?ĝ†Ž$'?à(º«Îƒ
¤°å®@p¯‰zèûÀ9ïpY¿›1@TVxz®…@Z®I™g¢A‰'ä>'ÒDÒªFDx1=ýó¶>Ÿ¾e@'áH@|¡"T]Dv20120725_00594_stb349      b349v-014 Ks        @–[2¼+?ó¶5$w@€@ëhÅ%[¨?ŠŸ¾@°´u\)@Y$záG®?À;_W?çûÞ6àŽ
£Çbª@p¯‰®/ßàÀ9ïqD
V@Q̵œ¥j@T'h¸=Î!A†¹•=­"`D4 1D¼œ=ñ©ü=Àƒc?ê=q=("T]Ev20120725_00596_stb349      b349v-014 Ks        @­|Ø4?õ-—ó?Ìi@€@ëhÅ(Ç	?ŠÀƒ@°¹|(õ@Y"ÌÌÌÌÍ?½ƒÕâöþ?椇>ðx
¤È?·@p¯‰¥ikÀ9ïuwð%@VÛì€g¢@Wœ,ßæiõA‡Â>	UDÓ"D¨B>\)=í'hd@\)@«¥eF]Kv20120731_00739_stb349      b349v-015 Ks        @­|Ø4?õ-—ó?Ìi@€@ëi"Õ®ÃL?Œí'@«ŒÌÌÌÍ@XE¸Që…?±è
€a<?ìó±Aoз
¤Î—·@p¯‰'ǽÀ9ïnބ4@bßÕÞV·@`9ÿ‡©•ôAƒ§•>H&ÚDÒ׶Daì>,1>™še@
áH@T]Pv20120801_00540_stb349      b349v-016 Ks        @–[2¼+?ó¶5$w@€@ëi£Í§ƒ?"›¦@ª²Që…¸@X õ\)?º	ññIƒØ?å/s—&w¹
£Óü@p¯‰³JÆÀ9ïr*"˜e@VBFª×H@S×¾òΘA†Ûé>UÏD3ì¬Deq>n˜=Û"Ñd@%? "CT]Qv20120801_00542_stb349      b349v-016 Ks        @­|Ø4?õ-—ó?Ìi@€@ëi£Ðþð¶?"¼j@ª™\(õÃ@Xz\(õÃ?º«šMÀ?è'þÊËÁ
¤Ô@p¯‰¥º¯æÀ9ïsÂ0…²@P/Qüä&@R§;øNA‡&=ØBŒDÒÖDku==ÎÙd?ç®@?T]cv20120814_00521_stb349      b349v-017 Ks        @­|Ø4?õ-—ó?Ìi@€@ëkC;Ž½?‰‡@±Ç®zá@Y(õ\)?½ŸÕýfÉ?âDr»Î³
¤æùï@p¯‰ËåCÏÀ9ïpUÉG@^¼ÓK°–@]y(LÒÒA‰Øñ>šÛ
DÓ
/D >;dZ>Ÿ¾d@•¸?sëT]iv20120815_00072_stb349      b349v-033 Ks        @­|Ø4?õ-—ó?Ìi@€@ëk_¯¶†º?""@±\(õ@YPõ\)?´ê"sj?èiãN»Ç8
¤ìµ€@p¯‰ÇÀ9ïsJ
"»@\ú[.†hÒ@[íÛ%ÊJA†(>xDÓ<¬DQy>¾w>'ïžd@,ÌÍ?èwT]ov20120817_00408_stb349      b349v-027 Ks        @­|Ø4?õ-—ó?Ìi@€@ëk£ÏîªÃ?'ñª@¬
øQë…@XØQë…¸?¹¿AÉÎë‹?셡—û
¤ò*1@p¯‰È¥ë«À9ïq	%-H@býÕÖì˜@`õ†Ý4£¼A"$G>4'DÓ
D#>!ÊÁ>!ÊÁd?øQì>åŸ(T]v20120909_00279_stb349      b349v-023 Ks        @­|Ø4?õ-—ó?Ìi@€@ën€ç€Ý‹?ˆ"u@µ'£×
=q@ZD(õ\?³üL휯?åʂž«QR
¤-L@p¯‰ÆƒVôÀ9ïp]ŸO7@UFŸ¥Ì@V´
=sÊ¢A†›¼>ŒgDÓçDh>¸>"d@1G®?É?T]†v20120912_00279_stb349      b349v-022 Ks        @–[2¼+?ó¶5$w@€@ëná~_· ?'-@¶‡G®{@ZzáG®?¹»0'©½ÿ?ãþ#Í˶ˆ
£	{B@p¯‰¯˜t¿À9ïs1ú@`¡ˆ"&Š@`Cºö"¶¸A‰Cß>TßqD4NfD¾%>D›¦>A‰7c@hQì?‡ÞvT]‡v20120912_00281_stb349      b349v-022 Ks        @­|Ø4?õ-—ó?Ìi@€@ënáì#?'n˜@¶/\(õÃ@Yñë…¸R?¼îÖ¯{?ãW:܆‰
¤
º@p¯‰¼B"À9ïpG÷½A@Y«Žq–!@W0ài͍AˆÊ¯>DŠDÒýyDV>2->™šd@c33?.üyT]Œv20120919_00184_stb349      b349v-030 Ks        @–[2¼+?ó¶5$w@€@ëoÀã°Xù?'MÓ@²ÌÇ®zá@Y×
=p£×?ÀWÂ^´Á=?ã_'=Y'
£aC@p¯‰—ƒkpÀ9ïtm‹ê@X"²m¦X@W>ˆSĈAˆX=>%.PD4#uDºÑ>bN>c@5@P@ïT]v20120919_00186_stb349      b349v-030 Ks        @­|Ø4?õ-—ó?Ìi@€@ëoÀæùƒå?'\@²Î'\(ö@YÜzáG®?¾:£iüóÜ?ã~'ñÎ~
¤@p¯‰º>Ú1À9ïq·ÍFº@WV"­x,@Wi"²Aˆ1õ>B•UDÓ
DÓ#>
=q>(õÃd@e¸?üT]™v20121014_00196_stb349      b349v-028 Ks        @­|Ø4?õ-—ó?Ìi@€@ërà7æ%¹?²\@º+nzáH@Z^fffff?¾HçÐ^QÅ?åˆ@ÉÒO 
¤É@p¯‰¦%%—À9ïpá%s@[XÒWmg@X"É×O½A‡‡>+gDÒë3DÑì>™š>+d@3×
<žK'T]žv20130315_00575_stb349      b349v-019 Ks        @–[2¼+?ó¶5$w@€@ë…ë[‰xº?–§ð@³ž˜Që…@Rø£×
=q?»v€ÝX5?äñm9$ 
£!™D@p¯‰ŽblàÀ9ïs1Øä@T¥:žáär@SàÔ\¿æ€A"sC>'ªD4îDAh>P>+c@*=q@¦ÚoT]Ÿv20130315_00577_stb349      b349v-019 Ks        @­|Ø4?õ-—ó?Ìi@€@ë…ë^ž5á?–E¢@³¯"záG®@SzáG®?¶"«Ö
=?äJ¤ûÖ^
¤"ÓU@p¯‰§ÁÚõÀ9ïpÏÅá@UW3Ôd@P›»kÇÅA…ká=Û-]DÓ=ËCÿm=ñ©ü=Ðå`d@zá?Ö«bT]¤v20130325_01085_stb349      b349v-019 Ks        @–[2¼+?ó¶5$w@€@ë‡,n(Q®?'ñª@³US3333@ZG®zá?Á¬àž:é
?àl7).nö
£'ãC@p¯‰˜ä6DÀ9ïpoi¬z@Vv¶|+µ>@TôÕàMtA†_š>wI!D4
?DÓ>=ÎÙc@™š?ükŒT]¥v20130325_01087_stb349      b349v-019 Ks        @­|Ø4?õ-—ó?Ìi@€@ë‡,sT*Ð?'Ðå@³hJ=p£×@Y•p£×
=?¼IÖço?áQӕFL
¤(zÄ@p¯‰ÀµÚôÀ9ïqäî'Y@RǤ°äÔ@QòMQä_cA†ÿV>aï¨DÓ0"DZ=÷ÎÙ=×
=d@ˆQì>'i0T]ªv20130714_00500_stb349      b349v-030 Ks        @–[2¼+?ó¶5$w@€@ë•ʊ}?‰º^@µÐ£×
=q@Yqë…¸R?ÉDOOÉkï?æ仲Yj;
£-e"@p¯‰rS2À9ïn!dˆg@AðgTo&"@C¢oÎgñAzbÀ=r¦ID3æwD&Ù=]/=\)d@
=q?âvdT]«v20130714_00502_stb349      b349v-030 Ks        @­|Ø4?õ-—ó?Ìi@€@ë•Í­¢»?‰™š@µÓffff@Y–¸Që…?Èømd‡i?æQæ"¾¨
¤.L¥@p¯‰oüðñÀ9ïn,áYµ@Dš6c ¤@Eéü˜'!A|E˜="±sDÓ,¼D]Ó=ixÕ=—Pc@®?×n(T]°v20130723_00332_stb349      b349v-035 Ks        @–[2¼+?ó¶5$w@€@ë–%=K`?‰™š@°/aG®{@XPõ\)?·Í"ré+¨?ë Ô«Fø
£3½L@p¯‰SyŽ%À9ïk	j'S@@+®p®ô3@A•À˽úAl•=EõÍD4
`D¾5=#×
=#×
b?œ(öAÓNjT]±v20130723_00334_stb349      b349v-035 Ks        @­|Ø4?õ-—ó?Ìi@€@ë–%@pÀ?‰º^@°\)@XzáG®{?¹÷uQÄ?ê×ՏǑ
¤4Ê@p¯‰cLŠ­À9ïkû2äÓ@>z|Ìb·@=~´¢*'®Am3Q=|`DÓÛD¬î=¾w=¥ãd? A1p
T]¶v20130724_00651_stb349      b349v-021 Ks        @–[2¼+?ó¶5$w@€@ë–Eª¢•?;d@±­záG®@Xep£×
=?¸öÙ{0øÆ?èUÌ
<Ý	
£9öò@p¯‰l'ÌÀ9ïlYž‡¤@4rk‰R>u@51øYQAm°<îQ&D3ÚáDǍ<ýó¶<õc?³33A qT]·v20130724_00653_stb349      b349v-021 Ks        @­|Ø4?õ-—ó?Ìi@€@ë–E­Ç8Ž?|î@±¦ï\(õÃ@X
=p£×?µN"H¨e?ê*ˆŽÑ¶ä
¤:¾J@p¯‰winÀ9ïlvšF…@:Vjï9@9¼\h¢Amwî=:ÎDÓDÇ=+=od?•Â@X(T]¼v20130801_00085_stb349      b349v-025 Ks        @–[2¼+?ó¶5$w@€@ë—?Ÿ1=æ?ƒ@°}g®zá@X^záG®?¶ä¥q=Ÿ?熇×Ó
£?gû@p¯‰wºù¾À9ïm)94@-îÕÛ	ùó@0*­d2»ÌAmŌ<Ð~MD3ÞwD™y<å`B<ÌÌÍd?¡G®><íKF]½v20130801_00087_stb349      b349v-025 Ks        @­|Ø4?õ-—ó?Ìi@€@ë—?¢yø?A‰@°m"3333@XQë…¸R?ºÅÖ8†YK?ê:uz^
¤@«'@p¯‰qô@èÀ9ïl nM³@5ã?PrŽ,@6(ÁÔ£_gAlsÚ=ðÎDÓ.wCÿîw=C–<õd?§®@\"éT]Âv20130801_00517_stb349      b349v-031 Ks        @–[2¼+?ó¶5$w@€@ë—Cv·§w?'°!@¯cÀ@Xã×
=p¤?·&nÿ'÷?æ2"‰(L
£E°†@p¯‰wÈmÀ9ïlæ'ëš@-«Øº›Ì¾@.Ðd¥öoAmƒe<è"HD3ôÍDD<å`B<¬1e?´zá?Ԁ,T]Ãv20130801_00519_stb349      b349v-031 Ks        @­|Ø4?õ-—ó?Ìi@€@ë—CzÁ»?'°!@¯!G®{@Y
\(ö?¶XÒ[|?æX‹]Á§*
¤F"è@p¯‰xµ»À9ïl˜û@3"_Җ~@3 3Ì¥ØAm‡«=iDÓœDÁ'<õ<¼jd?¦ff@fw9T]Èv20130801_00757_stb349      b349v-044 Ks        @–[2¼+?ó¶5$w@€@ë—E`Xô?"ýô@­ó¡G®{@X|záG®?µŸõÔ-?èô¼¶5
£K3€@p¯‰uKÀÀ9ïl˜Xº@5ä+°ÌÀ@5"ºB…þAmpt<ëËD3óçD³×<ýó¶<í'hb?˜Qì@H'ÌT]Év20130801_00759_stb349      b349v-044 Ks        @­|Ø4?õ-—ó?Ìi@€@ë—Ec·C?•`B@®®záH@XŸQë…?³Óúãáf?éK£‡â••
¤LT@p¯‰r'afÀ9ïl˜À^Ï@3dÌÕ'm@4_í
AmË[<ÒôDÓÇDÚN<å`B<Ôýôd?G®@‰ÛØT]Îv20130804_00544_stb349      b349v-039 Ks        @–[2¼+?ó¶5$w@€@뗣8??'°!@³D×
=q@Y²\(õÃ?¼ûÅÜm?ãEl´fØ
£Që¡@p¯‰|<À9ïl´/ÍE@5sÖ*	@4_kÄ/28AtÀ»=2ìGD4!'DX<ýó¶=oc?Ó33@\T]Ïv20130804_00546_stb349      b349v-039 Ks        @­|Ø4?õ-—ó?Ìi@€@뗣;~v(?'Ðå@³BC×
=q@YN¸Që…?¸×&'u»™?âöç½éÚû
¤R³:@p¯‰€ïÀ9ïm3†¡E@:§¬Ô2@6>À5ÇAun_=QCDÓÑDà¤=,1<Ôýôd?ê=q?\Ü0T]Ôv20130804_00936_stb349      b349v-046 Ks        @–[2¼+?ó¶5$w@€@뗦¹×&Ã?»dZ@³ã7
=p¤@XÌÌÌÌÌÍ?¶k	
oÕ%?çej 
£WÂÎ@p¯‰piŸ†À9ïlY-µ@?M'çÀ•@@ÉÖ?
1ArWb=ÚÒD3ñ'DªÑ=8Qì=,1b?µÂ@AÅ0T]Õv20130804_00938_stb349      b349v-046 Ks        @­|Ø4?õ-—ó?Ìi@€@뗦½!3+?¼(ö@³à:áG®@X™G®zá?°Êßø"»í?èþŽåó
¤X~ª@p¯‰fòÒNÀ9ïkô"lŒ@?Z~â¿*@<NU¢KAr»q=/gWDÒüDՑ='ïž=#×
c?ž¸RA¡­T]Úv20130805_00462_stb349      b349v-053 Ks        @–[2¼+?ó¶5$w@€@ë—Ã+ïlµ?'ñª@´ÃE¸Qì@YÌÌÌÌÍ?´u'@_?æ¯{áðö
£]ƒ@p¯‰‰ƒ©ÆÀ9ïoKÁr@L&<L«©@M=LugÌáA~k=Æ0§D4(!Dßß=¾vÉ=©ûçc@-p¤@Ù·T]Ûv20130805_00464_stb349      b349v-053 Ks        @­|Ø4?õ-—ó?Ìi@€@ë—Ã/D k?'ñª@´¶o\(õÃ@YNfffff?¶äیX="?åÀÄNV­¿
¤^ê±@p¯‰«Ù¿2À9ïp˜÷@S"\EõB«@T0b¨*êæA'f>TDÓHÅD"œ>¸=ß;dd@qG®?&o€F]àv20130806_00711_stb349      b349v-041 Ks        @–[2¼+?ó¶5$w@€@ë—å4׈=?™xÕ@´#×
=q@Y>záG®?¾—i=±;w?ãhQ˜×…k
£c‰@p¯‰"axÀ9ïlՉ³N@5cÆ´añ@4ù]ÌøAtÛ=6ºD4
DÃT=t¼=t¼b?æffAŠŠKF]áv20130806_00713_stb349      b349v-041 Ks        @­|Ø4?õ-—ó?Ìi@€@ë—å8r?™Û#@´‰¨õ\@YÌÌÌÌÍ?¼¯æâøˆ<?äï"ª þ
¤d ƒ@p¯‰~$-FÀ9ïm	ó¨9@;vEOc^Œ@:hyzŸ†AvP
=,˜ôDÓ	/Du=,1=t¼d?Ÿ?óÊT]æv20130813_00070_stb349      b349v-051 Ks        @–[2¼+?ó¶5$w@€@똿†Œš?†§ð@¶h @ZÌÌÌÌÍ?¸ðñoC…?èΚ$$
£iâ6@p¯‰¢.ýÀ9ïoh<bÑ@T	–TÐf3@T…ÌÃËþgAâ¢>pöD4FD…/=ùÛ#=ÊÀƒc@ÌÍ?̏T]ìv20130813_00394_stb349      b349v-060 Ks        @–[2¼+?ó¶5$w@€@ë˜Ä÷ˆã? Äœ@´+ŽzáH@Y¶fffff?Âcq¿_üÀ?æ³3ë{Â
£o@%@p¯‰oò˜¬À9ïlÝŸ@E'Ô'S#@Bú%ÿ\¤ðA}N²=‹à­D4FDm?=²-=uc@…?·qT]ív20130813_00396_stb349      b349v-060 Ks        @­|Ø4?õ-—ó?Ìi@€@ë˜Äúðv ?¡&é@´1ë…¸@Yj=p£×
?³e…ý=?èⵔ¡ã
¤psS@p¯‰wêö`À9ïlªa		@ETq]+ó@E𹏣6A{Æ=ƒjÄDÒíüD)h=•=‡+e@>å0vT]óv20130818_00386_stb349      b349v-034 Ks        @­|Ø4?õ-—ó?Ìi@€@ë™bnSÆ?'ñª@³9™™™š@Yƒ×
=p¤?¿Ëׇsý?á;r)h.=
¤v¢¼@p¯‰lÞvÆÀ9ïl6Ž&@*=üÏNôÜ@)…¸›—AP¿¥=ÀÕDÓ#D¬{<£×
<›¥ãd@Y™šAÆ©fT]øv20130826_00284_stb349      b349v-049 Ks        @–[2¼+?ó¶5$w@€@ëšbR´Ù?‡l‹@±È=p£×
@Xô(õ\?·b"	aӅ?è7ü+gÀa
£{TÔ@p¯‰†Ð`wÀ9ïm=íŸÂ@IO˕7Ú@Fq%ÎË"Ay‰}=}D°D4ƒDË="t¼=q©üc?õAáêºT]ùv20130826_00286_stb349      b349v-049 Ks        @­|Ø4?õ-—ó?Ìi@€@ëšb©•?‡®@±¾që…¸@X£…¸Qì?´}&†ÒlŸ?éø"ß [w
¤|¥û@p¯‰œB¿À9ïmŒ©ÿc@K®°Ë»üŠ@K®MM@ÀŽAy~N=ˆODÓ¦D
Ó=²-=‹C–d?ó33A]ÁT]þv20130827_00332_stb349      b349v-058 Ks        @–[2¼+?ó¶5$w@€@뚁ã)•¦?‡
=@´·Ñë…¸@Z"\(õÃ?¹÷•ù&?äé'ýK£J
£rD@p¯‰˜o6À9ïn#³]`@P‹äžx…@Lì*¹ÐCA#?=ÓäËD4D©º=ě¦=\c@7®AˆgT]ÿv20130827_00334_stb349      b349v-058 Ks        @­|Ø4?õ-—ó?Ìi@€@뚁æfff?‡+@´º
=p£×@Y¢áG®{?´è3º#þ?åÞ‡€¬
¤'Øî@p¯‰~Ķ¿À9ïm($AÉ@D¦fhw!!@B¢Ø—q·AzøÑ=œ[üDÒîND\j=\)=Y‡e@!ë…>Ÿ)>T^v20130905_00150_stb349      b349v-047 Ks        @–[2¼+?ó¶5$w@€@뛢ŸŒx?£×@·ÁôzáG®@YAG®zá?¸ñ—òÐl"?ä—H¤ÖÛç
£‡#@p¯‰'(ÁÀ9ïnG‡Œ@>†€íÒÌ@>ÅO¸(hA~8=guD4M`D¸Õ=e`B=D›¦c?â\A-	T^v20130905_00152_stb349      b349v-047 Ks        @­|Ø4?õ-—ó?Ìi@€@뛢Û
þ?å`@·ÆAG®{@YJáG®{?¸–~\&r?ãÍ.5•
¤ˆ^}@p¯‰{X0ûÀ9ïmx籨@BLkzõ@B!+]ÙpA~ø:= ÷êDÓîDöé=ƒo=Y‡c@(ö>úÌT^
v20130906_00279_stb349      b349v-061 Ks        @–[2¼+?ó¶5$w@€@ë›Áßñ\¤?ß;@¸±úáG®@XùG®zá?·S¡}=ÃZ?è›Aâ
£Á«@p¯‰–
ÂÀ9ïmç8Â@S^‡£BÝ@Põ½Ç.BA~u™=¬D4.DÌþ=Òñª=Àƒc@õÃ@ù'T^v20130906_00281_stb349      b349v-061 Ks        @­|Ø4?õ-—ó?Ìi@€@ë›ÁãBŠi?A‰@¸«"\(ö@YJ=p£×
?²iwÿk?éÔÙbK=…
¤Ž
Ù@p¯‰«ä™ŠÀ9ïoÿ™Ûã@P8(|Xê@PÓºX¬åA€ƒ=ÆgÛDÓ¼DÜÍ=ÎÙ=§ïžc?ê=q?ƒST^v20130920_00188_stb349      b349v-037 Ks        @–[2¼+?ó¶5$w@€@띀¿'Oô?'G®@®¦Ç®zá@X™G®zá?¸é™6GdÃ?æ¦é•IA¬
£"s7@p¯‰€Ä+äÀ9ïlq¿¼@RµúHôñô@R)Ò0ú1AÃ1=¹£JD3ý¢D˜å=Ý/=Ù‡c@"\Av¦•T^v20130920_00190_stb349      b349v-037 Ks        @­|Ø4?õ-—ó?Ìi@€@띀Âåb›?'‰7@®¥33333@XœzáG®?·~ýäqÚ?åЏ¿èE
¤"xu@p¯‰ˆé^À9ïnD^ÛÅ@N7rãã€Y@P$o*C)AÓ¯=®ÉYDÒë…Dù=®{=¬1c@õÃAøT^v20131002_00092_stb349      b349v-059 Ks        @–[2¼+?ó¶5$w@€@ëžÿÞq/B?"•@²ÛúáG®@Xž¸Që…?¿Z/ ~û‰?å8©Â gÙ
£™àJ@p¯‰–[¢À9ïm‹iMG@Kél,#m@ISùLƒRA'j>=лD4œD­'=¶E¢=Oßc@#×
A‡ãÝT^v20131002_00094_stb349      b349v-059 Ks        @­|Ø4?õ-—ó?Ìi@€@ëžÿáÏ2®?"÷Ï@²ê`@X×
=p£×?º³wѝÁò?ä{±'f«
¤š»3@p¯‰À=À9ïo\¤4@Q‰~67@PscC™WA"`=ôÂDÓmDó=È´9=´9Xd@(õÃ@{'¨T^v20131004_00233_stb349      b349v-050 Ks        @–[2¼+?ó¶5$w@€@ëŸA5¶/Ò?µ?}@´­(õ\@X³×
=p¤?»z[æ°¤?êáZ"‹E
£Ÿ¿-@p¯‰£ÿDzÀ9ïn8îÂ@\û*‰g"9@Y"ªµ6¬»Aƒ¡^=ÙAŽD4 ´DÏ;>²->$Ýc@ff@'iuT^v20131004_00235_stb349      b349v-050 Ks        @­|Ø4?õ-—ó?Ìi@€@ëŸA8Ë2Ä?µãT@´©záG®@X{×
=p¤?³¤žðÆ|&?êíúZF
¤ %@p¯‰"gZÀ9ïqˆŒŠÒ@['Fž<@[w@™Å|-AƒO=þùxDÒùDÈö>™š>hsd@(ö>¸MT^"v20131006_00187_stb349      b349v-056 Ks        @–[2¼+?ó¶5$w@€@럀É}r?­ó¶@´–7
=p¤@XêáG®{?²Y–õ$"Å?ìwg—,Ç
£¥
w7@p¯‰»½hÀ9ïq&‰@Zl¹élÎ_@Y5º"ùAƒ‡R=ûA°D4_
D»ø>P>
=qd@õÃ>‹3çT^#v20131006_00189_stb349      b349v-056 Ks        @­|Ø4?õ-—ó?Ìi@€@럀̳—?®vÉ@´Žp£×
@X™G®zá?ºÚdºë?ê†]©'è
¤¦mß@p¯‰¤í:ÆÀ9ïn-.×@\22=ß½@^]SSAƒ¡>92DÓTD§L>²->'ïže@%?ømûT^:v20140605_00750_stb349      b349v-038 Ks        @–[2¼+?ó¶5$w@€@ë½ÅMYð6?ˆõÃ@¯r\(ö@WÌÌÌÌÍ?¹å)Æ\?åÇQÁ‹¡
£½c @p¯‰Ê<T#À9ïqG"@W7q)lq@Tyœä©¨A‡¯U>#ªD4A7D'®>hs=ñ©üc@zá>ÃT^@v20140802_00399_stb349      b349v-036 Ks        @–[2¼+?ó¶5$w@€@ëÅîÄS'?…@´ 33333@Y%\(ö?ÁQ=tՔò?äÛìuÀ™
£Ãà_@p¯‰½UteÀ9ïo"æù@UrÓ§ER"@T­^¦5zšAˆŠ>1ŸŒD4WmDùË>Ÿ¾>$Ý/c@\(ö@,`ÏF^Av20140802_00401_stb349      b349v-036 Ks        @­|Ø4?õ-—ó?Ìi@€@ëÅò[_?…ãT@´š«…¸R@Yt(õ\?¶¼`ƒxoþ?âÒl1薓
¤ÄJÀ@p¯‰°Èâ+À9ïsUz·ˆ@R"2õ»@RÃñ!ސHA‡ÂÁ>?&·DÓ5`D!‰>V=ó¶Fd@`@ÒT^Lv20140802_00495_stb349      b349v-043 Ks        @–[2¼+?ó¶5$w@€@ëÅ°ÇùS?Œ¬@´òQë…¸@Y‰G®zá?¸oº7žÒ¾?âÑPˆ6Mx
£ÏCµ@p¯‰Æ~½À9ïo»Ãë™@SfXp/çÄ@UP
yè‹A‡'^>?íÒD4^¸DË×>t¼>¸c@\(ö@p%T^Mv20140802_00497_stb349      b349v-043 Ks        @­|Ø4?õ-—ó?Ìi@€@ëÅ´)?Œí'@´ì´záG®@Y^záG®?ºgÏòñú"?âáÜäzœ
¤ÐÔ¨@p¯‰°Õ›]À9ïnÝËÑÄ@Tȯž½†@Sù`'C
ÆAˆ">f>\DÓ#DXB>$Ý/>"d@‹33@9ê³F^Sv20140802_00545_stb349      b349v-048 Ks        @­|Ø4?õ-—ó?Ìi@€@ëōá?'ÊÁ@µ
=p£×
@Y7\(õ?¸AÒrÔÿ?ãÇYΕ‹
¤ÖU@p¯‰¶tÓÕÀ9ïpq9Ì@RºòɁøt@S±Å•7TA††]>ÒÅDÓ%'DU`>¸>Je@G®?0åT^Yv20140802_00593_stb349      b349v-052 Ks        @­|Ø4?õ-—ó?Ìi@€@ëÅxÚ\W?—ÎÙ@µ7Ñë…¸@Y™™™™š?µ	òú?äHηí
¤Ü_l@p¯‰¯îûÀ9ïq{Üɑ@Sý¬²F?r@S}ZEŒA‡æ:>Z]DÓ(!Dp>Iº=í'he@333<tìˆT^_v20140802_00641_stb349      b349v-055 Ks        @­|Ø4?õ-—ó?Ìi@€@ëÅÚ¹õZ?žÙ@µŽë…¸R@Xð?´¸¡Jqé?ääk4´ñ
¤âÿ×@p¯‰š3Z`À9ïp¤uï´@VU8C{@Vº3½+d'A‡We>,®DÓDZ>#×
>¾wd@[…?(}F^ev20140802_00689_stb349      b349v-057 Ks        @­|Ø4?õ-—ó?Ìi@€@ëÅAÿn¶?§ïž@µï\(õÃ@Yd(õ\?¹žÅá A?ãé¸Mcàû
¤èÏ@p¯‰©¿Ì¼À9ïq?f:€@Q
6Úæpt@P–fÅ:ÆA†|&>|dDÓ3DQš=ß;d=Ƨðd@ÌÍ=?*T^kv20140815_00622_stb349      b349v-065 Ks        @­|Ø4?õ-—ó?Ìi@€@ëÆ¥fó?¯\)@²Àƒ×
=q@X…¸Qì?²T‰ð^?çûÒÖã7Y
¤îGÚ@p¯‰š*CÀ9ïpAyji@Z ŠeŒ5ß@XXÈkˆ/MA…º8>©ûDÓÏDC>P>Vd@!ë…?(¥"F^qv20140921_00312_stb349      b349v-062 Ks        @­|Ø4?õ-—ó?Ìi@€@ëËCÈjøq?ùX@·€|(õ@Xg
=p£×?¶éjû?è³³Ù-
¤ô,A@p¯‰´9ðÀ9ïpœÌ@b–R:6@a°ÁïÞÌA‡[ý>…|fDÒû×D}>["Ñ>^5?d@k…>'F^'v20150723_00279_stb349      b349v-064 Ks        @–[2¼+?ó¶5$w@€@ëñaCHtc?‡ÎÙ@²xýp£×
@XZ\(õÃ?³'Ùù0-?ãÅâ5S°
£Þ2@p¯‰®œ1À9ït®e¹o@\‰7\ 9@[­Q¥™Aˆã2>>4D4åDðö>$Ý/>‡+c@>{@-¢1F^ƒv20150723_00281_stb349      b349v-064 Ks        @­|Ø4?õ-—ó?Ìi@€@ëñaFÕ¢?‡®@²t,ÌÌÌÍ@X]¸Që…?¹=ÍÀè"?ãÀw±T:
¤ûn@p¯‰ºªÀ9ïr'¡÷@PCéXŠµ@Pßìè|µßA†^Ý>GDÓÝDä>%=Ôýôd@;…?bWrF^šv20150911_00159_stb349      b349j-2   Ks        @–[2¼+?ó¶5$w@€@ë÷¢GGg?—ïž@°kæffff@XUp£×
=?´ÕøN°½?å‡úgå—t
£/	
@p¯‰Ã,ÂæÀ9ïs
BÛ@UÕ®s¡]A@X$ùKñ5A‡q<>
¼rD3yDE>1'=õc@
p¤?·\sF^°v20170629_00594_stb349      b349v-073 Ks        @–[2¼+?ó¶5$w@€@ìIÃÕh'?‰™š@´ÌÌÌÍ@UŽfffff?Á¢¦óõ/Â?ã#8zÅÃï
£KDS@p¯‰ªß}jÀ9ïrÐ`m@[ßB›Q@]Ž¥H[qíA‡IÏ>cTrD3´D»Ç>E¡Ë>.{c@xõÃ>÷lŸF^±v20170629_00596_stb349      b349v-073 Ks        @­|Ø4?õ-—ó?Ìi@€@ìIÃ"´?‰X@´tzáG®@U˜?¿Û¿®×€?âÕHuøÕ
¤L´C@p¯‰ÄÆÛÀ9ït¢ñ7@X<*¼¨@WuµŸ":AˆOë>[^ÁDÓ*ÁDµÃ>.{>Vd@Z=q?þáˆF^Ãv20180525_00947_stb349      b349v-076 Ks        @­|Ø4?õ-—ó?Ìi@€@ìs¡œó?%@´¤0£×
=@Tª=p£×
?»*ã™7t?èz5xCë
¤^Ü@p¯‰ß'õÀ9ïqE†@U0N«­º@VÎ.êœñA…ñ>ûõDÒÙªD´>™š>Vd@Qì?‰úŒF^Ôv20180815_00123_stb349      b349v-081 Ks        @–[2¼+?ó¶5$w@€@ì}@<?'°!@²Éu\)@WFfffff?¿G°˜¹ŸÉ?åJ»¹þ
£o¾î@p¯‰­öÀ9ïrE˜xç@^*fË=ýø@Y>»¡}'²A†ÄÄ>/ÃD3 !Dއ>$Ý/>	7Lc@0>'!F^Õv20180815_00125_stb349      b349v-081 Ks        @­|Ø4?õ-—ó?Ìi@€@ì}@I5~?'°!@²ÌÔzáG®@WVzáG®?À+äŠX´?æÁbý1
¤pÐ@p¯‰ÛŠ[™À9ït÷y¢s@_¬œ\ýÈÓ@[ò¢Üù›A‡@>=‹"DÒ»DÙy>333>d@Fff@T"ÍF^Úv20180826_00147_stb349      b349v-079 Ks        @–[2¼+?ó¶5$w@€@ì~¡kÁD?ÊÁ@²xO\(õÃ@W	ë…¸R?»¦òG°˜º?æÀ²À 
£u€@p¯‰¾tüÀ9ïtšŸÞ@\<&ö'@W}3%øS?A†'º>+ÉD2ó#DÀö>¬>\)c@#33@4Ñ8F^Ûv20180826_00149_stb349      b349v-079 Ks        @­|Ø4?õ-—ó?Ìi@€@ì~¡·%F?ë…@²tG®{@W=p£×
=?¶¨¦|Öë4?çdzTYôh
¤vžZ@p¯‰¶§b&À9ïv9³éñ@X6x ¨Ëf@U¡×F§A…O>
'©DÒ¾wD¦%>"=ñ©üd@õÃA™&F^àv20180830_00066_stb349      b349v-080 Ks        @–[2¼+?ó¶5$w@€@ì õ›£?&é@²_záH@Ws…¸Qì?Â7%›šû™?å܍ê¹Ç·
£{B@p¯‰Å™u/À9ït@À@]©_nKÃ@W¡¦Ú‰A‡¬7>+wýD2êDœœ>#×
>$Ýc@.¸R@h[F^áv20180830_00068_stb349      b349v-080 Ks        @­|Ø4?õ-—ó?Ìi@€@ì "0‰5?&é@²KîzáH@WW\(õ?¿Šaî1¡c?äCŸ+w
¤|ìâ@p¯‰º÷­À9ïrgÑ8@Zæá1ô@TƼÍéŸ7A…ðŠ>-DÒÄDµ¢>!ÊÁ>¸d@P>]v…F^æv20180831_00231_stb349      b349h-2   Ks        @–[2¼+?ó¶5$w@€@ìAm´9?‡l‹@°ÑlÌÌÌÍ@W…¸Qì?½93þ4Må?ä¸q3ÁDü
£‡±¸@p¯‰–²ýÈÀ9ït1îqÄ@c¢Ñjtƒý@`/²8ôn±Aˆˆ>à"D3Daü>^5?>;dZd@{…?µ2F^çv20180831_00233_stb349      b349h-2   Ks        @­|Ø4?õ-—ó?Ìi@€@ìA §¥v?‡P@°Òfffff@W™™™™š?ºÆ^ô'|?ãä¤[Èp
¤ˆ)R@p¯‰ÙªÀ9ïq"9iÀ@Y%8íÑü@UÔAŽ"ìyA‡>2áDÒÖéD">t¼=÷ÎÙd@?\)?¦F^ìv20180901_00267_stb349      b349v-078 Ks        @–[2¼+?ó¶5$w@€@ìaló-Š?†§ð@®¸Qì@V¥¸Që…?µօˆ?ª?ìØқÌWe
£"o@p¯‰¦Æ܌À9ïqÑmð@`ÛÝS¢‰f@`åÿUi€A"ÍP>ÄD3GžDÔ>)ûç>¬c@	™š=Ϩ
F·v20190408_00546_stb349      b0349v-082Ks        @­|Ø4?õ-—ó?Ìi@€@ìšËuyI?'J@²70£×
=@W¸Që…?êTÒÀ+Õ?ã°.ÿÿü
¤­f¹@p¯‰ÞH­À9ïsæàH6@TmGN?@S.TJݨSA‡D£>0J©DÓ3DD->\)=í'hd@o\)@'ÊF

==> anc/pub_raw/L222_157_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  325 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             kˆÃAÅv20100814_00806_stKsb334@ëå²1!?=¾~@€E¡ðf=ô«>PrÏ?ê=qc¾‹C–Ež_3C¶C‡'A>'<¦¥kˆÃAÅv20100814_00808_stKsb334@ëå¶nj??î2@€E£)>
Ä/>@yþ@×
Y¾ß;EŸ¨¤DŒ>=C†'oA>äS<†Õ³kˆÃAÅv20100814_00810_stKsb334@ëå¹øú}?>oÓ@€E£Àf>	•>€aé@J=q0¾bNE¢fE¡çC…^¸A>Žq<Ö	~kˆÃAÅv20110803_00605_stKsb334@ë<$bÊ$§?ùš@€Eœ{>—S=çÚâ?Ýp¤b¾"záE‹"=CqªC€@BAxá–=…€:kˆÃAÅv20110803_00607_stKsb334@ë<$f‰†ý?7è@€EÃ=ùR@Uë?Î{[¾§ïžE‹+×D‰ßC~ðbAvÆÖ=U¹!kˆÃAÅv20110803_00609_stKsb334@ë<$jMÜW?èw@€Eª==Ô
ÿ?Gò?ð£×0¾±&éE‹©\EjC|êAwmß=Ž0jkˆÃAÅv20110804_00779_stKsb334@ë<FZ-³l?@I¬@€E¯–R=½Oœ?AÐ?Þ¸R`¾˜"uE­+HCÝ/C~ܬAv¸=hHŒkˆÃAÅv20110804_00781_stKsb334@ë<F]•Â?K¤
@€E¯R=Ów>ïç¢?³33]¾ž5?E¬ŸšD‰µÃC}ϞAw½=pCåkˆÃAÅv20110804_00783_stKsb334@ë<F`ÕèÕ?_p@€E¯Ä)=öOp?·E@4zá/¾±&éE­¢)EmC{1ìAye{>ÒDkˆÃAÅv20110820_00602_stKsb334@ë>D ¯?F˜
@€E€bq=¾'"?i'?Ñë…`¾ÂJE|‰HCÇ+C}7
Azéž=œ
kˆÃAÅv20110820_00604_stKsb334@ë>D¯
t?ImŒ@€E€5Í=ü¤‰>ù¨?´zá^¾˜bE{ášD‰æC|U?A|ER="æskˆÃAÅv20110820_00606_stKsb334@ë>D$îw?ZÐ$@€E€†=˜4ü?mÖÄ?ê=q1¾/E|K…EwCz½qAy­¿="Í6kˆÃAÅv20110901_00780_stKsb334@ë?Ĥÿn5??Îg@€Eɧá>?j€@R\d¾k…EǓìC$ðbCa¥`A†F³>SHkˆÃAÅv20110901_00782_stKsb334@ë?ĨGó?6Ր@€EÉîö>á¿kˆÃAÅv20110901_00784_stKsb334@ë?Ä«jÔ?'¥@€EÊÇÍ=á£SA«â'@_\)/¾OßEÈÓìE0þC]$ÝAƒS>Y+kˆÃAÅv20110915_00515_stKsb334@ëAƒyË?Al"@€E½–>
'£kˆÃAÅv20110915_00517_stKsb334@ëAƒ}€¿?2ô9@€E¼1{>	ü5kˆÃAÅv20110925_00335_stKsb334@ëBÀ ƒ}Î?]Â@€E½~×=«ÿkˆÃAÅv20110925_00337_stKsb334@ëBÀ£òRî?V'/@€E½xš=¹€kˆÃAÅv20110925_00339_stKsb334@ëBÀ§T؟?_TÍ@€E¾Õ\=¥•¸kˆÃAÅv20111009_00371_stKsb334@ëD€á©µ?MõE@€E¢ãf=õønkˆÃAÅv20111009_00373_stKsb334@ëD€äN('?N­x@€E¢®á>f̙kˆÃAÅv20111009_00375_stKsb334@ëD€ëñÖ?aÅa@€E¤}Ã>D8ÎkˆÃAÅv20111014_00159_stKsb334@ëE ©·~²?̅E@€E†X\='J¬kˆÃAÅv20111014_00161_stKsb334@ëE ­±¤'?¿íÃ@€E…Í=Â= kˆÃAÅv20111014_00163_stKsb334@ëE ±uh?Æ4@€E…@×>k¶kˆÃAÅv20120229_00562_stKsb334@ëVl*âò~?ÊÃ@€E©>}e>IÂ?â\a¾£SøE§iHC˜ÕC'/¾A€=¦pkˆÃAÅv20120229_00564_stKsb334@ëVl.X'´? E@€E¨±\=íIÄ>…îÔ@¸^¾'ë…E§@¸D‰±ÛCf‡A€=Êp\kˆÃAÅv20120229_00566_stKsb334@ëVl1kø¢?ú"@€E¨*H>wâ>Ä@\2¾ƒ•E§^öEWüC€^wA€i=èk›kˆÃAÅv20120312_00567_stKsb334@ëWì~¾?6
@€E¨'…>	)V>=dù?«…c¾|í'E¦û×C4¼CÚ=Azl=wH`kˆÃAÅv20120312_00569_stKsb334@ëWì!± Ì?0@ø@€E¨íf=ò(d=þ:?Þ¸R^¾¤ZE§ ÍD‰¹ìC	üAyì"=™àûkˆÃAÅv20120312_00571_stKsb334@ëWì$Ü=ƒ?)ý@€E©e¤=Ç£?_X@õÃ2¾ÒòE§iÃEVfC€ãAzìÒ=¹µÎkˆÃAÅv20120329_01230_stKsb334@ëZOwœš?bl¿@€E®‡ì=´`ä@kœº@£×b¾Ú¬E¬ýÃCü)C€"œAx=¦/kˆÃAÅv20120329_01232_stKsb334@ëZS–šâ?e¬@€E®Â==·Ö8>âIa?ë…`¾¦éyE­ ¸D‰˜jC–ÉAyBQ=À ÓkˆÃAÅv20120329_01234_stKsb334@ëZWµ×?U•×@€E¯HÍ=ÐÃÜ?™Ú]@õÃ2¾¨r°E­'…EƒãC}þwAxŠ\=¶PõkˆÃAÅv20120607_00346_stKsb334@ëbÄû÷=?/#²@€E…D…=¾º,?¥ø?ÈõÃb¾ŒIºEƒ¨)C#ËCeq'Ay}=–`ÙkˆÃAÅv20120607_00348_stKsb334@ëbÄǗÎé?,+O@€E…*¤>-g?2à @
=^¾±©üEƒüöDcDCdnÙAyk=¥q†kˆÃAÅv20120607_00350_stKsb334@ëbÄË]{Ü?+ã@€E…;ö>Gà@—:@™š/¾ A‰E"O\E3…Cb0bAyÑ=Æ›kˆÃAÅv20120611_00390_stKsb334@ëcCÖÓ÷9?òŸ@€E…@H=õóù@B19@×
a¾²-Eƒ¼C#ëDCfÔ{AxÑf=Žy™kˆÃAÅv20120611_00392_stKsb334@ëcCÚi"?î¬@€E…Í=Ö¼@€Ö?µÂ^¾Ÿ;dEƒ	×D_CeAz¾1=Š¬ŒkˆÃAÅv20120611_00394_stKsb334@ëcCÝþÎR?ðU@€E…R=ô j?Ë~@LÌÍ/¾£×
Eƒ=E3DCbÒòAy(=çð?kˆÃAÅv20120614_00505_stKsb334@ëc¥ç.B3?5@€E¦q>&é?¯—Ò?ØQì`¾ŠÀƒEŒ3C#äœCdÇmAy—o=EHkˆÃAÅv20120614_00507_stKsb334@ëc¥ëNLê?"â'@€EŒ%q>.ÍÊ@kŽ@[¾¨õÃE‹…D_×Cc#×Ayû'=·v
kˆÃAÅv20120614_00509_stKsb334@ëc¥ï{p?"…@€EŒË×>õF?SQ@ £×0¾—
=E‹­šE3šCa;dAwö·=Ô6kˆÃAÅv20120617_00632_stKsb334@ëdC!¾?G"Q@€Eg{ì=£jü?~rÆ?æff`¾—PEeñHC#ĜCdÎVAzÙ²=ŠÄRkˆÃAÅv20120617_00634_stKsb334@ëd¡)eª?.í@€EgQH=¶gœ>…%?ÁG®]¾ ÄœEdÛ3DqhCc4þAw8x=‡Þ	kˆÃAÅv20120617_00636_stKsb334@ëd¥	4?V>3@€EgÉH=©"À@?@=q/¾§l‹EeÌ{E6{Ca)ºAwƒˆ=¾ROkˆÃAÅv20120630_00193_stKsb334@ëe¢Ñ2B>úW@€E©G
> µa>¨–9?ù™ša¾—
=E§Û3C#ÑìCf±hAoƒ=`pkˆÃAÅv20120630_00195_stKsb334@ëe¢Õ¢¢>üDg@€E¨q>y?G…?°£×]¾"t¼E§³šDo
Ce:AnÃ=Pb×kˆÃAÅv20120630_00197_stKsb334@ëe¢ØÖÝ?
Ù<@€E¨f>ïŠ>gé@aG®0¾™‡E¨LE7Cc	ºAmÄQ=ØC³kˆÃAÅv20120704_00632_stKsb334@ëf#Ö"×?dw)@€EWw…>@¼'?Ä´S?\c¾¤Ý/EShÍC"–C`h1An,¿=g€ñkˆÃAÅv20120704_00634_stKsb334@ëf#ÚQT?–+ù@€EWÌ=>pȬ?"ˆŒ?hõÃZ¾‰7ERöDo3C_åAmû<=w>kˆÃAÅv20120704_00636_stKsb334@ëf#ޗTñ?š­8@€EWŸ®>©Z?qšz?£×
0¾s¶FEQhöE>FC^®VAo8¼=·ØkˆÃAÅv20120705_00891_stKsb334@ëfE•½ìà?T
@€EZoH>*@j?!,§?Æffc¾·KÇEWnfC$ÀC_»dAoΏ=v'MkˆÃAÅv20120705_00893_stKsb334@ëfE˜÷?LÝ
@€E\3Ã=ë^·?•íé?±ë…\¾ÀƒEY=qD†ÁC^«ÇAm©¥=H»•kˆÃAÅv20120705_00895_stKsb334@ëfEœ2{'?Jþm@€E^3=¸3Ø>A|?ºáH-¾"záE\…ÃEIPC]aHAn+Ý=‰ËrkˆÃAÅv20120714_00767_stKsb334@ëge6iô?fmp@€E}…=°ÿ|@#ûÜ?\a¾–‡+E|BC$+…CcñhAtéµ='lkˆÃAÅv20120714_00769_stKsb334@ëgež8?`žÿ@€Ezëì=¨Ð¤?S%Á?·
=Z¾¤Ý/EwåqDvòCb3Aud;=
kˆÃAÅv20120714_00771_stKsb334@ëgeÿFr?XŸË@€Ex¬¸=¡fT@<OÂ@33/¾¡ÊÁEw3E6áC`AtX_=F*kˆÃAÅv20120716_00577_stKsb334@ëg£
g¨?•'ý@€E•sá=©4Ø?½x??Ôzáa¾µ?}E"ýšC#ý²Ce†%AväJ>FTkˆÃAÅv20120716_00579_stKsb334@ëg£¯ŠÈ?™»Ó@€E–=Œæ>±A?Î{\¾Ä›¦E"s\Dk…Cd°¤Asæ:>
±NkˆÃAÅv20120716_00581_stKsb334@ëg£íp?›¯J@€E—¯Ã=‰9o@®b"@
=.¾¹XE–b)E*ƒCb(1Ax0Æ>Š¯kˆÃAÅv20120717_00273_stKsb334@ëgÀ±â€"?O©k@€E¡…>-
»?OՅ?ôzáe¾±&éE ©C#/Cg>wAy=¬lqkˆÃAÅv20120717_00275_stKsb334@ëgÀµܗ?DÿQ@€E¡4f>‡ß@V[¿@(Qì^¾°£×E \DgçCfYÛAxd=šþkˆÃAÅv20120717_00277_stKsb334@ëgÀ¸QE?SFa@€E¡,ö>](>ؕ}@ÌÍ0¾©ûçE Ü{E6CcÎAv¤T=œ<!kˆÃAÅv20120718_00054_stKsb334@ëgߔ+€·?-ü@€Eë
=÷ð<í>@£×_¾ž5?EꜸC#Cc|)Aw­*=•¨.kˆÃAÅv20120718_00056_stKsb334@ëgߦÄ)?5#
@€EêDÍ=âm;@,È@záZ¾œ¬EéWÃD@þCaAw>Y= HñkˆÃAÅv20120718_00058_stKsb334@ëgß©Ø
?5@€Eë{>&å>wžŠ@õÃ0¾²°!Eê¼ÍE%C`}/Aw9$=°]YkˆÃAÅv20120719_00054_stKsb334@ëgÿ>ã'?ož!@€EÍÕ>Ãû@=¥?ë…c¾Á%EÌØ)C%CaÈsAx2€>=ÆkˆÃAÅv20120719_00056_stKsb334@ëgÿT?LÇ?P7
@€Eʤì=ò2S@f(E?úáH[¾™‡EÊ	HDbC^¸AwÛs=¿_kˆÃAÅv20120719_00058_stKsb334@ëgÿWpI"?[3@€EË!\=à—¦>–ƒ™@:áH.¾"÷ÏEËy\E$ÍC]ž5Axå>	òûkˆÃAÅv20120719_00409_stKsb334@ëh	FJg?iû‹@€E¦_×=Ѓ!@S[?ó33a¾Ç+E¥~C#FCe¤A|Dù=ö	kˆÃAÅv20120719_00411_stKsb334@ëh'JçÛ?u&x@€E¨'=—Ï@I~S?ë…^¾¤Ý/E¦?…D4{CbvÉAw†%=öÈÕkˆÃAÅv20120719_00413_stKsb334@ëh*¡ÿš?~õ@€E§Ø®=ÃL@öm
@E.¾¶E¢E¨'šE%3Cb=ôA{C¿>BûkˆÃAÅv20120721_00361_stKsb334@ëhEpmP?6	@€Ežg×>G‰;ñ·­@¸c¾™‡Eî¤C$T¼Cd	7Azêþ=ª:8kˆÃAÅv20120721_00363_stKsb334@ëhE¬wm?*B@€Ež±=÷ûâ?\»?à[¾Ÿ;dE?ìD{Cb‹AyQ=‡¡kˆÃAÅv20120721_00365_stKsb334@ëhEݺ?*Ã@€EžÚ=î¾?tPÂ@*=q0¾˜bEžHE?¶C`1'Az$=Í-\kˆÃAÅv20120722_00271_stKsb334@ëh_¡p7Ë??r@€E­ª=ãôú?"_š@>¸Ra¾–‡+E­A…C#õ?Ch¶A}Ö>sýkˆÃAÅv20120722_00273_stKsb334@ëh_¤'`ë?/T5@€E­¡¸=ôë!>8_@õÃ^¾ß;E¬~áD\ƒCfðAyŽã=ªâ¨kˆÃAÅv20120722_00275_stKsb334@ëh_§ª¾Û?Dû‹@€E®®=ÒN`?÷Y-@zá.¾ A‰E­ã3E8ÁCcÖÉAuüØ=ؖ&kˆÃAÅv20120723_00348_stKsb334@ëhüïÏÜ?[çâ@€Eˆ==׊@8Ëk?Þ¸R_¾·ÎÙE†|¸C$dÝCf^úAyô¬=­ykˆÃAÅv20120723_00350_stKsb334@ëh'i3u?i"û@€E†_\>äT>A©ë?¥¸^¾¨r°EƒèDc…Cd}ôAzš=s8kˆÃAÅv20120723_00352_stKsb334@ëh'µN?…E;@€E†òq>Á
?E
?å¸.¾ŠÀƒE"`REK+CbN˜Az-p=ªðkˆÃAÅv20120726_00172_stKsb334@ëhá(š£…?#Rb@€E˜Æ=¾f\@"@®`¾²-E˜táC#áHCfi7A{rñ=ÇMkˆÃAÅv20120726_00174_stKsb334@ëhá+ç³?+k(@€E˜ã{=¬$t?³¹?ñë…^¾ž¸RE˜‹3Dg;Cdã×A{S=¬åÓkˆÃAÅv20120726_00176_stKsb334@ëhá/<©)?<r×@€E˜É¤=Ü×?Yk@ff0¾'n˜E˜Q
E4ÉCb×
Az}&=êIkˆÃAÅv20120731_00267_stKsb334@ëi€ó‰4G?C¤@€Exôö=ëTÏ> V?½p¤a¾˜bEx³®C#ÈsCf§+AyÓ='8kˆÃAÅv20120731_00269_stKsb334@ëi€öÞÕ?Gi'@€Ex®¤=Û4%>ÄæÌ?Ü(ö\¾™‡Ew£…D|åCe8Ax÷5=Æë4kˆÃAÅv20120731_00271_stKsb334@ëi€ú"0?S_˜@€ExÌR=¥ø @ˆ@2¾ŽVEwŠE/ôCbyXAw,´=Ñ£-kˆÃAÅv20120801_00550_stKsb334@ëi£áI¡_?ue'@€EV{='>8F™?У×^¾¬‹DER4ÍC#¹XCcÿ}AzÏ=ՁÓkˆÃAÅv20120801_00552_stKsb334@ëi£äoü<?a)@€EUŸ3=´‡Ø>þÒõ?p¤\¾´9XEQ'HDnCam'Az:}=VbpkˆÃAÅv20120801_00554_stKsb334@ëi£ç…U?eµ@€EVq\=""€@$<?â\0¾¢MÓER\{E=ªC`~úA{
œ=‰"OkˆÃAÅv20120804_00625_stKsb334@ëjáˆK?€p,@€E‡ƒ=—VÌ?ô°0?Î{^¾Ê=qE…¸fC#ÅCcÙÛAxÓê=¸Ø'kˆÃAÅv20120804_00627_stKsb334@ëjäª>'?oÞ.@€E‡ÝR=«»,?tŸQ?ó33\¾´9XE†	HDm/Ca´¼AzX9=´úakˆÃAÅv20120804_00629_stKsb334@ëjç½Ôa?hú÷@€Eˆ
=‰Ï˜@	öE?ìÌÍ0¾¶È´E†93ECC`<)Az>»=¶·kˆÃAÅv20120808_00171_stKsb334@ëjƒDŸž? àg@€E™r×=ê
R>Ìë'?ã×
a¾²-E˜¤öC$%Cc¥¢Ay =»ŸkˆÃAÅv20120808_00173_stKsb334@ëjƒGÕ§<?Ó×@€E™ã=ì~?À"ç@(Qì9¾²-E™«ìD3CbHA|ú‹=÷G¬kˆÃAÅv20120808_00175_stKsb334@ëjƒK6ð,?8è@€E™·{=Ò1È@](Å?ìÌÍ/¾†§ðE˜±
E?ßC`@ƒAw;ú=OÏkˆÃAÅv20120814_00097_stKsb334@ëk?¬®?1‰9@€E—ö=ÛVî>äR~?æffc¾ ÄœE—®C#VCg«Aw´ï=šXkˆÃAÅv20120814_00099_stKsb334@ëk?¯B¾?C¯#@€E˜P)=Ú=.I®?Ýp¤]¾¦éyE—îDk…Ce¤AwՖ=Ÿ¨kˆÃAÅv20120814_00101_stKsb334@ëk?²nâ·?I	@€E™u3=ëtò?(@Qì3¾¨r°E™×E2ÕCc1ªAtÜ´=ˆmkˆÃAÅv20120817_00512_stKsb334@ëk¤žS*?řÍ@€EUê{=¿}äkˆÃAÅv20120817_00514_stKsb334@ëk¤¡Gƒ!?¿R"@€EUSH=Ìü\@†º,@×
\¾ÌÌÍERÐD‹Cb­'A{p@>š<ÊkˆÃAÅv20120817_00516_stKsb334@ëk¤¤}'É?©xù@€EU='·À?À@ë…0¾Ç®ETÃE1ãC`-Ayã>Ã>qkˆÃAÅv20120828_00619_stKsb334@ëm˜¬>?n^D@€E¼rì=¡m=VPÞ?ð£×a¾²-E¼FáC#ãTCd,ÍAykÖ=í°kˆÃAÅv20120828_00621_stKsb334@ëm›ÌÚd?cé@€E¼¿
=¡n"?%ìÇ?ØQìZ¾/E»fRDYCb‹ÇAuª8=«ÁÿkˆÃAÅv20120828_00623_stKsb334@ëmžàEP?CÀ@€E»óì=¼aô@š­½@\/¾§l‹E»
E77C`
=AuÈ{=¢aSkˆÃAÅv20120829_00450_stKsb334@ëm# ™èõ?¼@€E­cR=çt?øf@Q¾—
=E­m3C$?}Cdq'Avºž=¦ØkˆÃAÅv20120829_00452_stKsb334@ëm#£ÀŸ?Î_@€E®->³Ë?ÛØ¿?˅@¾'\E­s\DvoCbBAwÜ =s%kˆÃAÅv20120829_00454_stKsb334@ëm#§ƒ?¼@€E®:q=û¶L@5àª@¸/¾ A‰E®ÍE<œC`ožAuÁ=¨£kˆÃAÅv20120911_00352_stKsb334@ënÂ#6¨?*÷Æ@€EªŸq=âOù>Aœ~?Տ`¾¤Ý/E©¶{C#©üCdÔ9AvVù={ÆhkˆÃAÅv20120911_00354_stKsb334@ënÂ&mýß?(÷@€Eªç
=ð%b>W0?±ë…^¾ŽVE©áìDhRCcT{Au;¯=M (kˆÃAÅv20120911_00356_stKsb334@ënÂ)µñi? Å%@€E«#á>
	?@Ï@1ë…0¾¥`BEª
\E9…Ca–AusÀ=ËŖkˆÃAÅv20120912_00097_stKsb334@ënßò¬-?)sÙ@€E½"=êÎ>ÖÆ?áG®a¾®{E»÷×C#âÑCd½/Au3	=S_­kˆÃAÅv20120912_00099_stKsb334@ënßõ©ë ?$Bì@€E½H=ùׅ?qy?Ýp¤^¾'ñªE¼)DqÓCd<jAv)=cãkˆÃAÅv20120912_00101_stKsb334@ënßùè?+´p@€E½}Í=ûŠñ?Ö*Y@u1¾¡G®E¼ÍEI/CaöÉAwb=öXMkˆÃAÅv20120924_00090_stKsb334@ëp`9)Ç¥?g@€E˜,ì>/$ã?Ǥé?æffb¾™‡E—TöC#º^Ce–ÉAtK½=2*kˆÃAÅv20120924_00092_stKsb334@ëp`<¨²'?$҂@€E™…=üÛ>"|´?Ÿ\¾¢ÐåE˜!…Dx)CcѪAró= `kˆÃAÅv20120924_00094_stKsb334@ëp`@'Ýë?'ü@@€Ešo{>!Ù?Ó.@zá0¾›¥ãE˜ú¸ECªCažwAt`÷=òÈkˆÃAÅv20120925_00069_stKsb334@ëpÑVª?+§è@€EÅà==óV2@È?ٙš`¾¿|îEÄæC#øÕCeDÝAv¡i=›A£kˆÃAÅv20120925_00071_stKsb334@ëpÔ©µœ?9Å@€EÅE¸>UÃ?»
?õ^¾©ûçEÄDq'Cd(´Asr =~ºukˆÃAÅv20120925_00073_stKsb334@ëpØOE?$*=@€EÄóš=æÀe?»Óï?÷
=0¾¸ÔþEȏE@JCaXÕAtë=¡—UkˆÃAÅv20120926_00333_stKsb334@ëp¢/ƒPW?Yü@€E¸³\>˜b>€m?¨õÃb¾¥`BE·"¸C$®CdˆsAtµö=mUMkˆÃAÅv20120926_00335_stKsb334@ëp¢2±ã½?l…_@€E¹
>ÕO>ü6#?Տ[¾Ÿ¾wE·=DLRCblJAr®=¥ˆbkˆÃAÅv20120926_00337_stKsb334@ëp¢5Ù*Ô?zý*@€EºÇö=»w@šá­@*áH+¾ª~úE¹×
E&C`8ÕAnx[>úkˆÃAÅv20121012_00192_stKsb334@ër ·}~?†×R@€E®ò3=–õ$;ʱË?¾¸R`¾±&éE­/×C#bCeAsõ=ÈÍõkˆÃAÅv20121012_00194_stKsb334@ër ºüµô?gÆ@€E®øR=»™¸>aÞ
?À^¾¬1E­2DdbCc%Arë,=ŽÑÛkˆÃAÅv20121012_00196_stKsb334@ër ¾{›'?"ê@€E°Iì>?	@"b0@'
=.¾Ü¬E¯|{E%×CaWLApó¼>'FkˆÃAÅv20130318_00541_stKsb334@ë†K3¥ïh?7¶ª@€Eçì=°p?Ž"Ô?Ÿa¾³¶FE~ÙqC#MÓChÉ7As*"=†Ô®kˆÃAÅv20130318_00543_stKsb334@ë†K6â4"??4@€E€4
=›$Ø?iç9?ª=q\¾¾vÉE+3D^NCfþ¸Aq^^=FKkˆÃAÅv20130318_00545_stKsb334@ë†K:Ý?<´.@€E€dš=µ¢h?fb%@{0¾¾vÉE€{E)'CdUArŠV=°ÑkˆÃAÅv20130323_01184_stKsb334@ë†ë´…ˆ–?Uz@€E—D=þŒ\>'l¥?Ç®c¾'n˜E–;šC#…Cgæ¨Arâ:=DOäkˆÃAÅv20130323_01186_stKsb334@ë†ë·Âd?$ZH@€E–¶\>~‡?Eç¬?½p¤D¾…¡ËE•7×D_+Cf¨AsAµ=UÎkˆÃAÅv20130323_01188_stKsb334@ë†ë»LqÉ?
[†@€E–Áá=üå@*0@,ÌÍ0¾•E–hE,ÍCc"¼AqÂè=²/…kˆÃAÅv20130324_01361_stKsb334@ë‡éþvh?'…ê@€E"Çì=ø&Ì>±†_?À`¾¨õÃE"-®C"Ð!CfbAt¶=aÐZkˆÃAÅv20130324_01363_stKsb334@ë‡íb~¥?/Ôª@€E"Ç)=÷ÖD@°Ì?Ü(ö[¾šŸ¾E"
DYCe"{Ar×Ì=T_kˆÃAÅv20130324_01365_stKsb334@ë‡ðáNº?'úÉ@€E•Ã>zÃ?¦Â?ã×
0¾'ë…E"á\E-XCbФAqóò=w.kˆÃAÅv20130325_00999_stKsb334@ë‡+SL˜µ?=—@€E¡ª)>-ü]?T\@
=b¾ž¸RE töC"¦éCgɺAyv•= ÓzkˆÃAÅv20130325_01001_stKsb334@ë‡+X"v?!@€E¡ù¤>ré>]±?ÌÌÍ\¾° ÅE 8DFwCeÜ)Asë5=R«…kˆÃAÅv20130325_01003_stKsb334@ë‡+]wŠ%?%S@€E¡ô3>Þ÷>"íŒ@ë…/¾·ÎÙE 
E+×Cc>5As6f=«S·kˆÃAÅv20130326_00570_stKsb334@ë‡JN¤ÎV?&ž@€E­)>Ð>PŠV?ü(ö`¾¤Ý/E«ìáC#ÇCgî˜AtF=•±kˆÃAÅv20130326_00572_stKsb334@ë‡JS‹rº?Ü@€E­=Õ3>"‡@[¾¦éyE¬ DYPCfUAs|¬="
kˆÃAÅv20130326_00574_stKsb334@ë‡J\™([?÷Ä@€E¬¼\>›ˆ>®Ò¹@L(ö/¾¹XE­E#®Ccð¤As7=¿Ì&kˆÃAÅv20130625_00876_stKsb334@뒨T@E?‡±Á@€E^ýì=°ˆt>7ç?'ë…b¾Å¸E]´ÍC#ÚáCdåApTT=»g«kˆÃAÅv20130625_00878_stKsb334@뒨WÚ1?­@€Eaì=ñ«¾? ~?ˆõÃ]¾ÃoE\¦áDmüCcfAm^b>ürkˆÃAÅv20130625_00880_stKsb334@뒨['þø?¢ƒÜ@€Eaûš=ɛ¢?›D?ÚáH.¾±&éE^êfE5\C`æ¨Ap?~>5ˆ|kˆÃAÅv20130702_00308_stKsb334@듂‰pçŸ?
éª@€Eœ3>g.<"ξ?Ï\)_¾™‡EšìC"¾5Ch
AhÓ#=	òkˆÃAÅv20130702_00310_stKsb334@듂ŒÕüK?LJ@€E›EH=ó"€?1·?¹™š]¾ ÄœE™ÚöDRáCe¨´AhH=+ÜökˆÃAÅv20130702_00312_stKsb334@듂6c¿?ø#@€Eš¬ì=ûÌ?"U­@£×1¾ž5?E˜íšE0ÍCcÞ5Ai¼=Z3<kˆÃAÅv20130703_00262_stKsb334@듡¸Jd'?$:á@€E|ú=ò˜?R¡?¥¸`¾±&éEy½qC"òòChaAh—<å¬kˆÃAÅv20130703_00264_stKsb334@듡»c(?'pq@€E|E…=Àì>X;F?záH]¾£SøExܤDb-CfcAgÐ><Þ¾âkˆÃAÅv20130703_00266_stKsb334@듡¾vÞ.?3m@€E|…=¶¾X?8?ð£×/¾²-EzÃE$¼CcòòAg'0=*dkˆÃAÅv20130703_00454_stKsb334@듣H'n¨?/µ@€E…9¸>Þf=ªê˜?Ó33e¾¢ÐåE")C#fCg#×Agã`=/_8kˆÃAÅv20130703_00456_stKsb334@듣L;?®d@€E"ôR=í>c>î?¾¸R]¾®{E"×DgmCekAh+é=v«kˆÃAÅv20130703_00458_stKsb334@듣O_Ž±?Cj@€E…‰q=á.Ô?<Œh?Ó331¾­'hE…CE2¸Cc/Af »=Ÿ'kˆÃAÅv20130703_00790_stKsb334@듦3bé?7±Ý@€E|©×=ø˕>ñh?£×`¾›¥ãEzÛ3C#S3CdŽÙAhót=ûkˆÃAÅv20130703_00792_stKsb334@듦6¾Øî?(»û@€E}ö)=ËËm?+œ;? Z¾›¥ãE|išDl{CbÖÉAhX´=†kˆÃAÅv20130703_00794_stKsb334@듦:+Ñ?$G@€E~Î>p>úa3?Ç®0¾‰7LE{ýìE6C`ÎÙAge5=%ðBkˆÃAÅv20130705_00246_stKsb334@ë"à½R¼?bÎ9@€E'ó= ?>®Ï'?šáH`¾¥ãTEú{C"š ChròAfô=(-kˆÃAÅv20130705_00248_stKsb334@ë"àÀg¤)?'˳@€E'Ñ>Ý]>§ò‡?™™š]¾¢MÓE=×DWÏCe½/Ah=œAêkˆÃAÅv20130705_00250_stKsb334@ë"àã=‡?aƶ@€E'vš=›Ÿ<?5-ø?§®/¾šŸ¾E8=E+ãCdK…Af>¤=;qkˆÃAÅv20130705_00486_stKsb334@ë"âªT½G?Dì±@€Ey÷ì= øÀ=‹s?O\)b¾¼jEv;\C#;Cg9šAfòÙ<÷4&kˆÃAÅv20130705_00488_stKsb334@ë"â­rús?:C"@€Ey\=œ+?0z?ª=q^¾®—Ev~¸DayCeZáAgä=Ï×kˆÃAÅv20130705_00490_stKsb334@ë"â°²zf?9=@€Ey7=»]T?=·%?½p¤/¾° ÅEx,öE& Cc49Af7í=Æ=kˆÃAÅv20130705_00822_stKsb334@ë"å¦Óy?z~@€Eh:)=™d=¢e²?ŒÌÍ_¾³¶FEf¸{C#³3Cc"¼AhK¬=F–4kˆÃAÅv20130705_00824_stKsb334@ë"åªA·Û?qÒø@€Ei–á=èPE@j	?ÈõÃ]¾²-Ef
ÃDcCb'ªAg<Y=ŠV¦kˆÃAÅv20130705_00826_stKsb334@ë"å­š¨? Â@€Ejï®=…Œ¤?'?Ž{2¾¬1EgҏE3}C_ñ'Ag@-=bÙ+kˆÃAÅv20130705_01094_stKsb334@ë"èªéþa?£á§@€Eˆz®>Öv?|Þ?p£×`¾ª~úE†ÐáC#
=Cd;çAgÃ=ÐâDkˆÃAÅv20130705_01096_stKsb334@ë"è®&#U?¯	 @€E‰š¤=²"´@4®z?ˆõÃ\¾ÊÀƒE‡t{DH"Cb2òAg >ôkˆÃAÅv20130705_01098_stKsb334@ë"è±™û"?Ù]a@€EŠ²=®‹Œ?ÊM?èõÃ/¾³¶FE‰ÃE,ÁC`XAgw$>œ
¨kˆÃAÅv20130706_00501_stKsb334@ë"©wGµ?·v@€E›2¸>ƒF?JÁ?Ç®`¾Ÿ¾wE™Ï
C"×LCgNVAf:Û=ßkˆÃAÅv20130706_00503_stKsb334@ë"¬Â†"?w'@€E›P{>
Ü?š3?ÌÌÍF¾'n˜Eš{D\åCedAe«j='IkˆÃAÅv20130706_00505_stKsb334@ë"°!JÓ?0‡@€EšÉq>%ap?¿Åõ@…/¾bNEš"=E+/CcÅAeæ¼=WóþkˆÃAÅv20130706_00693_stKsb334@ë"žú9? h€@€E®=Ô& =ù˜?¬ÌÍa¾¤ZEŒC#"ÑCeÌJAeÃ×<ÌÈ
kˆÃAÅv20130706_00695_stKsb334@ë"¡Êšî?%¼@€EŒ
>R>p³?Ñë…_¾"÷ÏEŠòDc}Cd-ÓAdì1=ÅkˆÃAÅv20130706_00697_stKsb334@ë"¥.rÚ?"½@€EŒ"3>/û>Ÿ©@\0¾ŒIºEŠ¼ÍE3dCaÎVAdì•=7XTkˆÃAÅv20130711_00305_stKsb334@딡îy/?G@€E «…=ú4>îf#?áG®a¾›¥ãEŸÃC"Ý/Cg×ÏAb­<ÓhkˆÃAÅv20130711_00307_stKsb334@딡ñ`Ë?mÖ@€E !ì>%U'<g2u@]¾ž¸REŸmDguCf7Ab+=7kˆÃAÅv20130711_00309_stKsb334@딡ôkœÜ?ùš@€EŸõ=>±?SGú@HõÃ0¾ŒIºEŸŸ\E3CcPAb‹i=‹‰`kˆÃAÅv20130713_00397_stKsb334@ë"áõÜ@?%u±@€E—/>OS>«Ò?Ç®c¾‹C–E•ßšC#Chg+A`Î'<û[{kˆÃAÅv20130713_00399_stKsb334@ë"áù.µJ?#åò@€E—ˆ\=òYA?ðö{?Ýp¤\¾'ñªE–´DfwCePA`Ô×=ÿqkˆÃAÅv20130713_00401_stKsb334@ë"áü[¶?$]
@€E˜Hö=Õ\>Ú'W?Տ/¾¥`BE—ó\E1ªCd‡Aa©Ü=IkˆÃAÅv20130724_00757_stKsb334@ë–F¾_[Û?Mdî@€EA
=>™$ ?…¸a¾Á‰7EvC#Á‰CdqªA[Ö<Ýy0kˆÃAÅv20130724_00759_stKsb334@ë–FÂ6›È?`"ý@€EŽ\=¸'l>ºƒ?aG®\¾«…EŽ®¤DjòCbêÁAZ À<êΒkˆÃAÅv20130724_00761_stKsb334@ë–FÅ'ǚ?PÍØ@€Eª¸=Þdõ@++D?¸Qì/¾º^5EG…E1'C`@ƒAZpû=÷WkˆÃAÅv20130727_00098_stKsb334@떠^šÀ?aŽþ@€E¾ì=þìè=ž¿8?xQì_¾™‡E¼RC#ݲCh*ÁAZ
<Ûc>kˆÃAÅv20130727_00100_stKsb334@떠 HT®?Y¼‹@€E¾b¸=íO1=8÷!?}p¤\¾²°!E¼Á®DDCf\jAZŽñ<Û+kˆÃAÅv20130727_00102_stKsb334@떠#6 ü?TA	@€E¾Î=ïßÈ?¼=?šáH/¾©xÕE¼7ìE8CcÐåAZ¬<ÛßÛkˆÃAÅv20130727_00110_stKsb334@떠9!?63½@€E¿þ\=Ö¥>;®ì?s33a¾›¥ãE¾ RC#Þ5Cg¨´AYÇ£<ÂôÙkˆÃAÅv20130727_00112_stKsb334@떠<Ą?2ø-@€E¿è×=çÀu>3w?…¸\¾¡G®E¾\DwDCf®ÙAZš<³²kˆÃAÅv20130727_00114_stKsb334@떠?/?EDB@€EÀÓ×>3Ìì?p/g?â\2¾uE¾`RE3ªCd AZ1ú=[xkˆÃAÅv20130807_00305_stKsb334@ë˜"¬ÍÔ?8y´@€E'IR>n>]Y[?œ(öc¾§ïžE'ešC%—ÏCfLJAVº3<®ÎkˆÃAÅv20130807_00307_stKsb334@ë˜&°|?8:Æ@€E'½á=µnÌ>ûa'?¡G®]¾¨õÃE'$fDoÇCeDAVW<¾4kˆÃAÅv20130807_00309_stKsb334@ë˜)}<l?C¾*@€E'¦×>J¤?¨Ç¬@®3¾½p¤EÂ=E@JCcAVÃ=ƒÀkˆÃAÅv20130828_00363_stKsb334@뚢QRR³?"Ê
@€E»Å
=éà>íe?¡G®b¾'ñªE¸êC&U?CdøRAQtc<€ÝkˆÃAÅv20130828_00365_stKsb334@뚢T§& ?#‹d@€E»XÃ>	´>ÇéÖ?ž¸R]¾§l‹E¹ž)D
Ccƒ–AQÓ><ŠÑkˆÃAÅv20130828_00367_stKsb334@뚢XCãÛ?#ÁX@€E»Ú×=ûîl>ýÝ@'
=0¾œ¬E¹AEKÛCaÂÑAQšý=kˆÃAÅv20130922_00146_stKsb334@ëÀ†Ä)æ?AÂÂ@€E"î¸=Ë®¸>š?¡G®`¾—
=E"¹ìC%ÏßCcß}ANÙT<ÊßkˆÃAÅv20130922_00148_stKsb334@ëÀŠ`a?DÑë@€E"ê3=²µp<ñ¿<?hõÃ^¾ž5?E'ÐöD‹;Ccn˜ANþ,<‰ïkˆÃAÅv20130922_00150_stKsb334@ëÀšÈC?be¯@€E" R=Ál?ŸŽ?¡G®1¾½p¤E"i®EFéCaBANÛC<ñ.7kˆÃAÅv20131007_00174_stKsb334@럠šÁ\?T#"@€EÁ{H>m>ÈìÅ?uc¾›¥ãEÀOqC%áCdFAS}ð<Ùg¶kˆÃAÅv20131007_00176_stKsb334@럠ž5O˜?Iíå@€EÁq¸=âÃ×;ÊN¹?J=q^¾¬‹DE¿n=D€åCcŽ˜ASQË<'–äkˆÃAÅv20131007_00178_stKsb334@럠¡Cí?]Ý·@€EÁͤ>©?õ^©?ÚáH0¾¿|îEÁCÃE=¾CaffARV'=ÓbkˆÃAÅv20131016_00036_stKsb334@ë ¿ÿÒ"¢?›*®@€E¶×)=¿œÄ>ºÑ
?¸R]¾¾vÉE´ÃÃD}ãCc}²ASå~=PškˆÃAÅv20131016_00038_stKsb334@ë À'­?§¤?@€EµˆH=Åôˆ@*y?u/¾ÀE´	qEHoCa`BARPJ=ŠkˆÃAÅv20131017_00145_stKsb334@ë à(l±?q@€EÃk{=ÙWÛ@,>?p£×c¾í'hEÁ¹×C&µ?CcÛ#AR¨ñ=ŸnJkˆÃAÅv20131017_00147_stKsb334@ë à'Äé?‡&Ô@€EÃÞö=«ðÜkˆÃAÅv20131017_00149_stKsb334@ë à"·‰?Cà@€EÄÏ=Àg°?H¿/?Š=q0¾£×
EÁÿ
ECuCalARºf=['—kˆÃAÅv20140526_00649_stKsb334@뼄þHÀ?2+@€E Ý{=†èä>ßó§?5c¾£×
E »ÃC&qCf<)A=r{='•zkˆÃAÅv20140526_00651_stKsb334@뼅Âø¹?Dƒe@€E£kH='J >²5Ñ?Y™š\¾›"ÑE¢¨=Du¢Ce.˜A>"=.UkˆÃAÅv20140526_00653_stKsb334@뼅«I?.sè@€E¡Ÿ\='Yp?Îó¾?G®2¾£SøE¡PE<òCct¼A=m*=RâkˆÃAÅv20140607_00493_stKsb334@ë¾'/dò? Þ@€E^¸=¬/p>	ë?
=qb¾µ?}EZ"=C$T{Cf}ôA>RÖ=W,EkˆÃAÅv20140607_00495_stKsb334@ë¾…{šU?o"@€E^=šÂ€>,i?ë…]¾¼jE[è)DdsCf[#A>f•==0!kˆÃAÅv20140607_00497_stKsb334@뾈Ռ9?ŽÓå@€E\€==âÿ@Ý?¥¸1¾§ïžEZ›3E8VCc³3A>;Ñ=(*äkˆÃAÅv20140617_01124_stKsb334@ë¿IzK¶?ԚŽ@€E²
\=‰	è?|J >Ñë…b¾È´9E°\C'þCdòA?Uè='gQkˆÃAÅv20140617_01126_stKsb334@ë¿I}²"R?Ë¢ @€E²‡š=§!û>‡ÎÁ>Ü(ö]¾Ö‡+E±á3DŽFCbÊÁA?Mé="_ŠkˆÃAÅv20140617_01128_stKsb334@ë¿IJó™?ÕyŽ@€E´=ð2ÎkˆÃAÅv20140620_00975_stKsb334@ë¿©Ô,<Ÿ?Y•I@€E'÷H=£]è?Pbé?¹™šc¾§l‹E"{×C&S3CeôA?Wk<øµákˆÃAÅv20140620_00977_stKsb334@ë¿©ØyÄ?V¢W@€E"C
=˜ä>õH¨?¢\^¾ A‰E"?ÃDw¾CcÛdA?y5<¿Ÿ$kˆÃAÅv20140620_00979_stKsb334@뿩ܬHž?QQ@€E"¥=¯¦ kˆÃAÅv20140623_00913_stKsb334@ëÀoü¶?S¦k@€E†ò==Æ«Ä=še?±ë…`¾ÀEˆšöC%ƨCcÊA?¿=pfkˆÃAÅv20140623_00915_stKsb334@ëÀrз¾?GF!@€E†¾á>ҍ>#C"?¡G®\¾¼jE‡ÅqD|BCbÎVA?Ï <jÒkˆÃAÅv20140623_00917_stKsb334@ëÀvü\?GCh@€Eˆ<H=°Lð@*?f@n{1¾¨r°E‡€öE@ÉCa:^A?èN=×ëkˆÃAÅv20140624_00245_stKsb334@ëÀ"
&Y?\¨—@€Eî=òۃ>›_c?×
=c¾·ÎÙEÁC&DCfùA@D<ËÖøkˆÃAÅv20140624_00247_stKsb334@ëÀ""ÿ2?Liá@€EŒá®=ôâ='F?Ç®^¾¬‹DE‹ÞRDtîCfœ)A?Ü<©œOkˆÃAÅv20140624_00249_stKsb334@ëÀ"&rO?Ré@€E‹&q=ÐiÈ?«—x@ÌÍ2¾Ã•E‹¸öE<ZCd~¸A@O<éJkˆÃAÅv20140624_00893_stKsb334@ëÀ)9ûV?-?ð@€E•–
=¿ >­L•?³33`¾«…E˜HáC%µÃCc'°A?ó><œ´@kˆÃAÅv20140624_00895_stKsb334@ëÀ)=Qo3?7Æ,@€E"Já=ëqÆ?VÚY@£×\¾«E"æRDwuCbˆsA@Ž<œDkˆÃAÅv20140624_00897_stKsb334@ëÀ)@tå/?0L@€E•ú×>R±<z<0@S×
0¾¸QìE–§
E=ÇCa6FA@¯K<Ð( kˆÃAÅv20140702_00769_stKsb334@ëÁ%‰ém—?"âð@€Eyx=Žkx>Îc°?&ffa¾£×
EuÁHC&‰Cb9ÛA@½:=&ÎÔkˆÃAÅv20140702_00771_stKsb334@ëÁ%æ½º?Œ™@€E|*==Ûà=à´:?#×
\¾¶È´EyõÃD;Cb`ÅA@ȯ=ÈkˆÃAÅv20140702_00773_stKsb334@ëÁ%'¾?|¹z@€E{Î)='´ˆ@Vï»?ÌÌÍ0¾¤ZEyW3E?üCaøA@¿±=FkˆÃAÅv20140703_00529_stKsb334@ëÁC™kK~?F>@€E"6=¤D<Êx{?¦ffc¾§l‹E"‰×C%·
Cf³uA@`±<¿okˆÃAÅv20140703_00531_stKsb334@ëÁCœ¨AÓ?-ïW@€E"=H=Øÿ>fÚÿ?ê=q]¾«…E"
D~Cf¶A@ F<©ÍåkˆÃAÅv20140703_00533_stKsb334@ëÁCŸò™e?1¬Í@€Eƒÿf=Øå?ãòi@O\)1¾¯²E"9\E=üCd ƒA@=<äø7kˆÃAÅv20140706_00455_stKsb334@ëÁ¦}Ͷ,?HÒ@€E¤ÿ¸>
>rée@,(öb¾¢MÓE¥yšC&ãCcÁËA@•q<ⅈkˆÃAÅv20140706_00457_stKsb334@ëÁ¦€ðÖA?5úè@€E¦Oq>É»=š_?@)™š]¾¨õÃE¦išDCc†¨A@yž<´0>kˆÃAÅv20140706_00459_stKsb334@ëÁ¦"+ƒf?-í@@€E¦m>­>'O:@u1¾¼jE¥E?®CamPAB1
<Ì:ekˆÃAÅv20140712_00553_stKsb334@ëÂd@é)O? [.@€E–Ô=äX²?è<@AG®d¾å`E–§ìC%YXCgïžA@hq<µ
kˆÃAÅv20140712_00555_stKsb334@ëÂdDbE?$r@€E—‡q=Ø{d=úL:@fff\¾å`E–ØDf¸Cg®A@€¢<Å kˆÃAÅv20140712_00557_stKsb334@ëÂdGõb?*‡<@€E—l\=õÉY<d²é@Ç
=2¾‹C–E"•ÃE9ºCeQìkˆÃAÅv20140804_00104_stKsb334@ëÅ?ÝD(Ï?˜ê@€E¯å=ŽÐ>:"?8Qìe¾¬1E®:)C&ÌJCg}A@ü¨=5eEkˆÃAÅv20140804_00106_stKsb334@ëÅ?à|µ?¬HX@€E¯Ž¸=ň>#ˆ ?Që…^¾¤Ý/E­'RD•qCfŠ=AAŒ=W¼žkˆÃAÅv20140804_00108_stKsb334@ëÅ?ãÃ#V?¥zË@€E¯Ûq=üN×AFA@00¾Â\E®EUhCdè1AD6è=Ç3kˆÃAÅv20140911_00297_stKsb334@ëÊðÖí?·^@€E•9>™ó?´V"@\)b¾'ñªE"óHC&~¸Cc-PAB8€<Ò»zkˆÃAÅv20140911_00299_stKsb334@ëÊ qIÄ?ZÊ@€E•ŒH=ó ?(wþ?ýp¤[¾ž5?E•ŽfD|´CbpbAB}—<¹¿kˆÃAÅv20140911_00301_stKsb334@ëÊ$I¦?=¡@€E–Ÿš=í3?$œ@~{-¾/E™!
E@òC`Û¦AB8
=-ÔkˆÃAÅv20141006_00145_stKsb334@ëÍ —£?:hE@€EÃT{=̙¿>¾ˆÃ?\`¾š¬EÂ{C%øÕCcû#AC1ù<™ãkˆÃAÅv20141006_00147_stKsb334@ëÍ šGu?FØø@€EÃJq=·ü|? ?¾¸R^¾¯ EÂRfDŠ¨Cc˜"AC <ƒóòkˆÃAÅv20141006_00149_stKsb334@ëÍ i}?:]@€E¿3=¸FÀ>êj
@c×
0¾¥`BE®EBCbLJAC
=3kˆÃAÅv20150523_00235_stKsb334@ëéÊ0åá?("ÿ@€E¯S…=éT›>Ën@6ffb¾¤ZE°öÍC&)üCc¡A<DX<ØôÀkˆÃAÅv20150523_00237_stKsb334@ëéÊ4AÀë?,¤°@€E°¶=ÐG+>åä?¸Qì^¾¢ÐåE°ÓqDu'Cc–A<…À<¯%+kˆÃAÅv20150523_00239_stKsb334@ëéÊ7"•?:ê@€E±ˆ
=áǽkˆÃAÅv20150529_00493_stKsb334@ëêƒKÑtÒ?3}€@€E­4H=«ß˜>[â­?Þ¸Rd¾—PE«ÆfC%íPCg–A<Aæ=å(kˆÃAÅv20150529_00495_stKsb334@ëêƒNÛZY?+%Ñ@€E­=3=¹G>b}@
=_¾²-E­qDjÉCf…`A</X<ÌNZkˆÃAÅv20150529_00497_stKsb334@ëêƒQþ)ç?4eO@€E±˜\=¿ ?ÆÈx@¸R3¾ž5?E²»E=ÏCd†éA;¨Y=÷_kˆÃAÅv20150529_00541_stKsb334@ëꃹ†?OðÄ@€E¢¸=Òy=g
¼?³33e¾³33E£LRC&X"Cg^úA<Y2<åüøkˆÃAÅv20150529_00543_stKsb334@ëꃼ±|?D$@€E£u×=Îu/>'Ýa?×
=\¾¤ZE¤=Dw¶CfRA<|8<èÊkˆÃAÅv20150529_00545_stKsb334@ëêƒÀk&?9Në@€E¤~R=šÌ@zÓ@®2¾¨õÃE§
ÃEA‰CdÙA;.ð<ÚHíkˆÃAÅv20150529_00589_stKsb334@ëê"!ÏùR?Dóc@€E™)R=³L>}á‹?™™še¾§ïžE™^ÍC&1'Cg~wA<IA<òmkˆÃAÅv20150529_00591_stKsb334@ëê"$óh?@Ú#@€E "R=·û"?Éä?W
=]¾¤Ý/E ÉHDxCf°A< ö=öakˆÃAÅv20150529_00593_stKsb334@ëê"(Mí?<îz@€E˜íH=ɼ>qƒ?ýp¤2¾¢ÐåEšQ®E;hCd¨sA;³<âó\kˆÃAÅv20150531_00387_stKsb334@ëêÇ6ÀÜT?L"î@€EˆÖ=Ó`"?f9¸?«…c¾¤Ý/Eˆ]3C%gmCfXÕA<dG<äÑ×kˆÃAÅv20150531_00389_stKsb334@ëêÇ:À?OÑ
@€Eˆêá=މz?Ûv?¬ÌÍ^¾/E‡{šDnwCdÿ¾A<m<<À,ÀkˆÃAÅv20150531_00391_stKsb334@ëêÇ=]®‡?Pó®@€E‰Í=â'>õãZ@Fff3¾r°!E"ÔöEA+Cc>úA<¿N<õ,ykˆÃAÅv20150531_00795_stKsb334@ëêÍ'§ßX?&Ú«@€E¤xì=å‡l<Éo>@*áH`¾¢MÓE¤ÜC%̋Cc¤A<N<ÚRkˆÃAÅv20150531_00797_stKsb334@ëêÍ*Ú¿T?/\@€E¦á=àôì?6§Ó?ü(ö[¾›¥ãE¤ðD[LCböFA<n<¡ñkˆÃAÅv20150531_00799_stKsb334@ëêÍ-ý™ž?2Ž@€E§d
=îæ
=Ŕ"@Ž{1¾ˆ´9E¤£×E0)C_ÀÅA<†u=	n2kˆÃAÅv20150723_00817_stKsb334@ëñf³LXH?)þ·@€E'²==ÓUÎ?È–?¨õÃa¾ž5?E'V¤C%žCb³¶A;ÕÌ<´M–kˆÃAÅv20150723_00819_stKsb334@ëñf·[ç1??|E@€E'hq="0>À¿ ?œ(öZ¾¢MÓE'…DV Caû¦A<*û<¦±kˆÃAÅv20150723_00821_stKsb334@ëñf»G^Ž?Kí@€E"`=¡84:«ü@3×
/¾¹XE"ÃE-ËC`×A;Rí<ò>YkˆÃAÅv20150804_00289_stKsb334@ëòáRA¦i?0ŠÆ@€EµË=Øáø>ɸ?Þ¸Rc¾å`EµA…C%¾Cf\A;ñó<µãYkˆÃAÅv20150804_00291_stKsb334@ëòáUh§´?)«°@€E¶'Í=îK?`aõ@×
[¾—
=E¶ošD'‰Cd€ƒA<·<‰2ÓkˆÃAÅv20150804_00293_stKsb334@ëòáX>Û]?3ã]@€E·¬¸=ò'Ú?I(@;…2¾ŠÀƒE´ÿ×EIªCcFéA<<ÈåkˆÃAÅv20150810_00351_stKsb334@ëó¢v¤L?™º·@€Ennf=±gà>6€¦?Që…d¾° ÅEl³…C%GmCeíÓA<K=5"kˆÃAÅv20150810_00353_stKsb334@ëó¢γ?‰ñF@€Emp=Ÿyp=P'Í?(õÃ_¾¯²El"Dr¨CdÚ^A<o<ï KkˆÃAÅv20150810_00355_stKsb334@ëó¢Ê5™?'R"@€Eo©\=™!Œ?eg®?ŒÌÍ1¾ª~úEn1HE8%Cc'òA<\h=7RkˆÃAÅv20150830_00105_stKsb334@ëö C¯Œö?'™@€EÜ¢×=Á>ô==ÙÐ@…c¾¨r°EÝÄC%žCfˆöA;¥2<¥KékˆÃAÅv20150830_00107_stKsb334@ëö GwÉ?4ð@€EÝÝ>RÓ?úÈ@¸Z¾Ÿ;dEÞË3D•PCeÇmA;¾q<—çAkˆÃAÅv20150830_00109_stKsb334@ëö IÛ "?*çÐ@€EޖR>gY=bÍ@|ÌÍ2¾¡ÊÁEÝ@áEEyCcþ¸A;¢?<ä£ÑkˆÃAÅv20150907_00109_stKsb334@ë÷ $›Ô?nx@€EŽ$Ã>
¼å=ªñ@,ÌÍc¾¥ãTE'‡ìC$æfCd'®A<qN<' õkˆÃAÅv20150907_00111_stKsb334@ë÷ (iä?_è@€EŽ.)=éÈÉ=«-¿?ó33]¾'ñªEŽUqD"åCc1ìA< L<™ò{kˆÃAÅv20150907_00113_stKsb334@ë÷ ,ã¾?zð@€Eô{>	™?îOç@W®.¾˜bEŽÑ3E9ÛCb0¤A;±<²[…kˆÃAÅv20150911_00229_stKsb334@ë÷¢î¯?ô?)Å@€E…:¸=ôýú?Ï?þ¸Rb¾¢MÓE…ˆ=C%\)Ca×
A<&G<»Ô¤kˆÃAÅv20150911_00231_stKsb334@ë÷¢ñқ?'-±@€E…¤=ςg?3@@E¸]¾¹Û#E‡õìD?CbX"A<$k<ÖkˆÃAÅv20150911_00233_stKsb334@ë÷¢ô~8?'%@€E†¡×=èä>õôó@ƒ×
0¾–‡+E†ÒEA¢CaA;¦í<ýQÎkˆÃAÅv20160719_00633_stKsb334@ì¥0*?í@€Eg=>6&K>ãsË@™šb¾Ÿ¾wEßšC%ÈsCd"A<àM<çÝ]kˆÃAÅv20160719_00635_stKsb334@쥁mS?">@€E.R>
ª?a¯@LÌÍ]¾£×
EŒãHDw#Cc^¸A<§¶<Àó kˆÃAÅv20160719_00637_stKsb334@ì¥ßöö?J¼@€E=>û+>GÒÜ@à£×7¾ž¸REŒ'šE<)Ca­ÓkˆÃAÅv20170623_00805_stKsb334@ìIáÙ'?riÝ@€EžFì=®9">'/Ž?G®b¾¯²EHC%ÎÙCdroA;´N=4àïkˆÃAÅv20170623_00807_stKsb334@ìIäË0À?‰@€EŸ§¸=w|€<–°?@\¾¾vÉEûqD‰PCd0bA;¸<ù¤5kˆÃAÅv20170623_00809_stKsb334@ìIè9*?˜þ@€E¡Ä×=ƒŽÀ=)
=?«…6¾³¶FE "E@CbHsA;Ü5=GšŠkˆÃAÅv20170629_00484_stKsb334@ìIÂ4;&?™ð@€E£T¤>vª>m~K@f¾"záE¡ C%dœCgKA<<ÃþckˆÃAÅv20170629_00486_stKsb334@ìIÂ6ä
?±w@€E¤Í>#/>›'@9™š_¾¢ÐåE£ë×DŠFCf…`A<'â<ÔÀ?kˆÃAÅv20170629_00488_stKsb334@ìIÂ9w4ë?ÛZ@€E¤Dö>	Ïî?{–°@»…9¾§ïžE£‡
E9¢Cd÷ÏkˆÃAÅv20180327_00739_stKsb334@ìkªÖ9­¡?rîF@€E³ç=đ>R—«@…`¾ÒñªE³wìC&ËÇChËA=	f=)!UkˆÃAÅv20180327_00741_stKsb334@ìkªÙoè›?`4@€E³¨{=¡<ð>øõ?¥¸_¾¥ãTE°îD'FCfþúA=?º=Ÿ$kˆÃAÅv20180327_00743_stKsb334@ìkªÜøXí?x‰8@€E³è=®A(>û«§@®6¾¢ÐåE±±šERFCeƒTA=¯6=)–WkˆÃAÅv20180525_00451_stKsb334@ìsJ}¬ÿ?`ÉÌ@€E½¿¤=ݓ°>š??£×`¾¤ZE¼"3C%e`Chú A=aè=aIkˆÃAÅv20180525_00453_stKsb334@ìsMžÏ?[(@€E¾R=°1L?Ÿ{?™™š^¾­VE½šDtRCgdœA=V¬<ä†ðkˆÃAÅv20180525_00455_stKsb334@ìsP‰°B?m"X@€E½éš=Ñ>ÕMê?¢\7¾Ç+E¾…E7çCePA<	d=«kˆÃAÅv20180525_00835_stKsb334@ìseºy¹?‹MÜ@€Eª™H= =yÂu?zád¾¥ãTE§ªC%Ç+CgFA=*"= ®kˆÃAÅv20180525_00837_stKsb334@ìsiIªÄ?®õ@€E¬+®=Ê{–>™Ñi?8Qì]¾¦éyE¨¸¤Ds¦Cg!ËA=èÃ=iÁ+kˆÃAÅv20180525_00839_stKsb334@ìsl*:'?›û»@€EªœÍ=Õ$êAû˜p?Î{7¾¼í'E«{E.%Ce8kˆÃAÅv20180804_00829_stKsb334@ì{æ°ñ9"?sAÍ@€E'{=µã?Zô¤?p£×a¾®{E
C%?Cc3øA?ni=-élkˆÃAÅv20180804_00831_stKsb334@ì{æ´"±?w!@€EÒ¸=­.,?
8O?B\]¾±&éE‹ÐDŒÕCbÂNA?|4=OØkˆÃAÅv20180804_00833_stKsb334@ì{æ¶Ë(]?|Š@€E'rá=Ã9?Üì?ôzá5¾­VEŽ/\E<ZC`ÙXA@r|=)ù¥kˆÃAÅv20180812_00385_stKsb334@ì|áÈojœ?';@€E—R=™Ü>lù?s33b¾¤Ý/E•;qC%ƒTCe²A?Lu=,L×kˆÃAÅv20180812_00387_stKsb334@ì|áÌ
iö?†Ä@€E—$=ÍR{>)U·?'\_¾«E"ç
DxJCd6‡A?Rà=×5kˆÃAÅv20180812_00389_stKsb334@ì|áϙ*‰?j‰³@€E—v…=·c¨?
3C@&ff6¾¸QìE˜ñ×E8òCcF¨A>}x=) kˆÃAÅv20180814_00210_stKsb334@ì}!Ëryð?ZKà@€E§K=ÔQ[?}*?µÂb¾¡G®E¥Ò¸C%ZCdĜA?¾<øékˆÃAÅv20180814_00212_stKsb334@ì}!Ύ¨?Tº™@€E§q=Õ'<©vã?¸Qì_¾¶E¢E¦(ÍD'Cdö‡A>àx<Ó;ykˆÃAÅv20180814_00214_stKsb334@ì}!Ñ¥Ôæ?Jª+@€E¦…×=××Ã>¨P@©ë…5¾—PE¡]…E9‰CbSukˆÃAÅv20180816_00261_stKsb334@ì}bT7/?"@€Eƒ'Í>;3f>a@xõÃd¾ ÄœE…ËìC$àCe°A@C<ýU9kˆÃAÅv20180816_00263_stKsb334@ì}bWls?
4Ð@€Eƒ÷\>$‰P?cGÖ@XQì^¾ž5?E'¸RD‰ÓCdbA?¥¡<ï2ikˆÃAÅv20180816_00265_stKsb334@ì}bZÁ?æk@€EƒÛ¸>é?·VA
=6¾²-Eˆ¤EAËCb"œkˆÃAÅv20180829_00175_stKsb334@ìT4ð£?G,û@€E˜_
=±ôk:†Zô?ua¾¬1E—žRC%{#CcÄÝA>ð<ÛúkˆÃAÅv20180829_00177_stKsb334@ìWÐ6?L}É@€E˜•{=žU˜<‡ÜE?†ff]¾œ(öE–d=D"+Cbì‹A?

<ҝÀkˆÃAÅv20180829_00179_stKsb334@ì[
wÓ?H²m@€E˜…¸=ÃJ¼>h Ó?Ýp¤6¾œ(öE–¢öEKDCb
A>þ<õ¨kˆÃAÅv20180831_00157_stKsb334@ì@±¶KV?xi#@€Ef=Ÿø‹=Ɇì?'ë…b¾ ÄœEŠˆ¤C%s3Cb A>Ó=ˆÒkˆÃAÅv20180831_00159_stKsb334@ì@µCHª?uU@€EŽøH=¹ |<5¾ù?ª=q]¾˜"uE‹RRD•‰CbáA?*º=
ÅgkˆÃAÅv20180831_00161_stKsb334@ì@¸~ê?rë%@€EŽi3=½`@›½˜@G®8¾'ë…EŠ½×EU¶Cb¢A?U="ýkˆÃAÅv20180901_00205_stKsb334@ì`øæX?Kba@€E{'H=â±U?@àÚ?'\c¾µÂE{xöC%#Ce9XA>è÷<®œøkˆÃAÅv20180901_00207_stKsb334@ì`ü	±?=Øü@€E{wš=êMS>@´@33`¾º^5E´)DuCd³¶A?<Ð
"kˆÃAÅv20180901_00209_stKsb334@ì`ÿ$Ô?I/@€E{ýÃ=ÑĊ?Èà?\5¾¦éyE|¤{E@FCbú A>TŠ<⤬

==> anc/pub_raw/L222_158_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  190 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             °2ò«åv20100911_00240_stKsb304@ëaŒ±ê?7š@€E…R=ÎQ>Â<¥@Ef¾ƒo	E…Ž¸Dœz-DׂAŠ‡.>}Ìÿ°2ò«åv20100911_00242_stKsb304@ëa''åÍ?3aí@€E…f®=·Œˆ°2ò«åv20100924_00336_stKsb304@뙪Œ?Eö?@€E"Ó
=îD°2ò«åv20100924_00338_stKsb304@ëlGý?C¨\@€E"9®=°2ò«åv20110802_00660_stKsb304@ë<^Üäó?@¯:@€EkNá=˜­h°2ò«åv20110802_00662_stKsb304@ë<b1BÃ?fü4@€Ej#\=€ŒØ°2ò«åv20110807_00827_stKsb304@ë<¥r2§È?Eª}@€E §…=‡–D°2ò«åv20110807_00829_stKsb304@ë<¥uK±"?I^Ï@€E +=«ÿÄ°2ò«åv20110923_00477_stKsb304@ëB'ï&©b?'aÙ@€E¢®=dÈ°2ò«åv20110923_00479_stKsb304@ëB'òGë?–HN@€E¢b)=¢$"°2ò«åv20111005_00217_stKsb304@ëD)‰Kn??Ë@€E¡G®=µ,_°2ò«åv20111005_00219_stKsb304@ëD,Ñt§?<ëª@€E¡Pá=£l¬°2ò«åv20111006_00131_stKsb304@ëD!}Û2@?:{¤@€E»ÖR=¡Ý°2ò«åv20111006_00133_stKsb304@ëD!9†4?'51@€E» ö=§u4°2ò«åv20120306_00518_stKsb304@ëW+XcC?&lÌ@€EžÁf=¿‡ï°2ò«åv20120306_00520_stKsb304@ëW+IN©?,š@€Ež¥)=ÉÅ °2ò«åv20120325_00525_stKsb304@ëY‹‰¾åÙ>ýTÎ@€ER3=Ñü$?8>q@\(öf¾'ë…	E	ÃDœUqDר¬A‹ ›>‡ÔJ°2ò«åv20120325_00527_stKsb304@ëY‹Q,?A@€E:=Ãü?c¬@|(öa¾€ƒ	E€ööC‹MD×âÑA<Ë>¾ôˆ°2ò«åv20120606_00410_stKsb304@ëb¥»W?Yc@€Eé
='Ú<?ތ@B\f¾˜b	EŽF)DŸé'DÓ°A‰Õ›>P{¬°2ò«åv20120606_00412_stKsb304@ëb¥¿!x¡?-Ú@€E{=­$ô>'	L@fffc¾‹C–	EŽ?×C™Á‰DÔbAŠb>ƒK"°2ò«åv20120611_00218_stKsb304@ëcAÊp–ì?ªY@€E{>¦P°2ò«åv20120611_00220_stKsb304@ëcAÍÝþù?²"¾@€E'>εì°2ò«åv20120616_00640_stKsb304@ëcç‰̆? z@€E"
\=¤Å"°2ò«åv20120616_00642_stKsb304@ëcç`ö»?)‰3@€E†H=uQ°2ò«åv20120621_00272_stKsb304@ëdƒµ+Æ?2*v@€E'=ÿ>—>Œ@#33f¾Ÿ;d	E€¥D TDÓýAŠq¤>?–°2ò«åv20120621_00274_stKsb304@ëdƒ\¹?0ºž@€E'Î{=þo°2ò«åv20120623_00388_stKsb304@ëdÄ
³—ò?!ÈP@€Eœ§ö>	›¬°2ò«åv20120623_00390_stKsb304@ëdĨt~?#‡Ê@€EœFH=°¸È°2ò«åv20120624_00209_stKsb304@ëdâŒýy"?Y>Ï@€E'OÍ>ˆWm°2ò«åv20120624_00211_stKsb304@ëdâp5G?µñ@€E''á>Ŝä°2ò«åv20120625_00206_stKsb304@ëeõ†a?A@€EÀ–=¶	x°2ò«åv20120625_00208_stKsb304@ëeøÀK	?B™¦@€EÀ‹="œ°2ò«åv20120703_00072_stKsb304@ëfˆ¹M?$=@€E²€f>ù_°2ò«åv20120703_00074_stKsb304@ëf"¼E?"s7@€E±Ù{=ڞ¿°2ò«åv20120706_00952_stKsb304@ëfg4ø?8£g@€EN"ö>…Ç°2ò«åv20120706_00954_stKsb304@ëfg"™r,?8›/@€EMÒö> v>®é@?\)c¾ŽV	EMéšC™~¸DӝHA‰Q>/Œf°2ò«åv20120714_00871_stKsb304@ëgeàÆcý?5^9@€Eté…=nø°2ò«åv20120714_00873_stKsb304@ëgeãé~´?0öŒ@€Eu°{=|ì°2ò«åv20120716_00537_stKsb304@ëg¢´ùæ?kŽ³@€E[)=}Cï°2ò«åv20120716_00539_stKsb304@ëg¢·pډ?nèz@€E,®=°ü¨°2ò«åv20120718_00446_stKsb304@ëgâÁ(Y;?XD‡@€E¬H>%8°2ò«åv20120718_00448_stKsb304@ëgâÄfÇ_?Vt@€E¬ëö>UÇD°2ò«åv20120720_00459_stKsb304@ëh&eÓô´?6.@€E‹Òá=—‡¨°2ò«åv20120720_00461_stKsb304@ëh&i5(+?-¿n@€E‹¶3=ǽD°2ò«åv20120721_00057_stKsb304@ëhBjQ'?4d;@€E¦))=²kÈ°2ò«åv20120721_00059_stKsb304@ëhBmTÂ$?)åÌ@€E§.H=̖°2ò«åv20120722_00423_stKsb304@ëhaMc›0?C$º@€EŒ=>š‰°2ò«åv20120722_00425_stKsb304@ëhaP ¦ÿ?:^~@€EŒ:š=þ¯G°2ò«åv20120723_00500_stKsb304@ëhƒjò'?>Õ@€E€@)=Š°2ò«åv20120723_00502_stKsb304@ëhƒnx?8¹6@€E€m=šI©°2ò«åv20120725_00492_stKsb304@ëhÄ=Xu¸?A.â@€E‡=£{`°2ò«åv20120725_00494_stKsb304@ëhÄ@Æ?KgÄ@€E†ƒì=—µè°2ò«åv20120731_00155_stKsb304@ëiû¶_"?S0@€E…hq=¸°2ò«åv20120731_00157_stKsb304@ëiþËb?T—ž@€E"}ö=¯K@°2ò«åv20120801_00798_stKsb304@ëi¥ÊHŽ?:èÙ@€ELÓH=ªÈ°2ò«åv20120801_00800_stKsb304@ëi¥Í˜o?B}'@€EM%ì=Ñ=°2ò«åv20120804_00069_stKsb304@ëiÿbkIû?o0ø@€E™î=ˆ·¨°2ò«åv20120804_00071_stKsb304@ëiÿe]r!?#@€E›üš=¢ô"°2ò«åv20120804_00921_stKsb304@ëjJŽ~³?cþß@€EŒx=Ô-þ°2ò«åv20120804_00923_stKsb304@ëjM¹ìË?vò@€EŒÛH=ñj°2ò«åv20120828_00531_stKsb304@ëmñô?KÒà@€E°¶=½H°2ò«åv20120828_00533_stKsb304@ëmô–j?J"-@€E±
=fǨ°2ò«åv20120830_00293_stKsb304@ëmA욘?-Æ@€E§
×=Æ/^°2ò«åv20120830_00295_stKsb304@ëmAð6-?%j@€E¦†f=šÜ°2ò«åv20120901_00681_stKsb304@ëm"n+?lV@€E©¼=ªè,°2ò«åv20120901_00683_stKsb304@ëm"qB2*?oM@€E©‡H=¾Æ8°2ò«åv20120911_00456_stKsb304@ënÂøMžï?5¢@€E«Õ¸=É°2ò«åv20120911_00458_stKsb304@ënÂûcƒ]?%8µ@€E¬-ì=ºx°2ò«åv20120912_00201_stKsb304@ënàÔ°Á~?%<m@€E³==Àø°2ò«åv20120912_00203_stKsb304@ënàØri?¢š@€E³=¶JÔ°2ò«åv20130312_00538_stKsb304@녊–ćÚ?Wi—@€EŸ[R=«d °2ò«åv20130312_00540_stKsb304@녊™ÿëˆ?AUâ@€Ež©¸=¡(°2ò«åv20130314_00527_stKsb304@ë…ËUPº?E5)@€E"ë=Šé¨°2ò«åv20130314_00529_stKsb304@ë…ËX»}?H_,@€E"'=œ °2ò«åv20130316_00500_stKsb304@ë†
£Üˆ×?:®T@€EŸ±®>a^°2ò«åv20130316_00502_stKsb304@ë†
§}?-&ï@€EŸÉ=¸(ü°2ò«åv20130321_00705_stKsb304@놪åî\?%g¦@€E–=š´È?³Æ@XõÃf¾¥`B	E•RD ¶DÔZ5A‰>n§°2ò«åv20130321_00707_stKsb304@놪	)I?!µù@€E•¦\=¥œ°2ò«åv20130323_00952_stKsb304@ë†é³.–?8èú@€E"š=«yŒ°2ò«åv20130323_00954_stKsb304@ë†é¶h—n?4Æ5@€E")=­g˜°2ò«åv20130326_00482_stKsb304@ë‡INÀØM?+ºV@€E¦J=ùå'°2ò«åv20130326_00484_stKsb304@ë‡IS°+V?3N@€E¦§×>@m°2ò«åv20130710_00506_stKsb304@딄û'©?â@€E™Ë…=ºOŒ?t‰~@=p¤g¾€	E˜×DŸäBDÔ|îA‰à‰>\7°2ò«åv20130710_00508_stKsb304@딄T˜´?
YM@€Eš{=¤Ìð°2ò«åv20130712_00413_stKsb304@ë"Âúc¹8?+&e@€E‹V==Ÿ`°2ò«åv20130712_00415_stKsb304@ë"Âý¦ßR?-0@€E‹X\= °2ò«åv20130803_00109_stKsb304@ë—ŠâL?§
¢@€E ¡H=žƒ`°2ò«åv20130803_00111_stKsb304@ë—Ž]=?º¾â@€E¡®=é°2ò«åv20130803_00301_stKsb304@뗁JƸ6?4{€@€E›'ì=š1¨°2ò«åv20130803_00303_stKsb304@뗁N™X?<Ù7@€EœP==Ž<x°2ò«åv20130803_00349_stKsb304@뗁³Zul?†Ò·@€E"§¤=êD°2ò«åv20130803_00351_stKsb304@뗁¶Ù«'?lj@€E"LR=Š½´°2ò«åv20130803_00805_stKsb304@뗅&ùê?7aè@€E•ÅR=×W °2ò«åv20130803_00807_stKsb304@뗅'D%I?GŒz@€E•i¤=¨µX°2ò«åv20130804_00250_stKsb304@뗠¦.ȕ?!õ@€E¡µ¤=Ÿíh°2ò«åv20130804_00252_stKsb304@뗠©'8Í?p§@€E¡ª\=‹1è°2ò«åv20130818_00258_stKsb304@ë™`õáé•?:ž‹@€E™#¸=¥Ð`°2ò«åv20130818_00260_stKsb304@ë™`ùpêN?FT@€E˜y>vÖ°2ò«åv20130828_00131_stKsb304@뚠YŽ&I?9ø@€EÅËì=¢" ?Dµ5?У×f¾'ñª	EÆ#ÃDŸáDԂ°AvQ¯=7ìy°2ò«åv20130828_00133_stKsb304@뚠]"uK?ç`@€EŖ{=¾ÎÁ>¢:}?½p¤b¾xÔþ	EÆHfC™ÞwDÔÅËAu#=8¸Ø°2ò«åv20130828_00323_stKsb304@뚡ûÈ-+?B%a@€Eµ'ö=˜Å >E½`?§®g¾™‡	E¶UDŸÛÇDÓø!At-Ð=!Ññ°2ò«åv20130828_00325_stKsb304@뚡ÿF?<E@€E´…=«ô€="¾?¹™šc¾‰º^	E´Ø¸C™·mDÔ#\At×=«¤°2ò«åv20130829_00072_stKsb304@ëšÂn˜CÙ?'£|@€E¨®=¤»4?Ü(?\)f¾²-	E©SHDŸàÅDÓÜÕAOÿ<T>°2ò«åv20130829_00074_stKsb304@ëšÂqä÷?!?ò@€E¨
R=Þ|Þ?Ö@\@
=`¾°£×	Eª1ìCw'DÔ¸AOÒÅ<²§7°2ò«åv20130829_00083_stKsb304@ëšÂŸzïŠ?,§¼@€E§=Šq=Œf¦?¸Qìf¾•	E¨BDŸóTDÓõPAP¸-<…ò°2ò«åv20130829_00085_stKsb304@ëšÂ£Ue?#‡@€E¦íö=±ìØ8/°R?šáHc¾bN	E§;C™È"DÔ8œAPð!<~m–°2ò«åv20130831_00170_stKsb304@뛆c?Sýú@€Ešë==ƒ@Œ?q@33g¾›¥ã	EœI®DŸÕhDԔÍA€æà=È*@°2ò«åv20130831_00172_stKsb304@ë›'}8:?bÐw@€EšÇö=‰² @¬r†?øQìc¾˜b	E›bfC™išDÔÕ?A'jG=Ý?.°2ò«åv20130923_00141_stKsb304@ëàB4½ø?' É@€E® …=Ò\z°2ò«åv20130923_00143_stKsb304@ëàEƃ]?50@€E­³3=°¡¤°2ò«åv20131005_00208_stKsb304@ëŸ`æÓɖ?¿=ç@€E©•¤=ˆƒ¨°2ò«åv20131018_00197_stKsb304@ë¡#.Ž?r3@€EÎϸ>Xó°2ò«åv20131018_00199_stKsb304@ë¡&H
á?~ìj@€EÏR>Qs°2ò«åv20140320_00689_stKsb304@ë´,I2(q?b½£@€E²Ã=Çõ±°2ò«åv20140320_00691_stKsb304@ë´,LŒjÝ?X""@€E²î=Ì°2ò«åv20140521_01077_stKsb304@ë»édokH?TŒ@€Exô¤='ÓD°2ò«åv20140521_01079_stKsb304@ë»é~úKá?3Ük@€E}¤=jú°2ò«åv20140528_00556_stKsb304@ë¼Çöþ$?</M@€E†DÃ=ÏÔ°2ò«åv20140528_00558_stKsb304@ë¼Ç/'
?Hw@€E…Ê)=•4Ø°2ò«åv20140528_00712_stKsb304@ë¼È¬Að?å?s@€E‡ïf=½ôÔ°2ò«åv20140528_00714_stKsb304@ë¼È°6f?£äÓ@€E‡"…=ØÉ°2ò«åv20140605_00624_stKsb304@ë½ÃðÕ}?ÂÞ@€Eˆ°=Ù!Ô=Ⱥ-@'®f¾'ñª	EˆA
DŸßDÔ;DAˆƒ">(Co°2ò«åv20140605_00626_stKsb304@ë½ÃóA[?Ì<@€EˆÐö=¨Ö¸>a?å@;…b¾"÷Ï	E‡>RC™Ý²DÔuA‰\P>Vr)°2ò«åv20140607_00357_stKsb304@ë¾-0ÊÎ?¤pf@€Ez0{=†3"°2ò«åv20140607_00359_stKsb304@ë¾0‹U?–€ñ@€Exl)=i´0°2ò«åv20140616_00427_stKsb304@ë¿#›Šë+?Gz¦@€E¬	®=}jx°2ò«åv20140616_00429_stKsb304@ë¿#ž­Úï?Kvà@€E¬r3=ùå °2ò«åv20140617_00442_stKsb304@ë¿BvüÑw?…ԍ@€E¶Í×=°b°2ò«åv20140617_00444_stKsb304@ë¿BzAÂ?ÊÖ&@€E·ñ\>`Þ1°2ò«åv20140620_00526_stKsb304@뿤Mô˜?5°u@€E'Gf=±¨€°2ò«åv20140620_00528_stKsb304@뿤w}OŒ?D€@€E'gö="sl°2ò«åv20140621_00262_stKsb304@ë¿Áˆ_zd?æ@€E ^H=ù6
>Ö@PZ¾ŽÙ	EžãÃDŸõHDÔLRA‰éž>D
<°2ò«åv20140621_00264_stKsb304@ë¿Á‹¹?»ä@€E ¤>>·E«@_\)c¾'hs	E·…Cšv‡DԑÃA‰Á>^Ô°2ò«åv20140627_00362_stKsb304@ëÀ‰®À?ÊÂ@€ENÄá>f°2ò«åv20140627_00364_stKsb304@ëÀ‰±sö?›1&@€EN]3=€|°2ò«åv20140628_00280_stKsb304@ëÀ¡ãþøC?Wýˆ@€E‡:š=¬Ú\°2ò«åv20140628_00282_stKsb304@ëÀ¡çQB"?P4ù@€E‡ =¶¹8°2ò«åv20140629_00871_stKsb304@ëÀÆÈì?(~@€E–{=ŸQÄ°2ò«åv20140629_00873_stKsb304@ëÀÆÌU¹E?;0@€Eöq=ŒK?Áy@\c¾"ýô	E¸áC™}PDÔÛA‰n?>ê°2ò«åv20140630_00834_stKsb304@ëÀæjKé
?i¬@€E—âö>
V3°2ò«åv20140630_00836_stKsb304@ëÀæm©'3?Iû+@€E"n
=€…0°2ò«åv20140703_00585_stKsb304@ëÁDÝZ?:šš@€E"BÃ=ßÍ°2ò«åv20140703_00587_stKsb304@ëÁDŠK?5A@€EƒË
=Ûk?°2ò«åv20140707_00552_stKsb304@ëÁê6è?-!@€EªÍ=ПÔ°2ò«åv20140707_00554_stKsb304@ëÁîíE?8u_@€E¯tì=Çg °2ò«åv20140804_00064_stKsb304@ëÅ?® ?è¥@€E¯d…=Ø÷°2ò«åv20140818_00537_stKsb304@ëÇò}֛?DN2@€E­¼)=˜Q@°2ò«åv20140818_00539_stKsb304@ëÇõؔ?9"Æ@€E­"š=ä½³°2ò«åv20140911_00449_stKsb304@ëʁX[?&ÅL@€E¡™q=‰ë"°2ò«åv20140911_00451_stKsb304@ëÊ""ßÌ?(Ÿ@€E¢ì=¹*"°2ò«åv20141007_00149_stKsb304@ëÍ@]RC?.@€E¼VH=å0°2ò«åv20141007_00151_stKsb304@ëÍ@a–(?,â@€E¼™…>3Ç°2ò«åv20150722_00477_stKsb304@ëñD¸'h?V½Û@€EŒ…='U°2ò«åv20150722_00479_stKsb304@ëñD¡-'
?cmÆ@€EŒú=v¨p°2ò«åv20150802_00633_stKsb304@ëò¤	Ã-?`Z@€E†3="(X°2ò«åv20150802_00635_stKsb304@ëò¤œ»¸?+6M@€Eˆ)=´H°2ò«åv20150804_00153_stKsb304@ëòà?~Ëb?0™û@€EÃÛ¸=t:P°2ò«åv20150804_00155_stKsb304@ëòàB
ÁŠ?+lÇ@€E¿Æ®=y°2ò«åv20150826_00477_stKsb304@ëõ£…#ÖI?X·¸@€E¬i{=ä™^°2ò«åv20150826_00479_stKsb304@ëõ£ˆ
u^?VõÒ@€E¬¼=Ždä°2ò«åv20150826_00597_stKsb304@ëõ¤iƒÌÔ?NéÕ@€E°´
=¦øø°2ò«åv20150826_00599_stKsb304@ëõ¤lIð?P»¦@€E±
=Šˆ°2ò«åv20160718_00993_stKsb304@ì‰$.-:?¢Í@€E™1ö>$ó°2ò«åv20160718_00995_stKsb304@ì‰'eæ?ˆÏ@€E™F=>
©à°2ò«åv20160719_00689_stKsb304@쥘>_â?»3@€E‹¨q=¦È4?!£Ò@
=qe¾‹C–	E‹Ð¸DŸÐ{DÓ؋Aˆúå>	ž™°2ò«åv20160719_00691_stKsb304@쥛£iÒ?Oÿ@€E‹^3=є°2ò«åv20170618_00214_stKsb304@ìHažY¬ð?YÚË@€E©ªÃ=ً°2ò«åv20170618_00216_stKsb304@ìHa õé|?Rù@€Eªž=¥Æm°2ò«åv20170628_01151_stKsb304@ìI¨rAEÆ?˜V@€E}ÿ=DæÁ°2ò«åv20170628_01153_stKsb304@ìI¨u%v\?ªN­@€E~Þ=à‡°2ò«åv20180402_00947_stKsb304@ìll4‰?J\Ž@€E¿…=ÆF9°2ò«åv20180402_00949_stKsb304@ìll >iG?Z©n@€EM®=¦€°2ò«åv20180524_01017_stKsb304@ìrè,;ݧ?!
ç@€E®=¼a°2ò«åv20180524_01019_stKsb304@ìrè/Nǹ?7\@€E¯mö=¹Bœ°2ò«åv20180525_01080_stKsb304@ìs	e"i6?6£‹@€E üH=eŸ °2ò«åv20180525_01082_stKsb304@ìs	h^É9?Eǚ@€E úf=€âð°2ò«åv20180719_00281_stKsb304@ìyáa…€?¬‰á@€E'`¸='Ê°2ò«åv20180719_00283_stKsb304@ìyácÎáÐ?¶%/@€E23=ucˆ°2ò«åv20180727_00165_stKsb304@ìzà—}Ë?<IF@€E–R=ÝÈ°2ò«åv20180727_00167_stKsb304@ìzàšxvß?:ò@€E–)=uN¨°2ò«åv20180806_00453_stKsb304@ì|$¶œ~ü?©æ@€E =á:Ü?šRÍ@1ë…f¾ŒIº	EŸ DŸ¸ZDÔÛAŠ9Ö>hf4°2ò«åv20180806_00455_stKsb304@ì|$¹¦DM?!òË@€E U\=»Ø°2ò«åv20180813_00257_stKsb304@ì}–±7E?&›b@€E}àá=®æä?	Ìõ@5h¾•	E}ŒRDŸ"´DÔ)AŠ¾õ>[Á°2ò«åv20180813_00259_stKsb304@ì}™Äø?7ä@€E~@)=·Ù °2ò«åv20180825_00193_stKsb304@ì~i[γ?(}Æ@€E˜«\=¹d°2ò«åv20180825_00195_stKsb304@ì~lnîu?P²t@€E™5)='žØ°2ò«åv20180828_00117_stKsb304@ì~àGxà?B&%@€Eœ®=ºÆd°2ò«åv20180828_00119_stKsb304@ì~àJš¾?D™Ò@€E›ëf=°,H°2ò«åv20180901_00597_stKsb304@ìcú½Ñ1?_°¾@€ETÍ="îì°2ò«åv20180901_00599_stKsb304@ìcýøhÝ?Šš@€ETÃÃ=š
ì

==> anc/pub_raw/L222_159_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  394 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             —gZ%uv20100421_01019_stKsb319@ëŠòEg?#¬,@€ErG®>
©¹>û:C@(õÃb¾\)EpôÍDã­'Cdž5A$8=ö"ã—gZ%uv20100421_01021_stKsb319@ëŠôí²ö?!)@€Er¯>íC;ÊÐË@$zág¾'n˜EpDUÞéCe[#A€ÖÄ=çQg—gZ%uv20100511_00672_stKsb319@ë	({¤'?*ý¡@€E%
>}WÃ?"bO@G®b¾"záEœ
D滶CTnVA'ƒ>vé—gZ%uv20100511_00674_stKsb319@ë	+hÎö? á®@€Ee3>nvÂ>͚ú@ec¾¡G®Eœ¤D[ÀƒCWA€X¬>¿Å—gZ%uv20100517_00704_stKsb319@ëÉ»bvî?\L@€Exr>‡¢?»ÿc?õc¾‹C–Eu—3DæȼCYîVAm`=ཇ—gZ%uv20100517_00706_stKsb319@ëɾa?Flù@€EyŒ>1áq>˜IÇ@Qìg¾'ë…EvD[Æ5C\îA€6y=©ª—gZ%uv20100707_00589_stKsb319@ë'?²'Z?`¬´@€Ej~á>€è?®Y3@
áHc¾ŒIºEj&fDæ¢éCWH´A€ÜŒ=äö³—gZ%uv20100707_00591_stKsb319@ë'C¬<?Y¤@€Ek\ö>; }?k@ÌÍe¾­'hEj¬)D[´9CYÿ}A€öè=řØ—gZ%uv20100708_00634_stKsb319@ëHŠ=Á,?(i@€E‰&á>rlI@­$`?ýp¤cE‰^¤Dæ¾^CV&¨A~¹=ªÝ —gZ%uv20100708_00636_stKsb319@ëHŽ%§Ú?€½ÿ@€EˆÞ¤>p²ˆ?õ†@Qìe¾Y‡E‡óìD[™'CYE¢A'ä>
–K—gZ%uv20100710_00520_stKsb319@ë†Whw
?"*f@€EXì>#)˜?OI´@Dzác¾ A‰EY•ÃDæ§CW–FA€ú,>%l—gZ%uv20100710_00522_stKsb319@ë†[6W*?!ëö@€EXt¸=òèâ?|v6@Mp¤f¾œ(öEXƏD[ÓCZAA>è"—gZ%uv20100710_00718_stKsb319@ë‰!m˜µ?K?Ø@€Emi®=ÆD€?³cß@ffc¾«El^D操CW^ADo=ɘ—gZ%uv20100710_00720_stKsb319@ë‰%q§?@&•@€Elå®=Ùî>j)¹@<ÌÍg¾¢ÐåEkÐRD[›øCYàƒA€½=ÜÂp—gZ%uv20100711_00514_stKsb319@릮ª2?_k@€E>4¸=–'4@~R@¸c¾³33E=ٚDæ­üCXAƒ#]>3—gZ%uv20100711_00516_stKsb319@릲Pà?loÛ@€E>àá=֚è>³£o?ã×
g¾£×
E=)D[ÇmCZÏA€Œå=»éM—gZ%uv20100712_00628_stKsb319@ëÇé©?u÷@€ET¦=½"?Ž~ñ@&ffd¾‡+ET3
DæôCW¤ZAƒ©$>.r—gZ%uv20100712_00630_stKsb319@ëÇíÔ?s²s@€ESÒ=Ûµ@¢0?ð£×f¾‡+ERÐRD[¨ÕCZå`A€l=ýåp—gZ%uv20100809_00373_stKsb319@ëCjž9<?/1¬@€EuNÍ=Üð7?•ã[@>¸Rc¾¤ZEr÷3Dæ¯ðCWKA€ëu=ðÓ
—gZ%uv20100809_00375_stKsb319@ëCn†°ß?0Êê@€EtµH=·#>lbO@áHe¾–EqÄ{D[ BCYÁHA-=ÒÇl—gZ%uv20100905_00237_stKsb319@ë¡–l2Ù?‡ÃÉ@€E…p=²…4?BTg?æffb¾'ë…Eƒ…qDäÄRCC"A7&>BøÉ—gZ%uv20100905_00239_stKsb319@ë¡šIr:?¥q;@€E†GÍ=™"Ì@¿Ñ?î{f¾º^5E"+DX"CE[çA…–>"¨—gZ%uv20100911_00264_stKsb319@ëaÿTßU?1(¨@€EŠpö=­x@-dØ@>¸Rb¾°£×E‰7qDä¤ÅCD:áAO=Òr\—gZ%uv20100911_00266_stKsb319@ëb4ÓF?EFG@€EŠ–q=ž\d@éá@$záe¾©xÕEˆª)DW~¨CFÇðA'
¨=áõ}—gZ%uv20110806_00675_stKsb319@ë<†:J#e?[ðË@€EÅ)=³|ì?Núñ@I™š,¾™‡E›q\D`7EIËA€Ë)>è—gZ%uv20110806_00677_stKsb319@ë<†=l—®?Ww¾@€Eœ•H=¼òl—gZ%uv20110806_00683_stKsb319@ë<†G8Ž<?]lG@€E¸¸=ÅZè?£vw@
áHc¾¡G®EœeÃDèO+C)A'–.>Ùp—gZ%uv20110806_00685_stKsb319@ë<†JM0Š?I?)@€Ež`=¥Žì>ö˜3@Qìg¾•Eœ»HD_šC+×ArÞ=Ãk—gZ%uv20110901_00576_stKsb319@ë?ÂÄ[´²?>·n@€EÀþá>»3>1n@Tzá+¾'ë…E¿D`jENVA'">(F^—gZ%uv20110901_00578_stKsb319@ë?ÂÇÏ\Ÿ?<—-@€EÁ$¤=»¢D—gZ%uv20110901_00584_stKsb319@ë?ÂÑüw	?+l@€EÁe…=øÚµ?Ì\@G®c¾œ¬EÀyÃDèp1C)¾AÊB>>—gZ%uv20110901_00586_stKsb319@ë?ÂÕXó?/Zâ@€EÁÁ{>DçX>Ɓž@*áHg¾º^5EÀ/D_CÇC+œA€‹'=ÅX—gZ%uv20110915_00307_stKsb319@ëA» ?%?Va@€EÅÞ
>¬=RmH@‰G®a¾'n˜EÄDä»dCFɺAì/>5m—gZ%uv20110915_00309_stKsb319@ëA¾Ä†'?@€EÅ)=ü
T>~"%@qG®g¾›"ÑEÈRDWÈBCI	yA€ÁR>Bø—gZ%uv20110919_00541_stKsb319@ëBbðD÷?y¢·@€E¤Ž{>"ÒÖ<µí?þ¸Ra¾KƨE¢ƒ
Dä§CF÷ÏA€Šz=¶—Æ—gZ%uv20110919_00543_stKsb319@ëBfðP?oóî@€E¤ÄÍ>""?J7å@Qìg¾ixÕE¢œ¤DWÃCI@ƒA€"r=Úx+—gZ%uv20111004_00091_stKsb319@ëCà€½Z?Zr@€E¢e=üœ@ÀÞí@_¾ß;E¡øáDäºÁCE=ôA"¯ä>ZK—gZ%uv20111004_00093_stKsb319@ëCàƒüßd?ž@€E¢N\=÷—=ZR-@pg¾›"ÑE ó\DWÐsCG²òAÅØ>%Í—gZ%uv20111012_00287_stKsb319@ëDál&>ƒ?Ž©Î@€E í\=·IL—gZ%uv20111012_00289_stKsb319@ëDáp4À?Œ9×@€E¢µq=°—gZ%uv20111012_00295_stKsb319@ëDá{ÕäN?'vÕ@€E«O¸=æe2—gZ%uv20111012_00297_stKsb319@ëD᠏?‹M'@€E¬é=ë<—gZ%uv20120317_00400_stKsb319@ëX‰Y¢c?–ó@€EÉÏf=î8l>ñ÷@n{b¾¢ÐåEÇ…Däë3CEbÑApä>*€z—gZ%uv20120317_00402_stKsb319@ëX‰\¶i´?KP@€EÊ#Ã=îdè>&:?@Që…g¾€EÇ0ÍDXJòCG®AŒú>%×i—gZ%uv20120320_00531_stKsb319@ëXëÍ=?›L@€E™Bì>̯<šfË@E¸b¾§ïžE—DäØBCE2oA€Áw>—gZ%uv20120320_00533_stKsb319@ëXëÿ¹‰?
$@€E™=q>	÷Š?•y€@`g¾™™šE—]
DXÅCG9A4¾>R	—gZ%uv20120402_00514_stKsb319@ëZˆë¬fP?
1Í@€E¬X¸>ßå>ßÌE@qG®b¾¢ÐåE«RDäçÏCEN˜Aï'>L
°—gZ%uv20120402_00516_stKsb319@ëZˆî÷yÊ?éË@€E¬ÇÃ=ý6š=­yV@Mp¤g¾ŽÙE«¸DX#¦CGqhAž>`ò—gZ%uv20120610_00354_stKsb319@ëc%˜\<í?5@€E‹¢>—È?Íå@k…,¾—
=E‰·ìD_üJEŠA€íO>:‹—gZ%uv20120610_00356_stKsb319@ëc%œl?,ÈV@€EŒ*>O<¦—gZ%uv20120610_00362_stKsb319@ëc%§ÃXZ?!š&@€Eˆù>µ=À¾*@$zád¾'\Eˆ {Dè‡\C)¯\A€£˜=Ϥ—gZ%uv20120610_00364_stKsb319@ëc%«¿`þ?%Ÿ¼@€E‰R
>$C>K@7@#×
g¾'ë…E‡ä=D_iyC+¹ÛA€QZ=à;÷—gZ%uv20120615_00406_stKsb319@ëcÄ`?/wU@€E¨)=Ûwv@áf@G®,¾¦éyE¦HD`˜E'bA†Ôë>"n°—gZ%uv20120615_00408_stKsb319@ëcÄcð?@L,@€E§¹®=ÍXh—gZ%uv20120615_00414_stKsb319@ëcÄní^?Fü@€E§\Í=å?ˆa¿@ c¾¤Ý/E¥eD聑C(¼îA´Ô=Н—gZ%uv20120615_00416_stKsb319@ëcÄrèOŠ??OÂ@€E¨óH=ä.Ÿ@'¦@\g¾¦éyE§W3D_ŽVC*çðA€"L=¼ëµ—gZ%uv20120616_00212_stKsb319@ëcãyë"â?2ž@€E's×=܃AV'@ƒ33,¾‡+EHD`1E¢úAyrÊ>*\—gZ%uv20120616_00214_stKsb319@ëcã}9ò??O&'@€E'H>·;—gZ%uv20120616_00220_stKsb319@ëcãˆ^É9?&ô@@€E'ð=ø̍?
nå@1ë…c¾ž¸REìfDè‡C(=²Aˆw>lJ—gZ%uv20120616_00222_stKsb319@ëc㌦q?,Ý;@€E'¦ö>·Y?C5@Qìg¾¦éyEËìD_môC*|îA€–ß=æøü—gZ%uv20120623_00152_stKsb319@ëdÁù]"[?&Ž@€E¦ÒR=Å|ô@•áA1ë…,¾©xÕE£~D_ý`E˜ —gZ%uv20120623_00154_stKsb319@ëdÁü˜Ý1?ðn@€E¦™=úW@Ahç@~¸R+¾§ïžE¤	ìDèfúEA'sŸ>IË)—gZ%uv20120623_00160_stKsb319@ëdÂeʊ?"@€E¥Lš=çݽ?ºä@‰ë…d¾¡ÊÁE¤*{D袰C(A'f>Jšì—gZ%uv20120623_00162_stKsb319@ëdÂ
ÜG>?1@€E¥Ø)=Ñ5è>V,@R\g¾®{E¤cšD_ÏC)'òA6u>µ¨—gZ%uv20120703_00748_stKsb319@ëfºW9x?)…@€E{%>Ál?ä@Y™š,¾³¶FEvváD`FFETÕA‹ >	³Ý—gZ%uv20120703_00750_stKsb319@ëf¾D(¤?..@€EzX)>®—gZ%uv20120703_00756_stKsb319@ëfÊÆþ?$2#@€E~C…=Êøç@V"@1G®c¾¨r°Ez×
Dè`åC+ö‡A€ß™=ûu—gZ%uv20120703_00758_stKsb319@ëfÎæd?"0ñ@€Eöö=µ:h?8ç}@fff¾¥ãTE{ìÍD_01C.+A€àt=Ë~Ÿ—gZ%uv20120705_00495_stKsb319@ëfBWßØ?*^6@€El)>
Gš>,ْ@o\),¾—
=EhX)D`bEƒ#A¤>,nÍ—gZ%uv20120705_00497_stKsb319@ëfB[(•J?(²@€Ekº¸>mä—gZ%uv20120705_00503_stKsb319@ëfBe&
?8ß6@€EmNö>;"Ã>-ôÏ@£×c¾š¬EjŸ®Dè"#C*ˆ´A €=¿K—gZ%uv20120705_00505_stKsb319@ëfBh_zd?:Ë«@€Enyì=ë³V>Š÷?ôzág¾§ïžEl;×D_€sC,€ÅA€‡S=ÈP—gZ%uv20120706_00404_stKsb319@ëfbՃ9Ü?"_@€E:R=áôv?;Ϩ@™G®,¾šŸ¾E}ê=D_ûE‡ÃA'‰°>CK©—gZ%uv20120706_00406_stKsb319@ëfbÙ¢?2«Q@€E€ù3=Î8Ô—gZ%uv20120706_00412_stKsb319@ëfbãåþ!?¦†@€E€¤f=à¤É?½…î@Fffd¾OßE~o…DèˆþC)øRA€B"=ÿً—gZ%uv20120706_00414_stKsb319@ëfbç\°…?#Å}@€E€Õf=ÿ >í¤‰@Qìg¾¢MÓEQÃD_SøC+þwA€Ó>=Ãò—gZ%uv20120716_00805_stKsb319@ëg¤Û"Ue?c‹æ@€E"í=šÊ"?!^@Z=q,¾ŒIºE'-\D_æ¸EvFAƒv>]Ž—gZ%uv20120716_00807_stKsb319@ëg¤Þß(Å?Z>@€E•(®=ðñNA¤2@†¸R+¾­'hEHáDè[E®AŸ¿>y"Ÿ—gZ%uv20120716_00813_stKsb319@ëg¤é+#?]àS@€E"x®=Ès¨?•º@¸b¾•E'¸Dè|C) A€Ï>
|Ž—gZ%uv20120716_00815_stKsb319@ëg¤ìP…Ô?`Mg@€E•3=±'d>4þ½?Տg¾¯ E' D_BÁC+'°A'=L=ØȄ—gZ%uv20120717_00525_stKsb319@ëg½k?)U%@€Ež+=ä'ý>'\v@ˆõÃ,¾ŒIºEœlRD`Eƒ?A"ƒ¼>[•÷—gZ%uv20120717_00527_stKsb319@ëgÂÀªðY?>çå@€Ež&á>*¡—gZ%uv20120717_00533_stKsb319@ëgÂ˵?%¢@€Ež6==¾µœ?¥"+@
=c¾¡G®E
ÃDè~fC*´A€ØB=ä8—gZ%uv20120717_00535_stKsb319@ëgÂ΃Ëý?$[@€Ež~f>è‰?£D&@™šg¾—
=Eœ¸D_GC,|îA'$=Ð$"—gZ%uv20120718_00210_stKsb319@ëgàÐT%ò?Zè@€EÓR>	é)>¯‡@dzá,¾¢ÐåEÐI3D^·mEŒA'E>I$—gZ%uv20120718_00212_stKsb319@ëgàڐÅ5?;…@€EÔ¿H=ßçÎ@¥¹@…¸*¾¦ffEÒ¹ìDèqXEwAƒ›­>eâã—gZ%uv20120718_00218_stKsb319@ëgàç—¹?0
@€EÖbR=Íç?€5¯@vffc¾£×
EÕÈ=Dè‡3C'A€n>ô.—gZ%uv20120718_00220_stKsb319@ëgàê/
µ?%í@€EÖ
ì=ʵæ>‰?@S×
g¾³¶FEÓHD_}?C)$ZA'!ý>
š—gZ%uv20120719_00325_stKsb319@ëh7¨¨«? ³@€E¡W…=²0€—gZ%uv20120719_00327_stKsb319@ëh;Kt?i\
@€E¡£H=ª§¬?½…¢@Fff*¾¹XExfDèuyEu?A>…>	Àˆ—gZ%uv20120719_00333_stKsb319@ëhJi5#?|¦@€E¢K=>ï–—gZ%uv20120719_00335_stKsb319@ëhM¨Š"?Žì¸@€E£š×=àýq—gZ%uv20120720_00271_stKsb319@ëh$ð@Ÿ­?[(@€E"2ö=ý§–@)Ã@™™š,¾¢ÐåE'1šD`øEp‡AƒèC>d^=—gZ%uv20120720_00273_stKsb319@ëh$ó©t?'{
@€E"e®=Ò-Þ—gZ%uv20120720_00279_stKsb319@ëh$ý¯
?8e;@€E"¤>%x>o™@8õÃc¾'n˜E'ìRDèZ-C*XA€ù~>
s—gZ%uv20120720_00281_stKsb319@ëh%jè¬?4Ia@€E"̸=µd°?,W5@2\g¾¤Ý/EƒD_<9C,œjA€ÿž=ðÉ,—gZ%uv20120721_00469_stKsb319@ëhEáé%?I"@€E ˜f=øbÔ@Œ R@`,¾'ñªE;×D_îfEq'A¥>I5—gZ%uv20120721_00471_stKsb319@ëhEåeÀ#?>o@€E î¸=Ɲ¼—gZ%uv20120721_00477_stKsb319@ëhEᅴa?.TŒ@€EŸM=Ü)Æ>Ýj@$záb¾¨r°E;…DèYÓC)A€Ù=èdû—gZ%uv20120721_00479_stKsb319@ëhEó1jÜ?<»ï@€EŸ3==¢¬t@+؞@¸g¾šŸ¾EœDáD_FC,bA€=Í:È—gZ%uv20120731_00615_stKsb319@ëiƒÏL(£?Gß@€E[ìö=§ßÔ?½
‰@@+¾ A‰EV¸D`¼ElAí²>R—gZ%uv20120731_00617_stKsb319@ëiƒÒ´³&?^uò@€E[õÃ=ˆ0—gZ%uv20120731_00623_stKsb319@ëiƒÜ¤%?Kœ–@€E^ð¤='˜H>‹•³@'
=c¾Å¸E[¤RDè~áC*º A€ß=Ìý_—gZ%uv20120731_00625_stKsb319@ëiƒßÝö–?IÙ­@€E_µ
=‹å¤?ƒs@g¾ž5?E[4¤D_¾C,Œ‹A'C=¼ù—gZ%uv20120801_00466_stKsb319@ëi£7©Š(?b¬@€EVò¸=Ãmð?'à:@(ö*¾¯ EOiqD`B El%A€À>2à—gZ%uv20120801_00468_stKsb319@ëi£;1úy?d] @€EUw\=sÝx—gZ%uv20120801_00474_stKsb319@ëi£EÑæ'?e@€EU½ì=')L—gZ%uv20120801_00476_stKsb319@ëi£I1×é?8Y@€EV!×=Ë,=>K@®f¾¾vÉEPéšD_:òC-°¤A€ë =¹ƒ–—gZ%uv20120804_00169_stKsb319@ëj=2;?MSÊ@€E>=­r,—gZ%uv20120804_00171_stKsb319@ëj!Sè
?Uˆ<@€Ez¸=¹Æt—gZ%uv20120804_00177_stKsb319@ëj*ål?K¥@€EXH=ҏâ@LÆ@
áHd¾¶E¢EŠRDè|jC&XRAÈ•>!o—gZ%uv20120804_00179_stKsb319@ëj.	˜…?D:—@€EcR=–Zt?lèƒ@ f¾·KÇEŽ=\D_rNC(€BA€×;=ÛÙ'—gZ%uv20120815_00140_stKsb319@ëk`Œ«Š?ljl@€E€Û
>B>—gZ%uv20120815_00142_stKsb319@ëk`¿?P¦ï@€E€q{>1+
@ÀѬ@O\)+¾˜"uEyŒ¤DèNéEg;AƒAà>0ñ—gZ%uv20120815_00148_stKsb319@ëk`›ÌÚ?5}'@€E€I…>[`µ>åL|@$zád¾™™šE{ÆáDènC%qhA€Ý=؀—gZ%uv20120815_00150_stKsb319@ëk`žJ82?2úf@€E€n
>YSÄ>ø@R@f¾¢ÐåE{¡ÃD_9C'Š=A€uE=¶:L—gZ%uv20120817_00284_stKsb319@ëk¡â_¦Y?`7"@€EMïš=Ï+P>"Aå@[…,¾§l‹EF({D`+Ev‡A'á>\jâ—gZ%uv20120817_00286_stKsb319@ëk¡åÛo?~é@€EN8)=Ž³à@;´P@1ë…*¾¨r°EDRDèCEŸdA*+>'"—gZ%uv20120817_00292_stKsb319@ëk¡ð\è?sšG@€EMö=¸*`@à¿@£×c¾ ÄœEHï3DèˆBC)kÇA€ÿ>¤í—gZ%uv20120817_00294_stKsb319@ëk¡óxãl?T1Š@€ENƒ®=¡§Ø?ñр?ÈõÃf¾²°!EGùHD_6FC+©7A€™=Û™—gZ%uv20120817_00628_stKsb319@ëk¥œe¼G?úJø@€Ejë3=†•0—gZ%uv20120817_00630_stKsb319@ëk¥Ÿ·›?Òö´@€Ek¸R={Z¿—gZ%uv20120818_00728_stKsb319@ëkŘø²?nýB@€E'H×=½$>LN@G®-¾¤Ý/EED_õ²EƒÇA€è!>CÌ—gZ%uv20120818_00730_stKsb319@ëkŜî?nå'@€E'ÍH=«Òh?B÷Ø@#×
*¾¨r°EVöDèXöE'úAî>Y—gZ%uv20120818_00736_stKsb319@ëkÅ¥œw?y@€Eóá=·M>K¼?Ó33c¾ÒòEŒ^¤Dès…C(îA€Oú>/—gZ%uv20120818_00738_stKsb319@ëkŨ±)ƒ?rI¬@€E°=«Lü>nÑö?ÌÌÍf¾¤Ý/EŒFRD^àbC+sA~§^=¿¹Þ—gZ%uv20120924_00198_stKsb319@ëpa*ÃË?#fì@€E›Òö=Ð@P>œ?Ê@£×,¾®{E™Ñ®D_úE{×Ašs>-&t—gZ%uv20120924_00200_stKsb319@ëpa.w—f?3ì@€E›o®=Ã"L?nž¬@ *¾¡G®E˜VRDè@öE‡×AÅ±=öJÀ—gZ%uv20120924_00206_stKsb319@ëpa8)íd?!Ç@€EžR=èc>âd@>{d¾'ñªEœ‡×Dèw®C(‰üA!o=õÌ—gZ%uv20120924_00208_stKsb319@ëpa;L¬×?-}@€Ež¨{=ââT?º@R\g¾° ÅEœò)D_2NC*–A/¶>	—gZ%uv20120925_00177_stKsb319@ëp€¯ðãØ?Ù@€E…×=ðø
?9 r@š\,¾«EÀ?ìD`þE|JA†>Z_—gZ%uv20120925_00179_stKsb319@ëp€³6]à?!}0@€EÂ-×=¿ë¸?ѵ¶@Ž¸R+¾–E¿¾fDèT‹EÏA'Oã>tɁ—gZ%uv20120925_00185_stKsb319@ëp€½¥Z?s‰@€EÁ}R=Ú =}W@^{c¾œ(öE¿ëHDèoTC(åA¹Ä>3ó—gZ%uv20120925_00187_stKsb319@ëp€Àð
??)œŒ@€EÀ H=în_@gÐè@záh¾¨r°E¾9\D_#øC*{çA€wÃ=ؾ)—gZ%uv20120926_00177_stKsb319@ëp þJÉ'?!Ȓ@€E­W\>%3?jÁ†@‡®,¾–‡+E«"áD_÷žEx‡AƒªK>=qŽ—gZ%uv20120926_00179_stKsb319@ëp¡Lv%?'@€E­ˆ¸=æ¬d?cî@Ž¸R+¾œ(öE«2áDèIªEš)Ac>>HP—gZ%uv20120926_00185_stKsb319@ëp¡¤#
?0'½@€E¬§š=ùeM>Áh@C33d¾¤Ý/E«qDèOC("¼A€V+=ôJª—gZ%uv20120926_00187_stKsb319@ëp¡Ê8?4¯[@€E¬"¤=èˆ=£ÿ@p¤g¾…¡ËEªÖD_ºC*¥`A€aæ=¼
7—gZ%uv20120927_00321_stKsb319@ëpÁÉz:?€jŒ@€E–œ=­"4@­kT@C33,¾ß;E"D{D`1XE|RAÂ>B	Ú—gZ%uv20120927_00323_stKsb319@ëpÁ̹'²?‡:,@€E–ŏ=¶í@¹T@•p¤*¾ A‰E"{Dè@bEŸ–A"å?š<—gZ%uv20120927_00329_stKsb319@ëpÁò¸Sï?)a@€E–Åš=²ãÐ@‡æR?˅c¾Ÿ;dE"ÀfDèVFC)LÍAAç>oo—gZ%uv20120927_00331_stKsb319@ëpÁöÚL'?‹2`@€E–Ã3=¾œ—gZ%uv20130313_00772_stKsb319@녪E
Þ?£"@€E™×=Ã>Ø—gZ%uv20130313_00774_stKsb319@녪H³Þ?«^@€E—(Ã>'¸?`fï?Ôzá&¾Ã•E"8RDè¡ÓEXÕAgd">*¬­—gZ%uv20130313_00780_stKsb319@녪RDæ?¬Kð@€E–×=¶}@>Bö¼?‡®d¾¥`BE"u
Dè¹/C$çðAiþU>ý—gZ%uv20130313_00782_stKsb319@녪Uh&Û?£[
@€E–AR=¯Ì<?k…g¾´¼jE"DD_néC'"ÝAh»ç=™Îc—gZ%uv20130314_00435_stKsb319@ë…Ên};•?UŸ×@€Ež%Í=­X—gZ%uv20130314_00437_stKsb319@ë…ÊqÓÝ7?:1è@€Eåq=¹£¸?ª²[?Æff+¾¡G®EšÎ¤DèwçEVéAYV½<¼|—gZ%uv20130314_00443_stKsb319@ë…Ê{a_Á?CEy@€EÁ)="D><8?}p¤d¾µÂEœ×HD荢C%ðAYÿ¸<ª€t—gZ%uv20130314_00445_stKsb319@ë…Ê~v"?IÖf@€E¬ì=¿S°=d-å?€h¾¡ÊÁE›¶ÍD_v5C'¨öAYè$<™rÒ—gZ%uv20130315_00429_stKsb319@ë…ê5.?GY?@€Eï>ÝÊ—gZ%uv20130315_00431_stKsb319@ë…ê3ç?HiÅ@€EŸ…=á´ê?¬ˆ;@,ÌÍ,¾ß;E›g
Dè…EK
AF[<Ø\'—gZ%uv20130315_00437_stKsb319@ë…ê َý?-ÙÅ@€EYf=Ó¼Ó?õù³@£×d¾®—EžDèž=C$_¾AFÁ<Ÿî'—gZ%uv20130315_00439_stKsb319@ë…ê#üŽÜ?3½@€E¸=Ò°@ч@9™šg¾­'hE¡®D_•?C&ÄZAFžé<³l—gZ%uv20130318_00649_stKsb319@ë†L¶«x?G€û@€E|ëš=¨_h—gZ%uv20130318_00651_stKsb319@ë†L«L?6²K@€E{È=©óu? %3@£×+¾¥ãTEvÀ¤Dèn¨E]üAtÜG=—5—gZ%uv20130318_00657_stKsb319@ë†L"¶]õ?R¼—@€EzÂR=¾Xä>c±Ž?™™šd¾µ?}EwÒ=DèÝC%¡‰AsŸý=?D<—gZ%uv20130318_00659_stKsb319@ë†L&\…½?EÂ:@€EzÿH=Òõ=´p?áG®h¾¯²ExFD_IyC(AtC;=z"¬—gZ%uv20130321_00949_stKsb319@놫ú.ð-?i@€E"§==ߎp—gZ%uv20130321_00951_stKsb319@놫ý"e}?"çÒ@€E"/Í=²><É@^{*¾±&éE'=qDèj‡EiHA~Ú >(8—gZ%uv20130321_00957_stKsb319@놬9Dš?$´©@€E•'Ã=ŗø>F@õÃe¾\)E"U
Dè‹ÇC&A|!Ð=¹éñ—gZ%uv20130321_00959_stKsb319@놬˜Å3?%"@€E•f=ºà =Í`@-p¤g¾ž5?E"ý3D_gC(
PA|͵=՘@—gZ%uv20130509_01086_stKsb319@ëŒÌ¡µ&¾?«—@€Eºþ…=šÄ—gZ%uv20130509_01088_stKsb319@ëŒÌ¥ öÆ?Ÿs@€E»x®="¾À@!–á@Š\,¾±&éE¸g×DèH´E˜JAô`?
憗gZ%uv20130509_01094_stKsb319@ëŒÌ¯z?‰¦@€E»!=˜ü—gZ%uv20130509_01096_stKsb319@ëŒÌ²¿#?"õ•@€E»¿==ž_—gZ%uv20130617_00734_stKsb319@둤÷NÖ}?::p@€E†ãÍ=á¨:A‹¤/@\)+¾³33E"ΤD`sEšA~Œ>›Ë—gZ%uv20130617_00736_stKsb319@둤úή?7•›@€E‡{®=¬Âð>áýØ@ë…,¾Ÿ¾wE"®RDèpÅEnNA¶S=õŸb—gZ%uv20130617_00742_stKsb319@둥¾:ä?ˆ@€EˆWÍ=òµó@-jŸ@)™šd¾å`E†™…Dè~5C%ð¤A€ñÈ=ÿ¥"—gZ%uv20130617_00744_stKsb319@둥F3?#Û@€E‰)>ú…>ƹ@%h¾ž5?E†ù×D_A‰C(¨sAà=َ—gZ%uv20130710_00678_stKsb319@딅s"¥å?	¢@€E¬¸=êàI=óš¸@§®,¾ƒoEŽ({D_çžE"˜—gZ%uv20130710_00680_stKsb319@딅vët-?@€EÙ=á£Ì>xʶ@Aë…+¾‡®EDèUÃE†)AšÒ>T5—gZ%uv20130710_00686_stKsb319@딅€¨â7?~	@€E|á>^@˜·`@~{b¾€ƒEŽD¤Dè_dC'ËDA¬?>1»$—gZ%uv20130710_00688_stKsb319@딅ƒòf?	ÎÙ@€E®\>ñ?9
@XQìh¾wÎÙEŽ¢D_(´C)ø"AD¾>"€—gZ%uv20130713_00853_stKsb319@ë"æb@1H?+ê@€E"Æ{>W
³?Ä=ª@ˆQì,¾³33E'‰®D_À¤E}ÏAƒš>_*Ë—gZ%uv20130713_00855_stKsb319@ë"æe''?)ud@€E"æ>:j?UMâ@Fff+¾¨r°E'NöDè`ZEŒRA'¥…>ýr—gZ%uv20130713_00861_stKsb319@ë"æo]«'?,y%@€E"­
=Á
È>–Ôï@!ë…c¾´9XE'HDèoßC'ÓuA€M=ו§—gZ%uv20130713_00863_stKsb319@ë"ærŽž?$X@€E"á=àJ>æ¢@1ë…g¾ŒÌÍE'¯šD_#TC*
=A€¾/=æP—gZ%uv20130802_00105_stKsb319@ë—_Ÿzė?†²@€E™23>h•—gZ%uv20130802_00107_stKsb319@ë—_¢ßã?˜±@€E˜]\>2W=J1:@e+¾"záE–ÈfDè~úEeAöƒ>6—gZ%uv20130802_00113_stKsb319@ë—_¬Ðã³?	í]@€E™1f>5
?—ÝÇ@€d¾Á‰7E˜ áD藅C%Ç+Aƒ>Rv[—gZ%uv20130802_00115_stKsb319@ë—_¯óÒ?ˆ$@€E™}¸>†Y>De¢@K…g¾s¶FE˜«qD_w®C'äZA.á>r—gZ%uv20130802_00345_stKsb319@ë—aœy-?8¶U@€E"Ã=Ï÷Å—gZ%uv20130802_00347_stKsb319@ë—a '›?Cú¦@€Eƒù¸=²»Ð?̬@ë…,¾ž¸REøDè]ªE\ÝA€ñ›=³y8—gZ%uv20130802_00353_stKsb319@ë—a¶±Ì?‰è÷@€E"¤=çè—gZ%uv20130802_00355_stKsb319@ë—a¹oóX?si@€E"´=õ.?<?ê=qg¾âMÓE'ÏD_KC'ÇðA€/Ž=øƒò—gZ%uv20130804_00302_stKsb319@뗡‡J7?
¯j@€E¢4q>
qÄ—gZ%uv20130804_00304_stKsb319@뗡×H?	×þ@€E¡í>Ï·?¬ÿ@e¸+¾›"ÑEŸâRDèw
EhJA€Ãæ>r¹—gZ%uv20130804_00310_stKsb319@뗡4»)?Ì
@€E£ {=î£g>ÕZ @C33c¾¬‹DE¢ÂDè‰'C)¿;A³>
p—gZ%uv20130804_00312_stKsb319@뗡8EÑÆ?6@€E£1×>oi=±ß|@Ug¾\)E¢Q×D_ËC+¬JAÚ~>þ/—gZ%uv20130806_00733_stKsb319@ë—åbÐúÚ?@€Eªˆ¸>I…?ÈHþ@hõÃ,¾‡®E¨D_ÌÝE|ÁAc>%™—gZ%uv20130806_00735_stKsb319@ë—åfãE?'Ú¦@€Eªô=§Õl?Ç@†{,¾ÒòE§¨öDèJEŒ1A€‰p>UØ{—gZ%uv20130806_00741_stKsb319@ë—åpU˜c?Cz@€EªÖÃ=ʟÑ@\ @3×
e¾«E©L¸DèšÉC&ÁHA'†£>À—gZ%uv20130806_00743_stKsb319@ë—åsk´?-—8@€E©æ=ք­<ùÙü@Dzáh¾¢ÐåE¨ÐRD_¥'C)g®A'j>$×gZ%uv20130822_00641_stKsb319@ë™ä3§â³?+wR@€E˜q=º§Œ?Û9@AG®,¾bNE–×D_ó#Es'AÛ=þñÜ—gZ%uv20130822_00643_stKsb319@ë™ä6Â?+Ê@€E—ú=ßmè>"@Y™š+¾¡G®E–D{Dè?…E'A¥>'¹—gZ%uv20130822_00649_stKsb319@ë™ä@
–ì?'_·@€E—Ã3=Ѩ>lx@8õÃd¾¹XE–àRDè¡üC'ÝA'x">Œ—gZ%uv20130822_00651_stKsb319@ë™äCé†?'ƒ±@€E—и=Ê60<±ˆ@S33h¾¤ZE–ÄöD_¹7C(ɺA'>Ÿ>u—gZ%uv20130829_00135_stKsb319@ëšÃ
Ér$?!Y;@€E¨Ô®=¶‰H?þò'@u,¾›"ÑE§gìD_õÃEzNA'0)>@À0—gZ%uv20130829_00137_stKsb319@ëšÃqGk?]r@€E¨¤=ØK
?ߎS@ZáH+¾—
=E§ŠDèIXEˆAT>`c—gZ%uv20130829_00143_stKsb319@ëšÃ)è?#5¶@€E§Ö×=Åk?*·å@s×
d¾¬‹DE¦ã®Dè›×C'ºAðƒ>$z—gZ%uv20130829_00145_stKsb319@ëšÃ&ñ?2oØ@€E§·á=±öà=?Wg@3×
h¾%E¦A3D_¿\C)ó¶A'ÒI=æê—gZ%uv20130923_00097_stKsb319@ëßîZ5Ö?L6ê@€E°(®=ž\>ˎ¿@{,¾†$ÝE­fD_êEÃA€ö7>ó{—gZ%uv20130923_00099_stKsb319@ëßòüÂ?F˜s@€E°¤=¹ê0A1J%A)¸*¾©xÕE¬Ÿ
DèMìE•¾—gZ%uv20130923_00105_stKsb319@ëßüCwÏ?A¶ž@€E°H=µ\>Jê×@×
c¾ A‰E­¡HDè³C'šAý=¬ó[—gZ%uv20130923_00107_stKsb319@ëßÿ¨ÒG?:)O@€E°¸=Á±å?r£"@ h¾²-E­v)D_ĬC)ÀBAª7=í‹%—gZ%uv20130924_00282_stKsb319@ëžwî?AÀ^@€E€
>´è³—gZ%uv20130924_00284_stKsb319@ëžz[Æz?$O@€EÂûH=ó´}?¿W:@µÂ+¾˜"uE¿N)DèP¬E–!—gZ%uv20130924_00290_stKsb319@ëž"Ò"?íª@€EÏÍ=Îâ<P@Aë…d¾šŸ¾EÀ¼Dè¢ÉC&ü)A²>½¤—gZ%uv20130924_00292_stKsb319@랇= ?‹	@€EÃwì=÷ÂØ>Lš>@k…g¾˜"uEÀØ{D_»×C)2-Aß§>.žA—gZ%uv20131006_00209_stKsb319@럀ñ¶`Ð??µ@€E¥m=ùe[?¥˜	@…,¾˜bE¢"D_¼ZEqßA€_Þ=Ê6—gZ%uv20131006_00211_stKsb319@럀ôÊ7?>{ú@€E¥è{=þJ?
 Ô@L(ö+¾\)E¡å…DèDEŒA'Þ>6@—gZ%uv20131006_00217_stKsb319@럀þÔܼ?@Úb@€E¦mš>*dõ>+·%@zád¾±©üE£æ)Dè}qC'HsA€ßÜ=Ü$—gZ%uv20131006_00219_stKsb319@럁÷ÑÞ?BE@€E¦i¤=ë˜Á?ïÙ@\h¾ß;E£žfD_›uC)é7A'e@>²æ—gZ%uv20131017_00013_stKsb319@ë ßÞ¥g?VI÷@€EÀ›ö=¹ã,?Ú¹ö@3×
,¾¶E¢E½™ÃD_è¤Eu?Aì=øQa—gZ%uv20131017_00015_stKsb319@ë ß't?L†ö@€EÁ¦f=ÍÄ>SÆf@³×
+¾¡ÊÁE¾nRDèAE'Ï—gZ%uv20131017_00021_stKsb319@ë ßš˜w†?Mª@€EÂÌ×=´0ü?#9@%d¾œ(öEÀ=DèžVC'~5A' =ÐMž—gZ%uv20131017_00023_stKsb319@ë ß¬Ùg?J
Ò@€EÂ×)=¶$ä?iЩ@®h¾–E¿¶)D_¼ZC)²-A1`=üJ—gZ%uv20140228_00409_stKsb319@뱬qºV?C@€E±<Í=ÌÙ^—gZ%uv20140228_00411_stKsb319@뱬tÿì_?•"@€E°N\=Ш÷@h@XQì,¾"t¼E­™šDèEXAî
>[ô—gZ%uv20140228_00417_stKsb319@뱬~Íë±?5{b@€E±Y=­|È?62@#×
c¾¡G®E°aìDè|9C+q'AOI=ô—gZ%uv20140228_00419_stKsb319@뱬' vm?<¸@€E²R¸=ÇÕ?͋@*áHf¾"záE°€=D_ˆ1C-?}A'‡">½—gZ%uv20140422_00509_stKsb319@ë¸I¶þd?—™ô@€E›ÿá=³ƒ—gZ%uv20140422_00511_stKsb319@ë¸IºuVï?¢T¹@€E›ŸH=Ê	¦—gZ%uv20140422_00517_stKsb319@ë¸IįÂ{?•ëÚ@€EœYö=¢Ht—gZ%uv20140422_00519_stKsb319@ë¸IÇü?'Ù@€Eœú3>¬µ?3·ó?àg¾¯²EšU…D_×;C,33A}õ4>^—gZ%uv20140501_00588_stKsb319@ë¹mGÆ=<?ÄgÉ@€EŒ®=̀º—gZ%uv20140501_00590_stKsb319@ë¹mKcð?ç
@€EŒÃá=QÀ—gZ%uv20140501_00596_stKsb319@ë¹mUSn'?³ž»@€EŒ'3=ˆ·ì—gZ%uv20140501_00598_stKsb319@ë¹mXŠÑ?¯b@€EŒ_š=ÕÍ—gZ%uv20140520_00772_stKsb319@ë»É»Í@e?‰Ð@€E0==•I4—gZ%uv20140520_00774_stKsb319@ë»É¿XÅê?xZA@€E×Ã=ŠÇL—gZ%uv20140520_00780_stKsb319@ë»ÉɼFÃ?t¯ë@€E~Þ=½ý,=
q?ýp¤c¾bNEzäÍD褋C'ìJA_—>1—÷—gZ%uv20140520_00782_stKsb319@ë»ÉÍ3à?c9µ@€E~é3=¶¡œ?ÆpÉ?ٙšg¾å`Ez`ÍD_ÖC)äœAÇ*=´}}—gZ%uv20140521_00505_stKsb319@ë»ãÎX-?f5@@€Eš>=™K¸—gZ%uv20140521_00507_stKsb319@ë»ãѯ=?i8º@€E˜¼\=Ž™¸?ãÐ@[…+¾™™šE—ŸqDè]PEpZA''È>x,ЗgZ%uv20140521_00513_stKsb319@ë»ãÛLi?Sv@€Eš 
=í¯0—gZ%uv20140521_00515_stKsb319@ë»ãÞ`H?iÿÞ@€E˜›R=Óö†?ÙwÓ@3×
f¾¤Ý/E–1×D_ªC-«ÇAƒ§U>7EÄ—gZ%uv20140521_00601_stKsb319@ë»ä•¦U?;šm@€E'³ì=ðÂî—gZ%uv20140521_00603_stKsb319@ë»ä™é?5B@€Eœ=ÝÈa>绁@2\+¾¤Ý/Ež¤Dè^%EquA­¶=è©c—gZ%uv20140521_00609_stKsb319@ë»ä¢Ñ±c?K ù@€E¤=½= ?;@!ë…d¾»dZE‹éHD艁C+‹…A'So>›=—gZ%uv20140521_00611_stKsb319@ë»ä¥çV?2{ó@€E)>!đ?=ê@.¸Re¾¶E¢E‹;®D_ÃC-5ÃA'RÊ=ñe¹—gZ%uv20140601_00797_stKsb319@ë½F~ÊE‰?-4l@€E¨$…>	bT?X®h@!G®+¾'\E¦˜¸D_ùüE—hA'*k=îÀý—gZ%uv20140601_00799_stKsb319@ë½F'DXJ?‰P@€E¥>)ÔØ@Ö>@dzá,¾•E£:DèIE€ÕAl>Zþ—gZ%uv20140601_00805_stKsb319@ë½FŒBÊ?$od@€E¥¢>/?/y³@5d¾¥ãTE¤RDèŠúC)è1A€ª=Ü!2—gZ%uv20140601_00807_stKsb319@ë½Frn‡?#°+@€E§z\=ËÀ¼?!Uø@333g¾˜"uE¥û\D_¯¾C+ÄZAiœ>¾&—gZ%uv20140608_00421_stKsb319@ë¾"‹ …?vf@€E¡²Í=Ø麗gZ%uv20140608_00423_stKsb319@ë¾" ǐ£?tÉg@€E €=öP—gZ%uv20140608_00429_stKsb319@ë¾"*?\X@€E¡q\=Úq@:!@/\)d¾ ÄœEŸ¤D胮C+1A"w>-–—gZ%uv20140608_00431_stKsb319@ë¾"-³<-?W¸¡@€E£_3=ø‡Ê@O)î?ü(öf¾§ïžE ×ìD_XC-ÑAV˜=ßꇗgZ%uv20140714_00451_stKsb319@ëÂ¥=}ôø?%"#@€E·›="Y>|
u@'=q-¾bNE´Â=D_ç\E‹…A'j>N§—gZ%uv20140714_00453_stKsb319@ëÂ¥@îݙ?)'Ã@€E¹ÕÃ='Ïð—gZ%uv20140714_00459_stKsb319@ëÂ¥K^M=?#bÐ@€E³8=À¥´>·•Æ@>¸Rd¾\)E¯mÃDè­hC(öFA'$¥>"d—gZ%uv20140714_00461_stKsb319@ëÂ¥YfÙS?2š@€E«[=Öo=£;S@.{g¾£×
E¨=D_æC*ÝAí=ÏMª—gZ%uv20140812_00201_stKsb319@ëÆ@®Å8? ²ó@€EžÛ>	%Ý>žÚ@lÌÍ,¾™™šEžD_æúE™×AƒÊ˜>6î©—gZ%uv20140812_00203_stKsb319@ëÆ@±kB?#'È@€Ež¯=>DF'?X²@K…+¾•EœÜRDèc…E€AÀ´>ˆ'—gZ%uv20140812_00209_stKsb319@ëÆ@»"ø?(Ýå@€EŸ»>ó<>m­™@?\)d¾ ÄœEž²Dè'ÃC)ì‹A>#K#—gZ%uv20140812_00211_stKsb319@ëÆ@¿'£?)A=@€E B{=ý—¬?û­Ã@^{g¾¨r°EŸfRD_›çC,)A'ö>Âú—gZ%uv20140812_00249_stKsb319@ëÆA§:?.·@€Eœ¶f=âÚ—gZ%uv20140812_00251_stKsb319@ëÆAú,¬?2U,@€Eœ,=Ô-x?ø›½@*=q+¾­'hEšY®Dè|"E\´A€
ì=í,—gZ%uv20140812_00257_stKsb319@ëÆA$.G?>5)@€Eš=>Êr=:ö@
=c¾š¬E™u\DèžC*¸RAÈK=¶ú³—gZ%uv20140812_00259_stKsb319@ëÆA'†ý5?9±@€Eš*…=à£>ÏÈ@£×g¾™‡E˜õHD_bNC-aËA€¸ë=Ü褗gZ%uv20140812_00395_stKsb319@ëÆBb›£??fñ@€E'=¸Ü@>Ì&@!G®,¾˜"uE7
D_øsE'uA®'>uh—gZ%uv20140812_00397_stKsb319@ëÆBf}¥?6Õë@€E¤=ßOe@‹H®@G®+¾•Eµ×DèbEüA%Ö>—gZ%uv20140812_00403_stKsb319@ëÆBp‰?,s¶@€E'
Í>¢9=¯E@p¤d¾‡+E—3D蜬C)ßAC¢=üà6—gZ%uv20140812_00405_stKsb319@ëÆBsÝØc?:o±@€E'Ã>é]=`Á`@ffg¾/E2D_¼C*ùXA€÷ß=öWB—gZ%uv20140812_00443_stKsb319@ëÆBéÊÓ?)t@€Ea==ãª?Šý@Z=q,¾ˆ1'EŽo…D`üE€¤A'ˆ>+Æ —gZ%uv20140812_00445_stKsb319@ëÆBìv*ª?!nþ@€E?á=Ö@>fÅ@mp¤+¾OßEÀDèq`E•A">6—gZ%uv20140812_00451_stKsb319@ëÆBöaæÐ?80@€E'S==Ù&¦>‹0w@R\d¾±©üEišDè±C(¨´A'[ö>)ëÉ—gZ%uv20140812_00453_stKsb319@ëÆBù¬Ú?½Ç@€E'1¤=Ô'w>A`@S×
g¾š¬E•ÃD_à!C*PA> pX—gZ%uv20140812_00827_stKsb319@ëÆF¤s?+£@€E™)=ã8]?²«"@Fff,¾ŒIºE—kHD`1ÛEo}A'~> Êõ—gZ%uv20140812_00829_stKsb319@ëÆFÈõ}?+«n@€Eš¸=½úü—gZ%uv20140812_00835_stKsb319@ëÆF}"«?N¯ø@€Ešb
=À‰8?¸³õ@1G®d¾‹C–E˜™qDè³ðC'0!Aþ¬=ò¯™—gZ%uv20140812_00837_stKsb319@ëÆFÕs?@¥k@€EšŠ{=Í\Ò@±†1@33h¾Ä"E—ôD`öC)Ò°An›=îu›—gZ%uv20140813_00340_stKsb319@ëÆbEvÂ)?´@€E§V\>oG?é$É@e+¾\)E¥CÃD_û×EA'Ü	>["—gZ%uv20140813_00342_stKsb319@ëÆbIÔ°?¼@€E¦©®=ÁKè>4¯–@8Qì*¾%E¤xDèrVE…mAý>NQ—gZ%uv20140813_00348_stKsb319@ëÆbS<ˆ?)p_@€E¦š¤=×."?3 @I™šd¾k…E¥ƒqDè¦-C(âA€Ïg>MC—gZ%uv20140813_00350_stKsb319@ëÆbV¤|w?\@€E¦)=ãÄ>¼€Ñ@>{g¾‡+E¤Ý®D_ύC*ÏA >é×gZ%uv20140815_00234_stKsb319@ëÆ¢;}š
?UˆÛ@€E•…=¨À"?>l¬@g
=,¾¨r°E"@=D`'}E‡ôA'»e>—gZ%uv20140815_00236_stKsb319@ëÆ¢>é+?N3@€E"ë\=­-œ?ËN™@0£×+¾¥`BE'{DèpEŽA€çò>Äæ—gZ%uv20140815_00242_stKsb319@ëÆ¢I"ˆÁ?KÓ_@€E"—==«dè@ÃÉ@c¾˜"uE"öD蟾C(»#A'oõ>L—gZ%uv20140815_00244_stKsb319@ëÆ¢LpfE?J	Õ@€E"4
=¹Œ@']@%¸g¾™‡E'${D_'yC*ÀBA¿k>~—gZ%uv20140815_00642_stKsb319@ëÆ¥'˜s?-×@€E–"®=̾?Qì@që…,¾'n˜E"˜D`DEsËA'g>:|—gZ%uv20140815_00644_stKsb319@ëÆ¥•>€™?;õY@€E–ª=Úw1?ë÷@»×
*¾ž¸RE"ÂÍDèEE¦9—gZ%uv20140815_00650_stKsb319@ëÆ¥Ÿc,Ë?1—ž@€E—ç®=à¾l>"\&@K…d¾Ã•E–ܸDè¸ZC'!A/^>ü—gZ%uv20140815_00652_stKsb319@ëÆ¥¢¼7Ô?8ÌÈ@€E˜'¤=Û´>ˆ©@Qìg¾«…E–í®D_ÊC)¶FA€Û=Ў+—gZ%uv20140816_00351_stKsb319@ëÆÂЛä?DÇ@€E¸I{="D4?¦]6@!G®,¾©ûçE¶2)D_ãEŠ‡A€=Ì=ñ—gZ%uv20140816_00353_stKsb319@ëÆÂr·ƒ?W
ß@€E¹¤…=ͤO@ÐnÖ@Qì+¾—PE¶ø)Dèf°E}ìA''=Ûù—gZ%uv20140816_00359_stKsb319@ëÆÂ&'»‡?/Â@€Eº•Ã=¬­#>ô€@5¸c¾"÷ÏE¹.)DèŠáC(»¦Aç1=ÿ†_—gZ%uv20140816_00361_stKsb319@ëÆÂ*¿™?6¼j@€Eº.¸=õ|ö?.=@L(ög¾œ¬E¸f)D_"çC*'-A''n>žã—gZ%uv20140817_00158_stKsb319@ëÆàEµ[Â?:|L@€E½qš=ÂÈ8?'ð@'áH-¾¨r°E¼…D`dEšA"Ì>$ÿ—gZ%uv20140817_00160_stKsb319@ëÆàIRü?DKR@€E½&®=Ódê<Q#@2\+¾‹C–EºJ¤Dè~‡E™TA€ßÜ> pB—gZ%uv20140817_00166_stKsb319@ëÆàTº<&?5öÃ@€E¼‰=¿V¼=÷[W@*=qd¾²-E»B¤D轉C(¨öAL<=ÞÎ8—gZ%uv20140817_00168_stKsb319@ëÆàXEáâ?BØ@€E½Dì=ã*¼>îw@1G®g¾†$ÝE¼.D_˶C*¬A€‡=ð Ô—gZ%uv20140817_00305_stKsb319@ëÆá÷W4š??
¤@€E«'š=¤‡P?š,Ü@
áH,¾—
=E©MqD`E€oA€lÛ=¯—gZ%uv20140817_00307_stKsb319@ëÆáúá½Ë?QÔ¦@€E«èá=Ĥø=ª¯@E+¾¬1E¨:Dèk
EŠJAº>o—gZ%uv20140817_00313_stKsb319@ëÆâ8ÿP?^Ö@€E­r='Ô,<i'_@…d¾£SøE«¸Dè¥ìC'ΘA€öH=ê0J—gZ%uv20140817_00315_stKsb319@ëÆâÏÂv?X¾@€E­¦f=u¤=K¸@	™šg¾˜"uE«šD_Ä{C*|jA€¨ô=Àz
—gZ%uv20140817_00449_stKsb319@ëÆãH"xÑ?.çÇ@€E©ÕÍ=Ð">ù0@j=q,¾›"ÑE§SHD`dEyA'ø³>Jqô—gZ%uv20140817_00451_stKsb319@ëÆãK»/A?%å@€E©p=Ø	À@.üÉ@^¸R+¾'\E¦«HDèYEžVAÜŒ>#m–—gZ%uv20140817_00457_stKsb319@ëÆãV²Ÿ?#q¤@€E¨úì=Ãî˜>¾[#@C×
c¾/E§œDè°ÅC'GðA'\>·—gZ%uv20140817_00459_stKsb319@ëÆãY^'?%ua@€E¨à)=ùд?XÚ:@N{h¾OßE§j{D_ȤC)^úA…>#O—gZ%uv20140830_00596_stKsb319@ëȄыbõ?)±ñ@€E‡÷{=¶!ì>üà#@ˆõÃ,¾¡ÊÁE†"fD_ä¬EsºA'‡Y>F%Ó—gZ%uv20140830_00598_stKsb319@ëȄԝ`Î?-O@€E‡ëÍ=µb?	ŠÍ@aG®+¾ž5?E…=\DèTåE›ôAíÓ>-b^—gZ%uv20140830_00604_stKsb319@ëȄÞ=2;?%|J@€E‡"®=ªÿ¸>WV@E¸d¾‰7E†2fDè«LC'qA',!>9Ï—gZ%uv20140830_00606_stKsb319@ëȄáÝ-?7UX@€E‡m=Ç¥D?7ñ@1G®h¾ÒòE†"=D_ËçC)SøA'É=Òá½—gZ%uv20150331_01257_stKsb319@ëã,ÕÏÛ?¯@€E»P¸>J‡?Y­­@©G®,¾'ë…E¸~ÍD_æE"ì—gZ%uv20150331_01259_stKsb319@ëã,ÙÊò,?Áž@€E»G=>7ƒ@h~@™™š+¾‹C–E·)DèiºE{+AY0>l²U—gZ%uv20150331_01265_stKsb319@ëã,äiq3?={@€Eºì×>,a?Î.@ud¾ß;E¸e…D蛶C*6FAPz>-d¯—gZ%uv20150331_01267_stKsb319@ëã,çд8?äl@€E»{…>8~ë?tsë@HQìg¾…¡ËE¹D_²ÁC,ÉAˆ(> 	4—gZ%uv20150722_00385_stKsb319@ëñCҕ^L?'Ïó@€E‹üq=¤óŒ—gZ%uv20150722_00387_stKsb319@ëñCÖqH?†é=@€EŒi®=£´@'B@E¸,¾/E‰›ìDè>=EKüA"r{>ò>—gZ%uv20150722_00393_stKsb319@ëñCáƒh*?©Å7@€EŽ3q=‰Þð—gZ%uv20150722_00395_stKsb319@ëñCåC¶¹?¶;Ñ@€E'á=¨å`—gZ%uv20150806_00718_stKsb319@ëó%}¸ØN?]Ž¹@€E£Í='‹T—gZ%uv20150806_00720_stKsb319@ëó%€§e	?D]¦@€E£´®=ØƧ? Šß@#33+¾\)E Ï…DèÓøERÍA"Z>'~ù—gZ%uv20150806_00726_stKsb319@ëó%ˆyz?HZ˜@€E¤õ=°åÌ>.6ù@{e¾«…E£\áDèžC&"NA'ØF=×Fu—gZ%uv20150806_00728_stKsb319@ëó%‹·P?E¦@€E¥f=«úL>ÚZ|@¸g¾²°!E£fD_¨!C(˜ÕA€ö«=»Ï—gZ%uv20150818_00109_stKsb319@ëô£9¸™?töÓ@€EŠYÍ=ÏXk@(—w@$zá+¾å`Eˆ®D_›çExáA"­ú>"˜J—gZ%uv20150818_00111_stKsb319@ëô£=Eí?_™p@€EŠÎ=ÄX¨@¤±û@+¾›¥ãE‡G®DèÂEN!A'¥´>*dˆ—gZ%uv20150818_00117_stKsb319@ëô£F#°‰?`Ì@€EŠ63=²"d@‡~@®d¾¨õÃEˆ8öDè"sC%ÛçA'¤>£µ—gZ%uv20150818_00119_stKsb319@ëô£Hú	Ç?}@€EŠ/=áô—gZ%uv20150902_00082_stKsb319@ëö€·ˆ˜?#ù¤@€EÆ,Í=õá´>§Ž@3×
+¾ŽÙEÄ)šD_‰ìE™TAƒœÓ>ÿü—gZ%uv20150902_00084_stKsb319@ëö€\Þþ?/[@€EÅþ®=ÙF@§{õ@lÌÍ"¾‰º^EÃÞ=Dé(E–A'`Ë>=®û—gZ%uv20150902_00090_stKsb319@ëö€8	þ?"Q¢@€Eôá=Ê-X>˜ºb@JáHd¾¡ÊÁEÁ»DèôœC*Ÿ¾AVH>Ðà—gZ%uv20150902_00092_stKsb319@ëö€:ËÈÁ?"›•@€Eæö=Áù˜=Åx@JáHg¾\)EÁbÍD`6VC,ëÇA¨>ÐΗgZ%uv20150906_00033_stKsb319@ë÷F¯â[?ªÿ^@€E¦ðR=ç™—gZ%uv20150906_00035_stKsb319@ë÷J<ŸC?©ÜA@€E§Ÿ=¡s|@=²l@Aë…*¾ÍÒòE¥C3DèژEfòAU >ÙP—gZ%uv20150906_00041_stKsb319@ë÷SB²­?Ÿû
@€E§2®=ŠïD—gZ%uv20150906_00043_stKsb319@ë÷VF¾U?¨³@€E¤Çö=Ðs×gZ%uv20150908_00095_stKsb319@ë÷@_{Ñ?#K@€EŠš®=ð,%>`%T@Ž¸R,¾™‡Eˆî)D_ÓçEq?A¹³>IÔ—gZ%uv20150908_00097_stKsb319@ë÷@b"Dp?"•§@€E‹¯==Ü—>DK@*¾ˆ1'Eˆð¤DèáHEe¦A€×è=Ò$Ù—gZ%uv20150908_00103_stKsb319@ë÷@kAè?#Þ1@€E‹ª{=ìâ°>ƒS@G
=d¾¬1EŠ|áDèЬC&vÉA€¹ã>cá—gZ%uv20150908_00105_stKsb319@ë÷@nUÙ?YÔ@€E‹Ë3>P…>Ç|º@O\)g¾/EŠ<D`dC)uA€ÈÇ>˜—gZ%uv20150922_00061_stKsb319@ëøÿú¸˜b?*x×@€E¤63>6µX>€.í@‡\)+¾›"ÑE£
D_¶ÉEa/A'\ç>)é—gZ%uv20150922_00063_stKsb319@ëøÿýáÈ?3ÐG@€E¤:{=ó?V>|_@C×
+¾/E¢ ¤DèÖVEePA~áã=÷Ê°—gZ%uv20150922_00069_stKsb319@ëù:vô?:
"@€E¥K
>¬Æ;ý @0£×d¾ß;E£†RDè¼BC&×
A€Û7=æ6­—gZ%uv20150922_00071_stKsb319@ëùÔ¥^?'Ô)@€E¥©á>7]h?C`¹@#×
g¾£×
E¤¸D_Ç®C)ÅA8º=ÒMû—gZ%uv20160710_00190_stKsb319@쀭ÈÀy?=™¥@€EÁH=Ùݓ—gZ%uv20160710_00192_stKsb319@쀰ì?10@€EŽ&\>4¼<뮢@Tzá'¾—PE3Dè{DE'-AƒKý>Rˆ"—gZ%uv20160710_00198_stKsb319@쀺n04?C
@€EŠä\>&P?""³@£×d¾¨r°E‹
)Dè‡uC+îA !>ÃB—gZ%uv20160710_00200_stKsb319@쀽£êU?@øî@€EŠ#f=Ȉ>1Ý
?ð£×g¾'ñªE‰£D_¤¼C,ÏA~Á=Üx(—gZ%uv20170620_00653_stKsb319@ìH¥þÒù?TˆZ@€Enq=þ)@å½@~{'¾¤Ý/EŠzáD_ åE§
ACp>Ž>ЗgZ%uv20170620_00655_stKsb319@ìH¦8äù?W ø@€EÍ>3:—gZ%uv20170620_00661_stKsb319@ìH¦D÷¬?oýª@€E¸f=îî=ºg(?ìÌÍd¾"ýôEŒ\Dè–=C,F%A€Ã[>4©Þ—gZ%uv20170620_00663_stKsb319@ìH¦2Û?Yaœ@€EŽ3{>ñn>tt?ñë…f¾¤Ý/EŒ1D_~%C-ŠA#»>4ÿ—gZ%uv20170623_01105_stKsb319@ìI	Iì½Ù?Š>@€E«È>
#¯—gZ%uv20170623_01107_stKsb319@ìI	LÿýÒ?‡‹@€E¬Of=¤À—gZ%uv20170623_01113_stKsb319@ìI	TüVR?Œª@€E¬Ù\=—Á"—gZ%uv20170623_01115_stKsb319@ìI	W~&L?©Þ/@€E­§…>«—gZ%uv20170628_01203_stKsb319@ìI¨Ö§1?"ª
@€E†'R=']—gZ%uv20170628_01205_stKsb319@ìI¨Ù²é¢?žy+@€E†w>
——gZ%uv20170628_01211_stKsb319@ìI¨â—S?–×@€E…Kq=´€=ÆêÂ@\b¾¨õÃE"qDèÏC'ÃAƒwÏ>®Õk—gZ%uv20170628_01213_stKsb319@ìI¨å+É?{߸@€E"ý¸=ÊQ—gZ%uv20180525_00511_stKsb319@ìsÀ+Ä?8ó§@€Eºµ==ºªh—gZ%uv20180525_00513_stKsb319@ìsÎz'??Ôp@€E¹Îš=­0—gZ%uv20180525_00519_stKsb319@ìsÌó®c?5•%@€E¹f=Æ#$?jÅ6@õÃd¾¦ffE¸/šD踃C+RA²=ü——gZ%uv20180525_00521_stKsb319@ìsÐB?7å8@€E¹°{=—²˜>öמ@*=qf¾›"ÑE¸u…D_ÒC-Ÿ¾AT=ñhz—gZ%uv20180525_00559_stKsb319@ìsû(«?OÀ@€E¹
=²£¨—gZ%uv20180525_00561_stKsb319@ìsúf¹?Wق@€E¸þá=µü—gZ%uv20180525_00567_stKsb319@ìs(?y'Ä@€E¸^
=œi?Ü6@G®d¾¢MÓE·iqDèÔ9C*¦%AƒØ>‡C)—gZ%uv20180525_00569_stKsb319@ìs,?XÛ?`!{@€E·–®=§Ð>ÏÄñ@(öf¾/E¶;D_êáC-VFA€Ì1>Ø—gZ%uv20180525_01132_stKsb319@ìs	ÑSåZ?f%ã@€EªêÍ=¥J(—gZ%uv20180525_01134_stKsb319@ìs	Õ-y5?ah3@€E©Ž
=¤@?4¦@$zá'¾ŽÙE¦•×DèÕ²Er5A'È_>G›M—gZ%uv20180525_01140_stKsb319@ìs	Þuü±?R$ó@€E©~\=…êl@¶P@®c¾š¬E¨ffDè¦ÁC'kÇA'0)>6—gZ%uv20180525_01142_stKsb319@ìs	áÈÝT?K"Ž@€E©ÔR=·(Ì?j–@ë…h¾ŽVE¨ošD_ÎÙC)bNA€È=ÕΕ—gZ%uv20180802_00229_stKsb319@ì{ âbJÎ??é@€E©±¤=×[ˆ—gZ%uv20180802_00231_stKsb319@ì{ åb°N?AAé@€E©Í…=Ú¾—gZ%uv20180802_00237_stKsb319@ì{ î\T?;\æ@€Eª¯¤=¾Qü?c–@(õÃc¾­VE©ÆDè£×C)`BA.7=Òíª—gZ%uv20180802_00239_stKsb319@ì{ ñ~2?<ð|@€E«b=ÆÄ?l-@!G®g¾†$ÝEªi®D_² C+¦éAŸü=â¤5—gZ%uv20180815_00025_stKsb319@ì}?G²'b?7cÜ@€Eœ1¤=éí¹—gZ%uv20180815_00027_stKsb319@ì}?Jù"–?JÞ®@€E›ô=Õé³?ãh÷@%¾'JEšáDèÛßE…A#(=Ǹ"—gZ%uv20180815_00033_stKsb319@ì}?T(¾?;êè@€Eœö=äÜ_@>ç@%c¾§ïžE›YHDè|‹C)vÉA'³Ë>¿4—gZ%uv20180815_00035_stKsb319@ì}?VÃK?>Þ¡@€Eœ<Í=ۃ§>¸þi@;…g¾"t¼E›
¤D_D¼C+èöAj>
æÌ—gZ%uv20180825_00245_stKsb319@ì~Ñ9ŽA?åä@€E•/®=ߕ‹@ó6@tzá'¾‹C–E"KšD_Ê°E{ÇA'·6>5ºW—gZ%uv20180825_00247_stKsb319@ì~Ô³
? 2Ë@€E•u
=ÝRI@'2@zá%¾'hsE'ø¸DèâéE`áA+6><—gZ%uv20180825_00253_stKsb319@ì~Ýár ?Io@€E•==Ídg@^šŽ@@d¾ŽVE"ÚD课C&qìA'Ï>÷—gZ%uv20180825_00255_stKsb319@ì~àôQv?@€E•F
=ÐBÅ>h·™@-p¤g¾ŽVE"JD_ÑC(ϞAÞ>ÿ3—gZ%uv20180827_00164_stKsb319@ì~Á»ÎÝÉ?¢m@€E—°)=ÝQ^?ÑDC@O\)'¾|í'E•&=D_ÎéEjA'M>˜y—gZ%uv20180827_00166_stKsb319@ì~Á¿rܖ?D@€E—»=Ýw‰?Ÿ'y@‹×
&¾'ñªE•
¤DèåôEj‹Aô™>H¯—gZ%uv20180827_00172_stKsb319@ì~Áȱz?3Ö¢@€E—^=²ô¼>…D@4zác¾ª~úE•÷HDèÓ;C&È1AÕ§>fä—gZ%uv20180827_00174_stKsb319@ì~Á˾Ð
?!C@€E—A=Óì%>Ùî@R\g¾«E•o
D_þ¨C)g®Aª">(ó—gZ%uv20180828_00169_stKsb319@ì~à®#ú[?=Ç+@€E™'R=Á=è?ëMö@8Qì'¾ƒoE•¶ÍD_ÀÅEŒÕA®Î>¤2—gZ%uv20180828_00171_stKsb319@ì~ವŠ?4ÓÂ@€E˜õ…=å^"@;é?Ü(ö%¾¡G®E–)DèÙºEv¸A`=š—gZ%uv20180828_00177_stKsb319@ì~à¼'"m?5ر@€E™í==²">ô#t@+…d¾"záE˜`¤DèÇmC(+Aç>A@—gZ%uv20180828_00179_stKsb319@ì~à¿`"U?/>1@€EšI=Û´³>ºa@<ÌÍg¾ž¸RE˜ÇšD_̬C*ƒA7ª=ýe–—gZ%uv20180831_00121_stKsb319@ì@a|Ü?[¾'@€E't3=£æ"@:‰h?úáH'¾¥ãTEò¤D_ï;EyyA€ûÊ>n—gZ%uv20180831_00123_stKsb319@ì@düä˜?XÆm@€E'…=Ãà¸?ds@0£×&¾ˆ1'EŽ¤DèߦE];A'Å>–
—gZ%uv20180831_00129_stKsb319@ì@nµdü?M`/@€E'
=Û^1=GG@\c¾™™šE£Dè»uC(.˜A€Å¶>N
—gZ%uv20180831_00131_stKsb319@ì@rw]?Qˆà@€E'ÙÍ=ÔΩ>JÃÝ?ã×
g¾"záEÜD_ÃuC)Ç+A€| =¿B'—gZ%uv20190403_00871_stKsb319@ìš,aµ‡a?'ÿP@€E–š=¦ú8—gZ%uv20190403_00873_stKsb319@ìš,eþV?ž3û@€E–o\=ŸØà?ڋº@
=q%¾Å¸E"qDèÇ®Ez{A'Ãm>Ø¡³—gZ%uv20190403_00879_stKsb319@ìš,n"z?¼¦Ù@€E˜(H=£Ä =5
v?¯\)d¾«E–´öDèŒC,v‡A`§>œû¸—gZ%uv20190403_00881_stKsb319@ìš,qµð?H'@€E—R®=òL

==> anc/pub_raw/L222_15_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  135 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ÌPœ'Mv20100221_00451_stKsd048@êú,!Üùì?6k@€Eœ]š>
T
ÌPœ'Mv20100221_00453_stKsd048@êú,$^C­?9Fœ@€Eœ:á=û*É
ÌPœ'Mv20100222_00424_stKsd048@êúJIŒöô?T½
@€E'Õf=§p
ÌPœ'Mv20100222_00426_stKsd048@êúJL?X%@€E"=\=½[
ÌPœ'Mv20100304_00530_stKsd048@êû‰Y1J?8Æ@€EšË)=Ÿ" 
ÌPœ'Mv20100304_00532_stKsd048@êû‰'sA?I•@€Eš3={áÈ
ÌPœ'Mv20100308_00867_stKsd048@êüè-{c?5¨Ù@€E£}×=ŸI`
ÌPœ'Mv20100308_00869_stKsd048@êüëA—z?;±@€E£‰{=‹îØ
ÌPœ'Mv20100315_00413_stKsd048@êüåþÍ@?@HW@€E˜LÍ=—ª´
ÌPœ'Mv20100315_00415_stKsd048@êüæ¿"?6¯b@€E˜ƒf=a
ÌPœ'Mv20100316_00693_stKsd048@êý
ŧÔñ?e=A F*»l=Õ²ÞAèèX@Aë…e¾}ó¶F,nD
¨D"5'AŠèZ>?œ
ÌPœ'Mv20100316_00695_stKsd048@êý
Ì)3€?#_iA F*Ìû=Ÿº˜A¤b1@-p¤k¾|í'F,òÍDÀ3}D"îA‹1Ç=ÿg)
ÌPœ'Mv20110612_00086_stKsd048@ë5¦A«[Ž?*Ã@€Eσq=·ì¨
ÌPœ'Mv20110612_00088_stKsd048@ë5¦E`ò´?JsË@€EЙì=®{È
ÌPœ'Mv20110613_00524_stKsd048@ë5Å?ëb?eà@€Eè?3=H€
ÌPœ'Mv20110613_00526_stKsd048@ë5ÅCGRz?\­V@€Eèñq=pH
ÌPœ'Mv20110812_00156_stKsd048@ë=@¼¥1þ?uÃ@€E¿)=±ø
ÌPœ'Mv20110812_00158_stKsd048@ë=@À¥î?€õ"@€E¾©=Ù
ÌPœ'Mv20110814_00148_stKsd048@ë=€c#`'?A®@€Eª¿Í=©Q°
ÌPœ'Mv20110814_00150_stKsd048@ë=€fŽO?'
r@€Eªþ{=¼Ü
ÌPœ'Mv20110816_00124_stKsd048@ë=¿í+lj?"¤@€E t)=µb\
ÌPœ'Mv20110816_00126_stKsd048@ë=¿ðšòµ?]Æ*@€E ½=\[É
ÌPœ'Mv20110822_00097_stKsd048@ë>…‰‡(?·)@€E´¶)=Ýt
ÌPœ'Mv20110822_00099_stKsd048@ë>‰˜Ï?¤I)@€E´…H=†ñT
ÌPœ'Mv20120307_00475_stKsd048@ëWESuH?<Ä5@€Eî)=¥û|
ÌPœ'Mv20120307_00477_stKsd048@ëWEV¢ôŒ?7]"@€EíëÍ=Œøx
ÌPœ'Mv20120310_00180_stKsd048@ëW¥êӃ?Uêc@€E¿f=•,l
ÌPœ'Mv20120310_00182_stKsd048@ëW¥îé¦?O-@€E¿˜)=§èX
ÌPœ'Mv20120328_00473_stKsd048@ëYèBÞí?b!@€E›œ¤>F–
ÌPœ'Mv20120328_00475_stKsd048@ëYèFܳJ?s¶#@€E›Œ
=…~¼
ÌPœ'Mv20120422_00319_stKsd048@ë]
"Þ?DL;@€E¦¨)>

ÌPœ'Mv20120422_00321_stKsd048@ë]
',ä?P‹ß@€E¦ªö=û|I
ÌPœ'Mv20120424_00198_stKsd048@ë]AÑ~²ã?_Ï?@€Eªƒ=Éü-
ÌPœ'Mv20120424_00200_stKsd048@ë]AÔßæZ?và¼@€E©øÃ=´Rd
ÌPœ'Mv20120518_00146_stKsd048@ë`AUhÍI?J u@€Eª
>Qc
ÌPœ'Mv20120518_00148_stKsd048@ë`AXü*³?B-Ï@€E¨3=>.(Ù
ÌPœ'Mv20120527_00176_stKsd048@ëa_tÚB+?=<@€Eºƒ==ÁÂ,
ÌPœ'Mv20120527_00178_stKsd048@ëa_x'gú?Il¦@€E¹Ø=§14
ÌPœ'Mv20130207_00588_stKsd048@ëk+'žx?ÛLp@€Eœª=è
ÌPœ'Mv20130207_00590_stKsd048@ëk/8È?ã†@€Emá=ƒ ô
ÌPœ'Mv20130308_00239_stKsd048@ë…bîv?^¯k@€EÓï
>*UV
ÌPœ'Mv20130308_00241_stKsd048@ë…e<Tð?D…Y@€EÔ¡=áW¹
ÌPœ'Mv20130314_00269_stKsd048@ë…É,»?k¡@€E—ÿ\=Í»Ì
ÌPœ'Mv20130314_00271_stKsd048@ë…É!Çæ^?`Ùû@€E—Á=ù|K
ÌPœ'Mv20130319_00477_stKsd048@ë†g³Àâ3?Èo(@€E¯=Ù®­
ÌPœ'Mv20130319_00479_stKsd048@ë†g¶ý<×?©0m@€E¸ì=³c€
ÌPœ'Mv20130320_00647_stKsd048@놈²ƒuk?Ý-Y@€EÛ>5&ã
ÌPœ'Mv20130321_00231_stKsd048@놥éVÆ5?x@€E¡=—Ûl
ÌPœ'Mv20130321_00233_stKsd048@놥ì×¹æ?ž{[@€E Ëš='_l
ÌPœ'Mv20130322_00457_stKsd048@ë†Äžæo¶?[Õ@€E«2==Ž 
ÌPœ'Mv20130322_00459_stKsd048@ë†Ä¢If%?SùJ@€E«ö=žˆ/
ÌPœ'Mv20130323_00838_stKsd048@ë†è¦Ã?.%@€E‰Ëf=Яæ
ÌPœ'Mv20130323_00840_stKsd048@ë†è©–Qf?83;@€E‰Ù==­¼@
ÌPœ'Mv20130324_00303_stKsd048@ë‡pÔ8§?~ý|@€E­S=ªàX
ÌPœ'Mv20130324_00305_stKsd048@ë‡t9³U?†X@€E®@H=—˜
ÌPœ'Mv20130425_00246_stKsd048@ë‹<ƒ("?*ü@€EÓޚ=Œ¶¸
ÌPœ'Mv20130425_00248_stKsd048@ë‹@°?5àS@€EӍ…=º¥Ô
ÌPœ'Mv20130525_00543_stKsd048@ëŽÇš˜<?•ö@€E'¸=ÇU
ÌPœ'Mv20130525_00545_stKsd048@ëŽÇž) `?›z@€E'	f=օ-
ÌPœ'Mv20130526_00647_stKsd048@ëŽåP
´º?®±Æ@€E‡¼š=°¾ä
ÌPœ'Mv20130526_00649_stKsd048@ëŽåSeøØ?Ö]@€E‡‰=Úl"
ÌPœ'Mv20130601_00433_stKsd048@돥®åh?yÌÆ@€E›ú¤="Il
ÌPœ'Mv20130601_00435_stKsd048@돥±¶ c?‰Ó•@€Eœ€…=½ø
ÌPœ'Mv20130603_00350_stKsd048@ëå´fd
? ÐL@€E´¥=ù÷)
ÌPœ'Mv20130603_00352_stKsd048@ëå·º¼?$¶@€E´üš=¬\ 
ÌPœ'Mv20130604_00368_stKsd048@ëÕrP?sø'@€E§É3=J
ÌPœ'Mv20130604_00370_stKsd048@ëØE†?~é†@€E§‹ö=¿V
ÌPœ'Mv20130604_00560_stKsd048@ën]K
?š‰@€E°;…=«Û"
ÌPœ'Mv20130604_00562_stKsd048@ë}Éi–?€®§@€E®w>Þl
ÌPœ'Mv20130605_00303_stKsd048@ë%_Yq¶?8"@€E©F)=ç"
ÌPœ'Mv20130605_00305_stKsd048@ë%bÖÚ?1Ør@€Eªwf=âP@ž÷ê@[…j¾•E¬ÜRDĎáDŽrÙA‰ZÃ> Á
ÌPœ'Mv20130605_00423_stKsd048@ë&¥»Á7?:˼@€E«¶Í=º`P
ÌPœ'Mv20130605_00425_stKsd048@ë&©—?>o@€E«Ý{=×óÉ
ÌPœ'Mv20130606_00298_stKsd048@ëE*c»ç?6L@€EËjá=—¯Ô
ÌPœ'Mv20130606_00300_stKsd048@ëE-Ìkÿ?7Ή@€EËlH=¡ °
ÌPœ'Mv20130615_00108_stKsd048@ë'_´ ôA?»þn@€E¥sf=©"
ÌPœ'Mv20130615_00110_stKsd048@ë'_·3=D?¾{h@€E¥ˆf=Î,
ÌPœ'Mv20130619_00332_stKsd048@ë'ä1͝W?`ÿ@€EgÑH=ȟp
ÌPœ'Mv20130619_00334_stKsd048@ë'ä5K¡i?S¯h@€Eiçì>%
ÌPœ'Mv20130620_00350_stKsd048@ë'¼¿É"?bmç@€EA%=™2<
ÌPœ'Mv20130620_00352_stKsd048@ë'À5º¢?^Ìl@€E=[q=À«À@¶?У×i¾¨r°E>Ó×DĸDŽe¢Aˆþ­>bm
ÌPœ'Mv20130621_00140_stKsd048@ë'²—ˆ?DB]@€E|Òf=²,
ÌPœ'Mv20130621_00142_stKsd048@ë'µâDÙ?a9^@€E}=²æH
ÌPœ'Mv20130621_00386_stKsd048@ë'"üûƒ™?ëe@€EpÎR=èÅ
ÌPœ'Mv20130621_00388_stKsd048@ë'#‰}B?à™¿@€Eq-š=®‹D
ÌPœ'Mv20140521_00135_stKsd048@ë»ßw=éð?'¥‹@€E֏=–nŒ?§9¬?c×
d¾›¥ãEÕÓÃD'áDŽú5Aa–<¾Ü
ÌPœ'Mv20140521_00137_stKsd048@ë»ßz¨þ?Sþ@€EÕ=¸=Uë=î.Q?}p¤_¾§l‹EÔÑ®D½wdDŽ%?AaÖU<«Ç‹
ÌPœ'Mv20140521_00183_stKsd048@ë»ßÞuK‡?B4â@€EÅD==‡_$>þZ?œ(öd¾šŸ¾EÅ*¤D¹DŽøjAa•E<ӓÐ
ÌPœ'Mv20140521_00185_stKsd048@ë»ßâ
6:?N+r@€EÅw==eë?P¯k?£×
Y¾›"ÑEÄH=D½`RDŽúAa©s<Ùxc
ÌPœ'Mv20140526_00351_stKsd048@뼂3ø_Î?7ãÏ@€EŽi=`Å>'€n?B\d¾Ÿ¾wE\DºDŽÍ²A]Õ[<Oí
ÌPœ'Mv20140526_00353_stKsd048@뼂7lH(?4©¿@€E²=p<X?gyø?O\)g¾\)EŽ[…D½RéDŽ!A]ñ#<nÙò
ÌPœ'Mv20140531_00224_stKsd048@ë½"Š–A ?}œ¤@€E‰õH=[Ð<[¯m?&ffd¾›¥ãEŠ7ÃD–‡DŽ×3AX­5<i{
ÌPœ'Mv20140531_00226_stKsd048@ë½"ò'?cS¿@€E‰1=aÖ!?Hå‹?G®f¾–E‰™
D½K;DŽ)AXÓ<aL
ÌPœ'Mv20140601_00150_stKsd048@ë½?·Ç§Ÿ?\¯Œ@€E–µÍ=ÑC
? Z?p¤c¾ÀƒE–qšDµ`DŽôÝAV»N<€–›
ÌPœ'Mv20140601_00152_stKsd048@ë½?»ßÚ?^£@€E•tq=ëOÚ?¤
?€i¾£×
E"êD½\ÝDŽòAV²Í<|u
ÌPœ'Mv20140602_00281_stKsd048@ë½`ª¨4½?n|ê@€E¥Â=‹Š¨>´È4?Që…d¾œ(öE¥Í®D¦úDŽæwATź<N
ù
ÌPœ'Mv20140602_00283_stKsd048@ë½`®cæ.?bÖÏ@€E¥[3=yx?cgH?#×
i¾ŒIºE¥ìD½W}DŽôAT‹P<+š€
ÌPœ'Mv20140602_00521_stKsd048@ë½b¸|þÙ?¼Zï@€E£)>	ÀA>dÌå>ð£×d¾µÂE¤……DŽfDŽµASõ&=©Y
ÌPœ'Mv20140602_00523_stKsd048@ë½b¼	Æ}?®±@€E¡ð)=š0=*H¢?
=qg¾³¶FE¢D½@)DŽ%7AT«8< ¨Ï
ÌPœ'Mv20140604_00070_stKsd048@뽟¾1T?G—'@€E˜"¸=dÅ ?g?n{d¾"÷ÏE˜ØÍD"TDŽú%APÚ <=‡Ü
ÌPœ'Mv20140604_00072_stKsd048@뽟¡öØ?Oý!@€E™'=x,™@	Ն?ƒ×
b¾"t¼E˜ÅqD½o®DŽAPé<`Pi
ÌPœ'Mv20150405_00441_stKsd048@ëãÄ´d5µ?7¬»@€EáÅ==|>'ºš?‹…e¾ŽVEá¤fDéªDŽîÙAX]<£›æ
ÌPœ'Mv20150405_00443_stKsd048@ëãÄ·®óH?:lo@€Eá@q=ŽÖü>º~?fffi¾˜bEáÏìDÄê‡DŽ…AX;Å<…¦
ÌPœ'Mv20150422_00150_stKsd048@ëåáWy~q?|#—@€EÇo×=š'@?'7?=p¤e¾›¥ãEÆÆRD®wD7AVŒ<…0}
ÌPœ'Mv20150422_00152_stKsd048@ëåáZån¯?ʉ@€EÇö=š¾¼?Çóý?E¸k¾ž¸REÆ[®DÄèƒDŽ=yAVËÈ<xÌQ
ÌPœ'Mv20150425_00165_stKsd048@ëæBU'ž~? 5¥@€E¾>‹ù@'¼?®e¾˜bE¾fD}qDŽà9AV«<wr¦
ÌPœ'Mv20150425_00167_stKsd048@ëæBXÍ×9?Ž|s@€E½Ì>L>\&^?8Qìj¾¤Ý/E½f)DÄñôDŽ#;AVÇä<"ÂÈ
ÌPœ'Mv20150510_00169_stKsd048@ëèºmŸ@?P€é@€EÒ5R>í?42H?ƒ×
e¾™‡EьRDÒDŽõÓAV@ï<x‰Ë
ÌPœ'Mv20150510_00171_stKsd048@ëè½Å­õ?`ë"@€Eѕ¸>J:e'7?n{j¾bNEÏÖöDÄò‡DŽ"%AUü`<ai
ÌPœ'Mv20150522_00534_stKsd048@ëé£aê–6?\ê¾@€E¶»¸=ƒ£l@	£{?ƒ×
e¾š¬E¶îD~VDŽÈÍAV!k< 
ÌPœ'Mv20150522_00536_stKsd048@ëé£e%("?g3–@€E¶Xq=""¬B‰ê¸?Ç®h¾˜bE¶:DľéDŽB5
ÌPœ'Mv20150527_00225_stKsd048@ëêCàc?TÃßA FE?¸=j
ÌPœ'Mv20150527_00227_stKsd048@ëêCIšÿ?ˆÇfA FFnM=ŠAd@,Ö;?^¸Rj¾¹XFGqÃDÄÅ?DŽ:úAVF·<k.
ÌPœ'Mv20150604_00331_stKsd048@ëëFiud†?ŠO¼@€EÌa="¾¤?ÎYU?B\d¾¡G®EϵÃD˜ÅDŽ'AV"¾<•$
ÌPœ'Mv20150604_00333_stKsd048@ëëFlÒñÕ?Œ'|@€EÌS=™XÌ<¥¿?(õÃi¾–EÎà)DħßDŽ`´AVq¶<Óu
ÌPœ'Mv20160715_00231_stKsd048@ì!Xö?fŠZ@€E'J==Š4°?ðð‰?xQìe¾¬1E"QHD>¨DŽ"bAHF<Tù
ÌPœ'Mv20160715_00233_stKsd048@ì![LÝ(?ƒ²x@€E'=ˆ0Ü>ñ?ƒ×
i¾§l‹E")HDĎ^DŽ~¸AH)-<aã

ÌPœ'Mv20160812_00140_stKsd048@ì! &XÚ7?D³ç@€E®{=ÍTŠ?¬{¦?§®d¾ž¸RE±B¸DžDŽ…AFK<QÁL
ÌPœ'Mv20160812_00142_stKsd048@ì! )¶74?6÷@€E®(š="@?z@ÌÍi¾'hsE°ÝìDěðDŽlœAEm7<‹Å
ÌPœ'Mv20170623_00543_stKsd048@ìI£Ã?|e§@€E¥Wì=È!ø>5=n?@e¾°£×E§/šD8´DŽÜ¬AI«f<P½K
ÌPœ'Mv20170623_00545_stKsd048@ìI¦=N?"@€E¤äá=um/@/gï?(öM¾ž5?E¦w…DÄÀîDŽDAJË­<>Äa
ÌPœ'Mv20170627_00079_stKsd048@ìIƒ•‡¼?…Kž@€E¡H)=¦Œ?5Új?LÌÍe¾²-E¢]ÃDDŽ±'AJh<\¯*
ÌPœ'Mv20170627_00081_stKsd048@ìIƒR‹"?"Ò@€EŸe¸=Á
?ª£†?zái¾¯²E ØDÄ·
DŽaAI¿#<HŠõ
ÌPœ'Mv20180403_00759_stKsd048@ìl‰½€ïT?b¹_@€Eš'q=u\ ?uS?Tzád¾—
=Eœ"áDéhDŽ?ANfR<@Ä$
ÌPœ'Mv20180403_00761_stKsd048@ìl‰À»q†?xš±@€Ešž)=·<=?Ü?.{i¾µÂEœY\DĘDŽOmAMf:=´
ÌPœ'Mv20180513_00142_stKsd048@ìq€I•µ´?Pã=@€Eϔ\=ãž>Cú?333e¾–Eϳ…D[3DŽ•7ANêS<t(
ÌPœ'Mv20180513_00144_stKsd048@ìq€LÏ̇?rϦ@€EÎò×=Ïæ´?…øŠ?B\i¾ A‰EÎû
DÄßDŽ(¬ANW<†¯€
ÌPœ'Mv20180514_00188_stKsd048@ìq Z¥M,?b£@€EÏ·)=˜Ø?JðÏ?Tzáe¾¥`BEÏ°RD!ìDŽôANý&<az
ÌPœ'Mv20180514_00190_stKsd048@ìq ]Æõr?`§@€EÏ¢==ÏaÄ>Òû?xQìi¾¡G®EÏ£šDÄ¿LDŽNAO:<XB
ÌPœ'Mv20190618_00236_stKsd048@죥""V—?;‡z@€E¬ñf=Š¿ì@$ÉÌ?ƒ×
f¾"÷ÏE¬·šDç;DŽØbAT̬<å¿
ÌPœ'Mv20190618_00238_stKsd048@죥—:¿D?5ô@€E¬ø=¨ÈÐ?ß8t?¡G®i¾¨õÃE­")DĜbDŽ'üATՎ<•³i
ÌPœ'Mv20190620_00580_stKsd048@ì£å•Røu?Œ):@€EÀR>3½I=b¹ü?5f¾¥ãTEÀ‰®Dß+DŽéôAUQd<£€
ÌPœ'Mv20190620_00582_stKsd048@ì£å—ÿ«q?"r@€E¿ß=÷ÈÒ?HO?LÌÍi¾¬1EÀ;3DčDŽ~òAT±W<'—¨
ÌPœ'Mv20190806_00244_stKsd048@ì©ÁŒ4?'cÓ@€E¦qR=­Šx@ìð?ٙšd¾«E§øD"D'úATg"<§ry
ÌPœ'Mv20190806_00246_stKsd048@ì©Á7ڍ?3	·@€E¦(š=°Å¨>2Ív?—
=k¾ÀE¨\ÍDÄÀ"DBÉATS"<k-˜

==> anc/pub_raw/L222_160_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:19
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="318">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:02">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  318 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:19' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             t5Hv20100422_00687_st  Ksb320@ë§ó¸™?ÚO@€E‡=>Œ'                  ÀÀøÀÀ€Àøt5Hv20100517_00724_st  Ksb320@ëÉà"Oƒ?Zµ©@€E€ß×>"/»                  ÀÀøÀÀ€Àøt5Hv20100814_00806_st  Ksb334@ëå²1!?=¾~@€E¡ðf=ô«                  ÀÀøÀÀ€Àøt5Hv20100814_00808_st  Ksb334@ëå¶nj??î2@€E£)>
Ä/                  ÀÀøÀÀ€Àøt5Hv20100905_00257_st  Ksb320@ë¡Ç•Y?''W@€E'õ
=°¬X                  ÀÀøÀÀ€Àøt5Hv20100911_00284_st  Ksb320@ëb> NÀ?A¶þ@€E‰r¸=×âÌ                  ÀÀøÀÀ€Àøt5Hv20110803_00605_st  Ksb334@ë<$bÊ$§?ùš@€Eœ{>—S>‰(Ó@ c¾›"ÑE±3D}J°DÚWA7
{<æ%v20110803_00605_stA4$Ý<#×
?²:2m)¦XÁA4$Ý?Ðt5Hv20110803_00607_st  Ksb334@ë<$f‰†ý?7è@€EÃ=ùR>5}£@'G®e¾¢ÐåE'›Dø"uDÙ÷\A7,·<ë"~v20110803_00607_stA5ïž<#×
?¯Æ	[4÷¿€A7,·?rÀt5Hv20110804_00779_st  Ksb334@ë<FZ-³l?@I¬@€E¯–R=½Oœ=ŽjW@ÌÍb¾¦ffE²¦D}2=DÚTA7sn<¼Q}v20110804_00779_stA6^5<#×
?£´ºVé/¿€A7sn?—Š/ t5Hv20110804_00781_st  Ksb334@ë<F]•Â?K¤
@€E¯R=Ów?¦Zâ@(öf¾°£×E´ü)DøgTDÙÇ#A7gå<¿e(v20110804_00781_stA6Ÿ¾<#×
?¶•ª/É¡¿€A7gå?—ì¥t5Hv20110806_00667_st  Ksb320@ë<†+3	˜?Pm@€EŸÔ3=ÄÓð@'g@õÃc¾ž5?E¢>RC:š Dפ¬A7tÒ<".†v20110806_00667_stA4(ö<#×
?¡5«²°yÁA4(ö?Ðt5Hv20110820_00602_st  Ksb334@ë>D ¯?F˜
@€E€bq=¾'"='(±@™šd¾³33E…Ñ\D}"#DÚ"A6«ì<¥Õäv20110820_00602_stA5¾w<#×
?¶•ª/É¡¿€A6«ì?"º¼€t5Hv20110820_00604_st  Ksb334@ë>D¯
t?ImŒ@€E€5Í=ü¤‰>`?Ó33g¾§ïžE"Ä)Dø®¸DÙ¾wA6i<«
v20110820_00604_stA5ÊÁ<#×
?»Òv&Ur¿€A6i?•cA@t5Hv20110901_00568_st  Ksb320@ë?³§,)?8Õ7@€EÃc)=Æ_°v20110901_00568_stA5ïž<#×
?£´ºVé/ÁA5ïž?Ðt5Hv20110901_00780_st  Ksb334@ë?Ĥÿn5??Îg@€Eɧá>?<Ä9@'áHe¾‹C–Eʸ¸D'^wDÖwçA5"<ǯ£v20110901_00780_stA3º^<#×
?»Òv&Ur¿€A5"?˜õô`t5Hv20110901_00782_st  Ksb334@ë?ĨGó?6Ր@€EÉîö>á¿@@lÌÍg¾–EÌmqDü0‹DÖ¸A5Æ<Á–2v20110901_00782_stA3ûç<#×
?¯Æ	[4÷¿€A5Æ?˜2Æ@t5Hv20110915_00327_st  Ksb320@ëAä2p?2!@@€EÈ\>?Ïv20110915_00327_stA133<#×
?£´ºVé/ÁA133?Ðt5Hv20110915_00515_st  Ksb334@ëAƒyË?Al"@€E½–>
'£>Ì @"×
d¾£SøE¤D}DÚ+–A4'<ל~v20110915_00515_stA2å`<#×
?¯Æ	[4÷¿€A4'?šóÀt5Hv20110915_00517_st  Ksb334@ëAƒ}€¿?2ô9@€E¼1{>	ü5>±8¹@°õÃf¾¥`BEÂ×DøuqDÙÎÉv20110915_00517_stA3;d<#×
?»Òv&Ur¿€A3;d?àt5Hv20110919_00561_st  Ksb320@ëB'ê2¹?8Ñø@€E£ã=ՍXv20110919_00561_stA0"u<#×
?£´ºVé/ÁA0"u?Ðt5Hv20110925_00335_st  Ksb334@ëBÀ ƒ}Î?]Â@€E½~×=«ÿ>õÇe?þ¸Rc¾¦ffEÂ
D'qHDÖ¨RA43><½×Vv20110925_00335_stA2õÃ<#×
?¯Æ	[4÷¿€A43>?—ºêÀt5Hv20110925_00337_st  Ksb334@ëBÀ£òRî?V'/@€E½xš=¹€?TG?Ã×
e¾«E¦{DüDîDÖG–A4] <¡Hv20110925_00337_stA3;d<#×
?¶•ª/É¡¿€A4] ?")Àt5Hv20111004_00111_st  Ksb320@ëCà¶éƒ?$V×@€E¤3>
v20111004_00111_stA.ýô<#×
?²:2m)¦XÁA.ýô?Ðt5Hv20111009_00371_st  Ksb334@ëD€á©µ?MõE@€E¢ãf=õønv20111009_00371_stA¼j<#×
?·6íMϙOÁA¼j?Ðt5Hv20111009_00373_st  Ksb334@ëD€äN('?N­x@€E¢®á>f̙v20111009_00373_stAÒò<#×
?¶•ª/É¡ÁAÒò?Ðt5Hv20111012_00279_st  Ksb320@ëDáWžâÚ?ˆ="@€EœqH=ÈÀv20111012_00279_stA <#×
?¡5«²°yÁA"?àt5Hv20111014_00159_st  Ksb334@ëE ©·~²?̅E@€E†X\='J¬>:õÊ?hõÃd¾»dZE‰œD'HÅDÖsçA "u=_Íöv20111014_00159_stA^5<#×
?¶•ª/É¡ÁA^5?Ðt5Hv20111014_00161_st  Ksb334@ëE ­±¤'?¿íÃ@€E…Í=Â= ?Þ;?†ffe¾Â\EŠ-ÃDüNDÖwA .=F0¨v20111014_00161_stA‰7<#×
?«[v'à¿¿€A .?¨Æt5Hv20120229_00562_st  Ksb334@ëVl*âò~?ÊÃ@€E©>}ev20120229_00562_stA)Û#<#×
?¶•ª/É¡ÁA)Û#?Ðt5Hv20120229_00564_st  Ksb334@ëVl.X'´? E@€E¨±\=íIÄA61èAθRg¾½ó¶E®"®Dø^fDڏv20120229_00564_stA.éy<#×
?¶•ª/É¡ÁA.éy?Ðt5Hv20120312_00567_st  Ksb334@ëWì~¾?6
@€E¨'…>	)V?9·@"ÌÍc¾'ñªE¬iHD}TDÚÜjA.ˆ<Ãðv20120312_00567_stA+l‹<#×
?¶•ª/É¡ÁA+l‹?Ðt5Hv20120312_00569_st  Ksb334@ëWì!± Ì?0@ø@€E¨íf=ò(d>ïÔYAK…e¾¹XE»Ï\DøbDÚz°v20120312_00569_stA-•<#×
?·6íMϙO¿€A-•?àt5Hv20120317_00420_st  Ksb320@ëX‰~¦sÈ?O:@€EÈ}q=û>CÊJAð=qd¾"ýôEÌW\C•DÜ5yv20120317_00420_stA2vÉ<#×
?¶•ª/É¡ÁA2vÉ?Ðt5Hv20120320_00551_st  Ksb320@ëXë6 °º?$…@€E™¼\>^Ðv20120320_00551_stA,b<#×
?²:2m)¦XÁA,b?Ðt5Hv20120329_01230_st  Ksb334@ëZOwœš?bl¿@€E®‡ì=´`ä=fB¨@>{d¾±©üE³•®D|ÿÏDÚ¦¸A,"k<¹
iv20120329_01230_stA*b<#×
?±ÔL¹Ø¨ÁA*b?Ðt5Hv20120329_01232_st  Ksb334@ëZS–šâ?e¬@€E®Â==·Ö8?E¶Ý@.{e¾«E´O®DøxœDÚN5A,n<É\õv20120329_01232_stA+;d<#×
?»Òv&Ur¿€A,n?™+ž t5Hv20120402_00534_st  Ksb320@ëZ‰qò6?}@€E­¶š>…v20120402_00534_stA2<#×
?²:2m)¦XÁA2?Ðt5Hv20120607_00346_st  Ksb334@ëbÄû÷=?/#²@€E…D…=¾º,v20120607_00346_stA*›¦<#×
?²:2m)¦XÁA*›¦?Ðt5Hv20120607_00348_st  Ksb334@ëbÄǗÎé?,+O@€E…*¤>-g>eˆAHÌÍe¾° ÅE—ö)Dü"DÖ»¶v20120607_00348_stA-33<#×
?¶•ª/É¡¿€A-33?àt5Hv20120610_00346_st  Ksb320@ëc%"¯')?}ë@€EŒ4×>³D*ÔA¿ë…c¾ A‰EäÍC9GðDØÏv20120610_00346_stA.^5<#×
?²:2m)¦XÁA.^5?Ðt5Hv20120611_00390_st  Ksb334@ëcCÖÓ÷9?òŸ@€E…@H=õóù@¦~ÞA¬¸Rc¾¡G®EÝqD'?D×)Ëv20120611_00390_stA*bN<#×
?»'x/éÁA*bN?Ðt5Hv20120611_00392_st  Ksb334@ëcCÚi"?î¬@€E…Í=Ö¼A‹ç«A¹Âf¾¶È´EŠ]®Dü¾DÖÄbv20120611_00392_stA/Oß<#×
?¯Æ	[4÷¿€A/Oß?àt5Hv20120614_00505_st  Ksb334@ëc¥ç.B3?5@€E¦q>&év20120614_00505_stA)¾w<#×
?£´ºVé/ÁA)¾w?Ðt5Hv20120614_00507_st  Ksb334@ëc¥ëNLê?"â'@€EŒ%q>.ÍÊA1Ç_@Öffd¾Ÿ;dE'D¸Dü!XD֎%v20120614_00507_stA+×
<#×
?£´ºVé/ÁA+×
?Ðt5Hv20120615_00398_st  Ksb320@ëcÄM{˜þ?%¿@€E§üH=Ç!ìv20120615_00398_stA,éy<#×
?¯Æ	[4÷ÁA,éy?Ðt5Hv20120616_00204_st  Ksb320@ëcãhÍ×?-ß@€E'"¤=êL@v20120616_00204_stA,1<#×
?¯Æ	[4÷ÁA,1?Ðt5Hv20120617_00632_st  Ksb334@ëdC!¾?G"Q@€Eg{ì=£jü=ݖ§@!G®c¾ž5?EmöD'I?D×A,p<©;øv20120617_00632_stA)ÎÙ<#×
?²:2m)¦XÁA)ÎÙ?Ðt5Hv20120617_00634_st  Ksb334@ëd¡)eª?.í@€EgQH=¶gœv20120617_00634_stA)/<#×
?¶•ª/É¡ÁA)/?Ðt5Hv20120623_00144_st  Ksb320@ëdÁçYe¢?@€E§=>9®v20120623_00144_stA-G®<#×
?º´‡x1ÒÁA-G®?Ðt5Hv20120630_00193_st  Ksb334@ëe¢Ñ2B>úW@€E©G
> µaB·¥B€
=c¾©ûçE¸ÜfD'B-D×v20120630_00193_stA133<#×
?½à9›Þ¿€A133?àt5Hv20120630_00195_st  Ksb334@ëe¢Õ¢¢>üDg@€E¨q>yv20120630_00195_stA3ƨ<#×
?·6íMϙO¿€A3ƨ?àt5Hv20120703_00740_st  Ksb320@ëf§/Cå?.F@€E€Í=üzÔv20120703_00740_stA-l‹<#×
?²:2m)¦XÁA-l‹?Ðt5Hv20120704_00632_st  Ksb334@ëf#Ö"×?dw)@€EWw…>@¼'>M$X@P£×d¾¨õÃE\IÃD'YãDÖ»…A-m–<î€0v20120704_00632_stA,ƒ<#×
?¶•ª/É¡¿€A-m–?Ðt5Hv20120704_00634_st  Ksb334@ëf#ÚQT?–+ù@€EWÌ=>pȬ>Óóî@)™šd¾ˆ´9EVDüwTDÖ¾A-¥¼=bv20120704_00634_stA,‡+<#×
?·6íMϙO¿€A-¥¼? LP t5Hv20120705_00487_st  Ksb320@ëfBGÞ`ž?8
@€Eo›…=±¹0v20120705_00487_stA+`B<#×
?£´ºVé/ÁA+`B?Ðt5Hv20120705_00891_st  Ksb334@ëfE•½ìà?T
@€EZoH>*@j>«qZ@fffd¾½p¤Ei	ÃD'©'DÖ¥šA-Eˆ<¾üv20120705_00891_stA,^5<#×
?¶•ª/É¡ÁA,^5?Ðt5Hv20120705_00893_st  Ksb334@ëfE˜÷?LÝ
@€E\3Ã=ë^·=²+ú@!G®d¾¸ÔþEin¸DüDÖM¢A-œ'<½n‹v20120705_00893_stA,-<#×
?¯Æ	[4÷ÁA,-?Ðt5Hv20120706_00396_st  Ksb320@ëfbÄ8cÊ?%³ÿ@€E…Q¸=òúQv20120706_00396_stA-ë…<#×
?»'x/éÁA-ë…?Ðt5Hv20120714_00767_st  Ksb334@ëge6iô?fmp@€E}…=°ÿ|?˜NÒ@Dzáb¾¬1E«šD'UDÖØ1A.YZ<èf5v20120714_00767_stA-™š<#×
?»Òv&Ur¿€A.YZ?Æ t5Hv20120714_00769_st  Ksb334@ëgež8?`žÿ@€Ezëì=¨Ð¤>þžx?Ôzáe¾ª~úE€¢)Dü=`DÖpRA.äø<¯¬Úv20120714_00769_stA-33<#×
?¶•ª/É¡ÁA-33?Ðt5Hv20120716_00577_st  Ksb334@ëg£
g¨?•'ý@€E•sá=©4Ø>!(ˆ?œ(öb¾½p¤E˜ÚfD'JD×ÛA.ý¢=3Ùv20120716_00577_stA-¾w<#×
?²:2m)¦X¿€A.ý¢?¦b; t5Hv20120716_00579_st  Ksb334@ëg£¯ŠÈ?™»Ó@€E–=Œæ>ã(ü?‡®e¾°£×E—c3DûôDÖ©üA.ßÇ=28'v20120716_00579_stA-…<#×
?·6íMϙO¿€A.ßÇ?¦Gàt5Hv20120716_00797_st  Ksb320@ëg¤ÊøòE?lôÇ@€E"ª\=˜Öv20120716_00797_stA,~ú<#×
?»'x/éÁA,~ú?Ðt5Hv20120717_00273_st  Ksb334@ëgÀ±â€"?O©k@€E¡…>-
»>ø¬@qG®c¾±©üE¨º{D'D×5?A/¥ÿ<Ç2Óv20120717_00273_stA,‹D<#×
?¶•ª/É¡ÁA,‹D?Ðt5Hv20120717_00275_st  Ksb334@ëgÀµܗ?DÿQ@€E¡4f>‡ß?öð@µp¤f¾ A‰E§¨áDü'DÖÉv20120717_00275_stA.9X<#×
?¶•ª/É¡¿€A.9X?àt5Hv20120717_00517_st  Ksb320@ëg¬:?ä@€E Ù
>ݜv20120717_00517_stA3ûç<#×
?º´‡x1ÒÁA3ûç?Ðt5Hv20120718_00054_st  Ksb334@ëgߔ+€·?-ü@€Eë
=÷ð@0Ð@ë×
c¾¥ãTE÷¿ÃD'%XDÖ¯…v20120718_00054_stA,Ý/<#×
?²:2m)¦XÁA,Ý/?Ðt5Hv20120718_00056_st  Ksb334@ëgߦÄ)?5#
@€EêDÍ=âm;v20120718_00056_stA,éy<#×
?£´ºVé/ÁA,éy?Ðt5Hv20120718_00202_st  Ksb320@ëgàÀCZ?)@€EÒFö=üQ¹v20120718_00202_stA+dZ<#×
?º´‡x1ÒÁA+dZ?Ðt5Hv20120719_00054_st  Ksb334@ëgÿ>ã'?ož!@€EÍÕ>Ãû=éæÞ?ÈõÃe¾§ïžEÒÜD'J DÖ`´A.¯Û<¾?'v20120719_00054_stA-ÊÁ<#×
?¶•ª/É¡¿€A.¯Û?—Çäàt5Hv20120719_00056_st  Ksb334@ëgÿT?LÇ?P7
@€Eʤì=ò2S?9ÒI@ˆ£×g¾¥ãTEÏìDûî¸DÕ¿}A-¶<¿¯"v20120719_00056_stA, Å<#×
?¶•ª/É¡ÁA, Å?Ðt5Hv20120719_00317_st  Ksb320@ëh'¼ÍP?Ž±@€E¤N¤=?v20120719_00317_stA.(ö<#×
?»'x/éÁA.(ö?Ðt5Hv20120719_00409_st  Ksb334@ëh	FJg?iû‹@€E¦_×=Ѓ!>hT?Þ¸Rc¾²-E¦›qD'ìDÖÒwA/-I<ã½v20120719_00409_stA-ÎÙ<#×
?¯Æ	[4÷¿€A/-I?œ` t5Hv20120719_00411_st  Ksb334@ëh'JçÛ?u&x@€E¨'=—Ï>×G@zád¾¬1Eªm…DûÔþDÖ:ÉA/(&<íïàv20120719_00411_stA.J<#×
?¶•ª/É¡¿€A/(&?½üt5Hv20120720_00263_st  Ksb320@ëh$à4Îi?(Ë@€E†¬\=Éj,v20120720_00263_stA/
=<#×
?»'x/éÁA/
=?Ðt5Hv20120721_00361_st  Ksb334@ëhEpmP?6	@€Ežg×>G‰>ž}ü@'™šc¾Ÿ;dE£i\D'`îDÖÝhA0Kƒ<À¹òv20120721_00361_stA/
=<#×
?¶•ª/É¡ÁA/
=?Ðt5Hv20120721_00363_st  Ksb334@ëhE¬wm?*B@€Ež±=÷ûâ@1œn@§®e¾¤ZE¦‰
Dü<BDÖy?v20120721_00363_stA/;d<#×
?»Òv&UrÁA/;d?Ðt5Hv20120721_00461_st  Ksb320@ëhEÑ ¶ï?2?<@€E¢h=Æäv20120721_00461_stA/xÕ<#×
?£´ºVé/ÁA/xÕ?Ðt5Hv20120722_00271_st  Ksb334@ëh_¡p7Ë??r@€E­ª=ãôú>fc@¾{c¾°£×E¹…
D'.éD×<9v20120722_00271_stA-•<#×
?¯Æ	[4÷ÁA-•?Ðt5Hv20120722_00273_st  Ksb334@ëh_¤'`ë?/T5@€E­¡¸=ôë!A
YM@¥¸f¾¢MÓEµiDü¼DÖÓv20120722_00273_stA0MÓ<#×
?¯Æ	[4÷¿€A0MÓ?àt5Hv20120723_00348_st  Ksb334@ëhüïÏÜ?[çâ@€Eˆ==׊=}؂?Ü(öc¾™‡Eˆ÷3D'[dD×'A/YE<™¥Ív20120723_00348_stA.Qì<#×
?»Òv&Ur¿€A/YE?"4¹ t5Hv20120723_00350_st  Ksb334@ëh'i3u?i"û@€E†_\>äT=²7?ã×
f¾¡ÊÁE‰D)Dü$DÖ¬A/eÞ<Àæv20120723_00350_stA.~ú<#×
?»Òv&Ur¿€A/eÞ?˜Ó t5Hv20120726_00172_st  Ksb334@ëhá(š£…?#Rb@€E˜Æ=¾f\>³>«@ë…c¾­VE¤¤ÍD'=ôD×ÑA0æ†<¥Îv20120726_00172_stA-²-<#×
?¯Æ	[4÷ÁA-²-?Ðt5Hv20120726_00174_st  Ksb334@ëhá+ç³?+k(@€E˜ã{=¬$t?%êô@¨õÃf¾Ÿ¾wE OšDü&DÖ·uv20120726_00174_stA05?<#×
?¾î
X¢v~¿€A05??àt5Hv20120731_00267_st  Ksb334@ëi€ó‰4G?C¤@€Exôö=ëTÏ>Ŝ€@£×c¾¢MÓE€âD'GTD×ÏA0×<ªšv20120731_00267_stA/‡<#×
?¯Æ	[4÷¿€A0×?•SB€t5Hv20120731_00269_st  Ksb334@ëi€öÞÕ?Gi'@€Ex®¤=Û4%?E¸A@@f¾·ÎÙEƒ
Dü)HDÖ±A0=¾<ÀˆTv20120731_00269_stA/7L<#×
?¯Æ	[4÷¿€A0=¾?˜
€t5Hv20120731_00607_st  Ksb320@ëiƒ»(Ñ?B¹e@€Ecö)=Ŏˆv20120731_00607_stA-‰7<#×
?£´ºVé/ÁA-‰7?Ðt5Hv20120801_00458_st  Ksb320@ëi£%Û;¥?IP@€EWå=ž$ˆv20120801_00458_stA)KÇ<#×
?ÀD±{|ÁA)KÇ?Ðt5Hv20120801_00550_st  Ksb334@ëi£áI¡_?ue'@€EV{='>¡`›?Ç®b¾µ?}E]7×D'OÇDÖÕHA0²<ƧSv20120801_00550_stA/‡<#×
?¶•ª/É¡¿€A0²?˜Ôê`t5Hv20120801_00552_st  Ksb334@ëi£äoü<?a)@€EUŸ3=´‡Ø?M·µ@d¾¯²E\½qDü41DÖ^NA/àà<ã7×v20120801_00552_stA/"Ñ<#×
?»Òv&Ur¿€A/àà?œfúàt5Hv20120804_00161_st  Ksb320@ëjÄ?^ÔÉ@€E–==Œ›Üv20120804_00161_stA.—<#×
?º´‡x1ÒÁA.—?Ðt5Hv20120804_00625_st  Ksb334@ëjáˆK?€p,@€E‡ƒ=—VÌ?ŠË?¯\)b¾¯²E‰(D'\"DÖÕ7A0Z{=/v20120804_00625_stA/¸<#×
?¶•ª/É¡¿€A0Z{? %à`t5Hv20120804_00627_st  Ksb334@ëjäª>'?oÞ.@€E‡ÝR=«»,=ß»?´zád¾Æ§ðEŽ#qDü<sDÖaËA04ø<Ö2lv20120804_00627_stA/xÕ<#×
?¶•ª/É¡¿€A04ø?šÆM€t5Hv20120808_00171_st  Ksb334@ëjƒDŸž? àg@€E™r×=ê
R?çÀ@èõÃc¾/E¢6fD'UÛDÖÍv20120808_00171_stA/+<#×
?½à9›ÞÁA/+?Ðt5Hv20120808_00173_st  Ksb334@ëjƒGÕ§<?Ó×@€E™ã=ì~v20120808_00173_stA1
=<#×
?£´ºVé/ÁA1
=?Ðt5Hv20120814_00097_st  Ksb334@ëk?¬®?1‰9@€E—ö=ÛVî:Úþy@Ž{b¾¦ffE¡×D'*D×0!A1Bø<½ŠÄv20120814_00097_stA.Ÿ¾<#×
?¯Æ	[4÷ÁA.Ÿ¾?Ðt5Hv20120814_00099_st  Ksb334@ëk?¯B¾?C¯#@€E˜P)=Ú>ôµ@ee¾'hsE™—HDü6DÖ»A1¡|<·"îv20120814_00099_stA.õÃ<#×
?¯Æ	[4÷ÁA.õÃ?Ðt5Hv20120815_00132_st  Ksb320@ëk`{.>Ø?ZMw@€E"!=ø=y?и@™ë…e¾Ÿ;dEˆ™®C8E`D؛…A3@Ð<ùZv20120815_00132_stA01'<#×
?»'x/éÁA01'?Ðt5Hv20120817_00276_st  Ksb320@ëk¡ÑúùÜ?d)=@€EL'==¥p?å¶?áG®c¾¶È´EVn=C9öD×â˜A2"<–Œœv20120817_00276_stA0Ý/<#×
?²:2m)¦XÁA0Ý/?Ðt5Hv20120817_00512_st  Ksb334@ëk¤žS*?řÍ@€EUê{=¿}ä?1ö>õb¾Á%ERÑHD'-¢DÖÓdA2`&=Vï½v20120817_00512_stA0ýô<#×
?£´ºVé/¿€A2`&?ªÝ÷ t5Hv20120817_00514_st  Ksb334@ëk¤¡Gƒ!?¿R"@€EUSH=Ìü\>㭍>×
=c¾Ç®EUv¸Dü/dDÖF-A1ùr=aæ×v20120817_00514_stA1¥ã<#×
?¯Æ	[4÷¿€A1ùr?¬<Úàt5Hv20120817_00612_st  Ksb320@ëk¥kˆ?¼pì@€Ej·=žèÌ?ˆ¤‡?\d¾¯²Eif¸C:NÙD×à{A2+·=OòÈv20120817_00612_stA09X<#×
?¡5«²°y¿€A2+·?©þYt5Hv20120818_00720_st  Ksb320@ëkŁ(,?£§@€E"¬ö="È8?¡?ÁG®e¾›"ÑE"XfC9#–DØ0¤A2JJ<²gv20120818_00720_stA/ß;<#×
?²:2m)¦XÁA/ß;?Ðt5Hv20120828_00619_st  Ksb334@ëm˜¬>?n^D@€E¼rì=¡m?1u?'ë…b¾¥ãTE¼ðRD'9ÓDÖ³;A3B<¬v20120828_00619_stA1ûç<#×
?·6íMϙO¿€A3B?•c`t5Hv20120828_00621_st  Ksb334@ëm›ÌÚd?cé@€E¼¿
=¡n"?W$º@33c¾œ¬E½;šDüDDÖPZA3å<¯¬fv20120828_00621_stA2b<#×
?¡5«²°y¿€A3å?•õŒÀt5Hv20120829_00450_st  Ksb334@ëm# ™èõ?¼@€E­cR=çtv20120829_00450_stA1¶F<#×
?¶•ª/É¡ÁA1¶F?Ðt5Hv20120829_00452_st  Ksb334@ëm#£ÀŸ?Î_@€E®->³Ëv20120829_00452_stA3 <#×
?«[v'à¿ÁA3 ?Ðt5Hv20120911_00352_st  Ksb334@ënÂ#6¨?*÷Æ@€EªŸq=âOù>ÏQÒ@_\)c¾‹C–E«(áD';¦DÖÈöA6"<µ!v20120911_00352_stA4Z<#×
?¶•ª/É¡ÁA4Z?Ðt5Hv20120911_00354_st  Ksb334@ënÂ&mýß?(÷@€Eªç
=ð%b>‹òê@¢=qd¾¦éyE±•…Dü"5DÖkv20120911_00354_stA4"<#×
?¶•ª/É¡ÁA4"?Ðt5Hv20120912_00097_st  Ksb334@ënßò¬-?)sÙ@€E½"=êÎ>ÉyÖ@›×
b¾¦éyEÀãHD'MDÖîNA4ۃ<ËäOv20120912_00097_stA3;d<#×
?£´ºVé/¿€A4ۃ?™|‰àt5Hv20120912_00099_st  Ksb334@ënßõ©ë ?$Bì@€E½H=ùׅ@ƒ$"@ʏ\d¾ž¸REÅQìDü.5D֔îv20120912_00099_stA4"u<#×
?«[v'à¿¿€A4"u?àt5Hv20120924_00090_st  Ksb334@ëp`9)Ç¥?g@€E˜,ì>/$ã>"C@©™šb¾²°!EKHD'EXDÖï®v20120924_00090_stA4‡+<#×
?·6íMϙO¿€A4‡+?àt5Hv20120924_00092_st  Ksb334@ëp`<¨²'?$҂@€E™…=üÛ>—j/@Éë…d¾¦ffEŸßqDü+ÏDÖ~-v20120924_00092_stA6 Å<#×
?»Òv&Ur¿€A6 Å?àt5Hv20120924_00190_st  Ksb320@ëpa¬‰`?hp@€Eœ‡R=ã<ôv20120924_00190_stA6Ðå<#×
?±ÔL¹Ø¨ÁA6Ðå?Ðt5Hv20120925_00069_st  Ksb334@ëpÑVª?+§è@€EÅà==óV2>œ(°@w®b¾®{EÊB=D'K®DÖç;A6šß<ÁÊv20120925_00069_stA5G®<#×
?¶•ª/É¡¿€A6šß?˜!@t5Hv20120925_00071_st  Ksb334@ëpÔ©µœ?9Å@€EÅE¸>UÃ?,@w®d¾²°!EɨDü"fD֊fA6Е<Ô&^v20120925_00071_stA5t¼<#×
?£´ºVé/¿€A6Е?š"ËÀt5Hv20120925_00169_st  Ksb320@ëp€ŸºZ"?üñ@€EÅ%=ëŸÁv20120925_00169_stA8r°<#×
?¯Æ	[4÷ÁA8r°?Ðt5Hv20120926_00169_st  Ksb320@ëp ‰æ®J?.är@€E­-¸>³v20120926_00169_stA4=q<#×
?¶•ª/É¡ÁA4=q?Ðt5Hv20120926_00333_st  Ksb334@ëp¢/ƒPW?Yü@€E¸³\>˜b@9i¤?ØQìc¾›¥ãEºRD'5ÓDÖÃÏA7<"Lv20120926_00333_stA5¥ã<#×
?¯Æ	[4÷¿€A7?'€i€t5Hv20120926_00335_st  Ksb334@ëp¢2±ã½?l…_@€E¹
>ÕO>Ê ³@¸d¾ž5?E¹ˆ)DüDÖQA7l<ær v20120926_00335_stA5÷Ï<#×
?»Òv&Ur¿€A7l?œÎTt5Hv20120927_00313_st  Ksb320@ëpÁºpn¨?€õ—@€E—{=Áƒ,<I,©?ˆõÃe¾®{E˜C97LDØ'žA6¤M<Ž«Iv20120927_00313_stA5Û#<#×
?¥nç ¿€A6¤M?'Õi t5Hv20121012_00192_st  Ksb334@ër ·}~?†×R@€E®ò3=–õ$?ð7ì?˜Qìb¾¡G®E¬<)D'{DÖצA8—<ìõ·v20121012_00192_stA7KÇ<#×
?¯Æ	[4÷¿€A8—?ž¶àt5Hv20121012_00194_st  Ksb334@ër ºüµô?gÆ@€E®øR=»™¸@#¯?Ï\)d¾©ûçE¯©ÃDüZDÖ]?A8¬k<ÏÖ9v20121012_00194_stA7…<#×
?¯Æ	[4÷¿€A8¬k?™úÇ t5Hv20130313_00764_st  Ksb320@녪.9ßJ?šã}@€E™®=çÌU?«j•?(õÃd¾«E•'C9>¸DؼÕAOt}='Ç                  ÀÀøÀÀ€AOt}? ðXàt5Hv20130314_00427_st  Ksb320@ë…Ê_DÝ?R¸@€E J3=͟è?»?p¤e¾¡G®EY3C9«ÇDØʏAPoó<£ÈÈ                  ÀÀøÀÀ€APoó?"yt5Hv20130315_00421_st  Ksb320@ë…ꌡä?Xö@€E Í=ñNš@ù?Æffd¾¸QìEYC9ËÇDØÃuAQ.9<¾´ô                  ÀÀøÀÀ€AQ.9?—Öž€t5Hv20130318_00541_st  Ksb334@ë†K3¥ïh?7¶ª@€Eçì=°p=À"Í?´zác¾¿|îE€§×D'	ãD×PþAQ‰Û<¨V                  ÀÀøÀÀ€AQ‰Û?•JÀt5Hv20130318_00543_st  Ksb334@ë†K6â4"??4@€E€4
=›$Ø?¯D?ç®d¾È1'E®DûæDÖé7AQNã<¹Í÷                  ÀÀøÀÀ€AQNã?—9¾àt5Hv20130318_00641_st  Ksb320@ë†KþÚ¶š?G3z@€EŒ>ÖK>'Ò?™™še¾®—Ey7×C8˜ÕDØ«žAQtü<Ü                  ÀÀøÀÀ€AQtü?'›€t5Hv20130321_00941_st  Ksb320@놫Þë0?5$@€E•þq=°Ð@Ö÷?Š=qe¾¢ÐåE•HC9‡ðDؓ…AQmS<j"                  ÀÀøÀÀ€AQmS?B2`t5Hv20130323_01184_st  Ksb334@ë†ë´…ˆ–?Uz@€E—D=þŒ\?m?úáHb¾‹C–E•íHD'D×9²AQ¬¯<¯>(                  ÀÀøÀÀ€AQ¬¯?•çÅt5Hv20130323_01186_st  Ksb334@ë†ë·Âd?$ZH@€E–¶\>~‡>•Ñ@
=e¾…¡ËE"ÿDûûÇDÖдAQ½ç<ÐÆ                  ÀÀøÀÀ€AQ½ç?šØÀt5Hv20130324_01361_st  Ksb334@ë‡éþvh?'…ê@€E"Çì=ø&Ì=,¹8?·
=b¾'ë…E"ìáD'ºD׏AR=< ›P                  ÀÀøÀÀ€AR=?"jt5Hv20130324_01363_st  Ksb334@ë‡íb~¥?/Ôª@€E"Ç)=÷ÖD?–uŸ?£×e¾£SøE"d¤DûêÙDÖ½yAR3<ƒ'ç                  ÀÀøÀÀ€AR3?p\àt5Hv20130325_00999_st  Ksb334@ë‡+SL˜µ?=—@€E¡ª)>-ü]?܎?Տb¾å`E¡…DüåD×>FAR¤<Âów                  ÀÀøÀÀ€AR¤?˜^nàt5Hv20130325_01001_st  Ksb334@ë‡+X"v?!@€E¡ù¤>ré@{lÉ?ÚáHe¾šŸ¾E¡Á\Dûô"DÖÉ`AR»<½a¸                  ÀÀøÀÀ€AR»?—¬7t5Hv20130326_00570_st  Ksb334@ë‡JN¤ÎV?&ž@€E­)>Ð<æ×s@b¾¨r°E­îöD'XD×@sAR>©<¾k                  ÀÀøÀÀ€AR>©?—Í`@t5Hv20130326_00572_st  Ksb334@ë‡JS‹rº?Ü@€E­=Õ3?çM¥?Տe¾¦éyE­[
Dûì1DÖ؜ARp¯<¡è^                  ÀÀøÀÀ€ARp¯?"=Àt5Hv20130509_01078_st  Ksb320@ëŒÌ'<MŽ?'K@€E¹Mì={"¹Aœ?Š=qd¾ºáHE·)ìC:HöDØH)AT`‹=F±è                  ÀÀøÀÀ€AT`‹?¨Ö=t5Hv20130617_00726_st  Ksb320@둤ÐB2U?36ó@€Eˆö=ɚñ?C¨¹?˜Qìe¾™‡E"'áC8€ÅDؓLA_ÅÐ<Ã}Ñ                  ÀÀøÀÀ€A_ÅÐ?˜oº t5Hv20130625_00876_st  Ksb334@뒨T@E?‡±Á@€E^ýì=°ˆt@¼,ý?Ž{b¾¼í'E\Ü{D'*-DÖÌ9A\˜=m®¿                  ÀÀøÀÀ€A\˜?­µ×àt5Hv20130625_00878_st  Ksb334@뒨WÚ1?­@€Eaì=ñ«¾@+d,?
=d¾Ã•E]mDü¨DÖYA\wP=Ëû                  ÀÀøÀÀ€A\wP?¯ù`t5Hv20130702_00308_st  Ksb334@듂‰pçŸ?
éª@€Eœ3>g.@È?Àb¾˜"uEœìöD'D×65A`ä,<ÎÑ                  ÀÀøÀÀ€A`ä,?™Ú!àt5Hv20130702_00310_st  Ksb334@듂ŒÕüK?LJ@€E›EH=ó"€>àœQ@(öe¾¹Û#Eœ¦áDü¸DÖ·A`ü¢=s°                  ÀÀøÀÀ€A`ü¢?¡Îvt5Hv20130703_00262_st  Ksb334@듡¸Jd'?$:á@€E|ú=ò˜?ËC?¬ÌÍb¾˜"uE}6=D'
˜D×EÃAað"<ߨŸ                  ÀÀøÀÀ€Aað"?›õàt5Hv20130703_00264_st  Ksb334@듡»c(?'pq@€E|E…=Àì= Œö?ª=qg¾"t¼E|mDüÝDÖÉPAaÛÝ<Çä                  ÀÀøÀÀ€AaÛÝ?˜à€t5Hv20130703_00454_st  Ksb334@듣H'n¨?/µ@€E…9¸>Þf?y$^?ŒÌÍc¾"t¼E…ž)D')šD×$¼Aaô<Èà                  ÀÀøÀÀ€Aaô?™X`t5Hv20130703_00456_st  Ksb334@듣L;?®d@€E"ôR=í>c>€ƒ%?Ï\)e¾¥ãTE…¸fDüDÖ¸1AaU<Ä5                  ÀÀøÀÀ€AaU?˜€¦ t5Hv20130703_00790_st  Ksb334@듦3bé?7±Ý@€E|©×=ø˕>˜Š?•Âb¾ ÄœE{²D'3×DÖÛ\AaÅb<Ì<Y                  ÀÀøÀÀ€AaÅb?™‡‹ t5Hv20130703_00792_st  Ksb334@듦6¾Øî?(»û@€E}ö)=ËËm>—{ ?Ü(öc¾¨õÃE~ÅqDüîDÖo…AbS'=Þï                  ÀÀøÀÀ€AbS'?¡ÛÝàt5Hv20130705_00246_st  Ksb334@ë"à½R¼?bÎ9@€E'ó= ??A"ï?ŒÌÍb¾²-E'ü¤D'3D×@!A_ºÁ<þÿ|                  ÀÀøÀÀ€A_ºÁ?Ÿßï€t5Hv20130705_00248_st  Ksb334@ë"àÀg¤)?'˳@€E'Ñ>Ý]?È2'?'\e¾¼í'E'ó®Dû÷–DÖ¸þA^r%=>˜þ                  ÀÀøÀÀ€A^r%?§ÓÀt5Hv20130705_00486_st  Ksb334@ë"âªT½G?Dì±@€Ey÷ì= øÀ=Íkm?G®c¾¦éyEzÎD'¦D×fA`Y
<Åa¬                  ÀÀøÀÀ€A`Y
?˜¬5€t5Hv20130705_00488_st  Ksb334@ë"â­rús?:C"@€Ey\=œ+?%·?ª=qe¾¹XE{	HDü-DÖ°¬A`€<悹                  ÀÀøÀÀ€A`€?œÐW t5Hv20130705_00822_st  Ksb334@ë"å¦Óy?z~@€Eh:)=™d@¦?k…b¾³33EgéìD'=XDÖÏðA_)='»                  ÀÀøÀÀ€A_)?¤ñ·`t5Hv20130705_00824_st  Ksb334@ë"åªA·Û?qÒø@€Ei–á=èPE>Kÿ¡?LÌÍe¾±&éEh!Dü"òDÖo¦A`pô=FÅ                  ÀÀøÀÀ€A`pô?¢HØ t5Hv20130705_01094_st  Ksb334@ë"èªéþa?£á§@€Eˆz®>Öv@¶Y®?fffb¾¹XE‡êD'-'DÖ½XA\™,="Å-                  ÀÀøÀÀ€A\™,?²˜¥ t5Hv20130705_01096_st  Ksb334@ë"è®&#U?¯	 @€E‰š¤=²"´?š»-?(õÃd¾Ý/EˆˆDûü!DÖ3ßA].G="¿~                  ÀÀøÀÀ€A].G?²—ïÀt5Hv20130706_00501_st  Ksb334@ë"©wGµ?·v@€E›2¸>ƒF?8‹³?ˆõÃb¾'n˜E›%šD'XD×!A`Ñ<Ÿ%œ                  ÀÀøÀÀ€A`Ñ?"ä³€t5Hv20130706_00503_st  Ksb334@ë"¬Â†"?w'@€E›P{>
Ü>‰kx?×
=e¾¤ZEœ%qDü
ÙDÖ©/A`ßÍ<åÇ$                  ÀÀøÀÀ€A`ßÍ?œ¸ä€t5Hv20130706_00693_st  Ksb334@ë"žú9? h€@€E®=Ô& ?3¨þ?Ç®c¾¢ÐåEŒÔfD'DÖòÑAa<Öˆ                  ÀÀøÀÀ€Aa?šÀt5Hv20130706_00695_st  Ksb334@ë"¡Êšî?%¼@€EŒ
>R=òõÃ?ù™še¾ŒÌÍEŒ"fDüéD֍ªA`¼Ñ=
^Ï                  ÀÀøÀÀ€A`¼Ñ?¡KÙàt5Hv20130710_00670_st  Ksb320@딅]U[&?å@€E'üì>=G@¬!?³33e¾˜"uEá
C8ßD؀ƒAc=!=,'·                  ÀÀøÀÀ€Ac=!?¥"öàt5Hv20130711_00305_st  Ksb334@딡îy/?G@€E «…=ú4?6Ö?¸Qìc¾"ýôE¢ÄÍD'¾D×2Ab|é<âpx                  ÀÀøÀÀ€Ab|é?œNt5Hv20130711_00307_st  Ksb334@딡ñ`Ë?mÖ@€E !ì>%U'>¬ZÉ@33f¾šŸ¾E¢`Dü}DÖÅ?AcÖ= ê                  ÀÀøÀÀ€AcÖ?£4@t5Hv20130713_00397_st  Ksb334@ë"áõÜ@?%u±@€E—/>OS?•bð?ç®c¾›¥ãE™ç3D'-ºD×4œAbœK=¿o                  ÀÀøÀÀ€AbœK?¡÷íàt5Hv20130713_00399_st  Ksb334@ë"áù.µJ?#åò@€E—ˆ\=òYA?ï1/?¼(öe¾‰º^E™Dü¢DÖº°AcH^=Œ                  ÀÀøÀÀ€AcH^?  рt5Hv20130713_00845_st  Ksb320@ë"æ@êf?û¾@€E•L×=îÊ@&G:?˅e¾³¶FE"òÍC8ÕÃDØ5‰AcŠ<ö	Ü                  ÀÀøÀÀ€AcŠ?žÁ;€t5Hv20130724_00757_st  Ksb334@ë–F¾_[Û?Mdî@€EA
=>"ׄ?ž¸Rc¾˜bED'²DÖöAc§=ë&                  ÀÀøÀÀ€Ac§?¡dÀt5Hv20130724_00759_st  Ksb334@ë–FÂ6›È?`"ý@€EŽ\=¸'l?¤Z?†ffd¾®{E¦=DüÏDÖNÁAbé(=ޝ                  ÀÀøÀÀ€Abé(? ÛÓ t5Hv20130727_00098_st  Ksb334@떠^šÀ?aŽþ@€E¾ì=þìè=ï³?‡®c¾ß;E¿8=D'6ÁD×?…AcVœ="2                  ÀÀøÀÀ€AcVœ? 2†@t5Hv20130727_00100_st  Ksb334@떠 HT®?Y¼‹@€E¾b¸=íO1>1'µ?‡®f¾·ÎÙEÀHDûܬDÖÄAbÛ=ÃF                  ÀÀøÀÀ€AbÛ? ØhÀt5Hv20130727_00110_st  Ksb334@떠9!?63½@€E¿þ\=Ö¥>Š¤?¾¸Rc¾¡ÊÁEÂXáD'7D×Acq5=F"                  ÀÀøÀÀ€Acq5?¢HҀt5Hv20130727_00112_st  Ksb334@떠<Ą?2ø-@€E¿è×=çÀu?8(«?×
=f¾­VEÂDü…DÖсAbË='                  ÀÀøÀÀ€AbË? €0@t5Hv20130802_00097_st  Ksb320@ë—_|­šØ?¼@€Eœ‰3>Š?Š5?å¸e¾'JEš=C8Dس¾Ad3=='P                  ÀÀøÀÀ€Ad3=?¤ñªt5Hv20130802_00337_st  Ksb320@ë—a‹Uɋ?4J•@€E†V®=Å$>C©8?™™šc¾"ýôE"9ìC7ˆ´DØxZAd­ <Çý+                  ÀÀøÀÀ€Ad­ ?˜ÿ¥`t5Hv20130804_00294_st  Ksb320@뗡`Ü9?È@€E£j>
€?^]?¸Qìd¾™™šE¢TáC9P!DؐBAelö<ÿ}N                  ÀÀøÀÀ€Aelö?Ÿï©Àt5Hv20130806_00725_st  Ksb320@ë—åOCO
? r>@€E¨ùH=ÚU?u—?¬ÌÍe¾²°!E§õHC:ñhDØ8AdÀÖ<ñ6J                  ÀÀøÀÀ€AdÀÖ?ž&É@t5Hv20130807_00305_st  Ksb334@ë˜"¬ÍÔ?8y´@€E'IR>n?"Ç/?™™šd¾° ÅE'¹šD'mHDÖî=AeL­<Ì<*                  ÀÀøÀÀ€AeL­?™‡…@t5Hv20130807_00307_st  Ksb334@ë˜&°|?8:Æ@€E'½á=µnÌ=Lgµ?Ç®e¾»dZE'ÇDüåD֋AeXý=‰"                  ÀÀøÀÀ€AeXý? ±2`t5Hv20130822_00633_st  Ksb320@ë™äu[w?%¦‹@€E™rÃ=úF?>Ì÷†?'ë…e¾‰7LE—ÔáC9Ç+DØ0{Ag‰¾<ï`E                  ÀÀøÀÀ€Ag‰¾?ì t5Hv20130828_00363_st  Ksb334@뚢QRR³?"Ê
@€E»Å
=éà>Íó=?¾¸Rd¾\)E»D'ˆ9DÖÖ=Aj´=˜ä                  ÀÀøÀÀ€Aj´?¢3€t5Hv20130828_00365_st  Ksb334@뚢T§& ?#‹d@€E»XÃ>	´?y†é?Ôzád¾šŸ¾E¹¼ÍDü,îDÖwÇAiÔ"=,[                  ÀÀøÀÀ€AiÔ"?¥‹` t5Hv20130829_00127_st  Ksb320@ëšÂôGB?0K6@€Eª®=¼ÆØ<Š©¦?Ç®d¾/E¨ü¸C:"uDØLÝAjžH=:Š                  ÀÀøÀÀ€AjžH?§QRt5Hv20130922_00146_st  Ksb334@ëÀ†Ä)æ?AÂÂ@€E"î¸=Ë®¸?5÷V?Ôzác¾¦éyE''D''ÙDÖÂwAlj=%k-                  ÀÀøÀÀ€Alj?¤­e t5Hv20130922_00148_st  Ksb334@ëÀŠ`a?DÑë@€E"ê3=²µp>µä?¹™šd¾®{E'¡ìDü7}DÖuAl[h=(ü\                  ÀÀøÀÀ€Al[h?¥‹€t5Hv20130923_00089_st  Ksb320@ëßÓ{?5âa@€E±zR=ÛI–?uç?¾¸Rd¾†$ÝE°ƒqC:0!DØRòAlÀø=0w£                  ÀÀøÀÀ€AlÀø?¦ô`t5Hv20130924_00274_st  Ksb320@ëžaÞVã?^TÃ@€EÁåö>t¡~>®'è?Ó33e¾š¬E¸C:h´DØ1`Ald:=7íÓ                  ÀÀøÀÀ€Ald:?¦ýº`t5Hv20131006_00201_st  Ksb320@럀⛖?+ôG@€E¥è=âŠ2>¡½œ?Ýp¤d¾ž5?E¦)®C:•ÃDØXƒAoPŒ=GÔy                  ÀÀøÀÀ€AoPŒ?¨ú t5Hv20131007_00174_st  Ksb334@럠šÁ\?T#"@€EÁ{H>m>¬€e?У×b¾ ÄœE¾b=D'øDÖ±AnÅ6=f—                  ÀÀøÀÀ€AnÅ6?¬Â'àt5Hv20131007_00176_st  Ksb334@럠ž5O˜?Iíå@€EÁq¸=âÃ×=‡?½p¤d¾ŽVE¾HáDü>DÖlsAnßÅ=z™                  ÀÀøÀÀ€AnßÅ?¯B t5Hv20131016_00036_st  Ksb334@ë ¿ÿÒ"¢?›*®@€E¶×)=¿œÄAˆYú?ŒÌÍd¾ÕE´(öDü2‡DÖ^úAh·=¸z­                  ÀÀøÀÀ€Ah·?·U t5Hv20131017_00005_st  Ksb320@ë ßê2?`.B@€E½‹¤=¤8 ?‰s?¦ffd¾›"ÑE½Æ=C:'DØ6¨AnYŠ=YÐS                  ÀÀøÀÀ€AnYŠ?«:
`t5Hv20131017_00145_st  Ksb334@ë à(l±?q@€EÃk{=ÙWÛAÎÛË?±ë…d¾ÎVEÀ¸ÍD'"öD֒5Aj"=ùòD                  ÀÀøÀÀ€Aj"?¿>H€t5Hv20131017_00147_st  Ksb334@ë à'Äé?‡&Ô@€EÃÞö=«ðÜB
æ?šáHd¾±&éEÀÂ)DüfDÖB                  ÀÀøÀÀ€Àøt5Hv20140228_00401_st  Ksb320@뱬bÞ¡?¸@€E´Õ=ÎÆ=?̤@ffc¾%E²/qC:lÍDؼÕA|Z±=—¹½                  ÀÀøÀÀ€A|Z±?²÷7 t5Hv20140422_00501_st  Ksb320@ë¸I¦ÚV?Ôã9@€E€)=ä»Ð                  ÀÀøÀÀ€Àøt5Hv20140501_00580_st  Ksb320@ë¹m7‡›•?žž?@€EåÃ=¼¯                  ÀÀøÀÀ€Àøt5Hv20140520_00764_st  Ksb320@ë»Éªßqë?nê@€E€q=ˆÝ                  ÀÀøÀÀ€Àøt5Hv20140521_00497_st  Ksb320@ë»ã¾*É?}4ú@€E˜_>ß
@Jš@
=e¾¤Ý/E–QC;-PDØ­üA€sX>/Þ                  ÀÀøÀÀ€A€sX?Åà»Àt5Hv20140521_00593_st  Ksb320@ë»ä…"i"?>ÿ¾@€E"·Í>×?ãµj@(öc¾'hsEÛìC:ÿ;D؎Ai>º                  ÀÀøÀÀ€Ai?Á÷@t5Hv20140526_00649_st  Ksb334@뼄þHÀ?2+@€E Ý{=†èä                  ÀÀøÀÀ€Àøt5Hv20140526_00651_st  Ksb334@뼅Âø¹?Dƒe@€E£kH='J                   ÀÀøÀÀ€Àøt5Hv20140601_00789_st  Ksb320@ë½FmérJ?çw@€E§|>"š@R<@¸d¾˜"uE¥þC:ØDØaAƒ¬Æ>^Æ                  ÀÀøÀÀ€Aƒ¬Æ?À‹ØÀt5Hv20140607_00493_st  Ksb334@ë¾'/dò? Þ@€E^¸=¬/p                  ÀÀøÀÀ€Àøt5Hv20140607_00495_st  Ksb334@ë¾…{šU?o"@€E^=šÂ€                  ÀÀøÀÀ€Àøt5Hv20140608_00413_st  Ksb320@ë¾"Òò?–F@€E¦Þ>F
·                  ÀÀøÀÀ€Àøt5Hv20140617_01124_st  Ksb334@ë¿IzK¶?ԚŽ@€E²
\=‰	è                  ÀÀøÀÀ€Àøt5Hv20140617_01126_st  Ksb334@ë¿I}²"R?Ë¢ @€E²‡š=§!û                  ÀÀøÀÀ€Àøt5Hv20140620_00975_st  Ksb334@ë¿©Ô,<Ÿ?Y•I@€E'÷H=£]è                  ÀÀøÀÀ€Àøt5Hv20140620_00977_st  Ksb334@ë¿©ØyÄ?V¢W@€E"C
=˜ä                  ÀÀøÀÀ€Àøt5Hv20140623_00913_st  Ksb334@ëÀoü¶?S¦k@€E†ò==Æ«Ä                  ÀÀøÀÀ€Àøt5Hv20140623_00915_st  Ksb334@ëÀrз¾?GF!@€E†¾á>ҍ                  ÀÀøÀÀ€Àøt5Hv20140624_00245_st  Ksb334@ëÀ"
&Y?\¨—@€Eî=òۃ                  ÀÀøÀÀ€Àøt5Hv20140624_00247_st  Ksb334@ëÀ""ÿ2?Liá@€EŒá®=ôâ                  ÀÀøÀÀ€Àøt5Hv20140624_00893_st  Ksb334@ëÀ)9ûV?-?ð@€E•–
=¿ @ûx@¸c¾'hsE—5ìD'r°DÖ±šAƒ'þ>"Š                  ÀÀøÀÀ€Aƒ'þ?À$Q@t5Hv20140624_00895_st  Ksb334@ëÀ)=Qo3?7Æ,@€E"Já=ëqÆ@x@HõÃd¾­VE"$öDü)/DÖdAƒœá>&Z©                  ÀÀøÀÀ€Aƒœá?ÄËU t5Hv20140702_00769_st  Ksb334@ëÁ%‰ém—?"âð@€Eyx=Žkx                  ÀÀøÀÀ€Àøt5Hv20140702_00771_st  Ksb334@ëÁ%æ½º?Œ™@€E|*==Ûà                  ÀÀøÀÀ€Àøt5Hv20140703_00529_st  Ksb334@ëÁC™kK~?F>@€E"6=¤D                  ÀÀøÀÀ€Àøt5Hv20140703_00531_st  Ksb334@ëÁCœ¨AÓ?-ïW@€E"=H=Øÿ?"ôK@!ë…f¾­VE"¸RDü(DÖÄJA'ƒò>¶š                  ÀÀøÀÀ€A'ƒò?Ã6Ó@t5Hv20140706_00455_st  Ksb334@ëÁ¦}Ͷ,?HÒ@€E¤ÿ¸>
                  ÀÀøÀÀ€Àøt5Hv20140706_00457_st  Ksb334@ëÁ¦€ðÖA?5úè@€E¦Oq>É»@p¼q@e¸d¾¢ÐåE¦­HDü:FDÖ{#AƒÃr><Nä                  ÀÀøÀÀ€AƒÃr?lj܀t5Hv20140712_00553_st  Ksb334@ëÂd@é)O? [.@€E–Ô=äX²>®î@"\c¾\)E—Ï…D'[¦D×9A"–`>"i                  ÀÀøÀÀ€A"–`?ÄAm t5Hv20140712_00555_st  Ksb334@ëÂdDbE?$r@€E—‡q=Ø{d@2¢Å@Mp¤f¾˜"uE˜ó\DümDÖÛmA"×>IïÛ                  ÀÀøÀÀ€A"×?É=û`t5Hv20140714_00443_st  Ksb320@ëÂ¥,J'?*ÓÀ@€E¯D¤>$r                  ÀÀøÀÀ€Àøt5Hv20140804_00104_st  Ksb334@ëÅ?ÝD(Ï?˜ê@€E¯å=ŽÐ                  ÀÀøÀÀ€Àøt5Hv20140804_00106_st  Ksb334@ëÅ?à|µ?¬HX@€E¯Ž¸=ň                  ÀÀøÀÀ€Àøt5Hv20140812_00193_st  Ksb320@ëÆ@œÕ"›?Ì@€E¡:>6x@;)@9™šd¾ixÕEŸñÃC9œjDØS
A"¤˜>KÌ                  ÀÀøÀÀ€A"¤˜?Éa€t5Hv20140812_00241_st  Ksb320@ëÆ@ý€(¯?@'þ@€EÉ{=üe                  ÀÀøÀÀ€Àøt5Hv20140812_00387_st  Ksb320@ëÆBQ㗿?+@€E'=Á‡¬A¿@<ÌÍd¾…¡ËE¡šC9¦éDØo…A"=î>B                  ÀÀøÀÀ€A"=î?ÈCAÀt5Hv20140812_00435_st  Ksb320@ëÆB´
Ù\?23—@€E'Nf>X@ˆþ?@C×
c¾"t¼E']3C9׍DØo3A…† >Dä^                  ÀÀøÀÀ€A…† ?Ȝ‹Àt5Hv20140812_00819_st  Ksb320@ëÆEýòÏk?$Î@€Eš´)=È?:i@@d¾'ñªEš&)C;ìDØ3A…2Â>8™±                  ÀÀøÀÀ€A…2Â?Ç6 t5Hv20140813_00332_st  Ksb320@ëÆb3h''?¤"@€Eªyá=ü©Ô@6é@AG®d¾ƒoEª"ÍC9®˜DØWøA†€f>h"Ü                  ÀÀøÀÀ€A†€f?Í[€t5Hv20140815_00226_st  Ksb320@ëÆ¢+Mé?9f@€E•¡\=¹Y¨@Za@Ue¾–‡+E•#\C9Ô9DØ<RAƒß>XT                  ÀÀøÀÀ€Aƒß?ËŠ€t5Hv20140815_00634_st  Ksb320@ëÆ¥|ççÛ?Bé"@€E˜Já=ç×ÿ                  ÀÀøÀÀ€Àøt5Hv20140816_00343_st  Ksb320@ëÆÂ"c­?<€Î@€Eµ*)=º(                  ÀÀøÀÀ€Àøt5Hv20140817_00150_st  Ksb320@ëÆà2 Á?9?æ@€E¼m=Ôdð                  ÀÀøÀÀ€Àøt5Hv20140817_00297_st  Ksb320@ëÆáå/´ù?C…a@€E­ø\=œ0´                  ÀÀøÀÀ€Àøt5Hv20140817_00441_st  Ksb320@ëÆã6Z	Œ?>ÿÞ@€E¬¿==¼±                  ÀÀøÀÀ€Àøt5Hv20140830_00588_st  Ksb320@ëȄÀ¨V¡?9š"@€E‰H=¼ÄØ                  ÀÀøÀÀ€Àøt5Hv20140911_00297_st  Ksb334@ëÊðÖí?·^@€E•9>™ó?˜âw?î{c¾å`E"CÃD'¨DÖªA†rÛ>ÅO                  ÀÀøÀÀ€A†rÛ?Á˜©àt5Hv20140911_00299_st  Ksb334@ëÊ qIÄ?ZÊ@€E•ŒH=ó >±›¼@LÌÍe¾ƒ•E"k
Dü>DÖašA†"s>t!.                  ÀÀøÀÀ€A†"s?΄%Àt5Hv20141006_00145_st  Ksb334@ëÍ —£?:hE@€EÃT{=̙¿                  ÀÀøÀÀ€Àøt5Hv20141006_00147_st  Ksb334@ëÍ šGu?FØø@€EÃJq=·ü|                  ÀÀøÀÀ€Àøt5Hv20150331_01273_st  Ksb320@ëã,öÆ'?
í™@€E»´š>Jðä                  ÀÀøÀÀ€Àøt5Hv20150523_00235_st  Ksb334@ëéÊ0åá?("ÿ@€E¯S…=éT›                  ÀÀøÀÀ€Àøt5Hv20150523_00237_st  Ksb334@ëéÊ4AÀë?,¤°@€E°¶=ÐG+                  ÀÀøÀÀ€Àøt5Hv20150529_00493_st  Ksb334@ëêƒKÑtÒ?3}€@€E­4H=«ß˜                  ÀÀøÀÀ€Àøt5Hv20150529_00495_st  Ksb334@ëêƒNÛZY?+%Ñ@€E­=3=¹G                  ÀÀøÀÀ€Àøt5Hv20150529_00541_st  Ksb334@ëꃹ†?OðÄ@€E¢¸=Òy                  ÀÀøÀÀ€Àøt5Hv20150529_00543_st  Ksb334@ëꃼ±|?D$@€E£u×=Îu/                  ÀÀøÀÀ€Àøt5Hv20150529_00589_st  Ksb334@ëê"!ÏùR?Dóc@€E™)R=³L                  ÀÀøÀÀ€Àøt5Hv20150529_00591_st  Ksb334@ëê"$óh?@Ú#@€E "R=·û"                  ÀÀøÀÀ€Àøt5Hv20150531_00387_st  Ksb334@ëêÇ6ÀÜT?L"î@€EˆÖ=Ó`"                  ÀÀøÀÀ€Àøt5Hv20150531_00389_st  Ksb334@ëêÇ:À?OÑ
@€Eˆêá=މz                  ÀÀøÀÀ€Àøt5Hv20150531_00795_st  Ksb334@ëêÍ'§ßX?&Ú«@€E¤xì=å‡l                  ÀÀøÀÀ€Àøt5Hv20150531_00797_st  Ksb334@ëêÍ*Ú¿T?/\@€E¦á=àôì                  ÀÀøÀÀ€Àøt5Hv20150722_00401_st  Ksb320@ëñCóI"?ºÃk@€E—
=‰,Œ                  ÀÀøÀÀ€Àøt5Hv20150723_00817_st  Ksb334@ëñf³LXH?)þ·@€E'²==ÓUÎ                  ÀÀøÀÀ€Àøt5Hv20150723_00819_st  Ksb334@ëñf·[ç1??|E@€E'hq="0                  ÀÀøÀÀ€Àøt5Hv20150804_00289_st  Ksb334@ëòáRA¦i?0ŠÆ@€EµË=Øáø                  ÀÀøÀÀ€Àøt5Hv20150804_00291_st  Ksb334@ëòáUh§´?)«°@€E¶'Í=îK                  ÀÀøÀÀ€Àøt5Hv20150806_00710_st  Ksb320@ëó%16-ä?@¶@€E¨á=±\È                  ÀÀøÀÀ€Àøt5Hv20150810_00351_st  Ksb334@ëó¢v¤L?™º·@€Ennf=±gà                  ÀÀøÀÀ€Àøt5Hv20150810_00353_st  Ksb334@ëó¢γ?‰ñF@€Emp=Ÿyp                  ÀÀøÀÀ€Àøt5Hv20150818_00101_st  Ksb320@ëô£&×Z?`³@€E‹{á=µ£                   ÀÀøÀÀ€Àøt5Hv20150830_00105_st  Ksb334@ëö C¯Œö?'™@€EÜ¢×=Á>ô                  ÀÀøÀÀ€Àøt5Hv20150830_00107_st  Ksb334@ëö GwÉ?4ð@€EÝÝ>RÓ                  ÀÀøÀÀ€Àøt5Hv20150902_00098_st  Ksb320@ëö€GK]÷?¸Y@€EÅÞ¸=ÿr5                  ÀÀøÀÀ€Àøt5Hv20150907_00109_st  Ksb334@ë÷ $›Ô?nx@€EŽ$Ã>
¼å                  ÀÀøÀÀ€Àøt5Hv20150907_00111_st  Ksb334@ë÷ (iä?_è@€EŽ.)=éÈÉ                  ÀÀøÀÀ€Àøt5Hv20150907_00233_st  Ksb320@ë÷!^Ódì?…™@€EqR=¹˜                  ÀÀøÀÀ€Àøt5Hv20150908_00111_st  Ksb320@ë÷@{8µÔ?*a™@€EŠ¶==ћ                  ÀÀøÀÀ€Àøt5Hv20150911_00229_st  Ksb334@ë÷¢î¯?ô?)Å@€E…:¸=ôýú                  ÀÀøÀÀ€Àøt5Hv20150911_00231_st  Ksb334@ë÷¢ñқ?'-±@€E…¤=ςg                  ÀÀøÀÀ€Àøt5Hv20160710_00182_st  Ksb320@쀞Ò"Í?.Ž@€E'{>	FÀ                  ÀÀøÀÀ€Àøt5Hv20160719_00633_st  Ksb334@ì¥0*?í@€Eg=>6&K                  ÀÀøÀÀ€Àøt5Hv20160719_00635_st  Ksb334@쥁mS?">@€E.R>
ª                  ÀÀøÀÀ€Àøt5Hv20170620_00669_st  Ksb320@ìH¦Ø`?¢m@€EŽ>"i                  ÀÀøÀÀ€Àøt5Hv20170623_00805_st  Ksb334@ìIáÙ'?riÝ@€EžFì=®9"                  ÀÀøÀÀ€Àøt5Hv20170623_00807_st  Ksb334@ìIäË0À?‰@€EŸ§¸=w|€                  ÀÀøÀÀ€Àøt5Hv20170623_01121_st  Ksb320@ìI	bf,?¢Ä¤@€E®?ì=ë˜]                  ÀÀøÀÀ€Àøt5Hv20170628_01219_st  Ksb320@ìI¨ðš<?†ñm@€E†=éÃâ                  ÀÀøÀÀ€Àøt5Hv20170629_00484_st  Ksb334@ìIÂ4;&?™ð@€E£T¤>vª                  ÀÀøÀÀ€Àøt5Hv20170629_00486_st  Ksb334@ìIÂ6ä
?±w@€E¤Í>#/                  ÀÀøÀÀ€Àøt5Hv20180327_00739_st  Ksb334@ìkªÖ9­¡?rîF@€E³ç=đ                  ÀÀøÀÀ€Àøt5Hv20180327_00741_st  Ksb334@ìkªÙoè›?`4@€E³¨{=¡<ð                  ÀÀøÀÀ€Àøt5Hv20180525_00451_st  Ksb334@ìsJ}¬ÿ?`ÉÌ@€E½¿¤=ݓ°                  ÀÀøÀÀ€Àøt5Hv20180525_00453_st  Ksb334@ìsMžÏ?[(@€E¾R=°1L                  ÀÀøÀÀ€Àøt5Hv20180525_00527_st  Ksb320@ìsÛžv?Iq@€E½Ÿ{=ÄÐ                  ÀÀøÀÀ€Àøt5Hv20180525_00575_st  Ksb320@ìs7ð'ù?]§˜@€E¹Úš=·ù                  ÀÀøÀÀ€Àøt5Hv20180525_00835_st  Ksb334@ìseºy¹?‹MÜ@€Eª™H=                   ÀÀøÀÀ€Àøt5Hv20180525_00837_st  Ksb334@ìsiIªÄ?®õ@€E¬+®=Ê{–                  ÀÀøÀÀ€Àøt5Hv20180525_01148_st  Ksb320@ìs	ïZ€?C~~@€Eª¡)=§"Ô                  ÀÀøÀÀ€Àøt5Hv20180802_00245_st  Ksb320@ì{ ýñLß?CÝ@€Eª–¤=Ånh                  ÀÀøÀÀ€Àøt5Hv20180804_00829_st  Ksb334@ì{æ°ñ9"?sAÍ@€E'{=µã                  ÀÀøÀÀ€Àøt5Hv20180804_00831_st  Ksb334@ì{æ´"±?w!@€EÒ¸=­.,                  ÀÀøÀÀ€Àøt5Hv20180812_00385_st  Ksb334@ì|áÈojœ?';@€E—R=™Ü                  ÀÀøÀÀ€Àøt5Hv20180812_00387_st  Ksb334@ì|áÌ
iö?†Ä@€E—$=ÍR{                  ÀÀøÀÀ€Àøt5Hv20180813_00101_st  Ksb320@ì}an4f?6–{@€Eˆ—{=Îÿ¸                  ÀÀøÀÀ€Àøt5Hv20180814_00130_st  Ksb320@ì} aŽ:k?"@€E«"š>^gv                  ÀÀøÀÀ€Àøt5Hv20180814_00210_st  Ksb334@ì}!Ëryð?ZKà@€E§K=ÔQ[                  ÀÀøÀÀ€Àøt5Hv20180814_00212_st  Ksb334@ì}!Ύ¨?Tº™@€E§q=Õ'                  ÀÀøÀÀ€Àøt5Hv20180815_00041_st  Ksb320@ì}?cj±?bÚ@€E=ô5U                  ÀÀøÀÀ€Àøt5Hv20180816_00261_st  Ksb334@ì}bT7/?"@€Eƒ'Í>;3f                  ÀÀøÀÀ€Àøt5Hv20180816_00263_st  Ksb334@ì}bWls?
4Ð@€Eƒ÷\>$‰P                  ÀÀøÀÀ€Àøt5Hv20180825_00261_st  Ksb320@ì~íA+Ä?uñ@€E•<ö=ö½‰                  ÀÀøÀÀ€Àøt5Hv20180828_00185_st  Ksb320@ì~àÍšp?'ÿ"@€E™³ì=Ô¼
                  ÀÀøÀÀ€Àøt5Hv20180829_00175_st  Ksb334@ìT4ð£?G,û@€E˜_
=±ôk                  ÀÀøÀÀ€Àøt5Hv20180829_00177_st  Ksb334@ìWÐ6?L}É@€E˜•{=žU˜                  ÀÀøÀÀ€Àøt5Hv20180831_00137_st  Ksb320@ì@¦Hª?SýŽ@€E¹Í=Øß*                  ÀÀøÀÀ€Àøt5Hv20180831_00157_st  Ksb334@ì@±¶KV?xi#@€Ef=Ÿø‹                  ÀÀøÀÀ€Àøt5Hv20180831_00159_st  Ksb334@ì@µCHª?uU@€EŽøH=¹ |                  ÀÀøÀÀ€Àøt5Hv20180901_00205_st  Ksb334@ì`øæX?Kba@€E{'H=â±U                  ÀÀøÀÀ€Àøt5Hv20180901_00207_st  Ksb334@ì`ü	±?=Øü@€E{wš=êMS                  ÀÀøÀÀ€Àøt5Hv20180906_00209_st  Ksb320@ì€ñ[­%?Vsµ@€E«'®=Áâ                  ÀÀøÀÀ€Àøt5Hv20190403_00863_st  Ksb320@ìš,Q¡èó?šçQ@€E—m×=ÂØ,                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_161_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  218 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             qAÉ]v20100814_00814_stKsb334@ëåÀ^iî?O	‰@€E¡™×=ÍÐ$>¼%?ÚáHb¾ƒ•Ežv¸DÔ¬ÕDv©7AA ³<Ý4÷qAÉ]v20100814_00816_stKsb334@ëåöŽ?:Åþ@€E Ê)>Ä>ʝ@33f¾ƒoEžìD3ÔJDyyìAAœ%<®9žqAÉ]v20110803_00613_stKsb334@ë<$qw?@€EŒ¬®=ʵD>!Û@\)Y¾§ïžEŒøÍDÒ]ËDs_\ABº½<Á¯qAÉ]v20110803_00615_stKsb334@ë<$uîþ?Õg@€EŒ»ö=ê=™<'@5f¾¢ÐåEŒ™HD0G}DuAC)9<ÔÈrqAÉ]v20110804_00787_stKsb334@ë<Fg"Žp?8Ü@€E¯"\>
>ÔÄ¢?¯\)X¾§l‹E¯N¤DÒP1DrèBABó<§ÛqAÉ]v20110804_00789_stKsb334@ë<FjË¥Û?*ž@€E°5×=ý";î½@(ög¾Ÿ;dE°™
D0!DtæVABíZ<¬xsqAÉ]v20110820_00610_stKsb334@ë>D%ë6š?h"@€E~==·Ã">Eε?Tzác¾¦ffE}8¤DÒrDrÁªAC"'=¬XqAÉ]v20110820_00612_stKsb334@ë>D)Ey?aça@€E}À¸=êC >ž,ë?s33e¾"t¼E{\ÍD0jDuïmACµ<âNHqAÉ]v20110901_00788_stKsb334@ë?ĺ'?&ôâ@€Eǵ=ëÆÞ=V''@¸Rc¾¦ffEÇX)DÖjDkœJACÉS<ÖKªqAÉ]v20110901_00790_stKsb334@ë?Ľ&;©?*l@€EÆ»>¡?
n@áHe¾˜bEęD7XBDmíACvÉ<×¥–qAÉ]v20110915_00523_stKsb334@ëAƒ››û?4Pï@€E½‹
>p?Z%·@M¾ž5?E¼¸DÒRÑDsdAC¦$<ÎqGqAÉ]v20110915_00525_stKsb334@ëAƒžê>?9"D@€E¾_
>6õ>ìRx@g¾¨õÃE½ã
D/ÒDut)ACÏÑ<·aqAÉ]v20110925_00343_stKsb334@ëBÀ­öé?yd@€E¿Ø=é\> S7?J=qf¾¨r°E¾ÀÍDÖsDkáhAE©=
¡£qAÉ]v20110925_00345_stKsb334@ëBÀ±ctï?Zª§@€E¿î\=»¦Ì>­öw?ž¸Rf¾š¬E¾±qD7€öDmªÑAE	<ÒDqAÉ]v20111009_00379_stKsb334@ëD€ó)³?Q'§@€E£š=>*'Ú?:¹è?€?¾Ÿ;dE¢¥
DÒYìDsîAE³L<ËýqAÉ]v20111009_00381_stKsb334@ëD€öK`Ñ?Z´Å@€E£-=>½?´¿?ŒÌÍg¾OßE¡9…D/üZDuIÛAEï<ßûqAÉ]v20111014_00167_stKsb334@ëE ¹Hp²?ºít@€E†P3=nj`>õn?\)f¾¼í'EƒT)DÖ+DkÄîAG¦Â=n—.qAÉ]v20111014_00169_stKsb334@ëE ¼Ù/?¼Éì@€E‡å=†!È@(|¶?(õÃd¾´¼jE…2¸D7©'Dmá‰AHÁ¢=t´îqAÉ]v20120229_00570_stKsb334@ëVl7ª£?xµ@€E¨Óö>Â?õ'?áG®d¾£×
E§´{DÒ?¶Dt'ìAQì¦<Í[qAÉ]v20120229_00572_stKsb334@ëVl:¾?Bù@€E©,q>	õF?
‰@ÌÍf¾'n˜E§ê=D0wDu81AQøÒ<þ;qAÉ]v20120312_00575_stKsb334@ëWì+N؀?2H@€E©{=Ú·q>Lë@
áHd¾¥`BE¨&áDÒI7DtyìAU <ù{åqAÉ]v20120312_00577_stKsb334@ëWì.†{/?î¸@€E¨›\=æ¿=dçÚ?˜Qìf¾ž¸RE¦ºRD0;ÇDuyATŸ<¢têqAÉ]v20120329_01238_stKsb334@ëZ`ZÅ?Lw@€E¯"
=ÑÃ>V^ò?@c¾¡ÊÁE¬ØRDÒy`Dt*òAU{
<¶<¬qAÉ]v20120329_01240_stKsb334@ëZdF5Ä?LñM@€E®‹Ã=ôíÇ>ÉDô?0£×f¾ž¸RE¬¦D/ú^Dv'òAUÆI<ɛŒqAÉ]v20120607_00354_stKsb334@ëbÄÓ×â?Fác@€Eƒk=À'>¶Þ?O\)d¾«E'~ÍDÖDDlÙ'A\é¤<¶dqAÉ]v20120607_00356_stKsb334@ëbÄ×ùå?I—@€E" š=Ê=$?Kø?\(öe¾›¥ãEƒb{D7ÛuDn{A]2s<Á€2qAÉ]v20120611_00398_stKsb334@ëcCåŸvÓ?ÿö@€E"š{=֟…='^Þ?Ü(öd¾«…E"DÖDlëTA]#9<ñ‡¢qAÉ]v20120611_00400_stKsb334@ëcCéu¯°?I@€E"C×=ð¸!?ƒ?«…f¾ª~úE"¯
D7ÈRDmÒA]#><­ÀŸqAÉ]v20120614_00513_stKsb334@ëc¥÷äx:?-ô"@€EŒÎ®>+É?Š?s33d¾œ(öEŒŽ)DÖwDl™‰A]Ü<ȼ»qAÉ]v20120614_00515_stKsb334@ëc¥üa	?]ó@€EŒœ¸=ô3^?ëV?£×
d¾²-E‹ØRD7£¶DnmA]›\<Þ;qAÉ]v20120617_00640_stKsb334@ëd­
šc?.‹@€Ecq®=ë–J>êtÿ?·
=d¾£SøE`ÍÃD֍Dl½qA]R¹<×ê=qAÉ]v20120617_00642_stKsb334@ëd°ûZª?3sr@€EcAH=½ä0>—}5?fffe¾ŽÙE`,D7ÊÁDnÓA]×v<ÇªqAÉ]v20120630_00201_stKsb334@ëe£	ÞÆI?4@€E¥÷á>1
@JÀ™?˅d¾šŸ¾E¥ÂáDÕöFDlÚ^A_µ1<ìj]qAÉ]v20120630_00203_stKsb334@ëe£
°è@?®´@€E¦Î>/÷j>Í `?ÁG®f¾ŽÙE¥Ñ
D7°!Dm¥?A_®'<Ú?qAÉ]v20120704_00640_stKsb334@ëf#çZG?šôg@€ET3>™^y>!d?aG®e¾j~úEQ\)DÖiªDlFúAa².=IÁqAÉ]v20120704_00642_stKsb334@ëf#ë™;P?—œ›@€ET+H>¥|š?RŸ?\(öd¾€EQ'áD7æDpÁüAa3Å=C+ÏqAÉ]v20120705_00899_stKsb334@ëfE¢¢V×?"é@€E[ƒ…=Äü>‡K?\)e¾Ñë…EZ£3DÖa?DlwA`¦æ<·T¬qAÉ]v20120705_00901_stKsb334@ëfE¥ôÜ5?PoP@€EZ(f=«Œ>IÈ\?£×e¾§ïžEV¶áD7Ç;Dp,ZA`ºm<ç1qAÉ]v20120714_00775_stKsb334@ëge΍Â?p@€EuÇH=•ª°<5üƒ?Y™šf¾±&éEpC3DÖÏDlu¢AbŸ¨=!lqAÉ]v20120714_00777_stKsb334@ëgeC¸<?mWé@€EvÍ=ž4?;«?ud¾ A‰EqìD7£DnŽwAbë=ZjqAÉ]v20120716_00585_stKsb334@ëg£¹iÄ?qh@€E–Ôf=kT?4Xà?k…d¾·ÎÙE•Þ¸DÖîDlÝ?AbE= ‰¢qAÉ]v20120716_00587_stKsb334@ëg£qg?k‹@€E–yš=ÆåÔ> O{?'\e¾¨r°E•›×D7³DnLAc¨•=‡ÉqAÉ]v20120717_00281_stKsb334@ëgÀ¾œ'¾?BTf@€E YR=Ξ×>/Œ6?Š=qd¾š¬E HDÕø{Dm4jAb̦<½qAÉ]v20120717_00283_stKsb334@ëgÀÁ¾;e?F6`@€E 3=ÿ[L?Šã¶?‹…f¾bNE 	ìD7Û×DmyüAcM<Ò
¼qAÉ]v20120718_00062_stKsb334@ëgß°3>q?7ÈÜ@€Eëº3=Õòô?W\?…¸d¾'n˜EìñqDÕkdDlº=AcVÝ<ë­qAÉ]v20120718_00064_stKsb334@ëgß³o£Ò?/µs@€Eì&¸=×#=QÔ¿?¦fff¾"ýôEíï×D7ÃçDmXöAb‹,<ø"©qAÉ]v20120719_00062_stKsb334@ëgÿ]ÿ˜?[·@€EÊ…=çc">¤×Q?}p¤d¾'n˜EËâáDÕnúDkÁºAc0=9J¸qAÉ]v20120719_00064_stKsb334@ëgÿa8¯t?bNO@€EÉÀ¸=õc'?±~î?'ë…f¾š¬E˨fD7êDlŽéAbt_=#:üqAÉ]v20120719_00417_stKsb334@ëh1g›ñ?z€@€E§a¤=¹ÎP?J)Â?B\d¾§l‹E¥DÕ7#Dl¦Ac­â=ιqAÉ]v20120719_00419_stKsb334@ëh4«c?ió?@€E§{¤=»‡É>¹4ð?€e¾¨õÃE¤ãqD7¯ðDmB Ab¡´=Ó¢qAÉ]v20120721_00369_stKsb334@ëhEK3?+üc@€Ežz…=È$f>t\?€e¾¦ffEœJDÖ%'DlHÕAb:f<¹"SqAÉ]v20120721_00371_stKsb334@ëhE—<?C•@€Ež:Í=äæ&?¥_?£×
e¾›¥ãE›œ¤D7|9DnžAbT°<ÜÿÂqAÉ]v20120722_00279_stKsb334@ëh_­ë¶?@Ÿ2@€E­\=ÌW6>h.R?…¸d¾/E­…DÖƒDm{AbK³<ç6qAÉ]v20120722_00281_stKsb334@ëh_±
¿?JI_@€E¬á3>‰ò>|ñº?ˆõÃe¾ž5?E­fRD7ø1DmSAbæ}<áM¤qAÉ]v20120723_00356_stKsb334@ëh'¥W?jÀè@€E…Øf>õT>ß'¨?aG®d¾¢ÐåE…/
DÖ
ÉDlÁ7Ab©Ö=¤RqAÉ]v20120723_00358_stKsb334@ëh'!ôÒ$?y—*@€E…7>>`b>C9¼?:áHe¾¦éyE…mHD7ÕPDnÑAb­ê=hÝqAÉ]v20120726_00180_stKsb334@ëhá6~è?<ú=@€E–F=¶2=á©?•Âd¾ ÄœE•DÖ
wDlÏßAbiÌ<äoÆqAÉ]v20120726_00182_stKsb334@ëhá9n?<@€E"î=á>`>\ú?ue¾'ñªE"ÌfD7½ôDmß¾Ab»þ<¼qAÉ]v20120731_00275_stKsb334@ëiÈ1²?A$‹@€ExÍ=Á–ð<'?@d¾¤ZEuD{DÕÿ3DlÜ{AbÉ<ËGJqAÉ]v20120731_00277_stKsb334@ëi"€?;"‹@€EwUq=ڐv>‹Z§?LÌÍf¾'ñªEuà)D7¥Dm¡yAcà'<Â:ÒqAÉ]v20120801_00558_stKsb334@ëi£òž¸½?`PÂ@€ES™\=ŠÜœ?TŠ?Y™še¾¼í'EO×DÖDl\ZAc†R=]:qAÉ]v20120801_00560_stKsb334@ëi£õñCz?…*@€ETr==¨çÄ=õ¤·?^¸Rd¾¬‹DEQ"RD7¥ÃDnŽéAd,=3üqAÉ]v20120804_00633_stKsb334@ëjî
ïØ?r°®@€E‡•×=µòt=îŠZ?\(öe¾­'hE…aqDÖ`DlEPAdok=	™éqAÉ]v20120804_00635_stKsb334@ëjñHØ?[87@€E†ó=0¼=‰¯?xQìe¾µÂE…š=D7ˆ"Dn€´Adq!<ô´qAÉ]v20120808_00179_stKsb334@ëjƒQ¥…?#K@@€E™ý
=Ι>P
i?´záe¾­VE—ë×DÖ"VDlO}Ac¿Z<óÊÉqAÉ]v20120808_00181_stKsb334@ëjƒUQG?!Ut@€EšR=º†T>"»?8Qìf¾²-E˜
D7"ÍDnTZAdš?<¡—lqAÉ]v20120814_00105_stKsb334@ëk?¸è"8?<­Í@€Eš…=üñe>ljÙ?'\c¾ž¸RE™©…DÕôÝDlò°Af©<ò"¹qAÉ]v20120814_00107_stKsb334@ëk?¼þ&?6ՙ@€E™à3>•è=Øà?ŒÌÍe¾™‡EšU…D7«–Dmk¶Afk=ëÎqAÉ]v20120817_00520_stKsb334@ëk¤ªéÃS?ˆVË@€EV…=¸ºô=Bñ‡?†ffe¾·KÇEQ±HDÕüÅDljAgo%=€+íqAÉ]v20120817_00522_stKsb334@ëk¤®$›k?'ø@€ET©…=ÚAÄ?,j'?B\f¾´¼jEP'\D7K¦Dn:oAhìˆ='A±qAÉ]v20120828_00627_stKsb334@ëm¥.}—?dø¸@€E¼¸=§åT=p*?ˆõÃd¾©ûçE¹;®DÕþ¸Dl
Aj¦=5¡qAÉ]v20120828_00629_stKsb334@ëm¨ckµ?X³@€E»Þ3=–bK?[a?G®f¾ž¸RE¹l)D7YÛDmÌîAjÑB=g'qAÉ]v20120829_00458_stKsb334@ëm#­µ	ã?!È®@€E­æ®=ùA<—Í´?¸Qìe¾bNE«€ÍDÖ	DlßAkD#=žOqAÉ]v20120829_00460_stKsb334@ëm#°ómK?'79@€E­·\>̋=2C´?¯\)f¾›¥ãE«"D7\ZDnÍAk/×='¤qAÉ]v20120911_00360_stKsb334@ënÂ0xhr?!á2@€Eª{=üé?$+˜?ôzáf¾¤ZE§<áDÖãDlE/AlÔ=D?qAÉ]v20120911_00362_stKsb334@ënÂ3ߛ\?$ Ÿ@€EªI=>ÜY?t
Ø?¸QìO¾"ýôE§*D7ÃDmË#Al™C=)l qAÉ]v20120912_00105_stKsb334@ënà¼Ò"?&V^@€E½Í=ÙQF?y£A?àd¾£×
E¹ýìDցDlŒAl==4lTqAÉ]v20120912_00107_stKsb334@ënà;ã?'ƒN@€E½)=óËÙ=ÚbÍ?¢\f¾"t¼E¹åqD7½PDmÜþAm%â=
ó`qAÉ]v20120924_00098_stKsb334@ëp`Fòó}?l@€E™`®>{)>Qt£@záf¾½p¤E–·qDÕò^DlRÁAnjW=\q¾qAÉ]v20120924_00100_stKsb334@ëp`cÝ¥b?õ%@€E—ò×=òHó?‹5b?ÚáHZ¾²-E"œRD7™hDmÎfAn¹ö=;"qAÉ]v20120925_00077_stKsb334@ëpß+!?;…@€EÅ!=à:<š.³?ë…e¾¯ EÃ%qDÖ¼Dl[TAo€ø=G ¥qAÉ]v20120925_00079_stKsb334@ëpç>Ë?à¶@€EÅ?ö=ûŒ@?FÝ?Ã×
e¾'hsEÁçHD72DmçðAnÅ=3%qAÉ]v20120926_00341_stKsb334@ëp¢<=?\¿;@€E¹×)=½¿À>ߝ[?Š=q\¾¦ffE¶#ÃDÕàZDl#dAmĂ=þ~qAÉ]v20120926_00343_stKsb334@ëp¢?8)'?X ~@€E¹®š=ÔM%@.9?¬ÌÍe¾"záE·=D7"{Dm¦ÉApÆ=4ÖóqAÉ]v20121012_00200_stKsb334@ër Åå>?,d@€E¯‹…=½ø?‰B?¡G®e¾Ÿ¾wE«"¤DÕÕìDl$ÍAqV8=ŽKqAÉ]v20121012_00202_stKsb334@ër ÈQBh?hPT@€E¯Í=×Kö?³A?ƒ×
f¾—
=E«YHD7vDm Ar§G=]þºqAÉ]v20130318_00549_stKsb334@ë†K@¤Z"?D¶•@€E€¦=Û¸‡>áês?ž¸RW¾¶È´E~8)DÕÄJDm^wAr¿\=g ™qAÉ]v20130318_00551_stKsb334@ë†KCáìš?N#@€E€ªÃ="è?s+h?ºáHf¾»çmE~fD7»çDm…Arj=tXýqAÉ]v20130323_01192_stKsb334@ë†ëÖS(œ?+~¬@€E'"á=י7>Þ¬Q?¡G®d¾"záEV¤DÕÙãDm(!At_=@Ý>qAÉ]v20130323_01194_stKsb334@ë†ëÙ­Ñ	?$^ @€E'/=ї!?Æ#Â@¸5¾"÷ÏE)D7›3Dm	ËAzE=Áf qAÉ]v20130324_01369_stKsb334@ë‡÷©YÖ?'ˆ@€E•7¸>1ñ?EÜ[?æffd¾›"ÑE"ÃDÕáPDlãøAs±ü=~hÞqAÉ]v20130324_01371_stKsb334@ë‡ÿ›P?%ç@€E•—=>
€=WU?°£×e¾'ñªE"=D7«ÇDmmôAsŒ=-¶¹qAÉ]v20130325_01007_stKsb334@ë‡+gø&Ã?"ù@€E¢ö>Ý¥@£o@£×8¾»dZE øDÕÞVDmøAuÎÍ= ÏqAÉ]v20130325_01009_stKsb334@ë‡+lú>Ë?@€E öq>Úî<ƒ·Ñ@e¾¡G®E C®D7¦éDmÉAsžÒ=ˆÔÌqAÉ]v20130326_00578_stKsb334@ë‡Jg0PU?È@€E¬+š>KY=$ýè?ë…c¾£×
E«`DÕÎÑDm"òAtl#=}—qAÉ]v20130326_00580_stKsb334@ë‡Jl46?	ö@€E«üì>úÄ=áßQ?ñë…e¾ A‰Eª~D7™ìDm4jAuvp=h™ØqAÉ]v20130625_00884_stKsb334@뒨a䆨?–éi@€E`ªR=ÿ(Õ?½L?øQìd¾¾vÉEYþáDÕͪDl7A·Ó>‡'(qAÉ]v20130625_00886_stKsb334@뒨e2¯U?´W÷@€E`®)=îÂAqAÉ]v20130702_00316_stKsb334@듂—l©?	@€E™Êq>+?K‰×?ç®d¾©ûçE™â=DÕØDläjA°7=ª+ûqAÉ]v20130702_00318_stKsb334@듂Ÿ•ý-?ô&@€E˜¾ì=á5i?{ÿÛ@ÌÍe¾£×
E™RD7¾5Dm…AÓ®=ØOqAÉ]v20130703_00270_stKsb334@듡ň€?/h@€EzÈR=Ã2ü=Ò4?ð£×c¾›"ÑEx€¤DÕ×øDmA€Í=´ÑqAÉ]v20130703_00272_stKsb334@듡͈?$gÛ@€Ey=îZÃ?EP–@ £×f¾ÒòExšD7´jDmÑAz=æß2qAÉ]v20130703_00462_stKsb334@듣aÂÛ?§@€E…Êì>#	>Gÿ@=qd¾¢ÐåE…JöDÕé'Dl݁A¾B>B\qAÉ]v20130703_00464_stKsb334@듣dh$W?+3@€E"ó
=º"ˆ=œßu?ìÌÍf¾œ(öE"1…D7®fDmdAcó=»"­qAÉ]v20130703_00798_stKsb334@듦KgÒ¢?*æ@€E}
ì>sï>Öú&@
áHe¾¦ffEyx¤DÕô!DlYìA~=àž‹qAÉ]v20130703_00800_stKsb334@듦NÃý›?¿@€E}$=öÎk<±
X@…f¾/EzæfD7‡¾DmîfA'E=ë¸óqAÉ]v20130705_00254_stKsb334@ë"àÉˀq?Cå¶@€E'n==¡>ï…?·
=d¾™™šE'\DÕÄDlý'A€ì§=–3WqAÉ]v20130705_00256_stKsb334@ë"àÌß|R?Kå‰@€Eòf=¤ž4@C>Ä?â\f¾å`E¯®D7íÓDmA'#>¶kqAÉ]v20130705_00494_stKsb334@ë"â·>B?4B@€EyÍ×=§	L<?ñë…c¾¬1EwaHDÕÖDlÇmAˆž=Ã<qAÉ]v20130705_00496_stKsb334@ë"⺎‰?@¶@€Ey¶==°i$@Hc·?Տf¾Ÿ;dEwvfD7ɺDmAÛAp¦=¹BŠqAÉ]v20130705_00830_stKsb334@ë"å¹?â?‹˜î@€Ejæ)="X8?–p?ï\)e¾®{Eg4¤DÕG\DlW\Aƒfß>‡@qAÉ]v20130705_00832_stKsb334@ë"åÆÌÍÎ?'¾Ý@€Ej"{=ƒ|?ŒIä?õe¾½ó¶Ef°öD7ƒ¦DnŽVA'aQ>LüqAÉ]v20130705_01102_stKsb334@ë"è¸8@8? #@€E‰A¤=¿)è??ã@
áHe¾³¶FE†ˆ=DÕå²Dl$îA'ÔÙ>¹Í§qAÉ]v20130705_01104_stKsb334@ë"è»x+‹?ŠÃA@€Eˆ¤Í=¸ç´?)â@	™šf¾º^5E†šD7~Dn1A'‹þ>>! qAÉ]v20130706_00509_stKsb334@ë"»º±?¿@€E˜yá>)F@þ?ê=qe¾¥ãTE˜4öDÕêDlµ?Aø=­@qAÉ]v20130706_00511_stKsb334@ë"¿IÒ?Êð@€E—ßÃ=ø
b?ëÊ@
áHf¾–E—´=D7®fDmOA'x=óŸðqAÉ]v20130706_00701_stKsb334@ë"±@©?³0@€EŒŸö=ñ‰7?rï~@(Qìe¾©xÕEŠçHDÕøöDlp´A'">ÐqAÉ]v20130706_00703_stKsb334@ë"´¹Zª?$¯@€Ef=áÝ ?h"…@\e¾—PE‹¬¸D7—\Dm¦A'êx=øsÑqAÉ]v20130711_00313_stKsb334@딡úßo<?Ìx@€Ežƒ\>?=ßc@®d¾–‡+EŸÞ=DÕß+DlñìAêd=ÎÀmqAÉ]v20130711_00315_stKsb334@딡þ"¢>üPÓ@€Ež‹Í>n0>˜¦D@záf¾—PE K×D7·DmÓAhò=Ó4öqAÉ]v20130713_00405_stKsb334@ë"âÕÀ?>Þ@€E——{=ïî>e?å¸d¾£SøE˜=ÃDÕçLDmyA'C§=ãÌÆqAÉ]v20130713_00407_stKsb334@ë"â;@?(ôê@€E–û\=ÔüT>äë@	™šf¾'n˜E—è¸D7ǾDm7A€fç=çÕqAÉ]v20130724_00765_stKsb334@ë–FË÷º·?Võ6@€EŽô{=Ðk•@ª".?î{e¾å`E…DÕàDl'\A¾à>­¨qAÉ]v20130724_00767_stKsb334@ë–FÏ/?Rï@€E]=¾ªqAÉ]v20130727_00106_stKsb334@떠/–›?AÂJ@€E¾ú=ì¸MqAÉ]v20130727_00108_stKsb334@떠2Ȅ"?MþÐ@€E¿=¶@máÀ@Ef¾—PEÁ\D7Ä)Dm BA"lù>‡å7qAÉ]v20130727_00118_stKsb334@떠E"tA?\cú@€E¿=>"íÅqAÉ]v20130727_00120_stKsb334@떠Hù³á?D}@€E¾ßH=ôE	@žJ]?ó33f¾"záEÀ@=D7ÔþDmÓAƒ%É=îÉqAÉ]v20130807_00313_stKsb334@ë˜0«sâ?/iY@€E'œ
=¸²Ô?T@C×
d¾/E@DÕևDlŸ}A"\Ý>K""qAÉ]v20130807_00315_stKsb334@ë˜4Êô?>]
@€E"q=¾–>=ÿq@,(öf¾£SøE'ÎÍD7·;Dm@1Aˆ¦>Á4àqAÉ]v20130828_00371_stKsb334@뚢^íÆÂ? [4@€E¼;…=æé¯@xV±@e¾¯ E¹±ÃDÕýDll‹A†Wä=þ¸öqAÉ]v20130828_00373_stKsb334@뚢bO˚?3Á@€E¼×=çJ~@Jq­@"\e¾ƒ•Eº1ìD7ÞFDm¹üAˆzõ>tZqAÉ]v20130922_00154_stKsb334@ëÀ™—«®?J*@€E"ú®=³ÍüqAÉ]v20130922_00156_stKsb334@ëÀ‰ì?='@€E•/{=ÌàïqAÉ]v20131007_00182_stKsb334@럠§GÒ¨?Mí½@€EÂ1)=ÅêxqAÉ]v20131007_00184_stKsb334@럠ª\Šp?Lü—@€EÂRH=ÇtqAÉ]v20131016_00042_stKsb334@ë À	ó©…?¬£.@€E³´f=²+dqAÉ]v20131016_00044_stKsb334@ë À
P¥à?«@€E´U==³"qAÉ]v20131017_00153_stKsb334@ë àš¶þ?|@Š@€EÄA==¿xLqAÉ]v20131017_00155_stKsb334@ë à(Dm?}>Ä@€EÄ/š=¹À8qAÉ]v20140526_00657_stKsb334@뼅ÈeŠ?2_@€E¡ÉH= ]`qAÉ]v20140526_00659_stKsb334@뼅úÄ­?*ÚÎ@€EžÊ=žþìqAÉ]v20140607_00501_stKsb334@뾏Q¡Þ?ƒÕý@€Ea]ì=à¬ýqAÉ]v20140607_00503_stKsb334@ë¾'…xÐ?}Ó,@€Eb}…=»'0qAÉ]v20140617_01132_stKsb334@ë¿IˆJ&j?½vF@€E³Ñ=œBqAÉ]v20140617_01134_stKsb334@ë¿I‹™
þ?ÕDó@€E´Ff>CpßqAÉ]v20140620_00983_stKsb334@ë¿©äɾP?I{Ž@€E"÷3=̹qAÉ]v20140620_00985_stKsb334@뿩讥D?bº@€E"é=ª(qAÉ]v20140623_00921_stKsb334@ëÀ|¼Ô‡?*¢=@€E‰'\=ӓÍqAÉ]v20140623_00923_stKsb334@ëÀ€Ñn?4h5@€EˆÕ=¯e"qAÉ]v20140624_00253_stKsb334@ëÀ",ÙøY?W(W@€EŠIì=è›RqAÉ]v20140624_00255_stKsb334@ëÀ"0-ºx?Z)Š@€Eñš=͛KqAÉ]v20140624_00901_stKsb334@ëÀ)G2sñ?(Å®@€E—>{=Þ×ÇqAÉ]v20140624_00903_stKsb334@ëÀ)Jr9®?:[$@€E˜<®=ÞŽqAÉ]v20140702_00777_stKsb334@ëÁ%™$<?³@€Ez"={òHqAÉ]v20140702_00779_stKsb334@ëÁ%œ¹Sô?ws@€EyG="ÿqAÉ]v20140703_00537_stKsb334@ëÁC¦‰ìþ?Bè@€EƒŽÍ=ö+
qAÉ]v20140703_00539_stKsb334@ëÁC©äÐz?Jò'@€EƒX=žyqAÉ]v20140706_00463_stKsb334@ëÁ¦‹äÉ?*Ä@€E¦¢3>E±qAÉ]v20140706_00465_stKsb334@ëÁ¦š2v?$+=@€E§¤=ÀäqAÉ]v20140712_00561_stKsb334@ëÂdO7/í?¦¸@€E–ÉÍ=çÁmqAÉ]v20140712_00563_stKsb334@ëÂdRè°-?ªî@€E–7¸=ýE~qAÉ]v20140804_00112_stKsb334@ëÅ?êÇ>m?³"@€E¯ÖR=êÏ1qAÉ]v20140804_00114_stKsb334@ëÅ?îkÃs?–ÚC@€E¯v\=ºípqAÉ]v20140911_00305_stKsb334@ëÊ,N¢¥?۟@€E•‡q=ïüqAÉ]v20140911_00307_stKsb334@ëÊ/Ò@)?k@€E"•×=î~éqAÉ]v20141006_00153_stKsb334@ëÍ £÷'?H¼B@€EÂYR=¬´ÔqAÉ]v20141006_00155_stKsb334@ëÍ §ßÐ?1yâ@€EÂR=Ñ[gqAÉ]v20150523_00243_stKsb334@ëéÊ>m£ò?!Kô@€E²àö=ÊJ!qAÉ]v20150523_00245_stKsb334@ëéÊB‡N?'å@€E±X=ÎJJqAÉ]v20150529_00501_stKsb334@ëêƒXL}??øó@€E°öá=¾üqAÉ]v20150529_00503_stKsb334@ëêƒ[`Mó?/%@€E®cš=–ž"qAÉ]v20150529_00549_stKsb334@ëêƒÆiÆÃ?@CÉ@€EŸkš=²ÿmqAÉ]v20150529_00551_stKsb334@ëêƒÉs@ê?>£6@€EŸ­á=ö·8qAÉ]v20150529_00597_stKsb334@ëê"."×
?>úÄ@€Ež_=³Ã¤qAÉ]v20150529_00599_stKsb334@ëê"1·½Ç?OåÖ@€EžÚ…=°qAÉ]v20150531_00395_stKsb334@ëêÇDDȲ?K€s@€EˆíÍ=ç
ÜqAÉ]v20150531_00397_stKsb334@ëêÇGº^‹?=…'@€Eˆ¦Ã=áÝ»@ñ"@f¾–‡+Eˆ'{D7¨ÅDm;øAˆ™à>O–†qAÉ]v20150531_00803_stKsb334@ëêÍ4¸É¶?;®™@€E¦§3=×ÖmqAÉ]v20150531_00805_stKsb334@ëêÍ8/0?4þ‰@€E¦7{=Ýk0qAÉ]v20150723_00825_stKsb334@ëñfÃA?*5<@€E'X…=ÇútqAÉ]v20150723_00827_stKsb334@ëñfÆø,L?#f-@€E'®=¼þ´qAÉ]v20150804_00297_stKsb334@ëòá^g™Â?)@€E·®ì=ð@ƒqAÉ]v20150804_00299_stKsb334@ëòáa$'Ü?5†@€E¸ {>ÿqAÉ]v20150810_00359_stKsb334@ëó¢#²?Ÿb;@€En²=›ÜqAÉ]v20150810_00361_stKsb334@ëó¢&¬·¯?Žo¬@€Em{= •HqAÉ]v20150830_00113_stKsb334@ëö OîjV??ô¡@€EÝƚ=ËH"qAÉ]v20150830_00115_stKsb334@ëö S)½ê?DK'@€EÜuÃ>'qAÉ]v20150907_00117_stKsb334@ë÷ 3qq‡?Ýò@€EÏq=ýC@ü6o@S33d¾–E‹ÜöDÕ÷\Dl°!A‰{á>Žâ±qAÉ]v20150907_00119_stKsb334@ë÷ 7í¼?Ϧ@€EŽ=ý.lqAÉ]v20150911_00237_stKsb334@ë÷¢úP¾‰?(²I@€E†Å=݆sqAÉ]v20150911_00239_stKsb334@ë÷¢ýtŸå?!<&@€E†¡q=Ø­TqAÉ]v20160719_00641_stKsb334@쥻'ø?P@€EOš>#""qAÉ]v20160719_00643_stKsb334@ì¥Ãk?ªÃ@€Em×>¨qAÉ]v20170623_00813_stKsb334@ìIîc?šy@€E ¤=ړùqAÉ]v20170623_00815_stKsb334@ìIñò¼?'¡@€EŸ¹®=¨ÛqAÉ]v20170629_00492_stKsb334@ìIÂ>Ô¹?&;
@€E¤6f>±–?"Eû@n{d¾\)E£E×DÕÙÛDmŠoA‡´b>ÀjVqAÉ]v20170629_00494_stKsb334@ìIÂAVAU?%ªŽ@€E£|{=ä®
?¯Z0@{d¾…¡ËE£K®D8×\Dn[çA…ï®>24qAÉ]v20180327_00747_stKsb334@ìkªã=²=?\Æ5@€E²˜¸=•ä"?·Ó?Ç®d¾²-E±Œ=DÕãßDm×ðAsÎz=ŸJ9qAÉ]v20180327_00749_stKsb334@ìkªæ´º‡?jRÛ@€E²Ø=Àvè?ºâ-?µÂd¾—
=E²'®D8¬Dn£¶Arjì=|ÚsqAÉ]v20180525_00459_stKsb334@ìsVaê?Xœß@€E¿+Ã=ÊU(>
Ž\?¢\c¾/E¾ DÕµ'DmúAid¾=€'sqAÉ]v20180525_00461_stKsb334@ìsYkV:?[>~@€EÀ Ã=¾=è>Úh?™™še¾"ýôE¿óÃD8tÝDnäîAhfo=>†^qAÉ]v20180525_00843_stKsb334@ìsrÌ ?Œêñ@€E«tf=Îõ·@¼áš?Ž{c¾/E©ü=DÕÈöDmïðAjم=¼(ºqAÉ]v20180525_00845_stKsb334@ìsuÞùö?—Ù¡@€E«¿ì=¼Z¨>—åÒ?ˆõÃe¾«Eªä¸D8œ¼Dn?AhÍ\=ÃTqAÉ]v20180804_00837_stKsb334@ì{æ¼DÄ«?‰‰@€E"xf=¹®=o/)?}p¤e¾¦éyEÙ
DÖ–DlyyAaËO='&ùqAÉ]v20180804_00839_stKsb334@ì{æ¿Wô‰?ÙÖ@€E"èÍ=·wT>¢•Ï?s33Q¾ž5?E'&ÍD8©šDm\{AafO=rDºqAÉ]v20180812_00393_stKsb334@ì|áÖ:.z?luL@€E"eö=Ê\S>ŠCö?€c¾²-E")ìDÕÊòDmMqAaë"=Q8ÏqAÉ]v20180812_00395_stKsb334@ì|áÙßO0?a0&@€E"›>);>µA?\(öf¾¡G®E"z)D8'šDnÕAavF=)ì¾qAÉ]v20180814_00218_stKsb334@ì}!×þ‰ˆ?GGë@€E¥R=î‰=ü~M?¯\)d¾¦ffE£¦DÕÀjDm5ãAaÿ=GqAÉ]v20180814_00220_stKsb334@ì}!Ûl<¿?;¶3@€E¥Í=È	u?d±Ì?ˆõÃf¾Ÿ;dE¤*=D8kçDmÃDA`°<<çJlqAÉ]v20180816_00269_stKsb334@ì}b`Ñ̑?@€Eƒ	ì>A¿?®ÔÏ?õc¾•E´fDÕì!DlõPA`âú=.ÓüqAÉ]v20180816_00271_stKsb334@ì}bcÛ²?;†@€E'"š>;0<ݑ6@G®f¾ŒIºE'TÍD8ÀDmËøA`öq=B§ÜqAÉ]v20180829_00183_stKsb334@ìa1û?dÓ×@€E›–>/Š?<©?Æffc¾¹XEš7
DÖœDĺA`x=²áqAÉ]v20180829_00185_stKsb334@ìlc?Jvp@€E›Z
=Ä8?Ǜ?n{e¾›"ÑEšo3D9
Dm…ÃA_†Ã<ô5÷qAÉ]v20180831_00165_stKsb334@ì@È?¤±?sÞ@€E=€;Â{æ?hõÃd¾¦ffEŒ'öDÖ ‹Dm¦A_0‡=R¨›qAÉ]v20180831_00167_stKsb334@ì@Ë«¯Ç?­@€E4==ªÝ¤>"â?\(öf¾¬‹DEŽ¢)D9;3Dmò A_úk=ŽÜ	qAÉ]v20180901_00213_stKsb334@ìaå_?J «@€EzS…=Ì%Ó?} ­?hõÃd¾¥`BEt9ìDÕËßDm@1A_=3¥qAÉ]v20180901_00215_stKsb334@ìaîfP?[@?@€Ez•…=Ó.n>Ûl|?G®e¾¢MÓEwÞ=D8¿
Dn‡A^ñ%=¸É

==> anc/pub_raw/L222_162_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  410 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             s*‡v20100422_00689_stKsb320@ë§öH{ð?U-@€E†×=ìÔ>ꃞ@7
=`¾'JEƒÈDúòCBÝôAªË>ýès*‡v20100517_00726_stKsb320@ëÉãüÀ?i#ì@€E€P¤>k$V@éÄ@w
=a¾° ÅE}k3D
âoCD
ÁAz³¿>j0s*‡v20100814_00816_stKsb334@ëåöŽ?:Åþ@€E Ê)>Ä>J&@N¸Rf¾…¡ËEŸ²D²Š C3Å`A€[˜>ITÕs*‡v20100905_00259_stKsb320@ë¡Ë'C?hŠ&@€E'ƒÍ=º¼ì?IO@!ë…]¾'ñªE'.)D	0ÕC."œA€[>fڒs*‡v20100911_00286_stKsb320@ëbB~j>?LŠH@€E‰Ÿ==Â<>šÉ÷@õÃ_¾´9XE‰€D	YHC.×LA~P¡=×MLs*‡v20110803_00605_stKsb334@ë<$bÊ$§?ùš@€Eœ{>—S?m0@{…0¾–E>¸D°ô¼ECšA˜>3Èys*‡v20110803_00615_stKsb334@ë<$uîþ?Õg@€EŒ»ö=ê=™>Ði@xQìf¾¨õÃEŒÛ×D°ÏdC"h1A'0>.ò…s*‡v20110804_00779_stKsb334@ë<FZ-³l?@I¬@€E¯–R=½Oœ?ÐÉÚ@S×
0¾˜"uE¯<RD°êE&NA~D=>"§s*‡v20110804_00789_stKsb334@ë<FjË¥Û?*ž@€E°5×=ý"<vB@O\)f¾©ûçE±3D°¬BC!"øA€±>(à›s*‡v20110806_00667_stKsb320@ë<†+3	˜?Pm@€EŸÔ3=ÄÓð?Á…@*=q/¾£SøEž_ÃD«–EqA|Èñ>Vs*‡v20110806_00669_stKsb320@ë<†.o?B!	@€EŸ'Ã=áÁ>ÖK˜@6ff`¾"÷ÏEÛ®D®C{dA~–ˆ>99ºs*‡v20110820_00602_stKsb334@ë>D ¯?F˜
@€E€bq=¾'"?Žþâ@€Qì.¾¥`BE€æRD±EÏAq>A3Ês*‡v20110820_00612_stKsb334@ë>D)Ey?aça@€E}À¸=êC ?Rù ?Ôzáe¾²°!E|O\D°ÃøC&$ZA~›y=¥Ô¯s*‡v20110901_00568_stKsb320@ë?³§,)?8Õ7@€EÃc)=Æ_°?#ER@¸0¾£SøEÂ×Di'EƒA}OP>Š{Ds*‡v20110901_00570_stKsb320@ë?·–\?. @€EÂX==Îàÿ>Ê@6ff_¾ŠÀƒEÁ;Dõ`CºáAu>CûEs*‡v20110901_00780_stKsb334@ë?Ĥÿn5??Îg@€Eɧá>>´Tä@Y™š0¾‹Æ¨EÇãD´ªNESA~_">(ôs*‡v20110901_00790_stKsb334@ë?Ľ&;©?*l@€EÆ»>¡?€™@×
d¾›¥ãEÅwqD´YÛC¸RA´§=Þîs*‡v20110915_00327_stKsb320@ëAä2p?2!@@€EÈ\>?Ïs*‡v20110915_00329_stKsb320@ëAç Å?+9Â@€EÉ=H>Aê«?'¥ñ@9™š`¾vÈ´EÉ9ÃD	]C/öÉA€>ÝPs*‡v20110915_00515_stKsb334@ëAƒyË?Al"@€E½–>
'£@zžZ@Aë….¾ A‰E¼íšD°Ó¾E,"Ay³ =úÝ¿s*‡v20110915_00525_stKsb334@ëAƒžê>?9"D@€E¾_
>6õ>ÅN@r\f¾©xÕE¾½×D°"{C#óøA€¾_>T »s*‡v20110919_00561_stKsb320@ëB'ê2¹?8Ñø@€E£ã=ՍXs*‡v20110919_00563_stKsb320@ëB–$Ÿr?Asƒ@€E¤ª®=Õ
ô?Ž@&ff_¾«E£Ú¸D	¥ôC0†¨A~ÝØ=üÚs*‡v20110925_00335_stKsb334@ëBÀ ƒ}Î?]Â@€E½~×=«ÿ?åÌ8@r\.¾¢ÐåE»ÉD´Æ=EmðA|''>7	ßs*‡v20110925_00345_stKsb334@ëBÀ±ctï?Zª§@€E¿î\=»¦Ì?ÐÑ@(õÃe¾š¬E¿iqD´tsCnÙA€é×>B•s*‡v20111004_00113_stKsb320@ëCàº?A	?2z5@€E¤R=õ¥i?Ì:ú@†ff`¾•E¢—\D	qC/ÅA~D>0$És*‡v20111009_00371_stKsb334@ëD€á©µ?MõE@€E¢ãf=õøn>ÂÓ²@që…0¾…¸E ±ìD°á'E7A¢¦>éÂs*‡v20111009_00381_stKsb334@ëD€öK`Ñ?Z´Å@€E£-=>½?q'N@*=qf¾–‡+E¢¯3D°­qC"íA€\>ýØs*‡v20111012_00279_stKsb320@ëDáWžâÚ?ˆ="@€EœqH=ÈÀs*‡v20111012_00281_stKsb320@ëDá[œ"á?vò3@€EH=­ì8?ö(ô@×
`¾¾vÉEœ:)D1‰CUÃA~ç?>CQs*‡v20111014_00159_stKsb334@ëE ©·~²?̅E@€E†X\='J¬s*‡v20111014_00169_stKsb334@ëE ¼Ù/?¼Éì@€E‡å=†!Ès*‡v20120229_00562_stKsb334@ëVl*âò~?ÊÃ@€E©>}es*‡v20120229_00572_stKsb334@ëVl:¾?Bù@€E©,q>	õF>öª@W
=g¾"ýôE¨D°æNC#9XA€*>,cás*‡v20120312_00567_stKsb334@ëWì~¾?6
@€E¨'…>	)VAP Õ@»×
/¾|í'E§»qD°Ñ¢E‹×s*‡v20120312_00577_stKsb334@ëWì.†{/?î¸@€E¨›\=æ¿?j­¥@s×
f¾—
=E§¡ÃD°Ì´C$Ž˜A€(_>`²s*‡v20120317_00422_stKsb320@ëX‰És§?ƒ‰@€EȍÍ>Ö?u'D@,(ö_¾ŽÙEÅÃ
D
\‹C/wA~n"=ô2-s*‡v20120320_00553_stKsb320@ëXë:{;‹?œA@€E™0{=ÿ©…=›.a@záH`¾ŽVE–þ{D	ç}C.¹XA~¨ß>/‹±s*‡v20120329_01230_stKsb334@ëZOwœš?bl¿@€E®‡ì=´`ä=ŠÝ‰@>¸R1¾­VE­¤D°Ê5EnA}É}>ÁÈs*‡v20120329_01240_stKsb334@ëZdF5Ä?LñM@€E®‹Ã=ôíÇ@X–¨@)™šf¾¢MÓE­HD°´ZC(†fA€'¶>ºs*‡v20120402_00536_stKsb320@ëZ‰ÿ?@€E­Ü>	x@^
@(õÃN¾ixÕEªe…D
KuC/°A|Öò=Ä[±s*‡v20120607_00346_stKsb334@ëbÄû÷=?/#²@€E…D…=¾º,>Ìw@–¸R/¾°£×E"{D´ŽáEŸ\A}Ñg>B­
s*‡v20120607_00356_stKsb334@ëbÄ×ùå?I—@€E" š=Ê=$?ùg­@333e¾°£×Eƒ\D´ ÍC+…A~'>.Tµs*‡v20120610_00346_stKsb320@ëc%"¯')?}ë@€EŒ4×>³?òÂÓ@:áH.¾ŽÙE‰ áDPåE)A|4É>x/s*‡v20120610_00348_stKsb320@ëc%ˆ¶Í²?&–î@€E‹ÍÍ>£b>•¥‡@,ÌÍ_¾¨r°E‰šDFVCÅãA"i=ê'às*‡v20120611_00390_stKsb334@ëcCÖÓ÷9?òŸ@€E…@H=õóù?že@Dzá0¾£SøE"VÍD´E©ºA}û=ü<[s*‡v20120611_00400_stKsb334@ëcCéu¯°?I@€E"C×=ð¸!>œ
w@w®d¾° ÅE"Å®D´"C}qA#Ã>ØÞs*‡v20120614_00505_stKsb334@ëc¥ç.B3?5@€E¦q>&é@!ÞA@"331¾ŒIºEwD´—¾E—/Avñ>^s*‡v20120614_00515_stKsb334@ëc¥üa	?]ó@€EŒœ¸=ô3^@%÷ê@"ÌÍK¾¿|îEŒ ¸D´€CäZA Z>`nÈs*‡v20120615_00398_stKsb320@ëcÄM{˜þ?%¿@€E§üH=Ç!ì@ˆ3	@{….¾¨õÃE¥‰ÃD^E5mA{÷j>Üs*‡v20120615_00400_stKsb320@ëcÄQPÊÉ?2oæ@€E§Ä==Ðr¿?K1¢@W
=_¾¢MÓE¥z)D‹øCféA€:>1¾‡s*‡v20120616_00204_stKsb320@ëcãhÍ×?-ß@€E'"¤=êL@@"°Á@s×
.¾'hsE¨áDªEN¼A{îè>^Þ?s*‡v20120616_00206_stKsb320@ëcãkÌFÀ?*Ô¦@€E'v¸=Æ^ä?Lec@p_¾±&éE¥qDVÉC'ìA€¦Î>GNës*‡v20120617_00632_stKsb334@ëdC!¾?G"Q@€Eg{ì=£jü?žp@8õÃ/¾ª~úEdv=D´›¾E›ÇAz[Ÿ>bs*‡v20120617_00642_stKsb334@ëd°ûZª?3sr@€EcAH=½ä0?ÇnE@2\e¾¤ZEa«…D´›\CmÓA~˂>Ns*‡v20120623_00144_stKsb320@ëdÁçYe¢?@€E§=>9®?À-ß@I™š/¾ÒòE¤ùÃD~‡EMÏA{ÂÅ>%"Îs*‡v20120623_00146_stKsb320@ëdÁë%}h?ì¿@€E¦‹3=÷og>†˜ø@c×
_¾ŽÙE¤ÃDºC+A€:G>OUs*‡v20120630_00193_stKsb334@ëe¢Ñ2B>úW@€E©G
> µa?F)Í@O\)0¾œ(öE¨ðfD´'-E¨sA~N~=õ›ùs*‡v20120630_00203_stKsb334@ëe£
°è@?®´@€E¦Î>/÷j>ÚÇ@zád¾¦éyE¦=ìD´…C§ðA~ì²=ÂÜçs*‡v20120703_00740_stKsb320@ëf§/Cå?.F@€E€Í=üzÔ>ªª@€õÃ/¾²-E~ÃD"îEäœAzsj>	áÀs*‡v20120703_00742_stKsb320@ëf«@zï?3Æò@€E€\=ð˽>Ž¦x@$zá_¾‹Æ¨E{˅Dþ%CA}á=Ù)s*‡v20120704_00632_stKsb334@ëf#Ö"×?dw)@€EWw…>@¼'s*‡v20120704_00642_stKsb334@ëf#ë™;P?—œ›@€ET+H>¥|šs*‡v20120705_00487_stKsb320@ëfBGÞ`ž?8
@€Eo›…=±¹0>ØßF@|ÌÍ-¾¥ãTEjíÃD€"E!qA}ð±>)±us*‡v20120705_00489_stKsb320@ëfBK8X?1ÏÃ@€El-…=Õ/ë? €@R\_¾«…EeðRD\‹C‡ðA|ºÃ>ö:s*‡v20120705_00891_stKsb334@ëfE•½ìà?T
@€EZoH>*@j@Ç`@\(ö0¾¸ÔþEUùqDµ¼Ep‹AxÔ!>Þós*‡v20120705_00901_stKsb334@ëfE¥ôÜ5?PoP@€EZ(f=«Œ?¶·@%¸d¾±&éEX7×D´¥ËCyÛA}`F><s*‡v20120706_00396_stKsb320@ëfbÄ8cÊ?%³ÿ@€E…Q¸=òúQ?ùÀK@W®/¾‹C–E'Õ3DaE*VA}<I>@Žs*‡v20120706_00398_stKsb320@ëfbÇÏý¯? †@€EƒÉH=ìì…>G¤6?ç®`¾™™šEÃD*-C4þA|ž£=Ws*‡v20120714_00767_stKsb334@ëge6iô?fmp@€E}…=°ÿ|s*‡v20120714_00777_stKsb334@ëgeC¸<?mWé@€EvÍ=ž4?±¥ã@zád¾¬1EqÔ)D´†=Ce¢Ay²±=ï7s*‡v20120716_00577_stKsb334@ëg£
g¨?•'ý@€E•sá=©4Øs*‡v20120716_00587_stKsb334@ëg£qg?k‹@€E–yš=ÆåÔ?iÞÉ?ýp¤d¾¶E¢E•CqD´zÁCHA|B=ýX:s*‡v20120716_00797_stKsb320@ëg¤ÊøòE?lôÇ@€E"ª\=˜ÖAuÄ@0/¾'ñªE' DSøE9ôAuoö>(ws*‡v20120716_00799_stKsb320@ëg¤ÎRž]?¯º‹@€E"gq=¯Hs*‡v20120717_00273_stKsb334@ëgÀ±â€"?O©k@€E¡…>-
»@Û2@€/¾­'hE¢D´uãE­šAzþì>k—0s*‡v20120717_00283_stKsb334@ëgÀÁ¾;e?F6`@€E 3=ÿ[L?ã«õ@.¸Re¾¡G®E ŸqD´žòCªA|¥€>ÅUs*‡v20120717_00517_stKsb320@ëg¬:?ä@€E Ù
>ݜ@Q%F@;…/¾ A‰EžhöDm/E$A{Áá>8Zs*‡v20120717_00519_stKsb320@ëg¯•`?w)@€E f=ø_e?¤Ê\@#×
`¾‰7LE—šD^Cö‡A{}¾=ìÑÞs*‡v20120718_00054_stKsb334@ëgߔ+€·?-ü@€Eë
=÷ð@‹25@50¾ß;E쥚D´k;El˜A}:°>
_šs*‡v20120718_00064_stKsb334@ëgß³o£Ò?/µs@€Eì&¸=×#>
ð@2\e¾ŒIºED´'`CcTA{Mh=í~øs*‡v20120718_00202_stKsb320@ëgàÀCZ?)@€EÒFö=üQ¹s*‡v20120718_00204_stKsb320@ëgàÃöo3?!/@€EэÃ=ö|(=w@Mp¤`¾"÷ÏEÐEHD9C:A{Ò>Œæs*‡v20120719_00054_stKsb334@ëgÿ>ã'?ož!@€EÍÕ>Ãû@6ß@…0¾Ÿ;dEͧ×D´§¾EAÇAzç¾=Êæ;s*‡v20120719_00064_stKsb334@ëgÿa8¯t?bNO@€EÉÀ¸=õc'?q@Qìe¾\)EËp{D´'˜C&éAzmb=ÿp%s*‡v20120719_00317_stKsb320@ëh'¼ÍP?Ž±@€E¤N¤=?>,Šæ@$zá/¾¦éyE ñìD¯
EgHA~ß0>"hs*‡v20120719_00319_stKsb320@ëh+̽?‰?Ì@€E£"×= ;Ü@˜¿?У×^¾º^5E¡^RDîFC¹XAw_½>/_s*‡v20120719_00409_stKsb334@ëh	FJg?iû‹@€E¦_×=Ѓ!=Ýŗ@'
=0¾œ(öE£höD´qªE|wAw"=ÚBDs*‡v20120719_00419_stKsb334@ëh4«c?ió?@€E§{¤=»‡É@O"j@e¾¾ùÛE¥_…D´ßC	üA|>Ê>Is*‡v20120720_00263_stKsb320@ëh$à4Îi?(Ë@€E†¬\=Éj,?šH@333.¾¥`BE…¤De'E;Azf =ÞRðs*‡v20120720_00265_stKsb320@ëh$ã ôW?)'^@€E†<R>C >ŒBª@7®`¾¦éyE"ÄDÍqCÀAzò—>…Šs*‡v20120721_00361_stKsb334@ëhEpmP?6	@€Ežg×>G‰?ØX@¦¸R/¾bNEœt¸D´±`Eƒôs*‡v20120721_00371_stKsb334@ëhE—<?C•@€Ež:Í=äæ&>±|þ@,ÌÍd¾–‡+EœpD´lÍC®ÙA{'7=ó¿»s*‡v20120721_00461_stKsb320@ëhEÑ ¶ï?2?<@€E¢h=Æä>ÌêÉ@P£×/¾—PE ð¤Ds×E#AxO…=ùÊis*‡v20120721_00463_stKsb320@ëhEÕ+&?/bp@€E¡–®=ŞD>O
Å@#×
_¾¤ZE s×DÖCPbAyÃ=Ú
Hs*‡v20120722_00271_stKsb334@ëh_¡p7Ë??r@€E­ª=ãôú=òÀ–@5¸/¾ž¸RE®EšD´|ƒEµ/AzÑó=ñèCs*‡v20120722_00281_stKsb334@ëh_±
¿?JI_@€E¬á3>‰ò>­Ð@333e¾‡®E­‰
D´¦wCLA|' >F†s*‡v20120723_00348_stKsb334@ëhüïÏÜ?[çâ@€Eˆ==׊=Ó·?øQì1¾¡ÊÁE†D´§E¬Avú=°õ•s*‡v20120723_00358_stKsb334@ëh'!ôÒ$?y—*@€E…7>>`b>ä~ý?â\Y¾®—E"ÑD´Ÿ¶C¢Av»Ì=¥f@s*‡v20120726_00172_stKsb334@ëhá(š£…?#Rb@€E˜Æ=¾f\@üòk@Qì0¾œ¬E™	®D´Ž5E¤¬Aw…J=²Òs*‡v20120726_00182_stKsb334@ëhá9n?<@€E"î=á>`?‡e—@!G®d¾Ÿ¾wE"ªD´'HC‡+Axèâ=ãƒs*‡v20120731_00267_stKsb334@ëi€ó‰4G?C¤@€Exôö=ëTÏA¸ˆ@ff1¾¥`BEvuHD´£¾E¡çAua=žEs*‡v20120731_00277_stKsb334@ëi"€?;"‹@€EwUq=ڐv?´¼"?¹™še¾ A‰Eux{D´‡;CŠ=As2i=‡|Üs*‡v20120731_00607_stKsb320@ëiƒ»(Ñ?B¹e@€Ecö)=Ŏˆ@ZS?â\/¾«…E`"×D$9E8òAsøó=†ÖÎs*‡v20120731_00609_stKsb320@ëiƒ¾z¿d?NWš@€Ec>Í=¸ƒ?2Üâ@£×^¾—
=E]ڏDóøCyšAsÓr=§ù"s*‡v20120801_00458_stKsb320@ëi£%Û;¥?IP@€EWå=ž$ˆ={ö@(ö/¾'n˜EULöD¢EíPAqþö=Äb½s*‡v20120801_00460_stKsb320@ëi£)'ªë?eSt@€EWà)=§L?bVí?fff_¾¦ffETK…DàC†¨Asà(=b!"s*‡v20120801_00550_stKsb334@ëi£áI¡_?ue'@€EV{='@†–õ@QG®/¾´¼jEQs\D´«
E…DApø*>Ñzs*‡v20120801_00560_stKsb334@ëi£õñCz?…*@€ETr==¨çÄ@'Úê?î{d¾³33EPk…D´hCåãAxÖ?>	7s*‡v20120804_00161_stKsb320@ëjÄ?^ÔÉ@€E–==Œ›Ü?2@@'
=-¾–E•ãD
áEdZAp°ß=ЍZs*‡v20120804_00163_stKsb320@ëj²•?4wõ@€E"3R=áÔ©=»"?ýp¤_¾Ÿ¾wE"RD8CØRApy¯=r¸÷s*‡v20120804_00625_stKsb334@ëjáˆK?€p,@€E‡ƒ=—VÌ?šày?¹™š0¾²-E…öD´§çE'-Apnå=•èAs*‡v20120804_00635_stKsb334@ëjñHØ?[87@€E†ó=0¼>²é?ï\)c¾ÎVE†_D´w3Cg+Ap7D=oK{s*‡v20120808_00171_stKsb334@ëjƒDŸž? àg@€E™r×=ê
RA
OÀ@B\0¾™™šE—ÌöD´¢wE~´Ai·Æ=üqs*‡v20120808_00181_stKsb334@ëjƒUQG?!Ut@€EšR=º†T?pø±?¼(öd¾®{E™'fD´{Cw
Aiïì=1.Ìs*‡v20120814_00097_stKsb334@ëk?¬®?1‰9@€E—ö=ÛVîAQ†—@!ë…/¾Ÿ¾wE™8öD´v‡E®¬ALhü<åñus*‡v20120814_00107_stKsb334@ëk?¼þ&?6ՙ@€E™à3>•è=Äå?¥¸d¾Ÿ;dE›n¤D´{ðC¡AL(<·¥Ñs*‡v20120815_00132_stKsb320@ëk`{.>Ø?ZMw@€E"!=ø=ys*‡v20120815_00134_stKsb320@ëk`~Ô±É?Wk¦@€EƒH\=å".@m·á@[…^¾¬‹DEˆxÍDÞ5C<¬A5`´<Óös*‡v20120817_00276_stKsb320@ëk¡ÑúùÜ?d)=@€EL'==¥p?šF<?'ë….¾¯²EL˜)D>wEËAR½M<ÊWds*‡v20120817_00278_stKsb320@ëk¡ÕF÷?jt®@€ELo3=øH>³‹?xQì]¾°£×EKfDõPC÷ÏARŒÊ<·:cs*‡v20120817_00512_stKsb334@ëk¤žS*?řÍ@€EUê{=¿}äA$†?W
=1¾ÃoENlÍD´¢EŒZAQÁ=©Ys*‡v20120817_00522_stKsb334@ëk¤®$›k?'ø@€ET©…=ÚAÄ?Jq?8Qìc¾´9XEO¼öD´Z¨C$ÝARÒJ=Fzs*‡v20120817_00612_stKsb320@ëk¥kˆ?¼pì@€Ej·=žèÌAxêò?O\),¾«EiaqD®VE"APÝ»=—ëäs*‡v20120817_00614_stKsb320@ëk¥"Ksò?ýC¸@€Ek÷H=þƒCA<Ô$?.{`¾Æ$ÝEg{3DFC¼îAP¡j>	íšs*‡v20120818_00720_stKsb320@ëkŁ(,?£§@€E"¬ö="È8@®a?¢\/¾˜bE'Œ=DVEFsAZøl==uõs*‡v20120818_00722_stKsb320@ëkŌÉw-?pÜ$@€E"í3=§ô(>þvX?£×I¾ÂJE'óqDþÉC$ZAZÖO=ÄÑs*‡v20120828_00619_stKsb334@ëm˜¬>?n^D@€E¼rì=¡m=†Ið@#×
/¾¯²E¹gD´‰?EoyApå=æ#us*‡v20120828_00629_stKsb334@ëm¨ckµ?X³@€E»Þ3=–bK>ºõJ?ìÌÍd¾¨r°EºlD´ZòCÁ‰ArðM="˜ös*‡v20120829_00450_stKsb334@ëm# ™èõ?¼@€E­cR=çt@5Õ@Fff0¾Ÿ;dE«G®D´Ÿ¶E~9As¡'=»U
s*‡v20120829_00460_stKsb334@ëm#°ómK?'79@€E­·\>̋?Ó}ñ?æff=¾­VE«ÍqD´aËC?As–Ô=rN²s*‡v20120911_00352_stKsb334@ënÂ#6¨?*÷Æ@€EªŸq=âOù@ˆ2˜@3330¾ß;E§'D´'ªEu¾Axü‹=Ý»"s*‡v20120911_00362_stKsb334@ënÂ3ߛ\?$ Ÿ@€EªI=>ÜY@-´q@*áHd¾§ïžE§»®D´xƒCM'AyïÄ=ëÿTs*‡v20120912_00097_stKsb334@ënßò¬-?)sÙ@€E½"=êÎ>©[€@s×
1¾¥ãTEº}ìD´›ßELAzýW>ms*‡v20120912_00107_stKsb334@ënà;ã?'ƒN@€E½)=óËÙ<³v@i™še¾å`Eº´¸D´‰PCPbA|°Ò>¦Þs*‡v20120924_00090_stKsb334@ëp`9)Ç¥?g@€E˜,ì>/$ãAÜ6@^¸R/¾ž¸RE•›
D´©ÛE''Ay)u>Î-s*‡v20120924_00100_stKsb334@ëp`cÝ¥b?õ%@€E—ò×=òHó?p*0@ë…e¾¥ãTE•œD´C*A{KJ=·ÂÎs*‡v20120924_00190_stKsb320@ëpa¬‰`?hp@€Eœ‡R=ã<ô?T©ú@fff/¾ŒIºEœ6áD:ÑE>þA|c	>Âs*‡v20120924_00192_stKsb320@ëpa9ö?ߊ@€EœŒ
=éHÏ?Z;?à_¾§l‹E›w
DÐBCÊÁA}1¸=œos*‡v20120925_00069_stKsb334@ëpÑVª?+§è@€EÅà==óV2>2)Ž@n¸R0¾›"ÑEÃdD´œ{E‹ºA€3>8Ås*‡v20120925_00079_stKsb334@ëpç>Ë?à¶@€EÅ?ö=ûŒ@@ŽÓ@¸d¾»çmEÂæÍD´>ÁCª=A}"=ΆØs*‡v20120925_00169_stKsb320@ëp€ŸºZ"?üñ@€EÅ%=ëŸÁ;'Ÿ¡@ £×.¾‹Æ¨EÅ=D5EH9Ay·3=÷"¨s*‡v20120925_00171_stKsb320@ëp€£I0K?Ûº@€EÄW¤>´u>¡#c@0`¾Ÿ;dEÄvfDÇLCªÁA}èi=ùjs*‡v20120926_00169_stKsb320@ëp ‰æ®J?.är@€E­-¸>³@¤´@¡ë…0¾€E­6RDmEGçs*‡v20120926_00171_stKsb320@ëp (·Ú?,
K@€E­ =îÎ
<Ӝã@Vff^¾ixÕE¬šDȤCûdA|²ú>Bís*‡v20120926_00333_stKsb334@ëp¢/ƒPW?Yü@€E¸³\>˜b@-ôì@"…1¾œ¬E´Ÿ®D´Š-EvƒA{ú‰>:Œs*‡v20120926_00343_stKsb334@ëp¢?8)'?X ~@€E¹®š=ÔM%?E<y@áHe¾˜bE·>¸D´s+C`A}©=Óus*‡v20120927_00313_stKsb320@ëpÁºpn¨?€õ—@€E—{=Áƒ,s*‡v20120927_00315_stKsb320@ëpÁ½®l?FÆ@€E–æš=¶v€s*‡v20121012_00192_stKsb334@ër ·}~?†×R@€E®ò3=–õ$s*‡v20121012_00202_stKsb334@ër ÈQBh?hPT@€E¯Í=×Kö?#¾4@¸Rd¾ A‰E«t=D´^¸CŸ}A<±>*$s*‡v20130313_00764_stKsb320@녪.9ßJ?šã}@€E™®=çÌUs*‡v20130313_00766_stKsb320@녪1U"?¡Þ@€E˜á=üGùs*‡v20130314_00427_stKsb320@ë…Ê_DÝ?R¸@€E J3=͟è@,ù{@¢=q/¾"záE½
DsøEŒ‡s*‡v20130314_00429_stKsb320@ë…ÊbS|?K)Ë@€EŸ†)=·FÐ>ї@$záa¾–‡+E›ïìDˆbCkA >Z's*‡v20130315_00421_stKsb320@ë…ꌡä?Xö@€E Í=ñNš@0…²@U/¾¯ E—qDhE"RA{…ý>#°§s*‡v20130315_00423_stKsb320@ë…êϗ­?_dÌ@€EŸé=ûUý?4n@?\)`¾œ¬Eœ*DÕCA}õN>?$¥s*‡v20130318_00541_stKsb334@ë†K3¥ïh?7¶ª@€Eçì=°p?ӟ©@r\/¾¾vÉE{ã…D´_ÇEº A|%n>I‹s*‡v20130318_00551_stKsb334@ë†KCáìš?N#@€E€ªÃ="è>‡5¾@
=e¾Ó÷ÏE~³3D´"BC"ÑA|ÑÆ=íµs*‡v20130318_00641_stKsb320@ë†KþÚ¶š?G3z@€EŒ>ÖK@ë_@Aë….¾«…E|XD5PEyËA}æh>Ôs*‡v20130318_00643_stKsb320@ë†L[ºf?7ø&@€E~.R=âÂ?X?¥@W®^¾²-Ey'=DtjCևA~xq>"˜s*‡v20130321_00941_stKsb320@놫Þë0?5$@€E•þq=°Ð=ˆö@mp¤.¾ß;E•@=DtîEsÛA€/>An‡s*‡v20130321_00943_stKsb320@놫áµW?,.@€E–\¸>
°>y:(@c33^¾\)E–{DOmC¹ÛA€õ>"ŸŸs*‡v20130323_01184_stKsb334@ë†ë´…ˆ–?Uz@€E—D=þŒ\>âñh@?\)-¾ƒoE•S3D´SE²¼A|á–=çöds*‡v20130323_01194_stKsb334@ë†ëÙ­Ñ	?$^ @€E'/=ї!?'€¯@JáHf¾¯ E/HD´ƒðC^5A~M>*¥Ús*‡v20130324_01361_stKsb334@ë‡éþvh?'…ê@€E"Çì=ø&Ì@¹Ù@xõÃ/¾ŒIºE'ÿD´fòE îA|Z>	¤ïs*‡v20130324_01371_stKsb334@ë‡ÿ›P?%ç@€E•—=>
€?²eÿ@]p¤e¾ž5?E"Ã…D´zúCФAF0>$åós*‡v20130325_00999_stKsb334@ë‡+SL˜µ?=—@€E¡ª)>-ü]?):@P.¾†$ÝE¡®¸D´LÅE´oA~ä>()s*‡v20130325_01009_stKsb334@ë‡+lú>Ë?@€E öq>Úî?¹ø?ð£×a¾·KÇE ëHD´x{Cc×A€H˜=½&(s*‡v20130326_00570_stKsb334@ë‡JN¤ÎV?&ž@€E­)>Ð>'·@
=/¾° ÅE­GÃD´V=E¶A~'>9QHs*‡v20130326_00580_stKsb334@ë‡Jl46?	ö@€E«üì>úÄ?oÁ@
=e¾¡G®Eª¼ÍD´qªCÉ7A~.Â=¼"s*‡v20130509_01078_stKsb320@ëŒÌ'<MŽ?'K@€E¹Mì={"¹s*‡v20130509_01080_stKsb320@ëŒÌ"¤øG?"Y–@€E¹T3=—ps*‡v20130617_00726_stKsb320@둤ÐB2U?36ó@€Eˆö=ɚñ?ªÉ^@l(ö.¾›"ÑE…æD0EvÙA|©Ø>U«s*‡v20130617_00728_stKsb320@둤ӹjð?%ùÊ@€E†Ï®=ד×@ËÈ@B\`¾‰º^Eƒ‰šD	HCyA~Ø>Újs*‡v20130625_00876_stKsb334@뒨T@E?‡±Á@€E^ýì=°ˆts*‡v20130625_00886_stKsb334@뒨e2¯U?´W÷@€E`®)=îÂAs*‡v20130702_00308_stKsb334@듂‰pçŸ?
éª@€Eœ3>g.@ qÖ@\ÌÍ/¾å`EœfD´fÉE®œA}>nJs*‡v20130702_00318_stKsb334@듂Ÿ•ý-?ô&@€E˜¾ì=á5i?ë‡ü@@£×e¾µ?}E™ôD´'VCIºA€,>ÿs*‡v20130703_00262_stKsb334@듡¸Jd'?$:á@€E|ú=ò˜?Üc«@s×
/¾˜bE{töD´_+E¹A}úÁ>+ys*‡v20130703_00272_stKsb334@듡͈?$gÛ@€Ey=îZÃ?cÀ|@\ÌÍe¾ A‰EyD´ˆ¤C‹ÇA~¥£>£vs*‡v20130703_00454_stKsb334@듣H'n¨?/µ@€E…9¸>Þf>¦®T@w®1¾ÒòE"f{D´øE¨˜A~§•>Iÿ@s*‡v20130703_00464_stKsb334@듣dh$W?+3@€E"ó
=º"ˆ?ÆØ]@0£×f¾¡ÊÁE"ÏšD´†úCžwA€N¼>þýs*‡v20130703_00790_stKsb334@듦3bé?7±Ý@€E|©×=ø˕@»"^@jáH/¾ ÄœE|{D´‹E€^A€»Ï>O£Ás*‡v20130703_00800_stKsb334@듦NÃý›?¿@€E}$=öÎk>gÙâ@8õÃd¾´¼jE|FD´pC»çA|±>sòs*‡v20130705_00246_stKsb334@ë"à½R¼?bÎ9@€E'ó= ?@˜¯@8Qì/¾œ¬E]3D´aìEµLA{bž>(ôs*‡v20130705_00256_stKsb334@ë"àÌß|R?Kå‰@€Eòf=¤ž4@#Ôc@ë…V¾"÷ÏE'ÃD´¢-C¼jA|e0=ò´Gs*‡v20130705_00486_stKsb334@ë"âªT½G?Dì±@€Ey÷ì= øÀ?‡þ@aë…/¾¤ZEw'HD´iyE¤BA|M¡>!ss*‡v20130705_00496_stKsb334@ë"⺎‰?@¶@€Ey¶==°i$?Ò _@ £×e¾®—Ey.=D´'éCøRA€2d>Ëus*‡v20130705_00822_stKsb334@ë"å¦Óy?z~@€Eh:)=™ds*‡v20130705_00832_stKsb334@ë"åÆÌÍÎ?'¾Ý@€Ej"{=ƒ|?Pu^?õe¾ÎVEgIqD´ŽoC!A{Lî>(°s*‡v20130705_01094_stKsb334@ë"èªéþa?£á§@€Eˆz®>Övs*‡v20130705_01104_stKsb334@ë"è»x+‹?ŠÃA@€Eˆ¤Í=¸ç´s*‡v20130706_00501_stKsb334@ë"©wGµ?·v@€E›2¸>ƒF@PÓ@‹×
/¾'hsEšrRD´iXE£çA~ñž>>?s*‡v20130706_00511_stKsb334@ë"¿IÒ?Êð@€E—ßÃ=ø
b=ñò@7
=f¾šŸ¾E—ù×D´yCKA}Õ>{s*‡v20130706_00693_stKsb334@ë"žú9? h€@€E®=Ô& @$"F@"ÌÍ0¾¡G®E‹¾D´p9EjA1ÿ><¼ës*‡v20130706_00703_stKsb334@ë"´¹Zª?$¯@€Ef=áÝ ?Qšá@n¸Re¾©xÕEŒŸD´w–C´þA€Jt>3B&s*‡v20130710_00670_stKsb320@딅]U[&?å@€E'üì>=G?	®e@B\.¾‹C–EÛ×D	‰EfoA~>7s*‡v20130710_00672_stKsb320@딅`º$ª?ô@€E'Æ…=ïƒÓ@º—W@U¾ž¸RE…×DçC:áA~ªU>å
s*‡v20130711_00305_stKsb334@딡îy/?G@€E «…=ú4?çV@#33/¾'ñªE ç®D´e7E°1A{<=Äx+s*‡v20130711_00315_stKsb334@딡þ"¢>üPÓ@€Ež‹Í>n0?ÄÜ@'
=e¾©xÕE à=D´"CG+A€¨à=ì:Äs*‡v20130713_00397_stKsb334@ë"áõÜ@?%u±@€E—/>OS<¹kÖ@+…0¾'hsE˜ÌD´…?E±A}…£=âù¹s*‡v20130713_00407_stKsb334@ë"â;@?(ôê@€E–û\=ÔüT?ð·"@	™š@¾œ¬E˜w\D´†ÉCï\A~ð"=ãƒås*‡v20130713_00845_stKsb320@ë"æ@êf?û¾@€E•L×=îÊ?¯vÍ@g
=/¾µ?}E"Q\D9ËE<9A~Y¶>ÉHs*‡v20130713_00847_stKsb320@ë"æDvê? Z@€E•M®=æQ?æÖý@3×
`¾ËƨE"föDú CXA|Ñ =ùîƒs*‡v20130724_00757_stKsb334@ë–F¾_[Û?Mdî@€EA
=?ˆ\u@I™š2¾bNEáD´fwEv1A}®Ü>Àâs*‡v20130724_00767_stKsb334@ë–FÏ/?Rï@€E]=¾ª>Ã@%¸d¾Ÿ;dEŽjRD´^òCsøA˜=ÝFts*‡v20130727_00098_stKsb334@떠^šÀ?aŽþ@€E¾ì=þìè@¾†Ÿ@W
=0¾†§ðE½É\D´'FE³ðAw:>4½s*‡v20130727_00108_stKsb334@떠2Ȅ"?MþÐ@€E¿=¶>NJô@8¾Ÿ¾wEÀÞD´ìCÒ°A{°>#_s*‡v20130727_00110_stKsb334@떠9!?63½@€E¿þ\=Ö¥>WÎí@¢áH1¾¤Ý/EÁ¥qD´‰¢E¤s*‡v20130727_00120_stKsb334@떠Hù³á?D}@€E¾ßH=ôE	<

@ë…M¾¬‹DEÀqD´ÓC…ãA|W^=È?s*‡v20130802_00097_stKsb320@ë—_|­šØ?¼@€Eœ‰3>Š?<i@'ë….¾~ùÛE›±®D%/E€‹A}â¦>[iÑs*‡v20130802_00099_stKsb320@ë—_ú;›?"ä@€E›âf>P€Ç@<'@ŒzáH¾¨r°EšCÃD"ÑCÚáA€9z>]Ûgs*‡v20130802_00337_stKsb320@ë—a‹Uɋ?4J•@€E†V®=Å$>½Îj@–ff0¾—
=E"'¤DódEe3A|¯…>
oÉs*‡v20130802_00339_stKsb320@ë—aŽìw7?<ßl@€E…Ÿá=Üý£@t@>¸R^¾¤ZE'ú{DÚÁC½²A€>nžs*‡v20130804_00294_stKsb320@뗡`Ü9?È@€E£j>
€=€CÃ@^¸R.¾ŽÙE¢é®DR=EqÓA²¼>ˆs*‡v20130804_00296_stKsb320@뗡ÓÒû?
;D@€E£9¤> ¾)@Ç@€Qì8¾NÙE¢1×D»#C9šA'?'>–ŽÊs*‡v20130806_00725_stKsb320@ë—åOCO
? r>@€E¨ùH=ÚU?¿=@6ff.¾¯ E§¾=D¯ßECšA|Üê=ôŠžs*‡v20130806_00727_stKsb320@ë—åRÂ?ý@€E¨¸>(E=Ì8¥@G
=^¾‰7E¨¸D˜!C¥¢A~\Ã>
'es*‡v20130807_00305_stKsb334@ë˜"¬ÍÔ?8y´@€E'IR>n@"ì¼@Š\+¾«…E'ˆ¤D´ÊwEˆsAã>@ɽs*‡v20130807_00315_stKsb334@ë˜4Êô?>]
@€E"q=¾–=ŸT@-p¤e¾­'hE'nfD´†C£–A~"–>k(s*‡v20130822_00633_stKsb320@ë™äu[w?%¦‹@€E™rÃ=úF?@(A@….¾'\E˜œRDzòE>ÝA}´>>ãôs*‡v20130822_00635_stKsb320@ë™ä#
[¤?+6†@€E˜å==Á‡p>¾XT@P£×]¾"záE—ª=D¸ÕCŸ¾A~ËE>0ˆs*‡v20130828_00363_stKsb334@뚢QRR³?"Ê
@€E»Å
=éà@Œ™@(Qì0¾\)E¹¹\D´ÚE†Azç=Ó°s*‡v20130828_00373_stKsb334@뚢bO˚?3Á@€E¼×=çJ~?Š8@N{e¾‹C–EºRD´¢ÉC
AJ›>?	ás*‡v20130829_00127_stKsb320@ëšÂôGB?0K6@€Eª®=¼ÆØ?g>@6ff.¾"t¼E©d{D–éEQ¢A€Œ>2>s*‡v20130829_00129_stKsb320@ëšÂ÷6¬?0"«@€Eªì=×<>l½@,ÌÍ_¾%E¨¸áD»×CˆsA}m>â~s*‡v20130922_00146_stKsb334@ëÀ†Ä)æ?AÂÂ@€E"î¸=Ë®¸@}¾û@Qì.¾ž5?E'«
D´åXE~ÕA÷y>:Wüs*‡v20130922_00156_stKsb334@ëÀ‰ì?='@€E•/{=Ìàï>ñ
´@Që…e¾¬‹DE"DáD´‹ÏC&%A|KŸ>0s*‡v20130923_00089_stKsb320@ëßÓ{?5âa@€E±zR=ÛI–<"$j@ƒ33-¾‰7E°{3DƒøEWA~F›>Aoss*‡v20130923_00091_stKsb320@ëßÖËÎË?/L‹@€E±q3=èô>e'Ã@P£×]¾OßE°åD¬CÅA;>ÂRs*‡v20130924_00274_stKsb320@ëžaÞVã?^TÃ@€EÁåö>t¡~@cò@/\)-¾˜"uEÂDD´EA'A{]]=ðK[s*‡v20130924_00276_stKsb320@ëže+O??ͯ@€EÁ½>Bm=‡¢@õÃ]¾€EÁ5ìD£×CÒ-A}Þ1=Ú.0s*‡v20131006_00201_stKsb320@럀⛖?+ôG@€E¥è=âŠ2?€~@ƒ….¾Ÿ;dE§¤D sEUôA<.>:Ès*‡v20131006_00203_stKsb320@럀åØAJ?6ƒ/@€E¥á=Ü8·?"ߎ@3×
]¾£SøE¥°fDÈ1CéºA!§>¤Ôs*‡v20131007_00174_stKsb334@럠šÁ\?T#"@€EÁ{H>m?B™/@'áH0¾ž¸RE½DRD´Ð¤EpÙA
1>]$ts*‡v20131007_00184_stKsb334@럠ª\Šp?Lü—@€EÂRH=Çt<Ÿt1@õÃe¾¤ZE¾ä)D´…'CÍA|à«=ôaÝs*‡v20131016_00044_stKsb334@ë À
P¥à?«@€E´U==³"s*‡v20131017_00005_stKsb320@ë ßê2?`.B@€E½‹¤=¤8 s*‡v20131017_00007_stKsb320@ë ß'Bo¼?Hð.@€E½£f=¾¸hs*‡v20131017_00145_stKsb334@ë à(l±?q@€EÃk{=ÙWÛs*‡v20131017_00155_stKsb334@ë à(Dm?}>Ä@€EÄ/š=¹À8?køË@33e¾š¬E¿´¸D´P¤CäA{Ÿœ>#zms*‡v20140228_00401_stKsb320@뱬bÞ¡?¸@€E´Õ=ÎÆ=@¸b@þ{/¾‡+E´AD±‰E‰/s*‡v20140228_00403_stKsb320@뱬ehà?>²@€EµKö=ÌÑ¿=h©@[…^¾‹Æ¨E³D<ZC
~wAæÔ>UBs*‡v20140422_00501_stKsb320@ë¸I¦ÚV?Ôã9@€E€)=ä»Ðs*‡v20140422_00503_stKsb320@ë¸I©ŽúY?Ÿ®@€EœFR=µs*‡v20140501_00580_stKsb320@ë¹m7‡›•?žž?@€EåÃ=¼¯s*‡v20140501_00582_stKsb320@ë¹m:Û8 ?"$T@€Eª\=›žøs*‡v20140520_00764_stKsb320@ë»Éªßqë?nê@€E€q=ˆÝ?Q4ÿ@=q1¾®{E{³…DE.¬A=ô>3iGs*‡v20140520_00766_stKsb320@ë»É®ŒÅÌ?k@€E~Ý=† ?""p@#33]¾®—Ey?®DƇC<)A|Vm>*Ùìs*‡v20140521_00497_stKsb320@ë»ã¾*É?}4ú@€E˜_>ß
@͸
@*áH*¾¥`BE—tDð!EÓA|òd>GJs*‡v20140521_00499_stKsb320@ë»ãÁ]ç?j»@€E•Ü=Í)@-k@G®_¾¥`BE"×DvVCàA}[¦>ўs*‡v20140521_00593_stKsb320@ë»ä…"i"?>ÿ¾@€E"·Í>×@Ä @}p¤.¾'ë…E'Ë
DÞwEt"Ayã>a}.s*‡v20140521_00595_stKsb320@ë»äˆá%?1yÀ@€E•á>dB>øô
@%¸_¾¬‹DE'.¤DKDCÅãA~ÿ.>½s*‡v20140526_00649_stKsb334@뼄þHÀ?2+@€E Ý{=†èäs*‡v20140526_00659_stKsb334@뼅úÄ­?*ÚÎ@€EžÊ=žþìs*‡v20140601_00789_stKsb320@ë½FmérJ?çw@€E§|>"š<}ót@†ff/¾–‡+E¦À¸DÅ?EZ¼AvÂ>H@šs*‡v20140601_00791_stKsb320@ë½FqL¹A?Á@€E¨Ùš>²F?'vé@%_¾‰7E¦ìDÅPCoA@0=ÞPŽs*‡v20140607_00493_stKsb334@ë¾'/dò? Þ@€E^¸=¬/ps*‡v20140607_00503_stKsb334@ë¾'…xÐ?}Ó,@€Eb}…=»'0s*‡v20140608_00413_stKsb320@ë¾"Òò?–F@€E¦Þ>F
·s*‡v20140608_00415_stKsb320@ë¾"
.g?"£å@€E§(®>Ô²s*‡v20140617_01124_stKsb334@ë¿IzK¶?ԚŽ@€E²
\=‰	ès*‡v20140617_01134_stKsb334@ë¿I‹™
þ?ÕDó@€E´Ff>Cpßs*‡v20140620_00975_stKsb334@ë¿©Ô,<Ÿ?Y•I@€E'÷H=£]è?äûÒ@U1¾¢ÐåEˆ{D´ÅE{‰A€'Ú>fUhs*‡v20140620_00985_stKsb334@뿩讥D?bº@€E"é=ª(>Žò¸@¸Re¾š¬E'î{D´`C9šA€ >Æ)s*‡v20140623_00913_stKsb334@ëÀoü¶?S¦k@€E†ò==Æ«Ä?™´õ@S331¾Á‰7E…ßìD´ÌjEsºA~¬¹>µùs*‡v20140623_00923_stKsb334@ëÀ€Ñn?4h5@€EˆÕ=¯e"?á£@1G®d¾£×
Eˆ%D´tåCÃA|•T>k"s*‡v20140624_00245_stKsb334@ëÀ"
&Y?\¨—@€Eî=òۃ>âÄ@ˆõÃ0¾"záE‹½
D´ÄÍE£ÇA{g	>YRs*‡v20140624_00255_stKsb334@ëÀ"0-ºx?Z)Š@€Eñš=͛Ks*‡v20140624_00893_stKsb334@ëÀ)9ûV?-?ð@€E•–
=¿ >äÁ'@<(ö0¾'n˜E•tRD´ÇÇEoTA}—=ù6s*‡v20140624_00903_stKsb334@ëÀ)Jr9®?:[$@€E˜<®=ÞŽ?–à@áH9¾œ(öE–ø=D´YÛCE`A}™Ä=Èms*‡v20140702_00769_stKsb334@ëÁ%‰ém—?"âð@€Eyx=Žkxs*‡v20140702_00779_stKsb334@ëÁ%œ¹Sô?ws@€EyG="ÿ?@.á?ð£×f¾¯²Ew¸{D´ˆ!Cþ¸A{•=>ºks*‡v20140703_00529_stKsb334@ëÁC™kK~?F>@€E"6=¤D@éÓ÷@…¸1¾ž5?E'ÂfD´ÖÑE©ÛA{æñ>s*‡v20140703_00539_stKsb334@ëÁC©äÐz?Jò'@€EƒX=žy?Ùî4@2\e¾¤Ý/Eƒb=D´‡CôþA}È=ù,s*‡v20140706_00455_stKsb334@ëÁ¦}Ͷ,?HÒ@€E¤ÿ¸>
AÌ@jáH/¾—
=E¤"HD´ãmE'VAxzÝ>.ps*‡v20140706_00465_stKsb334@ëÁ¦š2v?$+=@€E§¤=Àä>×Òa@e¸d¾ª~úE§!…D´tÅC»#A~•«> RFs*‡v20140712_00553_stKsb334@ëÂd@é)O? [.@€E–Ô=äX²@U'+@—®0¾ŽÙE—‡ìD´°åE {A}ËÙ>YÜ$s*‡v20140712_00563_stKsb334@ëÂdRè°-?ªî@€E–7¸=ýE~?h+D@4zác¾¹XE–Õ3D´R^C1hAH<=æUUs*‡v20140714_00443_stKsb320@ëÂ¥,J'?*ÓÀ@€E¯D¤>$r@eÝB@e.¾¡ÊÁE®ß
D§ÏEA¢A·§>0O%s*‡v20140714_00445_stKsb320@ëÂ¥/°²:?1™À@€E¯×=â9í?Jãy@N¸R_¾"÷ÏE®	\DIXCÎÙA}=¯>T!s*‡v20140804_00104_stKsb334@ëÅ?ÝD(Ï?˜ê@€E¯å=ŽÐs*‡v20140804_00114_stKsb334@ëÅ?îkÃs?–ÚC@€E¯v\=ºíps*‡v20140812_00193_stKsb320@ëÆ@œÕ"›?Ì@€E¡:>6x?árC@'áH.¾s¶FE 2ÍDn‡EVÅAð€>c(Bs*‡v20140812_00195_stKsb320@ëÆ@ bÁ@?&è@€E¡^q>'XU>M¼¢@S×
^¾%EŸ4=D·CwAÓ>!Às*‡v20140812_00241_stKsb320@ëÆ@ý€(¯?@'þ@€EÉ{=üe@Z÷×@'
=/¾ƒoE¤DZáEXÍA€'á>®s*‡v20140812_00243_stKsb320@ëÆA!}©?'·¨@€E§ì>·®=Òs™@P^¾ˆ´9E›äDڏC˅A~Þæ>6²±s*‡v20140812_00387_stKsb320@ëÆBQ㗿?+@€E'=Á‡¬=˜‹@b\.¾}ó¶E'ÆDEa7A€'><Ãhs*‡v20140812_00389_stKsb320@ëÆBUB!c?<¨Ô@€E'q=Ü3(>àUî@:=q^¾‡+EÚfDµC¡‰A€,c>	P"s*‡v20140812_00435_stKsb320@ëÆB´
Ù\?23—@€E'Nf>X>Dæ@e.¾²-E'bD™šEbÍA€ÝU>1®Þs*‡v20140812_00437_stKsb320@ëÆB·€ŸÎ?,ç@€E'w==ïè¿;á/+@ ]¾ˆ1'E'p¤D¦C-AkS=Ð|@s*‡v20140812_00819_stKsb320@ëÆEýòÏk?$Î@€Eš´)=È>¿XD@"ÌÍ.¾å`EštDËDEFáAòa>SNªs*‡v20140812_00821_stKsb320@ëÆFJ=?'"@€Ešo×=áÞâ?W@,@8õÃ_¾¥ãTE™Ù×D÷ßCæéA5,>…Qs*‡v20140813_00332_stKsb320@ëÆb3h''?¤"@€Eªyá=ü©Ô?(Tk@O\).¾ŒIºEªÂ=DE]‰A}^>aes*‡v20140813_00334_stKsb320@ëÆb7ë6?ë>@€Eª÷3=ä¾è>^t@Qì^¾—
=Eª‰…D´¬Cÿ;A~ó=Ðs±s*‡v20140815_00226_stKsb320@ëÆ¢+Mé?9f@€E•¡\=¹Y¨@'@2\.¾ž5?E•"®D'^EI#A~,ù>ñ³s*‡v20140815_00228_stKsb320@ëÆ¢.ˆHä?gԁ@€E–${=ª£>8=(@zá^¾'n˜E•DÍD¼œCžA~šA>îs*‡v20140815_00634_stKsb320@ëÆ¥|ççÛ?Bé"@€E˜Já=ç×ÿ@¢|ú@}p¤.¾ŽVE˜,)D×®EEA{À >(ˆÎs*‡v20140815_00636_stKsb320@ëÆ¥€<Õ?E<j@€E—°>
k?ü¨Á@[…_¾'ñªE–¯…DFCS3A}gz>m*s*‡v20140816_00343_stKsb320@ëÆÂ"c­?<€Î@€Eµ*)=º(@N¹@'áH0¾œ(öE¶D‰7Eg×A|Ì>A™Ês*‡v20140816_00345_stKsb320@ëÆÂ	ÏÒf??–C@€E´=Ë
@[øO@mp¤^¾¡ÊÁE³€=DÝCA~Ës>IÍs*‡v20140817_00150_stKsb320@ëÆà2 Á?9?æ@€E¼m=Ôdð@H!É@C×
.¾n—EºþD·;E8úA€dí>-s*‡v20140817_00152_stKsb320@ëÆà6†I†?2Bw@€E¼²®=ă$?&ñE@.{^¾›¥ãEº]DÔ¼C^úAåÞ>Û§s*‡v20140817_00297_stKsb320@ëÆáå/´ù?C…a@€E­ø\=œ0´?ª@/\)/¾ƒ•E® RDxsEGøA~Åg>W,s*‡v20140817_00299_stKsb320@ëÆáèº
Ø?D=¶@€E­Ñ=¾7è?ƬB@^¾ƒ•E­fD¢^CÄA#°>G2s*‡v20140817_00441_stKsb320@ëÆã6Z	Œ?>ÿÞ@€E¬¿==¼±?ø{$@b\.¾'ë…E¬'¤D¸ƒEA¶Acg>(œs*‡v20140817_00443_stKsb320@ëÆã:(ë\?3*§@€E¬	=à€7?éƧ@5¸^¾bNEªå…D¸ƒC´9A~T·>ÍÌs*‡v20140830_00588_stKsb320@ëȄÀ¨V¡?9š"@€E‰H=¼ÄØ?л@që….¾bNE‰@öDê°E>ÝA|ú">K0×s*‡v20140830_00590_stKsb320@ëȄÃՂS?'@€Eˆ™=ÐÁ>c;‰@$zá_¾ ÄœEˆ,DÖ¨CÂNA~=Ò=ðÜ;s*‡v20140911_00297_stKsb334@ëÊðÖí?·^@€E•9>™ó@«˜¬@¸/¾—
=E'8RD´ðöEiyA|£=ȌÔs*‡v20140911_00307_stKsb334@ëÊ/Ò@)?k@€E"•×=î~é>hw@;…e¾¦ffE"Ë3D´‡;C©üA€VV>:¨s*‡v20141006_00145_stKsb334@ëÍ —£?:hE@€EÃT{=̙¿?7ë'@@0¾œ¬E¾ç®D´ÒéEt-A~·y>{s*‡v20141006_00155_stKsb334@ëÍ §ßÐ?1yâ@€EÂR=Ñ[g>9Ù@5¸d¾¥`BE¾¢RD´'˜C±hA~>Æ"s*‡v20150331_01273_stKsb320@ëã,öÆ'?
í™@€E»´š>Jðä?&±–@p/¾"›¦EºžD²ÁEY7A~ÏÅ>3
ºs*‡v20150331_01275_stKsb320@ëã,ú—`Y?œž@€E»±q>Y¸`?Š(Ù@#33R¾†$ÝE¹Å…DñC}A€¼C>þÒs*‡v20150523_00235_stKsb334@ëéÊ0åá?("ÿ@€E¯S…=éT›>¼'?ü(ö0¾ ÄœE­èöD´ÒE}²Azã=¸*Øs*‡v20150523_00245_stKsb334@ëéÊB‡N?'å@€E±X=ÎJJ@:‰@L(öZ¾©ûçE°Ø)D´'‰C™XA¼>V,9s*‡v20150529_00493_stKsb334@ëêƒKÑtÒ?3}€@€E­4H=«ß˜?[Hñ@C×
5¾¡ÊÁE­C3D´³ÇE®^Az͍>0Ös*‡v20150529_00503_stKsb334@ëêƒ[`Mó?/%@€E®cš=–ž"?1é'@\f¾¡ÊÁE¯mìD´«;C‹A}>!=á30s*‡v20150529_00541_stKsb334@ëꃹ†?OðÄ@€E¢¸=Òy@vV@$zá0¾¯²E¢¼{D´¸Eª°A}GL=ù½Ùs*‡v20150529_00551_stKsb334@ëêƒÉs@ê?>£6@€EŸ­á=ö·8@Gå-@*=qe¾±&éE —…D´´ÕCçðA}îÙ>·ês*‡v20150529_00589_stKsb334@ëê"!ÏùR?Dóc@€E™)R=³L@ˆ)]@)™š1¾™‡E™°=D´ÄREª{A€Æ@>ÀQs*‡v20150529_00599_stKsb334@ëê"1·½Ç?OåÖ@€EžÚ…=°?«m?ÌÌÍf¾¨r°EžºáD´«×C8A{«÷=µ³ðs*‡v20150531_00387_stKsb334@ëêÇ6ÀÜT?L"î@€EˆÖ=Ó`"?ø˜@.¸R,¾¨r°Eˆu®D´»;Eœ^A|¬•=ϝÐs*‡v20150531_00397_stKsb334@ëêÇGº^‹?=…'@€Eˆ¦Ã=áÝ»@,1@*=qd¾/Eˆ–ÍD´•ÓCÚ^A~°>
ots*‡v20150531_00795_stKsb334@ëêÍ'§ßX?&Ú«@€E¤xì=å‡l>u@c×
/¾¸QìE£;×D´œBEYôA}‡…>#is*‡v20150531_00805_stKsb334@ëêÍ8/0?4þ‰@€E¦7{=Ýk0@MÓÂ@W
=e¾—PE¤¾¸D´\ÅC½/A~ӎ>,6s*‡v20150722_00401_stKsb320@ëñCóI"?ºÃk@€E—
=‰,Œs*‡v20150722_00403_stKsb320@ëñCö䨷?Ó{@€E¸=¨Hs*‡v20150723_00817_stKsb334@ëñf³LXH?)þ·@€E'²==ÓUÎ?…/
@'=q/¾¬‹DEã
D´º˜EeA~|>;úÄs*‡v20150723_00827_stKsb334@ëñfÆø,L?#f-@€E'®=¼þ´>& 3@O\)J¾'ë…E'†áD´]'CˆsA~<Ò>(Cïs*‡v20150804_00289_stKsb334@ëòáRA¦i?0ŠÆ@€EµË=Øáø<—Ý@G
=.¾˜"uE´¿
D´·3E–ÝA}¤ >s*‡v20150804_00299_stKsb334@ëòáa$'Ü?5†@€E¸ {>ÿ?–¿"@"\e¾¦éyE¶.öDµ²C7LA|—«=îgns*‡v20150806_00710_stKsb320@ëó%16-ä?@¶@€E¨á=±\È=Y½@@£×/¾™‡E¨†D33E7²A|Hd>	¦®s*‡v20150806_00712_stKsb320@ëó%4ўC?=5Ð@€E¨
H=¥l =«]@#×
^¾«E§öD0CuAý=úx¥s*‡v20150810_00351_stKsb334@ëó¢v¤L?™º·@€Ennf=±gàs*‡v20150810_00361_stKsb334@ëó¢&¬·¯?Žo¬@€Em{= •Hs*‡v20150818_00101_stKsb320@ëô£&×Z?`³@€E‹{á=µ£ @ÙM$@*=q0¾µÂE‹±D‰XEU×Av‡^=ÿSªs*‡v20150818_00103_stKsb320@ëô£  ÷œ?€jM@€E‹ÆH=ÌGï?p?|@G®_¾¦ffE‹ìDYHCý²A4Í>Ggþs*‡v20150830_00105_stKsb334@ëö C¯Œö?'™@€EÜ¢×=Á>ô?µ®Ñ@ƒ33/¾†§ðEØàRD´³TE™A{"Ã>;jés*‡v20150830_00115_stKsb334@ëö S)½ê?DK'@€EÜuÃ>'@pt@J=qe¾ ÄœEÙAHD´â^CÃTAKä>e<`s*‡v20150902_00098_stKsb320@ëö€GK]÷?¸Y@€EÅÞ¸=ÿr5?ûÜä@®-¾…¡ËEãDœEQüA~½v=Þ¬'s*‡v20150902_00100_stKsb320@ëö€J#Y÷?§"@€EŐ{=þ×>Êç@ £×_¾l‹DEÃNöD(1CT{AÂK=õŒƒs*‡v20150907_00109_stKsb334@ë÷ $›Ô?nx@€EŽ$Ã>
¼å>SÊ@'áH-¾\)EŒ½D´Å?EHA}"a>0S—s*‡v20150907_00119_stKsb334@ë÷ 7í¼?Ϧ@€EŽ=ý.l?çÀd@…f¾ŠÀƒE‹ðöDµ 1C ÅA~»Õ=ís*‡v20150907_00233_stKsb320@ë÷!^Ódì?…™@€EqR=¹˜s*‡v20150907_00235_stKsb320@ë÷!aÝûž?ro@€EÀ¤=ÂÙPs*‡v20150908_00111_stKsb320@ë÷@{8µÔ?*a™@€EŠ¶==ћ>8}n@`/¾G®Eˆ‹×DAXEVòA}äa>/þ²s*‡v20150908_00113_stKsb320@ë÷@~G~D?µ@€EŠÞ3=ö8>ãȋ@O\)W¾®{E‰(RDHåCxÕA€|ç>3ys*‡v20150911_00229_stKsb334@ë÷¢î¯?ô?)Å@€E…:¸=ôýú?êr¦@}p¤/¾ ÄœE"+3D´«uEU'A~z7>xs*‡v20150911_00239_stKsb334@ë÷¢ýtŸå?!<&@€E†¡q=Ø­T@žýT@5¸f¾µÂE…_×Dµ"ÙCѪA~–>¸Ñs*‡v20160710_00182_stKsb320@쀞Ò"Í?.Ž@€E'{>	FÀ?ÿZ›@7®*¾"záE'g®DyHE~=A|\©>£Ýs*‡v20160710_00184_stKsb320@쀡ú°?%ù7@€E{=äuS?¼`}@@_¾n—EŽlÍD-'C§ðA€">Jâ0s*‡v20160719_00633_stKsb334@ì¥0*?í@€Eg=>6&K@½á"@Y™š*¾OßEŒ€D´ÉHE|éA~Pš>)éÚs*‡v20160719_00643_stKsb334@ì¥Ãk?ªÃ@€Em×>¨?y¸@™še¾bNEŒÈfD´Š°CËA}ù=×÷s*‡v20170620_00669_stKsb320@ìH¦Ø`?¢m@€EŽ>"is*‡v20170620_00671_stKsb320@ìH¦ 
qX?^@€EÚš>i­>dmu@ff`¾¯ EŒq\Dc#CþwAz¬½>8¯¶s*‡v20170623_00805_stKsb334@ìIáÙ'?riÝ@€EžFì=®9"A.e¸@LÌÍ&¾«Eÿ×D´°9EƒA}±å>'ù­s*‡v20170623_00815_stKsb334@ìIñò¼?'¡@€EŸ¹®=¨Ûs*‡v20170623_01121_stKsb320@ìI	bf,?¢Ä¤@€E®?ì=ë˜]s*‡v20170623_01123_stKsb320@ìI	eâ?'Äm@€E­íf=£ô¬s*‡v20170628_01219_stKsb320@ìI¨ðš<?†ñm@€E†=éÃâs*‡v20170628_01221_stKsb320@ìI¨ó`¯î?"ž@€E†=£¬Äs*‡v20170629_00484_stKsb334@ìIÂ4;&?™ð@€E£T¤>vª?Áh@^¸R*¾™™šE£å…D´µE¬˜A}ä>*WŠs*‡v20170629_00494_stKsb334@ìIÂAVAU?%ªŽ@€E£|{=ä®
?qª@¸Rf¾®—E£‹ìDµ5Ck…A~^e>}s*‡v20180327_00739_stKsb334@ìkªÖ9­¡?rîF@€E³ç=đ@R¥@>{(¾ž5?E±c…D´¼9EÁžAzœ>9þjs*‡v20180327_00749_stKsb334@ìkªæ´º‡?jRÛ@€E²Ø=Àvè@°7@×
f¾•E±Ü=D´þáC,‹A~Ó=þÚjs*‡v20180525_00451_stKsb334@ìsJ}¬ÿ?`ÉÌ@€E½¿¤=ݓ°s*‡v20180525_00461_stKsb334@ìsYkV:?[>~@€EÀ Ã=¾=èA 'È@
=qe¾Ÿ¾wE¿Þ=D´åãCÉüA€tÕ>ës*‡v20180525_00527_stKsb320@ìsÛžv?Iq@€E½Ÿ{=ÄÐs*‡v20180525_00529_stKsb320@ìsÞ{0"?D	Þ@€E½Ÿ=¥c"?8sž@ÌÍ_¾ ÄœE¹•ÃDC/žA}pæ>"§s*‡v20180525_00575_stKsb320@ìs7ð'ù?]§˜@€E¹Úš=·ù>àQï@ÌÍ,¾Š=qE·HDå¢EITAw^«>«ás*‡v20180525_00577_stKsb320@ìs;œB?€ƒJ@€E¹mö=͍Ks*‡v20180525_00835_stKsb334@ìseºy¹?‹MÜ@€Eª™H= A= Ñ@(ö+¾ ÄœE§¹…D´­HE fAy¶>EÁ¾s*‡v20180525_00845_stKsb334@ìsuÞùö?—Ù¡@€E«¿ì=¼Z¨s*‡v20180525_01148_stKsb320@ìs	ïZ€?C~~@€Eª¡)=§"Ô@Åî@Z=q*¾ŒÌÍE©Æ¤D2 ElZA~ùÐ>R'²s*‡v20180525_01150_stKsb320@ìs	òN§?@ƒ\@€E«¸=îð"=€¾@=q_¾ A‰EªHD@"CÇA€[>XCs*‡v20180802_00245_stKsb320@ì{ ýñLß?CÝ@€Eª–¤=Ånh@â@
=*¾ˆ´9E¨E\D¸¤E<1A|µ>vs*‡v20180802_00247_stKsb320@ì{¡OD?D°@€E©©q=»·X=Ë@)™š^¾|í'E§ÛÃD¢CöFA€K>7í\s*‡v20180804_00829_stKsb334@ì{æ°ñ9"?sAÍ@€E'{=µãs*‡v20180804_00839_stKsb334@ì{æ¿Wô‰?ÙÖ@€E"èÍ=·wT@9Æ@…e¾ž5?E'›\Dµ´CÆfA€¼>£¨s*‡v20180812_00385_stKsb334@ì|áÈojœ?';@€E—R=™Ü@íÛÖ@AG®)¾®{E•é3D´¬œEœ!Az×»>†.þs*‡v20180812_00395_stKsb334@ì|áÙßO0?a0&@€E"›>);>óÂ@=p¤e¾®—E'ÞÍD´ýËCÅA{ƒü>qH,s*‡v20180813_00101_stKsb320@ì}an4f?6–{@€Eˆ—{=Îÿ¸>²n@'=q*¾…¸E†DyºEGA¸Ã>'k•s*‡v20180813_00103_stKsb320@ì}dþ?93Y@€EˆrÃ=؁ä?«ùÞ@;…_¾~ùÛE†ÿ\De`CšA}âÇ>_/s*‡v20180814_00130_stKsb320@ì} aŽ:k?"@€E«"š>^gv@ ¤@£…*¾p£×E¨±…D"jEIs*‡v20180814_00132_stKsb320@ì} e
`¬?"h@€E«z>Ké8?qª"@
=q^¾"t¼E¨"ÃD>éCgðA}=ÍSbs*‡v20180814_00210_stKsb334@ì}!Ëryð?ZKà@€E§K=ÔQ[?ƒ¶Q@.¸R*¾ž¸RE¥ü¤D´®E†áAx·`>œs*‡v20180814_00220_stKsb334@ì}!Ûl<¿?;¶3@€E¥Í=È	u?ÉÀç@€£×d¾ª~úE¤+D´ñqCÝôA~Ö·>fÑès*‡v20180815_00041_stKsb320@ì}?cj±?bÚ@€E=ô5U@ƒ@w®*¾š¬Ešð¸D¹ªE<NAy`>vûs*‡v20180815_00043_stKsb320@ì}?fdô?Us$@€EœÍ=äeý?&
§@õÃ_¾­VEšRD›ÇCsuA{œ>.
Ús*‡v20180816_00261_stKsb334@ì}bT7/?"@€Eƒ'Í>;3f?û)@-p¤)¾'JE'n{D´¹`EˆA|å=ïU%s*‡v20180816_00271_stKsb334@ì}bcÛ²?;†@€E'"š>;0?´$ò@7
=e¾"záE'KìDµ¬C[¦A}M">:s*‡v20180825_00261_stKsb320@ì~íA+Ä?uñ@€E•<ö=ö½‰;`ÂI@Qì*¾'JE"¿HD`¤ELA~br>€Pàs*‡v20180825_00263_stKsb320@ì~ðehe?½"@€E"ºR>AÀ?K…¯@ÌÍQ¾"t¼E"
öDm?Cü)Avá>4s*‡v20180828_00185_stKsb320@ì~àÍšp?'ÿ"@€E™³ì=Ô¼
?\šÈ@p£×*¾‡®E™ÍDQªE@¸A}.U>Fž3s*‡v20180828_00187_stKsb320@ì~àПÚü?&n@€E™"á=äÀú>Èl(@6ff_¾Ÿ;dE˜ fDIªC8ÕA~~Q>^s*‡v20180829_00175_stKsb334@ìT4ð£?G,û@€E˜_
=±ôk@–Ð@.{&¾/E—Ç
D´ÏTEHA}Òx=ýÅms*‡v20180829_00185_stKsb334@ìlc?Jvp@€E›Z
=Ä8?J†@\)e¾"t¼EšöDµ<9Ca‰A)³>xSs*‡v20180831_00137_stKsb320@ì@¦Hª?SýŽ@€E¹Í=Øß*>Îd@w®,¾›"ÑEröDfEZJA{­ü>rçUs*‡v20180831_00139_stKsb320@ì@ƒp'?]{©@€Eý=çNX>ï"€@G
=_¾—PEŽ¢DR-C.˜A€·V>'¯¡s*‡v20180831_00157_stKsb334@ì@±¶KV?xi#@€Ef=Ÿø‹>óž@7
=*¾'n˜EŠRD´Õ?EnÍAtyÔ>
Ü6s*‡v20180831_00167_stKsb334@ì@Ë«¯Ç?­@€E4==ªÝ¤s*‡v20180901_00205_stKsb334@ì`øæX?Kba@€E{'H=â±U>íáÿ@"33)¾¤ZEyšD´³E‹AyX&>a#s*‡v20180901_00215_stKsb334@ìaîfP?[@?@€Ez•…=Ó.n?ß&Ä@=qf¾—PEvK×DµÑC…A»j>(os*‡v20180906_00209_stKsb320@ì€ñ[­%?Vsµ@€E«'®=Áâ?S\­@L(ö)¾'n˜E«P¤DI'EWDA}ò/>Z`Os*‡v20180906_00211_stKsb320@ì€ô瘫?Oì@€E«"š=âç;@F"@…_¾•Eª"…Dq7C´A~ß%>1Ù`s*‡v20190403_00863_stKsb320@ìš,Q¡èó?šçQ@€E—m×=ÂØ,s*‡v20190403_00865_stKsb320@ìš,TÃáÂ?›;@€E–ÿf=Ž°

==> anc/pub_raw/L222_163_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  202 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             {¿s"lv20100422_00689_stKsb320@ë§öH{ð?U-@€E†×=ìÔ?0¥"A
áHd¾—PE‰íHD!úÑDº¸{¿s"lv20100422_00693_stKsb320@ë§ûN/c?ža@€E†¥¤=Ɓd{¿s"lv20100517_00726_stKsb320@ëÉãüÀ?i#ì@€E€P¤>k$V>ÉJ?«…c¾å`Eu
D&¼îDTsA7Y'<½Up{¿s"lv20100517_00730_stKsb320@ëÉéÿþS?Q E@€E€Z×>GÇ{>ÈØ@G
=f¾OßEt̤D΂¸D~lœA7³Ý<¤X9{¿s"lv20100905_00259_stKsb320@ë¡Ë'C?hŠ&@€E'ƒÍ=º¼ì>žYS@
p¤c¾£×
E'HD"SçD}#¶A8%#=ê£{¿s"lv20100905_00263_stKsb320@ë¡Ó÷P?VLÉ@€E'f=Þå?©I?®{g¾å`E|
D˲úD{^úA7ç"<~v«{¿s"lv20100911_00286_stKsb320@ëbB~j>?LŠH@€E‰Ÿ==Â<?¶nu@
p¤c¾ŒÌÍE…BD"jD}?;A8ò<­Š{¿s"lv20100911_00290_stKsb320@ëbJOIi?>ñþ@€EŠWÃ=ߦ•@TPó@^¸Rf¾{çmE…Z{DËÙD{%A8µø<ÊM¬{¿s"lv20110806_00669_stKsb320@ë<†.o?B!	@€EŸ'Ã=áÁ?t0ÿ@ £×c¾¡G®E›'{D*'DvO\A8Ƀ<Ãoa{¿s"lv20110806_00673_stKsb320@ë<†4Ò	£?GW(@€EžËH=Ânx?ĝt?ŒÌÍe¾™‡EšQ
DϵhDrù‰A8õ»<LX{¿s"lv20110901_00570_stKsb320@ë?·–\?. @€EÂX==Îàÿ=t1G@	™šc¾µ?}Eé…D*'
DvQšA5çý<­ŽÐ{¿s"lv20110901_00574_stKsb320@ë?¾giq?Þ×@€EÀý>
˜'{¿s"lv20110915_00329_stKsb320@ëAç Å?+9Â@€EÉ=H>Aê«=#í@<(öb¾ß;EÄÍ3D"¨¤D}¿}A3Öã<"Z{¿s"lv20110915_00333_stKsb320@ëAî5bb?-œÃ@€EÅÉq>=…=aš@¯®d¾'\EÅDËþDz{Ç{¿s"lv20110919_00563_stKsb320@ëB–$Ÿr?Asƒ@€E¤ª®=Õ
ô?Â@_\)c¾ž¸RE¢å…D"ļD}Í`A2ï<Ë°?{¿s"lv20110919_00567_stKsb320@ëBœËž?5S=@€E¤þá=õ¹p=»™Ó@
p¤f¾ŽVE a×DÌLDzQšA3Ɲ<'À:{¿s"lv20111004_00113_stKsb320@ëCàº?A	?2z5@€E¤R=õ¥i>*ê@\(öc¾‰7LEžg\D"˜BD}{3A1Q…<œîm{¿s"lv20111004_00117_stKsb320@ëCàÀóæ?!(…@€E¤>Û"{¿s"lv20111012_00281_stKsb320@ëDá[œ"á?vò3@€EH=­ì8@ˆ]¾@™šd¾¥ãTE™8D*A'DvOA0-û=YR{¿s"lv20111012_00285_stKsb320@ëDácc‹?Šè|@€E 5×=®à0?É?®{e¾ž5?E›
=DϨ‹Ds(´A0aH==*{¿s"lv20120317_00422_stKsb320@ëX‰És§?ƒ‰@€EȍÍ>Ö?Æ.A\)d¾ž¸REÆ?\D#r D}­Ã{¿s"lv20120317_00426_stKsb320@ëX‰‡òG†?õÏ@€EÉÅö=óÚJ{¿s"lv20120320_00553_stKsb320@ëXë:{;‹?œA@€E™0{=ÿ©…>îX@Ï®c¾¤ZE–zRD#?D}"{¿s"lv20120320_00557_stKsb320@ëXëB•p?6@€E˜|)=ëè6{¿s"lv20120402_00536_stKsb320@ëZ‰ÿ?@€E­Ü>	x>{Dº@Qìd¾™™šE©…D#C¶D}"DA8ä/<Îá{¿s"lv20120402_00540_stKsb320@ëZ‰îþ%?¿ç@€E®Jš=ù³AܞA¦\g¾Ÿ;dE¸jDËû}D|1H{¿s"lv20120610_00348_stKsb320@ëc%ˆ¶Í²?&–î@€E‹ÍÍ>£b=Ë™@©G®b¾¡G®E‰e…D*'DvH!{¿s"lv20120610_00352_stKsb320@ëc%¦EÏ?×ì@€E‹è==çÜL{¿s"lv20120615_00400_stKsb320@ëcÄQPÊÉ?2oæ@€E§Ä==Ðr¿?‹Ó@#×
c¾§l‹E¥ÌöD*|ÍDvDA5¡<º'?{¿s"lv20120615_00404_stKsb320@ëcÄXñÉ1?EšÍ@€E© )=¾¹Œ>ùI‹@!G®f¾ª~úE¥¬{DϔDtNA5­<œ"{¿s"lv20120616_00206_stKsb320@ëcãkÌFÀ?*Ô¦@€E'v¸=Æ^ä@O@@R\d¾£SøE(RD*‹Dv‡A5ª<®,
{¿s"lv20120616_00210_stKsb320@ëcãsͱ?:aÜ@€E"ƒ\>ü¼>öš'@fff¾¥ãTE™×Dϒ-Dte¢A5ì<•¹{¿s"lv20120623_00146_stKsb320@ëdÁë%}h?ì¿@€E¦‹3=÷og>é @s×
d¾¡ÊÁE¥ìD* ÅDv"A5Êß<«˜{¿s"lv20120623_00150_stKsb320@ëdÁòB<»?<×@€E§Ð)=ê(È=P_9@˅f¾«E¨Dϟ\DtZ{¿s"lv20120703_00742_stKsb320@ëf«@zï?3Æò@€E€\=ð˽?Ò¯)@&ffc¾¥ãTEy†=D*WmDväîA50<ŸÚÓ{¿s"lv20120703_00746_stKsb320@ëf³
Xô?*oÃ@€E€#\>	œÖ?'€k@§
=e¾±&éE€-\DÏÕ¢Drܼ{¿s"lv20120705_00489_stKsb320@ëfBK8X?1ÏÃ@€El-…=Õ/ë="é@\)c¾¯²Eg>D*̬Dv{¦A5t<—ð¹{¿s"lv20120705_00493_stKsb320@ëfBQªA²?(U@€ElÅ
=Ä >Kîˆ@<ÌÍf¾¡G®Ee¢fDϱãDsu¢A6<"ƒ{¿s"lv20120706_00398_stKsb320@ëfbÇÏý¯? †@€EƒÉH=ìì…=ßÿä@Æ{b¾®{E"r=D*‹DvQ{¿s"lv20120706_00402_stKsb320@ëfbΖ€à?*Fb@€Eƒ¶==Ü%6>-óE@•¸e¾œ¬E}¿3DϝXDs¼A6Z<ÁžÙ{¿s"lv20120716_00799_stKsb320@ëg¤ÎRž]?¯º‹@€E"gq=¯H?Êlñ>ë…d¾ÀƒE?3D)÷+DvŠA4ù|=B I{¿s"lv20120716_00803_stKsb320@ëg¤Ôó­?T38@€E"Qö=•Ç¸?Lú?™™še¾©xÕEŽˆÍDχ}DsÆÙA5í<Œc{¿s"lv20120717_00519_stKsb320@ëg¯•`?w)@€E f=ø_e{¿s"lv20120717_00523_stKsb320@ëg¶Fô?A`@€E /R=¿k {¿s"lv20120718_00204_stKsb320@ëgàÃöo3?!/@€EэÃ=ö|(=¦0ƒ@w
=c¾Ÿ;dEÏ3…D*.éDuè¤A5& < ¨´{¿s"lv20120718_00208_stKsb320@ëgàÊ9ó?Ôé@€EÒý>³°{¿s"lv20120719_00319_stKsb320@ëh+̽?‰?Ì@€E£"×= ;Ü>ÿ(?'ë…d¾·ÎÙEžs
D)ԜDuÅ¢A4Ê=Î÷{¿s"lv20120719_00323_stKsb320@ëh1"–?‡*a@€E£=›—ù@"Òm?k…d¾° ÅE®DΙìDs˅A4ë)<¼C{¿s"lv20120720_00265_stKsb320@ëh$ã ôW?)'^@€E†<R>C >|µ@E¸d¾OßE€3qD)þwDv«…A50¸<…}v{¿s"lv20120720_00269_stKsb320@ëh$ê²?)Ç©@€E…ì==«¬|??#ž@-p¤f¾›¥ãE4DÏ sDsXA5dé<zÛË{¿s"lv20120721_00463_stKsb320@ëhEÕ+&?/bp@€E¡–®=ŞD=Êf@Z=qd¾–‡+E¸D)êDv–úA5 <£Œî{¿s"lv20120721_00467_stKsb320@ëhEÛÚ&'?PØ@€E¡$=ÚHD>nž—@×
e¾ A‰EÚ)DϓðDs´þA4ðˆ<C={¿s"lv20120731_00609_stKsb320@ëiƒ¾z¿d?NWš@€Ec>Í=¸ƒ=S'@
p¤c¾™‡EWÂD)þfDv+øA4æ<§G¤{¿s"lv20120731_00613_stKsb320@ëiƒÈ§8¿?AÖ
@€E]—q='g ?G_ÿ?Ñë…g¾ž¸RESL{DϔœDsXA4i·<c¿{¿s"lv20120801_00460_stKsb320@ëi£)'ªë?eSt@€EWà)=§L?t+"?Ñë…b¾©xÕER>D*=¢DvÃuA3˙<¹J{¿s"lv20120801_00464_stKsb320@ëi£0¯ÛO?UP@€EX)\=*Ð? Y³?Þ¸Re¾©xÕEPs…DÏ·LDrÒoA3ðÛ<xÎá{¿s"lv20120804_00163_stKsb320@ëj²•?4wõ@€E"3R=áÔ©?cmE?õc¾¨r°E"º{D*NDuÀA3§{< A½{¿s"lv20120804_00167_stKsb320@ëjðŒ›?pä/@€E'ӏ= kl>Ó?záHf¾›"ÑEŒªRDÏIãDt§;A3ÎÂ< Y´{¿s"lv20120815_00134_stKsb320@ëk`~Ô±É?Wk¦@€EƒH\=å".=óä"?Ê=qc¾¥ãTE€v)D)×ÏDuÂòA1æô<¹»'{¿s"lv20120815_00138_stKsb320@ëk`…‡c?:àC@€EkR>Jß¿@&Ö@Ÿf¾¬‹DE|þfDÏ6oDtÔ{¿s"lv20120817_00278_stKsb320@ëk¡ÕF÷?jt®@€ELo3=øH?¶c?Ï\)c¾µ?}EI£…D* bDvlÝA1›3<éò:{¿s"lv20120817_00282_stKsb320@ëk¡ÛüjŸ?'¤û@€EO‰…=Ÿ?¬?`?¥¸e¾£SøEBc®Dτ¤Ds1A1çï<äè{¿s"lv20120817_00614_stKsb320@ëk¥"Ksò?ýC¸@€Ek÷H=þƒC?öšr?W
=,¾èr°E_òD)õPDvŠ°A2žÖ=ÎK{¿s"lv20120817_00618_stKsb320@ëk¥ŠQ‡Ý?Ò£v@€Ek1®=‹-l>!AŽ?ÌÍd¾ÎÙEd/®DÏ~ÉDsŠ-A1Ó=Œy;{¿s"lv20120818_00722_stKsb320@ëkŌÉw-?pÜ$@€E"í3=§ô(?WBì?Ñë…c¾©xÕEä=D)ÿ}Dv>‡A1I<û†{¿s"lv20120818_00726_stKsb320@ëkœ½‰?rÀé@€E"š=¦6|@K?×
=f¾š¬EŽ®DÏl‹Dt\A1Žµ<¼°{¿s"lv20120924_00192_stKsb320@ëpa9ö?ߊ@€EœŒ
=éHÏ@W]XAfáHd¾¥ãTE§V=D)å'Dvo+{¿s"lv20120924_00196_stKsb320@ëpa$ºNñ?ò,@€Eœ~q=ó§{¿s"lv20120925_00171_stKsb320@ëp€£I0K?Ûº@€EÄW¤>´u>ý¯@»×
c¾™‡Eƛ…D)àRDv[Ç{¿s"lv20120925_00175_stKsb320@ëp€©¼\<?›Î@€EÖ×=îÀD>üAÇ33g¾ÒòEÁHDÏPÍDsÕP{¿s"lv20120926_00171_stKsb320@ëp (·Ú?,
K@€E­ =îÎ
?õ@ôzád¾Š=qE¨~D)ÚòDvE'{¿s"lv20120926_00175_stKsb320@ëp "çBð?'Ms@€E­Óá=ô-{¿s"lv20120927_00315_stKsb320@ëpÁ½®l?FÆ@€E–æš=¶v€?ѱš?áG®c¾ A‰E"q
D)ɉDvhA-~ñ<âHª{¿s"lv20120927_00319_stKsb320@ëpÁÃæ~û?z[‰@€E—tÍ=»À?DÉL?èõÃg¾/E'LöDÏnDt7ßA.q<Ënª{¿s"lv20130313_00766_stKsb320@녪1U"?¡Þ@€E˜á=üGù?‰e?+…c¾·ÎÙE)D*e?Du¢AA)§=Rlµ{¿s"lv20130313_00770_stKsb320@녪>©~>?÷úŠ@€Eš<
> >s¸->æfff¾Ê=qEDÏO}DuŒœAATÚ= †ÿ{¿s"lv20130314_00429_stKsb320@ë…ÊbS|?K)Ë@€EŸ†)=·FÐ{¿s"lv20130314_00433_stKsb320@ë…ÊhŽ9>?QOï@€EŸê…=º¥´;'Þ?€e¾¨r°E—¥®DÏmXDu^5A@ØX<0`Ñ{¿s"lv20130315_00423_stKsb320@ë…êϗ­?_dÌ@€EŸé=ûUý?\
²?ñë…d¾šŸ¾E™®áD*ŠDuÊ=AA!Q<éË-{¿s"lv20130315_00427_stKsb320@ë…ê"íì?ZK»@€E žq=ÿaû?ìσ?àf¾'hsE˜kHDÏoDuœ¬AA[c<Šj~{¿s"lv20130318_00643_stKsb320@ë†L[ºf?7ø&@€E~.R=âÂ>írF@c¾©ûçEqàRD*6˜DuAAÊI<§h1{¿s"lv20130318_00647_stKsb320@ë†L	/.?3å@€E{
>÷ß?c¾Ä?ìÌÍg¾²-ErFDÏ@{Du%PAA¸å<gÓW{¿s"lv20130321_00943_stKsb320@놫áµW?,.@€E–\¸>
°@b0?«…c¾/EáD*6éDu×®AAÄØ<s{¿s"lv20130321_00947_stKsb320@놫è¥
f?'VÂ@€E–#Í=¿ü?Õ‡?Տg¾Ÿ;dEc3DÏLZDužAAõÒ<R½ì{¿s"lv20130509_01080_stKsb320@ëŒÌ"¤øG?"Y–@€E¹T3=—p??zác¾»çmE³-qD)°1DuŽFA?eŽ= *L{¿s"lv20130509_01084_stKsb320@ëŒÌ›Å¹?j@€EºL=¢r¬>ÌbÓ?ë…f¾¨õÃE²Ó×DÎþÑDtR=A?µE=¥¹{¿s"lv20130617_00728_stKsb320@둤ӹjð?%ùÊ@€E†Ï®=ד×? 7@c¾±&éEƒŠD)øöDuÙ7A>áì< !˜{¿s"lv20130617_00732_stKsb320@둤Ú9lˆ?O"µ@€Eˆ•Ã>U>m?}p¤g¾¼í'E'œDÏ5ªDtÊNA?,"<™z²{¿s"lv20130710_00672_stKsb320@딅`º$ª?ô@€E'Æ…=ïƒÓ?7;Ž@ŠáHc¾\)ENÍD)ÈRDuïßA>o½<Éyu{¿s"lv20130710_00676_stKsb320@딅m[?(.@€E'šš=ékÛ?y§ó@lÌÍh¾bNEŒSHDÏHöDt<jA>ªá<Ê,z{¿s"lv20130713_00847_stKsb320@ë"æDvê? Z@€E•M®=æQ='*Ü@ c¾œ(öEî)D)Ü)DvPƒA=h	<ÁÏù{¿s"lv20130713_00851_stKsb320@ë"æJ…š^?6?@€E•h¤=ºfð=¼'@…g¾¨r°E'áDÏSDtKTA=s<˜\m{¿s"lv20130802_00099_stKsb320@ë—_ú;›?"ä@€E›âf>P€Ç>£êS@©G®c¾–E™QìD*–Du«D{¿s"lv20130802_00103_stKsb320@ë—_†ej?åð@€E›R>¶U>ö=Þ@͏g¾£SøEšž{DÏ9ÓDtû…{¿s"lv20130802_00339_stKsb320@ë—aŽìw7?<ßl@€E…Ÿá=Üý£=[ æ@?\)d¾Ÿ¾wE'é…D)Û#DužéA7#<­-.{¿s"lv20130802_00343_stKsb320@ë—a•ŽAÍ?R?³@€E†VÍ=ÓîX>šZ@Qìf¾¡G®E'ÙšDÏVDtÇ}A7x<šVÏ{¿s"lv20130804_00296_stKsb320@뗡ÓÒû?
;D@€E£9¤> ¾){¿s"lv20130804_00300_stKsb320@뗡Ä¥?š@€E¢–ö=ùwkAÑAPf¾'n˜E©ßìDÎò¨Ds¦˜{¿s"lv20130806_00727_stKsb320@ë—åRÂ?ý@€E¨¸>(E?ãsA@ÐõÃ@¾œ(öEªÀ¸D)š Duœj{¿s"lv20130806_00731_stKsb320@ë—åXî=á?«©@€EªOÍ=Ü×ñ@P-@HõÃg¾™‡E¨#…DÎÝDt7¾A7‹@<®I"{¿s"lv20130822_00635_stKsb320@ë™ä#
[¤?+6†@€E˜å==Á‡p>#¡¡@*áHc¾"›¦E'=\D)°!Du ´A4¿/<‹8{¿s"lv20130822_00639_stKsb320@ë™ä-Fåm?)º
@€E˜R==átÅ>»Rø@=p¤f¾OßE"ùšDÎþ¸DtAXA5aL<Œ {¿s"lv20130829_00129_stKsb320@ëšÂ÷6¬?0"«@€Eªì=×<=\É.@`£×d¾"ýôE¥øD)"×Du•/A4<Ë<«C5{¿s"lv20130829_00133_stKsb320@ëšÃˆe?$äû@€E«˜×=ÈÈ0=¡T6@?\)f¾'ë…E¦Ý3DÎéüDt@bA3Ø*<«E‡{¿s"lv20130923_00091_stKsb320@ëßÖËÎË?/L‹@€E±q3=èô>6R@K…b¾©ûçE°lD)ªDuk–A2w¸<–cµ{¿s"lv20130923_00095_stKsb320@ëßÝÞ1ú?,—@€E°¥¸=Â>¤>rÚ»@Dzáf¾¥ãTE°=qDÎéhDtA3¶<¢þ™{¿s"lv20130924_00276_stKsb320@ëže+O??ͯ@€EÁ½>Bm@!@Ùë…c¾³¶FE¤D)£¶Du°{¿s"lv20130924_00280_stKsb320@ëžk™¶Ë?G¹3@€EÁ˜>«Â{¿s"lv20131006_00203_stKsb320@럀åØAJ?6ƒ/@€E¥á=Ü8·?ñe@Aë…c¾Ÿ;dE£D)¡HDuuA2ÈT<¸+Í{¿s"lv20131006_00207_stKsb320@럀ëøVh?5.S@€E¤Üš=äpë@8Ñ@vfff¾\)E£®DÎçuDt%PA5ß<ÁD—{¿s"lv20131017_00007_stKsb320@ë ß'Bo¼?Hð.@€E½£f=¾¸h>×rs@7
=c¾Ÿ¾wEº4öD)µ'Du›#A3þ<"%{¿s"lv20131017_00011_stKsb320@ë ßˆ;]y?S¸ž@€E¾˜ì=›#à>ú7L@,(ög¾/E¼žDÎþ°Dt6¸A3l<˜Õ›{¿s"lv20140228_00403_stKsb320@뱬ehà?>²@€EµKö=ÌÑ¿?&?-@2\d¾° ÅE°ÃD*0DtöúACEÍ<½y¦{¿s"lv20140228_00407_stKsb320@뱬k¹Qp?ØÖ@€Eµª\=ÑzÆ>hz®?¹™šf¾Ÿ¾wE®#3DÏ4RDs¤ACb<S{¿s"lv20140422_00503_stKsb320@ë¸I©ŽúY?Ÿ®@€EœFR=µ>~T?B\c¾ÑhsE—3×D)í?Du~AA‰0=ì©{¿s"lv20140422_00507_stKsb320@ë¸I°;¼Å? ¦@€ETš>Þû>¸86?
=f¾µÂE•)ìDÏ0¬DsôJAB ä=$¨õ{¿s"lv20140501_00582_stKsb320@ë¹m:Û8 ?"$T@€Eª\=›žø?ž´Î?B\c¾Ã•Eˆ#3D)ÆDv˜AAî=""T{¿s"lv20140501_00586_stKsb320@ë¹mA³i$?£1Ó@€EŽ$==­AŒ>«½z?f¾Ã•E‡¶ÍDÎíPDt'AB0R=6ü{¿s"lv20140520_00766_stKsb320@ë»É®ŒÅÌ?k@€E~Ý=† >&H2?W
=e¾¬1EwH¤D)ȤDu¼ZAAM'<æ>g{¿s"lv20140520_00770_stKsb320@ë»ÉµI8?s1Ë@€Eb)=r>þ0?ffff¾®—Evf¸DÏøDtGLAA<›è_{¿s"lv20140521_00499_stKsb320@ë»ãÁ]ç?j»@€E•Ü=Í)>ôGÎ?Ž{d¾¥`BE"3šD*<)Dug\A@öŒ<êì:{¿s"lv20140521_00503_stKsb320@ë»ãÇ¢0l?]&N@€E—C…=´üH>÷š?ŒÌÍf¾·KÇE•DÏkDt/AA`<¤#{¿s"lv20140521_00595_stKsb320@ë»äˆá%?1yÀ@€E•á>dB?¯Ó…?ê=qc¾µ?}E')ìD*4ÝDufVA@ö<å®{¿s"lv20140521_00599_stKsb320@ë»äWÁˆ?4@€E•ô)=¾'<<ŸÏz?ƒ×
g¾£×
Eª¤DÏG¶Dsç¾AAC<Ô[{¿s"lv20140601_00791_stKsb320@ë½FqL¹A?Á@€E¨Ùš>²F=y_Ø@<ÌÍc¾ A‰E¥±D)ÏLDun‡A?†"<Æ7"{¿s"lv20140601_00795_stKsb320@ë½Fwã+^? Ï5@€E¬Ô>/\¥<¤¼@®¸Re¾"÷ÏE¨fDÏZDsõ`{¿s"lv20140608_00415_stKsb320@ë¾"
.g?"£å@€E§(®>Ô²?Ñ&?†ffc¾š¬E®D*?ðDu¬A>vv=5Œ[{¿s"lv20140608_00419_stKsb320@ë¾"؏#?Ÿr'@€E§
>ÌQ?WZU?"33g¾'ë…E›§ìDÏg¦DtœA>=R‰9{¿s"lv20140714_00445_stKsb320@ëÂ¥/°²:?1™À@€E¯×=â9í=ZɊ?èõÃd¾"t¼E«»ìD)€´DuðbA6ƒr<ˆ‰M{¿s"lv20140714_00449_stKsb320@ëÂ¥6›¨=?(u@€E²x)=¯^Ð=îUÖ@Ug¾"ýôE­ÕšDÎØ)DtaªA6æt<¦8•{¿s"lv20140812_00195_stKsb320@ëÆ@ bÁ@?&è@€E¡^q>'XU:ÒRÏ@›…c¾˜"uEŸ­ìD)æVDu&A5"4<Ê5Ý{¿s"lv20140812_00199_stKsb320@ëÆ@¦ý°E?¯Þ@€E <f=ö¯9{¿s"lv20140812_00243_stKsb320@ëÆA!}©?'·¨@€E§ì>·®?E"ð@‡®c¾©xÕEŸùqD)ß¾Du,A5Fw<½'{¿s"lv20140812_00247_stKsb320@ëÆA
˜ßµ?/…/@€E›=ÿ`{¿s"lv20140812_00389_stKsb320@ëÆBUB!c?<¨Ô@€E'q=Ü3(>†'@xQìb¾/EŽÉHD)±üDu[¶A5ÿ<¡À©{¿s"lv20140812_00393_stKsb320@ëÆB[Í;?;¬X@€E'ܤ=³o {¿s"lv20140812_00437_stKsb320@ëÆB·€ŸÎ?,ç@€E'w==ïè¿>ñZ®@¬ÌÍc¾'ë…E~{D)®fDu' {¿s"lv20140812_00441_stKsb320@ëÆBâŠ.?¬D@€E'üH=Û®[?P!™@tzáf¾œ¬E'¶öDÏ'Dt1A6€Ý<´x{¿s"lv20140812_00821_stKsb320@ëÆFJ=?'"@€Ešo×=áÞâ>õß@©™šc¾•E™;ìD)êÁDuñH{¿s"lv20140812_00825_stKsb320@ëÆF£G?%nõ@€E™Áì=ÆBœ{¿s"lv20140813_00334_stKsb320@ëÆb7ë6?ë>@€Eª÷3=ä¾è@É~A*ffc¾£SøE¨à¤D)ÂDuv{¿s"lv20140813_00338_stKsb320@ëÆb=à`R? ¦@€E©¡š=Í>PH›@Ÿ®f¾å`E¨†=DϤDtA62<Ú1Ÿ{¿s"lv20140815_00228_stKsb320@ëÆ¢.ˆHä?gԁ@€E–${=ª£>Bb!?£×
e¾¯²E"záD)ÏÏDu†¨A5-ÿ<ØB:{¿s"lv20140815_00232_stKsb320@ëÆ¢5˜+?Kf[@€E–ã{= (h?0ڞ?Æfff¾Ÿ¾wE"¹qDÏuDt-¢A5 "<òh{¿s"lv20140815_00636_stKsb320@ëÆ¥€<Õ?E<j@€E—°>
k=¥T@W®c¾"›¦E'²)D)÷®DuÐ!A5t<ÕÐa{¿s"lv20140815_00640_stKsb320@ëÆ¥†Új?AbÑ@€E—'\=½ê<?ÃÔ,@1ë…g¾vÈ´E'È)DÏ¢DttþA5~<ª´s{¿s"lv20140816_00345_stKsb320@ëÆÂ	ÏÒf??–C@€E´=Ë
?
|a?î{d¾Ÿ;dE° RD)Å?DuZÁA5""<œÚc{¿s"lv20140816_00349_stKsb320@ëÆÂÍÃ?0ח@€E³Î¸=½L?e¼ç@×
f¾¥`BE²JöDÏÉDtA5<d6õ{¿s"lv20140817_00152_stKsb320@ëÆà6†I†?2Bw@€E¼²®=ă$@¬1"@€I¾ A‰E¾(fD*Dur A69h<ˇé{¿s"lv20140817_00156_stKsb320@ëÆà=»ý?=Íã@€E¾"==å	ž@	~]@<ÌÍf¾—
=E¼Œ¤DÏ#ðDsîVA6Î<™3&{¿s"lv20140817_00299_stKsb320@ëÆáèº
Ø?D=¶@€E­Ñ=¾7è>œß?Î{c¾©xÕE®=D)¿;DumÓA53N<|¾{¿s"lv20140817_00303_stKsb320@ëÆáï"œ?=Š@€E­»)=H>Ù	þ@=qf¾ž5?E¬¤DÎùÃDt¬A5KÁ<Ò¦{¿s"lv20140817_00443_stKsb320@ëÆã:(ë\?3*§@€E¬	=à€7>i¹"@2\e¾œ¬E©MÃD)ÚDu½¢A4Ùé<¢<ñ{¿s"lv20140817_00447_stKsb320@ëÆã@æ¿è?)¡@€E«Äš=Ñ>ˆ>¹ô@˜£×f¾›¥ãEª°öDÎùªDtHA6»<Ò~¯{¿s"lv20140830_00590_stKsb320@ëȄÃՂS?'@€Eˆ™=ÐÁ?㓨@HQìc¾ŒÌÍE"qšD)í/DuäZA4îV<Ȃå{¿s"lv20140830_00594_stKsb320@ëȄÊw'˜?7çÃ@€EˆžR=ÁK¼=Jß@*áHg¾wÎÙEƒˆöDÏáDtw®A5œ•<»½Q{¿s"lv20150331_01275_stKsb320@ëã,ú—`Y?œž@€E»±q>Y¸`>´÷Á@š\d¾‹Æ¨E¸=D)à1Du‰üAIN¸=9rÊ{¿s"lv20150331_01279_stKsb320@ëã-Šïˆ?q3@€E¼Ÿš>B"«?«÷à@r\f¾œ¬E·ûÃDÏ'LDt/
AHf™<âCó{¿s"lv20150722_00403_stKsb320@ëñCö䨷?Ó{@€E¸=¨H>ÀÿÔ>Ñë…c¾Ä›¦EˆŽ{D)7®DuJA=?œ=-H{¿s"lv20150722_00407_stKsb320@ëñCýü)Ý?©>ë@€EŽµ…='ýÀ>ƒ.ƒ?
=qf¾¹XE†ý3DηDs}²A=
=PÛT{¿s"lv20150806_00712_stKsb320@ëó%4ўC?=5Ð@€E¨
H=¥l ?ZLå?ˆõÃd¾ A‰E£¤D*þDuJA=MP<´{¿s"lv20150806_00716_stKsb320@ëó%;s(l?Jàé@€E§I3=ÂBå=']ý?Ó33e¾—PE¢ÙqDÏ5šDsۅA=&‹<xþ={¿s"lv20150818_00103_stKsb320@ëô£  ÷œ?€jM@€E‹ÆH=ÌGï??bû?aG®c¾²°!E‡
D)cuDuÍPA=¸e<ìmÈ{¿s"lv20150818_00107_stKsb320@ëô£&å ?—ˆî@€EŒª=¸/h?ÅW2?+…f¾¯²E‡šÍDιqDts…A=ÀŒ=#="{¿s"lv20150902_00100_stKsb320@ëö€J#Y÷?§"@€EŐ{=þ×?¥ Ì@=p¤c¾ß;E¿…D)FfDuñüA>™Õ<µ!{¿s"lv20150902_00104_stKsb320@ëö€PŽ™?&¥±@€EżÍ=¸Ü>(g»@L(öf¾œ(öEÂ%DΧðDt~¸A>ta<³Ã?{¿s"lv20150907_00235_stKsb320@ë÷!aÝûž?ro@€EÀ¤=ÂÙP>`{0?xQìb¾¬‹DEŠc
D)w;DuŸðA?eQ<Åûï{¿s"lv20150907_00239_stKsb320@ë÷!gªéÎ?€Äå@€Eq…=ݸ´>ŸH?uf¾§l‹E‹RDξoDt5?A?8ƒ<ü®"{¿s"lv20150908_00113_stKsb320@ë÷@~G~D?µ@€EŠÞ3=ö8?xÛ@K…d¾¨õÃE‡ÁìD)jÁDvÁA?¥w<³M {¿s"lv20150908_00117_stKsb320@ë÷@"Ǹ?!û<@€EŠŒH=րç>Âå@ £×g¾³¶FEˆHDÎÉDtW+A?t•<É{¿s"lv20160710_00184_stKsb320@쀡ú°?%ù7@€E{=äuS?ÜNÆ?àd¾§ïžEŒ|{D*)üDuj°AJn<®ß {¿s"lv20160710_00188_stKsb320@쀨W½V?(\"@€EŒ»®=ÊD>ROà?p¤f¾šŸ¾Eˆ±
DÏ:5Dsí?AJ(ñ<_Ês{¿s"lv20170620_00671_stKsb320@ìH¦ 
qX?^@€EÚš>i­> Öá?£×c¾¨õÃE‡©ìD)2-DuÐ!AV†5=ùp{¿s"lv20170620_00675_stKsb320@ìH¦&´9®?[þ}@€EúÃ=Ûó«>Éfª?c×
f¾Ÿ¾wE…×\DδDtT9AVWõ=t {¿s"lv20170623_01123_stKsb320@ìI	eâ?'Äm@€E­íf=£ô¬>¶]Ñ?#×
c¾²-E¦ZáD)Š=Dv7mAVžO=l"¼{¿s"lv20170623_01127_stKsb320@ìI	j—mÅ?†Ô@€E­\=©] >ø͸?}p¤A¾É7LE¥náDÎÄîDtÃ×AW—=·å{¿s"lv20170628_01221_stKsb320@ìI¨ó`¯î?"ž@€E†=£¬Ä>xœ§?+…c¾›"ÑEÁqD)™hDv=ãAVü¾=Nðø{¿s"lv20170628_01225_stKsb320@ìI¨ùˆl¡?ƒ2@€E‡kq=ˆ|>ˆg±?E¸f¾¢MÓE~ÀDÎëøDt‰'AWÖ=3Ç{¿s"lv20180525_00529_stKsb320@ìsÞ{0"?D	Þ@€E½Ÿ=¥c"?MK9?Š=qe¾ A‰E¶}3D)÷LDu¯ßA[˵=¶${¿s"lv20180525_00533_stKsb320@ìsãß=h?HÐG@€E½H=È
¿@Ü?€f¾'hsEµÉÃDÏÕDtL{A\ZÏ=ì={¿s"lv20180525_00577_stKsb320@ìs;œB?€ƒJ@€E¹mö=͍K?‹äA?c×
e¾¶È´E´D)Ì9Du™HA]Ã=J§Þ{¿s"lv20180525_00581_stKsb320@ìs@ôL?Wý@€E¸ýÃ=›I<>+ñu?B\f¾"÷ÏE²N)DÎøZDtºA\Bã<ôn{¿s"lv20180525_01150_stKsb320@ìs	òN§?@ƒ\@€E«¸=îð">5g?‹…d¾¡G®E¥|RD)[DDvz-A\Õ6<ò¡
{¿s"lv20180525_01154_stKsb320@ìs	ùÀ3?P6!@€E«½R='à>ïB5?G®d¾ŽÙE¥Ö)Dε'DtØ1A\I‹<úÞB{¿s"lv20180802_00247_stKsb320@ì{¡OD?D°@€E©©q=»·X=
ô€?ˆõÃc¾¢MÓE¥>)D)Ÿ;DumÃAj*'= ]{¿s"lv20180802_00251_stKsb320@ì{¡sýS?U"|@€E«7¸=·vü?ŸO?†ffe¾Š=qE¤)DÎÑ`DsîwAiªí=Zþõ{¿s"lv20180813_00103_stKsb320@ì}dþ?93Y@€EˆrÃ=؁ä>ë¿?"zác¾Ÿ¾wEƒ]\D)±XDupöAl"=WS{¿s"lv20180813_00107_stKsb320@ì}j¬áö?4§@€EˆÊÃ=ã"?Hž?˜Qìe¾å`E€Ê)DμåDsïžAl£Õ=	D{¿s"lv20180814_00132_stKsb320@ì} e
`¬?"h@€E«z>Ké8>já@¸c¾"t¼E¥uqD)dJDug
AkŒ_='ý-{¿s"lv20180814_00136_stKsb320@ì} jÝsä?B@€E¬Zq>bp–?17ÿ?¥¸H¾'n˜E¤4DÎÖ¸Dsó3Al§q=†—{¿s"lv20180815_00043_stKsb320@ì}?fdô?Us$@€EœÍ=äeý?ºæ?®{c¾—
=E•ÔD)ÁyDuXåAm1x=Uï{¿s"lv20180815_00047_stKsb320@ì}?l
¥?PÚÁ@€Eœ‰×=Óώ>úð?xQìe¾£SøE"KšDÎâDsôœAlN=É{¿s"lv20180825_00263_stKsb320@ì~ðehe?½"@€E"ºR>AÀ=ç•#?'ë…d¾ A‰EŽ]®D)‡¾Du܋An;R=
Û2{¿s"lv20180825_00267_stKsb320@ì~örãw?ï@€E•Û>ö‡?9šs?Ñë…S¾'ñªEœ)DÎæDtcdAq‹=pöD{¿s"lv20180828_00187_stKsb320@ì~àПÚü?&n@€E™"á=äÀú>o¢%?õ@¾™‡E"\D)mDu¬JAoº=~Có{¿s"lv20180828_00191_stKsb320@ì~à×Q'?4é­@€EšX…=ËEk>w/?'\e¾šŸ¾E'€áDηÏDt9ªAoÐ=
äu{¿s"lv20180831_00139_stKsb320@ì@ƒp'?]{©@€Eý=çNX?OÆ?¦ffc¾²-E‰RD)ŽDv<¼Aoí=iõØ{¿s"lv20180831_00143_stKsb320@ì@‰|uÇ?^ü@€Eâ=Ðz>È¢k?…¸f¾"ýôEˆÍDÎÇ}Dtª°Ao?O=GÛÃ{¿s"lv20180906_00211_stKsb320@ì€ô瘫?Oì@€E«"š=âç;>£œ?œ(öc¾¢ÐåE¤ô)D)öDuÔ¬Aoe¢=PßN{¿s"lv20180906_00215_stKsb320@ì€û"Ñ?MœÜ@€EªË3=̀?:§?œ(ög¾ß;E¤ùqDÎÐ9DtZ°ApÜ=VC={¿s"lv20190403_00865_stKsb320@ìš,TÃáÂ?›;@€E–ÿf=Ž°=s
c?8Qìd¾¯²Ea
D)ý¢Du…A\ô=ƒn{¿s"lv20190403_00869_stKsb320@ìš,Zb‡4?¸ZK@€E—Ô¤=ÊŦ?<é?G®f¾¯ E~DÎþ‡DsŒjA[›ë=µÏA

==> anc/pub_raw/L222_164_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  295 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             PÕ¦cv20100408_00463_stKsb335@êÿé@˜á?/; @€EšÅH=Û£7PÕ¦cv20100408_00465_stKsb335@êÿéC2¶?5 ü@€E›5H=½I@PÕ¦cv20110801_00532_stKsb335@ë;æfe)¥?\7ô@€Eh)=Ô%"@%VÕ?˜Qì1¾±&éE_)HAM&éD–`þAwcœ==K½PÕ¦cv20110801_00534_stKsb335@ë;æiÅ%¹?mF~@€Ei)®=ʂ=VÉ?aG®e¾–Eb{Dv¼D•'5At™=@OBPÕ¦cv20110801_00536_stKsb335@ë;æm"BJ?gÎÃ@€Eh!®=ê}¾>Ûû%?u^¾—
=E`[3Dô‹D•Aum=\ŠPÕ¦cv20110804_00707_stKsb335@ë<E¼Ò´?Iô_@€E¨˜f=üÈK=ên?¬ÌÍ4¾¤Ý/E¥HA<§ðD–ÇAsÎM=B'ÂPÕ¦cv20110804_00709_stKsb335@ë<EÀzßD?\à«@€E§:>'Nz>=:¡?p£×d¾\)E£íHDuÞÉD•Ì¼Au'=0ÂPÕ¦cv20110804_00711_stKsb335@ë<EéèÇ?wp¼@€E§[{=•2P>'kÓ?Y™š_¾ŒIºE¤XDóÛ}D•CLAu3G=>¼¾PÕ¦cv20110805_00659_stKsb335@ë<f6âÀ?S2=@€E¤B\=íI@b¯Ö?Ç®4¾›¥ãE ÍA:ýôD–5Atí³=rÙPÕ¦cv20110805_00661_stKsb335@ë<fƒŽ??jþM@€E¤¦á=ċ=ã9Ó?p£×c¾˜bE¡öDuìjD•¤sAu6ð=.WPÕ¦cv20110805_00663_stKsb335@ë<f!Ì(7?h¹¹@€E¥}\=în>¤ž?ŒÌÍ_¾'hsE¢×DóûTD•+TAtuï=%8PÕ¦cv20110820_00530_stKsb335@ë>Cuv
?-ô@€El¯Ã=çÓ=ÄÄN?ð£×3¾"t¼Ed|öA<vÉD–MAr0²=j<iPÕ¦cv20110820_00532_stKsb335@ë>CyÕó?&›¯@€ElÓ3=¬]|?'9ú?}p¤e¾"÷ÏEfdRDv%ãD•b¨ArDX=ÔPÕ¦cv20110820_00534_stKsb335@ë>C|Ë؆?-@€Em½®=Â.¬?èQ0?ž¸R^¾'hsEgr=DôðD"ùyAtž0=…PÕ¦cv20110903_00354_stKsb335@ë@ë*±?O‰~@€Eœ1š>0à²>›å$?Ï\)4¾‡®E˜•®B$²D'C3Ao~l=M=1PÕ¦cv20110903_00356_stKsb335@ë@ï µ?FÓí@€Eœ5…>,	¶>n>?†ffb¾ß;E˜ËšD}…D'AôAolÊ<î1¿PÕ¦cv20110903_00358_stKsb335@ë@íb?RP¬@€Eœ1=°ãÄ?,? >¾›¥ãE˜~fD÷|BD'Ð{Ap T=9¨4PÕ¦cv20110925_00563_stKsb335@ëBÂlîO?§ì@€EÌi®=ÓZ5=
̘?°£×2¾ª~úEÈ.öB'ÀƒD'^VA{÷>2ـPÕ¦cv20110925_00565_stKsb335@ëBÂp‰$¬?µC™@€EÎ3{>!ír?¸b™?ÌÌÍc¾¦éyEÉÿìD}¢D'ÇAzö>zžPÕ¦cv20110925_00567_stKsb335@ëBÂsï«Ê?½@€EÏ\=¬yŒ?¡íÈ?˅_¾¹Û#EË!šD÷¤ÅD'ÄÝA}]5>†7­PÕ¦cv20111009_00299_stKsb335@ëD€Ngõ?'>‹@€Eœ»Í=ÎÛj>Âav@zá5¾ŽÙE—èA4n˜D–.5Ayò…=Ž+oPÕ¦cv20111009_00301_stKsb335@ëD€Qæâ£?.‡&@€E==·Ñ<?H­L?˜Qìc¾˜"uE˜ø{DuÈRD•Ø{Az² =1m«PÕ¦cv20111009_00303_stKsb335@ëD€U(ÑZ?3‡@€Ež¤=· ?*â$?‡®_¾‹C–Eš)DóéXD•W¶A|Œä=4²áPÕ¦cv20111012_00215_stKsb335@ëDàÓAE›?'ˆ¶@€E"èH=â	?âÎ?µÂ2¾¥`BEtáB#n˜D'ˆjA{¼s=Õ¤dPÕ¦cv20111012_00217_stKsb335@ëDàÖ³`??€œJ@€E"ó×="ÙØ>l3Þ?£×
c¾Ÿ¾wE‹®D}QªD'ãAz<ø=¨q	PÕ¦cv20111012_00219_stKsb335@ëDàÚ5R?"˜<@€E"=°çP>ÀJÂ?‡®_¾ž¸REtD÷—D'‡øA{
‰=«÷PPÕ¦cv20111015_00188_stKsb335@ëE@Ã7w»?Û+"@€E¦ü)=¡¢PÕ¦cv20111015_00190_stKsb335@ëE@ƀ²Ã?ÏË6@€E¦i=hÐ@au´?Î{c¾¯²E¡Š¤D}%PD'í7A{xf>®÷PÕ¦cv20111015_00192_stKsb335@ëE@ÊÊ?Ò#©@€E¦ª
=Ôüç?‹£¿?ŒÌÍ^¾·KÇE¡ÿ3D÷"–D'"ÝAz³8>w–PÕ¦cv20120312_00399_stKsb335@ëWêJºá?(.F@€E®)®=Ëc'>lšò?ê=q2¾‹Æ¨E©ÄA`D–ðAý=¢aØPÕ¦cv20120312_00401_stKsb335@ëWêMÝô<?"DŒ@€E­`š=Àň=
k©?®{b¾‹Æ¨E¨øÍDuÅD–}7A€XS=|²âPÕ¦cv20120312_00403_stKsb335@ëWêPòvU?$•@€E¬×=É>ü??'?Ê=qO¾'ñªE©HDóä9D–uA'a3=ʊ.PÕ¦cv20120330_00556_stKsb335@ëZ,cµA@?ª±@€E¯h®>F‡>ñ­ˆ@
áH3¾ˆ1'EªëìAKó¶D–J˜A•R=¯½PÕ¦cv20120330_00558_stKsb335@ëZ,gÔ?ˆ?@€E¯l=õY­?óÂi?ÁG®?¾‹Æ¨E«"\Dv
oD•÷mAw–=¡rHPÕ¦cv20120330_00560_stKsb335@ëZ,käû?q@€E¯'®>	á'>çöá?ٙš\¾'ñªE«§HDóò-D•Œ{A~Òw=œÊÕPÕ¦cv20120606_00654_stKsb335@ëb¨i1â¦?=e'@€E'w
="Ð@@ô@G®3¾²-E€{B$ZD'ÉqA}¼ý=´á[PÕ¦cv20120606_00656_stKsb335@ëb¨m€0½?v69@€E"[¸=Š³">óç?"záb¾¢MÓE›HD}o®D'ÞÑA}æŠ=—¡¡PÕ¦cv20120606_00658_stKsb335@ëb¨qËÚ_?U
]@€E'?H=µ,>¸.G?£×
^¾ž¸REÜ¸D÷´¼D'~NA|ê^='!ðPÕ¦cv20120610_00210_stKsb335@ëc$=ë"6?+_@€E•È¸=ñIÇ<	ÿÎ@ë…3¾˜"uE'PB-õÃD'Y'AI=›/ûPÕ¦cv20120610_00212_stKsb335@ëc$A¾Áœ?)y.@€E•Ú…>3a
>æ"?´záb¾š¬E'fD}$ÍD'³#A,c=† ûPÕ¦cv20120610_00214_stKsb335@ëc$E‡ùß?(–±@€E•«®=ºþ¸=‹Ém?÷
=_¾™‡E'Å
D÷y7D'DåA~ÀŒ= ¬GPÕ¦cv20120611_00474_stKsb335@ëcDŠÕ– ?+"B@€E'€=>¯#;ÈE}@zá3¾ž5?E}4B(ùÛD'pÕA€‹=óÉ:PÕ¦cv20120611_00476_stKsb335@ëcDG@[?•@€E'3á=Álô@åõ²?ºáHc¾ˆ1'E|ƒ®D}ZD'ŽÉA®ÿ=œa+PÕ¦cv20120611_00478_stKsb335@ëcD'÷ä~?Àµ@€E"¤=®±x<Ϋe?°£×I¾–E{ø{D÷ˆîD'/mA'DG=«çPÕ¦cv20120614_00277_stKsb335@ëc£ˆ=[€?4¾|@€E†˜ì=¨f4=G\?þ¸R2¾å`E'B(ãTD'cßA|è~=¯\ÄPÕ¦cv20120614_00279_stKsb335@ëc£‹"aq?8-Ø@€E…Ñ{=«w$=|Vè?˜Qìc¾—
=E'EìD}¾D'¨ÝA}==UVœPÕ¦cv20120614_00281_stKsb335@ëc£¹p?/0@€E†š=®Nà?JŸk?ã×
C¾›¥ãEƒušD÷—
D'6%A~ë=®G-PÕ¦cv20120617_01028_stKsb335@ëdr5·?×@€Ex'=¥q?¶¡@\2¾ A‰Ep0ÍB$IºD'/A|ö÷="*pPÕ¦cv20120617_01030_stKsb335@ëdvß8?òÖ@€EyM×=ÁÀ>êQ›?¬ÌÍa¾ž¸REr¾fD}D'UA}A=H7lPÕ¦cv20120617_01032_stKsb335@ëdyÖ«H?"Í_@€E{Rf=ǤÔ>Ë~?\)_¾'JEt©ÃD÷ƒD'ߍA~0Þ=G?PÕ¦cv20120630_00133_stKsb335@ëe¢ £-í?'™¢@€E§^)>=ֆ>éž@…2¾vÈ´E¢¯×B('ðD'HBAq§=ÛûSPÕ¦cv20120630_00135_stKsb335@ëe¢$0áÊ?!ŽÎ@€E§§{>/r<Ï1?'ë…b¾ŒIºE£™qD|û¦D'ÕA~J'=CæPÕ¦cv20120630_00137_stKsb335@ëe¢'ÁZS?0'N@€E§v>g±=xÁ?þ¸R^¾záHE£\¤D÷o–D'V%A€‰=‰A†PÕ¦cv20120704_00779_stKsb335@ëf&x-Κ?8tö@€EY"¸>8Ôª?›Á§?ØQì3¾ß;EOxÍB"ÚD'ÐA¸	=ŠðPÕ¦cv20120704_00781_stKsb335@ëf&|}tJ?0A)@€E_óq>??–?‡®d¾"záEVö=D}hBD'ë®A€&ý=I6ÞPÕ¦cv20120704_00783_stKsb335@ëf&€µ²?2å@€E\ÉÃ>C?²u?Š=q_¾œ¬EU¸D÷¹7D'nAÇë=6ŠPÕ¦cv20120705_00999_stKsb335@ëfFuŽL‰?FÒÍ@€E`M
=î[…@Õ5º@zá3¾±©üEX)qB"aHD'éHA'W6>BEPÕ¦cv20120705_01001_stKsb335@ëfFxýØ3?EDS@€E^…>Ýo?»ˆ¥?£×
b¾«…EU"ÍD}yºD'×mA+Ô=ŠÊ:PÕ¦cv20120705_01003_stKsb335@ëfF|[›1?Cd%@€E\€{>=">˜#?À_¾¨r°ET6D÷­PD'e²AæÆ=™¥PÕ¦cv20120718_00114_stKsb335@ëgàÿV7?+Ä@€Eân{=È"¤?¢q@2\3¾€EݏB(¹XD'XƒA`Æ=ш)PÕ¦cv20120718_00116_stKsb335@ëgà8Ï?2Òñ@€Eâ=\=¥ÿ?C1?ÌÌÍc¾†$ÝEÝ=D|{D'[+Ag=œ9PÕ¦cv20120718_00118_stKsb335@ëgàk«ö?1¨ @€Eá±×=²B°<l+‰?Ýp¤_¾€EÜOìD÷3}D'öA€¶Ó=¢þPÕ¦cv20120722_00811_stKsb335@ëhd'•>@?¸è@€E†¢¸>w‡?»µ¬@4zá3¾'hsE€@áB#uÃD''ôA'uI>ÙPÕ¦cv20120722_00813_stKsb335@ëhd"øåÚ?@€E†ñR=¾Gø@0`
?ç®d¾²-E'áD}
ÃD's…A' "=™¨PÕ¦cv20120722_00815_stKsb335@ëhd˜c®Ñ?Öý@€E†ÌÍ>'ÖN?9b?µÂ_¾ŠÀƒEÜD÷ŠD'ï}A'9`=ŸyÞPÕ¦cv20120723_00408_stKsb335@ëh'¥oÆa?VT£@€E€=âò½?0y_?ù™š3¾¢MÓEu3B&$ÝD'Ÿ¶AN©=ç†aPÕ¦cv20120723_00410_stKsb335@ëh'¨ø?f_*@€E\f>(̀?…Ì6?®{b¾‰7LEtôÍD}ÏD'SAu€=®Ã:PÕ¦cv20120723_00412_stKsb335@ëh'¬KWÂ?Qÿp@€E~Ö{>"WÌ?î¤5?×
=_¾›¥ãEtÏ×D÷˜œD'û;AƒRý=ÂóPÕ¦cv20120725_00712_stKsb335@ëhÆ$"Ž?0¡Ü@€E"Ñ3=ȁÀ?£…¨?‡®3¾"záE€\B$JÁD'‹3A€X)=R*£PÕ¦cv20120725_00714_stKsb335@ëhÆ'LªÓ?>·@€E…Ç…=¶ˆ4?7Ì?\c¾œ¬E€ÏÃD|úÁD'w#A€ã=…íPÕ¦cv20120725_00716_stKsb335@ëhÆ*‡£"?6ƒ$@€E…Ž3=Ʉà?.¶·@^¾š¬E€÷D÷g®D'ïA€`
=•ÏsPÕ¦cv20120726_00304_stKsb335@ëhâ.U@?YÇ@€E€ëá>½ã?ëf'@G®3¾ß;EwB%p¤D'ŠÉAK=½èÌPÕ¦cv20120726_00306_stKsb335@ëhâ1fë?µ@€E€ÂÃ>mS?"¤?œ(öd¾"záEx˜ÍD}
`D'lbAE;=PRƒPÕ¦cv20120726_00308_stKsb335@ëhâ4À¬X?#ƒ‰@€EX3>†5>µ\£?·
=`¾"ýôEz¥qD÷€"D'ùyA€Ÿæ=t(ÓPÕ¦cv20120804_00685_stKsb335@ëjSÔ|?T @€E‰+3=‡ñ=nœa?£×
3¾¢MÓEƒ‰HB$¬D'œ"A'J²=¬õPÕ¦cv20120804_00687_stKsb335@ëjVZ-?Xã}@€EˆÒ=¾ÄØ=8I?àc¾¨õÃEƒM×D},¼D'S…A'3'=¿‡9PÕ¦cv20120804_00689_stKsb335@ëjY·œ9?^¶Ü@€Eˆò==¥n4>/D˜?Ç®`¾ ÄœEƒÒ¤D÷øD'ÐJA'"$=ϊ÷PÕ¦cv20120805_00447_stKsb335@ëj#E&Ñ?"0-@€EÐö=çK?àp?ë…B¾'ë…EŒ"fB$Û#D'ˆJA'™2=Ý÷ÈPÕ¦cv20120805_00449_stKsb335@ëj#&r[?&¹"@€EªH=×±?à‡¸?Ï\)X¾ŒIºE‹×
D}BD'uìA€Ì=¦¦OPÕ¦cv20120805_00451_stKsb335@ëj#Y?ðÓ@€EÉ…=äZm@ß@HQì^¾å`EŒAqDð D'ð)AÜ>¶'PÕ¦cv20120815_00320_stKsb335@ëkb$c{?)œŒ@€Eg9š=ê@£>3ö[@ë…3¾®{E\DžB$
PD'ŸçA90=¹B4PÕ¦cv20120815_00322_stKsb335@ëkb'¿çâ?Gp@€Eg…=½ûØ>O†?"záb¾™™šE]ÐD}ðD']²Aˆ]=¾£PÕ¦cv20120815_00324_stKsb335@ëkb+Ù¹?¨"@€Eg+=Èåã?ãÇ~?ª=q`¾·ÎÙE_#\D÷‡çD'æúA°ó=hÿÑPÕ¦cv20120817_00066_stKsb335@ëkŸ¥ê…o?xä¯@€Em¤{=†<><ä¿?æff2¾° ÅEdnB'BD'KßA€÷>õPÕ¦cv20120817_00068_stKsb335@ëkŸ©'–?j¦¥@€Eq…®="üÿ?¸Iû?§®a¾¤ZEhñD|њD'ÆAÛ=j†PÕ¦cv20120817_00070_stKsb335@ëkŸ¬fš?cµ@€Emºö=S?ĖŠ?§®`¾µ?}Edî¸D÷rVD'H¬A€nŒ=™ÄhPÕ¦cv20120818_00075_stKsb335@ëk¿æ|–?$"\@€E¥\>©ð@X}þ?Ü(ö4¾‹C–E Ð{B&–‡D'5HA~Öä=¦è$PÕ¦cv20120818_00077_stKsb335@ëk¿é±t'?"3­@€E¤ûÍ>Ñ ?ß?¨õÃU¾bNE ÌáD|õ²D'ÏA€å=ƒ©tPÕ¦cv20120818_00079_stKsb335@ëk¿í——?d#@€E£ì>/ÁA=Ll>?¾¸R_¾"záEŸg…D÷kuD'I'A€
–=ŠÓ'PÕ¦cv20120818_00507_stKsb335@ëkó·Aö??T@€E…§H=áS?êù?Ó332¾¨õÃE€s\B#ÍÓD'mËA€9=¤Å@PÕ¦cv20120818_00509_stKsb335@ëköù`ÿ?8â@€E…u{=°5˜=Þ?´záa¾œ(öE€á3D|ÅD'…yA2X=zµ¸PÕ¦cv20120818_00511_stKsb335@ëkúà'?<_@€E…yö=ÂŜ>æÿ?"33a¾¡ÊÁE\D÷^FD'$¼AÖÑ=V¯
PÕ¦cv20120829_00214_stKsb335@ëm!žþ³O?å/@€E¡Þ)=Ó)Ú?z}ê?ù™š1¾…¡ËEœçìB!£×D'ˆ‹A|øt=ˆ@&PÕ¦cv20120829_00216_stKsb335@ëm!¢S²/?âì@€E¡×¸=͒?E32?±ë…b¾‡+EœþáD|þúD'uºA}9ê=nÕ¡PÕ¦cv20120829_00218_stKsb335@ëm!ª¿×F?í"@€E£{>(š™?ù±?ÀH¾\(öEž¸=D÷€1D'÷øAW5=ª}fPÕ¦cv20120829_00510_stKsb335@ëm$&FÖ~?$‹&@€E©3=ña">C>£?ÚáH2¾"ýôE¤×B#¸RD'†ÙA}¼Ù=›=×PÕ¦cv20120829_00512_stKsb335@ëm$)‹´Õ?"­@€E©e¸=Â?|?Çüâ@ë…K¾"ýôE¤€ÍD}"D'jwA~bi=Ïs!PÕ¦cv20120829_00514_stKsb335@ëm$,È$ò?d@€E©À=½ÊÌ=ÂË'?\G¾•E¥
D÷'D'â-A€{Ó="èPÕ¦cv20120911_00220_stKsb335@ënÁ5|å?C-@€EªÏ==¹\?[Sá?ç®3¾\)E¦'®B#°!D'ŽáA~Št=–Ÿ5PÕ¦cv20120911_00222_stKsb335@ënÁxÇ?¥ä@€EªEš=ÚÀ>̏?ª=qc¾"t¼E¦ÃHD}TD'xbA~ =tñ5PÕ¦cv20120911_00224_stKsb335@ënÁ£ZŽ?Åi@€Eª‡á=üD>:Òq?¦ff_¾˜"uE¦ÍqD÷'ÑD'úA|¹ò=bwáPÕ¦cv20120925_00369_stKsb335@ëp'9÷wñ?0®ª@€EÑA\=À€È?$³Å@¸3¾ŽÙEÍ«B$D'…ôAƒ5>ŠßPÕ¦cv20120925_00371_stKsb335@ëp'AÑ ™?NïÚ@€EѓH>^'>~ï³?§®d¾ŽVEÎDD{ÉÛD's
AWf=›vlPÕ¦cv20120925_00373_stKsb335@ëp'EUt§?03¡@€EÐø\=Å7¨>"?ôzá`¾bNEÍÂD÷i²D'ÛAªÚ=¤42PÕ¦cv20121007_00222_stKsb335@ër–œYg?vs›@€E£¤=ØøN@"Ò!?õ3¾ŽÙEžÛ\B'éyD'zúAtj>%ÛPÕ¦cv20121007_00224_stKsb335@ër™Æ°S?m¨ò@€E£Þ=ßdñ=ëè–?ã×
b¾"÷ÏEŸxöD}D''ÑA'â=áíÜPÕ¦cv20121007_00226_stKsb335@ërœ¸\þ?o£!@€E¤R=¢ú @?LÀ?´zá_¾šŸ¾E *ÍD÷ÃD'ï+A=ñÂ&PÕ¦cv20130301_00681_stKsb335@ë"+Õ¦Œ?/ä@€E¸0R>+PÕ¦cv20130301_00683_stKsb335@ë"+Ø»R§?2#T@€E·Rì=ÌWPPÕ¦cv20130301_00685_stKsb335@ë"+Û¶"·?%4Q@€E¶rá>ÁU@Ó@,(öa¾ˆ´9E±vöD÷"ÍD'"¬AŠ_>IZ†PÕ¦cv20130308_00713_stKsb335@ë…g¬b?Ùe@€E¹&f=Ó¾_PÕ¦cv20130308_00715_stKsb335@ë…í!?à@€E¹/ì=ßv°PÕ¦cv20130308_00717_stKsb335@ë…ÒðR?Î@€E¹š=å?UPÕ¦cv20130313_00820_stKsb335@녪¦2äÚ?ꑮ@€E›ôÃ=èÁ"PÕ¦cv20130313_00822_stKsb335@녪©ÀÉ?Æg5@€Eœ,3>	ÙZPÕ¦cv20130313_00824_stKsb335@녪­!Eö?ÁÑw@€E›ó>*gžPÕ¦cv20130317_00466_stKsb335@ë†*$HÿÎ?
)È@€E¥Ù\=÷<;PÕ¦cv20130317_00468_stKsb335@ë†*':×l?	»@€E¥~¸>FvPÕ¦cv20130317_00470_stKsb335@ë†**}—…?l@€E¥­×=áµ­PÕ¦cv20130326_00702_stKsb335@ë‡KÓl$?y@€E¢Ã=â"PÕ¦cv20130326_00704_stKsb335@ë‡KØÈ?Ôà@€E¢sH=åÁ2PÕ¦cv20130326_00706_stKsb335@ë‡KÝ߯(?"b×@€E¢<
=µ—hPÕ¦cv20130625_00936_stKsb335@뒨ð2F?œQÄ@€Eaìá=Ð8ðPÕ¦cv20130625_00938_stKsb335@뒨ó¬Å›?£Ò.@€E`æ=±K<¡P4?áG®d¾ÚŸ¾EX~D| bD'×A'ýÉ?ákPÕ¦cv20130625_00940_stKsb335@뒨ö¸3
?£Gu@€Ea0¤=Ìà^PÕ¦cv20130713_00265_stKsb335@ë"à¶Y¹?N@€EžÏ3=Õ¾@$6±@3×
2¾ŽVE™ôöB*cTD'*%A†²Õ>…|PÕ¦cv20130713_00267_stKsb335@ë"๕î?€à@€Ež¢Ã=æ™÷?¸@õ@×
b¾'n˜EšD|ФD'óçA…â>WºPÕ¦cv20130713_00269_stKsb335@ë"à¼Í¦<?JZ@€Ežú)=Õ?H@®a¾ž¸REš´ÍD÷IüD'wLAˆG>=Z>PÕ¦cv20130805_00124_stKsb335@뗿õòÀ?lÅ@€Eªwá=¦;,A Õâ@ë…4¾†§ðE¥õ3B%E¢D'-AƒOz>bÁ»PÕ¦cv20130805_00126_stKsb335@뗿ùN°'?gïë@€E©¨Í=¢?ù'{?ìÌÍa¾˜bE¥_ìD|×LD'ÈsA'ÿ?>•fPÕ¦cv20130805_00128_stKsb335@뗿üŠdÈ?cÔ@€E©áR=¦'l?¨Í2?ë…`¾‹C–E¥ê)D÷|{D'UAƒÕ>!ZPÕ¦cv20130805_00580_stKsb335@ë—Ä0d÷¦?O@€E£†=ñŠ?P:d@3¾"›¦EŸ{B#àBD'pþAƒŽ>	Á¹PÕ¦cv20130805_00582_stKsb335@ë—Ä4KA?­~@€E£3H=ãîÊ>‹ò·@×
a¾'n˜EŸ<áD|ߞD'üA"Ž¦=Ü҂PÕ¦cv20130805_00584_stKsb335@ë—Ä7†i'?é@€E£[{=øï>:f9?ã×
_¾–EŸÚ)D÷t‹D'A"û™>‹PÕ¦cv20130806_00541_stKsb335@ë—ã՗f?÷Ñ@€EžÌ¸=ùLf>î:@¸R2¾'hsEš|RB SøD'a`A"ø>n³PÕ¦cv20130806_00543_stKsb335@ë—ãØÒNÂ?nÃ@€EžÄá=»V<>:ä??У×c¾\)Eš½…D|ÈD'^áA…³Ú=õ2PÕ¦cv20130806_00545_stKsb335@ë—ãÜ`¾‡?ù¹@€Ež´…=©½?¨wÚ@õÃ^¾–E›D÷qªD'"A"«=ÎpPÕ¦cv20130807_00677_stKsb335@ë˜0ă}?1›'@€E"M\=Ò2©@;¡¢@
p¤2¾¢ÐåEWHBcTD'ÝA…rþ>ÄPÕ¦cv20130807_00679_stKsb335@ë˜4¶?+òú@€E"Vš=Ýô@pY"?õd¾›"ÑE–)D|Ü9D'QôAƒÖ±=ÏÔpPÕ¦cv20130807_00681_stKsb335@ë˜7Sn<?)¾@€E"–š=¥6À>zmˆ?\_¾"záE'ÍD÷o¶D'ýšAƒ®e=Á'PÕ¦cv20130809_00733_stKsb335@ë˜Fƒ9?´C@€E|áì=àmPÕ¦cv20130809_00735_stKsb335@ë˜F†]|³?¹HC@€E~Q×=æ
`PÕ¦cv20130809_00737_stKsb335@ë˜F‰ºß?·ÓM@€E|f{="hdPÕ¦cv20130830_00220_stKsb335@ëšá0»Ê?8°@€E'Ð…=¤·@?[†@+…1¾\)E¥šBþúD'VéA‰è>cþdPÕ¦cv20130830_00222_stKsb335@ëšá4.c?¦M@€E'¶…=Á¨¬?—[Q@$zác¾"÷ÏEü=D|¶¨D'r‡AŠg«>WÞMPÕ¦cv20130830_00224_stKsb335@ëšá7k¼'?«9@€E'ñ3=¼ p>•¶ð@zá^¾ß;EŽs
D÷^^D'ìA‹Ê#>YyhPÕ¦cv20130831_00438_stKsb335@ë›ÕÔ"W?S`@€E›_Í=|À¸PÕ¦cv20130831_00440_stKsb335@ë›Ùòõ«?‡ü?@€E›'á=œã"PÕ¦cv20130831_00442_stKsb335@ë›ÝQõk?ï@€Eœ[R=¢ðPÕ¦cv20130924_00186_stKsb335@ëž®¥ð??Æó@€E¹¥=õÌx>*d6@xõÃ2¾˜bEµå3B ³3D'"ÍA‹¸>«.üPÕ¦cv20130924_00188_stKsb335@ëž±Û??&
ü@€E¹ÛR=ïí?d@ÌÍc¾‰7LE¶)D|ÉüD']qA‰œÃ>5uÔPÕ¦cv20130924_00190_stKsb335@ëžµI}Í?+½@€Eº Ã>(ÿ=‡Ü@E_¾ÒòE¶è{D÷jÙD'ö AŠ‹+>[,PÕ¦cv20130927_00177_stKsb335@ëž`¨ieÊ?Xb$@€E•Ç=›.ÈPÕ¦cv20130927_00179_stKsb335@ëž`«ž>o?hµY@€E•]×=¶(PÕ¦cv20130927_00181_stKsb335@ëž`®ÑYy?k})@€E•Q®=ë$PÕ¦cv20131006_00065_stKsb335@ëŸÕv"‡?/uÊ@€E¡U¸=ɒ•PÕ¦cv20131006_00067_stKsb335@ëŸØpIi?6Gì@€E¡æ¤=Ö,BPÕ¦cv20131006_00069_stKsb335@ëŸۆ£ô?'u
@€E¢š=ìqqPÕ¦cv20131007_00138_stKsb335@럠K¼_?DÙ5@€E¼¦š=¶>0PÕ¦cv20131007_00140_stKsb335@럠O	_?B–@@€E½H=›ç´PÕ¦cv20131007_00142_stKsb335@럠R•ÄM?OÚ@€E½sö=»ïÄPÕ¦cv20131018_00057_stKsb335@ë ÿø‹wB?R@€EÁW¸=Øb"PÕ¦cv20131018_00059_stKsb335@ë ÿûǜ6?Mß@€EÁûÃ=½ã˜>J	@E¸b¾š¬E¾€¸D|ÿD'\Aˆ$Â>cAãPÕ¦cv20131018_00061_stKsb335@ë ÿþÜN ?fx}@€EÂbÃ=£dPÕ¦cv20140329_00688_stKsb335@ëµLcåW³?"Ü—@€Elì=†Ž°PÕ¦cv20140329_00690_stKsb335@ëµLg6¥®?®ò@@€ElðR=ÄJøPÕ¦cv20140329_00692_stKsb335@ëµLj¤Ž•?`Üû@€Ekµ3=W‰PÕ¦cv20140510_01178_stKsb335@뺌2›ž,?q3ü@€E2Í>2PÕ¦cv20140510_01180_stKsb335@뺌6y6?fZ@€EªR=£³PÕ¦cv20140510_01182_stKsb335@뺌9\gµ?%@€E'FR=¬6ÀPÕ¦cv20140511_00590_stKsb335@뺦ÓÓß?_k@€EÏ=ü¸PÕ¦cv20140511_00592_stKsb335@뺦ÖöÇG?s'@€EŠ¸=«¿(PÕ¦cv20140511_00594_stKsb335@뺦ÚRâ%?K²Y@€Eáì=³ìÜPÕ¦cv20140528_00440_stKsb335@ë¼Å£Ï7¶?"u:@€EƒG{=j2ðPÕ¦cv20140528_00442_stKsb335@ë¼Å§~M?yiª@€E'͸=ÖãqPÕ¦cv20140528_00444_stKsb335@ë¼ÅªYð·?'"@€Eƒi¤=œÁPÕ¦cv20140615_00277_stKsb335@ë¿
Š'i?fÐØ@€E²Y)=ìPÕ¦cv20140615_00279_stKsb335@ë¿
­²?‹Ä@€E²X3=«vaPÕ¦cv20140615_00281_stKsb335@ë¿
ëéó?ŸÁõ@€E³q=Ö=mPÕ¦cv20140617_00752_stKsb335@ë¿Dí;Ò¿?"é@€E±Â®=͵PÕ¦cv20140617_00754_stKsb335@ë¿DðºB1?‰D@€E²7ö=˜×PÕ¦cv20140617_00756_stKsb335@ë¿Dóí³!?~9È@€E²ßš=²š°PÕ¦cv20140617_00968_stKsb335@ë¿HWK?Ékº@€EªTá=¯´œPÕ¦cv20140617_00970_stKsb335@ë¿H‰˜ð?£Žš@€Eª,3=ÇРPÕ¦cv20140617_00972_stKsb335@ë¿HÕÈõ?¡µs@€E©òš=ÁЈPÕ¦cv20140618_01357_stKsb335@ë¿kfPv?´ä@€EħÍ=óMðPÕ¦cv20140618_01359_stKsb335@ë¿kii¹?'1v@€Eż>­PÕ¦cv20140618_01361_stKsb335@ë¿klsÑ^?†2Á@€EÅ՚=¿m±PÕ¦cv20140624_00761_stKsb335@ëÀ'òä)?2¦µ@€EŒ˜q=­ÔäPÕ¦cv20140624_00763_stKsb335@ëÀ'õTæa?&(<@€EŒÉ×=©XPÕ¦cv20140624_00765_stKsb335@ëÀ'ø?&2™@€EŒn>öâ?æI@zá_¾"ýôEˆpD÷xÍD'öÑAŠLÁ>7—½PÕ¦cv20140630_00238_stKsb335@ëÀಳ?SÙ@€EØö=´lPÕ¦cv20140630_00240_stKsb335@ëÀàµÕT[?N@€E¢-=èñ3PÕ¦cv20140630_00242_stKsb335@ëÀ๼?JÝ@€E¢o3=Ú7âPÕ¦cv20140630_00598_stKsb335@ëÀä)Ë?4fÚ@€E"v=Ï?ÐPÕ¦cv20140630_00600_stKsb335@ëÀä-s¨?5Á@€E"q®>"3PÕ¦cv20140630_00602_stKsb335@ëÀä0y$Y?+æ@€E"q>h.PÕ¦cv20140630_00646_stKsb335@ëÀ䑿Jƒ?€Tn@€E')=Ù$lPÕ¦cv20140630_00648_stKsb335@ëÀä•4j@?ŒŽ"@€E
¤> 'PÕ¦cv20140630_00650_stKsb335@ëÀä˜Ãá?…Z‹@€E'´Í>ÊVPÕ¦cv20140703_00205_stKsb335@ëÁ@¬ÌâF?g!ó@€E›8=m{iPÕ¦cv20140703_00207_stKsb335@ëÁ@¯ï§?jy7@€Eš×
=ŝyPÕ¦cv20140703_00209_stKsb335@ëÁ@³ìÂ?i¢P@€EšEì=ËGPÕ¦cv20140707_00508_stKsb335@ëÁÃM3iå?'̅@€E¬íì=ùuPÕ¦cv20140707_00510_stKsb335@ëÁÃP¯j'?&én@€E¬ê>OPÕ¦cv20140707_00512_stKsb335@ëÁÃSå»?5½Í@€E°TÃ=ÃNdPÕ¦cv20140713_00136_stKsb335@뀢0§?:<@€EÊ|=Ü,CPÕ¦cv20140713_00138_stKsb335@뀥e•0?:!Ÿ@€EÉÕ3>=DPÕ¦cv20140713_00140_stKsb335@뀨ze?GDå@€EÉ´ö=ã=RPÕ¦cv20140713_00304_stKsb335@ë'(íµ?yÏ@€E¹îq=ÎÑPÕ¦cv20140713_00306_stKsb335@ë'E~?
ș@€Eº\ì=è/PÕ¦cv20140713_00308_stKsb335@ë'N½?X@€Eº6H=çÁ•PÕ¦cv20140727_00151_stKsb335@ëÄ@ä2õK?¢È@€E•ºq=¥êŒPÕ¦cv20140727_00153_stKsb335@ëÄ@è¡1?(ùÒ@€E™+=ø$\PÕ¦cv20140727_00155_stKsb335@ëÄ@ëcü)?=Ì-@€E %R>\æ:PÕ¦cv20140809_00565_stKsb335@ëÅä²V)?^ðä@€E›'H=¶çXPÕ¦cv20140809_00567_stKsb335@ëÅ䵊0E?Uñà@€Eœ¬¤=ŽolPÕ¦cv20140809_00569_stKsb335@ëÅä¸Øäˆ?R%b@€EYì=ˆ"¤PÕ¦cv20140818_00685_stKsb335@ëÇ8ÉZR?[ms@€E¼†f=ÎX8PÕ¦cv20140818_00687_stKsb335@ëÇ;ñR"?Q²@€E¼¼="ÄPÕ¦cv20140818_00689_stKsb335@ëÇ?+¿L?\ü @€E½Œ¤=³ÿPÕ¦cv20140819_00157_stKsb335@ëÇ%É ??v¹@€EŸ¡3=›ÈPÕ¦cv20140819_00159_stKsb335@ëÇ%̧]§?ZÙ@€EŸ‰=¸<˜PÕ¦cv20140819_00161_stKsb335@ëÇ%Ï͈4?Uxß@€EŸÿ==šõ PÕ¦cv20140925_00260_stKsb335@ëË r¦¼?(¾:@€Ežáì=­}ìPÕ¦cv20140925_00262_stKsb335@ëËÂ¥KN2?)I@€Ež=¬PÕ¦cv20141007_00297_stKsb335@ëÍA"¹"	?Õ(@€EÆä¸>‡bPÕ¦cv20141007_00299_stKsb335@ëÍAˆõ«?¬è@€EÇÁ®=Ä3ŒPÕ¦cv20141007_00301_stKsb335@ëÍA‹K­Ó? @€Eȧq=Í©«PÕ¦cv20150820_00160_stKsb335@ëôà9¤*?4¥'@€E¡ˆH=¶×à=U`ö?³332¾ÒòEà¸B—D']'Arl»=%Ê;PÕ¦cv20150820_00162_stKsb335@ëôà<¨ý»?O¯@€E¡Ãq=¿6ð?Cj2?¡G®d¾–‡+Ežm®D{ú D']‰Ar›®=ˆ6PÕ¦cv20150820_00164_stKsb335@ëôà?›ÌO?0ÿ@€E î>
Ó@"z?‡®`¾ŠÀƒEž{DöÍ/D'(åAsÑ_="PÕ¦cv20150906_00261_stKsb335@ë÷,å‹à?Ž§@€E'/Í>ÇD@
*õ?ٙš2¾³¶FEŒò¤B{D'"ßAvü=ìáPÕ¦cv20150906_00263_stKsb335@ë÷6é®?dg>@€E"==€ž@?\¬?¥¸e¾Æ§ðEqD{jND'PAt™_=_µÿPÕ¦cv20150906_00265_stKsb335@ë÷8ˎ?Š2/@€E"\=¦2=î¸?xQì`¾¬1EŽÝHDö§\D'suAu=µQPÕ¦cv20150908_00251_stKsb335@ë÷BC^CØ?xµÌ@€E‹S)>4 M?^pL?¬ÌÍ2¾›"ÑE‡YHBƒD'ÃAt›¤=aã+PÕ¦cv20150908_00253_stKsb335@ë÷BG"ýÎ?Cÿe@€EŒDH=¬÷>ëô?£×a¾¦ffEˆyšD|{D"XAu€=ƒpPÕ¦cv20150908_00255_stKsb335@ë÷BJ.l¥?F @€E4=¦fÈ>`k?ƒ×
`¾Ÿ¾wE‰RD÷'D'ìöAu¢=ÕëPÕ¦cv20150909_00083_stKsb335@ë÷`g£m-?"hU@€E•#==tBÈ>G?¾¸R2¾\)EÍBë…D'uÛAv§¶="ãìPÕ¦cv20150909_00085_stKsb335@ë÷`jÀÈÝ?"³b@€E•ß
=˜ñ¬? ?p¤b¾©xÕE'ˆD{üœD'nÁAv•¸=¡|kPÕ¦cv20150909_00087_stKsb335@ë÷`mäÕ,?iYÿ@€E—{=ˆ¬=¨–g?£×a¾±&éE"DöâoD'6VAv½I= E PÕ¦cv20150922_00169_stKsb335@ëùݚ_'?@€E£Î=ã6œ=É)8?У×4¾ŒIºEŸ¥
Bò°D'p)A{.Æ=œ*nPÕ¦cv20150922_00171_stKsb335@ëùàŒ?¡­@€E£qÃ=ýó=H¤?®{d¾¢MÓEŸç\D{ÌÝD'…qA{gê=:C
PÕ¦cv20150922_00173_stKsb335@ëùãt>@? AÛ@€E¤
=ë	Ü>Ë<Î?Ž{`¾'ë…E 'qDöÓÏD'NA{É;=.aPÕ¦cv20160719_00933_stKsb335@짟o±ê?,	@€Eƒ|ì=°¬@€Uç@2\-¾šŸ¾E}"öB Ç®D'ÈBASÑ=
þgPÕ¦cv20160719_00935_stKsb335@짢•Pà?%'ö@€Eƒ³ö=͸.>ˆ»?§®c¾œ(öE~QšD|ëD'@"ARœo<IwPÕ¦cv20160719_00937_stKsb335@짥¸[|?&y@€EƒÇf=ÙÒw?6"C?šáH^¾"záE~áD÷s+D'âúARä^<lwœPÕ¦cv20160822_00013_stKsb335@ì"ßåE•?.A@€EÞ/H> iD?"Õ?Ýp¤,¾"t¼EÛ¹šB G®D'djAU7=<à ÂPÕ¦cv20160822_00015_stKsb335@ì"ßèÉ!ò?)V÷@€Eݸ)>ù>š9?Ž{a¾ž5?EÛyD|'hD'ª5AUÝ<€§ºPÕ¦cv20160822_00017_stKsb335@ì"ßì|ê?$àÀ@€EÝ$Ã=ÔOñ=órü?xQì`¾©ûçEÛ³qD÷\¼D'Q¢AUԅ<z@àPÕ¦cv20170620_01229_stKsb335@ìH«zjT?š@€EŸ0R=ÁSI?)ã?Ã×
+¾°£×Eš-…B!¡ËD'³ßAliE=éÝÜPÕ¦cv20170620_01231_stKsb335@ìH«
Ò|? vE@€EŸ‰q=…,4?`—Ò?}p¤a¾´9XEš–ÍD{ë×D'¯
Ahü=§k,PÕ¦cv20170620_01233_stKsb335@ìH«¾l?Žù¸@€EŸH=‡;ì=昰?}p¤`¾­'hEš¡
Döç#D'qÓAi1Š=XZxPÕ¦cv20170621_01206_stKsb335@ìHÊyž|'?­Ð@€E´¤==žD>+W?ÚáH/¾¯²E¯ÏHBáHD'¹šAj;á>âäPÕ¦cv20170621_01208_stKsb335@ìHÊ|²ƒ ?ËJ@€Eµ›R='û€?]Êá?G®c¾¸QìE°ý×D|(!D'¦òAjÔÜ>!†"PÕ¦cv20170621_01210_stKsb335@ìHÊK$A?ï8!@€E¶‡×="°Ü?ޜº?G®`¾¯²E±›DöþD'nAl*>>ÂYPÕ¦cv20170629_00568_stKsb335@ìIÂõ	|?ò@€E¢I>\u?䉖@Dzá,¾~ùÛEbB$XD'm7Agcz=¤$PÕ¦cv20170629_00570_stKsb335@ìIÂøNJ¼?—"@€E¤aÍ=îue=¸1Å?G®b¾‡+E ašD|~wD'NfAg©_<§põPÕ¦cv20170629_00572_stKsb335@ìIÂúïÊÔ?ùs@€E¤@=ó;Ú>¬—?^¸R_¾…¡ËE ÑšD÷1D'$Ag¢<Æ|JPÕ¦cv20180402_00867_stKsb335@ìlkñ£'?tù@€Eê¸>Fœ	?Ø-?¸Qì/¾"÷ÏEŒ&BäZD'ãAij—=†³¶PÕ¦cv20180402_00869_stKsb335@ìlkõÂ9v?aî@€E­\>:»¦>‰ã?ub¾\)EŒ¨ÍD|¬D'^òAiÕ4<ÿ~šPÕ¦cv20180402_00871_stKsb335@ìlkø¼ê­?~Ï;@€E>˜=žÙ‡?}p¤`¾›"ÑEŒû
DöëžD'/\Aj;=?!=PÕ¦cv20180402_00915_stKsb335@ìllMâ'?dIå@€EŽâ=äô‹=	ci?¦ff+¾ž5?E‹GÃB"uD'rÁAjô‹=[ô¯PÕ¦cv20180402_00917_stKsb335@ìllPGk$?_šÙ@€EŽÅ®=á'æ>í	½?c×
c¾Ÿ;dE‹ÊáD{ɚD'bVAiIž=n­PÕ¦cv20180402_00919_stKsb335@ìllSQœ?&‹@€Ev=«"@>R×/?‹…`¾¤ZEŒQìDöÌRD'1²Aißf=`¤~PÕ¦cv20180430_00289_stKsb335@ìoëŽï'?$T2@€Eá
R=éZ>Ǹh@
=-¾‡®EÜ·
BDD'•²An€Z='c2PÕ¦cv20180430_00291_stKsb335@ìoë'S>ì?/˜®@€Eá…==ÏV?Šÿñ?ã×
,¾…¸EݕHD{ÙªD'{
Ao
¶=_}·PÕ¦cv20180430_00293_stKsb335@ìoë"u7»?,ú^@€EáìÃ=Þ4}?·V7?'ë…`¾"›¦EÞ'HDöÝ¢D'L{Anay=!bPÕ¦cv20180525_00919_stKsb335@ìscNî?RšÆ@€E§Fá=`TÇ?;¼-?À+¾'n˜E¤=BuÃD'š¸Al6=4#PÕ¦cv20180525_00921_stKsb335@ìsgQӇ?=°Ñ@€E§^¤=°·¤?	ʱ?p¤b¾¦éyE¥ÍD|	HD'[dAl3³=
ȒPÕ¦cv20180525_00923_stKsb335@ìsj›M?U«4@€E§¯\= æ\>î~?Š=qX¾†$ÝE¥1\DöäD'=¢Am¹= ·…PÕ¦cv20180804_00865_stKsb335@ì{çö?‰AÛ@€E–¶=¬qd>mW–?ٙš.¾šŸ¾E'yÃB%¬D'®òAr¿=Ã	˜PÕ¦cv20180804_00867_stKsb335@ì{çLAL?a+@€E–¶)=¡áü?Ÿv?ž¸RY¾¦ffE"†D|qD'£ÏAq‡=¸vPÕ¦cv20180804_00869_stKsb335@ì{ç+¯0?Š£@€E—/{=¦L?ËN?"33`¾Ÿ¾wE"(öDöÐsD'z¨Aq[L=œ†[PÕ¦cv20180812_00421_stKsb335@ì|â)?iÁB@€E"Ó3>3çN=ž£j?·
=/¾Ÿ;dE{B ]/D'Œ)At³ô=£É'PÕ¦cv20180812_00423_stKsb335@ì|âMY?C€@€E'ď=Æ0´?˜§?ˆõÃc¾Ÿ¾wEŽª¸D|>úD'{ÇAuÑ=CtyPÕ¦cv20180812_00425_stKsb335@ì|âÆ$g?A;	@€E'Úì=®èÈ?'§N?¸Qì_¾²-E5
DöðD'^FAv¨‡=‹PÕ¦cv20180815_00097_stKsb335@ì}?ÌÖÈN?/I0@€E•iH=΃Õ>–¿Ã?§®-¾–E'E…B!TþD']²AtNà=Hí<PÕ¦cv20180815_00099_stKsb335@ì}?Ðù²?8Ìe@€E•œ{=ئŠ?¿Œ?záHc¾"t¼E'ÚRD|<9D'H´AswŽ=Ú¤PÕ¦cv20180815_00101_stKsb335@ì}?ÒÝî?&q_@€E"¶)>éh?¼g?Þ¸R$¾"záE'ŸÃDöÒÙD'*-A|{¡=&wPÕ¦cv20180826_00121_stKsb335@ì~ ßÄÌ"?Mb]@€E"å==™P¼>å.?½p¤-¾œ¬E®BYD'ƒLAr²=?,'PÕ¦cv20180826_00123_stKsb335@ì~ ãöt'?<>@€E"äö=³'?,,?€a¾–EbRD|'D'lAs1¬="PÕ¦cv20180826_00125_stKsb335@ì~ ç1Òá?N{p@€E"û)=Ù´?;?˜Qì`¾™™šEÊ¸D÷5'D'`9At©=N'ÔPÕ¦cv20180830_00040_stKsb335@ì \íܒ?+Ð@€E•õ3=àiü=#éŒ?ÁG®-¾%E'#ìB¾D'—At=fPÕ¦cv20180830_00042_stKsb335@ì aS/?=üL@€E–:3=éB4?0öÖ?}p¤c¾ŒIºE'­HD|ZD'ˆœAt0=#¸µPÕ¦cv20180830_00044_stKsb335@ì d¬‡³?"$@€E–á=ñ%(?Œe(?¥¸`¾'ë…E'föDöþ-D'o;At ¹=$õ	PÕ¦cv20180831_00193_stKsb335@ìA+·[?MYŸ@€E‰q=ŽMH?HON?³33-¾™™šE"ù×BèsD'?An,Š=MäéPÕ¦cv20180831_00195_stKsb335@ìA/2Ÿ?9ª¡@€Eˆv=¼ˆl?Wt?†ffS¾˜bE"i…D|{D'–áAm™u='¡PÕ¦cv20180831_00197_stKsb335@ìA1Þ¤¼?I$@€EˆI×= Ô>óñ?Y™š]¾'hsE"4DöìœD'ƒ×Am†<ýٟPÕ¦cv20180901_00241_stKsb335@ìa>¯7?I0-@€EuS×=ÀªT>È@º?·
=,¾¡ÊÁEn$RBÔþD'TAræè=w£PÕ¦cv20180901_00243_stKsb335@ìaAӚ?=ݛ@€Etù×=Ë)?›?Tzác¾›¥ãEnΏD|
?D'~Art<ùw\PÕ¦cv20180901_00245_stKsb335@ìaE8ß?J~—@€EtR=¨Ôè?y2?¡G®a¾£SøEn<öDöïLD'RÁAsNQ=6¶ªPÕ¦cv20190819_00697_stKsb335@ì«eí²?Ù?:Ä@€E¡À3=ÊDŸ>¬?³33/¾ŒÌÍEŸÍB(TþD"ƒ®At,Œ==,PÕ¦cv20190819_00699_stKsb335@ì«eð¬l?8_ô@€E¢ß)=ÏrI@*??p¤<¾bNE  fD|'ìD"ƒÏAu?Š=Z­îPÕ¦cv20190819_00701_stKsb335@ì«eóÿ%å?5ý@€E¢´3=ºó,> æü?—
=`¾¢MÓE¡rD÷¦D"[
AsÈ=ނ

==> anc/pub_raw/L222_165_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  202 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             s*/ïYv20100422_00689_stKsb320@ë§öH{ð?U-@€E†×=ìÔs*/ïYv20100422_00691_stKsb320@ë§øʱê?Ÿ6@€E†VÍ=ßÔT?Œ9ú@`£×e¾'n˜E…D'+Dœ¨9A‡0(>…—Es*/ïYv20100517_00726_stKsb320@ëÉãüÀ?i#ì@€E€P¤>k$Vs*/ïYv20100517_00728_stKsb320@ëÉæë9?[ãù@€E€k>c2Vs*/ïYv20100905_00259_stKsb320@ë¡Ë'C?hŠ&@€E'ƒÍ=º¼ìs*/ïYv20100905_00261_stKsb320@ë¡Ï»ßÀ?Pªñ@€E'Kö=²ñ(s*/ïYv20100911_00286_stKsb320@ëbB~j>?LŠH@€E‰Ÿ==Â<s*/ïYv20100911_00288_stKsb320@ëbFd
?NûT@€E‰ò
=·s*/ïYv20110806_00669_stKsb320@ë<†.o?B!	@€EŸ'Ã=áÁs*/ïYv20110806_00671_stKsb320@ë<†1'®ñ?LÉ@€EŸ¥=Ô֔s*/ïYv20110901_00570_stKsb320@ë?·–\?. @€EÂX==Îàÿs*/ïYv20110901_00572_stKsb320@ë?»(¸?*&Ö@€EÁyì=ÊÉ|s*/ïYv20110915_00329_stKsb320@ëAç Å?+9Â@€EÉ=H>Aê«>¡í@e¸k¾k…EÊ\=DÍ˅DšbòAˆd!>—¹°s*/ïYv20110915_00331_stKsb320@ëAëx–?-Çå@€EÈÈì>cq^?½Y@I™šd¾‹C–EÉ­HD*';D™ÇAˆi->n²®s*/ïYv20110919_00563_stKsb320@ëB–$Ÿr?Asƒ@€E¤ª®=Õ
ôs*/ïYv20110919_00565_stKsb320@ëB™'?Cw4@€E¤Óá>]?s*/ïYv20111004_00113_stKsb320@ëCàº?A	?2z5@€E¤R=õ¥is*/ïYv20111004_00115_stKsb320@ëCམG?&ûE@€E¤{=éFs*/ïYv20111012_00281_stKsb320@ëDá[œ"á?vò3@€EH=­ì8s*/ïYv20111012_00283_stKsb320@ëDá_qàB?†œø@€EžÂÃ=ÏÀs*/ïYv20120317_00422_stKsb320@ëX‰És§?ƒ‰@€EȍÍ>Ö@+@ŒÌÍl¾'ñªELJqDÎ5‰Dš9HA‡æL>¥ÞÒs*/ïYv20120317_00424_stKsb320@ëX‰"ÝdË?áú@€EÉ]ö=à»Ú>ñeÙ@ˆQìd¾ŠÀƒEÈK\D*)šDšT)A‡Ñ>Œvùs*/ïYv20120320_00553_stKsb320@ëXë:{;‹?œA@€E™0{=ÿ©…s*/ïYv20120320_00555_stKsb320@ëXë>8û?WK@€E˜©…=âqK@€«£@p¤e¾‰7E˜Õ
D*Dš)'A‰²ø>ùÈ$s*/ïYv20120402_00536_stKsb320@ëZ‰ÿ?@€E­Ü>	x?%?F@1G®l¾€E¬[×DÎ3ÇDš-ÃAˆé>7ÒÀs*/ïYv20120402_00538_stKsb320@ëZ‰`h?øŒ@€E®b®=ö5a?9?C@c×
e¾ƒ•E­T=D*#…DšAyA‡Ø>`»s*/ïYv20120610_00348_stKsb320@ëc%ˆ¶Í²?&–î@€E‹ÍÍ>£b?;j[@E¸m¾Ÿ;dEŒ
DѾÑD–'A‰i4>d|Cs*/ïYv20120610_00350_stKsb320@ëc%Œ·0?
µ@€E‹í\>(Õ?'d¸@€e¾"ýôE‹«ÃD1_LD–+øAˆPÖ>³ns*/ïYv20120615_00400_stKsb320@ëcÄQPÊÉ?2oæ@€E§Ä==Ðr¿s*/ïYv20120615_00402_stKsb320@ëcÄUUír?5Ôv@€E¨Ê®=ä–Ús*/ïYv20120616_00206_stKsb320@ëcãkÌFÀ?*Ô¦@€E'v¸=Æ^äs*/ïYv20120616_00208_stKsb320@ëcão™{?H´/@€E"i=æù&s*/ïYv20120623_00146_stKsb320@ëdÁë%}h?ì¿@€E¦‹3=÷ogs*/ïYv20120623_00148_stKsb320@ëdÁî›Y?ZY@€E§š)>X="^Ã@aë…e¾"÷ÏE§2¸D1xÅD–h1Aˆo>wds*/ïYv20120703_00742_stKsb320@ëf«@zï?3Æò@€E€\=ð˽?%N@áHj¾ A‰EÉDѓßD–ÞoA‡ßh>1Rœs*/ïYv20120703_00744_stKsb320@ëf¯%6ñ?GLW@€E€ö>)Gîs*/ïYv20120705_00489_stKsb320@ëfBK8X?1ÏÃ@€El-…=Õ/ë?ãm@-p¤l¾ ÄœEj-šDѶ˜D–±yA‡kg>=ªÇs*/ïYv20120705_00491_stKsb320@ëfBNl"¹?#|@€EmU3=ÚGS@
Îg@O\)d¾ž5?El"3D1žéD–òAˆ›>U³%s*/ïYv20120706_00398_stKsb320@ëfbÇÏý¯? †@€EƒÉH=ìì…>¸©&@Fffk¾ ÄœEƒgqDѪD–ª%Aˆz³>\zÃs*/ïYv20120706_00400_stKsb320@ëfbË5?"‹@€E"…=ña?ª1@XQìe¾›¥ãEƒ©×D1k3D–$îAˆ,9>z.s*/ïYv20120716_00799_stKsb320@ëg¤ÎRž]?¯º‹@€E"gq=¯Hs*/ïYv20120716_00801_stKsb320@ëg¤Ñ™:N?p¬Z@€E"ð{=ˆœès*/ïYv20120717_00519_stKsb320@ëg¯•`?w)@€E f=ø_e>éÔµ@z=ql¾"›¦E C…Dџ¦D–£DA‡¸Ñ>ŸÚvs*/ïYv20120717_00521_stKsb320@ëg³Ö¯?û–@€EŸ÷\>}‹>â:£@ŠáHe¾†$ÝE KD1aªD–$A‡Àa>¤ãÆs*/ïYv20120718_00204_stKsb320@ëgàÃöo3?!/@€EэÃ=ö|(s*/ïYv20120718_00206_stKsb320@ëgàÇY˜?'@€EҞ{=ïg
s*/ïYv20120719_00319_stKsb320@ëh+̽?‰?Ì@€E£"×= ;Üs*/ïYv20120719_00321_stKsb320@ëh.Rί?'	÷@€E£ÇÃ=žÅ,s*/ïYv20120720_00265_stKsb320@ëh$ã ôW?)'^@€E†<R>C =˜[È@õÃj¾™‡E†X)DфÕD–ÖNA†Èë>2{	s*/ïYv20120720_00267_stKsb320@ëh$æ×ð—?"Ü@€E…ô=>,Þ>wš?@!G®d¾ß;E†—…D1'D•ÿ}A‡¤3>#Èõs*/ïYv20120721_00463_stKsb320@ëhEÕ+&?/bp@€E¡–®=ŞDs*/ïYv20120721_00465_stKsb320@ëhEØyŽa??…u@€E¡¿{=БÕs*/ïYv20120731_00609_stKsb320@ëiƒ¾z¿d?NWš@€Ec>Í=¸ƒs*/ïYv20120731_00611_stKsb320@ëiƒÄ»`¿?K¿i@€E`:f=‡ls*/ïYv20120801_00460_stKsb320@ëi£)'ªë?eSt@€EWà)=§Ls*/ïYv20120801_00462_stKsb320@ëi£-"óu?Xç¡@€EWL¸=–3 s*/ïYv20120804_00163_stKsb320@ëj²•?4wõ@€E"3R=áÔ©s*/ïYv20120804_00165_stKsb320@ëj× ?Q¯ä@€E'_¸=²N0s*/ïYv20120815_00134_stKsb320@ëk`~Ô±É?Wk¦@€EƒH\=å".s*/ïYv20120815_00136_stKsb320@ëk`'7rˆ?;t@€E'<ö>æ|>æÍØ@ffd¾«Eƒ­×D0ïD–µšA‡'>1"Þs*/ïYv20120817_00278_stKsb320@ëk¡ÕF÷?jt®@€ELo3=øHs*/ïYv20120817_00280_stKsb320@ëk¡Ø¬y›?p7@€ENÿq=‰<s*/ïYv20120817_00614_stKsb320@ëk¥"Ksò?ýC¸@€Ek÷H=þƒCs*/ïYv20120817_00616_stKsb320@ëk¥‡_Tú?3@€Egáì=¯°s*/ïYv20120818_00722_stKsb320@ëkŌÉw-?pÜ$@€E"í3=§ô(s*/ïYv20120818_00724_stKsb320@ëkŏò±Ž?q.@€E""R=›'Ès*/ïYv20120924_00192_stKsb320@ëpa9ö?ߊ@€EœŒ
=éHÏ?
ªÄ@š\i¾›"ÑEñ×Dя…D–ÓçA‰@¶>¼àbs*/ïYv20120924_00194_stKsb320@ëpa![ðA?±õ@€Eœ¢Ã=Ó02s*/ïYv20120925_00171_stKsb320@ëp€£I0K?Ûº@€EÄW¤>´u@T@XQìj¾ÒòEÅÒ)DъoD–Ç;Aˆd®>~|ªs*/ïYv20120925_00173_stKsb320@ëp€¦‹š}?:¬@€EÄW=Û÷s*/ïYv20120926_00171_stKsb320@ëp (·Ú?,
K@€E­ =îÎ
s*/ïYv20120926_00173_stKsb320@ëp ÎÊ(?&E@€E­ù¸=䜗s*/ïYv20120927_00315_stKsb320@ëpÁ½®l?FÆ@€E–æš=¶v€s*/ïYv20120927_00317_stKsb320@ëpÁÀμ¼?'x@€E—ƒ{=® ls*/ïYv20130313_00766_stKsb320@녪1U"?¡Þ@€E˜á=üGùs*/ïYv20130313_00768_stKsb320@녪4i(¹?žq@€E—®×=§7Ls*/ïYv20130314_00429_stKsb320@ë…ÊbS|?K)Ë@€EŸ†)=·FÐs*/ïYv20130314_00431_stKsb320@ë…Êek¿—?Y€@€EŸ {=Ìçºs*/ïYv20130315_00423_stKsb320@ë…êϗ­?_dÌ@€EŸé=ûUýs*/ïYv20130315_00425_stKsb320@ë…êˆ?NzŠ@€E !®=àʪs*/ïYv20130318_00643_stKsb320@ë†L[ºf?7ø&@€E~.R=âÂs*/ïYv20130318_00645_stKsb320@ë†L¡õ´?Iц@€E~q=£]ps*/ïYv20130321_00943_stKsb320@놫áµW?,.@€E–\¸>
°s*/ïYv20130321_00945_stKsb320@놫åf¤?,õƒ@€E–›Í=åf´s*/ïYv20130509_01080_stKsb320@ëŒÌ"¤øG?"Y–@€E¹T3=—ps*/ïYv20130509_01082_stKsb320@ëŒÌ—ÿ˨?Œÿ@€E¹šR=‹ ¸@V	Ù@{f¾°£×E¸àD1D–LA€õÁ>‰…Hs*/ïYv20130617_00728_stKsb320@둤ӹjð?%ùÊ@€E†Ï®=ד×>V;K@7®k¾‹Æ¨E…ÇDѬåD–y²AˆNS>]Úäs*/ïYv20130617_00730_stKsb320@둤Öï:‹?<A@€E‡-Ã=źTs*/ïYv20130710_00672_stKsb320@딅`º$ª?ô@€E'Æ…=ïƒÓ?ûb^@n¸Rl¾å`E'=\DÑ£D–ŽéAˆ»@>±:òs*/ïYv20130710_00674_stKsb320@딅cÿ^E?ªô@€E'ç
=÷=Û?$2ê@€õÃf¾‹Æ¨E'i3D1ªD–œA‡ÔÕ> s€s*/ïYv20130713_00847_stKsb320@ë"æDvê? Z@€E•M®=æQ?Lã@^¸Rj¾œ(öE•4RDѱhD–ÄþAˆ.b>|5s*/ïYv20130713_00849_stKsb320@ë"æGeæ?%žÓ@€E•¤R=ñ°Ts*/ïYv20130802_00099_stKsb320@ë—_ú;›?"ä@€E›âf>P€Çs*/ïYv20130802_00101_stKsb320@ë—_ƒBš"?åø@€E›Á=òtc?žW…@K…e¾†§ðE›£3D0ùXD–ÈbAˆO'>b°s*/ïYv20130802_00339_stKsb320@ë—aŽìw7?<ßl@€E…Ÿá=Üý£?šºú@1G®j¾¢MÓE…ìDÑ£D–qHA‡7Ë>PAÿs*/ïYv20130802_00341_stKsb320@ë—a'1Àí?"\é@€E…1=ɀø@ǯ@€Qìe¾•E…®áD0ÑD–¨9A‰Õ¬>ãs*/ïYv20130804_00296_stKsb320@뗡ÓÒû?
;D@€E£9¤> ¾)@T#þ@S×
k¾\(öE¤GHDч×D–üAˆâË>´ðµs*/ïYv20130804_00298_stKsb320@뗡=Ú¬?ä@€E¢Õ¤=úU·? x
@N{e¾'JE£HD0ÉìD–ĬA‡{§>'©æs*/ïYv20130806_00727_stKsb320@ë—åRÂ?ý@€E¨¸>(E=s&@2\j¾‹Æ¨E©±DÑpÕD–eãAˆ[#>Yîs*/ïYv20130806_00729_stKsb320@ë—åUÃÆ¿?—@€E¨¾=ü(Š@U@?\)e¾ˆ´9E©·
D0íÓD–uA‡^#>= "s*/ïYv20130822_00635_stKsb320@ë™ä#
[¤?+6†@€E˜å==Á‡ps*/ïYv20130822_00637_stKsb320@ë™ä%üƒÊ?0À,@€E™-®=Ës*/ïYv20130829_00129_stKsb320@ëšÂ÷6¬?0"«@€Eªì=×<s*/ïYv20130829_00131_stKsb320@ëšÂúVb¸?(D@€Eªsö=Å;ìs*/ïYv20130923_00091_stKsb320@ëßÖËÎË?/L‹@€E±q3=èô?ŠŠ@…k¾å`E²‡ìDÑtD–ZfA†ë>(TÚs*/ïYv20130923_00093_stKsb320@ëßÚ%Æ
?6O™@€E±<3>Àes*/ïYv20130924_00276_stKsb320@ëže+O??ͯ@€EÁ½>Bms*/ïYv20130924_00278_stKsb320@ëžh>øä?Xeù@€EÁóö>ˆ»¹s*/ïYv20131006_00203_stKsb320@럀åØAJ?6ƒ/@€E¥á=Ü8·s*/ïYv20131006_00205_stKsb320@럀é
о?6
g@€E¥UR>Fs*/ïYv20131017_00007_stKsb320@ë ß'Bo¼?Hð.@€E½£f=¾¸hs*/ïYv20131017_00009_stKsb320@ë ß…&Ö?=<P@€E½·š=£¬s*/ïYv20140228_00403_stKsb320@뱬ehà?>²@€EµKö=ÌÑ¿?Î×5?Ü(ök¾˜bEµlDÑ´ZD•û¶Awb‰=wä8s*/ïYv20140228_00405_stKsb320@뱬h£,•?"|@€EµêÃ=Ä3 ?Çb?×
=d¾›"ÑEµoD1DD–ï¦Axn8=xÞ;s*/ïYv20140422_00503_stKsb320@ë¸I©ŽúY?Ÿ®@€EœFR=µ?&6§?ç®k¾±&éEšo®DјD–6ÉA€_S>©àÐs*/ïYv20140422_00505_stKsb320@ë¸I¬ëö´?«N@€Ež	)>B?ÂÖÉ?ç®e¾¼jE›éD17ßD–̃A€''>¼1Os*/ïYv20140501_00582_stKsb320@ë¹m:Û8 ?"$T@€Eª\=›žø?,+^@¸k¾»dZE4öDюéD–›TA'•Î>ê0ys*/ïYv20140501_00584_stKsb320@ë¹m>Dú?'Z\@€Eo=±G s*/ïYv20140520_00766_stKsb320@ë»É®ŒÅÌ?k@€E~Ý=† s*/ïYv20140520_00768_stKsb320@ë»É±çÞ÷?sˤ@€E~<>üs*/ïYv20140521_00499_stKsb320@ë»ãÁ]ç?j»@€E•Ü=Í)s*/ïYv20140521_00501_stKsb320@ë»ãĀî?k÷ë@€E–›)=È#Às*/ïYv20140521_00595_stKsb320@ë»äˆá%?1yÀ@€E•á>dBs*/ïYv20140521_00597_stKsb320@ë»äŒ$`²??¬@€E•«Í=ÂI¸s*/ïYv20140601_00791_stKsb320@ë½FqL¹A?Á@€E¨Ùš>²F>'u@S×
k¾ˆ1'E¨êRDуD–6¨A…qc>GxKs*/ïYv20140601_00793_stKsb320@ë½Ft™ŠU?!æð@€Eª"á>6Õ(>öž{@3×
e¾n—EªqìD1-²D–A"ÿš>"qås*/ïYv20140608_00415_stKsb320@ë¾"
.g?"£å@€E§(®>Ô²@"'K@¸j¾—PE£Ò)DѺ¸D–bA'=û>·Órs*/ïYv20140608_00417_stKsb320@ë¾"«Žd?¦ö@€E§
>os*/ïYv20140714_00445_stKsb320@ëÂ¥/°²:?1™À@€E¯×=â9ís*/ïYv20140714_00447_stKsb320@ëÂ¥3/w'?)|Œ@€E´©ö=¿>s*/ïYv20140812_00195_stKsb320@ëÆ@ bÁ@?&è@€E¡^q>'XU>Çô^@6ffk¾~ùÛE¡PDÑ~ÁD–,bA‡µ>\s*/ïYv20140812_00197_stKsb320@ëÆ@£¨üŽ?eÚ@€E¡\=èÁ='@C33f¾‡+E¡?3D0ñD–ÏA…ÎÄ>-§ìs*/ïYv20140812_00243_stKsb320@ëÆA!}©?'·¨@€E§ì>·®>`@+…k¾ƒ•EžE\Dщ'D–2A†ÿ¾>baäs*/ïYv20140812_00245_stKsb320@ëÆAp't?*M¬@€EZ>™5s*/ïYv20140812_00389_stKsb320@ëÆBUB!c?<¨Ô@€E'q=Ü3(?&hô@.{j¾—PE'ÿìDѦD–FéAˆp>Las*/ïYv20140812_00391_stKsb320@ëÆBX~üà?)"Û@€E'13=¶øs*/ïYv20140812_00437_stKsb320@ëÆB·€ŸÎ?,ç@€E'w==ïè¿="½K@:=qj¾ÒòE"¸DÑs…D–\îAˆÐÅ>Mús*/ïYv20140812_00439_stKsb320@ëÆBºâd9?$´@€E"+R=ÂóŒ?öÅ£@E¸f¾˜bE"ñìD0þwD–…A‰¢@>f ¶s*/ïYv20140812_00821_stKsb320@ëÆFJ=?'"@€Ešo×=áÞâ?¡¯@'áHk¾'ñªE›¾ÍDѝD–…ìA‰»º>ŸëVs*/ïYv20140812_00823_stKsb320@ëÆFwn!?-Å@€Eš =áÔEs*/ïYv20140813_00334_stKsb320@ëÆb7ë6?ë>@€Eª÷3=ä¾ès*/ïYv20140813_00336_stKsb320@ëÆb:X¼?*ò@€Eªû{=ݨ#s*/ïYv20140815_00228_stKsb320@ëÆ¢.ˆHä?gԁ@€E–${=ª£s*/ïYv20140815_00230_stKsb320@ëÆ¢1ç4?r³@€E—¸=²8s*/ïYv20140815_00636_stKsb320@ëÆ¥€<Õ?E<j@€E—°>
ks*/ïYv20140815_00638_stKsb320@ëÆ¥ƒˆ`6?G¬Œ@€E—·f=Ð-$s*/ïYv20140816_00345_stKsb320@ëÆÂ	ÏÒf??–C@€E´=Ë
s*/ïYv20140816_00347_stKsb320@ëÆÂ
G÷;?R0@€E³¼==žn˜s*/ïYv20140817_00152_stKsb320@ëÆà6†I†?2Bw@€E¼²®=ă$s*/ïYv20140817_00154_stKsb320@ëÆà:Gó?2n€@€E½¸…=½L$s*/ïYv20140817_00299_stKsb320@ëÆáèº
Ø?D=¶@€E­Ñ=¾7ès*/ïYv20140817_00301_stKsb320@ëÆáì)ÉÓ?NÂ5@€E­Åö=¥…s*/ïYv20140817_00443_stKsb320@ëÆã:(ë\?3*§@€E¬	=à€7>€½@C33j¾Š=qE¬Ý
DÑ}qD–kTA‡T¹>†Jîs*/ïYv20140817_00445_stKsb320@ëÆã=‰m§?,§M@€E¬&ö=đ˜?Ï·}@5¸e¾‹C–E­¤¸D1
òD–Y‰A†*'>V1s*/ïYv20140830_00590_stKsb320@ëȄÃՂS?'@€Eˆ™=ÐÁ=65+@Ul¾OßE‰÷HDфbD–Œ9Aˆ¯ù>ƒü.s*/ïYv20140830_00592_stKsb320@ëȄÇ»?7J@€Eˆç=륮s*/ïYv20150331_01275_stKsb320@ëã,ú—`Y?œž@€E»±q>Y¸`>VŒ@?\)j¾s¶FE»2RDѕD–D9A"ÈÈ>gDs*/ïYv20150331_01277_stKsb320@ëã,þsú?
¡@€E»øš>g6N?ÿÌ@E¸e¾…¸E»ä¸D14{D–šA"s¿>K=s*/ïYv20150722_00403_stKsb320@ëñCö䨷?Ó{@€E¸=¨Hs*/ïYv20150722_00405_stKsb320@ëñCú‹ÌÒ?²¡æ@€EŽÆ="ès*/ïYv20150806_00712_stKsb320@ëó%4ўC?=5Ð@€E¨
H=¥l s*/ïYv20150806_00714_stKsb320@ëó%88¦:?@T_@€E§ÌÍ=Ûë@s*/ïYv20150818_00103_stKsb320@ëô£  ÷œ?€jM@€E‹ÆH=ÌGï@—Ÿ@.{j¾¥`BE?DÑG¶D–"DA…ž>¥Š2s*/ïYv20150818_00105_stKsb320@ëô£#
Eä?˜,ô@€EŒê{=†žÔ?ód!?Ç®e¾®—EŽ&fD0çD–˜ÝA†Ü>a_ds*/ïYv20150902_00100_stKsb320@ëö€J#Y÷?§"@€EŐ{=þ×?ã±R@`l¾‡+EÅ)DÑ.-D–‰HA†4R>{9ôs*/ïYv20150902_00102_stKsb320@ëö€Mø:?''@€E'n®=ù®Á@'Ó@n{e¾ˆ1'EÅ%3D/LD– jA†TŒ>y"+s*/ïYv20150907_00235_stKsb320@ë÷!aÝûž?ro@€EÀ¤=ÂÙP@þVr@Fffk¾›¥ãEŽ™
DÑIËD–A…½¶>žYJs*/ïYv20150907_00237_stKsb320@ë÷!dÒó?t]
@€E¬f=¦²?ä|Š@6ffe¾šŸ¾Eî)D/núD–HA…ÿ>™òs*/ïYv20150908_00113_stKsb320@ë÷@~G~D?µ@€EŠÞ3=ö8<'É@hõÃl¾˜"uEŠúáDÑ3ÏD–‹¦A†}g>Š'æs*/ïYv20150908_00115_stKsb320@ë÷@3Vo?!åë@€EŠà=Öÿq= ±å@I™še¾bNEŠ¤ÍD/§}D–Ž=A†±¢>n†^s*/ïYv20160710_00184_stKsb320@쀡ú°?%ù7@€E{=äuS?	Ÿ?s33j¾\)EŽÅìDÑ°îD–0!AXˆ<´ëƒs*/ïYv20160710_00186_stKsb320@쀥EïÎ?,I@€E§{=â6c?›¥¢?¾¸Rf¾ž5?EŽÊÍD0úòD–Å'AX¿Õ<ߗ#s*/ïYv20170620_00671_stKsb320@ìH¦ 
qX?^@€EÚš>i­=h>?fffj¾¦ffEàöDÑS\D–Œ9AO*à<ÆÛws*/ïYv20170620_00673_stKsb320@ìH¦#ffç?W2T@€Ea3>UŸ>k0p?Š=qe¾‹C–E˜)D/ç\D–—–AO£<­©És*/ïYv20170623_01123_stKsb320@ìI	eâ?'Äm@€E­íf=£ô¬=Š45?5k¾®{E¬
ÃDÑ`{D–©ÓAOñŠ={7s*/ïYv20170623_01125_stKsb320@ìI	h›Æ?¦j@€E­y
='¡|>€šv?
=qe¾®—E¬áD0D–Ã+AOÙó=Bs*/ïYv20170628_01221_stKsb320@ìI¨ó`¯î?"ž@€E†=£¬Ä?
?®k¾¥`BE"ìDÑ[dD–£ðAPø×<÷B0s*/ïYv20170628_01223_stKsb320@ìI¨ösº7?‡$g@€E‡=ˆv¼=0šO?¸e¾Ÿ;dE…¢¸D/×ßD–À¼AQaÎ<ø'Šs*/ïYv20180525_00529_stKsb320@ìsÞ{0"?D	Þ@€E½Ÿ=¥c"?¨[ù?·
=j¾"ýôEºßqDќD–\ZALÇ<Øæxs*/ïYv20180525_00531_stKsb320@ìsá$Ȍ?S`@€E½¡{=²©?/?s33e¾ÒòE»)\D0OßD–rúALÕÐ<¨ÅFs*/ïYv20180525_00577_stKsb320@ìs;œB?€ƒJ@€E¹mö=͍K>TG1?c×
j¾¡G®E·FfDÑnéD–V-AL˜ =|"s*/ïYv20180525_00579_stKsb320@ìs=ê÷…?bŒ@€E¸éá=ª">a´‡?ue¾›¥ãE¹a3D0.úD–X{AMKÖ<Èø²s*/ïYv20180525_01150_stKsb320@ìs	òN§?@ƒ\@€E«¸=îð"<«Š¥?§®j¾›¥ãEªÉDÑ7¶D–¶ALÇI<³½ás*/ïYv20180525_01152_stKsb320@ìs	õ¦»?MÃ@€E«Ä¤=Í}‰>¥é|?W
=d¾ž5?E«ë3D/ƒ¦D–¸AL¤d<…èus*/ïYv20180802_00247_stKsb320@ì{¡OD?D°@€E©©q=»·X>}ÛÕ?c×
j¾–E©öDÑdbD–9‰AIüý<Ÿî»s*/ïYv20180802_00249_stKsb320@ì{¡µFž?Jí¸@€EªÌf=´'ü>ឰ?J=qe¾\)EªyqD/Ö5D–GAJK'<Žs*/ïYv20180813_00103_stKsb320@ì}dþ?93Y@€EˆrÃ=؁ä=˜X@õÃk¾­VEŠ*¸DÑU‰D–F¸AIà"<ås*/ïYv20180813_00105_stKsb320@ì}gŠÞk?CS¿@€E‰4
=ÔÆ+@I?¸Qìd¾•E‰ÉÃD/»uD–R‡AIÞJ<¦[s*/ïYv20180814_00132_stKsb320@ì} e
`¬?"h@€E«z>Ké8=v@ÌÍk¾–‡+EªòDÑ=¢D–HœAJwã<ÎO=s*/ïYv20180814_00134_stKsb320@ì} hþ?
Ü@€E¬=>YZ©>
(ý@p¤e¾¡ÊÁE®%®D/¬‹D–`îAIä0=0ís*/ïYv20180815_00043_stKsb320@ì}?fdô?Us$@€EœÍ=äeý?ø{µ?"záj¾œ¬E›öDÑgdD–?dAIŒ<¤Î}s*/ïYv20180815_00045_stKsb320@ì}?i
À£?]%ó@€Eœâ¸=ç¬@'?xQìc¾/E³…D/çðD–NoAI"¾<|ás*/ïYv20180825_00263_stKsb320@ì~ðehe?½"@€E"ºR>AÀ><´â@_\)i¾¡ÊÁE"cÃDÑS×D–{LAKBÝ=1âWs*/ïYv20180825_00265_stKsb320@ì~óx2A?ûG@€E•oÃ>i=Üõë@®e¾§ïžE–ÅHD/¥¢D–"TAKQJ<ñÓRs*/ïYv20180828_00187_stKsb320@ì~àПÚü?&n@€E™"á=äÀú?|$?ü(ök¾­'hE›]qDÑ;žD–\åAKíŠ<¬¨s*/ïYv20180828_00189_stKsb320@ì~àÔ˜?0´@€Eš\=ñ>>
÷^?ˆõÃe¾¦ffE››HD/°ƒD–yºAKÿ<Iá†s*/ïYv20180831_00139_stKsb320@ì@ƒp'?]{©@€Eý=çNX?M¯ù?G®k¾£SøEDÑED–£¶AKÇ<¾gRs*/ïYv20180831_00141_stKsb320@ì@†hNô?NâŒ@€EŒ
=×Tí?oμ?¨õÃd¾ A‰E'JÍD/ˆD–±7AKÆÍ<ª`øs*/ïYv20180906_00211_stKsb320@ì€ô瘫?Oì@€E«"š=âç;?aÙ?"33j¾™‡E«RáDÑSLD–zúALJ¯<®s*/ïYv20180906_00213_stKsb320@ì€ø"?L8S@€E«PÍ=é?GAð?£×d¾¡G®E­ fD/¢ND–•yALÆe<†Es*/ïYv20190403_00865_stKsb320@ìš,TÃáÂ?›;@€E–ÿf=Ž°?¸R>×
=j¾¦ffE"3DÑ ´D–VAK¼ˆ=œs*/ïYv20190403_00867_stKsb320@ìš,W'ag?¬<@€E—'ö=§ê4>,"é>õe¾° ÅE•QD0uD–AL4ë=T0¹

==> anc/pub_raw/L222_166_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  435 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             cèh£v20100814_00806_stKsb334@ëå²1!?=¾~@€E¡ðf=ô«?Ïã¼@^¸R+¾"záEšÂ)C¯$œEtÁAQ*=·Õcèh£v20100814_00808_stKsb334@ëå¶nj??î2@€E£)>
Ä/cèh£v20100814_00814_stKsb334@ëåÀ^iî?O	‰@€E¡™×=ÍÐ$>	AD?ð£×b¾'JEž_
D¤n°CܬAPCÒ<Æucèh£v20100814_00816_stKsb334@ëåöŽ?:Åþ@€E Ê)>Ä?lŒ?þ¸R]¾e`BEšºfC¦MôCëAPŽ6<³hcèh£v20110803_00605_stKsb334@ë<$bÊ$§?ùš@€Eœ{>—S@;·@aë…,¾¥`BEŠûšC¤ÈÕE©ÃARº= ìgcèh£v20110803_00607_stKsb334@ë<$f‰†ý?7è@€EÃ=ùR?ƒ¹@®/¾®{E‹ž¤D£oÇEö5AR"Ä<óuBcèh£v20110803_00613_stKsb334@ë<$qw?@€EŒ¬®=ʵD=k`"?´záa¾Š=qEˆpöD¡è{CdAR'<ŸB'cèh£v20110803_00615_stKsb334@ë<$uîþ?Õg@€EŒ»ö=ê=™?ÄT_?£×
^¾Ÿ;dEˆæ¤CžMC1ªAR›Ü<kù@cèh£v20110804_00779_stKsb334@ë<FZ-³l?@I¬@€E¯–R=½Oœ?"?Ýp¤+¾›"ÑE¬3C¤QhE•ðARÄ7<Ð]–cèh£v20110804_00781_stKsb334@ë<F]•Â?K¤
@€E¯R=Ów?˜¶r?±ë…-¾µÂE®Â¤D£=yEÖöAR‹Ñ<´6cèh£v20110804_00787_stKsb334@ë<Fg"Žp?8Ü@€E¯"\>
<¸[6?Ï\)a¾£×
E®"HD¡ØþC!AR"ß<¡æFcèh£v20110804_00789_stKsb334@ë<FjË¥Û?*ž@€E°5×=ý">‹Øõ?"zá^¾‹C–E­ÝqC¦%CšARÚ<‡vgcèh£v20110820_00602_stKsb334@ë>D ¯?F˜
@€E€bq=¾'">¼…@*¾«…E€G…C£Ö%E€wAQËÆ=ÿcèh£v20110820_00604_stKsb334@ë>D¯
t?ImŒ@€E€5Í=ü¤‰?W~(?"33.¾œ(öE{D£+¾EÚ´AQéØ<¤U«cèh£v20110820_00610_stKsb334@ë>D%ë6š?h"@€E~==·Ã"?nÏ?5c¾¡G®Ex¥ÃD¡³øC\AR1H=0"cèh£v20110820_00612_stKsb334@ë>D)Ey?aça@€E}À¸=êC >'?G®\¾å`EvÂfCœÊC	èöAQ؂<¢æ"cèh£v20110901_00780_stKsb334@ë?Ĥÿn5??Îg@€Eɧá>>œj!?øQì/¾\)EÃç
C²ÌJE°ZAPûª<×cèh£v20110901_00782_stKsb334@ë?ĨGó?6Ր@€EÉîö>á¿cèh£v20110901_00788_stKsb334@ë?ĺ'?&ôâ@€Eǵ=ëÆÞ?L·Ä?Ó33_¾¡ÊÁEÄ5šD¥hBÏ|jAQmˆ<ȃªcèh£v20110901_00790_stKsb334@ë?Ľ&;©?*l@€EÆ»>¡<ï|q?"zá\¾‡+Eà áC«úÁBÑÝ/AQ^å<v÷pcèh£v20110915_00515_stKsb334@ëAƒyË?Al"@€E½–>
'£=;¸Ð@>¸R,¾®—E»öÍC£žE"øAQžñ= —tcèh£v20110915_00517_stKsb334@ëAƒ}€¿?2ô9@€E¼1{>	ü5>—2…@L(ö,¾¶È´EºÆöD£ÏEÜ´AQ–Ý=Âcèh£v20110915_00523_stKsb334@ëAƒ››û?4Pï@€E½‹
>p=•ÕÙ?µÂa¾š¬E»šD¡´¬C>úAQ_Ó<³ücèh£v20110915_00525_stKsb334@ëAƒžê>?9"D@€E¾_
>6õ?øƒ?Ê=q]¾"t¼E½Cœ ÅCÁHAQ³<¥ñÚcèh£v20110925_00335_stKsb334@ëBÀ ƒ}Î?]Â@€E½~×=«ÿ>»ÐÈ?ÚáH-¾«…EºC³H1EËðAQä¥<û¶Ëcèh£v20110925_00337_stKsb334@ëBÀ£òRî?V'/@€E½xš=¹€>‰\\?ª=q0¾³¶FE½3ìD§ÍE3AR¾<Ò8cèh£v20110925_00343_stKsb334@ëBÀ­öé?yd@€E¿Ø=é\>¨©?(ö_¾¡ÊÁE¼áD¥›…BФZAQϓ<¿‹…cèh£v20110925_00345_stKsb334@ëBÀ±ctï?Zª§@€E¿î\=»¦Ì<ƒÈ?J=qZ¾"t¼E½WqC¬VFBÑÎVAQ‹*<s+cèh£v20111009_00371_stKsb334@ëD€á©µ?MõE@€E¢ãf=õøn?'‰·?Ñë…+¾†§ðE¡\C£í²Eœ)AQäY<à4cèh£v20111009_00373_stKsb334@ëD€äN('?N­x@€E¢®á>f̙?=ð?ž¸R.¾†$ÝE 0D£-yEæAQ³<«Ë9cèh£v20111009_00379_stKsb334@ëD€ó)³?Q'§@€E£š=>*'Ú?
¿?B\`¾ŠÀƒE ÆfD¡¿žCpbAQ¢ª<¥cèh£v20111009_00381_stKsb334@ëD€öK`Ñ?Z´Å@€E£-=>½=‰Õã?fff\¾"›¦EŸ¦¸C3CðAQz(<¥n+cèh£v20111014_00159_stKsb334@ëE ©·~²?̅E@€E†X\='J¬?w¤?&ff0¾Ã•E"|¤C²/E¶oAQBY=•cèh£v20111014_00161_stKsb334@ëE ­±¤'?¿íÃ@€E…Í=Â= >†i?‡®.¾¼í'E" RD¦µÛEXANë=æ°,cèh£v20111014_00167_stKsb334@ëE ¹Hp²?ºít@€E†P3=nj`?« i?\H¾¸ÔþEƒëD¥JÁBЧðAQÿå=hÞ÷cèh£v20111014_00169_stKsb334@ëE ¼Ù/?¼Éì@€E‡å=†!È?I|þ?LÌÍ[¾§ïžE†:ÍC«ÃBÒjAQ¡ï=«F×cèh£v20120229_00562_stKsb334@ëVl*âò~?ÊÃ@€E©>}e?®èµ@33+¾¨r°Eª{C¢ý²Eß`AR6v<ßIcèh£v20120229_00564_stKsb334@ëVl.X'´? E@€E¨±\=íIÄ@ŽZN@.¸R/¾®{Eª<D£úE'AQÏY=#cèh£v20120229_00570_stKsb334@ëVl7ª£?xµ@€E¨Óö>Â>?k…_¾ŠÀƒE¨zöD¡˜{C	HAR E<šŠcèh£v20120229_00572_stKsb334@ëVl:¾?Bù@€E©,q>	õF>­'@®^¾Që…E§ffCéCAR*i<Êï|cèh£v20120312_00567_stKsb334@ëWì~¾?6
@€E¨'…>	)V?Kò¾?Ê=q*¾¬‹DE©3\C£'ÏEÐARð<±tcèh£v20120312_00569_stKsb334@ëWì!± Ì?0@ø@€E¨íf=ò(d@×±µ@×
0¾¾ùÛE§æöD£áE!LAP|=Èòcèh£v20120312_00575_stKsb334@ëWì+N؀?2H@€E©{=Ú·q>™0?Ýp¤_¾šŸ¾E¨×D¡¢C	IyARK<£¼zcèh£v20120312_00577_stKsb334@ëWì.†{/?î¸@€E¨›\=æ¿>ºï#?Ï\)\¾ˆ´9E¥Ç3CB-CVÉAQóz<ªú–cèh£v20120329_01230_stKsb334@ëZOwœš?bl¿@€E®‡ì=´`ä=?ƒ×
*¾¸QìE­ÇC¢÷
EºÕAR«c<Ó)¨cèh£v20120329_01232_stKsb334@ëZS–šâ?e¬@€E®Â==·Ö8>‡64@8Qì.¾º^5E­¼=D¢ô1EšAN‰=Žþ½cèh£v20120329_01238_stKsb334@ëZ`ZÅ?Lw@€E¯"
=ÑÃ>mè?@`¾Ÿ¾wE­]
D¡Ÿ–CvFAR¡A<"¦4cèh£v20120329_01240_stKsb334@ëZdF5Ä?LñM@€E®‹Ã=ôíÇ>¡¥*?•Â[¾‰º^E«àÍCœ:áC
‰AR`V<¤,,cèh£v20120607_00346_stKsb334@ëbÄû÷=?/#²@€E…D…=¾º,@*k´?Ç®,¾ž¸REƒB=C²XEðfAQÚ <²™cèh£v20120607_00348_stKsb334@ëbÄǗÎé?,+O@€E…*¤>-g?}ºÝ@p¤/¾´9XE…Z¸D¦Û¶EH{AQ/£=Œcèh£v20120607_00354_stKsb334@ëbÄÓ×â?Fác@€Eƒk=À'?iR5?&ff`¾˜"uE'yšD¥j°B×ïAR•ž<ijçcèh£v20120607_00356_stKsb334@ëbÄ×ùå?I—@€E" š=Ê=$=orX?£×[¾¦éyEƒ]C¬›¦BҊÁARZ¨<ˆõÜcèh£v20120611_00390_stKsb334@ëcCÖÓ÷9?òŸ@€E…@H=õóù@,bé@XõÃ+¾®—E‡ZRC²‰üEû²ARh=DÃcèh£v20120611_00392_stKsb334@ëcCÚi"?î¬@€E…Í=Ö¼?]֚@‡\)/¾¼í'E†T¸D¦ÐÅELAR,=SÈ"cèh£v20120611_00398_stKsb334@ëcCåŸvÓ?ÿö@€E"š{=֟…>àÐ?¦ff`¾¦ffE"ßšD¥néB×ÊÁARUC<t;Ãcèh£v20120611_00400_stKsb334@ëcCéu¯°?I@€E"C×=ð¸!=è0>?ÔzáX¾š¬E"½C¬©yBЍPARbÎ<¥P}cèh£v20120614_00505_stKsb334@ëc¥ç.B3?5@€E¦q>&é?ùüU@:áH,¾¾ùÛE áC²›çEçdAR±»=jìcèh£v20120614_00507_stKsb334@ëc¥ëNLê?"â'@€EŒ%q>.ÍÊ?F
@p¤1¾¼í'EŽND¦Í7E8BAR¥=cèh£v20120614_00513_stKsb334@ëc¥÷äx:?-ô"@€EŒÎ®>+É=H¼?^¸R_¾"÷ÏE‹°¤D¥e?BÕwLAR><l	–cèh£v20120614_00515_stKsb334@ëc¥üa	?]ó@€EŒœ¸=ô3^?ŽžK?•Â[¾ŒÌÍE‹ë3C¬
²BÖÃARžæ<|GÉcèh£v20120617_00632_stKsb334@ëdC!¾?G"Q@€Eg{ì=£jü>'5"?€-¾«EfP)C²¨EñìAR²<"çµcèh£v20120617_00634_stKsb334@ëd¡)eª?.í@€EgQH=¶gœ> ÞÄ?ýp¤/¾¨r°Ei‰D¦Ä¼E=AR¶[<âx"cèh£v20120617_00640_stKsb334@ëd­
šc?.‹@€Ecq®=ë–J=2·?«…`¾"záE`û®D¥VBÖùXARP<ÿ½cèh£v20120617_00642_stKsb334@ëd°ûZª?3sr@€EcAH=½ä0<+…—?k…[¾‡®E`;×C¬ðBÖàÅAR;«<T—cèh£v20120630_00193_stKsb334@ëe¢Ñ2B>úW@€E©G
> µaC'A…,¾Â\E©ošC²÷mEúÁcèh£v20120630_00195_stKsb334@ëe¢Õ¢¢>üDg@€E¨q>y?N"@p¤0¾¼jE­ˆD¦òNENbAR¸ñ=rLcèh£v20120630_00201_stKsb334@ëe£	ÞÆI?4@€E¥÷á>1
=Vêv?\\¾å`E¥›\D¥z^Bر'AR"¨<–Ó·cèh£v20120630_00203_stKsb334@ëe£
°è@?®´@€E¦Î>/÷j>Oô>@Y¾p£×E¥qHC¬àbBÐ BARk£<Ʌcèh£v20120704_00632_stKsb334@ëf#Ö"×?dw)@€EWw…>@¼'?Ã?¬ÌÍ-¾'ñªESß\C¯ÏßEȬARÆ <ÿM>cèh£v20120704_00634_stKsb334@ëf#ÚQT?–+ù@€EWÌ=>pȬ>n%?µÂ.¾†$ÝERêD¦Z%E*ASÔ=="cèh£v20120704_00640_stKsb334@ëf#çZG?šôg@€ET3>™^y?¢ïŸ?G®\¾_;dEN'×D¥+Bӟ;ARÙê=ãcèh£v20120704_00642_stKsb334@ëf#ë™;P?—œ›@€ET+H>¥|š>‹É?Y™š\¾H´9EM6C©BçRoARÖ$=|Écèh£v20120705_00891_stKsb334@ëfE•½ìà?T
@€EZoH>*@j?…A?°£×.¾½ó¶EY£®C±&éE¼œARgc<ç çcèh£v20120705_00893_stKsb334@ëfE˜÷?LÝ
@€E\3Ã=ë^·@@8Qì.¾½ó¶E]w…D¦rÉE‹AQàê=xø«cèh£v20120705_00899_stKsb334@ëfE¢¢V×?"é@€E[ƒ…=Äü>•þ-?ٙš]¾Ê=qE[ìÍD¥ 1BЌÍARŒƒ<"g.cèh£v20120705_00901_stKsb334@ëfE¥ôÜ5?PoP@€EZ(f=«Œ?˜…¾?Æff[¾ŽVEV*áCª©šBä/ARSY<×æpcèh£v20120714_00767_stKsb334@ëge6iô?fmp@€E}…=°ÿ|@£%?u.¾§ïžE|B=C²{DEÞ¬AS <ºe+cèh£v20120714_00769_stKsb334@ëgež8?`žÿ@€Ezëì=¨Ð¤@cö?s330¾µ?}E}¸D¦ä´E*-ARȆ<₵cèh£v20120714_00775_stKsb334@ëge΍Â?p@€EuÇH=•ª°=ù$?zá^¾ ÄœEq[×D¥mBÓÓuARÀ<ÖZcèh£v20120714_00777_stKsb334@ëgeC¸<?mWé@€EvÍ=ž4>­?@[¾'hsEsªC¬0BÖÇ®ARh
<©'tcèh£v20120716_00577_stKsb334@ëg£
g¨?•'ý@€E•sá=©4Ø?ñy?LÌÍ-¾®{E'ÿ\C²±HE%AR===ôrcèh£v20120716_00579_stKsb334@ëg£¯ŠÈ?™»Ó@€E–=Œæ>¸ù>ð£×0¾Å¡ËE–I
D¦äþE9ßAS`ü=®
cèh£v20120716_00585_stKsb334@ëg£¹iÄ?qh@€E–Ôf=kT<±@z?\`¾¯ E"֏D¥§\BÖæéARï<Ùýcèh£v20120716_00587_stKsb334@ëg£qg?k‹@€E–yš=ÆåÔ?ƒš}?0£×\¾ª~úE"úC¬bòBÓ3¶ARcž<¡[…cèh£v20120717_00273_stKsb334@ëgÀ±â€"?O©k@€E¡…>-
»@†Yó?â\-¾¡ÊÁE¡[ìC²¹XEVASˆÆ<í5cèh£v20120717_00275_stKsb334@ëgÀµܗ?DÿQ@€E¡4f>‡ß?j¸ë?'ë….¾/E¢=qD¦õEXAR<"êëcèh£v20120717_00281_stKsb334@ëgÀ¾œ'¾?BTf@€E YR=Ξ×>érÚ?¨õÃ\¾—PEüRD¥;BÙûçAR¹<˜ª	cèh£v20120717_00283_stKsb334@ëgÀÁ¾;e?F6`@€E 3=ÿ[L>O¿Ô?J=qX¾†$ÝEžlC­JÁBÎiüART~<89´cèh£v20120718_00054_stKsb334@ëgߔ+€·?-ü@€Eë
=÷ð>W±H@,ÌÍ-¾µÂEì[ÃC²«çEÆZAR>Þ=!œcèh£v20120718_00056_stKsb334@ëgߦÄ)?5#
@€EêDÍ=âm;?:Lä@p¤0¾¹Û#EîÐöD¦ÀBETARÅþ=_cèh£v20120718_00062_stKsb334@ëgß°3>q?7ÈÜ@€Eëº3=Õòô?MŽ?§®_¾®{E쏅D¤öòBÖòAR3˜<±wcèh£v20120718_00064_stKsb334@ëgß³o£Ò?/µs@€Eì&¸=×#>iô×@33Y¾›"ÑEí?ÃC¬ØBÌËDAR6M<Õ(Ëcèh£v20120719_00054_stKsb334@ëgÿ>ã'?ož!@€EÍÕ>Ãû@¾÷?^¸R.¾¡ÊÁEÌÕìC´7
EžAR†o<Ã\¿cèh£v20120719_00056_stKsb334@ëgÿT?LÇ?P7
@€Eʤì=ò2S?Ê]=@"\/¾° ÅEÏ=D§\EÐÕASÈc=92cèh£v20120719_00062_stKsb334@ëgÿ]ÿ˜?[·@€EÊ…=çc"=dlÚ?s33^¾Ÿ;dEÊ®D¥(öBÎ,AR	<«8cèh£v20120719_00064_stKsb334@ëgÿa8¯t?bNO@€EÉÀ¸=õc'>Çjê?aG®[¾bNEÉÒ=C­ÿžBÇIºAR3—<£·¡cèh£v20120719_00409_stKsb334@ëh	FJg?iû‹@€E¦_×=Ѓ!cèh£v20120719_00411_stKsb334@ëh'JçÛ?u&x@€E¨'=—Ï?ÊÅ?ˆõÃ/¾¼í'E¦½
D¦ÝyEHAR—â<ãNcèh£v20120719_00417_stKsb334@ëh1g›ñ?z€@€E§a¤=¹ÎP>r~?k…_¾¨õÃE¤ì¸D¥9BÖòAR{M<ÀËÌcèh£v20120719_00419_stKsb334@ëh4«c?ió?@€E§{¤=»‡É>Ž€?™™šZ¾©xÕE¥6C­"ZBÎíAR¨R='cèh£v20120721_00361_stKsb334@ëhEpmP?6	@€Ežg×>G‰?Tq"?Ü(ö-¾£×
E
C²½ÓEܘAR51<§`cèh£v20120721_00363_stKsb334@ëhE¬wm?*B@€Ež±=÷ûâ:鲡?î{/¾¤ZEŸÈ{D¦×dE+ÇAR':<ÚW@cèh£v20120721_00369_stKsb334@ëhEK3?+üc@€Ežz…=È$f>t'Á?\)^¾¢MÓEœš¸D¥BÓ7LAR0•<€Ðcèh£v20120721_00371_stKsb334@ëhE—<?C•@€Ež:Í=äæ&=£ú®?Տ\¾¥ãTEœæC«êBÖøÕAR47<ž¯cèh£v20120722_00271_stKsb334@ëh_¡p7Ë??r@€E­ª=ãôú@G@¸-¾²°!E¯6fC²å`EÛARÕ/=¼$cèh£v20120722_00273_stKsb334@ëh_¤'`ë?/T5@€E­¡¸=ôë!?Ŗ@LÌÍ/¾Ä"E±èD¦ÚE[hARïž=4!cèh£v20120722_00279_stKsb334@ëh_­ë¶?@Ÿ2@€E­\=ÌW6>ϱà?ŒÌÍ^¾§ïžE«Í\D¥ŒƒBÙ¯žAR2š<•ycèh£v20120722_00281_stKsb334@ëh_±
¿?JI_@€E¬á3>‰ò>;€J?xQìX¾˜"uE«Ò)C­rÑBÌýôAR+¼<kÂ/cèh£v20120723_00348_stKsb334@ëhüïÏÜ?[çâ@€Eˆ==׊?_|Ô@zá+¾OßE"¸)C³ åENARWÛ=4¤cèh£v20120723_00350_stKsb334@ëh'i3u?i"û@€E†_\>äT?"-?ƒ×
/¾¢MÓEƒRD¦ïTEGHARĄ<¨¶Tcèh£v20120723_00356_stKsb334@ëh'¥W?jÀè@€E…Øf>õT>½?8Qì`¾‡+E'\D¥iÓB×þARDI<•ý"cèh£v20120723_00358_stKsb334@ëh'!ôÒ$?y—*@€E…7>>`b>¢NW?+…Z¾ŽVE'RC¬ÏßBÒçmARrì<Œaœcèh£v20120726_00172_stKsb334@ëhá(š£…?#Rb@€E˜Æ=¾f\?ªþ@zá,¾¤ZEšÃC²¶fEºAR¼<ÏJøcèh£v20120726_00174_stKsb334@ëhá+ç³?+k(@€E˜ã{=¬$t?$ÀÇ?Æff.¾·KÇE›i…D¦ï;EQ/AR?ÿ<±"cèh£v20120726_00180_stKsb334@ëhá6~è?<ú=@€E–F=¶2>­¤?(ö\¾–‡+E•ø¸D¥BØDARN<TT!cèh£v20120726_00182_stKsb334@ëhá9n?<@€E"î=á>`=õ"À?¦ffY¾ƒ•E"2fC¬÷ðBнôARaª<—qcèh£v20120731_00267_stKsb334@ëi€ó‰4G?C¤@€Exôö=ëTÏ?ûÂ|?˅-¾·KÇEzâC²üjEAR5<ÄΛcèh£v20120731_00269_stKsb334@ëi€öÞÕ?Gi'@€Ex®¤=Û4%@´?ù™š.¾ÊÀƒE€OìD§BESLARÈÁ=MŒcèh£v20120731_00275_stKsb334@ëiÈ1²?A$‹@€ExÍ=Á–ð<žöÀ?k…^¾¥`BEu.=D¥ˆ1BØ>wAR±<kÇcèh£v20120731_00277_stKsb334@ëi"€?;"‹@€EwUq=ڐv=l"A?šáHX¾"t¼EumìC¬ÊBÐJ=AR?È<'ööcèh£v20120801_00550_stKsb334@ëi£áI¡_?ue'@€EV{='?F!
?G®,¾¹Û#EUÂáC²PEà‹ARvæ<¼ËÂcèh£v20120801_00552_stKsb334@ëi£äoü<?a)@€EUŸ3=´‡Ø>óàÍ?hõÃ2¾ÀESåšD¦Ü9E*°AR<¶Àëcèh£v20120801_00558_stKsb334@ëi£òž¸½?`PÂ@€ES™\=ŠÜœ=Þ)@?8Qì^¾¤ZEPôD¥fBÔZARº<¸ªcèh£v20120801_00560_stKsb334@ëi£õñCz?…*@€ETr==¨çÄ>+KH?zá[¾™‡EPxC¬DB×çðAQþø<̒qcèh£v20120804_00625_stKsb334@ëjáˆK?€p,@€E‡ƒ=—VÌ?×Ê8?}p¤,¾µ?}E…
C²¬îEáºAQùë<êÆícèh£v20120804_00627_stKsb334@ëjäª>'?oÞ.@€E‡ÝR=«»,>"[l?+…/¾Éº^E‡)ÃD¦â=E)qAR@4<ºŒ7cèh£v20120804_00633_stKsb334@ëjî
ïØ?r°®@€E‡•×=µòt=¢ Ü?\(ö_¾ ÄœE…
öD¥nBÔARl<À·zcèh£v20120804_00635_stKsb334@ëjñHØ?[87@€E†ó=0¼>ÓÜ?(õÃ\¾±&éE…}×C¬¾Bם/ARG<ˆF˜cèh£v20120808_00171_stKsb334@ëjƒDŸž? àg@€E™r×=ê
R?‹]¦@0£×.¾¨õÃE™ {C²À¤EÛ3ARÇW<ùäLcèh£v20120808_00173_stKsb334@ëjƒGÕ§<?Ó×@€E™ã=ì~@®:@ZáH.¾Æ§ðE›ë×D¦òÉE5ìARN=$'tcèh£v20120808_00179_stKsb334@ëjƒQ¥…?#K@@€E™ý
=Ι=ç ×@,ÌÍ^¾ËC–EšÍ
D¥"þBÔhöAQþ‹<ßécèh£v20120808_00181_stKsb334@ëjƒUQG?!Ut@€EšR=º†T>à\?˅[¾™™šE˜ëìC¬KDBÖZ AR<‰ôcèh£v20120814_00097_stKsb334@ëk?¬®?1‰9@€E—ö=ÛVî?ê't@1G®-¾¥ãTE—b)C³ÏEÍARþ=decèh£v20120814_00099_stKsb334@ëk?¯B¾?C¯#@€E˜P)=Ú>²Ùq?Î{/¾Â\E™ÿ
D¦úoEYhAR³<Àc€cèh£v20120814_00105_stKsb334@ëk?¸è"8?<­Í@€Eš…=üñe?$á?Ã×
^¾Ÿ;dEšÔD¥'ºBÙE¢AR <£>;cèh£v20120814_00107_stKsb334@ëk?¼þ&?6ՙ@€E™à3>•è???‹…X¾¨õÃEšC­BÏqªAQý§<|܉cèh£v20120817_00512_stKsb334@ëk¤žS*?řÍ@€EUê{=¿}ä?ƒá?^¸R.¾»çmEQ¶=C²âÑEãôAR–=´—cèh£v20120817_00514_stKsb334@ëk¤¡Gƒ!?¿R"@€EUSH=Ìü\?a'?
=3¾É7LESñìD§mE#AQóà=€Bcèh£v20120817_00520_stKsb334@ëk¤ªéÃS?ˆVË@€EV…=¸ºô>¼P7?zá^¾½p¤ES'D¥‡ðBÒNÙAQã¢=#Þrcèh£v20120817_00522_stKsb334@ëk¤®$›k?'ø@€ET©…=ÚAÄ?u³?(õÃ[¾¤ZEQf¸C«î˜BÕ?}ARBi=&fßcèh£v20120828_00619_stKsb334@ëm˜¬>?n^D@€E¼rì=¡m@íå?•Â+¾»çmE¼ìC³>wEÚAS
4<Úaƒcèh£v20120828_00621_stKsb334@ëm›ÌÚd?cé@€E¼¿
=¡n"@!ë?†ff/¾´¼jE½ìD§
¸E*VAR‡ó<ÀÜÆcèh£v20120828_00627_stKsb334@ëm¥.}—?dø¸@€E¼¸=§åT>mBÊ?0£×_¾²-Eº>fD¥wðBÒ'ðAR6ã<ɇGcèh£v20120828_00629_stKsb334@ëm¨ckµ?X³@€E»Þ3=–bK>?AÛ?\(öY¾‰7LE»bfC¬"TBÑ^5AR=û<šïcèh£v20120829_00450_stKsb334@ëm# ™èõ?¼@€E­cR=çt@ü@¦¸R,¾Ÿ¾wE¬	×C³bEßcèh£v20120829_00452_stKsb334@ëm#£ÀŸ?Î_@€E®->³Ë?<‹@R\0¾´¼jE°u\D¦üåE$AR1L=scèh£v20120829_00458_stKsb334@ëm#­µ	ã?!È®@€E­æ®=ùA<Ê7:?ÌÌÍ_¾¨õÃE­&fD¥xåBÒÎVAQè;<¶acèh£v20120829_00460_stKsb334@ëm#°ómK?'79@€E­·\>̋>Ì?Ü(ö[¾'JE¬
C¬YXBÔ8ÕAQø<´bècèh£v20120911_00352_stKsb334@ënÂ#6¨?*÷Æ@€EªŸq=âOù@º€=@'
=+¾™‡E©{×C³6‡EâÍASñà=8;cèh£v20120911_00354_stKsb334@ënÂ&mýß?(÷@€Eªç
=ð%bB'Q<@`£×0¾½p¤EªHD¦ÿ3E1×cèh£v20120911_00360_stKsb334@ënÂ0xhr?!á2@€Eª{=üé>Ê4?•Â^¾¥ãTE¨²RD¥BÔzáAR.W<uíDcèh£v20120911_00362_stKsb334@ënÂ3ߛ\?$ Ÿ@€EªI=>ÜY=úf®?\[¾›"ÑE¨HC¬¿;BÒMPAR
}<"Ucèh£v20120912_00097_stKsb334@ënßò¬-?)sÙ@€E½"=êÎ>²ÉÔ@†{+¾µÂE¼O3C³7ðEèfAQB=-Ԋcèh£v20120912_00099_stKsb334@ënßõ©ë ?$Bì@€E½H=ùׅ@
MÑ@b\0¾È1'E¿ñ®D§ÕEGøAQæB=Hªcèh£v20120912_00105_stKsb334@ënà¼Ò"?&V^@€E½Í=ÙQF>ÀX?šáHa¾¥`BEº"qD¥ªB×G+AQШ<}›•cèh£v20120912_00107_stKsb334@ënà;ã?'ƒN@€E½)=óËÙ?|Ç@õÃ[¾‰7E¹²=C¬ØsBÒG®AQ®è<¿'qcèh£v20120924_00090_stKsb334@ëp`9)Ç¥?g@€E˜,ì>/$ã>Åڍ@…p¤*¾²-Eš¤C³
PEñ3ASvç=,|ƒcèh£v20120924_00092_stKsb334@ëp`<¨²'?$҂@€E™…=üÛ?Ñ®@¸R/¾¬1Eš¶¸D§/E=ªARŽ×<ÔqXcèh£v20120924_00098_stKsb334@ëp`Fòó}?l@€E™`®>{)>õ›?ÁG®^¾©xÕE˜k3D¥ƒçBÔ§mAR"Û<yZ1cèh£v20120924_00100_stKsb334@ëp`cÝ¥b?õ%@€E—ò×=òHó>̹?˅Y¾Š=qE•ŸìC¬ÛdBÑå`ARIN<'#1cèh£v20120925_00069_stKsb334@ëpÑVª?+§è@€EÅà==óV2@Ô^Ö@ £×*¾ÃoEÈaC³9ÛEô^ASŠ¨=z±cèh£v20120925_00071_stKsb334@ëpÔ©µœ?9Å@€EÅE¸>UÃ?Öõ@®1¾¿|îEÇ`{D§JE;ìARiw<Û:Rcèh£v20120925_00077_stKsb334@ëpß+!?;…@€EÅ!=à:>µRH?½p¤^¾Ÿ;dEÄD¥™BÕþAR@'<Œ7&cèh£v20120925_00079_stKsb334@ëpç>Ë?à¶@€EÅ?ö=ûŒ@?—u?ŒÌÍ\¾‹C–Eú¸C¬ðBӁ‰AR<LRcèh£v20120926_00333_stKsb334@ëp¢/ƒPW?Yü@€E¸³\>˜b?2CÆ?±ë….¾¢ÐåE·Y3C²–EÜ)AQ£¦<®çƒcèh£v20120926_00335_stKsb334@ëp¢2±ã½?l…_@€E¹
>ÕO=Uë?øQì/¾¹XE¼D¦Ø‹E+ßASV«=‹hcèh£v20120926_00341_stKsb334@ëp¢<=?\¿;@€E¹×)=½¿À>»Õ?'ë…^¾¦ffE¸áD¥rwBÓô9ARHo<Åö•cèh£v20120926_00343_stKsb334@ëp¢?8)'?X ~@€E¹®š=ÔM%=ˆ&Ÿ?Ž{Z¾Ÿ¾wE·–ÍC¬£¶BЗ
AQéx<§kcèh£v20121012_00192_stKsb334@ër ·}~?†×R@€E®ò3=–õ$>–·'?\(ö.¾®{E«à)C²ƒ–Eæ¼ARL¾<Þê‡cèh£v20121012_00194_stKsb334@ër ºüµô?gÆ@€E®øR=»™¸>BÏ?G®2¾ÃoE®EHD¦å7E&AR'£<ÙYîcèh£v20121012_00200_stKsb334@ër Åå>?,d@€E¯‹…=½ø>'Z?(ö]¾²-E¬äÍD¥_DBÓÍARí<þ'æcèh£v20121012_00202_stKsb334@ër ÈQBh?hPT@€E¯Í=×Kö>Í¢¢?k…Z¾‹Æ¨E¬øC¬xRBяAR}¡<ÂÄcèh£v20130318_00541_stKsb334@ë†K3¥ïh?7¶ª@€Eçì=°p?ÌgÛ@
áH.¾°£×E'C²Ê^E	HAUs<óªˆcèh£v20130318_00543_stKsb334@ë†K6â4"??4@€E€4
=›$Ø=Ñp?¯\)/¾É7LEƒ™HD¦åÓET°AT·K<–Êmcèh£v20130318_00549_stKsb334@ë†K@¤Z"?D¶•@€E€¦=Û¸‡? î†?Ž{^¾¾ùÛE€')D¥júBÙº^AT9ñ<[ûcèh£v20130318_00551_stKsb334@ë†KCáìš?N#@€E€ªÃ="è<þ‰?xQìZ¾«E€Î)C­¥ÃBÈxRASê'<•|ecèh£v20130323_01184_stKsb334@ë†ë´…ˆ–?Uz@€E—D=þŒ\?AÕ@Fff+¾©ûçE™>ÍC²àƒEúoATÉË=#ˆ¶cèh£v20130323_01186_stKsb334@ë†ë·Âd?$ZH@€E–¶\>~‡cèh£v20130323_01192_stKsb334@ë†ëÖS(œ?+~¬@€E'"á=י7>ñ–?p¤^¾Ÿ¾wE'|D¥€sBØr°AT´<rž3cèh£v20130323_01194_stKsb334@ë†ëÙ­Ñ	?$^ @€E'/=ї!?•ý+?ƒ×
[¾–‡+E"C­‡®BÉSuATAÀ<‹ÅYcèh£v20130324_01361_stKsb334@ë‡éþvh?'…ê@€E"Çì=ø&Ì@ŠÔç?÷
=-¾Ÿ;dE•Þ=C²á‰Eí¦AU Ð<øb¨cèh£v20130324_01363_stKsb334@ë‡íb~¥?/Ôª@€E"Ç)=÷ÖD?ÿ"Œ?×
=/¾´9XE—DD¦ñXEFþAT»Ú<Û&cèh£v20130324_01369_stKsb334@ë‡÷©YÖ?'ˆ@€E•7¸>1ñcèh£v20130324_01371_stKsb334@ë‡ÿ›P?%ç@€E•—=>
€>ík?µÂW¾vÈ´E"‰šC­!'BÌ0!ATq<£ù¾cèh£v20130325_00999_stKsb334@ë‡+SL˜µ?=—@€E¡ª)>-ü]?ÔêÜ@	™š,¾«E¢ÆC²›DE'ATä<à@Ñcèh£v20130325_01001_stKsb334@ë‡+X"v?!@€E¡ù¤>réB·ð!@üÌÍ/¾Æ§ðE¢²áD¦çDEF=cèh£v20130325_01007_stKsb334@ë‡+gø&Ã?"ù@€E¢ö>Ý¥;µÙà?õ`¾šŸ¾E¡cqD¥qhB×ÂAT3£<ä×Âcèh£v20130325_01009_stKsb334@ë‡+lú>Ë?@€E öq>Úî?^áÎ?ê=qZ¾§l‹E¡HC­bNBÊr-ATL%< mäcèh£v20130326_00570_stKsb334@ë‡JN¤ÎV?&ž@€E­)>Ð@j[¨@!G®,¾ A‰E®{C²d¼E´AT] =ÐKcèh£v20130326_00572_stKsb334@ë‡JS‹rº?Ü@€E­=Õ3cèh£v20130326_00578_stKsb334@ë‡Jg0PU?È@€E¬+š>KY>Æ´@%¸^¾«…E¬ÂfD¥\"BØyXASüä<ëÊcèh£v20130326_00580_stKsb334@ë‡Jl46?	ö@€E«üì>úÄcèh£v20130625_00876_stKsb334@뒨T@E?‡±Á@€E^ýì=°ˆt@eëÀ?•Â)¾¹Û#E_ƒ…C³sEÙ?ASýÏ=U+¯cèh£v20130625_00878_stKsb334@뒨WÚ1?­@€Eaì=ñ«¾="_ ?¸R0¾Á‰7Eaô¤D§\EžASª=\Ùcèh£v20130625_00884_stKsb334@뒨a䆨?–éi@€E`ªR=ÿ(Õ?cöL?¸RU¾¶È´E\ç
D¥voBÑyÛAR¤=3‹Ucèh£v20130625_00886_stKsb334@뒨e2¯U?´W÷@€E`®)=îÂA?²'2?+…Y¾º^5E_ öC¬'BΚ AR·=='€cèh£v20130702_00308_stKsb334@듂‰pçŸ?
éª@€Eœ3>g.>©¯k@"ÌÍ-¾½p¤EW\C²âoE	ARWÛ=NùÑcèh£v20130702_00310_stKsb334@듂ŒÕüK?LJ@€E›EH=ó"€B\m'@˅0¾åãTE7D¦ýôEMcèh£v20130702_00316_stKsb334@듂—l©?	@€E™Êq>+>ª\¾@\)_¾§ïžEš¢=D¥{ÇB؛¦AR‡¾<ÓÄcèh£v20130702_00318_stKsb334@듂Ÿ•ý-?ô&@€E˜¾ì=á5i>1^æ?èõÃ[¾bNE˜¯ÃC­qBËoAReC<¡zcèh£v20130703_00262_stKsb334@듡¸Jd'?$:á@€E|ú=ò˜?ïn@K…,¾¦éyE{
C²¹yE
×ARב=¥cèh£v20130703_00264_stKsb334@듡»c(?'pq@€E|E…=Àì>uÉ@33/¾Ê=qE€p¸D¦øÅET‹AR-ƒ<ò¬êcèh£v20130703_00270_stKsb334@듡ň€?/h@€EzÈR=Ã2ü?åË?¾¸R^¾¥`BExøöD¥~BÙßARM<CÓcèh£v20130703_00272_stKsb334@듡͈?$gÛ@€Ey=îZÃ>Ë?Ê=q[¾‰º^Eu,ÍC­RÑBËARX6<¡‡cèh£v20130703_00454_stKsb334@듣H'n¨?/µ@€E…9¸>ÞfAŽä@Œzá-¾ž5?E">¸C³jEßAQþ8=oí÷cèh£v20130703_00456_stKsb334@듣L;?®d@€E"ôR=í>ccèh£v20130703_00462_stKsb334@듣aÂÛ?§@€E…Êì>#	>îù?ÌÌÍ^¾¡ÊÁE…)D¥‡–BØ7LARZ<—Têcèh£v20130703_00464_stKsb334@듣dh$W?+3@€E"ó
=º"ˆ?Jb?µÂZ¾ŠÀƒEƒ®C­MPBÍåãAR~'<†tXcèh£v20130703_00790_stKsb334@듦3bé?7±Ý@€E|©×=ø˕>žºp@p¤,¾¸QìEyÁqC²öéEäwAP= õ+cèh£v20130703_00792_stKsb334@듦6¾Øî?(»û@€E}ö)=ËËm?ˆH?Ç®1¾/E|ñìD¦÷žE(oARx<¨'cèh£v20130703_00798_stKsb334@듦KgÒ¢?*æ@€E}
ì>sï?1\?ÌÌÍ_¾˜"uEzhöD¥|)BÔ^¸ARp@<³?cèh£v20130703_00800_stKsb334@듦NÃý›?¿@€E}$=öÎk?ÓÂ/?áG®Z¾ŒÌÍEzL{C¬ÁìBÒ[#AR'*<ªêcèh£v20130705_00246_stKsb334@ë"à½R¼?bÎ9@€E'ó= ??vh?Y™š-¾Ÿ¾wE áC²–E¢AR/€<ÃDÿcèh£v20130705_00248_stKsb334@ë"àÀg¤)?'˳@€E'Ñ>Ý]?%Î?=p¤/¾¹XE'âRD¦óÇE\NAR×=¢³cèh£v20130705_00254_stKsb334@ë"àÉˀq?Cå¶@€E'n==¡>†Q?fff^¾«…EÕHD¥h¬BØ°¤ARK¬<xñcèh£v20130705_00256_stKsb334@ë"àÌß|R?Kå‰@€Eòf=¤ž4?2M?†ff[¾‰7LE:ÍC­»DBÈøÕAR<­vcèh£v20130705_00486_stKsb334@ë"âªT½G?Dì±@€Ey÷ì= øÀ?¥A?Ýp¤.¾²-EvýC²ÕE
AR¬6<Þf³cèh£v20130705_00488_stKsb334@ë"â­rús?:C"@€Ey\=œ+?K²?˅-¾¶E¢Ezð{D§×EQßAR©Ü<Ô(^cèh£v20130705_00494_stKsb334@ë"â·>B?4B@€EyÍ×=§	L=Þ¿u?Ž{a¾ž5?Ev®D¥yôB×ÓøAR€ò<…•"cèh£v20130705_00496_stKsb334@ë"⺎‰?@¶@€Ey¶==°i$>{'†?:áHY¾£×
Ev‰HC­t{BÌò-ARo<Y¶Ucèh£v20130705_00822_stKsb334@ë"å¦Óy?z~@€Eh:)=™d@56|?Y™š+¾»dZEgª=C²Ž5EÙXASÓE=¶Øcèh£v20130705_00824_stKsb334@ë"åªA·Û?qÒø@€Ei–á=èPE@‡×ß?záH/¾°£×EjpRD¦×E6-AS<=
¶zcèh£v20130705_00830_stKsb334@ë"å¹?â?‹˜î@€Ejæ)="X8>†§Y?
=q^¾¡G®EeÅHD¤'éBÓféAR"E=Dcèh£v20130705_00832_stKsb334@ë"åÆÌÍÎ?'¾Ý@€Ej"{=ƒ|>'t£?!G®\¾©ûçEgT)C¬åB֖AR\í=Š!cèh£v20130705_01094_stKsb334@ë"èªéþa?£á§@€Eˆz®>Öv@	wR?\.¾»çmE†¢)C²‹ÇEË'AR*Š=Y'cèh£v20130705_01096_stKsb334@ë"è®&#U?¯	 @€E‰š¤=²"´?(åZ?=p¤1¾¼jEˆQ\D¦ËEZARª=}˜cèh£v20130705_01102_stKsb334@ë"è¸8@8? #@€E‰A¤=¿)è>¦ÿ(?0£×R¾´9XE‡âD¥eHBÐoAR"=QEÙcèh£v20130705_01104_stKsb334@ë"è»x+‹?ŠÃA@€Eˆ¤Í=¸ç´<ÉÊ¢?(ö\¾¡G®E‡9HC¬¼ÍBԎÙAR$=í@cèh£v20130706_00501_stKsb334@ë"©wGµ?·v@€E›2¸>ƒFcèh£v20130706_00503_stKsb334@ë"¬Â†"?w'@€E›P{>
Ü?j-)@Y™š0¾Ä›¦EœýÃD§)ELAR^=cócèh£v20130706_00509_stKsb334@ë"»º±?¿@€E˜yá>)F?²Í…?¾¸R`¾¤Ý/E—ÒRD¥'qB×¹XARzD<€4cèh£v20130706_00511_stKsb334@ë"¿IÒ?Êð@€E—ßÃ=ø
b>Á"è?¬ÌÍZ¾‰7E•¬¸C­€!B͌JAR"O<½cèh£v20130706_00693_stKsb334@ë"žú9? h€@€E®=Ô& @W¶ˆ@xõÃ+¾¯ EŽ
ÍC³1ªEï}AS©ö=GBcèh£v20130706_00695_stKsb334@ë"¡Êšî?%¼@€EŒ
>R?š>@1ë…0¾¬‹DEŒà=D§¨E:jARN$=ß¡cèh£v20130706_00701_stKsb334@ë"±@©?³0@€EŒŸö=ñ‰7=F<Ç?ÈõÃ]¾ß;EŠk3D¥ŠBÕA‰AR£c<žRScèh£v20130706_00703_stKsb334@ë"´¹Zª?$¯@€Ef=áÝ >ɽ¹?Ýp¤Y¾šŸ¾EŠò¤C­.wBÐl‹ARX€<•ŸUcèh£v20130711_00305_stKsb334@딡îy/?G@€E «…=ú4?Ÿ‡@E,¾§ïžEŸfC²ÿ}ELARuD=Š1cèh£v20130711_00307_stKsb334@딡ñ`Ë?mÖ@€E !ì>%U'>ãÜJ@‰™š/¾¶È´E¢—qD§^EZéAQñä=Qêcèh£v20130711_00313_stKsb334@딡úßo<?Ìx@€Ežƒ\>?)¯±@*=q^¾™‡Ež3HD¥‰üBÙ\AR"t<ížÀcèh£v20130711_00315_stKsb334@딡þ"¢>üPÓ@€Ež‹Í>n0=OòÜ?î{Z¾s¶FEœçHC­—BˁAR•y<¨ƒBcèh£v20130713_00397_stKsb334@ë"áõÜ@?%u±@€E—/>OScèh£v20130713_00399_stKsb334@ë"áù.µJ?#åò@€E—ˆ\=òYA>›@Â.¾Ä"Eò)D§ÇEM
AS]¡=}%÷cèh£v20130713_00405_stKsb334@ë"âÕÀ?>Þ@€E——{=ïî??œØ?G®^¾¢ÐåE–ë
D¥›ðBÙ¬‹AR'0<N‰Wcèh£v20130713_00407_stKsb334@ë"â;@?(ôê@€E–û\=ÔüT@zÂ?B\[¾"t¼E–Å3C­V%BËæfAR€¶<=¥ccèh£v20130724_00757_stKsb334@ë–F¾_[Û?Mdî@€EA
=>°Íû?±ë….¾¦ffEŒM®C²ç®EÕðARßî<ëWcèh£v20130724_00759_stKsb334@ë–FÂ6›È?`"ý@€EŽ\=¸'l?:®B?†ff1¾Éº^EŽ±®D¦ø9EÉARßí<敹cèh£v20130724_00765_stKsb334@ë–FË÷º·?Võ6@€EŽô{=Ðk•>°2~?s33_¾ß;EŠÇ®D¥")BÑ\)AR¢é<Êí¸cèh£v20130724_00767_stKsb334@ë–FÏ/?Rï@€E]=¾ª?TçS?xQìY¾‰º^E‹ÔC¬Í²BÑDAR¼£<´ôÿcèh£v20130727_00098_stKsb334@떠^šÀ?aŽþ@€E¾ì=þìè@ºH?^¸R,¾ÒòE¼Ÿ®C³f‡E éASa<š<Úcèh£v20130727_00100_stKsb334@떠 HT®?Y¼‹@€E¾b¸=íO1?Þ@
?"zá.¾›"ÑE¾fD¦õ'EPZAS|™<Çcèh£v20130727_00106_stKsb334@떠/–›?AÂJ@€E¾ú=ì¸M?Ê`?§®^¾–‡+E¾‹…D¥?BًÇAS6<£¢ecèh£v20130727_00108_stKsb334@떠2Ȅ"?MþÐ@€E¿=¶=™4z?B\Z¾"záE½v¸C­ï¾BÊËDAS+®<móòcèh£v20130727_00110_stKsb334@떠9!?63½@€E¿þ\=Ö¥@"¨[@õÃ.¾®—E¿p¤C³OßEAS(V=(:cèh£v20130727_00112_stKsb334@떠<Ą?2ø-@€E¿è×=çÀuB8Û@˜Qì.¾·ÎÙE¿åqD§&VEYcèh£v20130727_00118_stKsb334@떠E"tA?\cú@€E¿=>"íÅ?J*?aG®_¾™‡E¾uqD¥ŠfBَVAS]<¯½Æcèh£v20130727_00120_stKsb334@떠Hù³á?D}@€E¾ßH=ôE	>c2Ù?hõÃZ¾ž¸RE½'…C­ÜjBÊ»çASÒ<Š&Acèh£v20130807_00305_stKsb334@ë˜"¬ÍÔ?8y´@€E'IR>n@oTå@:áH,¾Ñë…E"¾RC´ó3EðASß{=6àcèh£v20130807_00307_stKsb334@ë˜&°|?8:Æ@€E'½á=µnÌ=<~ð?®{0¾«E']\D§1ôEJöARɊ<¨‹]cèh£v20130807_00313_stKsb334@ë˜0«sâ?/iY@€E'œ
=¸²Ô>•Ñ^?¡G®`¾ A‰ES
D¥—¾B×)üARQß<dUcèh£v20130807_00315_stKsb334@ë˜4Êô?>]
@€E"q=¾–=Š­‰?Që…Z¾·ÎÙE'¢¸C­×ÏBÍqªARºÉ<tOFcèh£v20130828_00363_stKsb334@뚢QRR³?"Ê
@€E»Å
=éà@mó@p¤-¾—
=E¹_3C´féEæZARk<ó÷ùcèh£v20130828_00365_stKsb334@뚢T§& ?#‹d@€E»XÃ>	´C)Ÿ@§®0¾¶E¢E¹:ÍD§ÑE4´cèh£v20130828_00371_stKsb334@뚢^íÆÂ? [4@€E¼;…=æé¯>³Ë?±ë…`¾Š=qE·ÂRD¥"LBÖ{ARCÑ<£šucèh£v20130828_00373_stKsb334@뚢bO˚?3Á@€E¼×=çJ~><	'?µÂY¾q©üE¶ñ®C­ƒ3BÑÅAR,4<•± cèh£v20130922_00146_stKsb334@ëÀ†Ä)æ?AÂÂ@€E"î¸=Ë®¸?ŒÝl?ª=q-¾°£×E"°öC´ME×dARí<LJõcèh£v20130922_00148_stKsb334@ëÀŠ`a?DÑë@€E"ê3=²µp>øÒ?Î{0¾Éº^E–s\D§ƒE8 AR~Î=%Ycèh£v20130922_00154_stKsb334@ëÀ™—«®?J*@€E"ú®=³Íü?uB?aG®_¾—
=E"«…D¥p¼BÔ¡ËAR
<'Š=cèh£v20130922_00156_stKsb334@ëÀ‰ì?='@€E•/{=Ìàïcèh£v20131007_00174_stKsb334@럠šÁ\?T#"@€EÁ{H>mA-Þ@*áH-¾Ç®EÀQ®C´%EØBAR†+=/öBcèh£v20131007_00176_stKsb334@럠ž5O˜?Iíå@€EÁq¸=âÃ×>pœ?˅1¾¶È´EÀÃ3D§	üE,VAR‡<<Úʋcèh£v20131007_00182_stKsb334@럠§GÒ¨?Mí½@€EÂ1)=Åêx?EÀ!?:áH`¾›¥ãE¾_\D¥y`Bԇ®AQüb<‹–£cèh£v20131007_00184_stKsb334@럠ª\Šp?Lü—@€EÂRH=Çt>ym?&ffX¾'hsE¿£HC­ !BП¾ARWŒ<.‹ncèh£v20131016_00036_stKsb334@ë ¿ÿÒ"¢?›*®@€E¶×)=¿œÄ<ә	?B\0¾³33EµL)D§ÃE,ÑAR²t=EÙÍcèh£v20131016_00042_stKsb334@ë À	ó©…?¬£.@€E³´f=²+d>밒?@^¾¶E¢E°j{D¥|îBÔAQ'M=o¦cèh£v20131016_00044_stKsb334@ë À
P¥à?«@€E´U==³"?—.l?®X¾¤Ý/E°…qC­-²BÑ;çAS8r=]^†cèh£v20131017_00145_stKsb334@ë à(l±?q@€EÃk{=ÙWÛ>G:l?:áH,¾²-EÁC³ØEÓ}ARòß=¯cèh£v20131017_00147_stKsb334@ë à'Äé?‡&Ô@€EÃÞö=«ðÜ?¼sý?.{1¾¬1EÃN{D§øE#šARVc=‹»cèh£v20131017_00153_stKsb334@ë àš¶þ?|@Š@€EÄA==¿xL><$Ô?=p¤_¾"záEÀ\D¥n˜BÓ_¾AR†<à÷çcèh£v20131017_00155_stKsb334@ë à(Dm?}>Ä@€EÄ/š=¹À8>´Ê?J=qZ¾›¥ãEÁ¥šC¬±‰BÎJÁAR€I<òFmcèh£v20140526_00649_stKsb334@뼄þHÀ?2+@€E Ý{=†èä@‡13?Ó33-¾¢MÓE ()C´˜Eë
AR^I=Uïcèh£v20140526_00651_stKsb334@뼅Âø¹?Dƒe@€E£kH='J ?9
Õ?úáH-¾µÂE¢Ù3D¦ë®ED9AQÅ='ê~cèh£v20140526_00657_stKsb334@뼅ÈeŠ?2_@€E¡ÉH= ]`?%AË?'\V¾—
=E ·3D¥s;BÙòASS==CÖcèh£v20140526_00659_stKsb334@뼅úÄ­?*ÚÎ@€EžÊ=žþì?½,»? [¾¡G®Ež{\C¬íPBË^¸ARqå<ÿ'tcèh£v20140607_00493_stKsb334@ë¾'/dò? Þ@€E^¸=¬/pcèh£v20140607_00495_stKsb334@ë¾…{šU?o"@€E^=šÂ€=¤Xé?&ff0¾Å¸E`+
D¦áºE`VARgƒ=4ìGcèh£v20140607_00501_stKsb334@뾏Q¡Þ?ƒÕý@€Ea]ì=à¬ý>÷â?@[¾ºáHEaŽD¥CmBØEAR3<Õeªcèh£v20140607_00503_stKsb334@ë¾'…xÐ?}Ó,@€Eb}…=»'0=qN>áG®Y¾›"ÑE_ç…C­
B̏\ARE¦<µü¬cèh£v20140617_01124_stKsb334@ë¿IzK¶?ԚŽ@€E²
\=‰	è?÷µ@áH-¾Å¡ËE®…C´ïžEÐîANœ{>U/
cèh£v20140617_01126_stKsb334@ë¿I}²"R?Ë¢ @€E²‡š=§!û?÷Pÿ?aG®,¾äZE±N¤D§ºEXATëe=»€Øcèh£v20140617_01132_stKsb334@ë¿IˆJ&j?½vF@€E³Ñ=œB=d§r?^¸R\¾È1'E°¸D¥ƒ¶BÓ!HAQk»=®;5cèh£v20140617_01134_stKsb334@ë¿I‹™
þ?ÕDó@€E´Ff>Cpßcèh£v20140620_00975_stKsb334@ë¿©Ô,<Ÿ?Y•I@€E'÷H=£]è?ªy? .¾¤ZEÏ×C´ì)EӚAQÁl<Ûnõcèh£v20140620_00977_stKsb334@ë¿©ØyÄ?V¢W@€E"C
=˜ä={L@>{1¾®{E'ß3D§ sE'hAQ"f=qÄécèh£v20140620_00983_stKsb334@ë¿©äɾP?I{Ž@€E"÷3=̹=Ðr?s33^¾—
=EÀÍD¥ŸdBÔH´AQð<Œògcèh£v20140620_00985_stKsb334@뿩讥D?bº@€E"é=ª(>åKc?J=qZ¾œ(öE'K®C­q'BË`ÅARþ<Ý^cèh£v20140623_00913_stKsb334@ëÀoü¶?S¦k@€E†ò==Æ«Ä@"2ß@£×.¾¶E¢EƒÞC³ä¼EÔ¨APé== p\cèh£v20140623_00915_stKsb334@ëÀrз¾?GF!@€E†¾á>ҍ>:'?¥¸/¾ÍOßE‡8¤D¦ù'E1uAQO8<·ï"cèh£v20140623_00921_stKsb334@ëÀ|¼Ô‡?*¢=@€E‰'\=ӓÍ>:TE?'ë…^¾«E‡‹ìD¥dsBÔËÇAQ¼À<z´£cèh£v20140623_00923_stKsb334@ëÀ€Ñn?4h5@€EˆÕ=¯e"=9íY?fff\¾'hsE‡±\C¬ffBÓËDAQ±<Picèh£v20140624_00245_stKsb334@ëÀ"
&Y?\¨—@€Eî=òۃcèh£v20140624_00247_stKsb334@ëÀ""ÿ2?Liá@€EŒá®=ôâ>?\)3¾ÀE$D¦ú^E_žAR.â<Èhcèh£v20140624_00253_stKsb334@ëÀ",ÙøY?W(W@€EŠIì=è›R>²Í†>æff`¾š¬E†
)D¥oBÛÀAQìì<‹ßWcèh£v20140624_00255_stKsb334@ëÀ"0-ºx?Z)Š@€Eñš=͛K>ò¸?5Z¾Ÿ;dE‰õ
C­;DBÊäZAQçc<´ncèh£v20140624_00893_stKsb334@ëÀ)9ûV?-?ð@€E•–
=¿ ?v0c@@0¾¢MÓE–ºC³ÜîEÃðAQóã=,7Ccèh£v20140624_00895_stKsb334@ëÀ)=Qo3?7Æ,@€E"Já=ëqÆ@'å"?úáH/¾Å¡ËE™\D¦ûÏEhARJî<Á37cèh£v20140624_00901_stKsb334@ëÀ)G2sñ?(Å®@€E—>{=Þ×Ç?Lu‰?®{^¾£SøE˜$áD¥fÉBÓ5?AQÚÕ<‰Kåcèh£v20140624_00903_stKsb334@ëÀ)Jr9®?:[$@€E˜<®=ÞŽ?y g?Që…\¾œ¬E—^C¬7+BÓAQÖû<@ÿacèh£v20140702_00769_stKsb334@ëÁ%‰ém—?"âð@€Eyx=Žkx?`—|?^¸R-¾§l‹Eu¡HC³jEΤARA˜=y4cèh£v20140702_00771_stKsb334@ëÁ%æ½º?Œ™@€E|*==Ûà>p-?.{2¾³¶FEzò=D¦Ù/E9hAR!=§îcèh£v20140702_00777_stKsb334@ëÁ%™$<?³@€Ez"={òH=#¨c>Ñë…^¾¬1EuáD¥s+BÔBARx`=$9Ucèh£v20140702_00779_stKsb334@ëÁ%œ¹Sô?ws@€EyG="ÿ?‡Ñ>ð£×[¾¦éyEt'HC¬
=B×vFAR[<¸ÿ1cèh£v20140703_00529_stKsb334@ëÁC™kK~?F>@€E"6=¤D?Qs}?µÂ,¾¡ÊÁE'ŠC´CTEú°AQ×$<Ì3ccèh£v20140703_00531_stKsb334@ëÁCœ¨AÓ?-ïW@€E"=H=ØÿB‡ô¡@"(ö-¾°£×E"º¸D§þEchcèh£v20140703_00537_stKsb334@ëÁC¦‰ìþ?Bè@€EƒŽÍ=ö+
>ƒkI?(õÃ\¾'ë…E'd=D¥x"BÙó3ARO©<REcèh£v20140703_00539_stKsb334@ëÁC©äÐz?Jò'@€EƒX=žy>@$ª?hõÃY¾Š=qE'<¸C­
 BÎÁARY9<›í'cèh£v20140706_00455_stKsb334@ëÁ¦}Ͷ,?HÒ@€E¤ÿ¸>
=R÷r?ýp¤,¾³¶FE¥FC³ñËEÚöARnì<½2]cèh£v20140706_00457_stKsb334@ëÁ¦€ðÖA?5úè@€E¦Oq>É»@‹°@+…/¾¼jE¦õHD¦ÿ}E8¨AR(a<âi½cèh£v20140706_00463_stKsb334@ëÁ¦‹äÉ?*Ä@€E¦¢3>E±?ßÌ?Þ¸R`¾˜"uE¥FD¥BÖ+AR)‡<œúXcèh£v20140706_00465_stKsb334@ëÁ¦š2v?$+=@€E§¤=Àä>n<s?ç®[¾˜bE¥c3C¬jáBÔPåAQæ<Áüccèh£v20140712_00553_stKsb334@ëÂd@é)O? [.@€E–Ô=äX²C
>Ê@øQì-¾±&éE"JÍC´Ô9EDcèh£v20140712_00555_stKsb334@ëÂdDbE?$r@€E—‡q=Ø{d?æ&þ?øQì/¾²-E"¸)D§<þEs–AQÁ\<ÜÙ>cèh£v20140712_00561_stKsb334@ëÂdO7/í?¦¸@€E–ÉÍ=çÁm>j‰Ð?'ë…a¾"›¦E'¡\D¥œBBÛ¾wAR'Q<s7îcèh£v20140712_00563_stKsb334@ëÂdRè°-?ªî@€E–7¸=ýE~?F¸s?èõÃ[¾"záE"TC­ÇLBȖ‡ARf<¹wcèh£v20140804_00104_stKsb334@ëÅ?ÝD(Ï?˜ê@€E¯å=ŽÐ@vx?fff/¾¾vÉE­?ÃC´ÍE…AR M=­cèh£v20140804_00106_stKsb334@ëÅ?à|µ?¬HX@€E¯Ž¸=ň?¥Iû?ÌÍ0¾´¼jE­f{D§(E\{ARX=Zºcèh£v20140804_00112_stKsb334@ëÅ?êÇ>m?³"@€E¯ÖR=êÏ1;™2@Fff\¾Ç+E«–¤D¥|RBÙºáAN§Ý>"œqcèh£v20140804_00114_stKsb334@ëÅ?îkÃs?–ÚC@€E¯v\=ºíp>·áŒ?k…[¾Ç®E¬Ã…C®jBÍ[¦ARòÙ='Bcèh£v20140911_00297_stKsb334@ëÊðÖí?·^@€E•9>™ó>fM{@9™š-¾µÂE•;
C´eEÌ°AQ½=ý/cèh£v20140911_00299_stKsb334@ëÊ qIÄ?ZÊ@€E•ŒH=ó @XÒê@`0¾´9XE—)D§LE/AR†¸=K|cèh£v20140911_00305_stKsb334@ëÊ,N¢¥?۟@€E•‡q=ïü?¦"Æ?˅_¾¡G®E•#
D¥–BÔ[#AR\<°G`cèh£v20140911_00307_stKsb334@ëÊ/Ò@)?k@€E"•×=î~é=˜é?å¸\¾›¥ãE"ÛC¬ÐbBÕMÓAQÔD<"´Þcèh£v20141006_00145_stKsb334@ëÍ —£?:hE@€EÃT{=̙¿@Ù	Ì@!G®-¾£SøE—×C´%Eß;AR_D=
wcèh£v20141006_00147_stKsb334@ëÍ šGu?FØø@€EÃJq=·ü|?øQä?£×
1¾±©üEÄrfD§.˜E, ARèó<Æi‡cèh£v20141006_00153_stKsb334@ëÍ £÷'?H¼B@€EÂYR=¬´Ô?›t!?€^¾­VEÀ|áD¥‰BÕ2-ARjñ<ûðcèh£v20141006_00155_stKsb334@ëÍ §ßÐ?1yâ@€EÂR=Ñ[g?|pc?â\Y¾"t¼EÀ#…C¬ï¾BÑ]/AR'.<Á‡Ccèh£v20150523_00235_stKsb334@ëéÊ0åá?("ÿ@€E¯S…=éT›Ai¨@ÌÍ,¾²-E¯ÌC³ñHEÑXAsv7=«,'cèh£v20150523_00237_stKsb334@ëéÊ4AÀë?,¤°@€E°¶=ÐG+?¹â?øQì1¾Ÿ;dE²¦)D¦ï;E,VAtu=—>%cèh£v20150523_00243_stKsb334@ëéÊ>m£ò?!Kô@€E²àö=ÊJ!@3d ?´zá`¾ŠÀƒE°öD¥zoBԞ5Asua=EJcèh£v20150523_00245_stKsb334@ëéÊB‡N?'å@€E±X=ÎJJ>'½.?ՏZ¾OßE±ìC¬áìBÓ‡Asýß=nuëcèh£v20150529_00493_stKsb334@ëêƒKÑtÒ?3}€@€E­4H=«ß˜@fŠ"@áH.¾ŒIºE¬OìC³gmEöéAy6Ô=׍"cèh£v20150529_00495_stKsb334@ëêƒNÛZY?+%Ñ@€E­=3=¹GA;CÓ@ff0¾¼jE®"šD¦ã×EPÑAv(=Ü;…cèh£v20150529_00501_stKsb334@ëêƒXL}??øó@€E°öá=¾ü@'Ëf?áG®]¾œ(öE³
D¥JéBØèöAv!¼=•è\cèh£v20150529_00503_stKsb334@ëêƒ[`Mó?/%@€E®cš=–ž"@2Áþ?ÌÌÍ[¾–E¯¶¸C­O}BËaËAvÓù=w¦Ôcèh£v20150529_00541_stKsb334@ëꃹ†?OðÄ@€E¢¸=Òy?°M,?˅+¾–E¢öC³ÆEXAumö=›êcèh£v20150529_00543_stKsb334@ëꃼ±|?D$@€E£u×=Îu/?°Ëå@zá0¾¯²E¥w®D¦éhEKdAwÙ'=´GÚcèh£v20150529_00549_stKsb334@ëêƒÆiÆÃ?@CÉ@€EŸkš=²ÿm?¶?Ç®_¾¶E¢EŸžD¥h1BÚ
ÓAvú{=bÏtcèh£v20150529_00551_stKsb334@ëêƒÉs@ê?>£6@€EŸ­á=ö·8?¦ÆP?˅[¾l‹DE i…C­PBBˁAv1Y="ì9cèh£v20150529_00589_stKsb334@ëê"!ÏùR?Dóc@€E™)R=³Lcèh£v20150529_00591_stKsb334@ëê"$óh?@Ú#@€E "R=·û"?F!@!G®*¾¬1E¡JD¦Þ^ER9Ay^j=ʑãcèh£v20150529_00597_stKsb334@ëê"."×
?>úÄ@€Ež_=³Ã¤>6³u?\]¾²-EœøfD¥qÃBØÊÁAvüƒ=°T}cèh£v20150529_00599_stKsb334@ëê"1·½Ç?OåÖ@€EžÚ…=°?ávy?±ë…Y¾˜"uE9qC­–fBÌã×AuÒ¯=v•vcèh£v20150531_00387_stKsb334@ëêÇ6ÀÜT?L"î@€EˆÖ=Ó`"?õ¶‡?æff$¾²-Eˆc×C´ÓEìÍA{3­=ª%Êcèh£v20150531_00389_stKsb334@ëêÇ:À?OÑ
@€Eˆêá=މz@LÅ"@=q.¾®—EˆlÍD§3EEA{>]>	ÖÅcèh£v20150531_00395_stKsb334@ëêÇDDȲ?K€s@€EˆíÍ=ç
Ü@œö?"33`¾å`E‡¼öD¥z%BאbAxÍû=j"Âcèh£v20150531_00397_stKsb334@ëêÇGº^‹?=…'@€Eˆ¦Ã=áÝ»?'Pº?\Y¾•E‡~=C­¼JB̵ÃAy'P=sLcèh£v20150531_00795_stKsb334@ëêÍ'§ßX?&Ú«@€E¤xì=å‡l?>9?õ.¾£SøE¤]\C³YüE¹×Aw1Æ=¤ÂÅcèh£v20150531_00797_stKsb334@ëêÍ*Ú¿T?/\@€E¦á=àôì@ÐÿÝ@!ë…/¾²°!E§®D¦ÆEüA{áÐ>-cèh£v20150531_00803_stKsb334@ëêÍ4¸É¶?;®™@€E¦§3=×Öm@SU?ÚáH^¾¤Ý/E¤í×D¥=`BЦéAxÞô=±5cèh£v20150531_00805_stKsb334@ëêÍ8/0?4þ‰@€E¦7{=Ýk0>Ì¿@?Ÿ[¾­'hE¤\C¬hRBÑùXAza=—‰öcèh£v20150723_00817_stKsb334@ëñf³LXH?)þ·@€E'²==ÓUÎ>à"@ƒ×
-¾»çmEãšC³HÕEÇ\AˆÔ>œ…´cèh£v20150723_00819_stKsb334@ëñf·[ç1??|E@€E'hq="0cèh£v20150723_00825_stKsb334@ëñfÃA?*5<@€E'X…=ÇútA'@'®^¾ŽVEò¤D¥TBÓ)A…™F>=/]cèh£v20150723_00827_stKsb334@ëñfÆø,L?#f-@€E'®=¼þ´A=,Ž@®\¾€EtC¬DBÕ1A…å>>1ýícèh£v20150804_00289_stKsb334@ëòáRA¦i?0ŠÆ@€EµË=Øáø@†j@n¸R,¾™‡E²º)C´-²EúÍA†LL>vJcèh£v20150804_00291_stKsb334@ëòáUh§´?)«°@€E¶'Í=îK@Øÿ@©ë…/¾±©üE´ØRD§/}EUºcèh£v20150804_00297_stKsb334@ëòá^g™Â?)@€E·®ì=ð@ƒ?Gòq@!G®`¾"÷ÏE³fÍD¥"BBÜT{A…Ax>?¾'cèh£v20150804_00299_stKsb334@ëòáa$'Ü?5†@€E¸ {>ÿA
ö€@áHZ¾o²E´)C¯¿ßBԅAƒ¸r> ><cèh£v20150810_00351_stKsb334@ëó¢v¤L?™º·@€Ennf=±gàcèh£v20150810_00353_stKsb334@ëó¢γ?‰ñF@€Emp=Ÿyp@‰"<?ü(ö/¾³¶FEkĤD§-EVáA'^>sâRcèh£v20150810_00359_stKsb334@ëó¢#²?Ÿb;@€En²=›Ücèh£v20150810_00361_stKsb334@ëó¢&¬·¯?Žo¬@€Em{= •Hcèh£v20150830_00105_stKsb334@ëö C¯Œö?'™@€EÜ¢×=Á>ô@ò~@Vff-¾'\EØSqC´hEAÌj>><4cèh£v20150830_00107_stKsb334@ëö GwÉ?4ð@€EÝÝ>RÓ>¤æj@ff1¾›¥ãEÙöáD§DåE[ªA€H>©cèh£v20150830_00113_stKsb334@ëö OîjV??ô¡@€EÝƚ=ËH"@³%@Qì`¾ŽÙEØ!3D¥~˜BÝ=ôA€F^>
±cèh£v20150830_00115_stKsb334@ëö S)½ê?DK'@€EÜuÃ>'@²•§?ó33Z¾vÈ´E×O×C¯JBÕ.˜Ak=쏈cèh£v20150907_00109_stKsb334@ë÷ $›Ô?nx@€EŽ$Ã>
¼åA>3@G®*¾–‡+E¤C³hEæ{A…³'>_šcèh£v20150907_00111_stKsb334@ë÷ (iä?_è@€EŽ.)=éÈÉ@uw@
=0¾–‡+EÍ\D§¸E7ºA€ã>9²cèh£v20150907_00117_stKsb334@ë÷ 3qq‡?Ýò@€EÏq=ýC?æj@\^¾‡+E‹!qD¥jBÙEA''=îŽScèh£v20150907_00119_stKsb334@ë÷ 7í¼?Ϧ@€EŽ=ý.lAG
,@"\[¾j~úE‹Ž¸C®çðBÑMÓA'C¡=è©kcèh£v20150911_00229_stKsb334@ë÷¢î¯?ô?)Å@€E…:¸=ôýú?/@Qì,¾£×
Eƒ=C³6%E´‡Ayï>ûácèh£v20150911_00231_stKsb334@ë÷¢ñқ?'-±@€E…¤=ςg@ªE@<ÌÍ0¾¾vÉEƒXÍD¦øBE+ðAÅÏ>)ÇÎcèh£v20150911_00237_stKsb334@ë÷¢úP¾‰?(²I@€E†Å=݆s@:¾?þ¸R`¾§ïžEƒÓD¥w¦BÖk…A'	³=û{Ucèh£v20150911_00239_stKsb334@ë÷¢ýtŸå?!<&@€E†¡q=Ø­T@"iˆ?èõÃY¾"t¼E"RöC¯bBÎ0¤AT<=Ä'cèh£v20160719_00633_stKsb334@ì¥0*?í@€Eg=>6&K@n_À@˜&¾ŽÙEŠD¸C³ºEÜúATâa=Y3jcèh£v20160719_00635_stKsb334@쥁mS?">@€E.R>
ªcèh£v20160719_00641_stKsb334@쥻'ø?P@€EOš>#""<ó¡®?ýp¤_¾'ë…E‹~¸D¥lîBÕÒoAT¹ <Í cèh£v20160719_00643_stKsb334@ì¥Ãk?ªÃ@€Em×>¨=|Ùº?µÂ[¾†$ÝEŠ:C¬ìjBԏAT[¸<‹‡Âcèh£v20170623_00805_stKsb334@ìIáÙ'?riÝ@€EžFì=®9"B!f?ç®%¾Æ$ÝE 
¤C³á‰EÕ;cèh£v20170623_00807_stKsb334@ìIäË0À?‰@€EŸ§¸=w|€?Ž¿]?
=+¾±©üEŸ#šD§¾E@‹AUSx=´cèh£v20170623_00813_stKsb334@ìIîc?šy@€E ¤=ړù?RÊ?J=q\¾½ó¶EžžD¥s¦BØZATò¦=2ûEcèh£v20170623_00815_stKsb334@ìIñò¼?'¡@€EŸ¹®=¨Û==œ<>úáHZ¾›"ÑE'ÃC¯(´BÐiüAT׏='gŠcèh£v20170629_00484_stKsb334@ìIÂ4;&?™ð@€E£T¤>vª>ðF°@33&¾ß;E¤KqC³ bE	/AU=
íØcèh£v20170629_00486_stKsb334@ìIÂ6ä
?±w@€E¤Í>#/B—S2@>¸R&¾Ä"E£"RD§1E]/cèh£v20170629_00492_stKsb334@ìIÂ>Ô¹?&;
@€E¤6f>±–>3:ö?k…`¾ß;E£[®D¥`"BÝ BAT5{<Ìû/cèh£v20170629_00494_stKsb334@ìIÂAVAU?%ªŽ@€E£|{=ä®
?)½?½p¤Z¾På`E¡öC¯5BՑìASék<Ã/2cèh£v20180327_00739_stKsb334@ìkªÖ9­¡?rîF@€E³ç=đ>y–N?€&¾¢ÐåE±­C´4{EÓAS—-<û¤qcèh£v20180327_00741_stKsb334@ìkªÙoè›?`4@€E³¨{=¡<ð?Ó-9?šáH(¾¾vÉE³—ìD§"E`ÍAU'z=uMcèh£v20180327_00747_stKsb334@ìkªã=²=?\Æ5@€E²˜¸=•ä">ˆmŒ?c×
]¾bNE°y3D¥'ôBÞNVAS¡<ñhcèh£v20180327_00749_stKsb334@ìkªæ´º‡?jRÛ@€E²Ø=Àvè=þiº?s33[¾ŽÙE°ŸC®ó×BÖnAT,<ÛÓ=cèh£v20180525_00451_stKsb334@ìsJ}¬ÿ?`ÉÌ@€E½¿¤=ݓ°@¿?¡G®#¾¯ EÁ…C³HE
AVn=øcèh£v20180525_00453_stKsb334@ìsMžÏ?[(@€E¾R=°1L?•Q @2\)¾º^5E¿iD¦åHE]…ARÓá="ñcèh£v20180525_00459_stKsb334@ìsVaê?Xœß@€E¿+Ã=ÊU(?Ï?&ff`¾""E¿DÍD¥1HBÝÚ AT>Ö<ö#¿cèh£v20180525_00461_stKsb334@ìsYkV:?[>~@€EÀ Ã=¾=è<"¿ª?@[¾ŽVEÀ¥ìC®-qBÖ»çAT¶<î<›cèh£v20180525_00835_stKsb334@ìseºy¹?‹MÜ@€Eª™H= ?«°B?O\)&¾£SøE¨–öC³®¸EþáAT¡	=âÀcèh£v20180525_00837_stKsb334@ìsiIªÄ?®õ@€E¬+®=Ê{–?ÏÅj?}p¤)¾²°!E«O×D¦íHEnúAU(R="ìÚcèh£v20180525_00843_stKsb334@ìsrÌ ?Œêñ@€E«tf=Îõ·<Üc>õ]¾"záEª•ìD¥fÑBßÓøATd)=°cèh£v20180525_00845_stKsb334@ìsuÞùö?—Ù¡@€E«¿ì=¼Z¨>¬_?(ö[¾°£×E©qC®èÕBÖ6ÉAT©M=<Ù.cèh£v20180804_00829_stKsb334@ì{æ°ñ9"?sAÍ@€E'{=µã@¨€™?§®'¾Ç+E"ûqC³jáE¬AUÆo=3Þxcèh£v20180804_00831_stKsb334@ì{æ´"±?w!@€EÒ¸=­.,@=~?(ö9¾¯²E'šÍD§¶EVAUn=+O>cèh£v20180804_00837_stKsb334@ì{æ¼DÄ«?‰‰@€E"xf=¹®>=?
=q_¾›¥ãE'ÿÃD¥wdBÓ§ðAT'`=½cèh£v20180804_00839_stKsb334@ì{æ¿Wô‰?ÙÖ@€E"èÍ=·wT>²XR@ÌÍZ¾ ÄœEnáC¯ZBÎVATÝ-=búãcèh£v20180812_00385_stKsb334@ì|áÈojœ?';@€E—R=™Ücèh£v20180812_00387_stKsb334@ì|áÌ
iö?†Ä@€E—$=ÍR{?'Óª?k…(¾«…E—¶)D§ EJƒAWv'=%Žºcèh£v20180812_00393_stKsb334@ì|áÖ:.z?luL@€E"eö=Ê\S<~'"?5]¾ª~úE"táD¥NÑBÜ{dAUUh<¥òÏcèh£v20180812_00395_stKsb334@ì|áÙßO0?a0&@€E"›>);>ì?@Z¾¥ãTE'«C®~wBÓÀƒAU]Ù<'âcèh£v20180814_00210_stKsb334@ì}!Ëryð?ZKà@€E§K=ÔQ[?HÊ_?ìÌÍ#¾ A‰E¦›šC³‡Eë;AV=È=)='cèh£v20180814_00212_stKsb334@ì}!Ύ¨?Tº™@€E§q=Õ'?	5¼?¯\))¾±&éE¦ã…D¦ù7ETZAUÚ<Û5cèh£v20180814_00218_stKsb334@ì}!×þ‰ˆ?GGë@€E¥R=î‰<nà?u]¾yÛ#E¢›3D¥IBÚïAU€t<½Âcèh£v20180814_00220_stKsb334@ì}!Ûl<¿?;¶3@€E¥Í=È	u?rÓ?s33Z¾'ë…E¢¥3C­×ÏBÒÞ¸AU^5<ŒŸ³cèh£v20180816_00261_stKsb334@ì}bT7/?"@€Eƒ'Í>;3fcèh£v20180816_00263_stKsb334@ì}bWls?
4Ð@€Eƒ÷\>$‰P>øµ¨@XQì+¾¿|îE"\RD§+E?ìAUÐõ=+Écèh£v20180816_00269_stKsb334@ì}b`Ñ̑?@€Eƒ	ì>A¿?HÊ?à^¾'JE€âD¥{–BÙÁ‰AU®<ÌÀþcèh£v20180816_00271_stKsb334@ì}bcÛ²?;†@€E'"š>;0?ò\u@záW¾…¸E€¯3C¯:=BÒ_;AUË"<ñÈ=cèh£v20180829_00175_stKsb334@ìT4ð£?G,û@€E˜_
=±ôkAø¹?×
=&¾±&éE˜œ)C³ªEÜoAWa=­¤cèh£v20180829_00177_stKsb334@ìWÐ6?L}É@€E˜•{=žU˜?$Ñ	?¯\)(¾° ÅE˜ÄfD§áE61AW¤<òucèh£v20180829_00183_stKsb334@ìa1û?dÓ×@€E›–>/Š>'òn?fff]¾° ÅEš©HD¥löBØÈ´AVlÃ=3ùcèh£v20180829_00185_stKsb334@ìlc?Jvp@€E›Z
=Ä8>Ùã‹?†ffZ¾‡®E™ñHC¯fBÐPbAU¸¡<³€¯cèh£v20180831_00157_stKsb334@ì@±¶KV?xi#@€Ef=Ÿø‹@lª?±ë…)¾œ¬E‹RRC³VEÔAU|Ø=1cèh£v20180831_00159_stKsb334@ì@µCHª?uU@€EŽøH=¹ |?$ÑA?'ë…+¾¶E¢EŽûìD¦ûE=AVãx=[lcèh£v20180831_00165_stKsb334@ì@È?¤±?sÞ@€E=€?oV`>áG®_¾œ¬Eþ)D¥x¤BÚªAU†•<ÍrUcèh£v20180831_00167_stKsb334@ì@Ë«¯Ç?­@€E4==ªÝ¤?Á¨K?0£×Y¾˜"uEŽ]ìC¯7mBÔ]/AVFÑ=&öLcèh£v20180901_00205_stKsb334@ì`øæX?Kba@€E{'H=â±Ucèh£v20180901_00207_stKsb334@ì`ü	±?=Øü@€E{wš=êMS@Ÿ§×?³33+¾¹XE|PÍD§øEPÅAUÞ<ùŸmcèh£v20180901_00213_stKsb334@ìaå_?J «@€EzS…=Ì%Ó>4&£?:áH_¾—PExß\D¥xjBÛc×AUÀ <¦cèh£v20180901_00215_stKsb334@ìaîfP?[@?@€Ez•…=Ó.n?E¸{?5X¾bNEw)ìC¯VBÓÚ AUŊ<¢€¬

==> anc/pub_raw/L222_167_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  202 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             |³µõv20100422_00683_stKsb320@ë§î°1Œ?K@€E†ö
>´r>ç™å@\i¾‡+E
ÃD%mÃC€»dAø¦=Ô5|³µõv20100422_00685_stKsb320@ë§ñ5,2?þ@€E‡	á>Ò&>/ð?Ï\)e¾†§ðE—\D˛TC']ôA'º°=ÅÒF|³µõv20100517_00720_stKsb320@ëÉÚÕ¾ä?[½ß@€E^>S~0>BU9?àg¾"záEt=D+C~èsA€Œ=ãkG|³µõv20100517_00722_stKsb320@ëÉݦ¤D?Uæt@€E{>b~Õ@<?úáHe¾yÛ#EtDÏfVCv<jA'2>H|³µõv20100905_00253_stKsb320@ë¡¿GžO?†¢)@€E"f=¸ ?Vbî?ð£×h¾'ë…E~ŽD&ëCi+…A'ý>'y¾|³µõv20100905_00255_stKsb320@ë¡ÃPî?ˆ®'@€Eƒnq=¼°ð>­1†?ýp¤f¾¥ãTE{¤DÌ҇Ci'AÊ>ƒ˜ñ|³µõv20100911_00280_stKsb320@ëb6Þn5?74×@€EŠX\=é·?tƒ?å¸h¾ ÄœE"¨D&êCjLAmá=¼7$|³µõv20100911_00282_stKsb320@ëb:»RQ??Ê·@€E‰U¤=âœq>Ɇm?ë…g¾ ÄœEƒÕ®DÌášCh·A'ò=ÈØ|³µõv20110806_00663_stKsb320@ë<†$ä@\?S;·@€EŸïÃ=³¼?/+c@h¾Ÿ;dE™ÔfD.nfCN—A"ú,>X0Ó|³µõv20110806_00665_stKsb320@ë<†(Ùg?Eà»@€EŸ»®=¼5t?ÀH¶@ÌÍf¾˜"uE™@fDВCHøÕA"ô>${|³µõv20110901_00564_stKsb320@ë?¬¬‹º?+¹@€EÃ1¤=¸×T@J@aG®g¾¡ÊÁE½IšD.H!CONA‡Ú>vúô|³µõv20110901_00566_stKsb320@ë?°MµÀ?1¾Ú@€EÂÝf=ÌÂë?]åÕ@C33h¾|í'E¼?DЩÃCI6ÉA†ZÎ>Kñ¾|³µõv20110915_00323_stKsb320@ëAÝU`…?
q¡@€EÆMš=û¦â>Th"@O\)h¾S÷ÏEÀ¿×D&âCkɺA‡	k>|á.|³µõv20110915_00325_stKsb320@ëAàÁ‹Ñ?ÊÇ@€EÆç=æ)ó?6sR@U¸g¾ŽÙEÀ"DÌû®CfևA†€ô>ZðÌ|³µõv20110919_00557_stKsb320@ëBŒF?;Zé@€E¤¼®=²mÔ@"'@†¸Rh¾¨õÃEžÒD&ÚÁCkÿ¾AˆÜ>>¥j|³µõv20110919_00559_stKsb320@ëB'š!?0Q†@€E£³®=ç|ç@=F@{h¾€ƒE·ÃDͶCf	üA‡ì>'¸h|³µõv20111004_00107_stKsb320@ëCà¯ì¼×?|¯@€E¤F3=ÎÆ>'˜ï@S×
g¾'ñªE×D&ùªCk1A‰ú%>'®(|³µõv20111004_00109_stKsb320@ëCà³A†?%"@€E¤YÃ>g?ā»@×
h¾'JE¨ÍDÌø!Cg¤ZAˆe>Nb|³µõv20111012_00275_stKsb320@ëDáO"'?oâõ@€E›É¸=©œ|³µõv20111012_00277_stKsb320@ëDáS¤èW?}ë@€E›òÍ=·†ì@>NK@p¤h¾½p¤E•P¤DÐÖCIåA†‰Û>´¬A|³µõv20120317_00416_stKsb320@ëX‰x¡¡ü?oV@€EÈëH=óÚ¯@¢Õë@HQìj¾ƒ•EÂØD'­`CjÅAˆ0ñ>¢–|³µõv20120317_00418_stKsb320@ëX‰{'@…?P@€Eș=êi=ûA @4zág¾ƒ•EÂDÌí'CmAˆæP>Œ ø|³µõv20120320_00547_stKsb320@ëXë/À¨?½ª@€E™®\>WÐ?']@áHj¾³¶FE"[
D'`ƒCj{dA†¡–>1­|³µõv20120320_00549_stKsb320@ëXë34«?÷Ï@€E™'×>¾é?â—@¸Rg¾›"ÑE'ï×DÌÄRCl9A‡°ç>»|³µõv20120402_00530_stKsb320@ëZ‰
ߜ]?lm@€E­•ö>
ªÒ?·m6@hõÃj¾'ñªE§ˆRD'ˆ´Cjª=A‰·m>€g|³µõv20120402_00532_stKsb320@ëZ‰6-ä?äú@€E­¦R>±?m‰'@Dzáf¾záHE¦úDÌä9Cl BA‰Ô·>s '|³µõv20120610_00342_stKsb320@ëc%|ü•g?.$â@€EŒ•H>'ˆ|³µõv20120610_00344_stKsb320@ëc%€ëgÃ?''_@€Ew)>–ü>]µG@Që…g¾›"ÑE†qDИÍCLÆ%AŠÚ+>…¥|³µõv20120615_00394_stKsb320@ëcÄF8(e? Ù@€E¨ˆ
>b?
Àö@ffi¾ß;E¢Ü)D.ËøCMS¶A†Å8>bU|³µõv20120615_00396_stKsb320@ëcÄIɒ†? UÆ@€E§Í>óë?ó†´@{g¾™™šE º=DЕ'CM<jA†à>;û|³µõv20120616_00200_stKsb320@ëcãaRe~?3	s@€E'Äf=ÿ5'?õ@+…i¾®—EŒcHD.­¢CMo\Aˆú->Róõ|³µõv20120616_00202_stKsb320@ëcãd°s¦?)E½@€E'MÃ=ûýÂ@pA@/\)g¾›¥ãE‹Ê¸DЖ%CNˆ1Aˆp7>B¤Ù|³µõv20120623_00140_stKsb320@ëdÁàpxc?ÍÁ@€E¦Ç=ñü??²ÊÙ@N¸Ri¾‰º^E I…D.ÐsCMaHA‰‰>_þ2|³µõv20120623_00142_stKsb320@ëdÁãòì?†4@€E§h¸=û(°?ÁÚ¨@P£×h¾³¶FE ‰ÃDЖ5CNÄZAˆŸ¿>|?Ü|³µõv20120703_00736_stKsb320@ëfŸoçš?B½Ô@€E€õf>`âÙ=¾ñ@8õÃj¾–‡+EsÁHD.{#CPxRA†éb>*÷d|³µõv20120703_00738_stKsb320@ëf£OUS?(²C@€E€‰)=ÙB>ÁÙ@*áHg¾¼í'ErŽáDм1CHìA†Ð9>:ý5|³µõv20120705_00483_stKsb320@ëfBAN"G?4Ö@€Er=H=á£|³µõv20120705_00485_stKsb320@ëfBD'–›?;:î@€Eq7Ã=ùÖä@U]ú@=p¤g¾ ÄœEbDЪ°CL$ZA‰)	>J}|³µõv20120706_00392_stKsb320@ëfb½dªO?B@€E…v×>
·>ú3@.¸Ri¾£SøE}.D.©ÛCN;dAŠH£>T´›|³µõv20120706_00394_stKsb320@ëfbÀψ¿?q,@€E…†Ã>Íü@\Ï-@HõÃg¾ŠÀƒE}\ÍDЫÇCLŽÙAŠ¾Ã>j*|³µõv20120716_00793_stKsb320@ëg¤ÄH3Ë?`Ñ@€E"="­ˆ?Áû@>{j¾‡®EŒ˜D.nfCN‡+A†Ód>ž¥ø|³µõv20120716_00795_stKsb320@ëg¤Çœ±Ò?r¥±@€E"ô¤=ž»l|³µõv20120717_00513_stKsb320@ëgÂ¥o€–?š@€E vá>d
|³µõv20120717_00515_stKsb320@ëg¨§ß-?‹ñ@€E Ðq=à™|³µõv20120718_00198_stKsb320@ëgàº6­;?0âô@€EÓkö=â©|³µõv20120718_00200_stKsb320@ëgà½^?{?$‹_@€Eҟö=ÊÙ|³µõv20120719_00313_stKsb320@ëh íU®?ž¬¥@€E¤á=´T|³µõv20120719_00315_stKsb320@ëh$NžŸ?"u@€E¤B3=ð|³µõv20120720_00259_stKsb320@ëh$ٔEó?"›è@€E‡.3=ÿÙw@«½°@`g¾ ÄœE9šD.–˜CO§mAŠlþ>‡êT|³µõv20120720_00261_stKsb320@ëh$Üã@?1fX@€E†Â®=·P>¥Ý@&ffg¾¦éyE~&=DДCKãAˆÃy>9\|³µõv20120721_00457_stKsb320@ëhEÊᕇ?8¸Ì@€E¢ß…=´ä(|³µõv20120721_00459_stKsb320@ëhEÎ3‰ð?:$'@€E¢Ø==Û1š|³µõv20120731_00603_stKsb320@ëiƒ´—6h?HÂÊ@€Eb\=±5ô@(î™@:=qi¾ŒÌÍEUˆD.^VCMîA‰VÂ>‡mÃ|³µõv20120731_00605_stKsb320@ëiƒ·ÝÏ?HåS@€EcŽ)=¨|³µõv20120801_00454_stKsb320@ëi£ʖ?L™¶@€EZ´¤=–]Ü?¹¬ø@K…h¾™™šEM"
D.iHCP|jA‰>'ö]|³µõv20120801_00456_stKsb320@ëi£"bEo?Z"Z@€EZŽÍ=¯vP@ª@h¾¸ÔþEL–fDЦÁCI(öAˆAâ>y|³µõv20120804_00157_stKsb320@ëj‡8?{›š@€E˜YÃ=³#˜|³µõv20120804_00159_stKsb320@ëj[à?{'ñ@€E˜×=šT|³µõv20120815_00128_stKsb320@ëk`t‰Ÿ|?Tí@€E"p
>!¡K@
»v@=p¤g¾ª~úE|ìD.Q'CMÉA†iö>´9|³µõv20120815_00130_stKsb320@ëk`wå¨?BÚ@€E"·…>Dáê>átB@=qh¾­VE|FDÐ[çCOWA†dÈ>.û<|³µõv20120817_00272_stKsb320@ëk¡Ë1aw?_Ûú@€EM©="Ëh?—µË@,ÌÍg¾£SøE@¡qD.iªCMmPAˆZ>Ð0ß|³µõv20120817_00274_stKsb320@ëk¡Î«ÔÛ?[Ϩ@€ELo®=Ÿ7T@ÆBI@E¸h¾¦ffE?Ç®DеüCKæ%A‡mó>Š/;|³µõv20120817_00608_stKsb320@ëk¥nÃ\Œ?ÎjB@€Ehã
=ü@½|³µõv20120817_00610_stKsb320@ëk¥~"P?Ò·c@€EmÉ®>. @|³µõv20120818_00716_stKsb320@ëkÅ{+Ê?vӒ@€E–=¾Ã¨|³µõv20120818_00718_stKsb320@ëkÅ~Wü?cŒ@€E•\=·J•|³µõv20120924_00186_stKsb320@ëpaÒÛ/?VN@€Eÿ¤>	t£|³µõv20120924_00188_stKsb320@ëpa`©ä? ‰Y@€Eš==úØ<|³µõv20120925_00165_stKsb320@ëp€˜ß?@?QA@€EÅ·
=ûQ7?¹«á@C×
g¾‡+EÀ°¸D.h1CNÔ¼A‰Ñ>vµ|³µõv20120925_00167_stKsb320@ëp€œ^šë?Ë@€EÅxH>|³µõv20120926_00165_stKsb320@ëp ƒjÙ?-—@€E­Ûá=âHD;óÏ@i™šg¾~ùÛE§ÁHD.;¦CNyXAˆT>>x#'|³µõv20120926_00167_stKsb320@ëp †±Õ¦?$'~@€E­iì>}ú|³µõv20120927_00309_stKsb320@ëpÁ´TÖq?Œ¹Ò@€E˜ö=£¾x|³µõv20120927_00311_stKsb320@ëpÁ·FÎF?ŠRj@€E—Äq=«Ç|³µõv20130313_00760_stKsb320@녪'ñà?®>@€E˜'¤=¬ìT|³µõv20130313_00762_stKsb320@녪+™L?é@€E™Ï{=í­u|³µõv20130314_00423_stKsb320@ë…ÊXcÔf?[º"@€E¡C\=Ǩ @8	ê@®f¾¤ZE™žD.ïžCLÍA"ó–>>Fq|³µõv20130314_00425_stKsb320@ë…Ê[´–Ë?SŠÙ@€E ì=ÓnNA,@'®h¾'ñªE™áDÐL!CQS3A…žd>NdÊ|³µõv20130315_00417_stKsb320@ë…éþnuT?UT4@€E¡Ã=â˜+?j(@¸Rg¾°£×E™ÿ…D.§CJ€BA†¡->5^|³µõv20130315_00419_stKsb320@ë…êx«b?eíY@€E üR=÷¹î>ò¸@5¸g¾€E™¤DÐ2¨CP"þA‡?>jqó|³µõv20130318_00637_stKsb320@ë†KøS¾™?.ÿ!@€E€©Í=Õv@@:¬o@1G®f¾¢ÐåErlD.RCL[dA‡ZÐ>:o |³µõv20130318_00639_stKsb320@ë†KûŒÓ¸?@ñ*@€E€Y=>
%ê?£L@®g¾«Erx)DÐR‡CP!HA†fB>,/|³µõv20130321_00937_stKsb320@놫×HÑ«?'Ì0@€E"ïš=»¨HACL	@g®f¾Š=qEŽ9\D.›×CL÷ÏAˆ5Ä>tˆ*|³µõv20130321_00939_stKsb320@놫ڼߚ?"@¬@€E"à\=àÚµ@THÑ@(öh¾|í'EŽDÐYyCPNÙAˆ!ƒ>6Ú~|³µõv20130509_01074_stKsb320@ëŒÌ‰qð?Š%c@€E¹)='Ú|³µõv20130509_01076_stKsb320@ëŒÌ¹Ñó?{'•@€E¸ôö='Æp>s¼@*=qg¾° ÅE²y3DвVCLéyA…˜°>š†]|³µõv20130617_00722_stKsb320@둤ɝ7´?2Qù@€E‰É×=º1|?Íá@@f¾"záEƒáD.'ÑCL›#A‰wí>'ÚT|³µõv20130617_00724_stKsb320@둤ÌùÓk?-è@€E‰$…=¹Ÿ\|³µõv20130710_00666_stKsb320@딅V£4ù?Ë @€E'ä>°Y>Öàh@XQìg¾‰º^E‹‰…D.R-CLkAŠid>®ÛI|³µõv20130710_00668_stKsb320@딅Z
þ6?M—@€E'2=ïI |³µõv20130713_00841_stKsb320@ë"æ:dŧ?"ýs@€E•hf=å0»|³µõv20130713_00843_stKsb320@ë"æ=˜F³?%Fƒ@€E•[==É,g@¼¬@>{h¾¹XEÏ…DÐs#CMlÍA‰¬&>{¶æ|³µõv20130802_00093_stKsb320@ë—_v[÷x?&@€Eœ~=>,2@a+Õ@[…f¾`A‰E–»®D.¢òCL;A‰ˆ>…÷|³µõv20130802_00095_stKsb320@ë—_yGß?(@€Eœ‡q>š@§@S×
h¾záHE–ÞDÐbCP€ƒA‰l±>n|³µõv20130802_00333_stKsb320@ë—a"Ò,ˆ?,''@€E‡*>!Ä?õ¤O@Mp¤f¾—
=E¿HD.`öCLWÏAˆs>`÷Ò|³µõv20130802_00335_stKsb320@ë—aˆG?68£@€E†O®=¤ì@Êi´@"\h¾´9XE€9®DÐ_CO5Aˆ‰L>:ïV|³µõv20130804_00290_stKsb320@뗡É®4?ãM@€E£
=ð.f@M…O@j=qg¾'ë…Ež×D.CL|)AŠþ>œ@"|³µõv20130804_00292_stKsb320@뗡õèO?	p¡@€E£›f>š?ÏW@HõÃi¾xÔþEž`)DЁ²CNìAŒ…Q>œKë|³µõv20130806_00721_stKsb320@ë—åHÍß?!ýD@€E¨Ú>L8|³µõv20130806_00723_stKsb320@ë—åKï›?%!+@€E©Aì=ø2é@ø'@Dzáh¾'n˜E¢'DШ9CLDAŠUO>|)†|³µõv20130822_00629_stKsb320@ë™ä ²þ?Å´@€Eš3…>#aB|³µõv20130822_00631_stKsb320@ë™äF²—?:¶@€E™ê…=×"|³µõv20130829_00123_stKsb320@ëšÂí´‰	?®Ó@€Eªef=Çzì|³µõv20130829_00125_stKsb320@ëšÂðÝü?.1B@€Eª'==Ì@Ñ»	@ÌÍh¾%E¤%×DиCLEãAˆÅì>(19|³µõv20130923_00085_stKsb320@ëßÌ¿ç?E;@€E±Ï×=ÁOè|³µõv20130923_00087_stKsb320@ëßÐ$
 ?G{Ô@€E±Å
=À|³µõv20130924_00270_stKsb320@ëž[$Hµ?[15@€EÂCf>jU|³µõv20130924_00272_stKsb320@ëž^bѱ?[o@€EÁÞ\>æ¬|³µõv20131006_00197_stKsb320@럀ÜI1w?I@€E¥¸H=ön"|³µõv20131006_00199_stKsb320@럀ßQd!?46>@€E¥ÿ)=Îã?ÇEf@8Qìh¾vÈ´E sìDл–CLؓA‰"p>yG|³µõv20131017_00001_stKsb320@ë ßxcÏ?O,T@€E½K=¾€|³µõv20131017_00003_stKsb320@ë ß{‹6T?T›V@€E½Kf=«f(|³µõv20140228_00397_stKsb320@뱬[+O9?¤z@€E³Ã=Ñm¹@"X@,(ög¾å`E­ÍD.©CLÇA‰û>V\|³µõv20140228_00399_stKsb320@뱬^¥/?ÇU@€E´
=ÉM|³µõv20140422_00497_stKsb320@ë¸IŸž?œD @€Eœš=¦¦|³µõv20140422_00499_stKsb320@ë¸I¢Þ+Å?¹Ýc@€EœÖ==ºŽ¼|³µõv20140501_00576_stKsb320@ë¹m1Jœ?ÆÕõ@€EŽ3=ÃQP|³µõv20140501_00578_stKsb320@ë¹m4KÑæ?ŸÐ'@€EŽ×=à"|³µõv20140520_00760_stKsb320@ë»É£¹RÇ?km¸@€E_×=—}Ø|³µõv20140520_00762_stKsb320@ë»É§¦t?lá@€E€g¤=X¬|³µõv20140521_00493_stKsb320@ë»ã·
z?m–ß@€Eœ+×=¢c˜|³µõv20140521_00495_stKsb320@ë»ãº±ÒK?kÐ=@€Eš ®=–ë€|³µõv20140521_00589_stKsb320@ë»ä~ݐ¿?H@€E•Áf>"Dm>úþ@,(ög¾®—EÐ{D.œîCMdZA†8>0i|³µõv20140521_00591_stKsb320@ë»ä'_æÅ?;‰Ä@€E•ª3=ÓëN|³µõv20140601_00785_stKsb320@ë½Fg€ˆ?7ÿ@€E§O)>« @
0N@)™šh¾yÛ#E¡D.yCM;#AˆxÙ>HŸð|³µõv20140601_00787_stKsb320@ë½FjÉÅ?׆@€E¨_®>$¶#|³µõv20140608_00409_stKsb320@ë¾"¤8?'sü@€E§µ×>"æh@v¤‰?õf¾¨r°E FÍD.äœCMÇmAƒe¯>d—"|³µõv20140608_00411_stKsb320@ë¾"cq?"%°@€E¨š>9Rô|³µõv20140714_00439_stKsb320@ëÂ¥%W¢ÿ?'Ýj@€E°,H=Ôغ=žÛ¨@hõÃg¾‡®E¨ù…D-å/CO?;A‰À1>'æ|³µõv20140714_00441_stKsb320@ëÂ¥(ʉ§?%»@€E¯{¤=È´@L +@Dzáh¾ß;E§žDÐÐCKç®A‡½u>…
ï|³µõv20140812_00189_stKsb320@ëÆ@•Ž­,?([@€E¢>
XÏ?YÁÅ@B\f¾"záEœšD.lîCL¿}Aˆj¡>b†Ç|³µõv20140812_00191_stKsb320@ëÆ@™s´X?+–@€E¡|=î"?Vî@…h¾yÛ#E›±®DВoCMªA‡¥2>$¬é|³µõv20140812_00237_stKsb320@ëÆ@ö¾˜'?&é@€EžÌì>"I?Ì@'
=h¾t¼jE™/ÃD.MCM+ÇA†à>;YQ|³µõv20140812_00239_stKsb320@ëÆ@ú•¯?0"â@€Ež8>^Ö|³µõv20140812_00383_stKsb320@ëÆBJJ±ª?ÛÜ@€E'!==ö|Ð@&Á@LÌÍg¾'hsEŒ¿šD.MãCL‹ÇAŠf>…µñ|³µõv20140812_00385_stKsb320@ëÆBN^'l?#SY@€E'q=Á&H?S˜#@5¸h¾‰º^EŒ"DВ¨CMŒJA‰Óá>Ná|³µõv20140812_00431_stKsb320@ëÆB­Uô(?Mø~@€E'SR>MFƒ>Ý4@ë…h¾ˆ´9EŒ…
D.VFCMnAˆf'>M˜ß|³µõv20140812_00433_stKsb320@ëÆB°º,·?7l7@€E'=úð?ˆ¥@.{g¾‡®E‹ßHDÐÁCMo\AŠj>xNJ|³µõv20140812_00815_stKsb320@ëÆEöí'O?$œÛ@€Eš{=ÈÔd|³µõv20140812_00817_stKsb320@ëÆEú̯œ?.'@€EšË®=Ù¸$A¦[@W®h¾¨r°E"ÍHDÐŁCL¯A‰—'>¸~|³µõv20140813_00328_stKsb320@ëÆb+m[ù?ÈÍ@€Eª$H>Ú?'!@-p¤f¾"÷ÏE¥§®D.PåCLožA‰{>T{_|³µõv20140813_00330_stKsb320@ëÆb/î)ê?UÐ@€Eª–=ÐîC|³µõv20140815_00222_stKsb320@ëÆ¢$cÙ?N®Ð@€E•ß)=¨ˆ\|³µõv20140815_00224_stKsb320@ëÆ¢'¾/¦?J‹ã@€E–ì=¤êl|³µõv20140815_00630_stKsb320@ëÆ¥vt*õ?@'@€E˜—=Ù¸–?ã}@n{g¾‹C–E'ÝšD.r CO™šA‰Ò>"'o|³µõv20140815_00632_stKsb320@ëÆ¥y®[?G˜f@€E˜ñ>½Z|³µõv20140816_00339_stKsb320@ëÆÁþ²ãm?K¹@€E»š=¿"T?ù#@×
f¾ A‰EµÎD.|9CLÂA…Oµ>3Ӈ|³µõv20140816_00341_stKsb320@ëƬ¨??@~@€E·æš=Ÿì?%P@N¸Rh¾—PE±àfDЫ}CM*=A‡ïá>WŸ¿|³µõv20140817_00146_stKsb320@ëÆà+̽?Hµ=@€E¼`á=¨QP?"yØ@G®g¾'JE¶h)D/vÉCN$œAˆ9>~3|³µõv20140817_00148_stKsb320@ëÆà.ع?1ε@€E¼=®=Ф|³µõv20140817_00293_stKsb320@ëÆáÝq/m?<±P@€E®`=¦Æ|@Kü|@×
g¾{çmE¨ªöD.S#CLoßA†><ö|³µõv20140817_00295_stKsb320@ëÆáá–Øõ?.òÉ@€E­ñ\=øÕÕ|³µõv20140817_00437_stKsb320@ëÆã.äi¢?%ng@€E­	á=ýß=|³µõv20140817_00439_stKsb320@ëÆã2Öò@?:¢@€E­¸=ÅVX|³µõv20140830_00584_stKsb320@ëȄ¹¨ˆ?X¡õ@€E‰E\=ž-|³µõv20140830_00586_stKsb320@ëȄ½LQ<?Bš¦@€E‰5ö=± @]:‡@áHh¾\)Eƒ~)DÐÀÕCL~5A‰'0>rjÞ|³µõv20150331_01269_stKsb320@ëã,ï">?Áú@€E¼ã¸>ŽY?*?Þ¸Rh¾¤ZE·gqD.‹øCM­A e=»%´|³µõv20150331_01271_stKsb320@ëã,ó6Ù[?
åV@€E¼—>FàŒ>Å3?Տh¾LÌÍE¶W…DÐ¥ËCN8ÕAu—=¥ìõ|³µõv20150722_00397_stKsb320@ëñCìÍ+?Çï.@€ER=‹,`>ü´?@g¾º^5E‰æ¸D-è´CKò-Ac8æ=Φ|³µõv20150722_00399_stKsb320@ëñCï©ì"?¼Ó;@€EF="Yg?˾Í?n{g¾Æ$ÝEŠfDÐ"NCOƒ–Ab¸è=ä*É|³µõv20150806_00706_stKsb320@ëó%!dÏ8?;@€E¨"×=»¢`>¡Á?šáHf¾ŽÙE£B¸D.
-CNÀAkNÇ=$©|³µõv20150806_00708_stKsb320@ëó%.Åþ?>…F@€E§»®=­kì?ÆN2?p£×h¾¡ÊÁE¢<ÍDÐ]üCKÞ¸AjÕu<ës |³µõv20150818_00097_stKsb320@ëô£Doœ?m†f@€EŒô{=ŗp=7HP?‹…f¾¨r°E‡$öD.#CN'oAgm¨=y÷|³µõv20150818_00099_stKsb320@ëô£gº¤?&¸@€EŒÿR=¼À>›Ð$?s33W¾Á%E†l¤DвCNk…AgýX=š‰|³µõv20150902_00094_stKsb320@ëö€Aðà?.'‹@€EÅ\š=Ãi$@yC?Î{g¾s¶FE¾®D-ñXCMó3Ae5°=&æ|³µõv20150902_00096_stKsb320@ëö€DP&‰?x}@€EŬ…=â¿c@cM@	™š[¾cSøE¾°ÍDÐ	7CMÀAe–h=7eû|³µõv20150907_00229_stKsb320@ë÷!XFã"?{ä@€E'¤=¿¸´?X?xQìh¾›¥ãEˆÆD-æÉCLÈ1AhôO=(6ß|³µõv20150907_00231_stKsb320@ë÷![°û`?eÓO@€E=Ù¬>Ý5'?¦ffh¾®{EˆØáDÏ÷×CMÅãAk=A¶³|³µõv20150908_00107_stKsb320@ë÷@uO$?S¶@€EŒó\=ý°Ã@~?¡G®g¾˜bE‡±3D.TCN¢ÑAg‰R<Ùo¨|³µõv20150908_00109_stKsb320@ë÷@xPÎú?M†@€E‹4=é"3?ä€b?ºáHg¾¨r°E…"DÐ
CO?¾Af´=ä|³µõv20160710_00178_stKsb320@쀗°Zü?'pÌ@€E•£®=Ésx@Šñ^?Ï\)g¾¨r°E'¤¤D."¦CMAN'Q<¬¦×|³µõv20160710_00180_stKsb320@쀛—c?0=@€E"?>YZ@…†Þ?¡G®h¾šŸ¾E{ÃDЙqCOLJANS¨<™Fõ|³µõv20170620_00665_stKsb320@ìH¦YF?~0x@€EŽmÃ=¦	P@ŒeI?Tzág¾¶È´E‹×D.GmCLóuA6Ó×<Ü,ï|³µõv20170620_00667_stKsb320@ìH¦]¬?rª@€Eÿ\>j@KÜ ?\)h¾±©üEŠS\DÐ9¢CLèsA7b<çC%|³µõv20170623_01117_stKsb320@ìI	\æÅò?†¥@€E¬ÞR=Í¢P?Ɵ,?záHg¾¾vÉE§éHD.@åCOܬA8ñ=%é?|³µõv20170623_01119_stKsb320@ìI	_¿s?…H@€E¬^®=ÄË>Áñ?J=qg¾±©üE§¯×DÐ9ÛCOUÃA8Œ¼=Ô|³µõv20170628_01215_stKsb320@ìI¨êϲ?ˆÌè@€E† ì=¦ðq@ýç?'ë…h¾›¥ãE€5ÃD.\ÍCPj=A7†ó<ÿœ–|³µõv20170628_01217_stKsb320@ìI¨íäË?x©@€E†€Í='¤œ?^2?£×
g¾ÊÀƒE'ÈDÐ
éCOžwA7ª"=":|³µõv20180525_00523_stKsb320@ìsÕ[+ ?FX@€E¾S…=·w?¯³?àh¾§l‹Eº:RD.o+CM²-A;Ô<™8|³µõv20180525_00525_stKsb320@ìsظé@?KÿQ@€E½Á®=âގ@fF½?ŒÌÍh¾˜bE·èRDÐ<CMJÁA;UK<`ߒ|³µõv20180525_00571_stKsb320@ìs1Ì *?dX@€Eº‡=µ@,"o?\(öh¾£SøE¶ÍD.jÑCMÐ!A:ì‰<§7w|³µõv20180525_00573_stKsb320@ìs5'@?jĊ@€E¹ÎÃ=¦{¼=Ü3'?ž¸Ri¾ˆ´9E³§ÃDÐ&CLSuA:ÿô<¼y`|³µõv20180525_01144_stKsb320@ìs	ègÂ?AŽÜ@€Eªõ{=À#t?
@33g¾ A‰E¨p{D-íPCP²A;W<®N|³µõv20180525_01146_stKsb320@ìs	ëÙÒð?3¤"@€EªÈá=·q,>¯Ðý@õÃg¾Š=qE¦°öDÏñCO¸RA<H<¨2^|³µõv20180802_00241_stKsb320@ì{ ÷œiX?D9Â@€E«6Í=ºMP?däJ?fffh¾£×
E¦ÇD.I‰CMbADè˜<CA7|³µõv20180802_00243_stKsb320@ì{ ûAñ??Ë£@€EªŠ¤=ÁrÌ>®y`?ˆõÃh¾˜"uE¦0)DÐ&éCMÕADüÆ<";á|³µõv20180813_00097_stKsb320@ì}[{F?, '@€Eˆùš=ã;h?‰ÁË@=qg¾§l‹E†h{D.J^CLVA>`ô<œØŠ|³µõv20180813_00099_stKsb320@ì}^¶¿D?)Õu@€Eˆ)=ãvé>Ýõh@!G®h¾š¬E"Q\DÐ.FCLSuA?kû<¿SU|³µõv20180814_00126_stKsb320@ì} […õ?à@€EªO>I²?Ð!r@¡G®g¾¤ZE§Î=D.WÏCLÉ|³µõv20180814_00128_stKsb320@ì} ^Øâ?&&@€E«
ö>BoõAƒoA1™šh¾¡G®E«¶fDÐòCLôþ|³µõv20180815_00037_stKsb320@ì}?\ÈWó?QÌj@€E€)>r1?Û?½p¤f¾¢ÐåE™QìD.RCLŒA=Þ<XÉ|³µõv20180815_00039_stKsb320@ì}?`G£ƒ?g
É@€EC=Ñ^Ò>êâ²?¸Qìi¾¶E¢E™q®DÐ6°CLÀBA=h»<ÆzÚ|³µõv20180825_00257_stKsb320@ì~æþ׌? £@€E•–ì>ñt?ðµ†@•Âg¾¥`BE'-
D.<¼COA@æ=*ƒ|³µõv20180825_00259_stKsb320@ì~êFu/?â˜@€E•@R=߶<?"XÒ@—\)h¾ž5?EsìDÐßCMäœA@mí=A¥¢|³µõv20180828_00181_stKsb320@ì~àÆrj¬? 0x@€Ešºá=âH@wÊ-@B\g¾˜bE–R)D.-?CN–A>T<ÑLj|³µõv20180828_00183_stKsb320@ì~àÉÙ½Ì?"O%@€E™ïš>o)|³µõv20180831_00133_stKsb320@ì@xåïÞ?G(£@€E'ÍH=¿° ?¤ð?¸Qìh¾¡G®EVD.)ªCNäÝA<ͼ<Š°Ì|³µõv20180831_00135_stKsb320@ì@|[Ðá?^7þ@€E'k
=©Ô°>I'«?«…h¾¢ÐåE‹áÃDÐLCOmÓA=EÉ<š€|³µõv20180906_00205_stKsb320@ì€ëÀ?NÞ@€E««R=°p?±¾?™™šf¾¦ffE¨ÒáD.,9CNšA<¨…<F@Ž|³µõv20180906_00207_stKsb320@ì€îaA¹?9ÛV@€E«i¤=Çý¼?'‹2?µÂh¾¢MÓE§ËìDЮCN…A=<8?|³µõv20190403_00859_stKsb320@ìš,J D?°_
@€E—L¤=ÇÃÀ;B M?
=qg¾° ÅE'ášD.AªCKnVAJ)=Y$ |³µõv20190403_00861_stKsb320@ìš,N{HK?œgÎ@€E—Yì=ž°?'N+?ë…h¾/E¶{DÐfCJKDAJ;=HÉ

==> anc/pub_raw/L222_168_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  404 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             i õ+,v20100422_00685_stKsb320@ë§ñ5,2?þ@€E‡	á>Ò&=˜ûJ@>¸R_¾ˆ´9
E"'=DäœC¸A=^]<£²:i õ+,v20100422_00687_stKsb320@ë§ó¸™?ÚO@€E‡=>Œ'@0u@
=E¾s¶F
E'ß3DÄMXC¯žA>Åc=n‹i õ+,v20100422_00689_stKsb320@ë§öH{ð?U-@€E†×=ìÔi õ+,v20100422_00691_stKsb320@ë§øʱê?Ÿ6@€E†VÍ=ßÔTi õ+,v20100517_00722_stKsb320@ëÉݦ¤D?Uæt@€E{>b~Õ>…¾?Î{_¾‰º^
E{$D×;C˜A7Çé<JX9i õ+,v20100517_00724_stKsb320@ëÉà"Oƒ?Zµ©@€E€ß×>"/»?|Â@\)^¾•
E{˜RDÉzÙC±ìA7íò<¬‡i õ+,v20100517_00726_stKsb320@ëÉãüÀ?i#ì@€E€P¤>k$Vi õ+,v20100517_00728_stKsb320@ëÉæë9?[ãù@€E€k>c2V>þ'D@9™š/¾¦éy	E{#
D!iËEA8§Ø<å i õ+,v20100905_00255_stKsb320@ë¡ÃPî?ˆ®'@€Eƒnq=¼°ð?j]?8Qì`¾˜b
EÇ
DøC
ñªA7x<õöŠi õ+,v20100905_00257_stKsb320@ë¡Ç•Y?''W@€E'õ
=°¬X?«å§?aG®]¾ž¸R
E~"®DÇåCvFA7 =ƒ™i õ+,v20100905_00259_stKsb320@ë¡Ë'C?hŠ&@€E'ƒÍ=º¼ì?½î?ˆõÃ&¾™‡	E'GqDÇœE+ÓA7[Ó=C©i õ+,v20100905_00261_stKsb320@ë¡Ï»ßÀ?Pªñ@€E'Kö=²ñ(@âÉ&@"(ö%¾¨r°	E‡&=DLjEauA7UÒ=ti õ+,v20100911_00282_stKsb320@ëb:»RQ??Ê·@€E‰U¤=âœq?ävÇ@¸a¾¢Ðå
Eˆ¼fD®C
ªA8M<‡[i õ+,v20100911_00284_stKsb320@ëb> NÀ?A¶þ@€E‰r¸=×âÌ?"÷@	™š]¾bN
E…P¤DÆá¢C$A7ú~<fi õ+,v20100911_00286_stKsb320@ëbB~j>?LŠH@€E‰Ÿ==Â<?HÛ@\)0¾œ(ö	E…DljE/šA84÷<Õ~˜i õ+,v20100911_00288_stKsb320@ëbFd
?NûT@€E‰ò
=·@`sù@
p¤0¾ Äœ	E…D:ERA8Tæ<«¾îi õ+,v20110806_00665_stKsb320@ë<†(Ùg?Eà»@€EŸ»®=¼5t>»"Ä?ŒÌÍ_¾/
EžËšD!HöBÒ1ªAjg¨=	©¸i õ+,v20110806_00667_stKsb320@ë<†+3	˜?Pm@€EŸÔ3=ÄÓð@À•Ñ?ÁG®^¾‰7L
EŸ@öDʞÁBÈ`BAhà¨=)
!i õ+,v20110806_00669_stKsb320@ë<†.o?B!	@€EŸ'Ã=áÁ?ð¾?u0¾bN	E ¤DÊʏEiðAjl–=‰i õ+,v20110806_00671_stKsb320@ë<†1'®ñ?LÉ@€EŸ¥=Ô֔@lÏ?Æff2¾"›¦	ESšD#®%E>-Ahþ5=7)âi õ+,v20110901_00566_stKsb320@ë?°MµÀ?1¾Ú@€EÂÝf=ÌÂë=~O?záHb¾"÷Ï
EÀÞRD!œBӓøAe¤Ø<ÍüŒi õ+,v20110901_00568_stKsb320@ë?³§,)?8Õ7@€EÃc)=Æ_°?T¹ö?°£×^¾Òò
EÁEÃDÊsdBË#AenB=G‰®i õ+,v20110901_00570_stKsb320@ë?·–\?. @€EÂX==Îàÿ?Åì
@Qì/¾´9X	EÃÚfDÊ´JEoAh}Ù=£d&i õ+,v20110901_00572_stKsb320@ë?»(¸?*&Ö@€EÁyì=ÊÉ|=3­?â\1¾¨r°	EÁ@D#ŒîEHVAezÇ=&¢·i õ+,v20110915_00325_stKsb320@ëAàÁ‹Ñ?ÊÇ@€EÆç=æ)ó>´?®{a¾¤Ý/
EÆæáDãC0åAeŽ3<Õ'Xi õ+,v20110915_00327_stKsb320@ëAä2p?2!@@€EÈ\>?Ï?í?ˆõÃ^¾'\
EÈiÃDÆÆéC¨´Aeg[<¾iÝi õ+,v20110915_00329_stKsb320@ëAç Å?+9Â@€EÉ=H>Aê«@$…¿?¢\0¾‹Æ¨	Eɟ\DÆð‹ENÑAek9<ø?Ëi õ+,v20110915_00331_stKsb320@ëAëx–?-Çå@€EÈÈì>cq^>,5î?ÈõÃ0¾€ƒ	EÆ_D!ËEþAe1=*¬i õ+,v20110919_00559_stKsb320@ëB'š!?0Q†@€E£³®=ç|ç>!ÐØ?Æff`¾œ(ö
E£7\DщCßAe¥=!Bi õ+,v20110919_00561_stKsb320@ëB'ê2¹?8Ñø@€E£ã=ՍX>5½À? _¾"t¼
E¢Â=DÆäRCEAdbÕ<ïvi õ+,v20110919_00563_stKsb320@ëB–$Ÿr?Asƒ@€E¤ª®=Õ
ô>«Ïñ?Tzá0¾²-	E£jÍDÆ÷dEJAdX©<·³Ái õ+,v20110919_00565_stKsb320@ëB™'?Cw4@€E¤Óá>]??ÉT?¼(ö1¾­'h	E£'ÃD<)EAdýp=i'i õ+,v20111004_00109_stKsb320@ëCà³A†?%"@€E¤YÃ>g=6¦?¯\)_¾vÈ´
E£BD¨"CxÕA_¢0<Ä÷@i õ+,v20111004_00111_stKsb320@ëCà¶éƒ?$V×@€E¤3>
>ëê?¼(ö^¾Š=q
E£¿ìDÆÝÛCñªA_9¢<Ö8i õ+,v20111004_00113_stKsb320@ëCàº?A	?2z5@€E¤R=õ¥i?=}â?ª=q0¾ŽÙ	E£ØÍDÇ´E:5A_ٛ<¹§åi õ+,v20111004_00115_stKsb320@ëCམG?&ûE@€E¤{=éF@¯Ä@\/¾˜b	E¥ìD;¶E<sA_Íc=ÿÒi õ+,v20111012_00277_stKsb320@ëDáS¤èW?}ë@€E›òÍ=·†ì?m?(õÃ`¾'n˜
EšiD!P"BÔɺA^uÊ<ëE7i õ+,v20111012_00279_stKsb320@ëDáWžâÚ?ˆ="@€EœqH=ÈÀ@"¢Ò?B\]¾ŽÙ
E›}qDÊ¢˜BËhA^î=Qp½i õ+,v20111012_00281_stKsb320@ëDá[œ"á?vò3@€EH=­ì8?=w×?c×
0¾§ïž	E_…DÊÃdElA^sc=5 ùi õ+,v20111012_00283_stKsb320@ëDá_qàB?†œø@€EžÂÃ=ÏÀ=Ç\?hõÃ1¾«…	Ež¿\D#¯+EVFA_w=@Rêi õ+,v20120317_00418_stKsb320@ëX‰{'@…?P@€Eș=êi?!OÑ?ù™š_¾"ýô
EÌÚfD¶úC/A^å`=	Ôi õ+,v20120317_00420_stKsb320@ëX‰~¦sÈ?O:@€EÈ}q=û>>çþn@õÃ^¾¬1
EÍjDÆÕÃC	ºA^M<úfi õ+,v20120317_00422_stKsb320@ëX‰És§?ƒ‰@€EȍÍ>Ö?z€K@l(ö/¾¨r°	EÊZ)DÇKEÝA_%ö=J`èi õ+,v20120317_00424_stKsb320@ëX‰"ÝdË?áú@€EÉ]ö=à»Ú?ö‡¤@J=q.¾š¬	EÉ8öD6˜ExJA^r1=)4€i õ+,v20120320_00549_stKsb320@ëXë34«?÷Ï@€E™'×>¾é=$
.?ÌÌÍ`¾™™š
E›Ã…Dc×CaËA^€<ô÷gi õ+,v20120320_00551_stKsb320@ëXë6 °º?$…@€E™¼\>^Ð>.Pð?æff\¾‹C–
E›"¸DÆ°œCÉyA^²<ÕDÕi õ+,v20120320_00553_stKsb320@ëXë:{;‹?œA@€E™0{=ÿ©…>ú¿@33/¾¦éy	Eš[…DÇFE!uA^õ=Ëi õ+,v20120320_00555_stKsb320@ëXë>8û?WK@€E˜©…=âqK>GIG@<ÌÍ.¾©ûç	Ešf¸D&EjÝA^ç=Kt'i õ+,v20120402_00532_stKsb320@ëZ‰6-ä?äú@€E­¦R>±=Z^â?èõÃ`¾ŒÌÍ
E¬ò=D¥`C¯AUo%<¹Fåi õ+,v20120402_00534_stKsb320@ëZ‰qò6?}@€E­¶š>…>ßµ­?øQì^¾…¸
E­LáDÆźC3¶AU/—<҅
i õ+,v20120402_00536_stKsb320@ëZ‰ÿ?@€E­Ü>	x@#`@…/¾©xÕ	E¬þRDÇM¢E"FAUE<覵i õ+,v20120402_00538_stKsb320@ëZ‰`h?øŒ@€E®b®=ö5a?Ù0@J=q/¾²-	E«›
D?¾EjòATۂ=ݙi õ+,v20120610_00344_stKsb320@ëc%€ëgÃ?''_@€Ew)>–ü>œ±?Ýp¤a¾—
=
EŽ)D!
BØ!HAW»‡<É-ði õ+,v20120610_00346_stKsb320@ëc%"¯')?}ë@€EŒ4×>³=ñJ?¼(ö]¾yÛ#
EŒ^öDÊiìBÎÁ‰AXKœ<¥,	i õ+,v20120610_00348_stKsb320@ëc%ˆ¶Í²?&–î@€E‹ÍÍ>£b>éª?þ¸R0¾›"Ñ	EŒ~fDÊØ9EX1AXnö<ÿ…i õ+,v20120610_00350_stKsb320@ëc%Œ·0?
µ@€E‹í\>(Õ@ڃ©@p£×1¾¯²	E§šD#gßEs'AY,=Xèi õ+,v20120615_00396_stKsb320@ëcÄIɒ†? UÆ@€E§Í>óë=…Ž#?¼(öa¾šŸ¾
E§qD øBÚLÍATäž<° Ti õ+,v20120615_00398_stKsb320@ëcÄM{˜þ?%¿@€E§üH=Ç!ì?l{ü?³33^¾Š=q
E¦ª{DÊdBÐbÑAT"€<©jÆi õ+,v20120615_00400_stKsb320@ëcÄQPÊÉ?2oæ@€E§Ä==Ðr¿@.rp?§®0¾"t¼	E¦Þ¸DÊã×ETAUañ<åìdi õ+,v20120615_00402_stKsb320@ëcÄUUír?5Ôv@€E¨Ê®=ä–Ú>r@ £×1¾¶È´	E¦é×D#‰üEÃATˆB=˜Ói õ+,v20120616_00202_stKsb320@ëcãd°s¦?)E½@€E'MÃ=ûýÂ>}'?¹™ša¾"÷Ï
E'IÃD ßßBÜ"ÑAT«c<¨+pi õ+,v20120616_00204_stKsb320@ëcãhÍ×?-ß@€E'"¤=êL@@Ìo?aG®^¾‰7L
E{…DÊwBÒ)yATr<›'bi õ+,v20120616_00206_stKsb320@ëcãkÌFÀ?*Ô¦@€E'v¸=Æ^ä=µŽÓ?•Â0¾›¥ã	E'À{DÊì!ET ATH
<™Pi õ+,v20120616_00208_stKsb320@ëcão™{?H´/@€E"i=æù&@ õ¾?G®0¾™™š	E'ÜD#…EŒjATUä< êíi õ+,v20120623_00142_stKsb320@ëdÁãòì?†4@€E§h¸=û(°@©V?Ÿ_¾¡ÊÁ
E§¡…D ØBBÛ8ÕASá8<±´^i õ+,v20120623_00144_stKsb320@ëdÁçYe¢?@€E§=>9®@€"'?å¸]¾ˆ´9
E¦ÊDÊaPBу–AT!¢<̗ei õ+,v20120623_00146_stKsb320@ëdÁë%}h?ì¿@€E¦‹3=÷og@¤mè@/¾£×
	E§Å\DÊÒoEN=ASÚm<áÃpi õ+,v20120623_00148_stKsb320@ëdÁî›Y?ZY@€E§š)>X?ýÆR?Ó330¾²-	E¦'{D#‡®E†îASYñ<¾ói õ+,v20120703_00738_stKsb320@ëf£OUS?(²C@€E€‰)=ÙB=pF?ƒ×
_¾´¼j
EtD àÕBÏ,‹ASé<W@i õ+,v20120703_00740_stKsb320@ëf§/Cå?.F@€E€Í=üzÔ>"èè?Ï\)\¾—P
E€73DÊ^BÇ ÅASµ<´Ñêi õ+,v20120703_00742_stKsb320@ëf«@zï?3Æò@€E€\=ð˽=Ôû? 0¾³¶F	E€7\Dʝ'E¢ASb<­ii õ+,v20120703_00744_stKsb320@ëf¯%6ñ?GLW@€E€ö>)Gî?ÂH°@\1¾ž5?	E€{\D#p´E-HASμ=|Ii õ+,v20120705_00485_stKsb320@ëfBD'–›?;:î@€Eq7Ã=ùÖä>Ê/®?p£×_¾¦éy
EoÅD ±ËBÖIºAT<'
Õi õ+,v20120705_00487_stKsb320@ëfBGÞ`ž?8
@€Eo›…=±¹0>"?333^¾Ÿ;d
Em‰HDÊ\ÝBͯAS¹<f!²i õ+,v20120705_00489_stKsb320@ëfBK8X?1ÏÃ@€El-…=Õ/ë>ï
?þ¸R0¾³¶F	EmÃDÊÂFEgASõp<ÚT‹i õ+,v20120705_00491_stKsb320@ëfBNl"¹?#|@€EmU3=ÚGS>مó@\)0¾¶E¢	El<ÍD#V‡Ec
ASü^<Í}*i õ+,v20120706_00394_stKsb320@ëfbÀψ¿?q,@€E…†Ã>Íü>\ÈQ?ã×
^¾…¸
E"&D ÁB×àÅASW.<§…{i õ+,v20120706_00396_stKsb320@ëfbÄ8cÊ?%³ÿ@€E…Q¸=òúQ>ÿT€?n{\¾ŽÙ
E"P¤DÊRòBͽôASjM<H³i õ+,v20120706_00398_stKsb320@ëfbÇÏý¯? †@€EƒÉH=ìì…<·¹+@ÌÍ0¾¯²	E"tDʾéEcTAS;|<䐋i õ+,v20120706_00400_stKsb320@ëfbË5?"‹@€E"…=ñaA'=@I™š0¾µÂ	E"x)D#b°ElåASY3=…"i õ+,v20120716_00795_stKsb320@ëg¤Çœ±Ò?r¥±@€E"ô¤=ž»l>ÕÊ?.{`¾£×

E'ê{D!²BØ#×ALð6<¥ƒi õ+,v20120716_00797_stKsb320@ëg¤ÊøòE?lôÇ@€E"ª\=˜Ö?µ5?!G®^¾¬‹D
E"HDÊbNBΡHAMM;<£·µi õ+,v20120716_00799_stKsb320@ëg¤ÎRž]?¯º‹@€E"gq=¯H?õÚ>?@1¾»çm	E"‹\DʳuEg;AM`È=pàèi õ+,v20120716_00801_stKsb320@ëg¤Ñ™:N?p¬Z@€E"ð{=ˆœè@½­¸?À5¾¹X	E'jáD#±'El˜AL
=êži õ+,v20120717_00515_stKsb320@ëg¨§ß-?‹ñ@€E Ðq=à™?™>Q@$zá]¾˜b
E D îFBÖàBALo<Ü9¿i õ+,v20120717_00517_stKsb320@ëg¬:?ä@€E Ù
>ݜ@@zá\¾‡+
EžŠ{DÊdRBÍýôALŠT<ÇØpi õ+,v20120717_00519_stKsb320@ëg¯•`?w)@€E f=ø_e@¥?õ0¾—
=	E @DʳLEd^ALŒS<"Ïi õ+,v20120717_00521_stKsb320@ëg³Ö¯?û–@€EŸ÷\>}‹@†#C@˜1¾©ûç	E¢üöD#lÍEiüALۆ=c{i õ+,v20120718_00200_stKsb320@ëgà½^?{?$‹_@€Eҟö=ÊÙ?	Õ?À_¾'ë…
EÏÔ¤D áìBØþwALˆ<Œ,;i õ+,v20120718_00202_stKsb320@ëgàÀCZ?)@€EÒFö=üQ¹?
f?å¸\¾‹Æ¨
EÏøÍDȘBõ,‹AKæØ<§ø{i õ+,v20120718_00204_stKsb320@ëgàÃöo3?!/@€EэÃ=ö|(?ý¶º@–¸R/¾›"Ñ	EÔXáDÊ×ÏEV°ALmC=6^¦i õ+,v20120718_00206_stKsb320@ëgàÇY˜?'@€EҞ{=ïg
?ªÉ"@:áH0¾–	EÒ\¤D"ç+E|ÕALg=‡Ái õ+,v20120719_00315_stKsb320@ëh$NžŸ?"u@€E¤B3=ð>?×j>õ_¾±&é
E£ÄÍD!ÃBÚxÕAKöY<öÄi õ+,v20120719_00317_stKsb320@ëh'¼ÍP?Ž±@€E¤N¤=?=IF­?zá]¾¹Û#
E¤
¤DÈèBöàBAL0<Ӎi õ+,v20120719_00319_stKsb320@ëh+̽?‰?Ì@€E£"×= ;Ü@©Ñæ?â\-¾½p¤	E§…DÊñEUžAN'=sßôi õ+,v20120719_00321_stKsb320@ëh.Rί?'	÷@€E£ÇÃ=žÅ,@ ‰?:áH3¾©xÕ	E£`D"áËE‹‰AKD=@XÉi õ+,v20120720_00261_stKsb320@ëh$Üã@?1fX@€E†Â®=·P?S°ì?§®_¾–
E†JD Ô¬BÕwÏALË<]Œi õ+,v20120720_00263_stKsb320@ëh$à4Îi?(Ë@€E†¬\=Éj,??ŒÌÍ\¾ŠÀƒ
E†®DÊVÁBÌ­AKëÌ<ubµi õ+,v20120720_00265_stKsb320@ëh$ã ôW?)'^@€E†<R>C @1Ò!@s33/¾¹Û#	E‹ËHDÊ«3Ey7ALÂð=EQi õ+,v20120720_00267_stKsb320@ëh$æ×ð—?"Ü@€E…ô=>,Þ?»Ó@p£×0¾¯²	E‰ÃD#€´E[TAKËë=á3i õ+,v20120721_00459_stKsb320@ëhEÎ3‰ð?:$'@€E¢Ø==Û1š?=ãÝ?p¤^¾¡ÊÁ
E¢~öD!¦B×ë…AK¿þ<ƒðri õ+,v20120721_00461_stKsb320@ëhEÑ ¶ï?2?<@€E¢h=Æä>|Tv?µÂ\¾—P
E¡UìDÊxþBÎF¨AK²¬<—pÂi õ+,v20120721_00463_stKsb320@ëhEÕ+&?/bp@€E¡–®=ŞD=lC@áH/¾¯ 	E¥{\DʬsEx¸AL%<ÏôNi õ+,v20120721_00465_stKsb320@ëhEØyŽa??…u@€E¡¿{=БÕ?êü@×
1¾£×
	E¡@fD#w\EcçAK!±<µ`i õ+,v20120731_00605_stKsb320@ëiƒ·ÝÏ?HåS@€EcŽ)=¨>'¢õ?^¸R_¾†$Ý
E_½ìD îéBÚÏ\AJò—<TLÕi õ+,v20120731_00607_stKsb320@ëiƒ»(Ñ?B¹e@€Ecö)=Ŏˆ=链?.{]¾ŽÙ
Ea*fDÊqÓBГøAJõ<E!Ïi õ+,v20120731_00609_stKsb320@ëiƒ¾z¿d?NWš@€Ec>Í=¸ƒ>|·‹?°£×/¾¨r°	EeDÊÕEeAK"#<ѵi õ+,v20120731_00611_stKsb320@ëiƒÄ»`¿?K¿i@€E`:f=‡l?J#?¥¸1¾¤Z	E`±D#…PE~BAJÕÎ<ªºei õ+,v20120801_00456_stKsb320@ëi£"bEo?Z"Z@€EZŽÍ=¯vP>9â"?(ö`¾ž¸R
EXTD ¦VBÑNÙAJºë<_gÁi õ+,v20120801_00458_stKsb320@ëi£%Û;¥?IP@€EWå=ž$ˆ>ª,?\(ö]¾%
EW±ÃDÊQ'BÈáËAJçð<vx$i õ+,v20120801_00460_stKsb320@ëi£)'ªë?eSt@€EWà)=§L>¯˜ø?Tzá0¾Ÿ¾w	EX5ÃDʈÅE€¨AK@<ö)i õ+,v20120801_00462_stKsb320@ëi£-"óu?Xç¡@€EWL¸=–3 ?"õC? 0¾±©ü	EZš=D#`RE0AKŽÒ<Ò
i õ+,v20120804_00159_stKsb320@ëj[à?{'ñ@€E˜×=šT>†S?=p¤a¾'n˜
E•…D ÷
BàÇ+AK§=WÕi õ+,v20120804_00161_stKsb320@ëjÄ?^ÔÉ@€E–==Œ›Ü>èa¦?Tzá[¾Òò
E"ÌDÊfÑBÖféAK% <˜Úäi õ+,v20120804_00163_stKsb320@ëj²•?4wõ@€E"3R=áÔ©@j)?Ôzá/¾¶È´	E"ê)DÊøbEN¤AJÞX<ÇBi õ+,v20120804_00165_stKsb320@ëj× ?Q¯ä@€E'_¸=²N0<æ
ç?³33.¾¹Û#	E'¿…D#]ÓE®oAK½	<¬÷"i õ+,v20120815_00130_stKsb320@ëk`wå¨?BÚ@€E"·…>Dáê?‹hí?^¸R_¾§l‹
E"0D!
BᆨAIša<(Êïi õ+,v20120815_00132_stKsb320@ëk`{.>Ø?ZMw@€E"!=ø=y>œÜ"?ˆõÃ[¾ƒo
E"DʉBØAIlQ<‹‡ji õ+,v20120815_00134_stKsb320@ëk`~Ô±É?Wk¦@€EƒH\=å".@ðÝ?ˆõÃ0¾/	E€{…DÊì"EVöAHîp<¬bØi õ+,v20120815_00136_stKsb320@ëk`'7rˆ?;t@€E'<ö>æ|@ÈB?õ0¾±©ü	E'S3D#jÁE»¶AI‹2<ĘJi õ+,v20120817_00274_stKsb320@ëk¡Î«ÔÛ?[Ϩ@€ELo®=Ÿ7T?ÂÇ!?E¸^¾—P
EJ‰šD ÛøB×vÉAHr<W'i õ+,v20120817_00276_stKsb320@ëk¡ÑúùÜ?d)=@€EL'==¥p>—º`?@\¾§ïž
ELÈ)DÊkžB;wAHL·<‹†i õ+,v20120817_00278_stKsb320@ëk¡ÕF÷?jt®@€ELo3=øH?%êJ?œ(ö/¾½ó¶	EQÀ{DʾòEo/AIkc<øYÅi õ+,v20120817_00280_stKsb320@ëk¡Ø¬y›?p7@€ENÿq=‰<@ƒw3?¬ÌÍ2¾²°!	EK8¤D#HƒEcXAGÓ(=Åi õ+,v20120817_00610_stKsb320@ëk¥~"P?Ò·c@€EmÉ®>. @i õ+,v20120817_00612_stKsb320@ëk¥kˆ?¼pì@€Ej·=žèÌ?À®?™š\¾¤Ý/
EnìDʝ'BÍyXAHÒ?=`
Bi õ+,v20120817_00614_stKsb320@ëk¥"Ksò?ýC¸@€Ek÷H=þƒCi õ+,v20120817_00616_stKsb320@ëk¥‡_Tú?3@€Egáì=¯°?E‡R?#×
1¾¸Qì	Ec»®D#~VEi‰AH2,=)˜+i õ+,v20120818_00718_stKsb320@ëkÅ~Wü?cŒ@€E•\=·J•@#à_?fff_¾ Äœ
E–º{D!>BۀƒAGºå<[)yi õ+,v20120818_00720_stKsb320@ëkŁ(,?£§@€E"¬ö="È8?¾?\]¾"t¼
E•ÔáDÊ|BBÑêAG÷æ<§¡ei õ+,v20120818_00722_stKsb320@ëkŌÉw-?pÜ$@€E"í3=§ô(?ÌÔ©?J=q1¾«…	E•)ìDˁE{?AGr><ùp‹i õ+,v20120818_00724_stKsb320@ëkŏò±Ž?q.@€E""R=›'ÈBÛ@2\.¾Ê=q	E"×D#­`E—i õ+,v20120924_00188_stKsb320@ëpa`©ä? ‰Y@€Eš==úØ<?͝@l(ö_¾°£×
E ªD!‹BÛ¶FAAj¥<â›i õ+,v20120924_00190_stKsb320@ëpa¬‰`?hp@€Eœ‡R=ã<ô?yò+@8õÃ^¾e`B
E™iDÊTBÒ&éAAl·<ª´‡i õ+,v20120924_00192_stKsb320@ëpa9ö?ߊ@€EœŒ
=éHÏ@a°<@ž{/¾¬‹D	E¢ÐáDÊ¿dEx9AAJ˜=ԏi õ+,v20120924_00194_stKsb320@ëpa![ðA?±õ@€Eœ¢Ã=Ó02@1Ùm@êáH0¾À	E¨ÛD#n%EËi õ+,v20120925_00167_stKsb320@ëp€œ^šë?Ë@€EÅxH>?1×Z?ŒÌÍ`¾\)
EÅù®D!DBÜTþAA€Ã<:"¬i õ+,v20120925_00169_stKsb320@ëp€ŸºZ"?üñ@€EÅ%=ëŸÁ>Sz@	™š^¾ixÕ
EÂمDÊ{®BÒ$ZAA>g<™J~i õ+,v20120925_00171_stKsb320@ëp€£I0K?Ûº@€EÄW¤>´uB!Ø@ùG®/¾­'h	EÈ}\DÊÆ%Ex9i õ+,v20120925_00173_stKsb320@ëp€¦‹š}?:¬@€EÄW=Û÷?Uôï@¦ff0¾¨õÃ	EÉÔ=D#uE;i õ+,v20120926_00167_stKsb320@ëp †±Õ¦?$'~@€E­iì>}ú?e6@`¾‰7L
E®RD!$9BÛ·ÏAAýv<'GÏi õ+,v20120926_00169_stKsb320@ëp ‰æ®J?.är@€E­-¸>³>Bë?ØQì^¾bMÓ
EªÀ¸DÊlZBÒ"NAAÞ|<u<³i õ+,v20120926_00171_stKsb320@ëp (·Ú?,
K@€E­ =îÎ
@U+@-p¤0¾§l‹	E®îDỄEu–AAuÓ<§Ç\i õ+,v20120926_00173_stKsb320@ëp ÎÊ(?&E@€E­ù¸=䜗?Àåà@*áH0¾'n˜	E®n=D#Z°EƒºAAÜY<–L?i õ+,v20120927_00311_stKsb320@ëpÁ·FÎF?ŠRj@€E—Äq=«Ç?v͍?G®_¾¦ff
E—Ì=D!^BÚgðAAêÞ=G­i õ+,v20120927_00313_stKsb320@ëpÁºpn¨?€õ—@€E—{=Áƒ,@cÂË?¸R_¾bN
E––fDʇ…BД{AAÉP<ÏJi õ+,v20120927_00315_stKsb320@ëpÁ½®l?FÆ@€E–æš=¶v€?–_Ë?€1¾•	E–1qDÊÞoE|1AAúý=ößi õ+,v20120927_00317_stKsb320@ëpÁÀμ¼?'x@€E—ƒ{=® l@,?s330¾œ¬	E•Ò)D#®E3AA8<÷ì:i õ+,v20130313_00762_stKsb320@녪+™L?é@€E™Ï{=í­ui õ+,v20130313_00764_stKsb320@녪.9ßJ?šã}@€E™®=çÌU?ûø?5\¾§ïž
E˜&DÊx‹BÖ=qA_¿Ç=qåži õ+,v20130313_00766_stKsb320@녪1U"?¡Þ@€E˜á=üGù>eL?n{/¾¶È´	E–jöDË E*¤A_Ûþ=ci õ+,v20130313_00768_stKsb320@녪4i(¹?žq@€E—®×=§7L@ 6}?¥¸,¾Øb	E–¿…D#'-EºFAeÅÀ=ìÎÊi õ+,v20130314_00425_stKsb320@ë…Ê[´–Ë?SŠÙ@€E ì=ÓnN>[$?‡®`¾å`
EŸ€D!B㚠A`¤<Û]i õ+,v20130314_00427_stKsb320@ë…Ê_DÝ?R¸@€E J3=͟è?_/?G®]¾‰7L
Ež÷\DÊxBÙxÕA`,‹<Ôºqi õ+,v20130314_00429_stKsb320@ë…ÊbS|?K)Ë@€EŸ†)=·FÐ?_
.?à/¾¡ÊÁ	EžÇqDË%'E1
Aa==R‹i õ+,v20130314_00431_stKsb320@ë…Êek¿—?Y€@€EŸ {=Ìçº@䭕?k…0¾ A‰	EžU®D#¼ZEÀA_×Ò<Ö|‡i õ+,v20130315_00419_stKsb320@ë…êx«b?eíY@€E üR=÷¹î=Uàº?£×_¾¯²
E –D!2NBáò°A`Ö3=Wyi õ+,v20130315_00421_stKsb320@ë…ꌡä?Xö@€E Í=ñNš?æ<†?€\¾Òò
EŸQ®DʍBØ\¬A`¦<ãÝ,i õ+,v20130315_00423_stKsb320@ë…êϗ­?_dÌ@€EŸé=ûUý?·œ?u.¾˜b	EŸ&¤DË:-E2ÝAaRô<ú;i õ+,v20130315_00425_stKsb320@ë…êˆ?NzŠ@€E !®=àʪ?«¯@331¾™‡	Ežä=D#«çEÁuA_Î[=3TRi õ+,v20130318_00639_stKsb320@ë†KûŒÓ¸?@ñ*@€E€Y=>
%ê>–Êa?Ž{`¾¥`B
E]ÃD!4ZBàÞ5Aa&È<Ëúœi õ+,v20130318_00641_stKsb320@ë†KþÚ¶š?G3z@€EŒ>ÖK>qx?s33\¾ŒIº
E|uHDÊyB֒òA`°d<ÍZi õ+,v20130318_00643_stKsb320@ë†L[ºf?7ø&@€E~.R=âÂ?ŠB?·
=/¾´¼j	E}¸DË%HE<¤A`Ö÷<÷œni õ+,v20130318_00645_stKsb320@ë†L¡õ´?Iц@€E~q=£]p?e¤Ø?â\/¾¤Z	E}öD#§ßE¼¨Aa0ö=
ª•i õ+,v20130321_00939_stKsb320@놫ڼߚ?"@¬@€E"à\=àÚµ>"cå?´zá`¾‡®
E•ñ
D!!BߋDA`÷Ô=¨Üi õ+,v20130321_00941_stKsb320@놫Þë0?5$@€E•þq=°Ð>Œ2?‡®\¾"ýô
E—·HDʋ¶BÕiyA`²<««-i õ+,v20130321_00943_stKsb320@놫áµW?,.@€E–\¸>
°@G?Ç®/¾´9X	E—öDËçE:{A`
<èúMi õ+,v20130321_00945_stKsb320@놫åf¤?,õƒ@€E–›Í=åf´?,¤?Ýp¤0¾¦éy	E–"=D#Ÿ+E¨œAa'Ü=ډi õ+,v20130509_01076_stKsb320@ëŒÌ¹Ñó?{'•@€E¸ôö='Æp?¼¸6?^¸R`¾²-
E·ãD!ÑÛBÙéüAe51=Bi õ+,v20130509_01078_stKsb320@ëŒÌ'<MŽ?'K@€E¹Mì={"¹?³$?Tzá_¾§ïž
E¶í…DÊ®ÉBÑLJAd=L¯Œi õ+,v20130509_01080_stKsb320@ëŒÌ"¤øG?"Y–@€E¹T3=—p@ä!?'\1¾º^5	E·€áDÊÏ\E.ƒAc}<=Ž!ˆi õ+,v20130509_01082_stKsb320@ëŒÌ—ÿ˨?Œÿ@€E¹šR=‹ ¸>ÖÑ:?šáH/¾Àƒ	E¸Ò=D#€"EŠúAgø=  bi õ+,v20130617_00724_stKsb320@둤ÌùÓk?-è@€E‰$…=¹Ÿ\?/"œ?"zá_¾¦éy
E‰ÅqD!Bß©üAd¡ò<¸™i õ+,v20130617_00726_stKsb320@둤ÐB2U?36ó@€Eˆö=ɚñ>±äº?•Â]¾'ë…
E‡DDʆ=BւAc¥s<γ´i õ+,v20130617_00728_stKsb320@둤ӹjð?%ùÊ@€E†Ï®=ד×?^…b?«…0¾±&é	E…´ÍDÊõºELÝAc½¯<ù»-i õ+,v20130617_00730_stKsb320@둤Öï:‹?<A@€E‡-Ã=źT>ð‡$?ºáH0¾ž5?	E…ŽD#kçE³7Ad© =F^i õ+,v20130710_00668_stKsb320@딅Z
þ6?M—@€E'2=ïI ?6÷@×
_¾'hs
E'Á3D!1ìBßØA\úÿ=3¼i õ+,v20130710_00670_stKsb320@딅]U[&?å@€E'üì>=G>H?ìÌÍ]¾l‹D
EôDʔ!BÕ§ðA\(=P>i õ+,v20130710_00672_stKsb320@딅`º$ª?ô@€E'Æ…=ïƒÓ?üxÄ@aG®0¾¢Ðå	E"ADÊøœEYPA\Š±=f7ši õ+,v20130710_00674_stKsb320@딅cÿ^E?ªô@€E'ç
=÷=Û>››@JáH1¾ŠÀƒ	ExÍD#"JE¤‹A\=5ù_i õ+,v20130713_00843_stKsb320@ë"æ=˜F³?%Fƒ@€E•[==É,g?+ÕÊ?¸Qì_¾®—
E–öD!
qBÜ]/A\EL<Ðm8i õ+,v20130713_00845_stKsb320@ë"æ@êf?û¾@€E•L×=îÊ>ÑI?î{^¾'ñª
E•šDʂ°BÑožA\"
<ïà3i õ+,v20130713_00847_stKsb320@ë"æDvê? Z@€E•M®=æQ?½tÃ@&ff0¾¤Z	E–¨)DÊõÃEm3A]gB=EÊ*i õ+,v20130713_00849_stKsb320@ë"æGeæ?%žÓ@€E•¤R=ñ°T?ƒ3´@	™š1¾–	E"ášD#ßE‹ÇA[èÀ=o¼i õ+,v20130802_00095_stKsb320@ë—_yGß?(@€Eœ‡q>š?RŒ?½p¤c¾ŒÌÍ
E›Ï…D!Bâ"uAQ6G<›tÜi õ+,v20130802_00097_stKsb320@ë—_|­šØ?¼@€Eœ‰3>Š>âW7@¸R]¾‡®
EšyDʁ²Bٝ/AQ&(<¾®âi õ+,v20130802_00099_stKsb320@ë—_ú;›?"ä@€E›âf>P€Ç>þ3@*áH/¾«…	E›˜öDÊùºEE\AQ!<<Çúi õ+,v20130802_00101_stKsb320@ë—_ƒBš"?åø@€E›Á=òtc? é›@0£×0¾§ïž	Eš {D#xÕEÅhAQ<ÖVái õ+,v20130802_00335_stKsb320@ë—aˆG?68£@€E†O®=¤ì=ŠØë?J=q_¾'J
E…pfD ñËBßÈ´AQ³ï<Cï×i õ+,v20130802_00337_stKsb320@ë—a‹Uɋ?4J•@€E†V®=Å$?iûa?fff\¾Š=q
E"ÊöDÊsÇBÖ|jAQtŒ<T§i õ+,v20130802_00339_stKsb320@ë—aŽìw7?<ßl@€E…Ÿá=Üý£@¸?p£×1¾œ¬	E"1DÊôÍEIhAQƒ<­Ù£i õ+,v20130802_00341_stKsb320@ë—a'1Àí?"\é@€E…1=ɀø>@?ã×
1¾Oß	Eƒl{D#L¬E²úAQŽu<Ä'"i õ+,v20130804_00292_stKsb320@뗡õèO?	p¡@€E£›f>š?¸Pi?áG®a¾•
E¤âöD!iBàV‡AQ<£àùi õ+,v20130804_00294_stKsb320@뗡`Ü9?È@€E£j>
€>@333]¾…¡Ë
E£4=DÊ­ºB×AQ¡<ð	ki õ+,v20130804_00296_stKsb320@뗡ÓÒû?
;D@€E£9¤> ¾)@ÐãV@‡\)0¾"÷Ï	E¤	\DÊۅE¨AQ¸5=~|ïi õ+,v20130804_00298_stKsb320@뗡=Ú¬?ä@€E¢Õ¤=úU·= *Ê@l(ö/¾'ë…	E£XD#V%EŪAQs€=Ji õ+,v20130806_00723_stKsb320@ë—åKï›?%!+@€E©Aì=ø2é>Oîú?u`¾\)
E©ï®D!¤BÙÎVAPß1<TCÿi õ+,v20130806_00725_stKsb320@ë—åOCO
? r>@€E¨ùH=ÚU?/]?®{`¾~ùÛ
E©!®DÊÖBѤÝAP¹~<'FUi õ+,v20130806_00727_stKsb320@ë—åRÂ?ý@€E¨¸>(E@Ÿ¥‰@p¤/¾ž5?	Eª¸¸DÊÑXEHÁAPjÎ<ü*¦i õ+,v20130806_00729_stKsb320@ë—åUÃÆ¿?—@€E¨¾=ü(Š?–	M@U¸1¾¼í'	E¬_ìD#ÏE™¶AQvŠ=ÁUi õ+,v20130822_00631_stKsb320@ë™äF²—?:¶@€E™ê…=×"=™Gü@£×_¾\)
Eš/D!'áBÚ#ASË<Ûði õ+,v20130822_00633_stKsb320@ë™äu[w?%¦‹@€E™rÃ=úF?>†
z?Þ¸R_¾Y‡
E˜4DʧTBÑožAS$½<§"¢i õ+,v20130822_00635_stKsb320@ë™ä#
[¤?+6†@€E˜å==Á‡p@@æ?¹™š/¾"ýô	E™ÿ
DÊÃ+EHAS?†<¸i õ+,v20130822_00637_stKsb320@ë™ä%üƒÊ?0À,@€E™-®=Ë?¸3?±ë…0¾'ë…	E˜îRD#jE²AS?Õ<¦§£i õ+,v20130829_00125_stKsb320@ëšÂðÝü?.1B@€Eª'==Ì>æ"ê?‹…^¾Oß
E«:¸D!"BÚ¬‹AQæ<a"Þi õ+,v20130829_00127_stKsb320@ëšÂôGB?0K6@€Eª®=¼ÆØ?…Ý?æff`¾€
E©RDʺBÓ AQ©œ<‡·i õ+,v20130829_00129_stKsb320@ëšÂ÷6¬?0"«@€Eªì=×<?¢Gf?èõÃ0¾–‡+	E«dfDʾwE?qAQk<ÁBqi õ+,v20130829_00131_stKsb320@ëšÂúVb¸?(D@€Eªsö=Å;ì?ƒè?ñë…0¾/	E«à¸D#w¾E•ºAQ~õ<³ßi õ+,v20130923_00087_stKsb320@ëßÐ$
 ?G{Ô@€E±Å
=À>Bmj? _¾šŸ¾
E²ûHD!—žBÚöÉAJî¥<z¿i õ+,v20130923_00089_stKsb320@ëßÓ{?5âa@€E±zR=ÛI–?Ñ)Ú?¥¸^¾ Äœ
E³aÃDÊ œBÔ6FAJÝ<œRbi õ+,v20130923_00091_stKsb320@ëßÖËÎË?/L‹@€E±q3=èô?Ü?Ç®/¾¤Z	E³fDʽE;AKT<¦KBi õ+,v20130923_00093_stKsb320@ëßÚ%Æ
?6O™@€E±<3>Àe?®‡ý?ê=q0¾±©ü	E³Y\D#i7E–AK20<˜yÃi õ+,v20130924_00272_stKsb320@ëž^bѱ?[o@€EÁÞ\>æ¬?l.?Ç®^¾xÔþ
EÁ4D!Œ)BÚ®AKH;<ci õ+,v20130924_00274_stKsb320@ëžaÞVã?^TÃ@€EÁåö>t¡~?·1ƒ@Qì_¾gl‹
EÀºDʾÉBÑI7AK/‡<Ëç¥i õ+,v20130924_00276_stKsb320@ëže+O??ͯ@€EÁ½>Bm>"v+@
=/¾ŒIº	EÁè¸DÊ´)ENÍAKuo<ùÒåi õ+,v20130924_00278_stKsb320@ëžh>øä?Xeù@€EÁóö>ˆ»¹=]Ãv?Ó330¾""	E¹šD#_LEŒAK_ü<¶u{i õ+,v20131006_00199_stKsb320@럀ßQd!?46>@€E¥ÿ)=Îã?²ê@_¾‹Æ¨
E§ÈÍD!»…Bڔ{AM`Ê<Ñ;i õ+,v20131006_00201_stKsb320@럀⛖?+ôG@€E¥è=âŠ2>lÄÚ?™™š`¾%
E¨T{DÊÀBÓX"AM¬^<ƒ­2i õ+,v20131006_00203_stKsb320@럀åØAJ?6ƒ/@€E¥á=Ü8·?­k0@W®0¾¤Z	E¨sqDÊÒ°EE3AMtP=#eFi õ+,v20131006_00205_stKsb320@럀é
о?6
g@€E¥UR>F?µ™)?ª=q.¾¥ãT	E©jöD#u?E¦^AN"-<§gdi õ+,v20131017_00003_stKsb320@ë ß{‹6T?T›V@€E½Kf=«f(@]4A?p£×`¾…¡Ë
E¼íD!ròBڂAOgÀ<–™¿i õ+,v20131017_00005_stKsb320@ë ßê2?`.B@€E½‹¤=¤8 >'L?!G®`¾'n˜
E½"RDÊ¿BÒ)yAO²}<Ÿmñi õ+,v20131017_00007_stKsb320@ë ß'Bo¼?Hð.@€E½£f=¾¸h?Íÿ?ˆõÃ0¾—P	EÀ
DÊ°ÕEG?AOìœ<ډri õ+,v20131017_00009_stKsb320@ë ß…&Ö?=<P@€E½·š=£¬B€ñ?ü(ö0¾®—	EÀO\D#[E–Zi õ+,v20140228_00399_stKsb320@뱬^¥/?ÇU@€E´
=ÉM?&i†?ÌÌÍa¾˜"u
E´Û3D!ºNBàWAOŠÇ<¨p]i õ+,v20140228_00401_stKsb320@뱬bÞ¡?¸@€E´Õ=ÎÆ==Énï@(ö^¾|í'
E³ÍDÊ·žBØ(öAOg<äfi õ+,v20140228_00403_stKsb320@뱬ehà?>²@€EµKö=ÌÑ¿?b¡@P]¾¬1	E·×DËRE
RAOëT='¡i õ+,v20140228_00405_stKsb320@뱬h£,•?"|@€EµêÃ=Ä3 @'Q?ù™š0¾/	Eµª¸D#ƒøEÉAOi•<Éä(i õ+,v20140422_00499_stKsb320@ë¸I¢Þ+Å?¹Ýc@€EœÖ==ºŽ¼=â­ >×
=_¾«…
E™
D!ÊBÜ
AO 7=Fàãi õ+,v20140422_00501_stKsb320@ë¸I¦ÚV?Ôã9@€E€)=ä»Ði õ+,v20140422_00503_stKsb320@ë¸I©ŽúY?Ÿ®@€EœFR=µAT{?œ(ö,¾Ão	Eš¼{DÊÙ'E)ÛARÆ$=˜6i õ+,v20140422_00505_stKsb320@ë¸I¬ëö´?«N@€Ež	)>B>›ºì?fff5¾Ê=q	EšöD#uE¬AN~t=Œ8i õ+,v20140501_00578_stKsb320@ë¹m4KÑæ?ŸÐ'@€EŽ×=à">ºpÉ?(öa¾©xÕ
EJÍD!­`BÕô¼ASÇ=CàYi õ+,v20140501_00580_stKsb320@ë¹m7‡›•?žž?@€EåÃ=¼¯>=©ž?8Qì^¾Á‰7
EkqDÊÃøBЌÍAS2…=2TFi õ+,v20140501_00582_stKsb320@ë¹m:Û8 ?"$T@€Eª\=›žø?ûñ?=p¤0¾¸Ôþ	EŒ2DÊ°EQHARIó=;h$i õ+,v20140501_00584_stKsb320@ë¹m>Dú?'Z\@€Eo=±G i õ+,v20140520_00762_stKsb320@ë»É§¦t?lá@€E€g¤=X¬?¯?(ö_¾š¬
E}w3D!' B×	7AVsI<ªi õ+,v20140520_00764_stKsb320@ë»Éªßqë?nê@€E€q=ˆÝ?9,?!G®^¾¢MÓ
E|?×DʓðB͸RAV¯<ä@Þi õ+,v20140520_00766_stKsb320@ë»É®ŒÅÌ?k@€E~Ý=† ?Ál²?J=q/¾³33	E}`öDÊ­PE<AVYj=¤i õ+,v20140520_00768_stKsb320@ë»É±çÞ÷?sˤ@€E~<>ü@EêÙ? /¾¾vÉ	E}åqD#kuEuÓAWò<=0©i õ+,v20140521_00495_stKsb320@ë»ãº±ÒK?kÐ=@€Eš ®=–ë€>í+•?@]¾™‡
EšÍD!¡üBÝØAVQø<ý3i õ+,v20140521_00497_stKsb320@ë»ã¾*É?}4ú@€E˜_>ß
>'M?W
=\¾‰7L
E—®Dʞ°BÖSøAV®;=KUi õ+,v20140521_00499_stKsb320@ë»ãÁ]ç?j»@€E•Ü=Í)@"¬?®{/¾«…	E"×DÊÙ?E}AWµt=p¬i õ+,v20140521_00501_stKsb320@ë»ãĀî?k÷ë@€E–›)=È#À@=?•Â/¾¹Û#	E"sìD#‹EÁAV‹[=_ƒi õ+,v20140521_00591_stKsb320@ë»ä'_æÅ?;‰Ä@€E•ª3=ÓëN>®´(?‡®`¾—P
E•5ÃD!˜åBßF¨AVpô<¹ä‡i õ+,v20140521_00593_stKsb320@ë»ä…"i"?>ÿ¾@€E"·Í>×>;Z?Š=q[¾‰7L
E"k×DÊ¥ôBÖ}AV-¯<ˏDi õ+,v20140521_00595_stKsb320@ë»äˆá%?1yÀ@€E•á>dB>7øå?ŒÌÍ0¾µ?}	E"B)DÊäJEþAVçT=áüi õ+,v20140521_00597_stKsb320@ë»äŒ$`²??¬@€E•«Í=ÂI¸>ǨŒ?"332¾§ïž	E"vD#e¢E¶^AWPN<ê<Di õ+,v20140601_00787_stKsb320@ë½FjÉÅ?׆@€E¨_®>$¶#>aas?Ü(ö^¾'n˜
E©ÉD!§;BÜ3¶AS]]<•ñyi õ+,v20140601_00789_stKsb320@ë½FmérJ?çw@€E§|>"š?,åø?ç®_¾S÷Ï
E¥Ð)Dʳ3BӋDAS˜<¹-âi õ+,v20140601_00791_stKsb320@ë½FqL¹A?Á@€E¨Ùš>²F?€1 @/¾¦éy	E«}®DÊÂE$åAS–¾<æpi õ+,v20140601_00793_stKsb320@ë½Ft™ŠU?!æð@€Eª"á>6Õ(>nÑø?ìÌÍ0¾¢Ðå	E¬{
D#€öE¤AS ä<Ði õ+,v20140608_00411_stKsb320@ë¾"cq?"%°@€E¨š>9Rô?Fºm?®a¾—P
EªØD!ž5BÞ±'ARÇ=£di õ+,v20140608_00413_stKsb320@ë¾"Òò?–F@€E¦Þ>F
·?]¥D?\)\¾ŽV
Eªe×DÊ£}B֐bASš=#!"i õ+,v20140608_00415_stKsb320@ë¾"
.g?"£å@€E§(®>Ô²B(Ù?Ê=q/¾½ó¶	E¤¤RDË	ôE\i õ+,v20140608_00417_stKsb320@ë¾"«Žd?¦ö@€E§
>o@øûZ?Që…/¾¦éy	E£WqD#\ZE¼ASÁ=€9i õ+,v20140714_00441_stKsb320@ëÂ¥(ʉ§?%»@€E¯{¤=È´=¾Ñ?"33a¾"t¼
E¯é®D!(´B×¾wAO»ñ<kÌ}i õ+,v20140714_00443_stKsb320@ëÂ¥,J'?*ÓÀ@€E¯D¤>$r>ù͙?ÚáH]¾Y‡
E­áDʋ×BÑSøAO‹ò<£@i õ+,v20140714_00445_stKsb320@ëÂ¥/°²:?1™À@€E¯×=â9í?N
`@-p¤0¾«…	E±ÖÍDÊfòEWmAP:k=.Pi õ+,v20140714_00447_stKsb320@ëÂ¥3/w'?)|Œ@€E´©ö=¿>?vAn@HõÃ0¾Á‰7	E·8RD#E‡dAP!ã=CÀi õ+,v20140812_00191_stKsb320@ëÆ@™s´X?+–@€E¡|=î">'f"?ÚáH^¾"t¼
EžÈD!`´BÝAF"ø<qVi õ+,v20140812_00193_stKsb320@ëÆ@œÕ"›?Ì@€E¡:>6x>ˆ>1?ã×
^¾€
EžXfDʘ¬BÕE¢AF ®<oOti õ+,v20140812_00195_stKsb320@ëÆ@ bÁ@?&è@€E¡^q>'XU@Q×@¢áH0¾˜b	E »×DÊÆáE'qi õ+,v20140812_00197_stKsb320@ëÆ@£¨üŽ?eÚ@€E¡\=èÁ?£
—@`/¾£×
	E¢õ
D#BE«mAFŸˆ<èc¶i õ+,v20140812_00239_stKsb320@ëÆ@ú•¯?0"â@€Ež8>^Ö>s?³33a¾/
E›ƒšD!v¨BÞ7ÏAFj€<=}ði õ+,v20140812_00241_stKsb320@ëÆ@ý€(¯?@'þ@€EÉ{=üe=³íÊ?}p¤\¾'ë…
Eš`fDʨÍBÖV‡AF-n<2¤Ži õ+,v20140812_00243_stKsb320@ëÆA!}©?'·¨@€E§ì>·®?éSã?ù™š0¾Ÿ;d	E>DÊÑ`E.¸AEæ˜<‰Ô¯i õ+,v20140812_00245_stKsb320@ëÆAp't?*M¬@€EZ>™5@oR@r\0¾›"Ñ	EŸ¸D#Y7E¬oAG;=î'i õ+,v20140812_00385_stKsb320@ëÆBN^'l?#SY@€E'q=Á&H>¾ú?¼(ö^¾""
Eà=D!§ßBÝ2-AF=X<nñi õ+,v20140812_00387_stKsb320@ëÆBQ㗿?+@€E'=Á‡¬?"å?ÌÌÍ[¾‹C–
ExÍDÊ­ãBÖ	ºAFEº<nþ7i õ+,v20140812_00389_stKsb320@ëÆBUB!c?<¨Ô@€E'q=Ü3(?'Zð@]p¤0¾¢Ðå	ERÍDÊÈåEA¾AEg3=¾i õ+,v20140812_00391_stKsb320@ëÆBX~üà?)"Û@€E'13=¶ø?ᡲ?ð£×0¾—P	E"¦)D#' E¨úAFàÃ<'Ãqi õ+,v20140812_00433_stKsb320@ëÆB°º,·?7l7@€E'=úð=±ª«?·
=^¾†§ð
ED!­/BÜåãAF<H2$i õ+,v20140812_00435_stKsb320@ëÆB´
Ù\?23—@€E'Nf>X@
,?ã×
^¾ƒ•
E^¤Dʺ^BÕÁAF!²<I:i õ+,v20140812_00437_stKsb320@ëÆB·€ŸÎ?,ç@€E'w==ïè¿?ûxL@×
0¾"zá	E"')DÊÓ¾EBåAEõ<Ðnhi õ+,v20140812_00439_stKsb320@ëÆBºâd9?$´@€E"+R=ÂóŒ>•ðT@0£×/¾ŒIº	E'wqD#aHE£ÏAFE"<Êĉi õ+,v20140812_00817_stKsb320@ëÆEú̯œ?.'@€EšË®=Ù¸$=|ÁŒ?šáH`¾†§ð
Eše
D!®¨BـAF•<M5i õ+,v20140812_00819_stKsb320@ëÆEýòÏk?$Î@€Eš´)=È@Ì?Ê=q_¾s¶F
E˜YHDʽ`BÑ°!AFOà<|ñi õ+,v20140812_00821_stKsb320@ëÆFJ=?'"@€Ešo×=áÞâA'Éê@¸Qì0¾š¬	Eœ'3DÊÙËE\i õ+,v20140812_00823_stKsb320@ëÆFwn!?-Å@€Eš =áÔE?O©€@Vff1¾œ¬	Ež=ÃD#Ç®E‰'AFöƒ=
ýi õ+,v20140813_00330_stKsb320@ëÆb/î)ê?UÐ@€Eª–=ÐîC=ó.]?ã×
^¾ƒ•
E¨z¤D!7BÜÒòAEû"<n"&i õ+,v20140813_00332_stKsb320@ëÆb3h''?¤"@€Eªyá=ü©Ô?
ÿ]@7
=^¾\(ö
E§@=Dʪ=BÕRoAF$<ÆSi õ+,v20140813_00334_stKsb320@ëÆb7ë6?ë>@€Eª÷3=ä¾è?ÀÌü@'®0¾™™š	E­]
DÊÎEAôAFè<À7i õ+,v20140813_00336_stKsb320@ëÆb:X¼?*ò@€Eªû{=ݨ#@H~–@ë…0¾˜"u	E¬4D#SÇE¦wAFK-<›w†i õ+,v20140815_00224_stKsb320@ëÆ¢'¾/¦?J‹ã@€E–ì=¤êl?£í
?®{^¾—P
E"`)D!Š-B݃AF(.<C£èi õ+,v20140815_00226_stKsb320@ëÆ¢+Mé?9f@€E•¡\=¹Y¨?‰?LÌÍ^¾˜b
E"«×Dʝ?BÔ°!AFö<tíµi õ+,v20140815_00228_stKsb320@ëÆ¢.ˆHä?gԁ@€E–${=ª£@­QÉ@G®/¾©xÕ	E™	×DÊÙªEKAGÒý=.)Ki õ+,v20140815_00230_stKsb320@ëÆ¢1ç4?r³@€E—¸=²8?™Òƒ?p£×0¾¡ÊÁ	E—G
D#U²E£øAEä	<½•'i õ+,v20140815_00632_stKsb320@ëÆ¥y®[?G˜f@€E˜ñ>½Z>õ±?\(ö`¾\)
E—ZfD!§;BÙz^AF"Ž<'#¼i õ+,v20140815_00634_stKsb320@ëÆ¥|ççÛ?Bé"@€E˜Já=ç×ÿ>€2ý?n{_¾"›¦
E—GqDʲ=BÑéüAE܋<B˜Zi õ+,v20140815_00636_stKsb320@ëÆ¥€<Õ?E<j@€E—°>
k?"@0¾ž5?	E›B¸DÊÛER-AG<ü	zi õ+,v20140815_00638_stKsb320@ëÆ¥ƒˆ`6?G¬Œ@€E—·f=Ð-$@4©@1¾­'h	Eš«ìD#‹#EŒ AF
¯<º¢i õ+,v20140816_00341_stKsb320@ëƬ¨??@~@€E·æš=Ÿì?ˆÐ?¯\)]¾ A‰
Eº•×D!–FBÝ49AEÜ<tR5i õ+,v20140816_00343_stKsb320@ëÆÂ"c­?<€Î@€Eµ*)=º(>ÃÃý?¬ÌÍ]¾ß;
E¶ÃDÊ°îBÖþAEÚ'<…äDi õ+,v20140816_00345_stKsb320@ëÆÂ	ÏÒf??–C@€E´=Ë
=ºù¢@p¤/¾«	E¹TDÊٚE<fAF‹U<êSai õ+,v20140816_00347_stKsb320@ëÆÂ
G÷;?R0@€E³¼==žn˜@ä÷?Ž{0¾"÷Ï	E´ì{D#u?E­ßAF¦<¨ÿÁi õ+,v20140817_00148_stKsb320@ëÆà.ع?1ε@€E¼=®=Ф>DÊä?}p¤_¾ŽV
E¼pRD!STBڃAFâ<ZYi õ+,v20140817_00150_stKsb320@ëÆà2 Á?9?æ@€E¼m=Ôdð?IÁº?¥¸_¾‹C–
E»$fDʐBҗ
AEÝ <".ei õ+,v20140817_00152_stKsb320@ëÆà6†I†?2Bw@€E¼²®=ă$>Ûý?¾¸R0¾Š=q	E»¬{DÊ·ÏE9ßAF;X<¿N°i õ+,v20140817_00154_stKsb320@ëÆà:Gó?2n€@€E½¸…=½L$?@*=q1¾\)	E»é\D#GEŒ9AFî<Òñi õ+,v20140817_00295_stKsb320@ëÆáá–Øõ?.òÉ@€E­ñ\=øÕÕ>®÷«?\)`¾—
=
E¬/šD!~%BÛ]²AEÌÊ<8"i õ+,v20140817_00297_stKsb320@ëÆáå/´ù?C…a@€E­ø\=œ0´?/¾?ŒÌÍ`¾xÔþ
EªèDʨÍBÓDAEÞ<+¤Xi õ+,v20140817_00299_stKsb320@ëÆáèº
Ø?D=¶@€E­Ñ=¾7è@œ½™@W
=0¾›"Ñ	E®žDÊ¿®E>¸AE€+=
lai õ+,v20140817_00301_stKsb320@ëÆáì)ÉÓ?NÂ5@€E­Åö=¥…?ê?u/¾¡ÊÁ	E¯©šD#K…E AFÇ<¨ó/i õ+,v20140817_00439_stKsb320@ëÆã2Öò@?:¢@€E­¸=ÅVX>ˆÉ'?u`¾Ÿ;d
E­_HD!™yBكAEì<ãvi õ+,v20140817_00441_stKsb320@ëÆã6Z	Œ?>ÿÞ@€E¬¿==¼±?Œš?à`¾"÷Ï
E«°RDÊ«®BѯžAE"•<A×i õ+,v20140817_00443_stKsb320@ëÆã:(ë\?3*§@€E¬	=à€7@(zå@0¾›"Ñ	E«ŒfDÊÃEO¶AEP<£àWi õ+,v20140817_00445_stKsb320@ëÆã=‰m§?,§M@€E¬&ö=đ˜A=åÁ@¸R0¾­V	E°O®D#O}E……AFN<Ä
Ÿi õ+,v20140830_00586_stKsb320@ëȄ½LQ<?Bš¦@€E‰5ö=± ?ϯ<?˜Qì`¾†$Ý
E‡Ø=D!³3BÙ»dAEªÝ<œæi õ+,v20140830_00588_stKsb320@ëȄÀ¨V¡?9š"@€E‰H=¼ÄØ@'I?Þ¸R`¾q©ü
E‡|ÍDʽ?BÑp¤AEOq<¢Ei õ+,v20140830_00590_stKsb320@ëȄÃՂS?'@€Eˆ™=ÐÁA~@ˆ@%¸0¾™‡	EŽ\DÊÂÙEWÇAEô.<Ùb¦i õ+,v20140830_00592_stKsb320@ëȄÇ»?7J@€Eˆç=륮?ˆþ"@:=q1¾'ñª	EŠí®D#!EAE°—<߅ai õ+,v20150331_01271_stKsb320@ëã,ó6Ù[?
åV@€E¼—>FàŒ<_[P@1ë…_¾ixÕ
E½ÊD!†˜BÛ׍ABâY<±$~i õ+,v20150331_01273_stKsb320@ëã,öÆ'?
í™@€E»´š>Jðä;ã+@``¾%
E½ó×DÊ«¶BÓV‡ABÖP<äZÊi õ+,v20150331_01275_stKsb320@ëã,ú—`Y?œž@€E»±q>Y¸`?`–@záH0¾†§ð	E½-…DÊÞFE-ACb<دi õ+,v20150331_01277_stKsb320@ëã,þsú?
¡@€E»øš>g6N@ãã@ 0¾˜b	E¿fD#…ÓEŸLAC‡e<é€9i õ+,v20150722_00399_stKsb320@ëñCï©ì"?¼Ó;@€EF="Yg@DN?fffb¾±&é
EŒ¸D!4¼BåhsA:f¤=Múi õ+,v20150722_00401_stKsb320@ëñCóI"?ºÃk@€E—
=‰,Œ@6ó*?Që…\¾¤Ý/
EJ{Dʒ=BÙ A:­Ú=V§äi õ+,v20150722_00403_stKsb320@ëñCö䨷?Ó{@€E¸=¨H@F¹š?=p¤.¾®{	EzöDÊÈÅEA`A:'=‹HÚi õ+,v20150722_00405_stKsb320@ëñCú‹ÌÒ?²¡æ@€EŽÆ="è@:†?"334¾¸Qì	EÙ…D#(BEì°A9eO=¸^i õ+,v20150806_00708_stKsb320@ëó%.Åþ?>…F@€E§»®=­kì?	«Í@(ö`¾˜"u
EªEqD ø´BØàÅA8µe<"õ|i õ+,v20150806_00710_stKsb320@ëó%16-ä?@¶@€E¨á=±\È?Tߥ?þ¸R^¾"›¦
E©K\DÊeBÐs3A8õÍ<€x…i õ+,v20150806_00712_stKsb320@ëó%4ўC?=5Ð@€E¨
H=¥l @ÝC.?Տ/¾¦ff	E«Ü{DÊóÏE2´A8ÐÔ<¦ti õ+,v20150806_00714_stKsb320@ëó%88¦:?@T_@€E§ÌÍ=Ûë@?‡‹Ä@'®0¾Ÿ¾w	EªM…D"ò^E‡®A8ü²<ś¯i õ+,v20150818_00099_stKsb320@ëô£gº¤?&¸@€EŒÿR=¼À>¹}Ë?±ë…c¾·ÎÙ
EŽ@fD dœBÞk…A3Œp<îmi õ+,v20150818_00101_stKsb320@ëô£&×Z?`³@€E‹{á=µ£ >9?ã×
_¾ŽÙ
EŠŽDʶBÔÇ+A3˜ì<¸b7i õ+,v20150818_00103_stKsb320@ëô£  ÷œ?€jM@€E‹ÆH=ÌGï@ØM?\).¾¦éy	EmšDʘ{EVáA4Eƒ=Pçi õ+,v20150818_00105_stKsb320@ëô£#
Eä?˜,ô@€EŒê{=†žÔ?›\x?&ff1¾«	EŽ8ÍD"XREª=A3‡š=dMi õ+,v20150902_00096_stKsb320@ëö€DP&‰?x}@€EŬ…=â¿c>1œü@C×
_¾Š=q
EȃHD ´B݃–A3Q
<v»&i õ+,v20150902_00098_stKsb320@ëö€GK]÷?¸Y@€EÅÞ¸=ÿr5>¢ÄÄ@ð^¾bMÓ
EÄ0¤DÉç}Bԁ‰i õ+,v20150902_00100_stKsb320@ëö€J#Y÷?§"@€EŐ{=þ×?QŒ›@ŏ0¾'ë…	EŧHDÊehEXfi õ+,v20150902_00102_stKsb320@ëö€Mø:?''@€E'n®=ù®Á? ¶¶@í0¾¥`B	EÎy\D!°bE¬wi õ+,v20150907_00231_stKsb320@ë÷![°û`?eÓO@€E=Ù¬?•yz?à_¾¼j
E—j)D (BÝSøA4¿<µ‹>i õ+,v20150907_00233_stKsb320@ë÷!^Ódì?…™@€EqR=¹˜@æ?…¸`¾µ?}
E–œ¸DÊ
FBÒJ=A4¯<Ëd‹i õ+,v20150907_00235_stKsb320@ë÷!aÝûž?ro@€EÀ¤=ÂÙPi õ+,v20150907_00237_stKsb320@ë÷!dÒó?t]
@€E¬f=¦²AÖ|«@G®.¾ÂJ	E˜®=D!»–EŸ/A6áõ=BÂxi õ+,v20150908_00109_stKsb320@ë÷@xPÎú?M†@€E‹4=é"3?ÝÑH@Mp¤_¾¡G®
EIšDéªBÝՁA4<·<ËKi õ+,v20150908_00111_stKsb320@ë÷@{8µÔ?*a™@€EŠ¶==ћ>(0Ô@w
=^¾ŽV
E‹×
DÉÜ{BÕAA4TË<Švi õ+,v20150908_00113_stKsb320@ë÷@~G~D?µ@€EŠÞ3=ö8;¯'A\0¾²-	EƒHDÊaôEZoi õ+,v20150908_00115_stKsb320@ë÷@3Vo?!åë@€EŠà=Öÿq>Q°÷@¸1¾Ÿ¾w	EŽœ{D!äjE§ìA4Ç´<Ò?i õ+,v20160710_00180_stKsb320@쀛—c?0=@€E"?>YZ@ö!@+…`¾™™š
E"\D!s×Bßó¶A/§½<{Wi õ+,v20160710_00182_stKsb320@쀞Ò"Í?.Ž@€E'{>	FÀ?V‹@xQì\¾ŽV
E
Dʉ`BÖæéA/‰?<±ç­i õ+,v20160710_00184_stKsb320@쀡ú°?%ù7@€E{=äuS?ëÚ@xõÃ,¾§ïž	EmqDÊÛÇE.A/¬ó<ËXñi õ+,v20160710_00186_stKsb320@쀥EïÎ?,I@€E§{=â6c>ä\@ºáH,¾¢MÓ	E"fD#<ZE¹ßi õ+,v20170620_00667_stKsb320@ìH¦]¬?rª@€Eÿ\>j@Z>(?‡®^¾£×

EŽh¸D!AËBݪA?Æ<¡"Zi õ+,v20170620_00669_stKsb320@ìH¦Ø`?¢m@€EŽ>"i?­èè?^¸R^¾Oß
EŒ'3DÊPZBÓÁA?<ÿîöi õ+,v20170620_00671_stKsb320@ìH¦ 
qX?^@€EÚš>i­?@•q?ð£×-¾«	EŒØ{DÊÉ¢E[hA>KK=øhi õ+,v20170620_00673_stKsb320@ìH¦#ffç?W2T@€Ea3>UŸ?0ª>@\)+¾ Äœ	E1…D"'ÑE¬¼A>Âq<¼ˆ£i õ+,v20170623_01119_stKsb320@ìI	_¿s?…H@€E¬^®=ÄË?a²Ö?Që…a¾£Sø
E­ò)D ¢Bß©üA@+&=»i õ+,v20170623_01121_stKsb320@ìI	bf,?¢Ä¤@€E®?ì=ë˜]?ZžO?™š\¾Ÿ¾w
E­â¸DʍB֚A?ÚX=%¹7i õ+,v20170623_01123_stKsb320@ìI	eâ?'Äm@€E­íf=£ô¬=²ÌÎ?ÁG®+¾¹X	E®3×DʝEcËA?õÉ=M°i õ+,v20170623_01125_stKsb320@ìI	h›Æ?¦j@€E­y
='¡|?݅q?—
=*¾º^5	E°[
D"oE¸JAA\=z`Bi õ+,v20170628_01217_stKsb320@ìI¨íäË?x©@€E†€Í='¤œ@òP?c×
b¾Â\
Eˆž{D 7;Bßß;ABYµ<ä~âi õ+,v20170628_01219_stKsb320@ìI¨ðš<?†ñm@€E†=éÃâ>ÜZÇ?Tzá\¾‡+
E…!\DÊhBÖÂAB;ú<ù¨ûi õ+,v20170628_01221_stKsb320@ìI¨ó`¯î?"ž@€E†=£¬Ä>QË?fff-¾ª~ú	E…¼=DʎÁEgºAAçÅ=)¬Ei õ+,v20170628_01223_stKsb320@ìI¨ösº7?‡$g@€E‡=ˆv¼?p«Ò?+….¾£Sø	E†ZD"®E¶œAAØÂ= ‰×i õ+,v20180525_00525_stKsb320@ìsظé@?KÿQ@€E½Á®=âގ=74@6ff_¾Oß
E»ó×D ™XBÚ{çA1e<°Õoi õ+,v20180525_00527_stKsb320@ìsÛžv?Iq@€E½Ÿ{=ÄÐ>°ò@G®^¾'\
E¸æ=DÊ3®BЀA1-<¼ 
i õ+,v20180525_00529_stKsb320@ìsÞ{0"?D	Þ@€E½Ÿ=¥c"@‹&»?ÚáH*¾•	E½ÅDÊÈ)E9²A1o<©Ãüi õ+,v20180525_00531_stKsb320@ìsá$Ȍ?S`@€E½¡{=²©>¼`?øQì+¾š¬	E»§šD"r=EÙA0ôå<Ündi õ+,v20180525_00573_stKsb320@ìs5'@?jĊ@€E¹ÎÃ=¦{¼>›0.?ÈõÃ_¾"÷Ï
E¸3ÃD eÓBÚ BA1A"<ß@¸i õ+,v20180525_00575_stKsb320@ìs7ð'ù?]§˜@€E¹Úš=·ù>–¾Ç?õ[¾‰7L
EµaDÊ+¦BÏ«…A1P<¿8¿i õ+,v20180525_00577_stKsb320@ìs;œB?€ƒJ@€E¹mö=͍K@>~ö?·
=)¾"ýô	E¹TöDÊ°1E4A20\="¥i õ+,v20180525_00579_stKsb320@ìs=ê÷…?bŒ@€E¸éá=ª"@ßò?ÚáH+¾©ûç	Eº£\D"fÉE~´A19'="Ìi õ+,v20180525_01146_stKsb320@ìs	ëÙÒð?3¤"@€EªÈá=·q,>ú"@=qc¾'ñª
E¨¼=Dã3Bއ+A1Ž<y°Ni õ+,v20180525_01148_stKsb320@ìs	ïZ€?C~~@€Eª¡)=§"Ô;Ý®C@zá\¾—P
EªqDÉÔîBÕæéA1X<‡:pi õ+,v20180525_01150_stKsb320@ìs	òN§?@ƒ\@€E«¸=îð"?Xê±@u+¾¢MÓ	E²"3DÊg¦Ej°A1–Ù=œRi õ+,v20180525_01152_stKsb320@ìs	õ¦»?MÃ@€E«Ä¤=Í}‰>ê:@{,¾˜"u	E©â¸D!ÇÏE·øA1c*<Ô[si õ+,v20180802_00243_stKsb320@ì{ ûAñ??Ë£@€EªŠ¤=ÁrÌ=çyH@"\`¾šŸ¾
E¬­ÃD …ãBÛµÃA(Dï<‡¬{i õ+,v20180802_00245_stKsb320@ì{ ýñLß?CÝ@€Eª–¤=Ånh>—I"?ØQì_¾Òò
E«EHDÊGDBÐ}ôA(<Di^i õ+,v20180802_00247_stKsb320@ì{¡OD?D°@€E©©q=»·X@ã@Ÿ®,¾¦ff	E±1\DʸÅE45A*Wz<ôQøi õ+,v20180802_00249_stKsb320@ì{¡µFž?Jí¸@€EªÌf=´'ü>Õ£»@`+¾š¬	E®4)D"BáE‰A(Ø4<ÌS«i õ+,v20180813_00099_stKsb320@ì}^¶¿D?)Õu@€Eˆ)=ãvé>Á@†ff`¾ž¸R
E'ÃD ~BÚ-A(™™<ŒŽi õ+,v20180813_00101_stKsb320@ì}an4f?6–{@€Eˆ—{=Îÿ¸>o#0@Œ(ö^¾•
E‡tfDÊ*òBÑևA'Ëö<™¡Pi õ+,v20180813_00103_stKsb320@ì}dþ?93Y@€EˆrÃ=؁äi õ+,v20180813_00105_stKsb320@ì}gŠÞk?CS¿@€E‰4
=ÔÆ+@7=A,¾±&é	E•lD"
=EŒéi õ+,v20180814_00128_stKsb320@ì} ^Øâ?&&@€E«
ö>Boõ?,¨A
=_¾¡G®
E¸×D XƒBÛöÉi õ+,v20180814_00130_stKsb320@ì} aŽ:k?"@€E«"š>^gv=™ž@¦ff_¾}ó¶
E¬•DÊ	XBÒ%i õ+,v20180814_00132_stKsb320@ì} e
`¬?"h@€E«z>Ké8CŸ÷AâáH+¾¢Ðå	E²BöDʐ"ED!i õ+,v20180814_00134_stKsb320@ì} hþ?
Ü@€E¬=>YZ©BˆÀ,Aï×
,¾ Äœ	E´<D"3E–‹i õ+,v20180815_00039_stKsb320@ì}?`G£ƒ?g
É@€EC=Ñ^Ò?΁~@E¸a¾/
EÇ3D Ï}BÚáËA'Ñ@<­w§i õ+,v20180815_00041_stKsb320@ì}?cj±?bÚ@€E=ô5U@eQ@{…`¾ Äœ
E›ÉšDÊO
BЗ
A&?¡<»\ i õ+,v20180815_00043_stKsb320@ì}?fdô?Us$@€EœÍ=äeýi õ+,v20180815_00045_stKsb320@ì}?i
À£?]%ó@€Eœâ¸=ç¬?`úë@—®-¾Á%	EŸ
D"CdEºA)£Å=ðri õ+,v20180825_00259_stKsb320@ì~êFu/?â˜@€E•@R=߶<i õ+,v20180825_00261_stKsb320@ì~íA+Ä?uñ@€E•<ö=ö½‰i õ+,v20180825_00263_stKsb320@ì~ðehe?½"@€E"ºR>AÀi õ+,v20180825_00265_stKsb320@ì~óx2A?ûG@€E•oÃ>iB¦dÎB(ö,¾°£×	Eš¡3D"çE²¬i õ+,v20180828_00183_stKsb320@ì~àÉÙ½Ì?"O%@€E™ïš>o)>õç­A+×
`¾²-
E£å
D 3#BÛøRi õ+,v20180828_00185_stKsb320@ì~àÍšp?'ÿ"@€E™³ì=Ô¼
?b–ÈA
=_¾ˆ1'
EŸÚ=DÉùšBÒ»di õ+,v20180828_00187_stKsb320@ì~àПÚü?&n@€E™"á=äÀúi õ+,v20180828_00189_stKsb320@ì~àÔ˜?0´@€Eš\=ñ>i õ+,v20180831_00135_stKsb320@ì@|[Ðá?^7þ@€E'k
=©Ô°>[(|@*=q^¾™™š
E–H{Då'BÞ£×A&
'<¥è<i õ+,v20180831_00137_stKsb320@ì@¦Hª?SýŽ@€E¹Í=Øß*<ìƒ@#×
\¾™‡
E'IHDÉٚBÕ/žA%Ä<¨œi õ+,v20180831_00139_stKsb320@ì@ƒp'?]{©@€Eý=çNXA@׺@ê\,¾²-	E>{DÊ`¬En1i õ+,v20180831_00141_stKsb320@ì@†hNô?NâŒ@€EŒ
=×Tíi õ+,v20180906_00207_stKsb320@ì€îaA¹?9ÛV@€E«i¤=Çý¼?D~@g®a¾¨r°
E´ÀáD 'BÞ6ÉA%rª<" i õ+,v20180906_00209_stKsb320@ì€ñ[­%?Vsµ@€E«'®=Áâ?8M@JáH]¾šŸ¾
E°K®DʪBÔr°A%ü¶<µ±Æi õ+,v20180906_00211_stKsb320@ì€ô瘫?Oì@€E«"š=âç;i õ+,v20180906_00213_stKsb320@ì€ø"?L8S@€E«PÍ=éi õ+,v20190403_00861_stKsb320@ìš,N{HK?œgÎ@€E—Yì=ž°?IL?‹…`¾¤Z
E˜QqD!-ÓBÕ8ÕA#Œm=÷i õ+,v20190403_00863_stKsb320@ìš,Q¡èó?šçQ@€E—m×=ÂØ,>Êí?¦ff\¾´9X
E™Z¸DÊgçBË;dA#ƒ#=@èËi õ+,v20190403_00865_stKsb320@ìš,TÃáÂ?›;@€E–ÿf=Ž°@'Þ`@-p¤-¾¼j	Eœ·ìDÊëdE®A#z3=oÕUi õ+,v20190403_00867_stKsb320@ìš,W'ag?¬<@€E—'ö=§ê4?RGŽ@!G®)¾¼í'	E¢ÆÍD#
^EeXA$w=p71

==> anc/pub_raw/L222_169_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  393 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             MøðÒHv20100408_00461_stKsb335@êÿé>Î?(E@€Eš³\=´RÔ?`¹?@4zá^¾‡+
E˜HDÍuqB‡ÉºA†ï>G·MøðÒHv20100408_00465_stKsb335@êÿéC2¶?5 ü@€E›5H=½I@?Zpî@XQì\¾s¶FEšáD$°!B‹üîAˆ6<>'ðLMøðÒHv20100408_00467_stKsb335@êÿéE³£†?1L@€EšÙ=©s`>^"@QG®\¾‡®EšÙ®D#¡DývéA‡c3>xT¢MøðÒHv20100408_00471_stKsb335@êÿéJ×å/?,àc@€E™ü==Ä ÙAY?ñë…b¾‡®E—NDÍÔDýï\A…¶Š>éMøðÒHv20110801_00532_stKsb335@ë;æfe)¥?\7ô@€Eh)=Ô%"AnÇÇ@]p¤0¾·ÎÙ
EavfDÏRB?ë…A…Zë>U»PMøðÒHv20110801_00536_stKsb335@ë;æm"BJ?gÎÃ@€Eh!®=ê}¾A™Â@5-¾ŽVEbÖ=D(‰üB6FA…£¢>5ãœMøðÒHv20110801_00538_stKsb335@ë;æpÜkÑ?\›ù@€Eh
=çÇ8@²æ@×
`¾"÷ÏEgØ)D&\‹DúžAˆí]>CWoMøðÒHv20110801_00542_stKsb335@ë;æweè?Z®ö@€Ei;3=×r!MøðÒHv20110804_00707_stKsb335@ë<E¼Ò´?Iô_@€E¨˜f=üÈK@h<@P£×0¾›"Ñ
E¥­šDϤB1¬A…Ð>I¥óMøðÒHv20110804_00711_stKsb335@ë<EéèÇ?wp¼@€E§[{=•2PMøðÒHv20110804_00713_stKsb335@ë<EÇRÏÜ?X·¾@€E¥÷…>îýAdÁ^@#×
a¾—PE¤y\D&$œDú(‹A‡@¶>Gæ‡MøðÒHv20110804_00717_stKsb335@ë<EÎÀ?ni¸@€E¥ŠÍ=ð	Aڋ@ÌÍd¾"t¼E¤YHDÏJ DúEËA"à\><BÜMøðÒHv20110805_00659_stKsb335@ë<f6âÀ?S2=@€E¤B\=íIMøðÒHv20110805_00663_stKsb335@ë<f!Ì(7?h¹¹@€E¥}\=înMøðÒHv20110805_00665_stKsb335@ë<f%FÞ?Uß<@€E¤C¸=¼{ÄAB/¾@záa¾˜"uE£]\D&!DúYËA†(¨>9åMøðÒHv20110805_00669_stKsb335@ë<f+º-Ž?X¡@€E¤í=ÌsBMøðÒHv20110820_00530_stKsb335@ë>Cuv
?-ô@€El¯Ã=çÓ?xc§@tzá/¾¦ff
Eg±šDÎíÃB;2-A…Óæ>oÇMøðÒHv20110820_00534_stKsb335@ë>C|Ë؆?-@€Em½®=Â.¬AC֖@6ff/¾'ë…Eië×D(¬îB`BA…Wc>6õMøðÒHv20110820_00536_stKsb335@ë>C€¸6¾?+ւ@€Ekþö=³7Aøó@.¸Ra¾"t¼Ek:¸D&8RDú•7A‡Ù}>=~xMøðÒHv20110820_00540_stKsb335@ë>Cˆ!²,?&œ@€EkU=«¬d@Íed@áHd¾†$ÝEhÐ{DυDùÆVA‡ÿ>2õWMøðÒHv20110903_00354_stKsb335@ë@ë*±?O‰~@€Eœ1š>0à²A"@G®.¾¨r°
E˜Ô{DÒÖAXZA"fÚ>O4MøðÒHv20110903_00358_stKsb335@ë@íb?RP¬@€Eœ1=°ãÄ@®¨ô@w
=,¾‰7LE™
HD/Ú°A$È´A…­¦>W"åMøðÒHv20110903_00360_stKsb335@ë@æ€Ó?Ù@€E›…®=«*ÈMøðÒHv20110903_00364_stKsb335@ë@ –Þ~?~þ@€E›ðÍ=¾½œMøðÒHv20110925_00563_stKsb335@ëBÂlîO?§ì@€EÌi®=ÓZ5MøðÒHv20110925_00567_stKsb335@ëBÂsï«Ê?½@€EÏ\=¬yŒMøðÒHv20110925_00569_stKsb335@ëBÂw<;?›az@€EÍ+…=¥üxMøðÒHv20110925_00573_stKsb335@ëBÂ}ÅÞF?œ¯K@€EÌ­®=¤ÉìMøðÒHv20111009_00299_stKsb335@ëD€Ngõ?'>‹@€Eœ»Í=ÎÛjA¿|6@|(ö.¾Š=q
EšlfDÎðîB7záA‡–>½ÀMøðÒHv20111009_00303_stKsb335@ëD€U(ÑZ?3‡@€Ež¤=· @~®@2\/¾ž¸RE›ÎD(¬îB¦éA"òž>2‰hMøðÒHv20111009_00305_stKsb335@ëD€Xxým?;\@€E|=¢Ì"@¹WÄ@HõÃa¾'ñªE›ÂÍD%ôÝDú5?A‡\9>MôÑMøðÒHv20111009_00309_stKsb335@ëD€_< B?.ó>@€Eœ¼)=Ìäÿ@µõ˜@ÌÍd¾záHEš|=DÏVDú'®A†}n>A¦MøðÒHv20111012_00215_stKsb335@ëDàÓAE›?'ˆ¶@€E"èH=â	MøðÒHv20111012_00219_stKsb335@ëDàÚ5R?"˜<@€E"=°çP@#ü@:=q-¾"ýôE'‰
D0¢A°!A‡Cf>™hÉMøðÒHv20111012_00221_stKsb335@ëDàÝI‡3?ƒ§@€E"Æ×=á"8@o|6@33a¾ ÄœE'qD-'DöŽáA†úß>pÑ?MøðÒHv20111012_00225_stKsb335@ëDàãtCŸ?~ô@€E–y{=üDA@@ÌÍc¾'ñªE"[\DÓ(!Dö‡®A†*>‡]jMøðÒHv20111015_00188_stKsb335@ëE@Ã7w»?Û+"@€E¦ü)=¡¢MøðÒHv20111015_00192_stKsb335@ëE@ÊÊ?Ò#©@€E¦ª
=ÔüçMøðÒHv20111015_00194_stKsb335@ëE@ÍBŸ?êÛþ@€E¥">>MøðÒHv20111015_00198_stKsb335@ëE@Ô)è²?Ø$@€E¥Ì=¢u¸MøðÒHv20120312_00399_stKsb335@ëWêJºá?(.F@€E®)®=Ëc'MøðÒHv20120312_00403_stKsb335@ëWêPòvU?$•@€E¬×=É>ü?¶ÏÙ@Y™š0¾° ÅE«D(TþB.0!AˆZ<>ÊMøðÒHv20120312_00405_stKsb335@ëWêT"?OÜ@€E«ì=­, @n3C@XQì`¾ÒòE©HD&WDúNAˆ=Ã>t@EMøðÒHv20120312_00409_stKsb335@ëWêZ1.¡?%¨0@€EªÃ=߉Ú=ŒGa@333c¾œ¬E§äDÏT´DúéhAˆÊ>A2ŸMøðÒHv20120330_00556_stKsb335@ëZ,cµA@?ª±@€E¯h®>F‡?	ò¡@s330¾¥ãT
E­mHDÎúfB9ýôA‡ëU>€ÐMøðÒHv20120330_00560_stKsb335@ëZ,käû?q@€E¯'®>	á'A;Ð@7®.¾ŒIºE®hD("ÍB"‡+A†¿ÿ>+¡ÑMøðÒHv20120330_00562_stKsb335@ëZ,p3Ü?F¡@€E®¬ì>lC@xé@*=q_¾‡+E¬è=D&˜Dú|A‡ø>,{ÔMøðÒHv20120330_00566_stKsb335@ëZ,xŒ°?Š@€E­¸>0¶?öÌò@(öd¾†$ÝE«
DÏ[LDú]PA‡Kõ>0 ¢MøðÒHv20120606_00654_stKsb335@ëb¨i1â¦?=e'@€E'w
="ÐMøðÒHv20120606_00658_stKsb335@ëb¨qËÚ_?U
]@€E'?H=µ,?ˆ_/@
=-¾›"ÑETD/ÿÏA§ðA"Ê.=ÚßþMøðÒHv20120606_00660_stKsb335@ëb¨v1Å ?Wóò@€EDÍ=†÷§A-É@¸R`¾¢MÓEŽTD-j D÷–A†"!>ÐMøðÒHv20120606_00664_stKsb335@ëb¨~¥&ë?Uáx@€Ek)=}˜¡>ˆ†b?ìÌÍc¾ß;EŽÆáDÓ3…DöXA‡K'>9ÒMøðÒHv20120610_00210_stKsb335@ëc$=ë"6?+_@€E•È¸=ñIÇ?OAÄ@-p¤-¾š¬
E"%qDÒöÁA`n˜AˆŸ>BCœMøðÒHv20120610_00214_stKsb335@ëc$E‡ùß?(–±@€E•«®=ºþ¸?rå@ˆõÃ-¾¶È´E"¢{D/ºATbNA…"œ>WÞuMøðÒHv20120610_00216_stKsb335@ëc$I~c³?0¢1@€E•EH>kn@	U@™ša¾¤ZE"5…D-ÄîDöa‰A"Ì™>QŸxMøðÒHv20120610_00220_stKsb335@ëc$PÑyZ?KX@€E"…=¡ðp>Ô@@Fffd¾/E'{\DÒñìD÷A‡aÚ>W%¬MøðÒHv20120611_00474_stKsb335@ëcDŠÕ– ?+"B@€E'€=>¯#?ד«@Vff/¾šŸ¾
E3DÒº¸ArÐåAŠ0>azMøðÒHv20120611_00478_stKsb335@ëcD'÷ä~?Àµ@€E"¤=®±x?¹@'ë…/¾˜"uE€­šD/Ç®ALÀƒA‡Á>¬4>MøðÒHv20120611_00480_stKsb335@ëcD–šæ÷?Ñ@€EŽ\=ß&›?_@'
=a¾˜"uE€{qD-ŸmDöŠ5A†Ë>2fMøðÒHv20120611_00484_stKsb335@ëcDðì<?	¸–@€E=ÙÝ@8Þ·@
áHd¾†§ðE}©ÃDÒÞVDöîAˆ&,=ç®pMøðÒHv20120614_00277_stKsb335@ëc£ˆ=[€?4¾|@€E†˜ì=¨f4>}>Â@mp¤.¾…¡Ë
E"Z=DÒºwAj1'Aˆ'+>f^¯MøðÒHv20120614_00281_stKsb335@ëc£¹p?/0@€E†š=®Nà@Þ¢Æ@Z=q+¾ž5?E…¯\D/âANÙA†U>@vMMøðÒHv20120614_00283_stKsb335@ëc£'Çmg?!~é@€E‡8ö=¤Ke@žÂ@AG®a¾'hsE†–D-£TDö~ÙAˆ?>[\¯MøðÒHv20120614_00287_stKsb335@ëc£™›ý¢?&¸@€E…ðì="Ä?$ÚX@¸Rd¾‰º^EƒÃHDÒõD÷A† I>øMøðÒHv20120617_01028_stKsb335@ëdr5·?×@€Ex'=¥q>¡œ@†{/¾¦ff
Et½šDÒ ZA"õÃAˆï>ˆ	MøðÒHv20120617_01032_stKsb335@ëdyÖ«H?"Í_@€E{Rf=ǤÔA
r²@‡\),¾å`Ex½šD/á'A,A‰A‰k}>°*úMøðÒHv20120617_01034_stKsb335@ëd}Õx˜?#µ9@€EzÚö=Çûè@5èß@¸R`¾™‡Ex{D-a‰Dö§ÏA…Íy>+MøðÒHv20120617_01038_stKsb335@ëd…6‹,?#¬ @€E{>R=®q4?+ç@õÃc¾–Ex_3DÒò°DöÆ=A†¨ä>4¦ËMøðÒHv20120630_00133_stKsb335@ëe¢ £-í?'™¢@€E§^)>=ֆ? ^x@w®.¾‡®
E¤ÞRDÒ̃AXùÛAˆRM>krtMøðÒHv20120630_00137_stKsb335@ëe¢'ÁZS?0'N@€E§v>g±Au3@e¸-¾r°!E¦†¤D/á7AhJA‡Nt>4ÃÉMøðÒHv20120630_00139_stKsb335@ëe¢+£›?5z@€E§;…>tvR?8¦/?þ¸Ra¾‰7E¦=ìD-ŽfDöI¢A†#i=öÒGMøðÒHv20120630_00143_stKsb335@ëe¢2ùqÆ?Mu@€E¦«H>ÕC@@v@333e¾\)E¤ºDÒì!D÷.5Aˆõ^>TOIMøðÒHv20120704_00779_stKsb335@ëf&x-Κ?8tö@€EY"¸>8Ôª@ƒ‡@0£×/¾¨õÃ
EUî=DÒzAšÝ/A†-ª>%öÎMøðÒHv20120704_00783_stKsb335@ëf&€µ²?2å@€E\ÉÃ>C?büÊ@5-¾œ(öEX¡ìD/áXA¬A†`•>$ÔðMøðÒHv20120704_00785_stKsb335@ëf&…X¿Š?8±š@€E^{>ÌA>Äù@%¸a¾…¡ËEZ•qD-OÏD÷,öA‡'­>'ÃMøðÒHv20120704_00789_stKsb335@ëf&vÛ?,CV@€E\ó®=éw§@»@333d¾¤ZEX'qDÓìDö_+Aˆ 5>Bý¼MøðÒHv20120705_00999_stKsb335@ëfFuŽL‰?FÒÍ@€E`M
=î[…@.ã´@õÃ/¾¶E¢
E[NáDÒ|ÕA %Aƒeå>AtMøðÒHv20120705_01003_stKsb335@ëfF|[›1?Cd%@€E\€{>="@¾yI@Tzá.¾¥`BEY(öD/̜A+A†=ú>^NMøðÒHv20120705_01005_stKsb335@ëfFªJ?SHÌ@€EX')>"tA_â¹@
=a¾Ê=qEUà)D-uD÷:˜A‡Åì>+ìMøðÒHv20120705_01009_stKsb335@ëfF†\Ðæ?[…U@€EVu×= [œMøðÒHv20120718_00114_stKsb335@ëgàÿV7?+Ä@€Eân{=È"¤MøðÒHv20120718_00118_stKsb335@ëgàk«ö?1¨ @€Eá±×=²B°@0
j@Z=q-¾OßEà=D/,¬A4$ÝA…$>KŒ…MøðÒHv20120718_00120_stKsb335@ëgà—…m?5EÀ@€Eâ==©1T@LÅã@G®a¾ˆ1'EßZD- öDöJÙA…¢â>9ÊMøðÒHv20120718_00124_stKsb335@ëgà$
†l?'ýn@€EáN=ø
TA36@`d¾_;dEݧÃDÒ¦VDö¾FAˆÅ²>EœMøðÒHv20120722_00811_stKsb335@ëhd'•>@?¸è@€E†¢¸>w‡@4²@JáH.¾ª~ú
EƒâöDÒª%A'²-A†U\>4YÒMøðÒHv20120722_00815_stKsb335@ëhd˜c®Ñ?Öý@€E†ÌÍ>'ÖN@'‹V@jáH,¾›"ÑE…YšD/Ò^A/ÎÙA†ãÇ>}–MøðÒHv20120722_00817_stKsb335@ëhd›Ô·¨?£ý@€E†•…>	ß>³ú½@Vffa¾˜bE"ŒáD-IHDö"žA†S>JRÍMøðÒHv20120722_00821_stKsb335@ëhd¢yö?
‹—@€E†cö=ø>(>¥_Ÿ@N¸Rd¾ƒ•Eƒ`DÒõ‰DöÉA‡ìt>SÅPMøðÒHv20120723_00408_stKsb335@ëh'¥oÆa?VT£@€E€=âò½@µ†½@2\0¾™‡
ExâDÒ£¶AŽJA" ì=üKÓMøðÒHv20120723_00412_stKsb335@ëh'¬KWÂ?Qÿp@€E~Ö{>"WÌAžî@zá,¾§ïžEyÁÃD0 ƒA7A…ß=óõ~MøðÒHv20120723_00414_stKsb335@ëh'¯Ú£¥?Y96@€E}ÿ×=ñøêMøðÒHv20120723_00418_stKsb335@ëh'¶Þ4?gf­@€E~t)>Z–MøðÒHv20120725_00712_stKsb335@ëhÆ$"Ž?0¡Ü@€E"Ñ3=ȁÀ>š©_@S33/¾ƒo
E'Ö{DҗžA}l‹AˆFŒ>ró$MøðÒHv20120725_00716_stKsb335@ëhÆ*‡£"?6ƒ$@€E…Ž3=ɄàA¾Ë@|(ö,¾ŽÙE"&öD/ÙªA2bA…N>3<áMøðÒHv20120725_00718_stKsb335@ëhÆ-´hÓ?/´|@€E…I=¬/œ?)@ffa¾¡G®E'ŽöD-NVDö'°A†So>!îMøðÒHv20120725_00722_stKsb335@ëhÆ4µz?,U­@€E…æq=ÐK)@){s@1ë…d¾"÷ÏE'äöDÒöfDöÓ®A†'>#œ'MøðÒHv20120726_00304_stKsb335@ëhâ.U@?YÇ@€E€ëá>½ãA¶ù@W
=/¾‡®
E|qDÒ¨{AˆdZA†*]>OzMøðÒHv20120726_00308_stKsb335@ëhâ4À¬X?#ƒ‰@€EX3>†5?é´3@8õÃ,¾€ƒE/\D/¼JA7oA"×H>ôžMøðÒHv20120726_00310_stKsb335@ëhâ8;jå?gF@€E€óš=Ջ±@×í=@N{`¾ž¸RE~ø{D-pÅDö¸1A‡Ëþ>RÖ%MøðÒHv20120726_00314_stKsb335@ëhâ?5ºÍ?$Ùü@€E€ª=´@9<R@33d¾'hsE}|RDÓfDö×TA‡NÑ>!"»MøðÒHv20120804_00685_stKsb335@ëjSÔ|?T @€E‰+3=‡ñMøðÒHv20120804_00689_stKsb335@ëjY·œ9?^¶Ü@€Eˆò==¥n4MøðÒHv20120804_00691_stKsb335@ëj]šF?p#¾@€Eˆsq=¾qtAY¦í?õa¾ž¸RE"ÇšD-v˜DöÂéA"Í;>'\™MøðÒHv20120804_00695_stKsb335@ëjqÖ?[ö@€E‡Õá=c"§@ÿ˜®@{d¾²°!E"£3DÓÓDö±A"ÿk>
±^MøðÒHv20120805_00447_stKsb335@ëj#E&Ñ?"0-@€EÐö=çK??c@r\"¾–‡+
Ew\DÒ½PA
=A‡?h>|˜%MøðÒHv20120805_00451_stKsb335@ëj#Y?ðÓ@€EÉ…=äZm@µË$@^{W¾Ÿ;dEn=D!A8õÃA†ˆ†>:øÕMøðÒHv20120815_00320_stKsb335@ëkb$c{?)œŒ@€Eg9š=ê@£@­Ø¬@$zá/¾¨õÃ
E`³®DÒ­?A‰›¦A"4>;MøðÒHv20120815_00324_stKsb335@ëkb+Ù¹?¨"@€Eg+=Èåã@…:Â@<(ö+¾µÂEd+®D/ØsA7VAˆ'q>%ñMøðÒHv20120815_00326_stKsb335@ëkb.[WÀ?)@E@€Ee¶f=Ìò«Aû'?ð£×a¾´¼jE_HD-~éDöÁ²A…l1=å™úMøðÒHv20120815_00330_stKsb335@ëkb5+Ös?OÂØ@€Edd)=©‰pA¸å)?þ¸Rd¾¶È´E^yìDÓîDöáÛA…tP=ütbMøðÒHv20120817_00066_stKsb335@ëkŸ¥ê…o?xä¯@€Em¤{=†<@¿~(@Qì.¾¥ãT
EfÄÍDÒå/Aa×
A"·À>v¥MøðÒHv20120817_00070_stKsb335@ëkŸ¬fš?cµ@€Emºö=S?•ä@1G®/¾©ûçEk×D/ÄÝAcß;A…*>gIeMøðÒHv20120817_00072_stKsb335@ëkŸ¯²	Ó?iyi@€Ej½\=št @Lð£@33a¾®{Ecä)D-"œDö@œA†ª=û1]MøðÒHv20120817_00076_stKsb335@ëkŸ¶>€n?VØv@€Eh]š=©ÓÌ@&Ì@e¾¨õÃEdDÒÚ^D÷;A†¾º>/'åMøðÒHv20120818_00075_stKsb335@ëk¿æ|–?$"\@€E¥\>©ðB."@'áH.¾¥`B
E¢(¸DÒï…Ac‰7MøðÒHv20120818_00079_stKsb335@ëk¿í——?d#@€E£ì>/ÁA@‡=@™ë…-¾° ÅE¡ü{D/ BA[ó¶A‡Õ>pû÷MøðÒHv20120818_00081_stKsb335@ëk¿ðxƒI?Ôø@€E¡ú>Ån?¬Kò@"\a¾œ(öEž'¤D-š^DöIA‡Ð">(MøðÒHv20120818_00085_stKsb335@ëk¿öê!ò?*̄@€EŸÜ3=ʜ¼At,@1ë…e¾‹C–E2DÒêVD÷6ÙA‰š>Z/ÆMøðÒHv20120818_00507_stKsb335@ëkó·Aö??T@€E…§H=áSA-sÓ@5¸.¾¸Qì
E'A…DÒƸAzýôA†ùý>BaMøðÒHv20120818_00511_stKsb335@ëkúà'?<_@€E…yö=ÂŜ?,+£@;…-¾/E")\D/µãAGt¼A‡qi>µ±MøðÒHv20120818_00513_stKsb335@ëkýfî!??t@€E…DÍ=ïÉQ@Îæº@\a¾¡G®E'
D-rNDö{}A…½'>[ŠMøðÒHv20120818_00517_stKsb335@ëkÃÃÐß×?7,µ@€E†³×=´Ôl@~OÖ?ç®e¾¤Ý/Eƒ…ÃDÒÞÉDöõA…¼á=ößXMøðÒHv20120829_00214_stKsb335@ëm!žþ³O?å/@€E¡Þ)=Ó)Ú@ŠJ:@P£×.¾Òò
Ežö=DÒ¤ÝAÄœA†µ>;7>MøðÒHv20120829_00218_stKsb335@ëm!ª¿×F?í"@€E£{>(š™>îØÒ@lÌÍ,¾'JE¢ÃD/ÙA4r°A‡ˆ>{gqMøðÒHv20120829_00220_stKsb335@ëm!®Š1r?`Ý@€E¢µ¤=üYnB>©@U¸`¾"ýôEžÅšD-h"Dö®òMøðÒHv20120829_00224_stKsb335@ëm!´ø…7?ë×@€E£'ö=ÊáŒAÆ+@U¸d¾Š=qE ´áDÒüZDöÇdAˆ-'>nìMøðÒHv20120829_00510_stKsb335@ëm$&FÖ~?$‹&@€E©3=ña"@×f{@£×
/¾"ýô
E¦¸DÒ¡¢A{&éMøðÒHv20120829_00514_stKsb335@ëm$,È$ò?d@€E©À=½ÊÌ>ÉP4@"zá,¾bNE¨–RD/©7A&ƒA‰>vqMøðÒHv20120829_00516_stKsb335@ëm$0<éj?!m®@€E©ã\=˖'@‰±@G®a¾'n˜E¥®áD-"ÑDöìA‰U>.¾MøðÒHv20120829_00520_stKsb335@ëm$@HÚå?' W@€Eª&==œŠd@ªî@B\d¾bNE¦½ÃDÒÿ#Dö¿ðA‡<Þ>SÛùMøðÒHv20120911_00220_stKsb335@ënÁ5|å?C-@€EªÏ==¹\MøðÒHv20120911_00224_stKsb335@ënÁ£ZŽ?Åi@€Eª‡á=üD>ɝ8@}p¤,¾›"ÑE¨Û\D/ǍA<9XA‰îÔ>³|JMøðÒHv20120911_00226_stKsb335@ënÁâú·?
Éà@€E©¯\=ç´©?k¡Æ@*áH`¾‰º^E¨§
D->%Dö‰qA†¦Æ>1ŒèMøðÒHv20120911_00230_stKsb335@ënÁ oVz?v[@€E©r×=Ñ÷?¸w@S×
e¾l‹DE§ŸìDÒî‡DöãDAˆ‹I>Án×MøðÒHv20120925_00369_stKsb335@ëp'9÷wñ?0®ª@€EÑA\=À€È@Ã)@aG®0¾©ûç
EÏn¤DÒÁÛA…A‡5Ó>xmñMøðÒHv20120925_00373_stKsb335@ëp'EUt§?03¡@€EÐø\=Å7¨?ƒ@fff*¾ŠÀƒEÎJD/»¦A6n˜A…ÙÁ>b±MøðÒHv20120925_00375_stKsb335@ëp'H˜n?,Jý@€EÏ(…=µäÌ?z•Ì@<ÌÍ`¾–‡+EÍ:öD-17Dö‹}A‡Õ>HMøðÒHv20120925_00379_stKsb335@ëp'NÑk?%±æ@€E͹3=Ðü
@¿Ñ¦@ˆõÃd¾‰7LE̽ÃDÒÝyDöé‰A‡‰/>wFºMøðÒHv20121007_00222_stKsb335@ër–œYg?vs›@€E£¤=ØøNMøðÒHv20121007_00226_stKsb335@ërœ¸\þ?o£!@€E¤R=¢ú @эA@xQì*¾ˆ1'E¢¼{D/ŸLA?²A‡nO>«N³MøðÒHv20121007_00228_stKsb335@ërŸÍZ'?P§r@€E£k{=Û"ACã@Qìa¾\)E¡¤D-qDö€îA…èD>&´:MøðÒHv20121007_00232_stKsb335@ër¦ª>?W³k@€E¤•=él@®ƒÕ@(Qìe¾"÷ÏE¢=3DÒ×#DöÙ'A†KÎ>f2MøðÒHv20130301_00681_stKsb335@ë"+Õ¦Œ?/ä@€E¸0R>+<'Óf@`£×/¾•
Eµ½ìDÒæ%A<bNA…Í`>† ÄMøðÒHv20130301_00685_stKsb335@ë"+Û¶"·?%4Q@€E¶rá>ÁU@ìÀ­@U¸/¾{çmEµÃD/™šApJA‡>G)'MøðÒHv20130301_00687_stKsb335@ë"+Þðæ²?®^@€Eµ¨Í>"2@(w÷@\)_¾'hsE´D-DöA†äÓ>"Š,MøðÒHv20130301_00691_stKsb335@ë"+å—nœ?;hë@€Eµ¸>FrA"z
@.{d¾·KÇE²áDÒéÛD÷qªA"€m>:¤òMøðÒHv20130308_00713_stKsb335@ë…g¬b?Ùe@€E¹&f=Ó¾_@r
@¢áH.¾™™š
E·[®DÒõAD1'MøðÒHv20130308_00717_stKsb335@ë…ÒðR?Î@€E¹š=å?UAdª@¬zá-¾˜bE¸föD/"JAh£×MøðÒHv20130308_00719_stKsb335@ë…è¿G?ÞÒ@€E¸Æ)=µiD?¬@!G®`¾\)E·|áD-ž¨DöA…êè>sBMøðÒHv20130308_00723_stKsb335@ë…?ð@€E¸@Í=Ç¡X>O=
@Që…d¾~ùÛEµ«qDÒå/D÷ZVA†;?>ŽIMøðÒHv20130313_00820_stKsb335@녪¦2äÚ?ꑮ@€E›ôÃ=èÁ"MøðÒHv20130313_00824_stKsb335@녪­!Eö?ÁÑw@€E›ó>*gžMøðÒHv20130313_00826_stKsb335@녪°RãÓ?ÒV@€Eœ:f=¢[¸MøðÒHv20130313_00830_stKsb335@녪¶Ð[Î?ª]L@€Ez3=Š—MøðÒHv20130317_00466_stKsb335@ë†*$HÿÎ?
)È@€E¥Ù\=÷<;AmN²@Qì/¾©ûç
E£ÚDÒé¢A=KÇA"…,>LôèMøðÒHv20130317_00470_stKsb335@ë†**}—…?l@€E¥­×=áµ­@ò|®@™š+¾±&éE¥šD/xAkA…è>cRMøðÒHv20130317_00472_stKsb335@ë†*-yë~?¶n@€E¥ ì=áV>üP»@(õÃ`¾™‡E¤ŸÃD-š^Dõú¸A…\Y>#ÄMøðÒHv20130317_00476_stKsb335@ë†*3ÙF?ñø@€E¤Kf=ÊÄ@=£ç@dzáe¾ŽÙE¡×DÒÍXD÷UA…,d>f…ÖMøðÒHv20130326_00702_stKsb335@ë‡KÓl$?y@€E¢Ã=â">óÛ:@QG®.¾¬1
E \DÒßÇA^JA…>&ýMøðÒHv20130326_00706_stKsb335@ë‡KÝ߯(?"b×@€E¢<
=µ—h>š†˜@P.¾—PE —…D/°RAZ$ÝA…Ø¡>1öGMøðÒHv20130326_00708_stKsb335@ë‡Kã:—¬?l@€E¡åR=Å È?MŽs@J=qa¾¨r°E XRD-xöDö=qA…t+>;³¼MøðÒHv20130326_00712_stKsb335@ë‡Kí¨Å1?3ž@€E¡ŠÃ=Ñ\I?»ûÃ@S33e¾š¬Ežþ)DÒÕXD÷*A†¡>;ÎpMøðÒHv20130625_00936_stKsb335@뒨ð2F?œQÄ@€Eaìá=Ð8ðMøðÒHv20130625_00940_stKsb335@뒨ö¸3
?£Gu@€Ea0¤=Ìà^?-G½?Ó33.¾´9XE\ÄD/úA1çmA[†>=ÔMøðÒHv20130625_00942_stKsb335@뒨ùà '?¿Ðæ@€Ea…=ÊÍÚ@Â?\)a¾½p¤E]•ìD-'XDö€9ANX>A—]MøðÒHv20130625_00946_stKsb335@뒩_º?}õ@€E`N)=†{Ý?E^O?˜Qìd¾£SøE\©ÃDÒâ¨DöÛuA|à³=ÙÍMøðÒHv20130713_00265_stKsb335@ë"à¶Y¹?N@€EžÏ3=Õ¾?‹ýø@*=q-¾§l‹
E›Ù\DÒó–ALƒAu7,='НMøðÒHv20130713_00269_stKsb335@ë"à¼Í¦<?JZ@€Ežú)=Õ@úÞî@$zá/¾ß;E€¸D/k¶Ap§ðAvJ=͝MøðÒHv20130713_00271_stKsb335@ë"àÀËÉ?#/@€Ež\==í@Ãa?èõÃa¾§ïžE4D-ªDö
˜Au5ý=€¤ÈMøðÒHv20130713_00275_stKsb335@ë"àÇ/äõ?+6@€EƒR=ÐãG@©m?ï\)e¾†$ÝEš¼¤DÒÂoD÷XÝAw+8=šÂ"MøðÒHv20130805_00124_stKsb335@뗿õòÀ?lÅ@€Eªwá=¦;,A I™?˜Qì,¾º^5
E¨DÒÒòAM7LASÁ`<ÓÔ8MøðÒHv20130805_00128_stKsb335@뗿üŠdÈ?cÔ@€E©áR=¦'lA a"?šáH.¾£SøE§D/ëA`E¢AUG<˨"MøðÒHv20130805_00130_stKsb335@ë—ÀG7?z@ý@€E¨Qá=æI¥@š2?5a¾ºáHE¨DáD-'ÑDö)/ATšà=ã€MøðÒHv20130805_00134_stKsb335@ë—À©WR?€Ç¯@€E§²ì=³bX@aÙ1?(õÃe¾­VE¥÷3DÒÙôD÷=ATÚ\< yMøðÒHv20130805_00580_stKsb335@ë—Ä0d÷¦?O@€E£†=ñŠAæ¨H@(ö/¾¯ 
E¡ÉìDÒ¹ªAt§ðAUEû<ô»ýMøðÒHv20130805_00584_stKsb335@ë—Ä7†i'?é@€E£[{=øïAè£@ÌÍ,¾£×
E nRD/àÕA:Ÿ¾AT«=é%MøðÒHv20130805_00586_stKsb335@ë—Ä:á<ñ?"þ@€E£È=õÓãAÑ«V@
=a¾ž5?E¢Â=D-X¤DöxîATYÄ<³âMøðÒHv20130805_00590_stKsb335@ë—ÄA@,?™Ð@€E¤c…=Ã[ôAø<+?…¸d¾¤Ý/E£(öDÒÕªDöðMøðÒHv20130806_00541_stKsb335@ë—ã՗f?÷Ñ@€EžÌ¸=ùLfBA@ff/¾""
Eœ¤DқmAlÌÍMøðÒHv20130806_00545_stKsb335@ë—ãÜ`¾‡?ù¹@€Ež´…=©½B)
»@*=q-¾¤ZEu…D/ÄJA@ùÛMøðÒHv20130806_00547_stKsb335@ë—ãßðÈ?(J€@€EžX¸=¤™èAëTÅ? b¾±&éEžgìD-=qDöyqAPc¼<^ÔtMøðÒHv20130806_00551_stKsb335@ë—ãæ™!O?4¡@€Ež!=ÒáAì>? e¾›"ÑEœ¹qDÒó\DöòFAPÏ<Ùì–MøðÒHv20130807_00677_stKsb335@ë˜0ă}?1›'@€E"M\=Ò2©Að5@¸0¾¶È´
E'¥HDÒiüApÌÍMøðÒHv20130807_00681_stKsb335@ë˜7Sn<?)¾@€E"–š=¥6ÀBɑ@33%¾—
=E'¶{D/²òA4§ðMøðÒHv20130807_00683_stKsb335@ë˜:ÙëC?8ì‹@€E"I…=¡tŒA®t"?Ÿa¾£×
E"^)D-G
Dör^AKvr<~^	MøðÒHv20130807_00687_stKsb335@ë˜AyW/?3éÅ@€E"§f=ÁåüB	1÷?fffe¾ž¸RE'¨áDÒã®DöùôMøðÒHv20130809_00733_stKsb335@ë˜Fƒ9?´C@€E|áì=àm@^­§?5/¾«
EwõÃDÒdþApAEõ‰=EHWMøðÒHv20130809_00737_stKsb335@ë˜F‰ºß?·ÓM@€E|f{="hd@¤$¯?p£×(¾Å¸EyÃ×D/ŠáA1ïžAE$+=b¥MøðÒHv20130809_00739_stKsb335@ë˜F˜j?½Áå@€E{8R=äwC?'8ƒ>ð£×a¾¼í'Ex®D-^fDösTAFÐ=t ÅMøðÒHv20130809_00743_stKsb335@ë˜F"'!¦?ݙê@€E{`f=ãŠ@(>ë…d¾®—Evô{DÒñšDöÅAEu"=€ 8MøðÒHv20130830_00220_stKsb335@ëšá0»Ê?8°@€E'Ð…=¤·@@Ψ¾?±ë…0¾ž5?
EÙ\DґXAh°!Amî=SMøðÒHv20130830_00224_stKsb335@ëšá7k¼'?«9@€E'ñ3=¼ p@^c?ê=q,¾²-EáD/µ'AEë…Alìl=3ülMøðÒHv20130830_00226_stKsb335@ëšá:¡qT?Î@€E'B¸=äö£@´ÈÈ?¾¸Ra¾'ñªE¯×D-dZDöW×Am&‹=ۈMøðÒHv20130830_00230_stKsb335@ëšáAVö?Ä!@€E'K{=Ŋ¸Aé]?ØQìd¾«E=\DÒÑËD÷Am†>=&ZMøðÒHv20130831_00438_stKsb335@ë›ÕÔ"W?S`@€E›_Í=|À¸>ÁÛ?Î{1¾È1'
E˜Ú)DҝqArñªAoxÑ=ƒKMøðÒHv20130831_00442_stKsb335@ë›ÝQõk?ï@€Eœ[R=¢ð?ÁKK?Ç®-¾¹XE™¤D/˜sA(ÐåAm¯X=zÎMøðÒHv20130831_00444_stKsb335@ë›കô?}.@€E›Q¸=X(¡>='Ö?hõÃa¾¤ZE™2ÍD-"DöhîAmj=[àxMøðÒHv20130831_00448_stKsb335@ë›ç¦rE?}É@€E›)®=•xÀ>©@ž?¢\d¾º^5E™~RDÒÖòDöæoAnAÿ=hs…MøðÒHv20130924_00186_stKsb335@ëž®¥ð??Æó@€E¹¥=õÌx@:7@=q0¾\)
E¸´áDҖ¨A{Ax§w= fwMøðÒHv20130924_00190_stKsb335@ëžµI}Í?+½@€Eº Ã>(ÿ?±ß@ff)¾›"ÑE·÷×D/š A1ë…Ax'ä=¨õµMøðÒHv20130924_00192_stKsb335@랸:Ž?6¯@€E¹¤¤=ßu?j×@õÃa¾³¶FE·•®D-HƒDö?Ax@¡=uº=MøðÒHv20130924_00196_stKsb335@ëž¿£?&R@€E¹¤>û?lË??¾¸Re¾"záE¸@fDÒë;DöÚfAy8Î=bJwMøðÒHv20130927_00177_stKsb335@ëž`¨ieÊ?Xb$@€E•Ç=›.È@a°@õÃ0¾¯ 
E"#šDҐþAw+Ax­–=»q|MøðÒHv20130927_00181_stKsb335@ëž`®ÑYy?k})@€E•Q®=ë$@,+ª@
=q,¾° ÅE'ú¸D/'A3KÇAyۘ=¬"¸MøðÒHv20130927_00183_stKsb335@ëž`²%F‹?k÷@€E"Ô)=¿";åÀ?¬ÌÍ`¾ºáHE'ñìD-_mDöpJAzHz=™´áMøðÒHv20130927_00187_stKsb335@ëž`¸'ÎN?†r'@€E'–á=Š³?-ª?˅e¾"záE'DÓ	qDöۖAz•÷>c
MøðÒHv20131006_00065_stKsb335@ëŸÕv"‡?/uÊ@€E¡U¸=ɒ•@@€­?â\0¾˜b
E ŒÍDҋ}Ay33Az§€=šB¼MøðÒHv20131006_00069_stKsb335@ëŸۆ£ô?'u
@€E¢š=ìqq>È]p@×
-¾"t¼E¡®D/œA9t¼Ayµ=ºDgMøðÒHv20131006_00071_stKsb335@ëŸÞ©ˆû?ZÒ­@€E¢.ö=Þøc?GÛ?Ê=qa¾ŽVEŸ·
D-‡+DölAzc=Ÿ"MøðÒHv20131006_00075_stKsb335@ëŸäò"0?2e¿@€E¡gì=Ú¶>`e?ٙšd¾–E ,ÍDÒïçDö×ðA{O,=€hXMøðÒHv20131007_00138_stKsb335@럠K¼_?DÙ5@€E¼¦š=¶>0>…)1@9™š/¾µ?}
E»§…DÒ¡ÛAz1A|¼b=ÆWpMøðÒHv20131007_00142_stKsb335@럠R•ÄM?OÚ@€E½sö=»ïÄ@®¦&@+…¾yÛ#E»ò{D/¤)A7+A|‰·=ÛílMøðÒHv20131007_00144_stKsb335@럠U¹U!?<²Y@€E¼ý{=£n¤@¦à?à?¾–‡+EºúáD-}Döl)A~ÝÚ=ºPMøðÒHv20131007_00148_stKsb335@럠\€ŽÜ?AÙ*@€E½š×=Ç^¥>ýñö?Î{d¾‹Æ¨E¼GÃDÒôjDöÛ¾A|¦)=†_MøðÒHv20131018_00057_stKsb335@ë ÿø‹wB?R@€EÁW¸=Øb"?G´@>{0¾­'h
EÀ}®Dҏ®AtA{Ës=ÁVMøðÒHv20131018_00061_stKsb335@ë ÿþÜN ?fx}@€EÂbÃ=£d?î¾Ñ@õÃ,¾ß;EÀCìD/ÎFA6ÔþA|¢R=ΚrMøðÒHv20131018_00063_stKsb335@ë¡Ï»?M"_@€EÂ==¸ D?,¨!?æffa¾®{E¿\¤D-WžDöp¬A}o=ÀY'MøðÒHv20131018_00067_stKsb335@ë¡œ?Yµg@€EÁÚH=Ôà[?L9d?ÌÌÍd¾•EÀ&{DÓ/DöîoA}Ó¼=Ø_…MøðÒHv20140329_00688_stKsb335@ëµLcåW³?"Ü—@€Elì=†Ž°MøðÒHv20140329_00692_stKsb335@ëµLj¤Ž•?`Üû@€Ekµ3=W‰?öQ\@Tzá*¾©xÕEgÒfD/Õ¢AW33A†E3>"˜MøðÒHv20140329_00694_stKsb335@ëµLnÐt?'+˜@€Ejÿš=ŒMøðÒHv20140329_00698_stKsb335@ëµLtË?\¯1@€Ei°f=—´@ò;@%¸e¾/EfC
DÓ	'D÷$îA†°®>X|zMøðÒHv20140510_01178_stKsb335@뺌2›ž,?q3ü@€E2Í>2@ÃÍñ@…¸0¾±©ü
EŽRáDÒ{TAŒ…A‡d´>ˆà'MøðÒHv20140510_01182_stKsb335@뺌9\gµ?%@€E'FR=¬6ÀMøðÒHv20140510_01184_stKsb335@뺌<Ôô?Ll@€EÜR=§MQ@äNº@(ö`¾°£×EˆöD-i7Dö³–A†n>"A¾MøðÒHv20140510_01188_stKsb335@뺌C±'?râ¶@€EÖ®=—K¬@©k?ð£×d¾¢MÓEŽRDÓbDöØ!AƒóŽ>&<îMøðÒHv20140511_00590_stKsb335@뺦ÓÓß?_k@€EÏ=ü¸?¤|­@ˆõÃ-¾¨r°
EzDÒ ÅAi/A‡×>ŸlCMøðÒHv20140511_00594_stKsb335@뺦ÚRâ%?K²Y@€Eáì=³ìÜ@@ƒ@[…+¾ÀƒEŽGD/ØBASº^A†&>B€ÂMøðÒHv20140511_00596_stKsb335@뺦ݬÉL?/v%@€E˜==˜4l@jÌ"?ë…a¾¬1EŽ†fD-³ÇDög}A†ño=êZMøðÒHv20140511_00600_stKsb335@뺦ä–ã1?@I@€EŽà…=›;Ü> ¢@{e¾ˆ1'EŒFfDÒýD÷!ÓA…»K>TSMøðÒHv20140528_00440_stKsb335@ë¼Å£Ï7¶?"u:@€EƒG{=j2ðMøðÒHv20140528_00444_stKsb335@ë¼ÅªYð·?'"@€Eƒi¤=œÁMøðÒHv20140528_00446_stKsb335@ë¼Å­±^\?gV@€E'Þá=µ_áMøðÒHv20140528_00450_stKsb335@ë¼Å´K64?fsV@€E'Ó3=ÃçX?R@¼@33e¾²-EeÃDÓ{D÷öA†

>B{sMøðÒHv20140615_00277_stKsb335@ë¿
Š'i?fÐØ@€E²Y)=ìMøðÒHv20140615_00281_stKsb335@ë¿
ëéó?ŸÁõ@€E³q=Ö=mMøðÒHv20140615_00283_stKsb335@ë¿
°w?²r@€E²Í=½fXMøðÒHv20140615_00287_stKsb335@ë¿
"¼ü?ѯµ@€E´O
=ÄkMøðÒHv20140617_00752_stKsb335@ë¿Dí;Ò¿?"é@€E±Â®=͵MøðÒHv20140617_00756_stKsb335@ë¿Dóí³!?~9È@€E²ßš=²š°MøðÒHv20140617_00758_stKsb335@ë¿D÷Wð'?l";@€E±ä¤=?ùçH@'
=a¾š¬E°9\D-€RDöiôA‡ à>¦jMøðÒHv20140617_00762_stKsb335@ë¿DþGžz?Q¹L@€E²œR=Á«Œ@P	œ@…e¾'\E¯
ÍDÓ`D÷+®A†´M>PœºMøðÒHv20140617_00968_stKsb335@ë¿HWK?Ékº@€EªTá=¯´œMøðÒHv20140617_00972_stKsb335@ë¿HÕÈõ?¡µs@€E©òš=ÁЈMøðÒHv20140617_00974_stKsb335@ë¿H"9¶Z?¸H@€E©²=®ýðMøðÒHv20140617_00978_stKsb335@ë¿H(½ð?¼q³@€E©:f="'ÔMøðÒHv20140618_01357_stKsb335@ë¿kfPv?´ä@€EħÍ=óMðMøðÒHv20140618_01361_stKsb335@ë¿klsÑ^?†2Á@€EÅ՚=¿m±MøðÒHv20140618_01363_stKsb335@ë¿ko}`ÿ?w¼)@€EÅ3
=ÔmZMøðÒHv20140618_01367_stKsb335@ë¿kuݲx?iÚL@€EÆ2®=ÅúMøðÒHv20140624_00761_stKsb335@ëÀ'òä)?2¦µ@€EŒ˜q=­Ôä>â"@HõÃ0¾™‡
EŠP)DÒvA"A†±b>eŠMøðÒHv20140624_00765_stKsb335@ëÀ'ø?&2™@€EŒn>öâ@_D@Z=q/¾±©üEŠ'šD/ÁA0Ý/A‡üå>g?ôMøðÒHv20140624_00767_stKsb335@ëÀ'ü_׬?8"œ@€EŽ]ö=Ï~?Ïã:@ff`¾¬‹DEŒåìD-E`Dö©ÃA…žy>1W;MøðÒHv20140624_00771_stKsb335@ëÀ(Qs?*>¸@€EÓì=ýp@$Ö@1ë…d¾­VEŒY\DÒüƒDöÃøA‡Y>? MøðÒHv20140630_00238_stKsb335@ëÀಳ?SÙ@€EØö=´l@™§>@1G®-¾å`
Eœ…DÒ·ßA`"uA"±>Ö]MøðÒHv20140630_00242_stKsb335@ëÀ๼?JÝ@€E¢o3=Ú7âAËò@C33.¾˜bE¡')D/ôÍAmÎÙA"à>
uËMøðÒHv20140630_00244_stKsb335@ëÀà¼ÊÌ?Uc@€E¢"f="éð@ÑÁ¾@Qìa¾¥`BEŸöD-™7Dö?
A…÷h>sMøðÒHv20140630_00248_stKsb335@ëÀàɼ?NÛ@€E™´á=ùw§?vË@,ÌÍd¾Ÿ¾wE–´=DÒómD÷QãA‡"7>H>}MøðÒHv20140630_00598_stKsb335@ëÀä)Ë?4fÚ@€E"v=Ï?ÐA
6 @6ff.¾ŽÙ
Eç3DҕÓA€KÇA†º×>C«AMøðÒHv20140630_00602_stKsb335@ëÀä0y$Y?+æ@€E"q>h.?ãò@[…,¾ºáHE'Ÿ®D/Ì{AS…A‡]>XtåMøðÒHv20140630_00604_stKsb335@ëÀä3Ý­p?8ÄW@€E""š=·â¼?Æmª@&ffa¾™™šE'ÆÍD-cÇDö€þA†U>ÒõMøðÒHv20140630_00608_stKsb335@ëÀä:»¨7?=‹@€E•"{=Ý.s?Í<º@ffe¾‹Æ¨E';DÓ7D÷œA†*¹>ìïMøðÒHv20140630_00646_stKsb335@ëÀ䑿Jƒ?€Tn@€E')=Ù$l@XÓÂ@:áH/¾–‡+
EŒF=DÒrVAƒß;A…â>gìMøðÒHv20140630_00650_stKsb335@ëÀä˜Ãá?…Z‹@€E'´Í>ÊV@'b@I™š-¾"záE†ÍD0-A=l‹Aˆ¾>ežUMøðÒHv20140630_00652_stKsb335@ëÀäœWYX?vOó@€E"ô>ï±?3°¬?ï\)`¾£SøE'PD-psDö°œA…©š=áGãMøðÒHv20140630_00656_stKsb335@ëÀä£Z'"?ƒñ¦@€EŽ\{>«>@ã-ð@\c¾'hsE‹qDÓ$Döá‰A…?u>K§MøðÒHv20140703_00205_stKsb335@ëÁ@¬ÌâF?g!ó@€E›8=m{i@¥à~@g®.¾¤Ý/
E˜ËšDÒ®%A`ÌÍA…r¾>|§MøðÒHv20140703_00209_stKsb335@ëÁ@³ìÂ?i¢P@€EšEì=ËG@j r@+…-¾­'hE˜ÐfD/ÿßAoA…«x>FbŠMøðÒHv20140703_00211_stKsb335@ëÁ@¶""?V¯_@€E™Íá=ÁÃc@Nõ#@'®a¾ž¸RE˜:)D-‡žDö;–A‡%&>nå"MøðÒHv20140703_00215_stKsb335@ëÁ@¼ô1ì?CòW@€E˜3=ª^Ô@˜È@¸d¾ß;E"lDÓ)D÷f A†éå>C×ÆMøðÒHv20140707_00508_stKsb335@ëÁÃM3iå?'̅@€E¬íì=ùuAÑã@aë….¾wÎÙ
EªyÃD҇LA~ffAˆó¾>‹døMøðÒHv20140707_00512_stKsb335@ëÁÃSå»?5½Í@€E°TÃ=ÃNdMøðÒHv20140707_00514_stKsb335@ëÁÃWõtâ?3Gú@€E¼"š=ª†ðMøðÒHv20140707_00518_stKsb335@ëÁÃ_•a|?@ÝY@€E®ü¤>™¿MøðÒHv20140713_00136_stKsb335@뀢0§?:<@€EÊ|=Ü,C@CRx@s33.¾'ñª
Eǘ{DÒnFAWÛ#A‡ÆÑ>"§îMøðÒHv20140713_00140_stKsb335@뀨ze?GDå@€EÉ´ö=ã=RA	Ö@N{0¾OßEÉ
D/åÃA'KÇA"%w>AòüMøðÒHv20140713_00142_stKsb335@뀫žCÍ?;ڜ@€EÉ>[¥?ØoŽ@.¸Ra¾ÒòEÆváD-GžDö;ÏA…è[>7˜MøðÒHv20140713_00146_stKsb335@뀱îÚ¿?7bk@€Eȧ®>T­A	n~@õÃd¾'\EÄÊÍDÓ%D÷qìA†W®>3ôYMøðÒHv20140713_00304_stKsb335@ë'(íµ?yÏ@€E¹îq=ÎÑ@€H«@'=q/¾‰7L
E¶²¸DÒ}HAePAˆZ–>¨iMøðÒHv20140713_00308_stKsb335@ë'N½?X@€Eº6H=çÁ•@œÚm@¢=q-¾¹Û#EºRD/ÈöAs\)MøðÒHv20140713_00310_stKsb335@ë'Þ>?ބ@€E¹>=¯†\@0|7@u¸`¾"›¦E·)šD-QHDöguA††F>w>MøðÒHv20140713_00314_stKsb335@ë'NºÎ?IF@€E¹ˆ×=ؓS@O@!@|ÌÍe¾ŽVEµÂDÒזD÷J¨AŠ"Í>'ôÊMøðÒHv20140727_00151_stKsb335@ëÄ@ä2õK?¢È@€E•ºq=¥êŒMøðÒHv20140727_00155_stKsb335@ëÄ@ëcü)?=Ì-@€E %R>\æ:MøðÒHv20140727_00157_stKsb335@ëÄ@îéAÍ?-ýE@€Eù¸=×&›MøðÒHv20140727_00161_stKsb335@ëÄ@õj«?,¢@€E•ÜÃ>Y?MøðÒHv20140809_00565_stKsb335@ëÅä²V)?^ðä@€E›'H=¶çXMøðÒHv20140809_00569_stKsb335@ëÅä¸Øäˆ?R%b@€EYì=ˆ"¤?á1–@?\)+¾›"ÑEš¤ÍD/ðƒA.´9A"Ø!>,0MøðÒHv20140809_00571_stKsb335@ëÅä¼Ce?S3Ö@€EœöR=Ÿh$A4Ð@\`¾©ûçE›R)D-ªDö­ºA†‰†>K¸MøðÒHv20140809_00575_stKsb335@ëÅä†wÔ?MH@€Eœùì=½<@Ç×@(öe¾ˆ´9Eœ
DÓ*DöÚ-A…åí>+‡%MøðÒHv20140818_00685_stKsb335@ëÇ8ÉZR?[ms@€E¼†f=ÎX8MøðÒHv20140818_00689_stKsb335@ëÇ?+¿L?\ü @€E½Œ¤=³ÿAš6@p-¾›"ÑEºã×D/ÍÓA!7LA…H>TÅ÷MøðÒHv20140818_00691_stKsb335@ëÇBdÔk?^o"@€E½¿á=ãm‡@¸Ó•@
=q`¾¨õÃE»yìD-ÐÕDö£\AƒÿS>!¨MøðÒHv20140818_00695_stKsb335@ëÇHØ5?P|z@€E½€{=³|ˆMøðÒHv20140819_00157_stKsb335@ëÇ%É ??v¹@€EŸ¡3=›ÈMøðÒHv20140819_00161_stKsb335@ëÇ%Ï͈4?Uxß@€EŸÿ==šõ @ûÌ@!G®.¾šŸ¾EK\D01A.£×A"<a>ÄiMøðÒHv20140819_00163_stKsb335@ëÇ%Ó
C{?K¼r@€EŸT=›ª`MøðÒHv20140819_00167_stKsb335@ëÇ%نԛ?Z3@€EžÓR=ørÄ@"»æ@#×
e¾–‡+EDÓRDöÜBA…ôØ>D'MøðÒHv20140925_00258_stKsb335@ëË›QOS?k'@€E¨ö=哣A»@‡®_¾¯²
EœY
DË>fA†"ÑA‡â>{ÓuMøðÒHv20140925_00262_stKsb335@ëËÂ¥KN2?)I@€Ež=¬?œµ@\))¾—
=Eœ<D/¹ËA%ãTAˆÎ;>ŠüöMøðÒHv20140925_00264_stKsb335@ë˪K"&?(v†@€E==¬hP@œÕu@ë…a¾šŸ¾EšâD-WDö";A†‰ì>ï"MøðÒHv20140925_00268_stKsb335@ëË´'k?ôû@€Eœ¶f=êîcAãµ@žffd¾ž5?E›ªDË¡PDöÎ^Aˆ•>Ž·+MøðÒHv20141007_00297_stKsb335@ëÍA"¹"	?Õ(@€EÆä¸>‡b@]…@9™š0¾ŒIº
EÆr=DҖáA‰ÄœA…'i>@í¨MøðÒHv20141007_00301_stKsb335@ëÍA‹K­Ó? @€Eȧq=Í©«>Â;Â@…p¤,¾ŽVEÇ#3D/ÌjA2—Aˆþ…>ž–¤MøðÒHv20141007_00303_stKsb335@ëÍAŽ¨Y¦?Ö©@€EÈÌ®=ñò4>€r@ £×a¾m'hEŧqD-]qDö"çA†?U>>êMøðÒHv20141007_00307_stKsb335@ëÍA•IÙ?Ö@€EÈÈ{=âsÜ>À$@y™šd¾j~úEÇR¸DÓòDö×Aˆbý>Š€óMøðÒHv20150820_00160_stKsb335@ëôà9¤*?4¥'@€E¡ˆH=¶×àAi‰>@jáH/¾‰º^
EŸŽ)D҄9Av5?A…¹œ>gF
MøðÒHv20150820_00164_stKsb335@ëôà?›ÌO?0ÿ@€E î>
Ó?Ë@záH-¾|í'EžCD.iìAPñªA…ÿ¡>uštMøðÒHv20150820_00166_stKsb335@ëôàB§j?1#?@€E ¥R=òn>£jx?ýp¤a¾‡®EŸ¯×D-œ)Döh9A†Ë>
£»MøðÒHv20150820_00170_stKsb335@ëôàHBÏ]?/"£@€E Ÿ=νÂ@fl@
=e¾'ë…EŸì¸DÒtjDöãLA‡õr>$ÏMøðÒHv20150906_00261_stKsb335@ë÷,å‹à?Ž§@€E'/Í>ÇDMøðÒHv20150906_00265_stKsb335@ë÷8ˎ?Š2/@€E"\=¦2MøðÒHv20150906_00267_stKsb335@ë÷;tb?cÞ@€E'}¤=­e´MøðÒHv20150906_00271_stKsb335@ë÷AMè–?ˆ5Ã@€E'Ä==e@><ÇK@'®d¾¶È´EÎ)DÒB°D÷!A…ӝ>±;¹MøðÒHv20150908_00251_stKsb335@ë÷BC^CØ?xµÌ@€E‹S)>4 MA-€¦@9™š.¾†$Ý
E‰±ÃDÒdƒA˜XA†Q÷>?u4MøðÒHv20150908_00255_stKsb335@ë÷BJ.l¥?F @€E4=¦fÈ?•qj@^¸R.¾š¬EŠêÍD.¤¼AÂA†Z">/XMøðÒHv20150908_00257_stKsb335@ë÷BM)ùú??îñ@€E
=¬'°@­:Ã@áHa¾ˆ1'E‹")D-ÓçD÷P"A†ó>3²MøðÒHv20150908_00261_stKsb335@ë÷BR–;?FÖõ@€EJ¸=§G@YÏ@5d¾•E‹¨)DҘD÷·ßAˆ >NwdMøðÒHv20150909_00083_stKsb335@ë÷`g£m-?"hU@€E•#==tBÈMøðÒHv20150909_00087_stKsb335@ë÷`mäÕ,?iYÿ@€E—{=ˆ¬MøðÒHv20150909_00089_stKsb335@ë÷`pîzG?_Vñ@€E–ë
=Šl#MøðÒHv20150909_00093_stKsb335@ë÷`và\!?^ìÐ@€E–×®="ƒ8?ô¬ß@=qe¾™™šE"Þ{DÒ}ìDöëdA…‹Ä>_—½MøðÒHv20150922_00169_stKsb335@ëùݚ_'?@€E£Î=ã6œ@PñÔ@‡\)/¾È´9
E£¤DÒmãAz¸RAˆEÙ>ª%±MøðÒHv20150922_00173_stKsb335@ëùãt>@? AÛ@€E¤
=ë	Ü@­"í@{….¾¤Ý/E¢jD.Œ{Acl‹A‡‰·>w-$MøðÒHv20150922_00175_stKsb335@ëùæ&JB?Áá@€E£"¤>
	X?ÇqŠ@?\)a¾•E¡ÌöD-¡Dö–wA‡q>1rMøðÒHv20150922_00179_stKsb335@ëùë¯pÆ?ÔÜ@€E£†=ږ@»8»@ZáHd¾ŠÀƒE¡æáDÒp1D÷1AˆíX>'¾ÞMøðÒHv20160719_00933_stKsb335@짟o±ê?,	@€Eƒ|ì=°¬@—ñ@Vff6¾—
=
EqD҉yAbNA†=>YgóMøðÒHv20160719_00937_stKsb335@짥¸[|?&y@€EƒÇf=ÙÒw@©EF@QG®3¾'ë…E'ìD/ÌZA'™šA…vÄ>>ñ¤MøðÒHv20160719_00939_stKsb335@짨þV]?7E±@€Eƒ.¸=ÚÎáAA&?úáHa¾ƒoE'RD-€bDöÐsA†\Ú>ØUMøðÒHv20160719_00943_stKsb335@짯Cʅ?0Å:@€Eƒäö=Ía
?+Ü"@=p¤d¾ŒÌÍE{DÒýhDöļA‡[>^þMøðÒHv20160822_00013_stKsb335@ì"ßåE•?.A@€EÞ/H> iD=]É@"ÌÍ3¾"ýô
EÜn¤DÒ¤bAn¸RA‡j§>–nöMøðÒHv20160822_00017_stKsb335@ì"ßì|ê?$àÀ@€EÝ$Ã=ÔOñA7@Ž@½p¤2¾š¬EÛ)D/æ¨AfýôMøðÒHv20160822_00019_stKsb335@ì"ßïàM2?(g7@€EÝ)> 'l?iB‰@eb¾…¸EÜT{D-®VDöMA†Íf>Y$MøðÒHv20160822_00023_stKsb335@ì"ß÷gK?*^^@€Eޛ×=ʳVMøðÒHv20170620_01229_stKsb335@ìH«zjT?š@€EŸ0R=ÁSIMøðÒHv20170620_01233_stKsb335@ìH«¾l?Žù¸@€EŸH=‡;ìMøðÒHv20170620_01235_stKsb335@ìH«"+"?Ž
ù@€EžQ®=~™MøðÒHv20170620_01239_stKsb335@ìH«'š¹)?¡v@€E»…="MøðÒHv20170621_01206_stKsb335@ìHÊyž|'?­Ð@€E´¤==žDMøðÒHv20170621_01210_stKsb335@ìHÊK$A?ï8!@€E¶‡×="°ÜMøðÒHv20170621_01212_stKsb335@ìHʁò^?ќT@€EµQ¤=p©@MøðÒHv20170621_01216_stKsb335@ìHʇcì¹?ëm@€EµÌf=¢ˆMøðÒHv20170629_00568_stKsb335@ìIÂõ	|?ò@€E¢I>\u@c@¦ff5¾ƒo
E fDÒ¾ÁAxjMøðÒHv20170629_00572_stKsb335@ìIÂúïÊÔ?ùs@€E¤@=ó;ÚA½@€£×6¾—
=E£U×D/ÅA@áHA†A2>"ø#MøðÒHv20170629_00574_stKsb335@ìIÂýÁ&P? ø@€E¡‹¸>
™‹?L¢ @0£×_¾fffE Ñ×D.&˜Döu?A†ñ‰>KnMøðÒHv20170629_00578_stKsb335@ìIÃgƒr?G°@€E¤J
>ˤ?ĒŠ@8õÃe¾…¡ËE¢xÍDÒ´åDöÚFA‡;€>b'MøðÒHv20180402_00867_stKsb335@ìlkñ£'?tù@€Eê¸>Fœ	MøðÒHv20180402_00871_stKsb335@ìlkø¼ê­?~Ï;@€E>˜@ZæÃ@!G®3¾‹C–EŽJáD.·ðAS|îAƒÆ¤>8_üMøðÒHv20180402_00873_stKsb335@ìlkû¸])?fCŒ@€E‡q>
ã??Ee@'
=a¾ ÄœEŽùìD-å²DöYA†{>_ÕzMøðÒHv20180402_00877_stKsb335@ìll¬ãx?}
D@€E‹)=nÐx=Š¥Á@%e¾"záEŽE\DҞÉDöÞÉA†€ª>šYMøðÒHv20180402_00915_stKsb335@ìllMâ'?dIå@€EŽâ=äô‹@•=@<ÌÍ7¾'hs
EŒÉÃDҔåAnÙAƒmÑ>6
ŽMøðÒHv20180402_00919_stKsb335@ìllSQœ?&‹@€Ev=«"@MøðÒHv20180402_00921_stKsb335@ìllVd
?R®&@€EŽ•
>%@C 9?ë…a¾–EßD-±ËDö'^A"(>*MøðÒHv20180402_00925_stKsb335@ìll\rŒ?‰‹@€E×=Å€>Z½S@?\)e¾£SøE'3DÒt¼Dö÷¾A… >ŸåMøðÒHv20180430_00289_stKsb335@ìoëŽï'?$T2@€Eá
R=éZ?.á½@£…6¾‰7
Eßñ\DҍXA®MøðÒHv20180430_00293_stKsb335@ìoë"u7»?,ú^@€EáìÃ=Þ4}A'/@'\4¾'JEàë
D.ÐöA_Û#A… ">£ÛMøðÒHv20180430_00295_stKsb335@ìo뗗?8·@€Eâû¤=ñA
b¾@:áHb¾ˆ´9EáqìD-'ÁDö"¼A†q^>q~þMøðÒHv20180430_00299_stKsb335@ìo랲£?0àw@€EáþÍ=ȸçMøðÒHv20180525_00919_stKsb335@ìscNî?RšÆ@€E§Fá=`TÇMøðÒHv20180525_00923_stKsb335@ìsj›M?U«4@€E§¯\= æ\MøðÒHv20180525_00925_stKsb335@ìsn?ˆ×?;is@€E§a…=•ï?×0¢@(öa¾Ÿ;dE¦àD-ïLDöf A†J†>q/LMøðÒHv20180525_00929_stKsb335@ìsu§Z?Q‡l@€E¥¼®=¼2MøðÒHv20180804_00865_stKsb335@ì{çö?‰AÛ@€E–¶=¬qdMøðÒHv20180804_00871_stKsb335@ì{ç!Óõ`?‡À@€E—×=•h¨MøðÒHv20180804_00875_stKsb335@ì{ç'gó"?"p¨@€E—Ò®=°"@n:@(öe¾—
=E–3DÒ©D÷FA"Š>-MøðÒHv20180812_00421_stKsb335@ì|â)?iÁB@€E"Ó3>3çN?•ž£@p5¾‹C–
E'¦{DҙìA†Û#AƒÚ$>''ŠMøðÒHv20180812_00425_stKsb335@ì|âÆ$g?A;	@€E'Úì=®èÈ@i1G@y™š5¾/E'M
D.YyAo33A‡dÆ>¡EÔMøðÒHv20180812_00427_stKsb335@ì|âQV?T`@€E'íÍ=—éˆMøðÒHv20180812_00431_stKsb335@ì|â&§?Vh^@€E'>+®ÀAa@ e¾˜"uEDҙD÷=hA…fò>wYRMøðÒHv20180815_00097_stKsb335@ì}?ÌÖÈN?/I0@€E•iH=΃Õ@51½@}p¤4¾‹C–
E'ÍDҚoAm÷ÏA…Ï>m±jMøðÒHv20180815_00101_stKsb335@ì}?ÒÝî?&q_@€E"¶)>éh@eõi@—\)4¾'n˜E"©3D.œ‹AMC–A‰Í
>œgÓMøðÒHv20180815_00103_stKsb335@ì}?Õç]r?<X.@€E"û=äë"@b§ø?úáH`¾ž¸RE"-×D-ƨDösÏA…wR>!RMøðÒHv20180815_00107_stKsb335@ì}?Üåá?#K@€E"°…=͇¯@:Å@p¤e¾'JE'ç3DҒÑDöâoA†ˆŽ>5¥MøðÒHv20180826_00121_stKsb335@ì~ ßÄÌ"?Mb]@€E"å==™P¼@µ}f@6ff4¾'ë…
E'f=DҍÓA'A‰AƒMX>q®MøðÒHv20180826_00125_stKsb335@ì~ ç1Òá?N{p@€E"û)=Ù´@™Žá@l(ö2¾bNE"ã3D/A™šA…'J>}8±MøðÒHv20180826_00127_stKsb335@ì~ ê~ùÛ?Nÿû@€E"wÃ=¾wœ?Å1+@`¾"ýôE''ÍD.:áDö³ðA…´Ò>J_ÄMøðÒHv20180826_00131_stKsb335@ì~ ñ­8?X@€E"«®=Éx@ªÁ@%¸e¾'JE'éìDÒ×}D÷-Aˆ÷>'É™MøðÒHv20180830_00040_stKsb335@ì \íܒ?+Ð@€E•õ3=àiü?ÔÌÂ@jáH6¾‰7L
E"÷
DÒmXAŒ\A†ìR>u?åMøðÒHv20180830_00044_stKsb335@ì d¬‡³?"$@€E–á=ñ%(@¯|[@[…3¾—PE"ñ×D."øA'PA†˜Ó>]ÁÄMøðÒHv20180830_00046_stKsb335@ì gçC?4fL@€E•"¸=øKÝ?Aµ@£×b¾‰º^E"ÔÍD-ñ7DöÛmA…ÆS>p*MøðÒHv20180830_00050_stKsb335@ì n"bP?)E˜@€E•)=õªø?hŒº@p¤e¾hr°E""öDҝüD÷GAˆì>WwMøðÒHv20180831_00193_stKsb335@ìA+·[?MYŸ@€E‰q=ŽMHA/©@G®5¾­V
E‡F=DҔRA‡—A…6>OX¨MøðÒHv20180831_00197_stKsb335@ìA1Þ¤¼?I$@€EˆI×= Ô@&ڒ@(õÃ3¾—PE†ò{D.¡üA‡1'A†´D>!qìMøðÒHv20180831_00199_stKsb335@ìA4ñÄ~?3϶@€E‡ˆ¤>h?¯œ@<(ö`¾§ïžE†P¸D-à!DöÏTA…ÚT>?è?MøðÒHv20180831_00203_stKsb335@ìA;‡?$K@€E‡6f=ÈZ6@;û¥@
=e¾ŠÀƒE…¡®DÒzD÷#×A‡¹É>5ÃMMøðÒHv20180901_00241_stKsb335@ìa>¯7?I0-@€EuS×=ÀªTMøðÒHv20180901_00245_stKsb335@ìaE8ß?J~—@€EtR=¨Ôè@8ÄB@?\)4¾…¡ËEp˅D.³A^ZA†L>E|MøðÒHv20180901_00247_stKsb335@ìaHKÓé?BÂ2@€Er‰\=²B@>ÁÞ @\a¾›"ÑEnåìD-¯;DöŠ A†e/>H¦WMøðÒHv20180901_00251_stKsb335@ìaN°œë??_@€Eoã3=¼høA-@{d¾§ïžEn
=DҕD÷þAˆ4>>î MøðÒHv20190819_00697_stKsb335@ì«eí²?Ù?:Ä@€E¡À3=ÊDŸA.§h@p¤7¾²-
EŸŽ¸DÒ¥šA¼™šA‡iž>¬ƒÔMøðÒHv20190819_00701_stKsb335@ì«eóÿ%å?5ý@€E¢´3=ºó,?³žM@‡®3¾–E¡ÒD.àƒA´1A†4t>"ð€MøðÒHv20190819_00703_stKsb335@ì«eöÇg]?4÷V@€E¡·==ÆîÌAXX@%¸a¾ŽÙE âD.A‰D÷±yA‡|>Y/MøðÒHv20190819_00707_stKsb335@ì«eý*7·?;jó@€EŸ‡Ã=^@,7,@HõÃe¾›"ÑEž¶öDÒÛmDø
òA†Ø>Y^-

==> anc/pub_raw/L222_16_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  136 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Õ^¯šv20100221_00443_stKsd010@êú,¼Dê?h"±@€Eœj×>
'
Õ^¯šv20100221_00459_stKsd048@êú,,bê0?<·é@€E››R=ýç5
Õ^¯šv20100222_00416_stKsd010@êúJ;¨lñ?Gi»@€E">==‹(?b@zán¾šŸ¾
E'&DÌ9DËWLA‡Jô>$7½
Õ^¯šv20100222_00432_stKsd048@êúJTaáÇ?Q™s@€E"0ö=®K0
Õ^¯šv20100304_00510_stKsd010@êû‰V¾2€?=@€Eœ==u@x?·.ª@ffm¾ Äœ
EœÁìDÉDË=Aˆ
Ÿ>+<
Õ^¯šv20100304_00538_stKsd048@êû‰ŠbNÕ?>~*@€E˜©…=¯A‹@ŒcŸ@ÌÍ4¾'n˜E˜¬fD¸ãDϔZA†jì>²
Õ^¯šv20100308_00847_stKsd010@êüŽ>d?+\@€E bÃ=«Ô?ù­@(öo¾¦ff
E *öDÀbDËJ%Aˆ<>A©C
Õ^¯šv20100308_00875_stKsd048@êüôÒå?7OŸ@€E¤º==•?çpß@p¤4¾ß;E£ÝD¸G¾DÏ}ãA†[ÿ>/c
Õ^¯šv20100315_00405_stKsd010@êüåòlZ?,?:@€E—
=ƒ(=øgñ@o¾‹C–
Eš&{D¿+D˸A…mø>ç‡
Õ^¯šv20100315_00421_stKsd048@êüæ	))?5Õ
@€E˜E=ƒ@¨Ar×B@F¾–E˜{…D·ùDШAˆã>-:à
Õ^¯šv20100316_00701_stKsd048@êý
ÞæÐY?ȶA F,$=ÆBL?á?§®9¾å`F*\D¸2òDÏw#A†s³=MÐi
Õ^¯šv20100317_00374_stKsd010@êý'GìG?dkA F1#û=õ*:>þ¤ö?¾¸Ro¾_;d
F3×DԋDË RA†^"=†xz
Õ^¯šv20100317_00383_stKsd010@êý'€¡ ¤?)UoA F.´
=Ÿw¬?¹aY?×
=p¾–‡+
F0|RD¡‰DË5A‡
1=˜P
Õ^¯šv20110612_00094_stKsd048@ë5¦OržÙ?>õP@€EÑÖ{=Äjd
Õ^¯šv20110612_00102_stKsd010@ë5¦^¿¨ø?1Ô=@€EÐs\=¹¡t?\Ö¥@(Qìm¾ž5?
EÎ,D£dDÄۅA†Ž>1"æ
Õ^¯šv20110613_00504_stKsd010@ë5Å)·?†¢h@€Eã€×=É8&
Õ^¯šv20110613_00532_stKsd048@ë5ÅMŠŒá?]ex@€Eèš=˜q<
Õ^¯šv20110812_00136_stKsd010@ë=@":O1?ÊÍ@€EÃ.Í=öo¡
Õ^¯šv20110812_00164_stKsd048@ë=@Éâw.?WÕà@€E½»…=©›x
Õ^¯šv20110814_00128_stKsd010@ë=€:yéP?€"O@€E«äH=´ñà
Õ^¯šv20110814_00156_stKsd048@ë=€pê–?Z_@€EªU¸=Ž*|
Õ^¯šv20110816_00104_stKsd010@ë=¿ÃüÀ?Äà@€EŸ2á=RX
Õ^¯šv20110816_00132_stKsd048@ë=¿úÃU*?"/@€EŸÿ3=³âœ
Õ^¯šv20110822_00077_stKsd010@ë>\"?À?¨:@€E°A\=mï—
Õ^¯šv20110822_00105_stKsd048@ë>"UV?—9@€E´f3=r)1
Õ^¯šv20120307_00455_stKsd010@ëWE-.V«?\ҏ@€Eî=´yÈ
Õ^¯šv20120307_00483_stKsd048@ëWE`\¼o?<¬Œ@€Eë{Í=œp
Õ^¯šv20120310_00160_stKsd010@ëW¥À&Ì?mG‰@€E¿Þ\=özˆ
Õ^¯šv20120310_00188_stKsd048@ëW¥÷²Ô~?ML@€E¿È==ºU´@Ô¼$@4zág¾®—E¿ƒ\D¾/ßDÈ4þA…·9>[`ó
Õ^¯šv20120328_00453_stKsd010@ëYè#s"?"¨@€E›ƒÃ=Ý'
Õ^¯šv20120328_00481_stKsd048@ëYèQØ/,?lÚÎ@€E›9¤=¦ˆ
Õ^¯šv20120422_00299_stKsd010@ë]
U‹íß?bpu@€E¥®=®h,
Õ^¯šv20120422_00327_stKsd048@ë]
›'xÀ?5Û=@€E§$á=Ã^$
Õ^¯šv20120424_00178_stKsd010@ë]A©€Ã?aÿR@€E¬˜H>r9
Õ^¯šv20120424_00206_stKsd048@ë]AÞýë?MËí@€E©A¸=´E¬
Õ^¯šv20120518_00126_stKsd010@ë`A)?K+˜@€Eµð×>Àó@"²¦@ë…p¾šŸ¾
E¶/šD;TDļsA…õ>ò‹
Õ^¯šv20120518_00154_stKsd048@ë`AcÅ<5?:Åí@€E¦ïf>¡
Õ^¯šv20120527_00156_stKsd010@ëa_Gòè•?GtÃ@€E¶¬f>
U
Õ^¯šv20120527_00184_stKsd048@ëa_ƒªÄå??@€E¹¤=¯±è<uû¶?ó33i¾—
=E¸+D¾UDÈLA†B>[
Õ^¯šv20130207_00568_stKsd010@ëkgmø?È;Z@€Ež'Í=MwP
Õ^¯šv20130207_00596_stKsd048@ëk9^½?æ>@€Ežn3=kÐ
Õ^¯šv20130308_00219_stKsd010@ë…;¸†?@@€EÖ؅=ö"I
Õ^¯šv20130308_00247_stKsd048@ë…o<~6?]@€EÔ«H>MåA™ºO@<(ög¾™™šEÕED¾­yDÇÛ;A†à>b:C
Õ^¯šv20130314_00249_stKsd010@ë…Èõ¦oì?eia@€E˜5>ëJ>C©@"\p¾Ÿ;d
E—íDµ`DÄ»çA†æW>6,
Õ^¯šv20130314_00277_stKsd048@ë…É+õÒ*?w7g@€E—=óL
Õ^¯šv20130319_00457_stKsd010@ë†g‡³˜s?›¨à@€EƒX==M& 
Õ^¯šv20130319_00485_stKsd048@ë†gÁ`Ó*?¾e@€E'\=•T8
Õ^¯šv20130320_00625_stKsd010@놈‡AW¹?¼­œ@€E>)=¿ã˜
Õ^¯šv20130320_00653_stKsd048@놈¼kËÖ?Ä"@€E×…=žÒä
Õ^¯šv20130321_00239_stKsd048@놥÷<½K?'¼õ@€E¡s×>'
Õ^¯šv20130322_00437_stKsd010@ë†Äu‰õ7??@€E«ä=†>@_Ú@l¾©xÕ
E­Ï
DÄ9DĉËAƒ"{>¡€
Õ^¯šv20130322_00465_stKsd048@ë†Ä¬ÎIú?Otˆ@€E©É\=ò–Î
Õ^¯šv20130323_00818_stKsd010@ë†èx9‡¶?Ԝ@€E‰+{=«4H@…Ob@q¾¤Ý/
E‰…DÓ¦DÄɚA‡˜\>-€}
Õ^¯šv20130323_00846_stKsd048@ë†è³ÙvS?zÓ@€E‰Òö=¼{(?ŽÖÚ@.¸Re¾¥`BEˆœD¾¼DÇÚFA‡i,>.xC
Õ^¯šv20130324_00283_stKsd010@ë‡G…d?k©Â@€E°Á×="²-
Õ^¯šv20130324_00311_stKsd048@ë‡~tªw?'A2@€E¯¼=™»¸
Õ^¯šv20130425_00226_stKsd010@ë‹|\?>
C@€Eחì=U°
Õ^¯šv20130425_00254_stKsd048@ë‹K*ÛÌ?!=@€EÒö=ˆÉ€@Vs@vffe¾Å¸EÓWD¾›;DÇþ-A†øo>"Mþ
Õ^¯šv20130525_00523_stKsd010@ëŽÇqäß=?‹31@€E'\=½
¸
Õ^¯šv20130525_00551_stKsd048@ëŽÇ¨pFº?nÃô@€E"Ä3=´!$
Õ^¯šv20130526_00627_stKsd010@ëŽå&eª?·¥6@€E‰î=LÊI
Õ^¯šv20130526_00655_stKsd048@ëŽå]•W?ÉÔ|@€E‰/
=r˱
Õ^¯šv20130601_00413_stKsd010@돥ˆ'£?klÁ@€E™¢3=«¿
Õ^¯šv20130601_00441_stKsd048@돥¼-¢û?'jÍ@€E›Nf=Ñ°á
Õ^¯šv20130603_00330_stKsd010@ëåŽs@?%£'@€E³¸=Øïã
Õ^¯šv20130603_00358_stKsd048@ëåÁoâ?μ@€EµÁ=Úýb
Õ^¯šv20130604_00348_stKsd010@됫l`?"qñ@€E§ã\>(
Õ^¯šv20130604_00376_stKsd048@ëã"s?r²‰@€E¦Ý¸=ÀL
Õ^¯šv20130604_00540_stKsd010@ëENîû?mÇ£@€E®Œì=§ç 
Õ^¯šv20130604_00568_stKsd048@됇éþâ?W0
@€E­QÍ=¢s4
Õ^¯šv20130605_00283_stKsd010@ë%6\óÌ?(Ç9@€E£^\=¯vÜ@¦c‰@n¾ž5?
E¢õHDQªDÄàÝA‡O'>$CÎ
Õ^¯šv20130605_00311_stKsd048@ë%lː?(ûÐ@€E«]á=†Þô?¥èI@@f¾´¼jE¨èáD¾ëTDǏÇA…å>A±'
Õ^¯šv20130605_00403_stKsd010@ë&|³Å??+ë@€E¨‰==¯D?!Ñ@>¸Rm¾¦ff
E©š=Dƒ–DÄÔ1AˆX>o

Õ^¯šv20130605_00431_stKsd048@ë&³8ìÜ?>" @€E¬0\=¾œ?†/õ@ë…e¾¯ E¨°fD¾ÑPDÇ_–A‡:>»
Õ^¯šv20130606_00278_stKsd010@ëE?6^½@€EÉ¥\=…EH
Õ^¯šv20130606_00306_stKsd048@ëE8Â?+'¯@€EËTš=›Zß>ËáH@!G®f¾Ÿ¾wEÈFD¾éºDǛ×A†Ó!>-<a
Õ^¯šv20130615_00088_stKsd010@ë'_ƒú†?e5Â@€E©/=¡1¸
Õ^¯šv20130615_00116_stKsd048@ë'_ÁB$¾?'Íy@€E¥'®=¬üð
Õ^¯šv20130618_00093_stKsd010@ë'ÁæI?"V¿@€E‹*×=™¢x
Õ^¯šv20130619_00312_stKsd010@ë'ãù»Ø´?jàô@€E^0ö=ë 
Õ^¯šv20130619_00340_stKsd048@ë'ä?_Pó?@$Ñ@€EiÈÍ="'ð?×i@%¸g¾ÂJEhvfD¾ÝPDÇwøAˆaÌ>:{O
Õ^¯šv20130620_00330_stKsd010@ë'"bb¡?Wz'@€E</3=ª›Ì
Õ^¯šv20130620_00358_stKsd048@ë'Ê`vb?sÉ@€EBlö=®F4
Õ^¯šv20130621_00120_stKsd010@ë'‰óNA?‹U—@€Ey£š=X•
Õ^¯šv20130621_00148_stKsd048@ë'¿Û1ê?í@€E}ì=³KÐ
Õ^¯šv20130621_00366_stKsd010@ë'"Ô¯ê¿?›@€Ehb)=7a
Õ^¯šv20130621_00394_stKsd048@ë'#
‰0k?Xv@€EqÕì>ðÿ
Õ^¯šv20140521_00115_stKsd010@ë»ßLò¬°?Y@€EÙÚö=G

Õ^¯šv20140521_00143_stKsd048@ë»ß…äë?mÓf@€EÒ=YT
Õ^¯šv20140521_00163_stKsd010@ë»ßµ´í³?PMò@€EÇÞì=­'ô
Õ^¯šv20140521_00191_stKsd048@ë»ßìriª?O¦²@€EÆÝ==V(
Õ^¯šv20140526_00331_stKsd010@뼁Іn?_x@€E":R=0ß
Õ^¯šv20140526_00359_stKsd048@뼂B"T‹?.ÉO@€Euá=ƒð?ÆS!@<(öf¾¢MÓEŒ/ÃD·l´DÇñÓAˆL>>JÑØ
Õ^¯šv20140531_00204_stKsd010@ë½"_®÷O?S½ê@€E‰á=Wѧ
Õ^¯šv20140531_00232_stKsd048@ë½"˜ÚQ›?IžV@€Eˆã¤=epÿ=̕d@#×
e¾¢ÐåEˆD·ožDÇëA‡ˆH>3t 
Õ^¯šv20140601_00130_stKsd010@ë½?Ž¬?/î@€E˜@==QW(@!pg@5¸n¾§l‹
E™'3D##DėçA‡­D>BB$
Õ^¯šv20140601_00158_stKsd048@ë½?Ä÷ñ?I_ë@€E"ó…>e™
?0@(öh¾¨õÃE"Á\D·<¤DÇýA†&=̐¾
Õ^¯šv20140602_00261_stKsd010@ë½`v.E
?tUÌ@€E¤[=®Ç¹
Õ^¯šv20140602_00289_stKsd048@ë½`¸""Ø?L-:@€E¦D
=P?ÚØ@
=e¾–E¥°fD·K®DÈA‡‰‡>$)¡
Õ^¯šv20140602_00501_stKsd010@ë½bŒÔ´Î?ƒÊm@€E|)= ¤
Õ^¯šv20140602_00529_stKsd048@ë½bÆÂAY?Ë â@€E¢}="Å 
Õ^¯šv20140604_00050_stKsd010@뽟tÙé?MZñ@€E™Ã=›£@?ØzQ@(õÃo¾¡ÊÁ
E™!®D#¶DÄ®%A†ý´>1–
Õ^¯šv20140604_00078_stKsd048@뽟«_iÈ?@sW@€E™m¤=P0H?†àÜ@:áHh¾›¥ãE˜±HD·<þDÈÁAˆåh>e93
Õ^¯šv20150405_00449_stKsd048@ëãÄÁ"Åt?5‹Ž@€Eâ,H=cÓx
Õ^¯šv20150422_00130_stKsd010@ëåáz¡1?Èv@€EÖ<…=Ôë
Õ^¯šv20150422_00158_stKsd048@ëåádá±`?")Š@€Eƚq=Ã=T
Õ^¯šv20150425_00145_stKsd010@ëæB-g?v]d@€EÃD=rc/
Õ^¯šv20150425_00173_stKsd048@ëæBcŽe?'úñ@€E¼,ì=¶Q\
Õ^¯šv20150510_00149_stKsd010@ëè'Ì"?Bx‰@€EÔG\=ʁø
Õ^¯šv20150510_00177_stKsd048@ëèÇ̂z?HÃ3@€Eϑì=·ÏÐ
Õ^¯šv20150522_00514_stKsd010@ëé£-¦v¢?*‡¿@€E·†¸=SN¨@™GÑ@1G®o¾«…
E³Ò)DôîDÄՁA‡!ƒ>+,
Õ^¯šv20150522_00542_stKsd048@ëé£o¯á?x`8@€Eµ¨3=ƒº4
Õ^¯šv20150527_00233_stKsd048@ëêC©¾Ö?"zsA FE£=žì|
Õ^¯šv20150604_00311_stKsd010@ëëFAêËæ?§WÖ@€EÌÊ×="Äø
Õ^¯šv20150604_00339_stKsd048@ëëFv¬'?ÞZ@€E̵==¼ìl
Õ^¯šv20150608_00145_stKsd010@ëëÁSÏ?Ä?7
ÀA F\Ã=aN(Au»@:áHq¾Ÿ¾w
F^/HDõÃDÄÖNA‡Í>°ò
Õ^¯šv20160715_00211_stKsd010@ì!#7{?Žaƒ@€E'"=="Ä
Õ^¯šv20160715_00239_stKsd048@ì!exze?žI@€E-\=ϊL
Õ^¯šv20160812_00120_stKsd010@ì!ŸþFœÇ?*|Ü@€E«@R=œù
Õ^¯šv20160812_00148_stKsd048@ì! 4fù?%Ã@€E®Wö=ž4"?c@@b¾­VE«ÍD¾gLDÇôbA‡A¢>Mâ0
Õ^¯šv20170623_00523_stKsd010@ìI}ëÓ£?k\6@€E¥Ë{=R,ù
Õ^¯šv20170623_00551_stKsd048@ìI¯+F€?ˆKÜ@€E¦Á)=}PØ
Õ^¯šv20170627_00059_stKsd010@ìI'öú³:?Õ²@€E¨›á=°áPAD?ó33o¾§ïž
E¨mìDsøDÄÿ¾AºÔ=ù¥²
Õ^¯šv20170627_00087_stKsd048@ìIƒ&ÌøÂ?"i†@€E¡Òá=m"p
Õ^¯šv20180403_00739_stKsd010@ìl‰–¾ã«?rvå@€Eš"ì=q¨
Õ^¯šv20180403_00767_stKsd048@ìl‰ÉÅÖä?•ö·@€EšÁ×=»Š
Õ^¯šv20180513_00122_stKsd010@ìq€+Cü?D¦è@€EÐ!Ã=ÉJ¨
Õ^¯šv20180513_00150_stKsd048@ìq€URAì?n¬E@€EÏH=ÔÀg
Õ^¯šv20180514_00168_stKsd010@ìq /Þ?F÷˜@€EÐa)=³<½
Õ^¯šv20180514_00196_stKsd048@ìq fÓ-å?U-¶@€EÑ	…='Ÿ 
Õ^¯šv20190618_00216_stKsd010@죥ntÍ\?&¥@€E«…
=€ÚÀ?¼ì?øQìm¾¦éy
E¬±HDDĝPANÛ<¡º
Õ^¯šv20190618_00244_stKsd048@죥 ¿?7	½@€E¬©
=¨;¬@O²ä@ g¾²-E¯›šD¾rDÈwALaK<º'"
Õ^¯šv20190620_00560_stKsd010@ì£ån ²?‹Û@€E¾"\="ܘ@™Ú?aG®m¾«…
EÀvDðöDčHAIÿÊ<™
X
Õ^¯šv20190620_00588_stKsd048@ì£å¡z8«?eÐÁ@€EÀ«š=Ö'G?w³?ƒ×
h¾³¶FEš)D¾>éDÈ9?AIó·<n+[
Õ^¯šv20190806_00224_stKsd010@ì©Àå??®á@€E¥š=¬IÀ=ÿ%Š?¨õÃd¾¥`B
E¥páDºDÅ@9AfTÀ<õ×Ì
Õ^¯šv20190806_00252_stKsd048@ì©Ás"a?K•«@€E§$q=ñ£?|?áG®j¾¥`BE¢ÜRD¾z˜DÈÓ#Ae,§<è¶F

==> anc/pub_raw/L222_170_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:20
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="169">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:03">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  204 / width of table in bytes                        NAXIS2  =                  169 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:20' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ηìíÓv20100708_00698_stKsb290@ëI:ߚ/?hY@€Eˆ(š>y×                  ÀÀøÀÀ€ÀøηìíÓv20100708_00702_stKsb290@ëIB~µh?v©£@€E‰Hì>Š^‰                  ÀÀøÀÀ€ÀøηìíÓv20100828_00331_stKsb290@ë¤.
êÀ?^¿˜@€EŒ)=çOJ                  ÀÀøÀÀ€ÀøηìíÓv20100828_00335_stKsb290@ë¤5ªüî?DÛ2@€EŒnf=«&x                  ÀÀøÀÀ€ÀøηìíÓv20100924_00340_stKsb290@ëh‹/?:>ï@€E'Öö=Ší"                  ÀÀøÀÀ€ÀøηìíÓv20100924_00344_stKsb290@ë'}4?>îû@€E"5¤=—û°                  ÀÀøÀÀ€ÀøηìíÓv20110802_00676_stKsb290@ë<"!íæ?O¾@€Ee€==¸|                   ÀÀøÀÀ€ÀøηìíÓv20110802_00680_stKsb290@ë<ŠÊ'?aŽ~@€EhýH=‰Ú@                  ÀÀøÀÀ€ÀøηìíÓv20110807_00831_stKsb290@ë<¥{K¶?J©@€Eõf>
8}                  ÀÀøÀÀ€ÀøηìíÓv20110807_00835_stKsb290@ë<¥'6KA?DŒï@€EŸ[×=ëˆs                  ÀÀøÀÀ€ÀøηìíÓv20110923_00493_stKsb290@ëBƒJì
?z¼@€E¡˜…=£}8                  ÀÀøÀÀ€ÀøηìíÓv20110923_00497_stKsb290@ëBƒÇ!è?n¼"@€E£F
=ƨP                  ÀÀøÀÀ€ÀøηìíÓv20111005_00221_stKsb290@ëD5R!¶?€@€E ±\=¿ˆ$                  ÀÀøÀÀ€ÀøηìíÓv20111005_00225_stKsb290@ëD;Ûbè?'J@€E¡"\=Ë`                  ÀÀøÀÀ€ÀøηìíÓv20111006_00147_stKsb290@ëD!ŸF?$o+@€E¸Ë{=Ïå$                  ÀÀøÀÀ€ÀøηìíÓv20111006_00151_stKsb290@ëD!¦2y?09,@€Eº¸=ðÊ                  ÀÀøÀÀ€ÀøηìíÓv20120306_00522_stKsb290@ëW+P!?*[M@€E½H=»VxB‡‰@#33f¾OßE›˜D͂-D§¿v20120306_00522_stArMÓ=¼j?¼+êŽÊ¼"?€ArMÓ?àηìíÓv20120306_00526_stKsb290@ëW+/¶§?0Åû@€Ež{=¤PXB©l@£×c¾•E4¸D';TD§À"v20120306_00526_stArŸ¾=\?°*­¹.¡?€ArŸ¾?àηìíÓv20120325_00529_stKsb290@ëY‹"3Mà?km@€E€žš=ò­*C#@;…d¾\)EDÍeÓD§~Ñv20120325_00529_stAmV=%?µu¬ô@Om¿€AmV?àηìíÓv20120325_00533_stKsb290@ëY‹›)+?›>@€E€·==Î
QBduÂ?ØQìb¾ A‰E'ìD'¦D§ÑXv20120325_00533_stAmƨ="t¼?°*­¹.¡?€Amƨ?àηìíÓv20120606_00426_stKsb290@ëb¥àØ<Â?0×ò@€E•…="fàv20120606_00426_st@ò$Ý<#×
?"m=ˆùp0Á@϶F?àηìíÓv20120606_00430_stKsb290@ëb¥èWµ?%¢"@€E‹µš=«DDv20120606_00430_st@èQì<#×
?ÅÑÃVÄÁ@ÙV?àηìíÓv20120611_00234_stKsb290@ëcAíPë?Ѩ9@€EŒ‹\>‹¦m                  ÀÀøÀÀ€ÀøηìíÓv20120611_00238_stKsb290@ëcAôUAÑ?àò+@€E‹Ë>Šmøv20120611_00238_st@õ7L<#×
?çÉU«Gˆ3Á@Áp¤?àηìíÓv20120616_00656_stKsb290@ëc簃•÷?9î@€E)
=·7Dv20120616_00656_st@ëÎÙ<#×
?¼ÀŬábÉÁ@¨ Å?àηìíÓv20120616_00660_stKsb290@ëcç¸Ìð^?-µ(@€EŽå×=gðÑ                  ÀÀøÀÀ€ÀøηìíÓv20120621_00288_stKsb290@ëdƒ&Uz?U¹à@€E€3='³h                  ÀÀøÀÀ€ÀøηìíÓv20120621_00292_stKsb290@ëdƒ,û÷?€R@€E€ó)>€Š;                  ÀÀøÀÀ€ÀøηìíÓv20120623_00404_stKsb290@ëdƦ˜?5 @€E•ª)>-†Øv20120623_00404_st@ìQì<#×
?±n°ÕŸáÓÁ@®‡+?àηìíÓv20120623_00408_stKsb290@ëdυ¯,?(5‡@€E'êq=çZnv20120623_00408_st@ÊJ<#×
?¸ø‰½GÁCÁ@ª-?àηìíÓv20120624_00225_stKsb290@ëd⯶†º?f¤[@€E×>¿ß!v20120624_00225_st@ðõÃ<#×
?Àèý¸k؎Á@°1?àηìíÓv20120624_00229_stKsb290@ëdⶅ">?{@®@€Eüq>×ÿG                  ÀÀøÀÀ€ÀøηìíÓv20120625_00222_stKsb290@ëeKpÂ?KÁÁ@€E¿X
>H®                  ÀÀøÀÀ€ÀøηìíÓv20120625_00226_stKsb290@ëeÍ«o?*^Õ@€EÀ^=•xv20120625_00226_st@̬<#×
?Á›¯ñgØIÁ@°ƒ?àηìíÓv20120703_00088_stKsb290@ëf³+æä?Û}@€Eªeá>$,Wv20120703_00088_st@䛦<#×
?ÐoºåhÁ@¶¸R?àηìíÓv20120703_00092_stKsb290@ëf¹Òd?à´@€EªS…>&Rv20120703_00092_st@Õó¶<#×
?ÃêmíDhBÁ@ÄÌÍ?àηìíÓv20120706_00968_stKsb290@ëfg§plz?*á@€EPTá=‡²v20120706_00968_st@ñ‰7<#×
?çÛ¿œÖfÁ@¸¼j?àηìíÓv20120706_00972_stKsb290@ëfg®èÎ?#°±@€ERH=ìv20120706_00972_st@èbN<#×
?åusI€×¦Á@ݑh?àηìíÓv20120714_00887_stKsb290@ëgf!?EZ@€Es®á=mð                  ÀÀøÀÀ€ÀøηìíÓv20120714_00891_stKsb290@ëgfaãö?OuÒ@€Etf==tô                  ÀÀøÀÀ€ÀøηìíÓv20120716_00553_stKsb290@ëg¢×&‹?eê.@€E'ö=ô                  ÀÀøÀÀ€ÀøηìíÓv20120716_00557_stKsb290@ëg¢ÝÎQÝ?€ï£@€E'°×=}Žv20120716_00557_st@ç<#×
?Äû=s7ÛÁ@‰‡?àηìíÓv20120718_00462_stKsb290@ëgââG7Í?J"Ð@€Eª²…>_Ïv20120718_00462_stA›¦<#×
?¶¦ìÐæêÊÁ@•º^?àηìíÓv20120718_00466_stKsb290@ëgâè׿ð?LH°@€EªøÍ>$?v20120718_00466_st@ÐÔþ<#×
?'¥©!§xÁ@'=q?àηìíÓv20120720_00475_stKsb290@ëh&ˆËp?=·@€Eq='A                  ÀÀøÀÀ€ÀøηìíÓv20120720_00479_stKsb290@ëh&Z@h?+ÎÝ@€Eé=¡µh                  ÀÀøÀÀ€ÀøηìíÓv20120721_00073_stKsb290@ëhBŒ†[N?&&š@€E¥kf=öçv20120721_00073_st@ü(ö<#×
?ÀA¡î•íCÁ@›
=?àηìíÓv20120721_00077_stKsb290@ëhB"S´³?æœ@€E¤Žf=—ÊÜ                  ÀÀøÀÀ€ÀøηìíÓv20120722_00439_stKsb290@ëha‡š˜ó?Kf@€E‰^>Š'                  ÀÀøÀÀ€ÀøηìíÓv20120722_00443_stKsb290@ëhaŽQw??M7@€E‰'{>IÓÝ                  ÀÀøÀÀ€ÀøηìíÓv20120723_00516_stKsb290@ëhƒŒñµº?B³µ@€E€/…=ÄM8                  ÀÀøÀÀ€ÀøηìíÓv20120723_00520_stKsb290@ëhƒ"ù—0?n3D@€E€eá=ªKœ                  ÀÀøÀÀ€ÀøηìíÓv20120725_00508_stKsb290@ëhÄ]†éi?#B'@€E"Ÿ¤=ͦ^                  ÀÀøÀÀ€ÀøηìíÓv20120725_00512_stKsb290@ëhÄdò?%¤@€E"q=´"8                  ÀÀøÀÀ€ÀøηìíÓv20120731_00171_stKsb290@ëi€:b×¼?`×ä@€E|~ö=r#Ðv20120731_00171_st@êáH<#×
?Àíà_À'Á@®ff?àηìíÓv20120731_00175_stKsb290@ëi€@œÓ5?lAM@€E|j)=PHv20120731_00175_st@ÙOß<#×
?'¥©!§xÁ@ÄQì?àηìíÓv20120801_00814_stKsb290@ëi¥êH"?‹Àa@€EMJ=Óörv20120801_00814_stA<#×
?ς#'èÆ/Á@Á¸?àηìíÓv20120801_00818_stKsb290@ëi¥ðåý?†m@€EN$R=À                   ÀÀøÀÀ€ÀøηìíÓv20120804_00085_stKsb290@ëiÿ€y‡«?Ž†o@€E—{á=pטv20120804_00085_stAë…<#×
?Å7ÚpÎ
ñÁ@ÐÌÍ?àηìíÓv20120804_00089_stKsb290@ëiÿ†¢Æê?w¤c@€E—É=Ë9ë                  ÀÀøÀÀ€ÀøηìíÓv20120804_00937_stKsb290@ëji‹º3?}nc@€E7¸=º!T                  ÀÀøÀÀ€ÀøηìíÓv20120804_00941_stKsb290@ëjoÝÓ°?…¹œ@€EÚ¸=yð§                  ÀÀøÀÀ€ÀøηìíÓv20120828_00547_stKsb290@ëmƒÖ?c @€E±R=¨½v20120828_00547_stA°!<#×
?ŸQ"¸š7ÁA	™š?àηìíÓv20120828_00551_stKsb290@ëmöqŒ?zw
@€E³²f=~'Xv20120828_00551_stAdZ<#×
?µêâNphÁA
vÉ?àηìíÓv20120830_00309_stKsb290@ëmB
¾dT?Mب@€E©\f=ü,Cv20120830_00309_stA
=<#×
?ÔZo€‡ùÁAñª?àηìíÓv20120830_00313_stKsb290@ëmBӆÐ?@êä@€E¨k3=µÌv20120830_00313_stAõÃ<#×
?Õ¹¼d4ØÁA/?àηìíÓv20120901_00697_stKsb290@ëm"+'ÿ?K"@€E¨•
=Ã)(v20120901_00697_stA(ö<#×
?ÀH¬£T«MÁAùÛ?àηìíÓv20120901_00701_stKsb290@ëm""iI?^mý@€E©N=²@v20120901_00701_stA
©ü<#×
?ÅÑÃVÄÁAí'?àηìíÓv20120911_00472_stKsb290@ënÃîNR?&'z@€E¬9¤=Ä×Hv20120911_00472_stA<#×
?ÀN¤¦óתÁ@ÿ×
?àηìíÓv20120911_00476_stKsb290@ënÃ;Yó?8O@€E¬¢ö=±³v20120911_00476_stA
=q<#×
?ßÿ ­&&ÁA
=q?àηìíÓv20120912_00217_stKsb290@ënáò.?_è@€E°É…=Ä?°v20120912_00217_stA8éy<#×
?é†üˆál?€A8éy?àηìíÓv20120912_00221_stKsb290@ënáî5Ó?%@€E°r==¨µUv20120912_00221_stA›¦<#×
?µu¬ô@OmÁ@ýÊÁ?àηìíÓv20130312_00554_stKsb290@녊µ{ý§?d–…@€Ežä)=¶–P@)Ÿ…@G®f¾/EŸ€¤DÐìÕD¤,ÍA5Ó&<é—v20130312_00554_stA5xÕ<#×
?ô÷IBÁ£¿€A5Ó&?=2àηìíÓv20130312_00558_stKsb290@녊¼4ü?Hfò@€Ežqì=|b?cŠ@G®b¾œ(öEž/
D.u²D£Ñ'A5Çd<Žï¦v20130312_00558_stA5/<#×
?ô÷IBÁ£¿€A5Çd?'ÝôÀηìíÓv20130314_00543_stKsb290@ë…ËtÏÀr?FÛ­@€E'»{=?ä@¹óA?¬ÌÍf¾ž5?E''3DÐáD¤:-A7<<€v20130314_00543_stA6Z<#×
?ô÷IBÁ£ÁA6Z?ÐηìíÓv20130314_00547_stKsb290@ë…Ë{À1?OF"@€E'}H=‰ð>`KÂ?Þ¸Rb¾¤ZE'³\D.AºD£ÛLA6_þ<p)v20130314_00547_stA5ÎÙ<#×
?ô÷IBÁ£¿€A6_þ?Ž¥ ηìíÓv20130316_00516_stKsb290@ë†
æþ‡?)@€EŸ­f=²¾xv20130316_00516_stA7®<#×
?ô÷IBÁ£ÁA7®?ÐηìíÓv20130316_00520_stKsb290@ë†
Éò‡œ?*à@€EžG\=Ì<ˆ?Ö4K@ðc¾½ó¶E¤;
D.lþD£æév20130316_00520_stA6áH<#×
?ô÷IBÁ£¿€A6áH?àηìíÓv20130321_00721_stKsb290@놪!Ì®o?MŠî@€E–ó¤=Œ{=@,&Õ?záHe¾–‡+E•åqDÐõPD¤CßA8õ<Òäv20130321_00721_stA8J<#×
?Æý\Z-§'¿€A8õ?'º\€ηìíÓv20130321_00725_stKsb290@놪(Fzä?GՊ@€E—l
=—ß"@$Y?Þ¸Rc¾¤Ý/E˜'=D.eôD£âA8ÖA<›~ýv20130321_00725_stA8E¢<#×
?Áws+ڜš¿€A8ÖA?"oß ηìíÓv20130323_00968_stKsb290@ë†éÓ_þÃ?#'@€E"×=§»p@.Á™@c×
f¾–E•A
DÐòD¤_DA:q:<—´)v20130323_00968_stA9?}<#×
?Æý\Z-§'ÁA9?}?ÐηìíÓv20130323_00972_stKsb290@ë†éÙí²? |î@€E'dì=±À@eG‹@c×
b¾³¶FE—hÍD.OLD£ÙÓA9eø<'ÄÝv20130323_00972_stA8å`<#×
?Áws+ڜš¿€A9eø?'X› ηìíÓv20130326_00498_stKsb290@ë‡I€"å'?@¿'@€E¨=öŽ??Ún³@,(öf¾¥`BE¨ÍDÐÜD¤$îA:'<ˆƒqv20130326_00498_stA9²-<#×
?ô÷IBÁ£ÁA9²-?ÐηìíÓv20130326_00502_stKsb290@ë‡IŠtøû?8bR@€E¨—®=¡D|?ûM?ÈõÃc¾©ûçEªfD.kTD£îÑA:dÖ<-'v20130326_00502_stA9ÊÁ<#×
?ô÷IBÁ£¿€A:dÖ?'²@ηìíÓv20130710_00522_stKsb290@딄#º??IX@€E™œš=¹¨L="{Ä@\e¾'ë…Eœ¬fDРöD¤–AT â<¹ß¬v20130710_00522_stAS‡<u?Ƭ‰5@%¿€AT â?—;õ€ηìíÓv20130710_00526_stKsb290@딄*¾‡?
/®@€Eš=¢¬?þ×@9™šc¾'hsE¿\D-ˆƒD£ßAT22=›
v20130710_00526_stARÔþ<ƒo?Ƭ‰5@%¿€AT22? 3a@ηìíÓv20130712_00429_stKsb290@ë"Ã!@×á?+Î}@€E‰ýf=·P?Ÿ€?×
=g¾™™šEŒk3DаsD£÷–ATv<—®@v20130712_00429_stAS…<ƒo?Æý\Z-§'¿€ATv?'õÈηìíÓv20130712_00433_stKsb290@ë"Ã'ü8J?&ž‡@€E‰–á=Ú;Þ=@?Ò?ÈõÃb¾–‡+EDöD-ß¾D£äsAT'´<¦EÛv20130712_00433_stASl‹<ƒo?À®Ùâ,lú¿€AT'´?"È»`ηìíÓv20130803_00125_stKsb290@ë—ªˆNî?œ—Ñ@€EŸˆ
=›®ä=ÉΜ?5f¾±&éE x¤DоD¤¤AX Š<ú@Vv20130803_00125_stAX9X<å`B?ÅÑÃVÄ¿€AX Š?ŸH
ÀηìíÓv20130803_00129_stKsb290@ë—°×±?‹ú,@€E™==˜">[Î+?hõÃb¾Ÿ;dEžþöD.9D£óøAXf%=ÿïv20130803_00129_stAWl‹<Ý/?ÅÑÃVÄ¿€AXf%? ?ýàηìíÓv20130803_00317_stKsb290@뗁tjEC?!Ó³@€E•³H=É>@
Ä?ë…h¾•E—RDЯ¦D£ÕÛAXSâ<®Z\v20130803_00317_stAW33<£×
?ô÷IBÁ£ÀAXSâ?•ËK€ηìíÓv20130803_00321_stKsb290@뗁{i÷?$Y
@€E–á>•û?'I?ª=qb¾šŸ¾E™±ÃD-¶¨D£ðsAX'3<Œ°7v20130803_00321_stAW7L<¬1?Äû=s7ÛÀAX'3?'–àηìíÓv20130803_00365_stKsb290@뗁â`—ð?¡7¾@€E— f=p£h?›•&?zág¾¦ffE˜DЍÛD£òAX|`=‡Ñv20130803_00365_stAWß;<Ý/?Äû=s7Û¿€AX|`? pú ηìíÓv20130803_00369_stKsb290@뗁é#oœ?'§Û@€E"({=~«@?ú4­?@b¾¤ZE–D-7D£ÎAXå<òxv20130803_00369_stAWp¤<Ôýô?ô÷IBÁ£¿€AXå?žO ηìíÓv20130803_00821_stKsb290@뗅º˜­6? ¤@€E˜)='ëŒ?ú¹?Ž{g¾OßE™æöDÐßÇD£_
AXÄ<{èv20130803_00821_stAWt¼<£×
?ô÷IBÁ£ÀAXÄ?c½ηìíÓv20130803_00825_stKsb290@뗅Á8>¶?s±@€E˜‰)=§Aà>œ@?˅c¾'n˜E™ŒD-")D¤BAX%Y<£2Mv20130803_00825_stAW¸<£×
?ô÷IBÁ£¿€AX%Y?"fI ηìíÓv20130804_00266_stKsb290@뗠Èz¸X?	"	@€E I==·ZÛ@	vÝ?Ï\)g¾‡®E¡×®Dд¬D£ì9AX"£<ĵv20130804_00266_stAW+<›¥ã?Ƭ‰5@%ÀAX"£?˜–¢`ηìíÓv20130804_00270_stKsb290@뗠Úá">þNœ@€EŸ ì=ÒŠ?–é;@&ffb¾™‡E£D-ÀRD£òFAX˜?=M|v20130804_00270_stAW <£×
?ô÷IBÁ£ÀAX˜??£	¯€ηìíÓv20130818_00274_stKsb290@ë™ay~?1Þ@€Eš¿3=¡W¸?—
c?™™šf¾™™šEœq®DÐuD¤
AZè×<l#Üv20130818_00274_stAY¶F<ě¦?ô÷IBÁ£¿€AZè×?"{€ηìíÓv20130818_00278_stKsb290@ë™a §/Y?Yr@€EœDö>:"Ö>ÿ¶?'ë…b¾""Eü¤D-_
D£Ö˜AZwJ<ž›v20130818_00278_stAY²<ě¦?Áws+ڜš¿€AZwJ?"Ás`ηìíÓv20130828_00147_stKsb290@뚠'G"?O@€EÂò=˜Âl?¿n‰?Ü(öh¾™‡EÄüfDоfD£¹¢A\§<ÜÏbv20130828_00147_stA[33<ÌÌÍ?Áws+ڜš¿€A\§?›™ì@ηìíÓv20130828_00151_stKsb290@뚠‰Oª7?$7S@€EÀäq=¨üp@8@1?ÁG®d¾'n˜EÄ+HD-;D¤A\a<´­Ôv20130828_00151_stAZñª<Ôýô?Æý\Z-§'¿€A\a?–•º€ηìíÓv20130828_00339_stKsb290@뚢!ô—?*¥@€E¸œá=œB\?üÖ3?œ(ög¾ŠÀƒEº‡HDÐßßD£ZÙA\œ7<¨.bv20130828_00339_stA[hs<Ôýô?ô÷IBÁ£¿€A\œ7?•Ì@ηìíÓv20130828_00343_stKsb290@뚢(É<Ê?%@€E¹f=='~H@šƒ?Ç®d¾•E»S®D-¸ÕD¤C®A\؉<¹2Ïv20130828_00343_stA[33<Ý/?ô÷IBÁ£ÀA\؉?—&YàηìíÓv20130829_00099_stKsb290@ëšÂ¿ú0Þ?1só@€E¥/×='+";4¥Â?†fff¾€E¦¬DÐÕôD£qhA\®<äNv20130829_00099_stA[/<ÌÌÍ?Áws+ڜš¿€A\®?'‰ÀηìíÓv20130829_00103_stKsb290@ëšÂÆh>Ù?&"P@€E¥©…=šNp>ÛÛ?¼(öd¾"záE§RD-ž%D¤7uA\m&<«®qv20130829_00103_stA[&é<Ôýô?Áws+ڜš¿€A\m&?•uÎ ηìíÓv20130831_00186_stKsb290@ë› Õ³%?DÓ¯@€E™Sö=‡@"E2?…¸g¾—PEš+®DЖÁD£ÜZA\¾*<œÇkv20130831_00186_stA[ãT<Ý/?Ƭ‰5@%¿€A\¾*?"˜í`ηìíÓv20130831_00190_stKsb290@뛨'P?Tîk@€E™õ
=Ö	W?§íC?Š=qc¾Ÿ;dE›uÃD-bÑD£õÃA\Žd<£V½v20130831_00190_stA[…<í'h?Äû=s7Û¿€A\Žd?"j× ηìíÓv20130923_00157_stKsb290@ëà"öJ?VZx@€E«Í=~8¡?TB'?§®g¾²-E­¸¸DуD£d¼A`ü<Óe#v20130923_00157_stA^áH=\)?ô÷IBÁ£¿€A`ü?šl¤`ηìíÓv20130923_00161_stKsb290@ëàŠß-?U™É@€E«ZR={/¨?oï…?•Âd¾ž¸RE«ñ×D-µPD¤DA_äG<Òø·v20130923_00161_stA^¸R=\)?»î{³¢ég¿€A_äG?š_àηìíÓv20131005_00222_stKsb290@ëŸa­T?ŸÏ@€E§óq=Ž¤?û"?(õÃg¾Ÿ¾wE©ÕHDÐäD£rAa9È=@J#v20131005_00222_stAao=LÌÍ?ÅÑÃVÄ¿€Aa9È?¨	D`ηìíÓv20131005_00226_stKsb290@ëŸa	¥?«''@€E¨¤=ž5Ä?°^?Që…b¾±&éE¨¦¤D-lÍD¤7ÇA`äý=Usv20131005_00226_stA`¼j=ixÕ?ô÷IBÁ£¿€A`äý?ª®cηìíÓv20131018_00213_stKsb290@ë¡F"y'?½øÝ@€EÏÖì>"ËÚ?´Æ%?O\)T¾Ñë…EчHDÑ+D£zFAdbc=Ԍ¨v20131018_00213_stAd=£×
?Çì&"Àý¿€Adbc?º'•ηìíÓv20131018_00217_stKsb290@ë¡L*…»?ûœÿ@€EÒ"
>j;Ñ?§/?€b¾Å¡ËEє{D.!D¤[\AdÝU>	ðÊv20131018_00217_stAf¬>$Ý?Áws+ڜš?€AdÝU?Á>@ηìíÓv20140320_00705_stKsb290@ë´,w¿)K?;6'@€E².3=ªŸð@-:z@(öe¾"záE²9ìDÐñD£ÅãAv¿=|N†                  ÀÀøÀÀ€Av¿?¯‰ÐÀηìíÓv20140320_00709_stKsb290@ë´,~‡j?N^@€E²/=®Ý@@ÎŤ?Ñë…c¾"ýôE²žD-âÑD¤¬AsԌ=h=                  ÀÀøÀÀ€AsԌ?­G ηìíÓv20140521_01093_stKsb290@ë»éžóëË?Q>=@€E~GÃ=V^ù?Õ¥-@\g¾ß;Eß×DÐðåD£]'Ay+ÿ=òR                  ÀÀøÀÀ€Ay+ÿ?¾JC ηìíÓv20140521_01097_stKsb290@ë»é¥ñ÷T?A -@€E€Š3=K[È@9zG@333d¾š¬Eò{D-¦˜D¤=qAy{µ>/o\                  ÀÀøÀÀ€Ay{µ?Åíë€ηìíÓv20140528_00572_stKsb290@ë¼Ç35¬?Ÿü@€E†#ö>ǽ@î"W?záHf¾©ûçE†v)DÑ
5D£|ÅAv6¥=ÊТ                  ÀÀøÀÀ€Av6¥?¹Z@ηìíÓv20140528_00576_stKsb290@ë¼Ç:øä?ž!v@€E"ì=›Ud@0F?¨õÃc¾¾ùÛE…ìD.mD¤X9Awêò>'Î                  ÀÀøÀÀ€Awêò?ÁðYÀηìíÓv20140528_00732_stKsb290@ë¼ÈÕ|¾í?싑@€Eˆøq=¤íP                  ÀÀøÀÀ€ÀøηìíÓv20140605_00640_stKsb290@ë½ÄÜ«'?ä¿@€E†¾Ã=²a4@Ÿÿ@hõÃf¾ž¸RE†Ã3DÐÿ¶D£ÀjA}E{>Ø7                  ÀÀøÀÀ€A}E{?ÀÛàηìíÓv20140605_00644_stKsb290@ë½Äg.ã? ¥@€EˆÊ=Äî˜?Üc¨@õÃc¾"÷ÏE‰°)D-ô¼D¤A{î™=ÅK*                  ÀÀøÀÀ€A{î™?¸©e@ηìíÓv20140607_00373_stKsb290@ë¾M¸À%?ide@€Er!3=]¨à>²:)?µÂf¾œ¬Eo&DÑD£ÔÅAyÖ>=l=X                  ÀÀøÀÀ€AyÖ>?­‡«ηìíÓv20140607_00377_stKsb290@ë¾Sÿ+D?†n@€Es×=õ×g>ó!?Î{c¾¬1EpaD.œD£ÿ+Aziq=¡%d                  ÀÀøÀÀ€Aziq?´$¬€ηìíÓv20140616_00443_stKsb290@ë¿#º€?*y@€E¬ö…>
@½{´@
=f¾¦éyE«ŽDÑ%D£¯ðAzöd=³K8                  ÀÀøÀÀ€Azöd?¶igηìíÓv20140616_00447_stKsb290@ë¿#ÀãºÐ?5ý@€E«w==ªØh?(på@>¸Rc¾­VE¬+ìD-ѺD¤wAzø×=½¦9                  ÀÀøÀÀ€Azø×?·´Ç ηìíÓv20140617_00458_stKsb290@ë¿B—%Á0?mMu@€E»t='žt="jË?ü(öf¾›¥ãE¸žöDÑ
ôD£×3AzÈ>=æÿY                  ÀÀøÀÀ€AzÈ>?¼ßë ηìíÓv20140617_00462_stKsb290@ë¿B³ð?z,)@€E»Êq=žæŒ?ÓJ?ê=qc¾œ(öE»B{D-ÞúD¤¨Ax;`=œ,Š                  ÀÀøÀÀ€Ax;`?³…'@ηìíÓv20140620_00542_stKsb290@뿤šY‡?9í<@€Edq=—(<@ː?þ¸Rd¾ž¸RE—®DÐehD¤nFAzvU=€ŽÆ                  ÀÀøÀÀ€AzvU?°ØÀηìíÓv20140620_00546_stKsb290@뿤¡I‹å?5·ø@€EÝÃ=¬'<§1@2\c¾ A‰EÊÍD-
D£¡ªAzÍE=¹	o                  ÀÀøÀÀ€AzÍE?·!-àηìíÓv20140621_00278_stKsb290@ë¿Á°ês|?Yä@€Ež1®=Ñ®;Aã.æ@C×
]¾…¡ËEß3DÑ	üD£ÜþAº>à™                  ÀÀøÀÀ€Aº?À< ηìíÓv20140621_00282_stKsb290@ë¿Á·´'?:k@€EŸ2á>|D?Їu@j=qc¾–E œ¸D-û×D¤BA|s=üZä                  ÀÀøÀÀ€A|s?¿‹\€ηìíÓv20140627_00378_stKsb290@ëÀ‰ÏßK?¸ðI@€EM5Ã="r°@Iߘ?‹…g¾´¼jEMÅDÐùXD£^fAx>>.–Ï                  ÀÀøÀÀ€Ax>?ÅÒÙàηìíÓv20140627_00382_stKsb290@ëÀ‰Õ¨8C?Ó|W@€EMö=ÏŒ?é~ú?—
=a¾° ÅEM)šD-³ÇD¤gdAvçŠ>}"                  ÀÀøÀÀ€AvçŠ?ϲ'ÀηìíÓv20140628_00296_stKsb290@ëÀ¢Þ¡6?'2ð@€E†ÿ=\x·?_ñK?¼(ög¾Ÿ;dE…¡3DÑD£Ã3A{vP=¹½ù                  ÀÀøÀÀ€A{vP?·7¿ ηìíÓv20140628_00300_stKsb290@ëÀ¢
NØ*?qMÓ@€E†¤á=7d?§YÅ?ØQìc¾®{E‡ˆD.${D£ï;Az"=Ä ž                  ÀÀøÀÀ€Az"?¸"ÀηìíÓv20140629_00887_stKsb290@ëÀÆë&NÉ?HT¤@€E‹XH=A"?Â?ó33g¾–‡+E‹u
DÐë3D£PöAyÅ©=ªß                  ÀÀøÀÀ€AyÅ©?µ[âàηìíÓv20140629_00891_stKsb290@ëÀÆòþ!?N&@€EŠü…=qƒÙ>ŒÃŸ@+…c¾¬1E‹@D-qËD¤HÕAzÏ°=°=¡                  ÀÀøÀÀ€AzÏ°?¶´ ηìíÓv20140630_00850_stKsb290@ëÀæ¦l?86æ@€E'ì=Œôø?y·ë?ù™šg¾˜"uE'¸DÐôÍD£jFAzC=ŽW                  ÀÀøÀÀ€AzC?±ÀêàηìíÓv20140630_00854_stKsb290@ëÀæ¬ñJ[?K·~@€E'ƒ…='X =%ó @{d¾¬‹DE'Ð{D-‡
D¤FAzÛ=Ÿ‡¥                  ÀÀøÀÀ€AzÛ?³ðô ηìíÓv20140703_00601_stKsb290@ëÁD,a¾?80Á@€E€{=¶™8>Nƒ˜@g¾ŒÌÍEÁDÐÁD£»DA{¡ÿ=»`÷                  ÀÀøÀÀ€A{¡ÿ?·làηìíÓv20140703_00605_stKsb290@ëÁD34З?1c8@€E~ݚ=ÂQ\=ÝÔ@JáHc¾š¬E€Ú¸D-roD£úáA{¡=ÊE¸                  ÀÀøÀÀ€A{¡?¹H·ηìíÓv20140707_00568_stKsb290@ëÁÃίæ?T1²@€E­…>
ß>˞ÿ@g¾‰7E¬¤ÍDе'D£"Az·ý=½Å                  ÀÀøÀÀ€Az·ý?·¸¡`ηìíÓv20140707_00572_stKsb290@ëÁÃÕâ/`?!Wª@€E­Ì==¬Ï?ƒé@që…c¾bNE°"{D-vÙD¤	'A|9È> U                  ÀÀøÀÀ€A|9È?ÁÄ
 ηìíÓv20140804_00080_stKsb290@ëÅ?¬yÆ?¾j¢@€E®ßH=µ, >ŠJœ?®{g¾¥ãTE¯ešDÐêND£˜bA}Ÿ>}Ç                  ÀÀøÀÀ€A}Ÿ?ϸâàηìíÓv20140804_00084_stKsb290@ëÅ?²ÿ—?'ؤ@€E­èÃ=wÉá@ˬ?ýp¤b¾§ïžE¯¡\D-àRD¤
¸A}>VÒ­                  ÀÀøÀÀ€A}?ÊÚU ηìíÓv20140818_00553_stKsb290@ëÇM¤Ï?*–@€E°H=¯¬>äO™@õÃg¾ŒÌÍE²G\DÑåD£JéAí=Õ.`                  ÀÀøÀÀ€Aí?º¥ÌηìíÓv20140818_00557_stKsb290@ëÇüJi?@D§@€E°4=®P?®d@õÃd¾'n˜E±a…D-š=D¤EªA|Òì=Ã&ã                  ÀÀøÀÀ€A|Òì?¸dÜ`ηìíÓv20140911_00465_stKsb290@ëÊ¢þr6?{û@€EœíÃ>÷\@¢ðX?Æfff¾²°!EŸðDÑ !D£búAB¼> a                  ÀÀøÀÀ€AB¼?ÄŒ ηìíÓv20140911_00469_stKsb290@ëʪŽÙø?«§R@€EÅì=Ë0å?´|!?×
=`¾¸ÔþEVfD-¾¸D¤n^A|üs>2Ô                  ÀÀøÀÀ€A|üs?ÆBZ€ηìíÓv20141007_00165_stKsb290@ëÍ@|Ûh? ԙ@€E¼Ïf=º{@…Âz@:=qg¾q©üE½2¤DуD£;uAQ)>ø§                  ÀÀøÀÀ€AQ)?ÃßàηìíÓv20141007_00169_stKsb290@ëÍ@ƒ'Ñ?I4@€E½©…=¹ý´Ar@Ec¾'ë…E¼ŸÃD-ž˜D¤6-A'Ì>ÿù                  ÀÀøÀÀ€A'Ì?À¿ÿ ηìíÓv20150722_00493_stKsb290@ëñD½øž?k^%@€E{=h>8?šŒ@.{g¾£SøEÉšDÐÁÛD£PÍAƒÕ^>CЀ                  ÀÀøÀÀ€AƒÕ^?ÈzηìíÓv20150722_00497_stKsb290@ëñDÄÞ·?cŸå@€EŽ®=N³P?á"]@>¸Rb¾/EžRD-K#D¤˜A'JA>N´â                  ÀÀøÀÀ€A'JA?É֜@ηìíÓv20150804_00169_stKsb290@ëòà[gO?1^é@€E½r)=‹¥A}þ@/\)g¾†§ðE¿®{DÐ¥D£‰ÛA'FÑ>r¡                  ÀÀøÀÀ€A'FÑ?ÁîT ηìíÓv20150804_00173_stKsb290@ëòà`õcD?7pu@€E½ ==»š`?ÐRÚ@\ÌÍd¾ˆ´9E¿.D-ð!D¤QAƒ±ç>z°v                  ÀÀøÀÀ€Aƒ±ç?ÏVÀηìíÓv20150820_00232_stKsb290@ëôàåʊ'?/Ò@€E"¥¤=#¨A!ìy@@£×f¾™™šE—
DÐzÑD£"åAƒ@>t                  ÀÀøÀÀ€Aƒ@?ÃN" ηìíÓv20150820_00236_stKsb290@ëôàï¦vL?,"³@€E"==£ï4@×z•@i™ša¾ A‰E•bD-¸åD¤}XA'!ˆ>\·                  ÀÀøÀÀ€A'!ˆ?ë–àηìíÓv20150826_00493_stKsb290@ëõ£¡'¬B?W÷Ö@€E¬º…=h9(?‰ì…@(õÃg¾'ë…E¯ŸìDÐèbD£	ÓA'ì†>v                  ÀÀøÀÀ€A'ì†?ÂP.ÀηìíÓv20150826_00497_stKsb290@ëõ£§­ƒ†?@sW@€E¬‰ö=­t¬>T"Y@*áHc¾/E¬îáD.D£ï×Aƒt>(1x                  ÀÀøÀÀ€Aƒt?Å/ηìíÓv20150826_00613_stKsb290@ëõ¤"ÊÐ?[!z@€E®™=ãr>É­æ@G®f¾¡ÊÁE²"RDÐЬD£ A'rj=ýª                  ÀÀøÀÀ€A'rj?¿ u@ηìíÓv20150826_00617_stKsb290@ëõ¤Š'zn?6ق@€E°+®=¾±d@¿³'@N¸Rb¾ž¸RE°BÍD.NwD£¹'A'XÕ=øÑ4                  ÀÀøÀÀ€A'XÕ?¿&€ηìíÓv20160718_01009_stKsb290@ì‰Jސo?6žJ@€E™'f=¾¤4@4kk@)™šP¾záHE™æÍDÑIÛD£@Aƒ[˜>2$è                  ÀÀøÀÀ€Aƒ[˜?ÆDηìíÓv20160718_01013_stKsb290@ì‰QWÜ
?8JE@€E™Èq=ȸ>š³1@W
=a¾œ¬E™¾D-šD¤k#Aƒvè>ºø                  ÀÀøÀÀ€Aƒvè?Ã_ηìíÓv20160719_00705_stKsb290@쥼ðÌ0?$	º@€E‹hf=ɟ1?á,%@K…f¾'hsEŠÇšDÐÏÇD£0bA†5Ç>A¯                  ÀÀøÀÀ€A†5Ç?È"UàηìíÓv20160719_00709_stKsb290@ì¥ÄGâ?
&›@€E‹@×=§³¼AWH.@=qd¾'ë…EŠoqD-€ÅD¤A7A'å|=æN[                  ÀÀøÀÀ€A'å|?¼ÉË`ηìíÓv20170328_00783_stKsb290@ì>+ŠAL|?3D¼@€E›Å3=°‡ ?>´õ@Z=qh¾ß;E›ã×DÐÜÍD£¿¶A†\ð>XdÔ                  ÀÀøÀÀ€A†\ð?Ëš€ηìíÓv20170328_00787_stKsb290@ì>+â‹{?2­@€E›_…=vè@ó@G®c¾'hsEœšD-ØD¤åAƒE<>%ýÕ                  ÀÀøÀÀ€AƒE<?Ä¿º 

==> anc/pub_raw/L222_171_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  259 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             í¦Ëªv20100317_00637_stKsb365@êý+Iˆ?8@€E–­=Ì œí¦Ëªv20100317_00639_stKsb365@êý+ëâ?´1@€E–Êf=¤.¬í¦Ëªv20100928_00275_stKsb365@ë'?ø2×?aÀ[@€EÎ=«°0í¦Ëªv20100928_00277_stKsb365@ë'CåŠ?Xº
@€E€Ý=±Fàí¦Ëªv20100928_00279_stKsb365@ë'GÊ>¨?Wûä@€E'3=ÅÜí¦Ëªv20110903_00336_stKsb365@ë@䷟¿?V`@€Eš®>JjÄí¦Ëªv20110903_00338_stKsb365@ë@è"sm?T†Z@€Ešÿq>L¤Éí¦Ëªv20110903_00340_stKsb365@ë@ìPUƒ?G<'@€E›Wá>QxÒí¦Ëªv20110915_00413_stKsb365@ëA'‡¾€.?%Ú@€EÀq=¬è\?rÃ7@Ž{1¾ˆ´9E½VAQ"ÑD´dÅA‰ƒ÷>ˆOæí¦Ëªv20110915_00415_stKsb365@ëA'ŠáU?&Î@€EÁ1Ã=ÜLàí¦Ëªv20110915_00417_stKsb365@ëA'ŽBRá?-X­@€EÁm®=׫í¦Ëªv20110930_00093_stKsb365@ëC_ÞÃ?LÛ5@€Eª˜R=å³9í¦Ëªv20110930_00095_stKsb365@ëC_áN9?[×ô@€Eª]3>
…í¦Ëªv20110930_00097_stKsb365@ëC_䝣ê?Fœ{@€Eª•¸>Õí¦Ëªv20111004_00204_stKsb365@ëCáÃÎ Š?5nµ@€E¥'…=ð¾¼@¥¡‡@#×
1¾ƒoEŸË
APZD´'NA‡'Ì=ì4cí¦Ëªv20111004_00206_stKsb365@ëCáÇ(¾:?15>@€E¥Í>Ží¦Ëªv20111004_00208_stKsb365@ëCáÊϗ-?'Ål@€E¥ª{=ŹÈí¦Ëªv20120222_00402_stKsb365@ëUŒRþC?vÇ@€E¯$¤>,ží¦Ëªv20120222_00404_stKsb365@ëUŒV,®?u–Î@€E¯®=¬öøí¦Ëªv20120222_00406_stKsb365@ëUŒY)q¾?wDá@€E¯q=«-í¦Ëªv20120227_00742_stKsb365@ëV+ëÎ)?
AA@€EÃ>=µ©¸@'Ÿ'@Që…2¾l‹DE­qA0Ý/D´ïÏA‡×,>2—í¦Ëªv20120227_00744_stKsb365@ëV+î%WR?
':@€EÄBf=ØÁÔí¦Ëªv20120227_00746_stKsb365@ëV+ñGZÝ?tý@€EÄf=´™|í¦Ëªv20120303_00525_stKsb365@ëVËôGˆ?S?@€E¶ô=»˜ìí¦Ëªv20120303_00527_stKsb365@ëVË÷9½'?IÛ@€E·0=—¦Üí¦Ëªv20120303_00529_stKsb365@ëVËúuli?Ls@€E¶õH=',í¦Ëªv20120304_00494_stKsb365@ëVì"MDV?Cô8@€E˜Ü="üí¦Ëªv20120304_00496_stKsb365@ëVì—a0?eöÇ@€E˜Çš=—´|í¦Ëªv20120304_00498_stKsb365@ëV욁Px?†>|@€E™)=ɦNí¦Ëªv20120309_00580_stKsb365@ëWŒ…a"Ä?,Ô@€E¿ì>#9@gÓ×@¸3¾'hsE»ï\B çmD±ÑA‡±É>f3.í¦Ëªv20120309_00582_stKsb365@ëWŒˆà?ø²@€E¾ƒ®>œí¦Ëªv20120309_00584_stKsb365@ëWŒ‹å0Ç?$¶@€E¿…>6·qí¦Ëªv20120310_00484_stKsb365@ëW¬ˆpQ?*|@€E¿2\>-Ìí¦Ëªv20120310_00486_stKsb365@ëW¬ªHé?AL@€E¿{>‹`í¦Ëªv20120310_00488_stKsb365@ëW¬	¾Tå?!<@€EÀ\>ŒCí¦Ëªv20120317_00554_stKsb365@ëXŠ"–ÀK?È|@€EÊÀf=Ç»$í¦Ëªv20120317_00556_stKsb365@ëXŠ—ÅÄp?
dA@€EË,¤=ʞ¹í¦Ëªv20120317_00558_stKsb365@ëXŠšêÝ.?yÅ@€E˅)=ñí¦Ëªv20120321_00554_stKsb365@ëY	å_À°?î±@€E½v
=ælô@"VÃ@8Qì3¾"záE¼*¸B#1'D±4A†ñŒ>+Ǫí¦Ëªv20120321_00556_stKsb365@ëY	èÇïî? `@€E¼í=²ðí¦Ëªv20120321_00558_stKsb365@ëY	ì*EN?""f@€E¼)\=¿ð$í¦Ëªv20120322_00346_stKsb365@ëY)ßÃڋ?3?¦@€EÀIH=ìÓ2í¦Ëªv20120322_00348_stKsb365@ëY)ã-çš?Oñ[@€EÁ¤R=ãöµí¦Ëªv20120322_00350_stKsb365@ëY)æ'y»?mAû@€ER>¨ƒäí¦Ëªv20120322_00370_stKsb365@ëY*ä6v?‰xç@€E¹&ì>¹¸í¦Ëªv20120322_00372_stKsb365@ëY*#ø½Á?™bÚ@€E¸"f>Ød	í¦Ëªv20120322_00374_stKsb365@ëY*(11¦?—4@€E·¦)>BÀ²í¦Ëªv20120327_00482_stKsb365@ëYɁ%j?eJ€@€E"$Ã=š4í¦Ëªv20120327_00484_stKsb365@ëYɄyA4?‡]@€E"z3=º•í¦Ëªv20120327_00486_stKsb365@ëYɈHÆ?p'ø@€E"tÃ=—ñÀí¦Ëªv20120328_00573_stKsb365@ëYé‰Ft?«Ÿ@€E›[=½¶ˆí¦Ëªv20120328_00575_stKsb365@ëYéÝ?"*@€Eš¤Ã>	$öí¦Ëªv20120328_00577_stKsb365@ëY鐾ª?ƒ"Á@€E›Yì>\=í¦Ëªv20120328_00717_stKsb365@ëYëÔ[?Q
W@€EQÍ=€Hí¦Ëªv20120328_00719_stKsb365@ëYëGÿ¸Ý?Nî5@€EŽ—)=îsí¦Ëªv20120328_00721_stKsb365@ëYëKǞæ?Pñ=@€EŽf=ÚÑí¦Ëªv20120329_00868_stKsb365@ëZ«öS?<³@€E´¯R=¨3í¦Ëªv20120329_00870_stKsb365@ëZ¯c/z?EVT@€E´"…=Ÿ©ðí¦Ëªv20120329_00872_stKsb365@ëZ²´£
?D°¦@€E´D=¯ú|í¦Ëªv20120402_00620_stKsb365@ëZ‰ânê?"Ô@€E¦;Í=ö‰e?ÞHF@ƒ…3¾€E¤BRA>‡+D´çdA‰áé>w€Ýí¦Ëªv20120402_00622_stKsb365@ëZ‰æ*0Ö?	Vo@€E¦™q=Ðõ@<@.¸Rd¾™‡E¦šDôΘD´¯uA‰Ú>5ë;í¦Ëªv20120402_00624_stKsb365@ëZ‰éÌí"?n•@€E¦éš=Ò@<±à@Ffff¾™‡E¦¸ÍDwßD´HJA‹¨Î>I'Üí¦Ëªv20120506_00629_stKsb365@ë^ˤ"Žö>ø4T@€Eºî=÷xÃ?êÅÊ@B\2¾å`E³,)B:^D°¥/Aˆe0>B]í¦Ëªv20120506_00631_stKsb365@ë^˧"R?#N@€Eº>š=ðû@Œz@U¸e¾\)E·Á…DøQ/D°ZAŠc•>€5í¦Ëªv20120506_00633_stKsb365@ë^˪þæû?åí@€Eº)=҃í¦Ëªv20120515_00729_stKsb365@ë_ìŸãe?j',@€E'Fq=§®í¦Ëªv20120515_00731_stKsb365@ë_죟œ¾?öf@€E'èÍ=éËí¦Ëªv20120515_00733_stKsb365@ë_ì§Zòë?v\[@€E'Þq=–"í¦Ëªv20120516_00661_stKsb365@ë`
"ÛÍ?&£Ñ@€E¿J)=‹hÌ@-ÊÎ@S×
1¾…¸E¼c\B(+D°ÃuA‡Z%>#¦"í¦Ëªv20120516_00663_stKsb365@ë`
&aþù?$}¸@€E¾Ó…= {>˜'?ã×
d¾bNE¼ÄöDø¡ªD°£çA†Í\=ğJí¦Ëªv20120516_00665_stKsb365@ë`
)ìRy?[´@€E½'®=n>¿»ö@7
=g¾"ýôE¼-ìDD°7…A‡OV> »í¦Ëªv20120519_00853_stKsb365@ë`lòt®?Âa@€E¬Ã=Ëûp?»Nq@(ö3¾å`EªÙqB#BD°ªÑA…Á~>
Ñ|í¦Ëªv20120519_00855_stKsb365@ë`lõå	…?!œ†@€E«¢¸=Ñ·F?•%©@d¾'hsEªŠ¤Dø‡¾D°ƒ®A…¾À=øéí¦Ëªv20120519_00857_stKsb365@ë`lùRâP?#·ý@€E«u=îí‰?4o÷@
=qf¾ß;E©ÿ®D~éhD°(¬A‡øm>ìí¦Ëªv20120527_01175_stKsb365@ëamjÆ¢¼?m¤ø@€Eи>Q!Ã@i³?ü(ö3¾r°!EÂÕ®B"¡ËD°´jA~˜Á=Ã`í¦Ëªv20120527_01177_stKsb365@ëamn;aÖ?9M@€EÅ[…>!³>Þú?Ž{c¾‰º^Eă3Døn‡D°Azþu="8öí¦Ëªv20120527_01179_stKsb365@ëamq£æú?z @€EÄZ×>1Ñ?7F#?øQìg¾ŒÌÍEÄ-
D~¼JD°…A}'=¹‹í¦Ëªv20120530_00693_stKsb365@ëaÊ"fæ?bCÖ@€E½Û=Ìjm?سÿ?úáH/¾'ñªEºrfB%È´D°ÕhAmM³=NN#í¦Ëªv20120530_00695_stKsb365@ëaÊ&QãÍ?Al¼@€E¼œ3=à]–>™Âv?Æffd¾¥`BE¼)Dø9D°™/AlH=›Dí¦Ëªv20120530_00697_stKsb365@ëaÊ*Zq'?D"r@€E¼à×=é:?Ÿ^3?£×
f¾¦éyE¼1D~ü¼D°"úAk"ü<×â·í¦Ëªv20120531_00413_stKsb365@ëaäãp}A?Zˆy@€E›œÃ>	'?ªqÈ@(ö4¾–EšŸHB'§ðD±3®ARs<ʧí¦Ëªv20120531_00415_stKsb365@ëaäçEsý?Vv÷@€E›Ã>kï<Þï?'ë…d¾›"ÑEš¸Dø©ãD±çAR¦<]	Èí¦Ëªv20120531_00417_stKsb365@ëaäêøQ5?fÑÛ@€E›Ë=>oò6?f[?Æfff¾ ÄœE›Ž¸DD°­`ARÞ<ƒaí¦Ëªv20120601_00469_stKsb365@ëbñ÷cÏ?nä6@€E¤¤H=ˆâ@
Å4?u3¾ÃoE£j=B \)D°¿\Ak¨5=Bí¦Ëªv20120601_00471_stKsb365@ëbö$¯?\¾¤@€E£ò…=ˆ~,>1ÖÆ?ˆõÃd¾™™šE£VRDønfD°x!Amz1="wí¦Ëªv20120601_00473_stKsb365@ëbúxÜá?|b@€E¤­=¢8I?È·?Ž{g¾¦ffE¤)D~œD°ÅAlíƒ=}í¦Ëªv20120803_00203_stKsb365@ëiç%±à?X
|@€ElÂ=¯«Øí¦Ëªv20120803_00205_stKsb365@ëiç(Æ£?h³ó@€EiÚ¤="¢?Ð×õ@õÃe¾›"ÑEiDøžVD°¼RA‡žÍ>e¹í¦Ëªv20120803_00207_stKsb365@ëiç+Ü<V?q®-@€Egnf="àœí¦Ëªv20120816_00403_stKsb365@ëk'êKÈÖ?»3@€EOLá=¥Y¨í¦Ëªv20120816_00405_stKsb365@ëk'í}Ò?›w@€EO™3=Š)`í¦Ëªv20120816_00407_stKsb365@ëk'ðÇÙ?–…¯@€EP'ì=Ë¬í¦Ëªv20120828_00325_stKsb365@ëmYÅcw?ƒ7
@€E§Èì=T$™í¦Ëªv20120828_00327_stKsb365@ëm]+ª(?Z_@€E§‹ö=®ìí¦Ëªv20120828_00329_stKsb365@ëm`HIñ?S«t@€E§bö=‰³"í¦Ëªv20120829_00396_stKsb365@ëm#*"Î?*ï@€E«e¤=Ä4'í¦Ëªv20120829_00398_stKsb365@ëm#-…3Ü?-2'@€E«Uf=Û:[?\t@(öe¾œ¬E«¤Dø»3D°ÑËAˆÈ/>ÿ\í¦Ëªv20120829_00400_stKsb365@ëm#1,B~?!óò@€E«"Ã='·Ñí¦Ëªv20120911_00202_stKsb365@ënÀê9	6?"Âö@€Eª¿=ÁjˆAT@Fff4¾…¸E§þ¸B,$ÝD±åAˆ?>öí¦Ëªv20120911_00204_stKsb365@ënÀíÇxû?ú`@€EªL3=˜,?
	@"\d¾£SøE©Š¤Dø»D°ì¬A‰´…>"å+í¦Ëªv20120911_00206_stKsb365@ënÀñn'Z?Æ@€Eªvá=¶µ€?CT@Y™šg¾£SøE©»3DJD°ƒAŠMÉ>^~|í¦Ëªv20120912_00428_stKsb365@ënâ¹:•?(@€E´JÃ=Ój[í¦Ëªv20120912_00430_stKsb365@ënâ¼S£?*
0@€E´=Àh|í¦Ëªv20120912_00432_stKsb365@ën⿛¡\?I@€E´æ¤=ä*Lí¦Ëªv20120915_00139_stKsb365@ëo@5§­?¾‹@€E°ó3=¸Þ\í¦Ëªv20120915_00141_stKsb365@ëo@œÏÚ?T@€E°Î3=±yÄ@'wõ@^¸Re¾¡G®E°D¸DøØöD±%XAŠn>l…Öí¦Ëªv20120915_00143_stKsb365@ëo@Ú¢M?ÊL@€E°Ø×=Á´í¦Ëªv20120924_00324_stKsb365@ëpbFKW?<žµ@€E§
ì=ÌR[@"h¬@–¸R3¾¸QìE¥ìB*üîD°ûmA‡õª>›Úví¦Ëªv20120924_00326_stKsb365@ëpbI_û?AM¢@€E§¬)=õćí¦Ëªv20120924_00328_stKsb365@ëpbL'š¢?7'@€E§ê=ôhÄí¦Ëªv20121006_00240_stKsb365@ëqáX¸]ª?<Aî@€E'ñq=¯š í¦Ëªv20121006_00242_stKsb365@ëqá[ͦg?&´¨@€E'¶=Ý`È>&ÓÔ?þ¸Re¾£SøE'ð¤Dø¡ãD°Ù?A‰‹>6í¦Ëªv20121006_00244_stKsb365@ëqá^àÖD?-"š@€E'Àì=±¼>¡@f¾œ(öE'ÔRDAªD°søAŠ>Ší¦Ëªv20121015_00138_stKsb365@ëspͦ?*C¾@€E¬q=µ'Xí¦Ëªv20121015_00140_stKsb365@ëssD:˜?.K"@€E¬D{=e"í¦Ëªv20121015_00142_stKsb365@ësv'È?-3ÿ@€E¬\\=»åÀí¦Ëªv20130312_00668_stKsb365@녋÷\ÃO?\:@€E"E×=ÉÌí¦Ëªv20130312_00670_stKsb365@녋ú—
s?a¤;@€E"r=躬í¦Ëªv20130312_00672_stKsb365@녌ôQ?T÷þ@€E"²¸>©Îí¦Ëªv20130317_00712_stKsb365@ë†,sv9˜?è@€E'Ì3=Ë·@‹
@I™š3¾ŒIºE'B+VD±8ÝAˆ½.>.3Wí¦Ëªv20130317_00714_stKsb365@ë†,v"?''@€E'[q=Ðj@ìý@S33e¾¤Ý/E'R¤Dø®D±&‡A‰óz>MßËí¦Ëªv20130317_00716_stKsb365@ë†,z;…g?Üç@€E":š=׶qí¦Ëªv20130327_00422_stKsb365@ë‡kB?Ãñ@€E¥™á=œFµ@Àl^@HQì3¾²-E¥t)B)
=D±8ÝAˆòÜ> jÃí¦Ëªv20130327_00424_stKsb365@ë‡k–7H?¡=@€E¦	Í=õ÷@?jˆ6@&ffe¾"÷ÏE¥ˆ=Dø«ðD±}AŠ†> {)í¦Ëªv20130327_00426_stKsb365@ë‡kœ¶¿š?¯ð@€E¥‡×=ºÊ?N…@ƒ…f¾Ÿ;dE¥gÃDYºD° ¼AŠ­_>'ìí¦Ëªv20130422_00259_stKsb365@늬ˆé}Ý?%6W@€Eº6=®í¦Ëªv20130422_00261_stKsb365@늬Œf5?&ò²@€EºGH=½û\í¦Ëªv20130422_00263_stKsb365@늬&H"?)À@€EºY®=³0"í¦Ëªv20130617_00596_stKsb365@둣m?»û@€E~¢==¦›`í¦Ëªv20130617_00598_stKsb365@둣 54?­Î@€E}ê=±tð?Ýß@@£×e¾›"ÑE|	ÃDø¹PD±/TAŠ€ä>-/¼í¦Ëªv20130617_00600_stKsb365@둣£gÓú?P5@€Eô)=íÒµí¦Ëªv20130625_00822_stKsb365@뒧æˆq?Šr9@€EZ¹\=º³€í¦Ëªv20130625_00824_stKsb365@뒧é÷j…?¦æ@€E[…=Âìí¦Ëªv20130625_00826_stKsb365@뒧í]{†?µÀù@€E\½q=‰F˜í¦Ëªv20130706_00351_stKsb365@ë"3ÿj?(db@€E¥M
='Pôí¦Ëªv20130706_00353_stKsb365@ë"7
?2ñÞ@€E¤þ…='Ü"í¦Ëªv20130706_00355_stKsb365@ë":¦>Ä??´ì@€E£¼="à´í¦Ëªv20130724_00223_stKsb365@ë–AW¸sO?8-0@€EòÃ=Ìðí¦Ëªv20130724_00225_stKsb365@ë–AZëžt?G…ç@€E'(®=Îñàí¦Ëªv20130724_00227_stKsb365@ë–A^DsÍ?Dh@€EÙö=… í¦Ëªv20130728_00752_stKsb365@ë–ÅÂx°–?žÓ@€E™'==ãgí¦Ëªv20130728_00754_stKsb365@ë–ÅŸñÏ?§&@€E™=®=¾L´í¦Ëªv20130728_00756_stKsb365@ë–ÅÉ
ûk?'@€E™=Í=ÌS˜í¦Ëªv20130803_00575_stKsb365@뗃¸6à?L;j@€E"Ã=ŒÞð>~Û@.{3¾'n˜E'›B"ÀƒD°÷DAˆ3	>;rÿí¦Ëªv20130803_00577_stKsb365@뗃»£Ñ?Kt@€E"Jf=²éí¦Ëªv20130803_00579_stKsb365@뗃¾èc?I‰>@€E'.H=¡Ðí¦Ëªv20130804_00740_stKsb365@뗤Ðâ*Ø?=¼·@€E–Þf=´'Ðí¦Ëªv20130804_00742_stKsb365@뗤Ô@Y6?=d´@€E—^)=Ù×\í¦Ëªv20130804_00744_stKsb365@뗤×u§ø?K…û@€E—¤á>Æýí¦Ëªv20130818_00628_stKsb365@ë™dŸ(?5I
@€E""ö=¯ùÃí¦Ëªv20130818_00630_stKsb365@ë™dïóÃ?(ÕÌ@€E"J3=Å+í¦Ëªv20130818_00632_stKsb365@ë™d
w,²?‰F@€E"¹×=Éíí¦Ëªv20130828_00309_stKsb365@뚡àa¯r?9N¯@€E¯þq=E¸í¦Ëªv20130828_00311_stKsb365@뚡ã¸v©?2ãË@€E°Y=´•í¦Ëªv20130828_00313_stKsb365@뚡æöê-?1®u@€E°¯®=ˆýdí¦Ëªv20130828_00501_stKsb365@뚣k¶?%ö@€EÅ|=¶B<@¯"@Œ(ö3¾š¬EÁ©šB7LD±A‰">qÕ_í¦Ëªv20130828_00503_stKsb365@뚣nصä?+6@€EÅ5ì=‹« í¦Ëªv20130828_00505_stKsb365@뚣r=)?.Ø@@€EÄ#Í=ËI¡?ž¤¥@G
=f¾‹Æ¨EÁ^öD~6éD°Ô"Aˆ
F>C%Ší¦Ëªv20130829_00058_stKsb365@ëšÂ9ãÜ3?#BZ@€E§E)=™ƒÔ?Úìô@<(ö2¾œ¬E£Ÿ®B'ðD±RA‡c>L¹í¦Ëªv20130829_00060_stKsb365@ëšÂ=\?!Ü@€E§š=¡0í¦Ëªv20130829_00062_stKsb365@ëšÂ@µ\™?$m³@€E§$=Œ'T>!+@S33f¾ ÄœE¥‹ÃD~5D°ÁqAˆz%>IØÄí¦Ëªv20130829_00213_stKsb365@ëšÃ¤"?) +@€E¥¡¤=¢†> hÛ@JáH3¾'ë…E¡ì¤BæfD±jAˆÚ'>*Yéí¦Ëªv20130829_00215_stKsb365@ëšÃ§o?Ô?%Ì£@€E¥®=ÑÂí¦Ëªv20130829_00217_stKsb365@ëšÃª¿qE?%(o@€E¥Âf= xí¦Ëªv20130904_00432_stKsb365@뛃¯d°?™ßÏ@€EªÊ)=s÷í¦Ëªv20130904_00434_stKsb365@뛃²Uíó?«g@€Eªïq=€ øí¦Ëªv20130904_00436_stKsb365@뛃µ¨ô+?¦Ê@€E«'==‡BLí¦Ëªv20130906_00139_stKsb365@ë›À›´¼`?€Hw@€EÅÄ=¼ö«í¦Ëªv20130906_00141_stKsb365@ë›ÀžïÄÉ?t§o@€EÅCö=j!Pí¦Ëªv20130906_00143_stKsb365@ë›À¢65Ç?Z"Ö@€EÅs{=vOí¦Ëªv20130922_00092_stKsb365@띿ëê™ç?L'Ó@€E"\=¿b í¦Ëªv20130922_00094_stKsb365@띿ï3i?XÚ@€E"b¤=Š"íí¦Ëªv20130922_00096_stKsb365@띿ÿȂ?Q£¬@€E"0á=·Øðí¦Ëªv20131004_00093_stKsb365@ëŸ@RaÍ?7lË@€E¬‹¤=¬›<>ÜdM@Z=q3¾‡+Eª®Bð¤D°ÿAˆ¦Á>`¾í¦Ëªv20131004_00095_stKsb365@ëŸ@n†?5h@€E¬ðR=Ûsí¦Ëªv20131004_00097_stKsb365@ëŸ@"Õè?5Þ^@€E¬×Í=Åôí¦Ëªv20131015_00091_stKsb365@ë  DÞQ?(´|@€E¼#®=Ê&ø?íø@@£×3¾ƒ•E¸q\BçmD± bA†©—>NÖí¦Ëªv20131015_00093_stKsb365@ë  Hoz·?%´@€E½š=ÁŽ í¦Ëªv20131015_00095_stKsb365@ë  K­Î?(ÓØ@€E¼ø=¿X¬í¦Ëªv20131016_00124_stKsb365@ë À¹Qà?m@€E³6®=Á˜í¦Ëªv20131016_00126_stKsb365@ë À¼Í*Á?i•Â@€E³-ì=–«Ií¦Ëªv20131016_00128_stKsb365@ë ÀÀAž±?8VŽ@€E²Ä¤=«²$í¦Ëªv20131021_00135_stKsb365@ë¡`§åâ?L›®@€EÎã\=Ö²Dí¦Ëªv20131021_00137_stKsb365@ë¡`«	³?Z´@€EÎÛ\=Íè½í¦Ëªv20131021_00139_stKsb365@ë¡`®+Qg?U‹Ž@€EÍÞ×=Ÿ¬|í¦Ëªv20140329_00406_stKsb365@ëµIZ%?dHè@€E"1ì=Âölí¦Ëªv20140329_00408_stKsb365@ëµI'–Oã?g(ê@€E"y
=¢VÄí¦Ëªv20140329_00410_stKsb365@ëµI•Ô2r?KO@@€E"
=†Œí¦Ëªv20140606_00366_stKsb365@ë½ç†W7t?<¥F@€E`ïš=¸6\í¦Ëªv20140606_00368_stKsb365@ë½è&çn?ZM@€Ejff>yí¦Ëªv20140607_00295_stKsb365@뾉Td?‰¹]@€E†`¤=k¸ßí¦Ëªv20140607_00297_stKsb365@뾌<ä¸?'òJ@€E…\=•Ùhí¦Ëªv20140607_00299_stKsb365@뾏yÕ¯?€l@€E"'¤=yŸí¦Ëªv20140608_00547_stKsb365@ë¾#Y#J?Påù@€E•'Í=¨¤?eZ¸@9™š3¾OßE•þöBŽVD°¨ÅA‡õ—>GÙÙí¦Ëªv20140608_00549_stKsb365@ë¾#\h¼?b¦U@€E–Â3=[ìpí¦Ëªv20140608_00551_stKsb365@ë¾#_èBŸ?Lõ.@€E—å×=|¬Øí¦Ëªv20140714_00433_stKsb365@ëÂ¥ñú.?^@€E¨l…=ËÖXí¦Ëªv20140714_00435_stKsb365@ëÂ¥Sn?s@€E©H3=µèí¦Ëªv20140714_00437_stKsb365@ëÂ¥ӆ?#Jº@€E©®=«Ë\í¦Ëªv20140802_00043_stKsb365@ëÅÉCƒ?|Ð@€E¯b×=Ÿûðí¦Ëªv20140802_00045_stKsb365@ëÅÌ­¨D?'Y:@€E¯ã==ƒ™Àí¦Ëªv20140802_00047_stKsb365@ëÅÐv?-Q@€E°P=¨Eí¦Ëªv20140802_00091_stKsb365@ëÅ0ä8ú?B‡k@€E«7
=Ö*‡í¦Ëªv20140802_00093_stKsb365@ëÅ4 %z?:·Ã@€E«Æ…=ò«ií¦Ëªv20140802_00095_stKsb365@ëÅ8'"?2[ó@€E«É®=Êçí¦Ëªv20140802_00139_stKsb365@ëÅž>?)Õ¨@€E©j…>s<•2	@/\)3¾¨õÃE¥"3Bš D±ZÑA‡qÊ>¸=í¦Ëªv20140802_00141_stKsb365@ëÅ¡¬Z? ýZ@€E©qq=èùàí¦Ëªv20140802_00143_stKsb365@ëÅ¥IÚ?À`@€E©é×=¼Ö$>©ãE@1G®g¾Ÿ¾wE§'qD}Ã3D±A‰\ð>/:í¦Ëªv20140804_00194_stKsb365@ëÅ@ÒÏ:?m;@€E ìR=Áí•í¦Ëªv20140804_00196_stKsb365@ëÅ@փºŠ?‡@¢@€E¡'R>4úí¦Ëªv20140804_00198_stKsb365@ëÅ@ڐ
?"àr@€E¡Ã>ڝí¦Ëªv20140804_00242_stKsb365@ëÅA?
?S·@€Ež×="%í¦Ëªv20140804_00244_stKsb365@ëÅABÓ¿…?l®I@€EŸ…=ß›í¦Ëªv20140804_00246_stKsb365@ëÅAFUºG?Ik¦@€EŸ^ì=Åñ@í¦Ëªv20140804_00434_stKsb365@ëÅC4Vï?4Hó@€EŸ¤Í=†E¼<Q @‰™š2¾˜"uE›0öBÞ5D±0"Aˆ©8>…í¦Ëªv20140804_00436_stKsb365@ëÅC8՟?+Ý\@€EŸÛ=Î{©>Åõˆ@p¤e¾«Ež;3Dø©?D°ßmA‰¯>x"í¦Ëªv20140804_00438_stKsb365@ëÅC;¸ó|?7Æ=@€E 7f=¯¸?§8d@ffg¾«…Ež¤áD~WžD°ÕAˆ$˜>8qí¦Ëªv20140804_00482_stKsb365@ëÅC¦¶]J?-3@€EH=Ö$
? Sð@c332¾œ¬E™	
B‡D±4{A‰LD>tõí¦Ëªv20140804_00484_stKsb365@ëÅCª-5B?F~@€Eœèì>
 ´í¦Ëªv20140804_00486_stKsb365@ëÅC­ªx?cm$@€Eœô)>ªí¦Ëªv20140804_00530_stKsb365@ëÅD
·ÄR?54S@€EšI®=§œÜ@TrS@…p¤1¾˜bE•ùBýôD±IHA‡ÇÇ>vYí¦Ëªv20140804_00532_stKsb365@ëÅD
óxˆ?EhV@€Eš23=‹˜í¦Ëªv20140804_00534_stKsb365@ëÅDzç'?2O©@€EšC{>"'í¦Ëªv20140804_00578_stKsb365@ëÅD"øB?k'@€E—ä¸="0í¦Ëªv20140804_00580_stKsb365@ëÅDˆd¸'?:@€E—åš=©'ì>É'@@£×e¾ÍOßE–yÃDøœbD°Õ²Aˆ÷F>4Mí¦Ëªv20140804_00582_stKsb365@ëÅD‹åŒ? u‹@€E—Èá=À`?C½@33g¾¦éyE–+šD~33D°ÑXAˆ"—=Ë_êí¦Ëªv20140817_00623_stKsb365@ëÆ井½—??‹™@€E«Cì=«Up@‡†@žff1¾›¥ãE§(fB¾wD±,Aˆ~:>Š€Rí¦Ëªv20140817_00625_stKsb365@ëÆä½ø¹e?W5È@€E«˜ì=˜
0í¦Ëªv20140817_00627_stKsb365@ëÆäÁ[µ2?;ÃÃ@€E«2==ÁTí¦Ëªv20140911_00183_stKsb365@ëÊÏAÌ~?áR@€Eý®=¥¨l@Ɓ@[…3¾ÒòEŽž¸BûçD±NAˆ?ï>^6.í¦Ëªv20140911_00185_stKsb365@ëÊÒ±ˆy?+´@€E'½…=‡²¸í¦Ëªv20140911_00187_stKsb365@ëÊÖt‹˜?B­%@€E'f=ƒ¹´í¦Ëªv20140923_00158_stKsb365@ë˃z­%?^41@€EŸ±=€1èí¦Ëªv20140923_00160_stKsb365@ë˃"Bà?['A@€E¡÷)=œýí¦Ëªv20140923_00162_stKsb365@ë˃ˆ§>?_û@€E£'=¸ndí¦Ëªv20150625_00190_stKsb365@ëíáU|ß?I'@€EÆ8Ã>¦¸í¦Ëªv20150625_00192_stKsb365@ëíá²-å?FÚ@€Eŋ>Žœ›í¦Ëªv20150625_00194_stKsb365@ëíá²b¾?M"³@€EÄÎ>x
ëí¦Ëªv20150806_00316_stKsb365@ëó!r'¤]?8@Æ@€E»)=——èí¦Ëªv20150806_00318_stKsb365@ëó!uûåi?6æ=@€E»xÃ=ƒ)Ìí¦Ëªv20150806_00320_stKsb365@ëó!y B@?4!¼@€E»©¸=£ó¤í¦Ëªv20150829_00046_stKsb365@ëöŸÀʶ?ÍiÛ@€EÆ_q=ølåí¦Ëªv20150829_00048_stKsb365@ëö¢¥f¬?Í/N@€EÆ
=vHˆí¦Ëªv20150829_00050_stKsb365@ëö¥Î³?ªè(@€Eŀ='ðí¦Ëªv20150903_00211_stKsb365@ëö ä°F?7ž^@€Eµ¿ö=£ûˆí¦Ëªv20150903_00213_stKsb365@ëö ç*Pá?9ÂR@€E¶ 
=²"í¦Ëªv20150903_00215_stKsb365@ëö ê=ù?;lm@€Eµú×='Ütí¦Ëªv20150906_00195_stKsb365@ë÷­ö@?©['@€Eš€H=ßú®í¦Ëªv20150906_00197_stKsb365@ë÷°œà¡?Ĉ¦@€Eš¼3=m+_í¦Ëªv20150906_00199_stKsb365@ë÷³‡«?«z¤@€E›¨…=wPí¦Ëªv20150907_00079_stKsb365@ë÷Ü¿´?]µÓ@€Eˆ¥\=¯`í¦Ëªv20150907_00081_stKsb365@ë÷à$GÞ?n"@€Eˆ²3=½?$í¦Ëªv20150907_00083_stKsb365@ë÷ãPl?‡Ü@€Eˆ•á=é*_í¦Ëªv20160706_00499_stKsb365@ìh?]_[@€E‡š=ÇФí¦Ëªv20160706_00501_stKsb365@ìµÊþ?S¶@€E…=Ñ5:í¦Ëªv20160706_00503_stKsb365@ì<þŽ?Pƒ@€E"NÃ=¾ÇÁí¦Ëªv20170502_01080_stKsb365@ìB‹s×â?cüE@€EºKá>A¯?³ï9@Y™š*¾"›¦Eºv)BÖD±8åA"}Œ>7Ôií¦Ëªv20170502_01082_stKsb365@ìB‹v¸(P?Œq-@€E»
=—ò@í¦Ëªv20170502_01084_stKsb365@ìB‹z,Q?ŠÆ÷@€E¹ÑR=¥Q˜

==> anc/pub_raw/L222_172_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  196 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             =›‰
v20100408_00467_stKsb335@êÿéE³£†?1L@€EšÙ=©s`@‡ŠÀ@<(öd¾'JE™RD¡¼bD£ÀƒA‡«Ë>m9g=›‰
v20100408_00469_stKsb335@êÿéHk¿?5.Â@€Ešvö>J8—?p‡@333e¾"t¼E™HC¢ûçD¤T)A†wH>P·Ç=›‰
v20110801_00538_stKsb335@ë;æpÜkÑ?\›ù@€Eh
=çÇ8?µÀ?'\d¾¢MÓEfüöD£ÐåD¡U'A^,T<ºüF=›‰
v20110801_00540_stKsb335@ë;æt-cæ?Zû@€EiäÍ=Ðiû@|j?™™šg¾²-Eh×C«0¤D¡àÕA]9_<ìop=›‰
v20110804_00713_stKsb335@ë<EÇRÏÜ?X·¾@€E¥÷…>îý?'#?€d¾å`E¤àD£ýXD ß®A]	ñ<É9¼=›‰
v20110804_00715_stKsb335@ë<EÊ¡ê ?Oì@€E¥GH=¶·">®D'?G®^¾›¥ãE£ffC¬'D¡ƒTA]e<º,÷=›‰
v20110805_00665_stKsb335@ë<f%FÞ?Uß<@€E¤C¸=¼{Ä?hýf?€b¾"ýôE£0D£ÛTD ÷…A\"Ž<Ü-ª=›‰
v20110805_00667_stKsb335@ë<f(—Må?eû@€E¤…=>•j>^¡S?G®g¾–E£–C«W+D¡¬A\ŒÛ<àŒ=›‰
v20110820_00536_stKsb335@ë>C€¸6¾?+ւ@€Ekþö=³7?½Î™? d¾"ýôEj‰qD£·çD¡:A]dH<Û¯ô=›‰
v20110820_00538_stKsb335@ë>C"†gc?$` @€Ek®ö=Å|"?q8«?±ë…g¾ A‰EjÎfCª›ÇD¡Ã\A]ÉÈ<Í0í=›‰
v20110903_00360_stKsb335@ë@æ€Ó?Ù@€E›…®=«*È?-¿¯?Që…c¾©ûçEš6=D§ÕËD.wA]d#<÷4=›‰
v20110903_00362_stKsb335@ë@›6}?a°Ã@€E›Ÿ)=½Qd@Ë?Tzáf¾ A‰EšO®C»gðD¢VA]Íò<ÙQâ=›‰
v20110925_00569_stKsb335@ëBÂw<;?›az@€EÍ+…=¥üx?%BC?+…c¾«…EË=×D§´öD7DA\FA=8A=›‰
v20110925_00571_stKsb335@ëBÂzË?ˆèë@€EÌ|=='ç"?I'?†ffe¾Á‰7EÊöCº¨RDÙÃA[ÎX=
=›‰
v20111009_00305_stKsb335@ëD€Xxým?;\@€E|=¢Ì"?#†?p£×e¾›¥ãEœBD£Ü1D ýqAXMw<–Ó=›‰
v20111009_00307_stKsb335@ëD€[ܯÄ?1G@@€EQ)=Ç€>«|Ø?p¤g¾"ýôE›ò=C«=ôD¡¡XAXAT<µg)=›‰
v20111012_00221_stKsb335@ëDàÝI‡3?ƒ§@€E"Æ×=á"8?#q¯?(õÃd¾ž5?E"á®D§Ÿ×DAãAX)P=)'=›‰
v20111012_00223_stKsb335@ëDàà^µ?cÚ+@€E•f== ð=Ø?™™še¾ A‰E•o
Cº)7DÔsAWÖv<ã–=›‰
v20111015_00194_stKsb335@ëE@ÍBŸ?êÛþ@€E¥">>?3 >ë…c¾¬‹DE¢ß
D§|îDgßAWëÃ=•ß=›‰
v20111015_00196_stKsb335@ëE@Э§™?ÖD@€E¥š=ß;k?õ©>æffe¾°£×E£EìCºLjDžNAVÇ%=ƒ!=›‰
v20120312_00405_stKsb335@ëWêT"?OÜ@€E«ì=­, =‹bG@®d¾˜bE­=×D£ýD ¢áAQÏ×<í>©=›‰
v20120312_00407_stKsb335@ëWêW;Ë?(|@€EªñR=é0`?C½*?áG®f¾¯²E­C¬bÑD¡:fAQ¹p<ʵæ=›‰
v20120330_00562_stKsb335@ëZ,p3Ü?F¡@€E®¬ì>lC?:'@G®e¾ˆ´9E°¤D£¾D¡
²APt0<ÛNÎ=›‰
v20120330_00564_stKsb335@ëZ,tEa´?Ç6@€E®a\=þ¡}@ "ü@ë…f¾šŸ¾E°öCª÷+D¡² APµm<Óèo=›‰
v20120606_00660_stKsb335@ëb¨v1Å ?Wóò@€EDÍ=†÷§?.¨Ÿ?"333¾¡ÊÁE'«qD§LƒD˜´AQM[<¦¨®=›‰
v20120606_00662_stKsb335@ëb¨z^˒?F֔@€E&Í=¼ø>ÎR<?Ó33f¾¯ E'{…C¹?Dž'uAQŠ<§®=›‰
v20120610_00216_stKsb335@ëc$I~c³?0¢1@€E•EH>kn?`æF@Qìd¾²-E–)D§ÚDœ÷;APâ¶=%""=›‰
v20120610_00218_stKsb335@ëc$Mæù?F"@€E"Ñ{>	&Ü?f…?Ÿf¾¥ãTE•¯3C»WmDŸLAPæ<}$=›‰
v20120611_00480_stKsb335@ëcD–šæ÷?Ñ@€EŽ\=ß&›>µ£Ð@1G®c¾\)E'¤D§¼ÅD*oAQhX=·=›‰
v20120611_00482_stKsb335@ëcDš7®î?×Ä@€E«Í=·Ã4?¼Ð‹?î{g¾œ¬Eå®C»TD·3AQg¢<¢Œ]=›‰
v20120614_00283_stKsb335@ëc£'Çmg?!~é@€E‡8ö=¤Ke>¿õ¿?«…d¾£SøE‡ìD§¸D…AQÌ)<"äŸ=›‰
v20120614_00285_stKsb335@ëc£–@ô'? 1±@€E…´H=¨ÆX@	J?½p¤f¾"ýôE†]šC»+¦D«ÏAQYÌ<±âZ=›‰
v20120617_01034_stKsb335@ëd}Õx˜?#µ9@€EzÚö=Çûè?MñÍ@®d¾›"ÑEyD§±'DS¦AR{<ß¿=›‰
v20120617_01036_stKsb335@ëd«0›?gs@€Ezº{=Ù6+?ªÏ?¨õÃe¾¥`BE{|Cº¯ßDð¤AQúw<‹˜=›‰
v20120630_00139_stKsb335@ëe¢+£›?5z@€E§;…>tvR=–V@33d¾cSøE¥Ù
D§ÏßDœüAO–§<ÈJ=›‰
v20120630_00141_stKsb335@ëe¢/^ý¼?*ÿû@€E¦è> —?-ÿ@Qìf¾n—E¥ù\C»yºD¦áAO¯[<½É?=›‰
v20120704_00785_stKsb335@ëf&…X¿Š?8±š@€E^{>Ì>Ø?ê=qd¾˜bEaHöD§EºD¶AOŒß<¦}=›‰
v20120704_00787_stKsb335@ëf&‰'CŠ?Aß|@€E]b)>*/ê?]m?ü(öf¾²-E__\C¹ Dž4)AOˆÏ<¡£×=›‰
v20120705_01005_stKsb335@ëfFªJ?SHÌ@€EX')>"t>I­@£×d¾¶E¢E[&fD§0DÃmAOê<®"=›‰
v20120705_01007_stKsb335@ëfF'ÿ>9?fû@€EW¸ö=ÏQ"?ùÓ?"záf¾È1'EYC…C¹JDžHAOA;<Ù ò=›‰
v20120718_00120_stKsb335@ëgà—…m?5EÀ@€Eâ==©1T?"@®d¾›¥ãEâD§ËmDœõhAN¥Ç<¯)F=›‰
v20120718_00122_stKsb335@ëgà Èíš?6X²@€Eáµ=¼ =Î)÷@…f¾"záEáµ®C»h´DŒåANaG<¯öî=›‰
v20120722_00817_stKsb335@ëhd›Ô·¨?£ý@€E†•…>	ß>ði@p¤d¾—
=E‰¤D§¬ZDLÕAO-µ<ç:=›‰
v20120722_00819_stKsb335@ëhdŸ:èß?&@€E†'3>?]=˜Ý¨?èõÃe¾œ(öEˆ6)Cº¤þDäƒAN*þ<qð¼=›‰
v20120723_00414_stKsb335@ëh'¯Ú£¥?Y96@€E}ÿ×=ñøê>!†?'\d¾¤ZE}ã
D§bòDTAN=²<pà_=›‰
v20120723_00416_stKsb335@ëh'³\?kèã@€E~lÍ=÷·¦<'Kn?—
=f¾"ýôE||ÍC¹²DþáAN2´<¬×¯=›‰
v20120725_00718_stKsb335@ëhÆ-´hÓ?/´|@€E…I=¬/œ?'h?ٙšd¾¤Ý/E†þ=D§µ'DLbAMñ¹<žÑ=›‰
v20120725_00720_stKsb335@ëhÆ0äSÒ?BGƒ@€E…Ÿ=­f0>¥d?Ã×
e¾£×
E‡g…C»
DßžAN-g<«ll=›‰
v20120726_00310_stKsb335@ëhâ8;jå?gF@€E€óš=Ջ±Arª?Æffc¾œ(öE€ÑìD§×DTœAOXU<Ÿ¤=›‰
v20120726_00312_stKsb335@ëhâ;©~¿?$o@€E€¸=ÎkT>S·ø?ÈõÃf¾›¥ãEDC¹Ý'Dù`AN•@<¡'=›‰
v20120804_00691_stKsb335@ëj]šF?p#¾@€Eˆsq=¾qt?áê»?k…d¾¯²E‰d)D§š¸DeËAN¨b<±ê‹=›‰
v20120804_00693_stKsb335@ëj`^ÕM?JXø@€Eˆq=ƒ ?ëôh?³33e¾·KÇEŠ*fCºs×DžAN»f<§äò=›‰
v20120815_00326_stKsb335@ëkb.[WÀ?)@E@€Ee¶f=Ìò«?@s¦@\d¾ºáHEj{D§›3DxAP%´<ôíî=›‰
v20120815_00328_stKsb335@ëkb1Â*?BÎ&@€Ee³…=ô£>ÊØÉ?¬ÌÍe¾¬‹DEg'ìCºZDÿAOoó<«"=›‰
v20120817_00072_stKsb335@ëkŸ¯²	Ó?iyi@€Ej½\=št =³RÆ?Š=qd¾¸QìEiÑqD§ÖÉDœ÷LAPV;<Ëþ_=›‰
v20120817_00074_stKsb335@ëkŸ²ç"ä?V4 @€Egå="ô?:Ú	?}p¤f¾®—Ef¸C»'oD°jAPH´<²¥C=›‰
v20120818_00081_stKsb335@ëk¿ðxƒI?Ôø@€E¡ú>Ån?,ï?¦ffd¾›¥ãE t=D§î DAPþ¿<W/­=›‰
v20120818_00083_stKsb335@ëk¿ó"Fô?1ô@€E¡,==¥I =õùh?ó33f¾"ýôE \C»£øD³3AQ='<ÂÍ=›‰
v20120818_00513_stKsb335@ëkýfî!??t@€E…DÍ=ïÉQ>öëZ?´zád¾¡G®E†	HD§ÓLDK+AQB<ª¿=›‰
v20120818_00515_stKsb335@ëkÃÀ•Ì°?9ê6@€E…î…=Œ@>ÇƗ?â\e¾º^5EˆÃC»SDèbAQ,A<·Ïü=›‰
v20120829_00220_stKsb335@ëm!®Š1r?`Ý@€E¢µ¤=üYn@äT@g®d¾¥`BE¥¾D§•D`ÅAVs=Fiš=›‰
v20120829_00222_stKsb335@ëm!±ÔhÍ?
ú@€E£9®=¹bÜ?jí_?œ(öe¾š¬E¤eìCºuÃDžAS•—<‹ªl=›‰
v20120829_00516_stKsb335@ëm$0<éj?!m®@€E©ã\=˖'@—û@G®d¾—
=E«¿ÃD§œBDQ¢ATrp=Ú=›‰
v20120829_00518_stKsb335@ëm$<ï)n?#É÷@€Eª–…>÷B?$ð•?±ë…f¾"t¼E«ö=CºìjDž	AS­›<¶áü=›‰
v20120911_00226_stKsb335@ënÁâú·?
Éà@€E©¯\=ç´©?ô¼Â?úáHd¾˜"uE«3D§­PDTÍASZà<Á<e=›‰
v20120911_00228_stKsb335@ënÁ, D?¡Ú@€E©"=çKU?0üç?Ü(öe¾/EªèöCº´þDéºAQ÷}<šR]=›‰
v20120925_00375_stKsb335@ëp'H˜n?,Jý@€EÏ(…=µäÌ?2~@õÃd¾™™šEГqD§¾wDWÇAQÀC=MÛ=›‰
v20120925_00377_stKsb335@ëp'K¬œ?*°£@€EÎRš=Ýl?õ‰?Ï\)f¾›¥ãEϋšCºóuD÷ðAPÖ·<»—,=›‰
v20121007_00228_stKsb335@ërŸÍZ'?P§r@€E£k{=Û"?=ow?±ë…e¾˜bE¥i\D§ÃdDNÙANÒÁ<¨Ç[=›‰
v20121007_00230_stKsb335@ër¢òsP?`"Ó@€E¤:3=®âl?Q)?Y™šf¾šŸ¾E¥¼fC»'DîfAN˜¸<®­=›‰
v20130301_00687_stKsb335@ë"+Þðæ²?®^@€Eµ¨Í>"2@Œë?¾¸Rd¾ž¸RE·\D§öVDœ¢ Aa°ž=/·=›‰
v20130301_00689_stKsb335@ë"+â\5á?*Y	@€Eµµì=Ô±ç>vW?•Âe¾"t¼E¶m®C¼$þDCAaR‡<źg=›‰
v20130308_00719_stKsb335@ë…è¿G?ÞÒ@€E¸Æ)=µiD=\u?£×d¾'hsE¹]ìD§ýDœ¥ËAbC<¼l=›‰
v20130308_00721_stKsb335@ë…ýF½?Wc@€E¸°H=σí>ßÓg?½p¤e¾•E¸¾)C¼j^DQqAb==	Ð=›‰
v20130313_00826_stKsb335@녪°RãÓ?ÒV@€Eœ:f=¢[¸=L]`?!G®^¾»çmE›:fD¨oDœ›TAcšË=È=›‰
v20130313_00828_stKsb335@녪³•´?½	k@€E=‰½x?ÞdÓ?(öe¾° ÅE›¸)C¼#uDVfAa*=ˆ|=›‰
v20130317_00472_stKsb335@ë†*-yë~?¶n@€E¥ ì=áV?ˆ›¨?úáHd¾ ÄœE¦ÍD§ìÕDœ†AcBË="Ü=›‰
v20130317_00474_stKsb335@ë†*06?é¯@€E¥i¤=ì.¦>çJª?záHe¾œ(öE¥rfC¼?}D#dAc¶<˜V=›‰
v20130326_00708_stKsb335@ë‡Kã:—¬?l@€E¡åR=Å È?ô)Ù?ª=qQ¾\)E¡»qD§ÚáDœÙqAdt"=JÙ=›‰
v20130326_00710_stKsb335@ë‡KèdBu?é@€E¡ìR=¯D=›‰
v20130625_00942_stKsb335@뒨ùà '?¿Ðæ@€Ea…=ÊÍÚ>ðK>õd¾Ó÷ÏE`ŽD§ÜÍD++AD§=æ=›‰
v20130625_00944_stKsb335@뒨ý+D&?"¯A@€E`…=‹Šx;;h~?ë…f¾§ïžE`öC»rNDÒ ACëK<áv€=›‰
v20130713_00271_stKsb335@ë"àÀËÉ?#/@€Ež\==í>À‡<@ÌÍe¾ž¸REŸ×D§ú˜DœÏdAC(<€d2=›‰
v20130713_00273_stKsb335@ë"àäàJ?ó@€Ež
{=ã.?"é»@n¸Re¾¢MÓE ]qC¼ÕDw#AC¤<çØå=›‰
v20130805_00130_stKsb335@ë—ÀG7?z@ý@€E¨Qá=æI¥?þ ²?+…d¾ª~úE§áD§ÌDœæòAD&o<À=›‰
v20130805_00132_stKsb335@ë—ÀY+??s_7@€E¨	\=ªé">°í'?aG®e¾¢MÓE¦ÉHC»ü‹D†wAD.ß<µ³ý=›‰
v20130805_00586_stKsb335@ë—Ä:á<ñ?"þ@€E£È=õÓã?`þ@
p¤e¾­VE¦å…D§Ö DCmADLÜ<¯HÌ=›‰
v20130805_00588_stKsb335@ë—Ä>K9?mr@€E¤;q=äÑ­?t"@%e¾©xÕE§G®C»Š DêNAD6½< Ê)=›‰
v20130806_00547_stKsb335@ë—ãßðÈ?(J€@€EžX¸=¤™è=`@1G®c¾™™šEž…\D§ËÏD;}ACçì<֌R=›‰
v20130806_00549_stKsb335@ë—ãã@·U?0x%@€Ežk¤=Ù©
=ÿfº?Ü(öf¾—PEžÀC»DßdADO<…lÞ=›‰
v20130807_00683_stKsb335@ë˜:ÙëC?8ì‹@€E"I…=¡tŒ;œôù?õd¾œ(öE"±ÃD§ÍãDIãACà¨<'¾=›‰
v20130807_00685_stKsb335@ë˜>5/b?MÆ~@€E"Ôq=§»Ø>>û–?Ç®f¾®{E•qCºÑªDéHAC¬'<‹hd=›‰
v20130809_00739_stKsb335@ë˜F˜j?½Áå@€E{8R=äwC?Œb,>ð£×d¾º^5Ez†¸D¨(îDHJAC†¸=j-Ì=›‰
v20130809_00741_stKsb335@ë˜Fm֝?Óv}@€Ez\¤=î¡b?8Š?\e¾¸ÔþE{8)C»)šDÅºAC—d=aóa=›‰
v20130830_00226_stKsb335@ëšá:¡qT?Î@€E'B¸=äö£?Ԃ@-p¤d¾¤ZE"žáD§Þ D.ACì3<ÆÜ=›‰
v20130830_00228_stKsb335@ëšá>Bûþ?#íô@€E'7¤=ÅàÂ=ï†@…f¾´9XE"ŽC»tþDÈbACö<£H–=›‰
v20130831_00444_stKsb335@ë›കô?}.@€E›Q¸=X(¡>e=?W
=d¾©ûçE›D§èÍD5AD(<Á~=›‰
v20130831_00446_stKsb335@ë›ä7lÔ?r‡Œ@€E›:q=¹I"?–×?‡®f¾²°!E›ÖRC»J^DâÁACÅs<½‰J=›‰
v20130924_00192_stKsb335@랸:Ž?6¯@€E¹¤¤=ßu?ÃÔ`@Pe¾–E»ìD§Á'DG®A?Öß<ՌÃ=›‰
v20130924_00194_stKsb335@ëž»á}3?q@€E¹Æš>yþ<ª.@=p¤f¾¢MÓE½¸CºéDÕüA@9<¥°º=›‰
v20130927_00183_stKsb335@ëž`²%F‹?k÷@€E"Ô)=¿">¥¦?¾¸Rd¾»dZE"²öD§Ô1DK;A@6<åQÜ=›‰
v20130927_00185_stKsb335@ëž`µ]ê?—üW@€E")=š¹˜>2˜‹?J=qe¾»çmE"ÌfC»ËDÏ\A?Ûm=Ø=›‰
v20131006_00071_stKsb335@ëŸÞ©ˆû?ZÒ­@€E¢.ö=Þøc?	|?ê=qd¾™‡E£«šD§ÂúD.-A?‡-<{*=›‰
v20131006_00073_stKsb335@ëŸáÒ-	?^B1@€E¢\=ÙAx?I­‹?Ôzáe¾/E£¿ìC»T{DÕšA?§k<™ßS=›‰
v20131007_00144_stKsb335@럠U¹U!?<²Y@€E¼ý{=£n¤>Fˎ?÷
=d¾šŸ¾E¾²D§Ô)D;uA?®ì<Ž–=›‰
v20131007_00146_stKsb335@럠XôÓ§?D"²@€E½(=½B`?8VÞ?³33e¾¤ZE¿Ö)C»%DÚNA?"]<T'ˆ=›‰
v20131018_00063_stKsb335@ë¡Ï»?M"_@€EÂ==¸ D<¼Ø?"zád¾Ÿ;dEÄöD§Ì¬D2FAB@ˆ<m/û=›‰
v20131018_00065_stKsb335@ë¡ñ69?C(r@€EÂ
=×ØÂ>'Ð@¸Re¾»çmEƒöC»
=DÆáABy><ŸÌÔ=›‰
v20140329_00694_stKsb335@ëµLnÐt?'+˜@€Ejÿš=Œ@õÎ?®d¾ºáHEg…qD§ÄsDÃAHQˆ=8eå=›‰
v20140329_00696_stKsb335@ëµLqcŸã?‰w´@€EjÒ¸=¶Fˆ>‰ë?c×
f¾¬1Eh1šC»‹#D…AHlŽ<¾_ª=›‰
v20140510_01184_stKsb335@뺌<Ôô?Ll@€EÜR=§MQ@Á?Ÿd¾¶È´E'D=D§ª¸D@îAAח<"#"=›‰
v20140510_01186_stKsb335@뺌@0Â@?`S@€Ež=q}?uñp?"33f¾­VEz)C»FDÝAAë<¦¢È=›‰
v20140511_00596_stKsb335@뺦ݬÉL?/v%@€E˜==˜4l;/Ã:@£×d¾œ¬EöD§Ê¸DœùôAA­À<iÇ=›‰
v20140511_00598_stKsb335@뺦á7M?.àÓ@€E)='ÂS>r©Z?ï\)f¾£×
EüfC»P¤Dˆ1AAÒb<€­=›‰
v20140528_00446_stKsb335@ë¼Å­±^\?gV@€E'Þá=µ_á>•¹ë?™šd¾®—E'¾áD§ÈsDœõABÏ6<ÃM=›‰
v20140528_00448_stKsb335@ë¼Å°ô?{5#@€E'´=ÙoQ=óA?ƒ×
e¾¦éyE'θCºÿßD"9ABÅ<£Œ•=›‰
v20140615_00283_stKsb335@ë¿
°w?²r@€E²Í=½fX="×'?
=qd¾²°!E²žÍD§À1D2VAFqÙ=õ=›‰
v20140615_00285_stKsb335@ë¿
J"Ž?É~@€E³Wá=¹BÐ>ËÇß>Ç®e¾´¼jE³RRC»éDéqAFAå=L=›‰
v20140617_00758_stKsb335@ë¿D÷Wð'?l";@€E±ä¤=?::?n{d¾"záE°m×D§ÑÃDÝAF¼<™ê=›‰
v20140617_00760_stKsb335@ë¿Dú£ªj?e0£@€E²•®=žÛP>CØò?šáHf¾²°!E²^¸C»{D®%AF—Ù<ŽWì=›‰
v20140617_00974_stKsb335@ë¿H"9¶Z?¸H@€E©²=®ýð<®âT>³33N¾¯²E©¸¤D§ªDdbAF{J=A¾!=›‰
v20140617_00976_stKsb335@ë¿H%}	?É͓@€E©•ö=°0=ߏ?\)4¾ÀƒE©¶C»ÙDï\AFÊ=^Ì=›‰
v20140618_01363_stKsb335@ë¿ko}`ÿ?w¼)@€EÅ3
=ÔmZ=²¸¤?k…d¾¨r°EÆù®D§·DTAF±÷<ÁŠŸ=›‰
v20140618_01365_stKsb335@ë¿krºQö?³c@€EÅî\=¤¼L?Š<?™™še¾­'hEÈ:=CºÍDž9AFÈ<앰=›‰
v20140624_00767_stKsb335@ëÀ'ü_׬?8"œ@€EŽ]ö=Ï~?Œin@=qd¾¾vÉE
D§¢wDLåAFèå<­c=›‰
v20140624_00769_stKsb335@ëÀ'ÿÜcï?'Q@€EDö=²QÈ?s;[@ffe¾ÌIºEŽï\Cº|DãAG¹D<žd"=›‰
v20140630_00244_stKsb335@ëÀà¼ÊÌ?Uc@€E¢"f="éð=ò)?8Qìd¾—
=E¥ë×D§ÊÙDœáAF›<š'=›‰
v20140630_00246_stKsb335@ëÀà¿î1÷?P«J@€E£t¤=ÆNä@g5ç?¬ÌÍf¾OßE¡áC»
^DŠVAFþ<"=›‰
v20140630_00604_stKsb335@ëÀä3Ý­p?8ÄW@€E""š=·â¼?R?´zád¾"ýôE"xRD§°)D&˜AFï<‹þ=›‰
v20140630_00606_stKsb335@ëÀä7V-‰?0²î@€E')>$æó>JqŒ?úáHe¾ A‰E"—Cº–%D»ðAF³õ<‰VÕ=›‰
v20140630_00652_stKsb335@ëÀäœWYX?vOó@€E"ô>ï±>nÄ£?У×d¾†§ðE'ƸD§ƒ;DFÁAFå<¬ùL=›‰
v20140630_00654_stKsb335@ëÀäŸåþÍ?|Êâ@€E'Vš>zõ>úX›?×
=f¾ŠÀƒEÚ¸C¹ÙšDÚ AFÓÙ<±NM=›‰
v20140703_00211_stKsb335@ëÁ@¶""?V¯_@€E™Íá=ÁÃc;×h³?c×
d¾›¥ãE—µ
D§ÅDœÜ´AEý,<'ªª=›‰
v20140703_00213_stKsb335@ëÁ@¹·a?Ly@€E˜î3=®%>{ý?ª=qf¾"záE—³\C»97DzVAFÈ<$™=›‰
v20140707_00514_stKsb335@ëÁÃWõtâ?3Gú@€E¼"š=ª†ð>Þ·F@<ÌÍc¾‹C–Eº6D§¤¼D0"ADî)=«_=›‰
v20140707_00516_stKsb335@ëÁÃ[ËM?:¼g@€E­Õ)=ùÀ)=ˆß?Ôzáf¾ŽVE­Ê¸Cºk…DÃ×AE/Á<ÐŠ=›‰
v20140713_00142_stKsb335@뀫žCÍ?;ڜ@€EÉ>[¥?"õå@(öd¾œ(öEȸD§¨sDœòVAE<®'º=›‰
v20140713_00144_stKsb335@뀮Úîù?0ê@€EÈz)>GR"<–X?°£×f¾›"ÑEÇ®Cº¢D¨ÅADÁâ<wÃ3=›‰
v20140713_00310_stKsb335@ë'Þ>?ބ@€E¹>=¯†\?uµN@ffd¾'ñªE¹{D§¨jDAEš<·P´=›‰
v20140713_00312_stKsb335@ë'+	Ä?ú@€E¹7…=íÄÐ>eFA@ £×e¾/E¹·×Cº|jD¬œADïi<­²&=›‰
v20140727_00157_stKsb335@ëÄ@îéAÍ?-ýE@€Eù¸=×&›>»È?záHd¾–‡+E ½qD§ÜsD*ÉAD¸l=,x–=›‰
v20140727_00159_stKsb335@ëÄ@ò3‰D?2Úå@€EBì>98:E?\f¾‹Æ¨EfC»L¬D·
ADõk<ŒEß=›‰
v20140809_00571_stKsb335@ëÅä¼Ce?S3Ö@€EœöR=Ÿh$>ǬQ?®{d¾»dZEœ¹D§Ï+DdƒAC½< k=›‰
v20140809_00573_stKsb335@ëÅä¿\œc?>ug@€EœÞq=ÊÃè?¦^?¡G®e¾˜bEœŒöC»îDéãACì±<^Y=›‰
v20140818_00691_stKsb335@ëÇBdÔk?^o"@€E½¿á=ãm‡?`\H?€e¾¢ÐåE½"D§ã¾DeXACQ><ªž=›‰
v20140818_00693_stKsb335@ëÇE±ëJ?[âÚ@€E½œÃ=˜¾€@*-K?^¸Re¾ ÄœE¾¢Cº€DåyAC;=<™A®=›‰
v20140819_00163_stKsb335@ëÇ%Ó
C{?K¼r@€EŸT=›ª`?'té?×
=d¾'n˜EŸŠÍD§·dDYÛACì{<¡ù'=›‰
v20140819_00165_stKsb335@ëÇ%ÖG$W?L n@€EŸ*ì=¨>õáè?Ýp¤e¾¡ÊÁE ÌfC»VDõADŽ<td=›‰
v20140925_00264_stKsb335@ë˪K"&?(v†@€E==¬hP?`­É?à:¾'hsE©D§¿TDfáACÀ¹<Ÿ4_=›‰
v20140925_00266_stKsb335@ë˯Qv?(;s@€E?q=¹'Ç?¾Î¥?ã×
f¾…¡ËE&fC»–DžÉAC'<"ý=›‰
v20141007_00303_stKsb335@ëÍAŽ¨Y¦?Ö©@€EÈÌ®=ñò4?ˆ´@xQì3¾/EÍ&)D§¼RDaHAD"
=û"=›‰
v20141007_00305_stKsb335@ëÍA'ì±Å?ëÙ@€EÈØq=Ø£X=Boø@2\e¾–EÌá3CºòoDžúAD'	<҄I=›‰
v20150820_00166_stKsb335@ëôàB§j?1#?@€E ¥R=òn?.¿
?ýp¤d¾˜"uE¡)D§ÓD&5A<¥<ˆ¼Ò=›‰
v20150820_00168_stKsb335@ëôàEŒÇN?4£?@€E «…=ÁÐL>f§ü@)™še¾­VE£§ìCº'DÒ A<·ö<ž›=›‰
v20150906_00267_stKsb335@ë÷;tb?cÞ@€E'}¤=­e´?tNÝ?Tzád¾¹XE'›3D§Œ¼D[mA<ÊG<åC=›‰
v20150906_00269_stKsb335@ë÷>[Ћ?¡}"@€E'E…=¼¯e>ºx–?€e¾¼í'E'=C¹]PDžÍA<Œ=Ž·=›‰
v20150908_00257_stKsb335@ë÷BM)ùú??îñ@€E
=¬'°?}@¸Rd¾Ÿ;dE5\D§ÃLDù'A;é<"ãÉ=›‰
v20150908_00259_stKsb335@ë÷BOÏöù?LÛµ@€E-
=äë>	ê‡?ìÌÍf¾Ÿ¾wEŒìfCºAHDž˜1A;Í6<"k(=›‰
v20150909_00089_stKsb335@ë÷`pîzG?_Vñ@€E–ë
=Šl#@7›?¸Qìd¾¥ãTE—œD§Û®D4"A;̈́<¨ÖÈ=›‰
v20150909_00091_stKsb335@ë÷`s½\A?dÏö@€E–Úì=‡;ü?Ÿ?‹…e¾¬1E˜
HCºdÝDÌÕA;ÒÂ<¶Ä=›‰
v20150922_00175_stKsb335@ëùæ&JB?Áá@€E£"¤>
	X@	.ý@àe¾Ÿ;dE¤LÍD§ÂÁD\9=›‰
v20150922_00177_stKsb335@ëùé»Ñ? @€E£œ¤=ÈD\=±±6@Z=qf¾œ¬E¤ó3C¹úÁDû–A<ïÛ<»æÛ=›‰
v20160719_00939_stKsb335@짨þV]?7E±@€Eƒ.¸=ÚÎá?ЬJ@Ž{C¾vÈ´E'ËìD§¸ƒDrfA;P<à¹u=›‰
v20160719_00941_stKsb335@짬 j?ÑË@€Eƒ˜=ýÉô?FŒ@Ÿ\)e¾£SøE‡%…CºÀÅDžžA:N²<ìÈ=›‰
v20160822_00019_stKsb335@ì"ßïàM2?(g7@€EÝ)> 'l?`"Æ@$zád¾'hsEݏD§êfDÕA;ú<ŽQU=›‰
v20160822_00021_stKsb335@ì"ßó‡&%?%C©@€EÝy>+=7Ow@+…e¾™™šEÞ¡ÃC»È"D±üA;	'<‰Ý©=›‰
v20170620_01235_stKsb335@ìH«"+"?Ž
ù@€EžQ®=~™?ÅC?hõÃe¾¬1E PRD¨D"¬A=U×=ª=›‰
v20170620_01237_stKsb335@ìH«%—<?³3‡@€Ež#H=¡D>ÜÂm?¸f¾° ÅE šCºmPDžÑA=²ˆ=D»"=›‰
v20170621_01212_stKsb335@ìHʁò^?ќT@€EµQ¤=p©@=pÙ>áG®d¾²-E¶¤D§åšDv5A=¿ó=…±&=›‰
v20170621_01214_stKsb335@ìHʄ·åŠ?öUû@€EµÓq=œ	ä?Šù>³33e¾§l‹Eµ¾ÍCºüDž{A=ÍË=‡ðÓ=›‰
v20170629_00574_stKsb335@ìIÂýÁ&P? ø@€E¡‹¸>
™‹>'$Ç@)™šd¾"t¼E¤J)D¨!D {A>œ¯<£]=›‰
v20170629_00576_stKsb335@ìIÃ'¥¯??Ê@€E ó>	¹#?Ä£q@<(öf¾ A‰E¥R)C»RÑD¼BA>I)<ºã=›‰
v20180402_00873_stKsb335@ìlkû¸])?fCŒ@€E‡q>
ã?>ÜP6?záHd¾©xÕEŸ\D¨DœøA;¥r<ä5=›‰
v20180402_00875_stKsb335@ìlkþ²½Ø?s
6@€E|=Ú>±\½?ƒ×
f¾š¬E\C»çD«A;²Ê<Ðv=›‰
v20180402_00921_stKsb335@ìllVd
?R®&@€EŽ•
>%>ÁP"?záHd¾ A‰E"×D§õüD¶A;ºg<£U|=›‰
v20180402_00923_stKsb335@ìllYPÉq?€@€EŽê{=»'ˆ?5]?W
=f¾¡G®EyCºßD±'A;'P<Õw¾=›‰
v20180430_00295_stKsb335@ìo뗗?8·@€Eâû¤=ñ>!mß@¸Rd¾–EåD§ðD9²A:žD<©=š=›‰
v20180430_00297_stKsb335@ìoëšþÄ?,ڂ@€Eâ<¸>¥ˆ>렚@#×
f¾›"ÑEä¦fCº°ƒDÛçA:«l<Ÿ
±=›‰
v20180525_00925_stKsb335@ìsn?ˆ×?;is@€E§a…=•ï>̑B@	™šd¾¬1E©gìD§úVDöA=."<­Q=›‰
v20180525_00927_stKsb335@ìsqóB,?Cý~@€E¥Î\=ÔЌ>ß;‰?¡G®e¾¦ffE§@CºÔZD¹/A=)×<¯Ù=›‰
v20180804_00871_stKsb335@ì{ç!Óõ`?‡À@€E—×=•h¨?×!š?=p¤e¾±&éE—ÔÍD§öwD_ÏA?úœ=.®=›‰
v20180804_00873_stKsb335@ì{ç$Ϋõ?ˆÌ*@€E—U×=œFË>"¦à?s33e¾¬‹DE—ÑÃCº8"Dž'×A@=}q=›‰
v20180812_00427_stKsb335@ì|âQV?T`@€E'íÍ=—éˆ>c)?ã×
d¾º^5E•"ÍD§ôDc3A@Šê<œXœ=›‰
v20180812_00429_stKsb335@ì|â"s7Z?|°c@€E'Á\="V´?r?£×f¾ª~úE'0¸C¸é7DüRA@7'<Ã
a=›‰
v20180815_00103_stKsb335@ì}?Õç]r?<X.@€E"û=äë"?‹a˜?Ê=qd¾³33E•¿3D§àRD"%A@»p<gJ>=›‰
v20180815_00105_stKsb335@ì}?Ù	`ý?'Šò@€E"»ì=ؤê?ÈK@e¾Ÿ;dE"îÍCºƒ¶DÉHA@á[<§~=›‰
v20180826_00127_stKsb335@ì~ ê~ùÛ?Nÿû@€E"wÃ=¾wœ?StÛ@¸d¾¦ffE•žáD§Ë\DWdAA"<Õ2¢=›‰
v20180826_00129_stKsb335@ì~ íÒ I?c¤@€E"'q=ñƾ>¸Þ®?ƒ×
f¾—PE•f)Cº)ÛDÓÇAA™ì<˜Cs=›‰
v20180830_00046_stKsb335@ì gçC?4fL@€E•"¸=øKÝ?Ȋ?У×M¾bNE•ßÃD§£–D|RAA˜n<u¿=›‰
v20180830_00048_stKsb335@ì kJ ‹?+•ç@€E•¤>Rü?…ä?¹™šf¾'ñªE–…C¹ðDž&wAA…h<u¦ñ=›‰
v20180831_00199_stKsb335@ìA4ñÄ~?3϶@€E‡ˆ¤>h=ëCÔ@G®e¾«E‰§HD§Â5D{LAA>ÿ<·M–=›‰
v20180831_00201_stKsb335@ìA8݂?,KÄ@€E‡*Í=žÛP>–'–?ç®e¾¬‹DE‰¨¸Cº5Dž#AAD<?§=›‰
v20180901_00247_stKsb335@ìaHKÓé?BÂ2@€Er‰\=²B@?ØG[?ð£×d¾¬‹DEt֏D§Ò=DL9AAp<ªv›=›‰
v20180901_00249_stKsb335@ìaKZ6W?D\@€Eq=®=·F¸>¨ž°?àe¾¨r°Et'3Cº¶FDÝÛAA%r<¥Ü
=›‰
v20190819_00703_stKsb335@ì«eöÇg]?4÷V@€E¡·==ÆîÌ?®±?@33e¾¦éyE£HRD¨Dž[A>øš<¤Œ=›‰
v20190819_00705_stKsb335@ì«eùÚVÎ?5)¦@€E ?…=¥îw@%ž?ýp¤b¾›¥ãE¡=\C»GDŸÕA>á%<¨‡

==> anc/pub_raw/L222_173_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  297 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             C{'i#v20100408_00461_stKsb335@êÿé>Î?(E@€Eš³\=´RÔ>Í?æffd¾å`E™
DôJ¸Dé8A'D=ÌލC{'i#v20100408_00463_stKsb335@êÿé@˜á?/; @€EšÅH=Û£7>ÃDÚ@zá1¾—
=E™Í@²=qD鑺A€ãi=éb$C{'i#v20100408_00465_stKsb335@êÿéC2¶?5 ü@€E›5H=½I@?oˆ?ÈõÃg¾˜"uE˜œRDtN%DélœAýµ=ªö9C{'i#v20110801_00532_stKsb335@ë;æfe)¥?\7ô@€Eh)=Ô%">XßP?ï\)d¾¸QìEe¤Dös…Dæ¿DA½=µIC{'i#v20110801_00534_stKsb335@ë;æiÅ%¹?mF~@€Ei)®=ʂ@
Qm?Ü(ö1¾/EcùAՅDå½ÃA'Ö(=ùÎC{'i#v20110801_00536_stKsb335@ë;æm"BJ?gÎÃ@€Eh!®=ê}¾?½®?èõÃf¾¨r°Ec—×Dy}DåmyA¬•=¹(hC{'i#v20110804_00707_stKsb335@ë<E¼Ò´?Iô_@€E¨˜f=üÈK>öë6@ë…d¾œ¬E¥Á×Dö¹DæKAƒT=é´C{'i#v20110804_00709_stKsb335@ë<EÀzßD?\à«@€E§:>'Nz@ö'@ £×1¾"záE¤0)AÜí'DåсAƒˆ>%ÂÇC{'i#v20110804_00711_stKsb335@ë<EéèÇ?wp¼@€E§[{=•2P>×íÖ?Ç®g¾\)E£äDyä9Då}ãAƒog>—4C{'i#v20110805_00659_stKsb335@ë<f6âÀ?S2=@€E¤B\=íI=´øÆ@\d¾ŽÙE¢'×Dö|ÝDæk¾A'q×>¼¢C{'i#v20110805_00661_stKsb335@ë<fƒŽ??jþM@€E¤¦á=ċ?-õ@ £×1¾"t¼E¢5šA܇+Då¶ÙAƒ"> @²C{'i#v20110805_00663_stKsb335@ë<f!Ì(7?h¹¹@€E¥}\=în?®Z?ÈõÃg¾Ÿ¾wE¢b=DyçÏDåaãA'Òã=ï1]C{'i#v20110820_00530_stKsb335@ë>Cuv
?-ô@€El¯Ã=çÓ?|þ?Տd¾Š=qEiW3DöVòD擾AÁí=¹Õ—C{'i#v20110820_00532_stKsb335@ë>CyÕó?&›¯@€ElÓ3=¬]|>K}@×
1¾–Eg˜¤AÏÀƒD咰AI{=×YFC{'i#v20110820_00534_stKsb335@ë>C|Ë؆?-@€Em½®=Â.¬?âûb?Ýp¤f¾™™šEh5HDyˆÅDåN¨AÞˆ=®ý
C{'i#v20110903_00354_stKsb335@ë@ë*±?O‰~@€Eœ1š>0à²?L/ì?¹™šc¾ŽVE™õÃDú"´DâWçA'%Ì=¢7ÿC{'i#v20110903_00356_stKsb335@ë@ï µ?FÓí@€Eœ5…>,	¶>Æ@&?å¸0¾ŽÙE™ìBiÍÓDâ7A'Àe=¬‡'C{'i#v20110903_00358_stKsb335@ë@íb?RP¬@€Eœ1=°ãÄ>¦F¥?áG®h¾©xÕE˜ïqD€Ç¾Dáî Aü1=á.2C{'i#v20110925_00563_stKsb335@ëBÂlîO?§ì@€EÌi®=ÓZ5C{'i#v20110925_00565_stKsb335@ëBÂp‰$¬?µC™@€EÎ3{>!írC{'i#v20110925_00567_stKsb335@ëBÂsï«Ê?½@€EÏ\=¬yŒC{'i#v20111009_00299_stKsb335@ëD€Ngõ?'>‹@€Eœ»Í=ÎÛj@ºö@…d¾—
=E›%\Dö‰hDæoLAÆ==ýâC{'i#v20111009_00301_stKsb335@ëD€Qæâ£?.‡&@€E==·Ñ<@•v¨@
=1¾´9XEš°AØOßDåöA'Ì£>nC{'i#v20111009_00303_stKsb335@ëD€U(ÑZ?3‡@€Ež¤=· >­éB?Ôzág¾¡G®EšëÃDyâoDåzFA¤›=¼FRC{'i#v20111012_00215_stKsb335@ëDàÓAE›?'ˆ¶@€E"èH=â	@k?×
=c¾§l‹E'¦)Dú7çDâÂoA:Á=ÁxC{'i#v20111012_00217_stKsb335@ëDàÖ³`??€œJ@€E"ó×="ÙØ?¾?æff1¾£SøE'çšB`ýôDâ`A'c·>³)C{'i#v20111012_00219_stKsb335@ëDàÚ5R?"˜<@€E"=°çP>û""?Æffg¾›"ÑE'A\D€©HDẨA'e>0îC{'i#v20111015_00188_stKsb335@ëE@Ã7w»?Û+"@€E¦ü)=¡¢C{'i#v20111015_00190_stKsb335@ëE@ƀ²Ã?ÏË6@€E¦i=hÐC{'i#v20111015_00192_stKsb335@ëE@ÊÊ?Ò#©@€E¦ª
=ÔüçC{'i#v20120312_00399_stKsb335@ëWêJºá?(.F@€E®)®=Ëc'?^7?ÚáHe¾²-E®yšDöÁDåüA'9¹=³TyC{'i#v20120312_00401_stKsb335@ëWêMÝô<?"DŒ@€E­`š=Àň@2æŒ@¸R0¾"t¼E¬T=A͕DæSDA>	cC{'i#v20120312_00403_stKsb335@ëWêPòvU?$•@€E¬×=É>ü?3"?¼(öf¾—
=EªãìDyqºDåøsAc¼=˜=ŒC{'i#v20120330_00556_stKsb335@ëZ,cµA@?ª±@€E¯h®>F‡?ì"Ä@d¾¢MÓE¯TöDöqüDæt¼A'	Ý=ÐH¼C{'i#v20120330_00558_stKsb335@ëZ,gÔ?ˆ?@€E¯l=õY­@–y@XõÃ0¾›¥ãE®jÍAÏzáDåíãA'¸w>"3åC{'i#v20120330_00560_stKsb335@ëZ,käû?q@€E¯'®>	á'?2`#@33f¾\)E®"öDy~˜DåXAáq=Õ,5C{'i#v20120606_00654_stKsb335@ëb¨i1â¦?=e'@€E'w
="Ð@Ð9?µÂc¾š¬E'*=DùéDãAO[=_C{'i#v20120606_00656_stKsb335@ëb¨m€0½?v69@€E"[¸=Š³"=™Ò
?à1¾§ïžE')BZMÓDáòoAt=è¿LC{'i#v20120606_00658_stKsb335@ëb¨qËÚ_?U
]@€E'?H=µ,?ùqG?Ü(ög¾§ïžE.öD€\!Dá·3A½.=ÐþnC{'i#v20120610_00210_stKsb335@ëc$=ë"6?+_@€E•È¸=ñIÇ>rsz@G®d¾®—E–ªáDú¦éDâ]²A'G=ӀC{'i#v20120610_00212_stKsb335@ëc$A¾Áœ?)y.@€E•Ú…>3a
>RlO@®2¾"ýôE•U®BaOßD⩪Aý=ÖýHC{'i#v20120610_00214_stKsb335@ëc$E‡ùß?(–±@€E•«®=ºþ¸?RÀ$?ð£×h¾OßE"µ×D€šwDâ?DA'&6=È={C{'i#v20120611_00474_stKsb335@ëcDŠÕ– ?+"B@€E'€=>¯#>æð>?£×
d¾ƒ•E€¥®Dú]ªDâŽfA'lƒ=šAC{'i#v20120611_00476_stKsb335@ëcDG@[?•@€E'3á=Álô?vÞ®?¹™š2¾•E€_qB_‰7D▰A€ÂË='ÁáC{'i#v20120611_00478_stKsb335@ëcD'÷ä~?Àµ@€E"¤=®±x>$àG@#33h¾ A‰E×D€Œ¼Dâ:ÙA'¨b>"C{'i#v20120614_00277_stKsb335@ëc£ˆ=[€?4¾|@€E†˜ì=¨f4?ˆÇ?ï\)d¾"záE†
Dún°DâlsAÈ=Äþ×C{'i#v20120614_00279_stKsb335@ëc£‹"aq?8-Ø@€E…Ñ{=«w$?ýé–@
=0¾Š=qE"K\B_ÒòDâœRA'>­>å>C{'i#v20120614_00281_stKsb335@ëc£¹p?/0@€E†š=®Nà>÷æ?áG®g¾–E"§×D€¡Dâ?A‹Þ=ªy¬C{'i#v20120617_01028_stKsb335@ëdr5·?×@€Ex'=¥q>b,î?ð£×U¾™‡EwyšDúYDâ®=Aƒ<ˆ=ÕðÛC{'i#v20120617_01030_stKsb335@ëdvß8?òÖ@€EyM×=ÁÀ@L£?Ôzá1¾±&éEuäRBaµ?DâPjA—à=‰L±C{'i#v20120617_01032_stKsb335@ëdyÖ«H?"Í_@€E{Rf=ǤÔ>n~ô@®g¾™‡Eu
D€›ðDáïuAíø=ÅÖýC{'i#v20120630_00133_stKsb335@ëe¢ £-í?'™¢@€E§^)>=ֆ>ȏr@d¾‹C–E¦@áDú¬DâTBA'ž=Â\GC{'i#v20120630_00135_stKsb335@ëe¢$0áÊ?!ŽÎ@€E§§{>/r>è#—@
=q1¾ÒòE¥Bc{çDâ‡A€ÐÀ=¿1ìC{'i#v20120630_00137_stKsb335@ëe¢'ÁZS?0'N@€E§v>g±?-{¸?ã×
g¾{çmE¥$)D€¦^DâZ5A€Âô=—|C{'i#v20120704_00779_stKsb335@ëf&x-Κ?8tö@€EY"¸>8Ôª@ô,?¾¸Rd¾‹Æ¨EZDùç#DãAfã=¥ž~C{'i#v20120704_00781_stKsb335@ëf&|}tJ?0A)@€E_óq>@¤?Ã×
2¾‡®E\¸RBXŽVDâÝA9=5~C{'i#v20120704_00783_stKsb335@ëf&€µ²?2å@€E\ÉÃ>C?®Y?¸Qìg¾'ë…E[XD€_®Dá¬)A=d=‹qðC{'i#v20120705_00999_stKsb335@ëfFuŽL‰?FÒÍ@€E`M
=î[…=fm?«…c¾´9XE^*¸DùÏuDã)A€ë»=gC{'i#v20120705_01001_stKsb335@ëfFxýØ3?EDS@€E^…>Ýo?¸!?×
=3¾·ÎÙE[DRBX|îDáû+A€ž="¬ÅC{'i#v20120705_01003_stKsb335@ëfF|[›1?Cd%@€E\€{>=">˜iÌ?Àh¾ ÄœEWÛ
D€<¬Dá§ßAUÇ=¥ŸÝC{'i#v20120718_00114_stKsb335@ëgàÿV7?+Ä@€Eân{=È"¤?žãó@*áHc¾œ(öEâ@ÍDú~DâXZA'î=¼¥C{'i#v20120718_00116_stKsb335@ëgà8Ï?2Òñ@€Eâ=\=¥ÿ@J]\@"\0¾"÷ÏEáê¸BROßDâEôA':=é^ÈC{'i#v20120718_00118_stKsb335@ëgàk«ö?1¨ @€Eá±×=²B°>Ô2®@
=f¾¡ÊÁEàÿ…D€T´Dâ5A'3ß=æî¸C{'i#v20120722_00811_stKsb335@ëhd'•>@?¸è@€E†¢¸>w‡?wƄ@S33c¾«E‡ÔfDú]qDâ­PA'†î>ñ—C{'i#v20120722_00813_stKsb335@ëhd"øåÚ?@€E†ñR=¾Gø>$H|@
=q2¾§l‹E†#®BdƨDâo+A' =®¾	C{'i#v20120722_00815_stKsb335@ëhd˜c®Ñ?Öý@€E†ÌÍ>'ÖN>Â@33g¾"záE…'D€©ôDâ+A'rE=¸yòC{'i#v20120723_00408_stKsb335@ëh'¥oÆa?VT£@€E€=âò½@0Õ?šáHd¾ß;E|šDú*¨Dâå'A€c=Œð?C{'i#v20120723_00410_stKsb335@ëh'¨ø?f_*@€E\f>(̀@u¿?÷
=1¾²-E{P{B`RòDâdÕA.ã>¼ÙC{'i#v20120723_00412_stKsb335@ëh'¬KWÂ?Qÿp@€E~Ö{>"WÌ=•³í?Ñë…g¾'ñªEyiqD€Š‡DâFAÆ+=' \C{'i#v20120725_00712_stKsb335@ëhÆ$"Ž?0¡Ü@€E"Ñ3=ȁÀ?«p"?èõÃd¾ÒòE"¬¸DúféDâ"dAz=­5¥C{'i#v20120725_00714_stKsb335@ëhÆ'LªÓ?>·@€E…Ç…=¶ˆ4@Jÿ°?ï\)2¾'ë…Eƒå\BdâNDâp¤A5é=•ôNC{'i#v20120725_00716_stKsb335@ëhÆ*‡£"?6ƒ$@€E…Ž3=Ʉà>èŽÁ?Ÿh¾ A‰E"vRD€¢DáüÕA€óT=g3ÅC{'i#v20120726_00304_stKsb335@ëhâ.U@?YÇ@€E€ëá>½ã>lH?Ã×
d¾ß;E€w×Dú5?D⿶Auö=Ÿ˜´C{'i#v20120726_00306_stKsb335@ëhâ1fë?µ@€E€ÂÃ>mS>xI†@¸R2¾§l‹EµìB^¬Dâv¨Aƒd=Ô$.C{'i#v20120726_00308_stKsb335@ëhâ4À¬X?#ƒ‰@€EX3>†5>µ4¿?å¸g¾šŸ¾E~ú¸D€† Dâ˜AR¯=ª«èC{'i#v20120804_00685_stKsb335@ëjSÔ|?T @€E‰+3=‡ñ?†QÁ?ìÌÍd¾¦ffEˆG®Dú>òDâÎA
D=ÜnµC{'i#v20120804_00687_stKsb335@ëjVZ-?Xã}@€EˆÒ=¾ÄØ?Ő@2¾¯²E‡aqBc^5DâjAoG>¢C{'i#v20120804_00689_stKsb335@ëjY·œ9?^¶Ü@€Eˆò==¥n4?fr`?ë…f¾®{E‡
HD€'qDáû–A"æ=ã¸C{'i#v20120805_00447_stKsb335@ëj#E&Ñ?"0-@€EÐö=çK?1¾Ÿ?ç®c¾å`EÔáDúdîDâºÁA€ÿó=ºe×C{'i#v20120805_00449_stKsb335@ëj#&r[?&¹"@€EªH=×±@Õí?þ¸R8¾'\E^áBa™šDâ‡\A€Úi=Êa£C{'i#v20120805_00451_stKsb335@ëj#Y?ðÓ@€EÉ…=äZmA
Li@1ë…g¾¦éyEn{Drw}Dâ"AÏÿ=øÞ{C{'i#v20120815_00320_stKsb335@ëkb$c{?)œŒ@€Eg9š=ê@£;¿nÜ?ٙšd¾¥ãTEdýÃDúIyDâÙ`A€¸6=œ†±C{'i#v20120815_00322_stKsb335@ëkb'¿çâ?Gp@€Eg…=½ûØ@)S?Ýp¤1¾²-Ed¸B`OßDâmãA€/&=¥¶;C{'i#v20120815_00324_stKsb335@ëkb+Ù¹?¨"@€Eg+=Èåã?wª?×
=g¾·KÇEdáD€Š¨DâöAFÌ=ªC{'i#v20120817_00066_stKsb335@ëkŸ¥ê…o?xä¯@€Em¤{=†<?ÿ\¾?ºáHc¾¬‹DEh¡šDú¦^Dâo}AŠc=âêZC{'i#v20120817_00068_stKsb335@ëkŸ©'–?j¦¥@€Eq…®="üÿ>b,\?'ë…1¾µÂEnò¸BeDâÏ\A€î='À›C{'i#v20120817_00070_stKsb335@ëkŸ¬fš?cµ@€Emºö=S>i]?ž¸Rg¾° ÅElPöD€¾fDâsTA3š=—••C{'i#v20120818_00075_stKsb335@ëk¿æ|–?$"\@€E¥\>©ð>õW?ü(öc¾ ÄœE£Õ
Dú­PDâfÙA€ª~=±­‰C{'i#v20120818_00077_stKsb335@ëk¿é±t'?"3­@€E¤ûÍ>Ñ ?r[½@zá2¾µ?}E¤*=BeuÃDâËßA
¿=ØýMC{'i#v20120818_00079_stKsb335@ëk¿í——?d#@€E£ì>/ÁA=ëé¹@
=g¾ž5?E¡A…D€¹ìDâbA€"¢=Á0dC{'i#v20120818_00507_stKsb335@ëkó·Aö??T@€E…§H=áS>;D?úáHc¾¤ZE"í×Dú†oD␤A©=«LsC{'i#v20120818_00509_stKsb335@ëköù`ÿ?8â@€E…u{=°5˜=÷'"?\1¾­'hE"bBe™šDâ?A_='­ªC{'i#v20120818_00511_stKsb335@ëkúà'?<_@€E…yö=ÂŜ=±"?ٙšg¾­VE"¤D€Á²Dâ9'A€êÌ=¢×¹C{'i#v20120829_00214_stKsb335@ëm!žþ³O?å/@€E¡Þ)=Ó)Ú@|'@õÃS¾›¥ãE¢.DúIhDâ«\A'†=ö«C{'i#v20120829_00216_stKsb335@ëm!¢S²/?âì@€E¡×¸=͒@6Þ@ÌÍ1¾‹C–E ©qBbDâ"{A'=ÚèkC{'i#v20120829_00218_stKsb335@ëm!ª¿×F?í"@€E£{>(š™?. >@\g¾ƒ•E¡¨D€¦VDâAÀB=Ë/HC{'i#v20120829_00510_stKsb335@ëm$&FÖ~?$‹&@€E©3=ña">²›Ý@zác¾™™šEªOìDúSDâ°¬A€¡Ò=¥-¨C{'i#v20120829_00512_stKsb335@ëm$)‹´Õ?"­@€E©e¸=Â?|@|3±@>¸R1¾ž5?E¨h¤BbçmDâ[¶A€ä>!›C{'i#v20120829_00514_stKsb335@ëm$,È$ò?d@€E©À=½ÊÌ>1¶?ôzág¾—
=E¨¸D€œDâ-A€†
=§YC{'i#v20120911_00220_stKsb335@ënÁ5|å?C-@€EªÏ==¹\>úq=?úáHc¾ª~úE«×DúnwD⹪As¹=¨j¥C{'i#v20120911_00222_stKsb335@ënÁxÇ?¥ä@€EªEš=ÚÀ@Žõ6@<(ö1¾£×
E¨ÐBe Dâ†éA€ÌÙ>	ҕC{'i#v20120911_00224_stKsb335@ënÁ£ZŽ?Åi@€Eª‡á=üD?MD)@QìE¾˜"uE¨"D€³
Dâ*òAOÝ=ؤ'C{'i#v20120925_00369_stKsb335@ëp'9÷wñ?0®ª@€EÑA\=À€È>'¡B?ÚáHc¾ˆ´9Eд¸DúmÓDâ§;A€ÆÊ=žzhC{'i#v20120925_00371_stKsb335@ëp'AÑ ™?NïÚ@€EѓH>^'?ãÐ@Vff1¾"ýôEÏBO/DâŠ%AƒÂ">šRC{'i#v20120925_00373_stKsb335@ëp'EUt§?03¡@€EÐø\=Å7¨>~‹?°£×h¾¦ffEÍoqD€ÃDâ$åA€	=kGçC{'i#v20121007_00222_stKsb335@ër–œYg?vs›@€E£¤=ØøN=ÿ€â?Þ¸Rb¾…¸E¥fDú~-Dâ¤!A€]ó=ìC{'i#v20121007_00224_stKsb335@ër™Æ°S?m¨ò@€E£Þ=ßdñ@ œ'@Qì0¾"záE£fBf…Dâ€ÕA6Ñ>7.TC{'i#v20121007_00226_stKsb335@ërœ¸\þ?o£!@€E¤R=¢ú ?[Û?½p¤g¾¥ãTE¢Â{D€‰Dâ!ãA€4‰=¨ï9C{'i#v20130301_00681_stKsb335@ë"+Õ¦Œ?/ä@€E¸0R>+?ƒ†?¡G®.¾bNE¸Ì{Dú©?DáãLAhFy=''C{'i#v20130301_00683_stKsb335@ë"+Ø»R§?2#T@€E·Rì=ÌWP>_é?ï\)1¾§l‹E·ºöB`êDâÔbAf¦1=/ŠC{'i#v20130301_00685_stKsb335@ë"+Û¶"·?%4Q@€E¶rá>ÁU@\›B?™™šg¾"÷ÏE¶~D€°!Dâ`ÕAg<óž:C{'i#v20130308_00713_stKsb335@ë…g¬b?Ùe@€E¹&f=Ó¾_>ô?ìÌÍc¾Š=qE¹²{Dú½ÛDâÃAb6Í=@ C{'i#v20130308_00715_stKsb335@ë…í!?à@€E¹/ì=ßv°>¾@XQì2¾šŸ¾E¹hBcDâÅ'Aaèš=‡}¬C{'i#v20130308_00717_stKsb335@ë…ÒðR?Î@€E¹š=å?U@ä‡?â\f¾œ¬E¸³
D€±ÃDâaÓAaÙ$=¬eC{'i#v20130313_00820_stKsb335@녪¦2äÚ?ꑮ@€E›ôÃ=èÁ"@ɍÕ>úáHZ¾µ?}E›!HDúÔ¬Dâ"A\áq=®ÈC{'i#v20130313_00822_stKsb335@녪©ÀÉ?Æg5@€Eœ,3>	ÙZ>¼Ù?(õÃ4¾­VEš®öBbš DâÅA[`%=•³#C{'i#v20130313_00824_stKsb335@녪­!Eö?ÁÑw@€E›ó>*gž?Ã\?\g¾¤Ý/E™û×D€¨´Dâ`´A\z†=| ÚC{'i#v20130317_00466_stKsb335@ë†*$HÿÎ?
)È@€E¥Ù\=÷<;@:Ȧ@1ë…J¾ž¸RE§Dú©šDáó+AYy=@šC{'i#v20130317_00468_stKsb335@ë†*':×l?	»@€E¥~¸>Fv@«Hæ@Â3¾³33E¦æBa…Dâ»mAXê=²ÀC{'i#v20130317_00470_stKsb335@ë†**}—…?l@€E¥­×=áµ­@~.Ç@\ÌÍg¾Á%E§…qD€'DâPjAW'h=*	'C{'i#v20130326_00702_stKsb335@ë‡KÓl$?y@€E¢Ã=â"AQô@(Qìb¾"záE£žÍDú£¶Dâ=hAGŸ<¡šC{'i#v20130326_00704_stKsb335@ë‡KØÈ?Ôà@€E¢sH=åÁ2A(·@³332¾šŸ¾E "ÍBb5?Dâ 1C{'i#v20130326_00706_stKsb335@ë‡KÝ߯(?"b×@€E¢<
=µ—h@í¤?ôzáf¾ŽVE ù3D€¦‡Dâ@ÍAH$j<¹<C{'i#v20130625_00936_stKsb335@뒨ð2F?œQÄ@€Eaìá=Ð8ð@x\#?ºáHc¾° ÅEa¥DúŒ´Dâ‹
Azuë>ÄYC{'i#v20130625_00938_stKsb335@뒨ó¬Å›?£Ò.@€E`æ=±KC{'i#v20130625_00940_stKsb335@뒨ö¸3
?£Gu@€Ea0¤=Ìà^C{'i#v20130713_00265_stKsb335@ë"à¶Y¹?N@€EžÏ3=Õ¾>@«|?þ¸R,¾—
=E˜áDúÐDâ,öA3Ï=ÇXJC{'i#v20130713_00267_stKsb335@ë"๕î?€à@€Ež¢Ã=æ™÷@­@	™š2¾½p¤EœLBc˜"DââáA~D3=Â}aC{'i#v20130713_00269_stKsb335@ë"à¼Í¦<?JZ@€Ežú)=Õ?ô¼e?÷
=h¾"záE›û×D€¡ºDâpA~¯b=®f'C{'i#v20130805_00124_stKsb335@뗿õòÀ?lÅ@€Eªwá=¦;,?Ú*÷?Ÿc¾®—E¨XDú¾¨DâFÁA~Ûª=ñVoC{'i#v20130805_00126_stKsb335@뗿ùN°'?gïë@€E©¨Í=¢>º~â@£×0¾¤Ý/E¦_šBe!ËDâÝ?A€ç>¯C{'i#v20130805_00128_stKsb335@뗿üŠdÈ?cÔ@€E©áR=¦'l?p)8?У×g¾Ÿ¾wE¥Ë…D€Þ=Dâ|þA~¶È=³õ&C{'i#v20130805_00580_stKsb335@ë—Ä0d÷¦?O@€E£†=ñŠ?ã·?ï\)c¾˜"uE¢íHDúŽDâ'áA€=²$C{'i#v20130805_00582_stKsb335@ë—Ä4KA?­~@€E£3H=ãîÊ?qó?å¸1¾/E ÂBeɺD⌋A~P¯=¥+´C{'i#v20130805_00584_stKsb335@ë—Ä7†i'?é@€E£[{=øï?Ièö?ë…h¾­VE QÃD€ÀjDâ(îAl`=«ÃC{'i#v20130806_00541_stKsb335@ë—ã՗f?÷Ñ@€EžÌ¸=ùLf?~þˆ?Ç®d¾ŒIºEËqDúo–DâmôA}HD=†S"C{'i#v20130806_00543_stKsb335@ë—ãØÒNÂ?nÃ@€EžÄá=»V<@B¯\@ 2¾¨r°Eœ[ÃBdáHDâa?A€'¹=Ú¿C{'i#v20130806_00545_stKsb335@ë—ãÜ`¾‡?ù¹@€Ež´…=©½>(_ô@×
h¾¶È´E›¼=D€Ä‹Dâ()A€3N=®™<C{'i#v20130807_00677_stKsb335@ë˜0ă}?1›'@€E"M\=Ò2©>ŠH¹@ÌÍc¾ÃoE"â=DúE‰DℬA€
)=§xäC{'i#v20130807_00679_stKsb335@ë˜4¶?+òú@€E"Vš=Ýô?£Ë©?Î{2¾¦éyE':¸Bd‹DDâ?…AG=«˜áC{'i#v20130807_00681_stKsb335@ë˜7Sn<?)¾@€E"–š=¥6À>Œ¥Ž?Æffg¾®—E'öD€·mDâ
A€µ"='9xC{'i#v20130809_00733_stKsb335@ë˜Fƒ9?´C@€E|áì=àmC{'i#v20130809_00735_stKsb335@ë˜F†]|³?¹HC@€E~Q×=æ
`C{'i#v20130809_00737_stKsb335@ë˜F‰ºß?·ÓM@€E|f{="hd>ÙaÆ?¨õÃg¾¼jExƒ\D€­²DâRA®Ÿ>jȵC{'i#v20130830_00220_stKsb335@ëšá0»Ê?8°@€E'Ð…=¤·@@d[Ç?ÁG®T¾'ñªE'3DúuXDℴA€´,=ŸâôC{'i#v20130830_00222_stKsb335@ëšá4.c?¦M@€E'¶…=Á¨¬?¬èÓ@£×2¾«E¶áBe:^Dâ{TAûž=™oÃC{'i#v20130830_00224_stKsb335@ëšá7k¼'?«9@€E'ñ3=¼ p?Q3í?ã×
h¾®{EÃD€ÀDâFfA€_="°ÄC{'i#v20130831_00438_stKsb335@ë›ÕÔ"W?S`@€E›_Í=|À¸@?dû?Ï\)c¾¼í'EšºfDúw×DâœJA€qÓ=ôã¸C{'i#v20130831_00440_stKsb335@ë›Ùòõ«?‡ü?@€E›'á=œã"?_¨@{0¾° ÅE˜á
Bd
PDâj¨A'˜ >b˜óC{'i#v20130831_00442_stKsb335@ë›ÝQõk?ï@€Eœ[R=¢ð>22?§®h¾±&éE˜ÎÍD€¨!DâA€¢>
ÏÞC{'i#v20130924_00186_stKsb335@ëž®¥ð??Æó@€E¹¥=õÌx>Òõ@…b¾£SøEº&fDúV˜Dâ«dA€<	=«C{'i#v20130924_00188_stKsb335@ëž±Û??&
ü@€E¹ÛR=ïí> ÔL@	™š1¾µÂE¸ÌöBdJDâTA€'½=º©MC{'i#v20130924_00190_stKsb335@ëžµI}Í?+½@€Eº Ã>(ÿ@`î?øQìg¾ª~úE¸ =D€±ÓDâ5A€3"=º4(C{'i#v20130927_00177_stKsb335@ëž`¨ieÊ?Xb$@€E•Ç=›.È@%ž ?èõÃb¾Ÿ;dE•K®DúW+Dâ©PA€—=»(C{'i#v20130927_00179_stKsb335@ëž`«ž>o?hµY@€E•]×=¶(?=§ö@¸R2¾›"ÑE"§3Bdk…Dât‹AJt=ùß×C{'i#v20130927_00181_stKsb335@ëž`®ÑYy?k})@€E•Q®=ë$>¤®?Ýp¤g¾²°!E'ÞD€¦úDâ!ËA€üË=Ö©­C{'i#v20131006_00065_stKsb335@ëŸÕv"‡?/uÊ@€E¡U¸=ɒ•?}÷O?úáHc¾¤ZE¢{HDúa`Dâ 9A"'=ØLVC{'i#v20131006_00067_stKsb335@ëŸØpIi?6Gì@€E¡æ¤=Ö,B@,0¡?å¸2¾²-E þ¸Be@ƒDâgßA€Î
=²'úC{'i#v20131006_00069_stKsb335@ëŸۆ£ô?'u
@€E¢š=ìqq?Q(?Ü(ög¾\)E ó×D€»øDâXA€i=§;eC{'i#v20131007_00138_stKsb335@럠K¼_?DÙ5@€E¼¦š=¶>0@¶@ë…c¾ºáHE½óHDú^¸Dâ¤JA€Ì¸=Ǥ2C{'i#v20131007_00140_stKsb335@럠O	_?B–@@€E½H=›ç´=
cB@
=2¾"÷ÏE¼	HBfPDâZ¨A€¸q=ÄQ(C{'i#v20131007_00142_stKsb335@럠R•ÄM?OÚ@€E½sö=»ïÄ>‹e+?ï\)g¾•E»ò{D€²DâTA€ÿ'=ºÍóC{'i#v20131018_00057_stKsb335@ë ÿø‹wB?R@€EÁW¸=Øb"?gx@ë…d¾Ÿ;dEøDúfDâŽ5A•œ>xQC{'i#v20131018_00059_stKsb335@ë ÿûǜ6?Mß@€EÁûÃ=½ã˜?×Î@\)1¾¤Ý/EÁBgRòDâMqA=êÙ¦C{'i#v20131018_00061_stKsb335@ë ÿþÜN ?fx}@€EÂbÃ=£d@^•?¾¸Rg¾›¥ãEÁ
…D€¶áDâ1‰A6O=ôGWC{'i#v20140329_00688_stKsb335@ëµLcåW³?"Ü—@€Elì=†Ž°@{?\c¾¨r°EháqDú[ÏDâ_¾A'8=ìJÿC{'i#v20140329_00690_stKsb335@ëµLg6¥®?®ò@@€ElðR=ÄJøC{'i#v20140329_00692_stKsb335@ëµLj¤Ž•?`Üû@€Ekµ3=W‰>Ä
¤?Ñë…g¾§ïžEf{D€¥Dâ+øAÚ'=ÝÿòC{'i#v20140510_01178_stKsb335@뺌2›ž,?q3ü@€E2Í>2?š‡?œ(öd¾ª~úE?Dú2FDâ¢A =ÜxéC{'i#v20140510_01180_stKsb335@뺌6y6?fZ@€EªR=£³>þÒ?ü(ö1¾µÂEŽ¡qBcÊÁDâ/#A,,>¸5C{'i#v20140510_01182_stKsb335@뺌9\gµ?%@€E'FR=¬6À>"ÃZ?Ï\)h¾¾ùÛE|D€¢fDá×dA'ö>DüqC{'i#v20140511_00590_stKsb335@뺦ÓÓß?_k@€EÏ=ü¸@æµÛ@õÃd¾µÂEŽîDúUPDâdJA'Nš=áìMC{'i#v20140511_00592_stKsb335@뺦ÖöÇG?s'@€EŠ¸=«¿(=·Â.?áG®3¾¡G®EŽ|fB`xÕDâcðAHÉ>‹C{'i#v20140511_00594_stKsb335@뺦ÚRâ%?K²Y@€Eáì=³ìÜ>õy?¯\)f¾¨r°EŽÍD€–DâJ A+=•'¸C{'i#v20140528_00440_stKsb335@ë¼Å£Ï7¶?"u:@€EƒG{=j2ð?ÃEþ?±ë…d¾™‡Ea\DúWmDâg¾A'eg>A,C{'i#v20140528_00442_stKsb335@ë¼Å§~M?yiª@€E'͸=Öãq?ø¼â@zá.¾°£×E<Ba7LDâ'éA"5!>pÑiC{'i#v20140528_00444_stKsb335@ë¼ÅªYð·?'"@€Eƒi¤=œÁ?m›‰?áG®f¾ ÄœE€¼{D€®ÁDâFòA'H@>	^C{'i#v20140615_00277_stKsb335@ë¿
Š'i?fÐØ@€E²Y)=ì?BY›?ØQìc¾§l‹E³DúAXDâ² AƒVÏ=öh¨C{'i#v20140615_00279_stKsb335@ë¿
­²?‹Ä@€E²X3=«va>Bc@®0¾©xÕE°öRBhò°Dâ7dAƒ«>:.­C{'i#v20140615_00281_stKsb335@ë¿
ëéó?ŸÁõ@€E³q=Ö=mC{'i#v20140617_00752_stKsb335@ë¿Dí;Ò¿?"é@€E±Â®=͵C{'i#v20140617_00754_stKsb335@ë¿DðºB1?‰D@€E²7ö=˜×@?÷[@
=q4¾¡G®E¯ÃšBcÁ‰Dâ˜JA"¸>twnC{'i#v20140617_00756_stKsb335@ë¿Dóí³!?~9È@€E²ßš=²š°>,z_?¯\)f¾±©üE¯ÞD€¾DâSLAÞ>!ÝjC{'i#v20140617_00968_stKsb335@ë¿HWK?Ékº@€EªTá=¯´œC{'i#v20140617_00970_stKsb335@ë¿H‰˜ð?£Žš@€Eª,3=ÇР>úbq?áG®4¾³33E§Ö{BeøÕDâ.áA¶i>~—†C{'i#v20140617_00972_stKsb335@ë¿HÕÈõ?¡µs@€E©òš=ÁЈC{'i#v20140618_01357_stKsb335@ë¿kfPv?´ä@€EħÍ=óMðC{'i#v20140618_01359_stKsb335@ë¿kii¹?'1v@€Eż>­C{'i#v20140618_01361_stKsb335@ë¿klsÑ^?†2Á@€EÅ՚=¿m±C{'i#v20140624_00761_stKsb335@ëÀ'òä)?2¦µ@€EŒ˜q=­Ôä>|ru?Ó33d¾­VEŠ'\Dú)ºDâ°ZAM=¥ŠõC{'i#v20140624_00763_stKsb335@ëÀ'õTæa?&(<@€EŒÉ×=©X?±ÿ*?Æff1¾Ã•EŠ?HBc#×Dâ81A%¤=‡¬C{'i#v20140624_00765_stKsb335@ëÀ'ø?&2™@€EŒn>öâ=H¬Õ@\g¾Ä"E‰)D€¦DâA'Þe=ä¹LC{'i#v20140630_00238_stKsb335@ëÀಳ?SÙ@€EØö=´l?HB;?ç®d¾ž5?Ež$¸DúY'Dâ>NA«=Ín°C{'i#v20140630_00240_stKsb335@ëÀàµÕT[?N@€E¢-=èñ3@d_@
=q0¾ŠÀƒE¢
B`²-DⳖAki>µÐC{'i#v20140630_00242_stKsb335@ëÀ๼?JÝ@€E¢o3=Ú7â>³ó@ë…h¾\)E¤wHD€šNDâkÇAÁ=Ѭ'C{'i#v20140630_00598_stKsb335@ëÀä)Ë?4fÚ@€E"v=Ï?Ð?ié?Ê=qd¾£SøEß…Dú4öDâ†ÙA'="¨C{'i#v20140630_00600_stKsb335@ëÀä-s¨?5Á@€E"q®>"3?Úâ®@33/¾©xÕE'®BcxÕDâƒ×Aæ=ÝzÕC{'i#v20140630_00602_stKsb335@ëÀä0y$Y?+æ@€E"q>h.=Ìý3?p¤g¾™™šE'ª¤D€©ºDâF5AžO=xüûC{'i#v20140630_00646_stKsb335@ëÀ䑿Jƒ?€Tn@€E')=Ù$l?+8Ý?¼(öc¾ˆ´9EŒ®DúVD⨴A'ÃÜ>üC{'i#v20140630_00648_stKsb335@ëÀä•4j@?ŒŽ"@€E
¤> '>Äh3?þ¸R3¾š¬EY®Ba\)DâH¬A…VÃ>HTwC{'i#v20140630_00650_stKsb335@ëÀä˜Ãá?…Z‹@€E'´Í>ÊV>'}»?·
=h¾˜"uEw
D€Dâ&5A'ÑR>
°^C{'i#v20140703_00205_stKsb335@ëÁ@¬ÌâF?g!ó@€E›8=m{i@»ˆÜ?Ôzád¾©ûçE˜ÃÃDúY'DâMÃA'Ð=ۗªC{'i#v20140703_00207_stKsb335@ëÁ@¯ï§?jy7@€Eš×
=ŝy?;¶#?æff2¾'hsE˜àöBb{Dâ¿®A''K>]ÏC{'i#v20140703_00209_stKsb335@ëÁ@³ìÂ?i¢P@€EšEì=ËG?S÷®?˅f¾™™šE—ï3D€¨D⃾A'Øè>í•C{'i#v20140707_00508_stKsb335@ëÁÃM3iå?'̅@€E¬íì=ùu>߇/@d¾"t¼E«}3Dú(þDâ"+A'r"=ìS‡C{'i#v20140707_00510_stKsb335@ëÁÃP¯j'?&én@€E¬ê>O@)(ç@(õÃ2¾›"ÑE«Ù…BaÐåD▇Aƒ\æ>÷hC{'i#v20140707_00512_stKsb335@ëÁÃSå»?5½Í@€E°TÃ=ÃNd?m@fff¾™‡E®•D€­²DâSAq3=¯~ªC{'i#v20140713_00136_stKsb335@뀢0§?:<@€EÊ|=Ü,C?(ez?Ü(öU¾ß;EÈĸDú6ÉDâdƒA'#ú=¨âÓC{'i#v20140713_00138_stKsb335@뀥e•0?:!Ÿ@€EÉÕ3>=D>5¡@	™š2¾ŒÌÍEÇÀ=BaoDâðjA'"=фC{'i#v20140713_00140_stKsb335@뀨ze?GDå@€EÉ´ö=ã=R?eJ@×
f¾¡G®Eƾ¤D€¥ãDâ™hA¹=Î6÷C{'i#v20140713_00304_stKsb335@ë'(íµ?yÏ@€E¹îq=ÎÑ=Zñ@™šd¾–E·ìDú6fDâyôA'o­>ö‡C{'i#v20140713_00306_stKsb335@ë'E~?
ș@€Eº\ì=è/="J@@(Qì1¾'hsE·v¤BbüîDâÒoA":ç>O¤C{'i#v20140713_00308_stKsb335@ë'N½?X@€Eº6H=çÁ•?`4ê?ã×
f¾e`BE¶èD€¥PDâ‹
Azé=­ÈƒC{'i#v20140727_00151_stKsb335@ëÄ@ä2õK?¢È@€E•ºq=¥êŒ?.£¡@ £×c¾›"ÑE—àDúpDâpA3>88C{'i#v20140727_00153_stKsb335@ëÄ@è¡1?(ùÒ@€E™+=ø$\C{'i#v20140727_00155_stKsb335@ëÄ@ëcü)?=Ì-@€E %R>\æ:C{'i#v20140809_00565_stKsb335@ëÅä²V)?^ðä@€E›'H=¶çX>*ƒ?ë…d¾²-E™Å×DúVwD⸜A²w=ÒµæC{'i#v20140809_00567_stKsb335@ëÅ䵊0E?Uñà@€Eœ¬¤=Žol@#AÄ@331¾œ¬E™X=BdšDâMšAz~=ؤC{'i#v20140809_00569_stKsb335@ëÅä¸Øäˆ?R%b@€EYì=ˆ"¤>"~W@záh¾¥ãTE™?×D€¹PDâA'`B>
°C{'i#v20140818_00685_stKsb335@ëÇ8ÉZR?[ms@€E¼†f=ÎX8>À%œ?¹™šd¾–‡+E¼DúHîDâÔîA'E…=¾ÐîC{'i#v20140818_00687_stKsb335@ëÇ;ñR"?Q²@€E¼¼="Ä>0~}@2\2¾™‡E¹ã3Bdß;DâQ‰A' µ>
ϟC{'i#v20140818_00689_stKsb335@ëÇ?+¿L?\ü @€E½Œ¤=³ÿ?¡…@g¾¬1E¹ÖRD€¸öDâ'A'I=䄹C{'i#v20140819_00157_stKsb335@ëÇ%É ??v¹@€EŸ¡3=›È=akç?èõÃd¾¶E¢EŸlDúH¬Dâ¼ZA'$=ôÈ%C{'i#v20140819_00159_stKsb335@ëÇ%̧]§?ZÙ@€EŸ‰=¸<˜>…Þœ?ýp¤1¾Ÿ;dE°RBe_;DâR%Aô)>
RfC{'i#v20140819_00161_stKsb335@ëÇ%Ï͈4?Uxß@€EŸÿ==šõ ?—"@
=qh¾\)E\D€®fDâÓAƒ>"ÚC{'i#v20140925_00258_stKsb335@ëË›QOS?k'@€E¨ö=哣?¨ +@C33c¾¨r°Eœ_
DòäZDâÁÓA'î+>
ÖC{'i#v20140925_00260_stKsb335@ëË r¦¼?(¾:@€Ežáì=­}ì@Ž—õ@(ö4¾"záEIÃBc=qDâ6NAî²>I¦C{'i#v20140925_00262_stKsb335@ëËÂ¥KN2?)I@€Ež=¬>W_?Ã×
g¾bNE›'3D€ŸžDáöéAïê=«C{'i#v20141007_00297_stKsb335@ëÍA"¹"	?Õ(@€EÆä¸>‡b=³É~@ë…c¾ƒ•EÈ®áDúCDDâǞA'
Ñ=é²9C{'i#v20141007_00299_stKsb335@ëÍAˆõ«?¬è@€EÇÁ®=Ä3Œ?Çô¦@2\2¾"t¼EÇ|ÍBbäZDâI'AÀ¸>M[C{'i#v20141007_00301_stKsb335@ëÍA‹K­Ó? @€Eȧq=Í©«?Hõ@zág¾/EÈláD€Ÿ3Dâ
oA'˜>=æߘC{'i#v20150820_00160_stKsb335@ëôà9¤*?4¥'@€E¡ˆH=¶×à?ÓvY?ñë…c¾\)EŸÆfDúDDâ"ÍAƒ.}=ñ^TC{'i#v20150820_00162_stKsb335@ëôà<¨ý»?O¯@€E¡Ãq=¿6ð@b/r?ï\)1¾\)EóìBTí'DânÁAÇ¹=·‹iC{'i#v20150820_00164_stKsb335@ëôà?›ÌO?0ÿ@€E î>
Ó>"tš?Ç®g¾\)Eª¤D€DâE²A'":=µ<GC{'i#v20150906_00261_stKsb335@ë÷,å‹à?Ž§@€E'/Í>ÇD?]áÎ?Ê=qc¾³33E'lDú(bDâ¿uA'F">DG\C{'i#v20150906_00263_stKsb335@ë÷6é®?dg>@€E"==€ž@?m›@"\2¾Ïß;E'*áBI‹DDâ JA4é>
}IC{'i#v20150906_00265_stKsb335@ë÷8ˎ?Š2/@€E"\=¦2C{'i#v20150908_00251_stKsb335@ë÷BC^CØ?xµÌ@€E‹S)>4 M>°>?Ï\)c¾Ÿ;dE‰¤{DùÔZDâêÑAÂŠ>¥nC{'i#v20150908_00253_stKsb335@ë÷BG"ýÎ?Cÿe@€EŒDH=¬÷;ÂF!?ÁG®1¾´9XE‰åÃBPÁ‰Dã)‰Aƒ1>=™7C{'i#v20150908_00255_stKsb335@ë÷BJ.l¥?F @€E4=¦fÈ>ì¬M?ٙšg¾"záEŠiD€
‡DãøA'R5=ä~ÛC{'i#v20150909_00083_stKsb335@ë÷`g£m-?"hU@€E•#==tBÈ?¹6?Ôzác¾¡G®E"3HDú%ÃDâ´1A'Û>Š¿C{'i#v20150909_00085_stKsb335@ë÷`jÀÈÝ?"³b@€E•ß
=˜ñ¬@í@	™š1¾¢MÓE"rfBU¨öDâoÏA'pÛ>3ºC{'i#v20150909_00087_stKsb335@ë÷`mäÕ,?iYÿ@€E—{=ˆ¬>Ê8b?Ã×
g¾ª~úE"ÚD€DâiÛAƒc¶>âAC{'i#v20150922_00169_stKsb335@ëùݚ_'?@€E£Î=ã6œ=Ïÿ@¸b¾™™šE£
DúTDâŸLAƒ‹=ýèáC{'i#v20150922_00171_stKsb335@ëùàŒ?¡­@€E£qÃ=ýó@¦—@ £×1¾´9XE¡zBP†%Dâ#Aƒv>®ÒC{'i#v20150922_00173_stKsb335@ëùãt>@? AÛ@€E¤
=ë	Ü>²™@Qìg¾«E¡±×DðÅDât9A'•Ÿ=¨ªC{'i#v20160719_00933_stKsb335@짟o±ê?,	@€Eƒ|ì=°¬?¯²?ç®d¾\)EƒnáDú/}DâØÝA ?=žê×C{'i#v20160719_00935_stKsb335@짢•Pà?%'ö@€Eƒ³ö=͸.@îY}?áG®+¾¨r°E'ó×B^ožDâ4!A+=«AC{'i#v20160719_00937_stKsb335@짥¸[|?&y@€EƒÇf=ÙÒw?V¦?Àg¾‡®E'R)D€šDáòA'p3=ÍC{'i#v20160822_00013_stKsb335@ì"ßåE•?.A@€EÞ/H> iD?Ñ?ù™šd¾‡®EÜô¤Dú}DâüA'T=ãVsC{'i#v20160822_00015_stKsb335@ì"ßèÉ!ò?)V÷@€Eݸ)>ù?œš?ìÌÍ+¾OßEÛqBb>wDâ·×A¥"=¾:ÂC{'i#v20160822_00017_stKsb335@ì"ßì|ê?$àÀ@€EÝ$Ã=ÔOñ>;?ç®g¾'n˜EÚ{D€½/DâfVAÀ=¿T9C{'i#v20170620_01229_stKsb335@ìH«zjT?š@€EŸ0R=ÁSIC{'i#v20170620_01231_stKsb335@ìH«
Ò|? vE@€EŸ‰q=…,4C{'i#v20170620_01233_stKsb335@ìH«¾l?Žù¸@€EŸH=‡;ì@Paä@®g¾¯²Eÿ\D€DâeAƒ
g>0BmC{'i#v20170621_01206_stKsb335@ìHÊyž|'?­Ð@€E´¤==žDC{'i#v20170621_01208_stKsb335@ìHÊ|²ƒ ?ËJ@€Eµ›R='û€C{'i#v20170621_01210_stKsb335@ìHÊK$A?ï8!@€E¶‡×="°ÜC{'i#v20170629_00568_stKsb335@ìIÂõ	|?ò@€E¢I>\u?ãË>@\c¾•E¢'qDúyÛDâ'A'+®=ä'åC{'i#v20170629_00570_stKsb335@ìIÂøNJ¼?—"@€E¤aÍ=îue>¹)m@®+¾£×
E¤'ÃB\ùÛDâD1Aƒ]k>Ø×C{'i#v20170629_00572_stKsb335@ìIÂúïÊÔ?ùs@€E¤@=ó;Ú=ˆ!Ø?þ¸Rg¾ž5?E¤®D€EÓDâ.éAƒÇ=ÜÓ´C{'i#v20180402_00867_stKsb335@ìlkñ£'?tù@€Eê¸>Fœ	@c90?ü(öd¾–‡+EŽ"¤DúTDâzA'—>!ÞMC{'i#v20180402_00869_stKsb335@ìlkõÂ9v?aî@€E­\>:»¦?C±@33,¾\)EŽXÍBV%Dâ<)Aƒw>¦ C{'i#v20180402_00871_stKsb335@ìlkø¼ê­?~Ï;@€E>˜?Å2Ó@g¾˜bEíÃD€/çDâAƒö">9\šC{'i#v20180402_00915_stKsb335@ìllMâ'?dIå@€EŽâ=äô‹@>õ?½p¤d¾œ¬EÚfDújéDâpJA'eS=è|'C{'i#v20180402_00917_stKsb335@ìllPGk$?_šÙ@€EŽÅ®=á'æ?¯@¸.¾ž¸RElRBR§ðDâ>Aµ!>7s9C{'i#v20180402_00919_stKsb335@ìllSQœ?&‹@€Ev=«"@?å#Ì?ó33h¾Ÿ¾wE_…D€œDâAuF>VùC{'i#v20180430_00289_stKsb335@ìoëŽï'?$T2@€Eá
R=éZ>—×?ã×
c¾‡®EàÇHDú\Dâ‰ÃAìç=ÏSC{'i#v20180430_00291_stKsb335@ìoë'S>ì?/˜®@€Eá…==ÏV@r	(@Që…+¾ß;EàRBU+DâQÓAƒæ>M€)C{'i#v20180430_00293_stKsb335@ìoë"u7»?,ú^@€EáìÃ=Þ4}>ן2@ffg¾ŒÌÍEà$fD€ öDâ8RA'ÒÑ>•MC{'i#v20180525_00919_stKsb335@ìscNî?RšÆ@€E§Fá=`TÇ@U"Ø@
=d¾'hsE¦'3Dú_DâžoA'Ü4=âAC{'i#v20180525_00921_stKsb335@ìsgQӇ?=°Ñ@€E§^¤=°·¤?ÌÌ@…-¾ª~úE¦<)BU³3Dâ:°Aj=ÇKC{'i#v20180525_00923_stKsb335@ìsj›M?U«4@€E§¯\= æ\?2‰@p¤g¾˜bE¥þÍD€!DâDjA"€›>s	_C{'i#v20180804_00865_stKsb335@ì{çö?‰AÛ@€E–¶=¬qdC{'i#v20180804_00867_stKsb335@ì{çLAL?a+@€E–¶)=¡áü?#K@	™š,¾œ¬E–u…BQ)üDâžfA'L>ª‡ÌC{'i#v20180804_00869_stKsb335@ì{ç+¯0?Š£@€E—/{=¦LC{'i#v20180812_00421_stKsb335@ì|â)?iÁB@€E"Ó3>3çNC{'i#v20180812_00423_stKsb335@ì|âMY?C€@€E'ď=Æ0´@n@!ë…,¾"t¼EôáBILÍDâÕA'Ù>Vu¨C{'i#v20180812_00425_stKsb335@ì|âÆ$g?A;	@€E'Úì=®èÈ>Ãpú?×
=h¾©ûçEÍšDvFDâ£×Aƒ¥•>AC{'i#v20180815_00097_stKsb335@ì}?ÌÖÈN?/I0@€E•iH=΃Õ?b"?÷
=d¾wÎÙE")DúW#Dâv¸A'X&=æ5eC{'i#v20180815_00099_stKsb335@ì}?Ðù²?8Ìe@€E•œ{=ئŠ? Á¹@\,¾'ë…E"BW1DâKžAƒ¿À>'{C{'i#v20180815_00101_stKsb335@ì}?ÒÝî?&q_@€E"¶)>éh=ÏÓL?æffg¾—PE'î{D€bDâAyA'Él=ÕMÎC{'i#v20180826_00121_stKsb335@ì~ ßÄÌ"?Mb]@€E"å==™P¼@?ë
?áG®c¾ˆ´9E"HöDú7¶Dâ´ZA'd=¿ÃžC{'i#v20180826_00123_stKsb335@ì~ ãöt'?<>@€E"äö=³'?¬?ôzá,¾†$ÝE"}ÃBNâNDâ"\A'³ü=úýC{'i#v20180826_00125_stKsb335@ì~ ç1Òá?N{p@€E"û)=Ù´>ÌÎ@g¾ß;E"t¤DïD⛾Aƒe3>zæC{'i#v20180830_00040_stKsb335@ì \íܒ?+Ð@€E•õ3=àiü?<Y?ï\)c¾"ýôE"ÐDú;DâÕA'Š=ßÓSC{'i#v20180830_00042_stKsb335@ì aS/?=üL@€E–:3=éB4@1V]?èõÃ-¾‹C–E"\áBG]/Dâ¥/AÇq=â/†C{'i#v20180830_00044_stKsb335@ì d¬‡³?"$@€E–á=ñ%(?dO?úáHh¾\)E"D}D⨼AƒE=ìè·C{'i#v20180831_00193_stKsb335@ìA+·[?MYŸ@€E‰q=ŽMH?ѓ~@33c¾§l‹E‡Û®DúšDâ±üAƒÁg=ÆLC{'i#v20180831_00195_stKsb335@ìA/2Ÿ?9ª¡@€Eˆv=¼ˆl?,ÑÎ@
=,¾¦ffE‡WBP,Dâ¾%AƒFÏ>ÁyC{'i#v20180831_00197_stKsb335@ìA1Þ¤¼?I$@€EˆI×= Ô@~?ð£×g¾'ë…E†a×DæÙDâ¦ÙA'ñ=Óü^C{'i#v20180901_00241_stKsb335@ìa>¯7?I0-@€EuS×=ÀªT?dÞ÷?þ¸Rc¾˜bEsË×DúrÙD⹉A'ª>PÄC{'i#v20180901_00243_stKsb335@ìaAӚ?=ݛ@€Etù×=Ë)@¯"«@ff+¾'n˜EqG®BWDâˆbA'Ã>­C{'i#v20180901_00245_stKsb335@ìaE8ß?J~—@€EtR=¨Ôè>tº?ÁG®g¾™‡Eoh¤D€)DâsDA'n=ÑÆÎC{'i#v20190819_00697_stKsb335@ì«eí²?Ù?:Ä@€E¡À3=ÊDŸ>æ*M?ÁG®d¾"záE À{DúhDã®ÑAƒ«=¿¤*C{'i#v20190819_00699_stKsb335@ì«eð¬l?8_ô@€E¢ß)=ÏrI?ÿ?øQì,¾šŸ¾E Ñ×BZDãˆÍA;Ê=Úa9C{'i#v20190819_00701_stKsb335@ì«eóÿ%å?5ý@€E¢´3=ºó,?¦±»?Ç®g¾¨õÃEŸôD€+3DãqAñ%=§f

==> anc/pub_raw/L222_174_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  173 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Ñ
ÁVØv20100324_00593_stKsb366@êþ+£Q©?4óÜ@€Eö>ÿ8>èU—?¼(öc¾%E'ö)CdsøDÑyAˆ¾=m®ÊÑ
ÁVØv20100324_00595_stKsb366@êþ.&sÝ?$X@€E&…=§4<î(Þ?°£×g¾‡®E'ù®D•æDùšAƒx=aoœÑ
ÁVØv20100928_00295_stKsb366@ë'lJ
?\'­@€E€\=—ID?©?§®d¾ŽVE€AšCuùšD4{A'¥Ð=¬NÑ
ÁVØv20100928_00297_stKsb366@ë'pL\?\@€E€äá=}ù@?ÿå?¹™šf¾'ñªE€à¤D˜&oDhAÈŸ=‰¥±Ñ
ÁVØv20110903_00320_stKsb366@ë@ÁËå?,ßh@€E™?®=±2>ú{Z?ýp¤D¾ŒIºE™®ÍC‰Ê=D™ËA"j =Ӛ"Ñ
ÁVØv20110903_00322_stKsb366@ë@ÅO	Ó?4˜Ë@€E™'\=ÚJ…@jµÛ?Þ¸Rh¾%E˜ø)D›Ô¬DlÝA'"¿=ŸŽ}Ñ
ÁVØv20110915_00433_stKsb366@ëA'¸ £?0žx@€E¿qq=*>¨Â@×
d¾ƒ•E¾¤Ct#–DšÑAÐ=¸ÐÑ
ÁVØv20110915_00435_stKsb366@ëA'¼Œ•?6iê@€E¾N)=­dx>úi¥@QìJ¾‰º^E½¶¸D—åËDŸÏA†>%2-Ñ
ÁVØv20110930_00077_stKsb366@ëC_¾åŽ:?D–@€E§}á=ú·…?¿;B?Ü(öc¾yÛ#E§¦ÍC‰úDîéA"Ró=̂ÌÑ
ÁVØv20110930_00079_stKsb366@ëC_ÂR•¤?U @€E§6Ã>¿ö=ð¢#?ï\)h¾yÛ#E§<D›¤ÍDÊòAƒ_=áü±Ñ
ÁVØv20111004_00224_stKsb366@ëCáíü<§?1îŸ@€E¦WH=Ì6'= ÆQ@¸d¾""E§NCu"ÑD_\A†*Ë=Ý^ÀÑ
ÁVØv20111004_00226_stKsb366@ëCáñUî?0~r@€E¦}=âð%?Á˜@®g¾‡®E§ç×D˜\DNéA"fb=Ð}Ñ
ÁVØv20120222_00386_stKsb366@ëUŒ7Ì$†?žz@€E¯¥==Óӛ?œ&!?Ó33d¾£×
E²3ìC‰Î˜D^˜A'q=úù­Ñ
ÁVØv20120222_00388_stKsb366@ëUŒ:ãPr?oÎq@€E¯5
=É=¯œE?ÁG®g¾'ë…E±"ÍD›Ú‡DP¤A#¾=™MÑ
ÁVØv20120227_00762_stKsb366@ëV,_'?ì¨@€EÁ	H=¤`?Tc1@\d¾%EÃõ3CuwDÐöAƒWV=Ó½	Ñ
ÁVØv20120227_00764_stKsb366@ëV,/\º?šý@€EÀ'==½}(@e
°@-¾n—EÿHD˜##DÀ1A‡'g>FþÑ
ÁVØv20120303_00509_stKsb366@ëVË×(…Û?m̌@€E´´¸=­­¸?‹J?ó33d¾–E¶‰3CŠ'°DÕA'+W=Ùú¯Ñ
ÁVØv20120303_00511_stKsb366@ëVËÚlˆ?gæ;@€Eµ&ì=œŠÔ?âóî?ç®h¾™™šE·ODœD,œAƒ¶-=æ&Ñ
ÁVØv20120304_00478_stKsb366@ëVìx9?bùd@€Eš¯R=mÌ=ý.1@ë…b¾° ÅEœs
C‰û#D_mA'7=ÊSÑ
ÁVØv20120304_00480_stKsb366@ëVì{)Fu?Kíæ@€Eš
=–Ð0?…­2?ã×
Y¾œ(öE›ä{D›ÌöD^A'^H=«}/Ñ
ÁVØv20120309_00564_stKsb366@ëWŒgZG? Qö@€E¾ÿ×>Å@?§¥p@(öd¾†§ðEÁÉ×C‰X1D¥A"Ý=àGÑ
ÁVØv20120309_00566_stKsb366@ëWŒjŽÔš?Åt@€E¿
Í>&ÏE?«Ñ?ÚáHf¾˜bEÁxD›¿ÇDµ?Aƒý"=ȘÑ
ÁVØv20120310_00468_stKsb366@ëW«èhÿÉ?/@€E¼ÀR> æc?"¡@ÌÍb¾yÛ#E¾´ÍC‰ÝPDKÇAƒJ=Ɣ
Ñ
ÁVØv20120310_00470_stKsb366@ëW«ëL"?,gp@€E¼H>*™°>È¥–@…h¾}ó¶E¾ÍD›ë¦DeA"D=Þ`ËÑ
ÁVØv20120317_00574_stKsb366@ëXŠ¹@ãö?do@€EÉùf=ßÍÓ=Þe@{d¾"›¦E̍CuâDàRA"
f=ærrÑ
ÁVØv20120317_00576_stKsb366@ëXŠ¼fx/?OÙ@€EÉv{=Ô½">œèB@¸Rg¾ŒÌÍEÌáD˜}DÆÙA…"=Ç!'Ñ
ÁVØv20120321_00538_stKsb366@ëY	Ç)T?´œ@€E¹¤=ÞÝð?—pž@8Qìc¾‹Æ¨E»³
CŠjD[DAƒ¶'>Í­Ñ
ÁVØv20120321_00540_stKsb366@ëY	Êeif?#Eã@€E¹!\=ŸË˜>Gqü@g¾|í'E»þD›ÜÅDC#AƒÏù=ܛÑ
ÁVØv20120322_00330_stKsb366@ëY)Á4Èà?JŸ£@€EÁBf=ô@A!‡?ç®b¾r°!EÂâ¤C‰éÛDƒÇAË,=Å·®Ñ
ÁVØv20120322_00332_stKsb366@ëY)ÄoËë?Bóí@€EÀš®>"ç8?}¡@!G®h¾–EÁÖ)D›áüDRÁA'Šö>)|ÎÑ
ÁVØv20120322_00390_stKsb366@ëY*Ihïƒ?—'}@€E´æá>¾ô´Ñ
ÁVØv20120322_00392_stKsb366@ëY*LÈÀ¤?°¬%@€E´Sf>Ún·Ñ
ÁVØv20120327_00466_stKsb366@ëYÉb<»r?k¼t@€E"kR=",$?ïÜ?¾¸Rd¾ƒoE•)CŠ_ßDTJAƒd=Ò2Ñ
ÁVØv20120327_00468_stKsb366@ëYÉež°/?ƒÉg@€E"dÃ=É&ß=±l?ÈõÃh¾œ(öE•G\D›æD9Aƒ.Ò>g‰Ñ
ÁVØv20120328_00557_stKsb366@ëYé_ఄ?œ3@€EŸ)=¸´H?(u[?ª=qd¾š¬E ˆ¸CŠJ^DôA'½€=û&EÑ
ÁVØv20120328_00559_stKsb366@ëYécH¿Œ?wÎ%@€Ež½f=׋? ¯?áG®^¾bNE DœÝDF%A"i›=ð 'Ñ
ÁVØv20120328_00701_stKsb366@ëYêéh´t?jÿÂ@€E¬š=¥™@@?´zád¾•E'g\CŠà¤Dw
A'3×=éئÑ
ÁVØv20120328_00703_stKsb366@ëYêíCó?zêç@€E§=Ñ;~?k÷?ٙšL¾²-E'ìDœÉDH´A"=>¨Ñ
ÁVØv20120329_00852_stKsb366@ëZiTØ?1†d@€E¶Æ\=®¡@?<{7?÷
=d¾–‡+E¹£®CŠšD$¼A'"=µa'Ñ
ÁVØv20120329_00854_stKsb366@ëZ¨.]?9@€E¶-®=Ò¾?KüÌ@\h¾—PE¸ÜD›óçD`A'ï£=è
Ñ
ÁVØv20120402_00640_stKsb366@ëZŠ®ú?W@€E¨ç
=¼Õ>"#ã@#332¾""EªCu¨´DËA"æV>Y#Ñ
ÁVØv20120402_00642_stKsb366@ëZŠitŽ?,h@€E©×=øK®<U
@¸Rc¾‰7Eª)D˜"DéüAƒ×{=ݸòÑ
ÁVØv20120506_00613_stKsb366@ë^˃•ìf?¼{@€E¶ê3=Ða³?@ë…d¾‰7LE¾
qC‡…?DÅA']=µáFÑ
ÁVØv20120506_00615_stKsb366@ë^ˇò?ÁP@€E·òf=Ü°i=àû@ h¾'hsEÖlRD›@9DɉA'U
=ã<ÉÑ
ÁVØv20120515_00713_stKsb366@ë_ì~υ?Š+w@€EG3=¯Dx?~c? b¾¨r°Eg…CŠ¸D"áA€£¬=õ¶Ñ
ÁVØv20120515_00715_stKsb366@ë_ìëýê?€@@€E¥R='=8­î?¡G®]¾šŸ¾E¡ÃD›àœDàAÈC=úŸÑ
ÁVØv20120516_00645_stKsb366@ë`
z~v?ä*@€E½£×=¼ðœ=¢·@Qìc¾©xÕE½o
C‰)šD9Aö=¯‡GÑ
ÁVØv20120516_00647_stKsb366@ë`
-Ìl?Ùa@€E½™q=µñl?šaD@ë…e¾\)E½âöD›¼D$9A€œ1=XÑ
ÁVØv20120519_00837_stKsb366@ë`lÔ±Rs?"ö2@€Eª|=ØÀé?##X?ÁG®c¾€E«{CˆæDcçAÇX=œ³Ñ
ÁVØv20120519_00839_stKsb366@ë`lØ u?)@€E©î\=£µ\?Ú¯¸@¸C¾t¼jEªxáD›™XDD9A"L=»ÃÑ
ÁVØv20120527_01159_stKsb366@ëamK‹t?qâ­@€E¼Ãq>óW>l
ª?Ã×
c¾­'hE¼Ú¤C‰c¶D`bA€¦®=sÀóÑ
ÁVØv20120527_01161_stKsb366@ëamNïç¯?cîÚ@€E½/{>/	?$a?ÌÌÍW¾š¬E¼ÃÃD›©PDT‹A<=•@æÑ
ÁVØv20120530_00677_stKsb366@ëaÊ
üî?I·L@€E¸È¸=äm‰?»ë?Ç®b¾\)E¹ÃCˆÉºDn¸A/¸=ęÜÑ
ÁVØv20120530_00679_stKsb366@ëaÊ
pò?T–@€E¹Tq="]H@Ž;?ìÌÍ[¾•E¹ãqD›žÙDGžA'q³=¿0!Ñ
ÁVØv20120531_00397_stKsb366@ëaäµVä?MÇ@€Eš^
>YŠy?<ô?ÈõÃc¾†$ÝEš†C‰óD'ÛAîå=s["Ñ
ÁVØv20120531_00399_stKsb366@ëaäÆQ¯?nT[@€EšÇ>ã‹?éÂ2?£×
g¾p£×EšÁšD›Ò‡D†FA€L=xéâÑ
ÁVØv20120601_00453_stKsb366@ëb̔X<?P¼ù@€E¤=¶Š@?k‡:?ð£×d¾©xÕE¥HC‡•ÃDœJA'+w=Ð`¤Ñ
ÁVØv20120601_00455_stKsb366@ëbÐÁ=ø?Eì@€E¥==‡?LÉ@g¾"÷ÏE¦hD›i?D­ôAƒY=ó{ºÑ
ÁVØv20120803_00187_stKsb366@ëiç	¹Â"?|¡@€Eo%ì=äo•A½´ž@S×
2¾Â\EzòC‰ƒ×D/¾A6=ˆ"DÑ
ÁVØv20120803_00189_stKsb366@ëiç

Ên?€£©@€E†~=}<ïA$$Ÿ?Që…R¾«EŠ¸D›ÒfD$ÝA5!G<û{ZÑ
ÁVØv20120816_00387_stKsb366@ëk'Í ¿¾?"@€EOj¸=š[4@΄?Y™šc¾¦éyES°CˆÃ–D6˜A=5Ð<ö5ŸÑ
ÁVØv20120816_00389_stKsb366@ëk'ÐTK‡?§)À@€ENÃ=‹="?ÛïÛ?333S¾›¥ãEN×D›Ÿ¾D[–A=	=cÓÑ
ÁVØv20120828_00309_stKsb366@ëm<f'§?lCœ@€E¦®=œ2,?à0"?O\)b¾—PE¨ÛìC‰ BDHbA@ÍY<`}TÑ
ÁVØv20120828_00311_stKsb366@ëm?¡‹V?"ó¬@€E¥ê
=Žè˜@LÑ~?\)b¾¦ffE§Æ{D›×çD@A@Þ*<¹Ú™Ñ
ÁVØv20120829_00380_stKsb366@ëm#9Ÿ3?ýê@€E«d="Ðð?¼‰@=qc¾ˆ´9E®>)C‰0!D+øAAµÜ<}&ÏÑ
ÁVØv20120829_00382_stKsb366@ëm#{RÝ?¾O@€E«Á)=È{L=¾E@c×
]¾'n˜E­ô)D›ÁXD)ìAA5•<À½ÊÑ
ÁVØv20120911_00186_stKsb366@ënÀ¸‹?(r‹@€E¬s¸="üø?oè?•Âc¾¡ÊÁE°…C‰k¦D0!AMg-<*ÚÌÑ
ÁVØv20120911_00188_stKsb366@ënÀ¼2@?.êd@€E¬±=ÂŒ>ÆÐ?\_¾—
=E¯•×D›ÚÙDòAMïà<Pã´Ñ
ÁVØv20120912_00412_stKsb366@ënâœ^ƒ?4M†@€E³×=±µè?Ó~@ë…a¾/E¶®¤C‰DIhAO~<ŠS Ñ
ÁVØv20120912_00414_stKsb366@ënâŸm³ã?>›@€E³#¸=† @Ǔ2?—
=U¾²-Eµˆ¸D›ÎéDøAO<XðúÑ
ÁVØv20120915_00123_stKsb366@ëo?ñÇ]w?-š@€E°'R=É~d?¬ý?Y™šc¾'ë…E³öC‰ÒoD¤ATø~<E®ëÑ
ÁVØv20120915_00125_stKsb366@ëo?õ14Ö?œ‹@€E°cR=¥€t?Û£ê?Î{g¾ŒIºE²xD›â˜DÐAU/Þ<ªZÑ
ÁVØv20120924_00308_stKsb366@ëpb*ºäB?3òË@€E£/×=¾ÇØ@+ÄÞ?°£×b¾'hsE¤€C‰éÛDF¸A]É<'NÑ
ÁVØv20120924_00310_stKsb366@ëpb-ÏáÕ?*‰3@€E£OÃ=ÁŸP?Ïa±?"33Q¾˜"uE¤ÄD›Ý`D)ìA]c<˜ÇÑ
ÁVØv20121006_00224_stKsb366@ëqá8©…?,Ç@€E' =ž#d?Yå?O\)b¾¡G®E"o3C‰ÅD2Acìþ<zß,Ñ
ÁVØv20121006_00226_stKsb366@ëqá;8«?1yó@€E'Ö)=¿Q?G‡²?s33S¾–E"RD›Ö DºAd?D<—BúÑ
ÁVØv20121015_00122_stKsb366@ësSU¸?}Þ@€Eª×{=Êd<[(?G®c¾Ÿ¾wE®íìC‰¢òD,)Ah§<©<0Ñ
ÁVØv20121015_00124_stKsb366@ësV…x$?1ò@€E«5{=ÒÍ=ú?Ÿd¾›"ÑE¯¬RD›ËDùhAj́=ÒÑ
ÁVØv20130312_00652_stKsb366@녋ÚÆ×?€uL@€E'¹\>"ù>)†t?"33e¾Që…E"…CŠ‹DöA}10=«/IÑ
ÁVØv20130312_00654_stKsb366@녋ÝÙõ?\Z@€E']ì=¾l>» ‡?£×h¾aG®E"ÐDœ{Dó¶A}ô
=PC™Ñ
ÁVØv20130317_00696_stKsb366@ë†,U³ñ_?ïØ@€E"ÐR=¿u|>•Põ@\e¾\)E•CìCŠ´D–A}w=zO'Ñ
ÁVØv20130317_00698_stKsb366@ë†,Y@˜Ì?Ћ@€E"Hö=ħÈ?dÞø?Ÿ>¾ž5?E"x=Dœ ÅDýôA}3¶=ZójÑ
ÁVØv20130327_00406_stKsb366@ë‡kF3è?óª@€E¤¼{=ýc	@e?ìÌÍ9¾ˆ1'E¦i3CŠbD¢A~µä=t†ÝÑ
ÁVØv20130327_00408_stKsb366@ë‡kLÀ'½?%¤@€E¥à{>)é}?QQ?ÁG®h¾""E§a…D›üœDç+A}§=RÊÑ
ÁVØv20130422_00243_stKsb366@늬iµJû?E2˜@€Eº
=®
=*Ÿ.?ª=qd¾ž5?E»ZáCŠíqD(BA|^1=Yß,Ñ
ÁVØv20130422_00245_stKsb366@늬m"ç?C3@€Eºwš=êÐ?õœe?·
=g¾"÷ÏE»ÅDœ¬DA|6=kùÛÑ
ÁVØv20130617_00580_stKsb366@둣€š¤Ü?(Áí@€Ey=¸, >:&?p¤c¾œ¬Ez@RCŠØRDJÁA|qS=+]/Ñ
ÁVØv20130617_00582_stKsb366@둣ƒÖ¿?"j@€EyJ{={˜?ÝË?ŸU¾ž5?EzìDœ !DTA{µP=F ¾Ñ
ÁVØv20130625_00806_stKsb366@뒧ȱi?O@€EX3=Z=÷?Ԃ˜?Tzád¾¦éyEZ™C‰¢-DêáAzô–=©‹%Ñ
ÁVØv20130706_00335_stKsb366@ë"‡f?4è@€E¥mš=|W€?˜]X?ª=qd¾~ùÛE¥¨¤CŠµD>éAz½­=5.=Ñ
ÁVØv20130706_00337_stKsb366@ë"cŽp? –@€E¥¶=…cÈ@­?Æffa¾•E¦RDœžDžAg=b"øÑ
ÁVØv20130724_00207_stKsb366@ë–A7?Eߖ@€E—=SÄ>‡›?\)c¾bNE/×CŠbòD|{A{·==ʽÑ
ÁVØv20130724_00209_stKsb366@ë–A:‹QW?SF<@€E=='œ>À/?ÈõÃh¾"t¼Eæ=Dœ{D: A|/Ñ=HÚÞÑ
ÁVØv20130728_00736_stKsb366@ë–Å£LuÏ?¯@€E˜Õ==µ–Ô?ð#?Àb¾ƒoE™ÞöC‰¯DwAzä=[³ÚÑ
ÁVØv20130728_00738_stKsb366@ë–Ŧw†?½@€E˜PH=½P?Ó:?¼(ög¾\)E™FÍD›áXDó3A|)¼=J³Ñ
ÁVØv20130803_00559_stKsb366@뗃™P©;?u	C@€E")R=€žˆ?¹þ•?¥¸c¾•E"ÞáCŠD©ÛAxµ‹=‡'ÀÑ
ÁVØv20130803_00561_stKsb366@뗃œ°)Ô?gDù@€E'{=ßh>ø;L?£×K¾ A‰E"H{D›é7D€ÅAz©=iÕêÑ
ÁVØv20130804_00724_stKsb366@뗤³¢'?-‡-@€E•iH=Ëó?Læê?"záU¾"t¼E—{CŠ\ÍDÜZAxc`=1'Ñ
ÁVØv20130804_00726_stKsb366@뗤·‡t?7l@€E•\ö=ÚÉ0>ޔ•?¦ff`¾ÒòE–áD›ãTDÚAxö·=ÙhÑ
ÁVØv20130818_00612_stKsb366@ë™cæŸÈ?ö°@€E'ü¸=Bl?'¾£?Þ¸RH¾¡G®E"{×C‰ýÓDæwA{¨‡=r4‹Ñ
ÁVØv20130818_00614_stKsb366@ë™cé<I‡?Éy@€E'û{=Œq$>A™?˜Qì]¾•E"D›ëmD®úAz)ò=5º¨Ñ
ÁVØv20130828_00293_stKsb366@뚡Á¿­Õ?(º2@€E²Ü=žd\@Vq?èõÃM¾™™šE´'ìC‰òNDó¦A€´­=©:Ñ
ÁVØv20130828_00295_stKsb366@뚡ÅJøL?/si@€E²C=¼1´?;5?Ã×
H¾'hsE³
D›×ÇDɺAcž=|Ñ
ÁVØv20130828_00485_stKsb366@뚣N܌]? Ä@€EÃä…=Ó˜?!Ѕ?æffa¾"ýôEÅÍCŠD'A{P=_¸Ñ
ÁVØv20130828_00487_stKsb366@뚣R;|?&Nj@€EÄ=×a=ñoñ?³33d¾'ë…EÄ#HD›áDõÓAyãu=0ˆ‰Ñ
ÁVØv20130829_00042_stKsb366@ëšÂ[*s?Cš,@€E¥¾Í=ŸØÌ@JC?¹™šS¾¡G®E§ÃCŠyDÏA|¹Ù=uüLÑ
ÁVØv20130829_00044_stKsb366@ëšÂŠÿù?73ž@€E¥ê{=ÉŒ@|>$?õg¾ŽÙE¦ )D›ÅyD¹‰A~æÒ="LÑ
ÁVØv20130829_00197_stKsb366@ëšÃ†Ÿ;š?'Me@€E¦RH=žÄ ?
$Ê?У×b¾OßE§ÉCŠ)7DÓ×Az`Ï=PYûÑ
ÁVØv20130829_00199_stKsb366@ëšÃŠKþ†?B–@€E¦o¤=´b˜>od6?˅g¾}ó¶E§")D›ÛðDÚAza(=]×qÑ
ÁVØv20130904_00416_stKsb366@뛃C\?¬;@€E¨ý)=y@mxÐ?"33d¾¥`BEª3C‰ÚD©šAz¦­=ë}ÞÑ
ÁVØv20130904_00418_stKsb366@뛃'"·Š?œ	@€E©®\=æÜI>¤Îº?œ(öe¾±©üEªz{D›ú¨Dâ°A|y…>hÑ
ÁVØv20130906_00123_stKsb366@ë›À{°$ ??°9@€EÁzö=Ý
<×gŸ?¯\)c¾ŒÌÍEÃ;qCŠdD­A|à=p
rÑ
ÁVØv20130906_00125_stKsb366@ë›À~ú§&?F«Ó@€E f=¶y¨>Š2:?ŸR¾'ñªEÄRD›÷–D£…A~^É=KP@Ñ
ÁVØv20130922_00076_stKsb366@띿ÌWìü?}ð"@€E'R==¥h ?+fw?—
=c¾™‡E"SCŠ8RD·
A|Ď=¢ÙÚÑ
ÁVØv20130922_00078_stKsb366@띿ϩÑJ?vŠÊ@€E'Ú=¡óÐ?•Í?±ë…a¾¡ÊÁE'Ä{D›áªD1A€X=à'§Ñ
ÁVØv20131004_00077_stKsb366@ëŸ?û*]?..&@€EªÄö=«« @SáÔ?â\d¾|í'E­3C‰ñËDøbA}1å=‡´&Ñ
ÁVØv20131004_00079_stKsb366@ëŸ?þY¬ð?,t @€E«UÃ=͘Î=í5ó?ñë…$¾†$ÝE­I×D›èD­ÃAgz=–ÆâÑ
ÁVØv20131015_00075_stKsb366@ë  'y¦µ?"Éþ@€E½*®=ʆ"?«í?Ôzác¾˜"uEÀîáCŠ5¢DáyA~J³=zÓfÑ
ÁVØv20131015_00077_stKsb366@ë  *»O¢?"6@€E¿§á=ÊÆÌ?=K)?úáHc¾ˆ1'EÁ˜D›Ü‹DÑA}‰=—­ÍÑ
ÁVØv20131016_00108_stKsb366@ë À›!Ùï?Om@€E¯®q=³"?6n¸?µÂb¾—
=E²"CŠ7mDÑ'A~Û =uðþÑ
ÁVØv20131016_00110_stKsb366@ë Àžc2T?M
¡@€E¯íR>å"?4:í?å¸h¾—
=E²˜ÍD›ÙyDàöA€²=ÊN´Ñ
ÁVØv20131021_00119_stKsb366@ë¡`Š>͛?:?@€EÉ×)>Fm=:ìº?ôzác¾{çmEÌ®C‰Â-DûçA€=Ž®ðÑ
ÁVØv20131021_00121_stKsb366@ë¡`!;9?Dí	@€EÊZÍ=¹Øx?˜Ï?œ(ö\¾–EÌÉ3D›ìÍDž˜A€#ž=…áÑ
ÁVØv20140329_00390_stKsb366@ëµIrU¢Ê?"©ù@€E…¢×=Wº?´¼Z?"záe¾š¬E…‰…C‹‡DɉAz*¬=ÐuæÑ
ÁVØv20140329_00392_stKsb366@ëµIu'çô?xðT@€E…k=æ~>ýØ?°£×g¾ÒòE…;3D›ð‹D'A|'é=Ã§Ñ
ÁVØv20140606_00348_stKsb366@ë½çWÿZê?]Û @€Ed¬¤=ù˜<àé?®{d¾"t¼Ee.CÅ`DA|=£°Ñ
ÁVØv20140606_00350_stKsb366@ë½ç\Xö¼?&àÒ@€Ef+3=¬>1)<?±ë…f¾"÷ÏEfŸ…D™Ã
DÅãA}
=œVÑ
ÁVØv20140607_00279_stKsb366@ë¾k6Ä?™'ó@€E…•ì=v«˜?|¢?´zád¾£SøE'CŠW+DßA}œ‡>>Ñ
ÁVØv20140607_00281_stKsb366@ë¾nÓµ?'r@€E†öö=ÒÀv>Ñß?£×g¾š¬Eƒ2)D›ä{DèƒA~V´=¹;µÑ
ÁVØv20140608_00531_stKsb366@ë¾#:¥ã?\9W@€E•ÛR='{>-Z?´zád¾"t¼E•Â)CŠ BD9ºA~pY=°SúÑ
ÁVØv20140608_00533_stKsb366@ë¾#=ânu?H£O@€E"œ¸=?­ËA?Î{h¾"záE•öD›çžD®A~ù¸=yŒ`Ñ
ÁVØv20140714_00417_stKsb366@ë¤ôҏÚ?È@€E©H=Ð"?U@áHP¾—PE©Ï×C‡Ç+D_
A±~=áí"Ñ
ÁVØv20140714_00419_stKsb366@ë¤øDû?9\@€E©°…=ÎQš="ÝË?àg¾›"ÑEªaqD›QPDmãAÏ÷=~@Ñ
ÁVØv20140802_00027_stKsb366@ëÅ©ƒl1?:ÄÊ@€E®°H=¥Ì?†"`?Տc¾bNE®¨)C‰þ¸D›…A€S¯=¸ªƒÑ
ÁVØv20140802_00029_stKsb366@ëŬÃø"?-Vì@€E®^×=²nL@=Å@¸O¾ŽÙE®¤D›Ü¼D‰yAYŽ=ÎüvÑ
ÁVØv20140802_00075_stKsb366@ëÅ?¨Œ?-N~@€EªûR=° "?âM?ë…c¾–E«(CŠD«–Aúj=˜c­Ñ
ÁVØv20140802_00077_stKsb366@ëŏCª?3²`@€EªíR=°>t@1?ê?÷
=c¾†$ÝEª©
D›ØÕDŸA€å =°"Ñ
ÁVØv20140802_00123_stKsb366@ëÅ}	«z?#¸}@€E©å=Ÿ%p>	‹?Ü(öH¾ŒIºEªìC‰xöDâáA«9=¡V"Ñ
ÁVØv20140802_00125_stKsb366@ëÅ€l;è?2©_@€E©Øö=ËêO=é'?Ã×
d¾OßE©pöD›Ê¨DÜþA€ÃV=''úÑ
ÁVØv20140804_00178_stKsb366@ëÅ@²ž¨¢?€@€E ^f=ÈL&>5?'ë…c¾›"ÑEŸ§×C‰ÒND"{A|t\=Œ2Ñ
ÁVØv20140804_00180_stKsb366@ëÅ@¶–¡?‰ßâ@€E kÃ=¿è?Ѥ?ª=qg¾ÀEŸ•D›ËDD¾A~"3>
Ą
ÁVØv20140804_00226_stKsb366@ëÅAüÀ0?0\@€E\=œóÉ@k?§®b¾š¬E1
CŠ DÊÑA}¸N=L…ûÑ
ÁVØv20140804_00228_stKsb366@ëÅA!]À?T‡@€E7H=š "?¢_?Ã×
d¾˜"uEœ¶D›ÍºDé7A>T=\ÚRÑ
ÁVØv20140804_00418_stKsb366@ëÅCÌjý?2Q2@€EŸå=¼`ä@–Ú?Ê=qG¾š¬E úöCŠ2-Dâ-A€ä=dó/Ñ
ÁVØv20140804_00420_stKsb366@ëÅC("? <Ç@€EŸÑ\=ÐM-?+½?ØQìa¾²-E ë
D›âVDô¬A4=ˆm_Ñ
ÁVØv20140804_00466_stKsb366@ëÅCˆZ&½?4Š[@€Ežá=™ç¸>[ÐÛ?´záb¾¥`BEŸ<RCŠ^ÙDñÛA~›S=0}Ñ
ÁVØv20140804_00468_stKsb366@ëÅC‹ÌÂ;?H4@€Ež
f=€L?ÃT©?æffD¾¬1EŸ)D›ïDA€—á=²ŠRÑ
ÁVØv20140804_00514_stKsb366@ëÅCå̈́ƒ?9…‡@€E›f=ÒU?ÚÔ?°£×b¾¡ÊÁEœ½ÃCŠçDðRA£§=pŒ×Ñ
ÁVØv20140804_00516_stKsb366@ëÅCïÅÓ?=eê@€E›…=ʙH<ž÷Ã?p¤S¾bNE›‹ìD›ÛžD	šA=5æÑ
ÁVØv20140804_00562_stKsb366@ëÅDJ•Tæ?C@€E™_>D?(OU?³33a¾†§ðEš>áCŠºDüA|èŸ=Uv Ñ
ÁVØv20140804_00564_stKsb366@ëÅDMÓÍÈ?H¦²@€E™¤=ö°Ì>¥<ù?¸Qì_¾ A‰Eš6¸D›ÝÛDì¼A~à·=@8Ñ
ÁVØv20140817_00607_stKsb366@ëÆä›2eÙ?FÃè@€E¨ª…=–'Ü?óŒ,?ìÌÍV¾ž5?E©Ó\CŠ
PDÍA€u=¼JùÑ
ÁVØv20140817_00609_stKsb366@ëÆäžmÔD?<¥@€E¨¬R=ÓÎ.?ñ¾y?ŸM¾‹Æ¨E©böD›Þ‡D,jA€?=ƒé£Ñ
ÁVØv20140911_00167_stKsb366@ëʯ§"?!ò.@€Eòì=¸ê´?glÿ?ٙšd¾¡G®E'âöC‰'DüÍA€'c=‰Ã³Ñ
ÁVØv20140911_00169_stKsb366@ëʳ4+?)'/@€Eš¸=Š¡>òN?Ýp¤Q¾‹C–E'`)D›È´D ´A€`=-˜Ñ
ÁVØv20140923_00142_stKsb366@ë˃PŠ+½?E_@€Eo¤=âÈ?sO?×
=b¾•EžšC‰û¦D!XAâ4=ŽÝMÑ
ÁVØv20140923_00144_stKsb366@ë˃USžä?LO"@€Ež:{=oÃ7=õæž?Ê=qY¾˜bEžò)D›ÐDþAÍ7=¤ÏÑ
ÁVØv20150625_00198_stKsb366@ëíá/©?B€@€EÃ#q>Oa?[‡í?Ã×
e¾—PEÁ ¤C‰ÑìDÿ+A€=¦€áÑ
ÁVØv20150625_00200_stKsb366@ëíá3Ú?: >@€EÃm= ¯h? ©*?Ç®h¾˜"uEÀ7…D›ÊwDuAù»=" ÌÑ
ÁVØv20150806_00300_stKsb366@ëó!T¡b;?:°Ï@€E¸ó®=ª¹Ä?7Â=?Ÿd¾‹C–E¹^ÍCŠ«DD"¼AD¹=",Ñ
ÁVØv20150806_00302_stKsb366@ëó!WÚ¢M?4œ@€E¸Ï®="M±@#T?ÁG®g¾"záE¹;…DœD}/A€rŠ="TnÑ
ÁVØv20150829_00054_stKsb366@ëö­[RŒ?ÑäŠ@€Eþ¸=¼põÑ
ÁVØv20150829_00056_stKsb366@ëö°B'ø?¹tà@€EÛÃ=N¯XÑ
ÁVØv20150904_00167_stKsb366@ëöÀ@u–Z?"»w@€E¹íR=â®<¶¢Ÿ?â\c¾ŽVE»XCŠ8sD¼jA€µ=¸Ñ
ÁVØv20150904_00169_stKsb366@ëöÀCPø?)œ@€E¹ŽH=×Æ?Àæ?ÈõÃg¾œ(öEºî)D›ÞVD¼ZA€D	='9Ñ
ÁVØv20150906_00179_stKsb366@ë÷"ËÀ?¹K@€E˜î=ƽÑ
ÁVØv20150906_00181_stKsb366@ë÷–:D?£Z±@€E˜×ö=£ïÜ>A?—
=g¾£SøE˜˜{Dœ/DCA€X>(3Ñ
ÁVØv20150907_00087_stKsb366@ë÷î>g?A!F@€E‰d>-P=ø(ê?˜Qìc¾©ûçE‰z)CŠO\D­qA
"=OÑ
ÁVØv20150907_00089_stKsb366@ë÷ñ4æg?8N@€E‰1¤=º
x?.ä@?Ôzág¾¬1E‰a®D›ãmD?A€,³='Ñ
ÁVØv20160706_00483_stKsb366@ìëÀ?7|Ä@€Eƒ[×=ŽO?-Ð?ñë…H¾‹C–E"²¤CŠ*áDÊ-Aƒo=¾‹ŸÑ
ÁVØv20160706_00485_stKsb366@ìï+?>†@€Eƒ]®="R€?%
?â\g¾ŒÌÍE"°ÍD›ÍüD§LA€hŒ=«|'Ñ
ÁVØv20170502_01088_stKsb366@ìB‹"ÁÀ?nã@€E¹A\>#.>¡ÅÉ?¯\)d¾—
=EºÏqC‰²ÑDß®A{vs=É³Ñ
ÁVØv20170502_01090_stKsb366@ìB‹‡Zÿ?pÝ;@€E¹p{=sÁ°?y¦Ð?ž¸Rd¾œ¬E»ÃD›ÖfDèöA~_×=Ì|â

==> anc/pub_raw/L222_175_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  168 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             vqtøMv20100411_00806_stKsb396@ëH¥#À?`»@€E…5Ã=~oA.ÿ@
=h¾¸QìE…)×D¾ýDûÔsA‰kN=ö‹kvqtøMv20100411_00808_stKsb396@ëH¨tþ°?M}@€E…Í=¤ÌvqtøMv20110613_00900_stKsb396@ë5Éõ¸38?amý@€EÑJ
>ù´@:€©?Î{d¾ŽÙEÐE×DÄÿLDôþA|›p=˜
GvqtøMv20110613_00902_stKsb396@ë5Éù!‰¾?pIt@€EÑoš>1ë'?Ê?¥¸p¾ŒIºEЫ®D-PDô7A{'7=¯ÅvqtøMv20110803_00745_stKsb396@ë<&*;Ã%?(@€E‰Ðš=è¼û?HÞ?Ü(öc¾ŽÙEŠ+\DÁYDø§–A|
,=ÐvqtøMv20110803_00747_stKsb396@ë<&-^ÍÁ??À@€EŠg×=Åê¼?¾²Ü@G®3¾bNEŠ"öD×ÏDø?DAz}-=X¬òvqtøMv20110807_00789_stKsb396@ë<¥Åé?=¦Ï@€E™w…=¥3ï?±m<?Ê=q>¾©xÕE—náDÁ%/DøÙ?A{\a=z‰œvqtøMv20110807_00791_stKsb396@ë<¥ è}'?9û@€E™]=b´?Øߖ?õ3¾¨õÃE—üfD¼¬Dø)7Ayv"=‹ãõvqtøMv20110817_00562_stKsb396@ë=â½*£?H!@€E‹×=­>&)?ÈõÃc¾¤Ý/Ef¤DÁDîDøAzoº=)ÃÃvqtøMv20110817_00564_stKsb396@ë=âÀ??àè@€EŒ<q=˜–Ä@›Ëí?ñë…2¾ª~úEŒ$DÊDøQËAx¹Þ=[8avqtøMv20110902_00316_stKsb396@ë?≢?/—1@€E²®=_bx?wÄ,?ìÌÍd¾œ¬E±"×DÅ
ÃDôáAyèZ=j4½vqtøMv20110902_00318_stKsb396@ë?âŒ<ä¸?GS¿@€E³j…>&œ???¥¸o¾'ñªE²l{DLÝDô þAwô"=R¶¤vqtøMv20110918_00340_stKsb396@ëAáØü°ë?!i·@€E¡E==¬bL@—i?•Âd¾ŽVE TÍDÁ#ÇDøÝÃAx?~<ó¿vqtøMv20110918_00342_stKsb396@ëAáÜF7?(ÌÄ@€E¡LÍ=›¨»@vÝ?ç®2¾'hsE }D½PDø:5Av£Ü=G°AvqtøMv20110926_00119_stKsb396@ëBàMoZ?n\D@€E¸õ®=j>>Þv?p¤d¾¯ E·ÖöDÄݚDõAwýv=¤©vqtøMv20110926_00121_stKsb396@ëBàP´

?LáQ@€E¸g¸=M—Ï?Ô>®?¦ffp¾˜bE·-
DDôxþAuý¯=IøëvqtøMv20120307_01023_stKsb396@ëWK{ā¥?'IÀ@€EØ>"Ð@
æ?¹™šd¾ A‰EØ[3DÅüDô‹ßAuTw=²dvqtøMv20120307_01025_stKsb396@ëWK¦ž?>ù}@€EÙz=áf'?APŸ?Ê=qq¾¡ÊÁEÙÜ)D¸öDôzAxªD=c]'vqtøMv20120308_00914_stKsb396@ëWkÉ.lÐ?ŽMu@€EÈbf=»ðC@"¿?ž¸RV¾‹Æ¨EÈõ®DÅLDô'¢AwaÎ=‰½EvqtøMv20120308_00916_stKsb396@ëWkÍ[?'×Ï@€EÉ­R>±@@š²?ŒÌÍq¾€EÊ!ÃDºÑDôd¤Au[Ö=OӌvqtøMv20120309_00400_stKsb396@ëW‹%HZ?0Ý@€Eł=Òßµ?œ b?™™šd¾¡ÊÁEÆfDÅ%Dôƒ;AtÓm=

ÙvqtøMv20120309_00402_stKsb396@ëW‹(ä?°?*æ@€EÄ®3=œö?ªÅš?¢\q¾¢ÐåEÅ DÕDôV AuH=).;vqtøMv20120312_00537_stKsb396@ëWë¶ÆÛÇ?.³á@€E¤r¤=ƒeÔ> jb?Š=qd¾"záE¥jRDÁ^‡DøiÓAv†=¼ùvqtøMv20120312_00539_stKsb396@ëW뺰à³?%¡¨@€E¤Åš=
è?½¸Î?¬ÌÍr¾'ñªE¥©HDD)DøO…AwXD=êËvqtøMv20120319_00411_stKsb396@ëXɺÀZÏ?2p@€ER=Äñ¼>jÖC?˅d¾®{Ež{qDÁd!Dø3\Aţ=
KvqtøMv20120319_00413_stKsb396@ëXɾ—O'?K'@€Eœ‹=ÙZf>?ÚáHr¾™™šE¼DYºDøßAvx=ÙüvqtøMv20120323_00729_stKsb396@ëYKì^M?%l¬@€E–ì=–,Ì@¦3q?¥¸d¾–‡+E–Ö{DžDô¹¢As¦5= tvqtøMv20120323_00731_stKsb396@ëYKðï¬K?)å÷@€E•àÍ=§ê¬?ly?"33p¾•E–F)Dx"Dô"uAt'<íÍvqtøMv20120327_00494_stKsb396@ëYə±?ŒA»@€Eƒö="ˆ­>F?‡®^¾¾vÉE'øfDÅZúDôQ²AvPa=n'°vqtøMv20120327_00496_stKsb396@ëYɤ*|U?`ù@€E´==–@9ïõ?up¾¥ãTE'
D
¢DôQ²Au"+=L"vqtøMv20120329_00880_stKsb396@ëZÄJ?E(
@€E²Ç=‰Ö?JµÙ?™™šc¾¹Û#E³R{DÅ.ÑDôP!AsJ-=*ÝØvqtøMv20120329_00882_stKsb396@ëZȋÅ?>ß5@€E²½¸=p>?^?•Âq¾«E³4DïLDô5AtÚA=UÑvqtøMv20120401_00228_stKsb396@ëZkçÔe??>h@€E Í=—.¼@I‡?ud¾±&éE¡
®DÁF DøpÍAtÆ
=D~vqtøMv20120401_00230_stKsb396@ëZk$Ÿž??ŠU@€EŸåÍ=âȉ>ºÍ–?ž¸Rr¾…¡ËE #\DzDøYAv=V¤vqtøMv20120401_00348_stKsb396@ëZl€©=|?ù@€E AÃ=[d¸?'?Àc¾¢ÐåE 6¸DÀušDù|¤AsÎj=	"vqtøMv20120401_00350_stKsb396@ëZl…Z‡á?%o@€E ~ö=táÇ?Ç\È?˜Qìq¾ŽVE¡F{DÊòD÷öfAuŽ<ävqtøMv20120429_00747_stKsb396@ë]ì€î}?
At@€E§Y\=tùÉ?Ù~Š?³33d¾š¬E§qDÄÇLDõQ`At
ë=eÊvqtøMv20120429_00749_stKsb396@ë]ìž‹A?dë@€E§³f=©÷=ís¾?ٙšq¾¬1E§×ìDÑDôf¸AsÓ·="fvqtøMv20120517_00677_stKsb396@ë`,Ä#Ë·?,ïº@€E¤G×=˜ûL?a?…¸b¾œ¬E£r¸DÅçDôôbAsAL<ÿLcvqtøMv20120517_00679_stKsb396@ë`,NJˆ…?5ñ@€E£îf=ÙH´>â¶?k…o¾ ÄœE¢Æ¤DyDô‰XArû
<à5kvqtøMv20120527_00946_stKsb396@ëai–q¼0?+~¤@€E¤5ì=ŒØ?†Ák?¬ÌÍc¾Æ$ÝE¤º{DÄ¡ºDõ|JAr—™=U$vqtøMv20120527_00948_stKsb396@ëaiš'W‰?ÑÛ@€E£a\=žöä?#">?Ê=qr¾·ÎÙE£øöD"DôQüAr¶=±ìvqtøMv20120530_00609_stKsb396@ëaÉV'Ø?˜@€E½éH=ûd
>'¶'?p¤d¾¡G®E¿fDÄó×Dõ(´ArI<ÿ¨vqtøMv20120530_00611_stKsb396@ëaÉZ^€i?ý
@€E½Yá=¹žÈ=ã¨?±ë…o¾ž¸RE½3šDèÕDô§uArA=ÙÊvqtøMv20120620_00981_stKsb396@ëdiE$A©?w¶
@€E\'®=˜¾@?"ÁŽ?uc¾¾vÉE[ýšDÄèDõ`Apòf=aBvqtøMv20120620_00983_stKsb396@ëdiHÓ®h?mkË@€E]ëì=\JW?î?Š=qp¾±©üE\‡®D»…Dô¥'Ap©=«ÝvqtøMv20120628_00235_stKsb396@ëeb-«à?1úb@€E'¨=‡b ?ŠÛ?‹…d¾ž5?E'I×DÅ
HDôƇAq'<í¡ vqtøMv20120628_00237_stKsb396@ëebŒP0?-¸q@€E'7)=sfˆ>'=Ã?€o¾"t¼E'*¤D öDô£TAq<ÞývqtøMv20120715_00526_stKsb396@ëgƒÒês&?&Km@€ERL=Y?Ô½A?"zác¾¯²ET‹3DÄ©hDõy`Ap†<Ȍ¬vqtøMv20120715_00528_stKsb396@ëgƒÖ"Ï?+Z{@€ER>f=acØ?á?záHq¾±&éETô{D¡HDô'¨Apñ<÷ÑbvqtøMv20120721_00103_stKsb396@ëhBèOº}?Dï@€E£÷Í=eü/??f#?—
=d¾¨õÃE¥'šDĹªDõ?ßAoùð<­A—vqtøMv20120721_00105_stKsb396@ëhBì,À?Q¸§@€E¤Cö>ŽÐ?Ÿ'?†fft¾•E¤ãìD›¦Dó€sApÂø=sˆvqtøMv20120804_00967_stKsb396@ëj _›ò?'Ø@€E'ͤ=[֏>¦×?^¸Rd¾§ïžE'Û3DÅ/DõLAp

=<h¥vqtøMv20120804_00969_stKsb396@ëj¤?	«?†ET@€E'®=žmø>
?hõÃn¾¶È´E"ffD¦¸Dôð¬Aoš=W…÷vqtøMv20120807_00055_stKsb396@ëj`˜·ò?F^@€E|ؤ=ØTö>¢·å?c×
b¾š¬E}!HDÅÉDôθAnyË<©ÙÃvqtøMv20120807_00057_stKsb396@ëj`¼H›?kÆ@€E}1q=ŠëÏ=_y?ƒ×
n¾¨õÃE}µÃDÁªDô¶NAon´=ÄÈvqtøMv20120810_00055_stKsb396@ëjÀ'x_7?!K+@€E©ƒö=iÔ÷>óA? d¾¨õÃEª"¸DÅADôÐAo¢y<ÚÜÕvqtøMv20120810_00057_stKsb396@ëjÀ+¯†@?'*x@€E©CÃ=v¶ø>'ªa?Š=qo¾¨õÃEªqDç+Dô¾oAoŒ-<öwvqtøMv20120812_00271_stKsb396@ëkL{*?˜ß@€E€Äš=v6 @"?aG®c¾§l‹EãHDÄíDõ	HAp†"=®BvqtøMv20120812_00273_stKsb396@ëkPb®v?Š_"@€E€îf=¾ûØ@¯™?Që…n¾¨r°E'{D'ÑDôú¸Ao؅=bñvqtøMv20120813_00175_stKsb396@ëk!nYh?C,ú@€E‹¸="|¼>¼ÜH?n{c¾¤Ý/EŒ"ìDÄ©ÓDõDAo`h<Ò¦)vqtøMv20120813_00177_stKsb396@ëk!r
Ë?a	\@€E‹e¸>]!,>Ú¨^?Y™šp¾—PEŒLDÀbDôn AoD=SÎ]vqtøMv20120816_00151_stKsb396@ëk€^QÊ?"‡¯@€EYoH=é\…>Ñðp?O\)c¾¨r°E[½HDÄæ°Dõ'Ao\³=$SõvqtøMv20120816_00153_stKsb396@ëk€b~)Ò?~ùÒ@€EYó
>1z=há?333n¾²°!E[ÕDo¾DõÝAn¬‡=*¨vqtøMv20120828_00060_stKsb396@ëlÿÄI¦<?@9z@€E²·š=zzø>¤l?…¸c¾«…E³áqDÅEËDô½hAn»Ú<²üävqtøMv20120828_00062_stKsb396@ëlÿȖVï?7 Œ@€E²…=naÀ=•°?€o¾–E³háD+¶Dô§uAn¶Õ<ÅÌÔvqtøMv20120828_00337_stKsb396@ëmqxù;?yÒ@@€E¥ë=Œ°X>š"?‡®c¾Ÿ¾wE§"{DÅ2Dôà¤AoÉW=ÕRvqtøMv20120828_00339_stKsb396@ëmu"ÁÆ?h9@€E¥=ˆä>¶Ÿ	?Që…o¾ª~úE¦™HDXDôއAnqM<ԇÍvqtøMv20120830_00195_stKsb396@ëmAb?)íh@€E¢Âì>ø>€Ø?Ôzáb¾œ¬E¤××DÅßDôü!AoiÕ<ÆÌvqtøMv20120830_00197_stKsb396@ëmAÄ?b¿"@€E£H>—Û'>`"?uo¾ˆ´9E¤žRDDóã×Ao+î=[vqtøMv20120908_00103_stKsb396@ën`ˆòã?;¼ñ@€E§R®=¹Ä>%Â?Tzád¾¦ffE§ºDÅ'LDô÷¦AoA<ÒûdvqtøMv20120908_00105_stKsb396@ën`Œ®a?M‡@€E§k…=‰ƒD?\¢?ˆõÃn¾§ïžE§–fD¾Dôà¼AnùÂ<ç+3vqtøMv20120909_00197_stKsb396@ën€V'\?;^Z@€E±Eì=Š?(Q›?†ffd¾™‡E±VRDÅGDôë3AoFå<ÒÞAvqtøMv20120909_00199_stKsb396@ën€!??«Â@€E°ä×="}P@7?®{n¾­VE±µÃDã¦DôÁAoíq=³¦vqtøMv20120924_00336_stKsb396@ëpb\Q?
?%é@€E¥ýö=«à?5š?\c¾±&éE¦‡×DÅ*=DôâÁAo<ßD¨vqtøMv20120924_00338_stKsb396@ëpb_±[W?9?@€E¦­š>ë6>g%? n¾ƒoE§¦)D^VDôÚ¸AnÅW<´EÞvqtøMv20121005_00062_stKsb396@ëqÀš´Í?Q@e@€E—c{=lxˆ?ã¶Þ?¥¸c¾¾ùÛE˜×DÅ:DôÞAo6e='¬¾vqtøMv20121005_00064_stKsb396@ëqÀ…Âu?Xt?@€E—"\=e‡Q@@e?@n¾¦éyE˜v¸DߍDô¶5An<Ã
­vqtøMv20121015_00150_stKsb396@ësŽFY¬?=!@@€E¬\=jŠ>["ó?záHd¾œ¬E®*öDÅ+¦DôÔBAm;<­u	vqtøMv20121015_00152_stKsb396@ës''¸O?('@€E«O…=³÷¼=¬YË?G®l¾ž5?E­/šDLœDôàÍAlš<¢¡žvqtøMv20121028_00062_stKsb396@ëtŸ³	Qã?'B‡@€EÊ=­Ïˆ?êò?'ë…V¾šŸ¾EËcqDÅ–DôÓAmˆ¡=XôvqtøMv20121028_00064_stKsb396@ëtŸ¶ÏT¼?€ü€@€EÉö…=‰D?B,q?'\o¾"záEËD¹ËDôēAkÂ#=]3YvqtøMv20130224_00814_stKsb396@냌|ø?/òý@€E¡ …=""¨?Fï«?'\d¾šŸ¾E¢5DÅb‡Dô;¾Afݯ<")vqtøMv20130224_00816_stKsb396@냌"Á-1??@€E¡0=‹A?€B?fffq¾‰º^E¡ª¸DcdDô!AfÍ
<š­}vqtøMv20130615_00964_stKsb396@ë'kjŠ?™Hó@€E…?)=Þø.>eÅ?¸Rd¾¨r°E…ráDÄÙXDòòAd8µ<ùÓlvqtøMv20130615_00966_stKsb396@ë'km<©? zr@€E…»á=ñ@=ÂÄà?
=qy¾¦ffE…³ÃDßDñùyAdtI=vqtøMv20130724_00571_stKsb396@ë–D÷«ÓX?†Î@€EˆEH=v'ð?°%í?®e¾¬1E‰!ìDÅJ5DôÇAc*k<²vvqtøMv20130724_00573_stKsb396@ë–Dû˜è?qq¦@€Eˆ	=C_<KV4?.{o¾™‡Eˆ¶öDþDôÂúAb½:<»×vqtøMv20130803_00155_stKsb396@뗀	ž	?^.@€E'Ã=iX@…×8?Tzáe¾¡G®EAÃDÅsTDôƒ¶Ab¥£<¤=vqtøMv20130803_00157_stKsb396@뗀
‹ô•?`ý@€EŽcö=…fØ?ñ:f?Që…o¾¬1E¾áD†fDô`sAb¥ß<¢6ÿvqtøMv20130803_00755_stKsb396@뗅0NL?3.î@€EÈÃ='ÄT@-Pƒ?záHd¾¨õÃE—\DŬDòAb'!<¥vqtøMv20130803_00757_stKsb396@뗅3šû?/ó@€EK)=~IA¡p?ìÌÍ:¾±©üE÷
D‡;Dò‹AbÛÇ=VvqtøMv20130820_00156_stKsb396@뙠T﫟?9™Ò@€E¥Ó×=cjH?ꢕ?J=qd¾¬1E¥³ÃDÅ)ìDñæwAbZ
<N—vvqtøMv20130820_00158_stKsb396@뙠XCm¾?.ݺ@€E¦\=n{qAҍ@Mp¤:¾¨r°E¥¨DùºDñÉ7Ab»©=B¬^vqtøMv20130821_00220_stKsb396@ë™ÀüÔ׳?.ȵ@€EŸ¾=¡sD<U•ì?œ(öd¾ž5?EŸçšDÅ)HDñÏmAb'¶<…Ë®vqtøMv20130821_00222_stKsb396@ë™ÁGK?#tb@€EŸß\=¥ÔA®õu@j=q:¾§ïžE ¤Dé‰DñˍAd±ƒ=q7"vqtøMv20130822_00587_stKsb396@ë™ãÃYÆñ?/Ùc@€E‹™Ã=FÈ@n©?°£×d¾²-E‹|DÄüÍDò%üAb{Q<«9yvqtøMv20130822_00589_stKsb396@ë™ãÆo?ÿ?*õµ@€E‹Þ=£-x@–§²?Ï\):¾›"ÑE‹{DvFDòBAbñ˜<îºvqtøMv20130828_00070_stKsb396@뚟ÁêK
?0@€EÃ(Ã=‹Ø0@"@ª?p¤e¾ ÄœEÁ³HDÅÏDñîúAbJo<žQvqtøMv20130828_00072_stKsb396@뚟Ŧµ?«Ž@€EÃ1)='B"|K@I™š:¾–EÂàÍDµ²Dñß
vqtøMv20130828_00081_stKsb396@뚟ÙàÁ¡?"@Z@€EÂSf=–P{>Nè'?¯\)d¾'hsEÂRDÅ
7DñâwAbGR<'rzvqtøMv20130828_00083_stKsb396@뚟Ýim?$ê@€EÁ—š=Ö«0Ahׯ@\ÌÍ:¾™™šEÁRöDžwDñäÍA_^B=*ýQvqtøMv20130828_00225_stKsb396@뚡*¨å?"ùË@€E·s{=›€?*4?"zád¾¥ãTE·^öDÄõDò/…Abtÿ<ª¹¥vqtøMv20130828_00227_stKsb396@뚡-Ó$?tÒ@€E·Pf=˜bTAUº@£×:¾¤ZE¸IqDZÁDò%Ab>J<ÂD vqtøMv20130831_00480_stKsb396@ë›&çH?‡­Ì@€E—3=[©ù?˜&g?
=qd¾ºáHE—+3DÄøöDò‡Ab‹›<¿6vqtøMv20130831_00482_stKsb396@ë›5Ê<O?}ÊW@€E–áR=™GxA(	â?«…:¾­VE–k\DW¾DòXAaO‹=0H¦vqtøMv20130902_00442_stKsb396@ë›CGmlÀ?>æ@€EÝ…=nÇ?áÊ?†ffd¾¾vÉE'xfDÄäöDòmAb¸H<™ægvqtøMv20130902_00444_stKsb396@ë›CJ²–@?AK[@€Eÿì='70?Yû?У×:¾³¶FE¸DˆsDòA`õ<ÐávqtøMv20130903_00142_stKsb396@ë›b–¹Û.?Uô=@€E±}=Œ
ì>÷à?@d¾«E²˜DÄóDò%7AbU<‰´vqtøMv20130903_00144_stKsb396@ë›b™Ð?bNM@€E².ö=lƒØ= ëï? :¾¥ãTE²ö¸D{¦Dò
NAa°Ï<ÚywvqtøMv20130905_00022_stKsb396@뛠ÛQÀ??ë@€E²[
=ä•U=5l?ˆõÃd¾†$ÝE³\¤DÄó}Dò+øAbéH<}uQvqtøMv20130905_00024_stKsb396@뛠ގPe?æ @€E²}ì=ÑJž? ÝS?¥¸:¾'n˜E´3DkDò5Ab¼<³¢övqtøMv20130906_00151_stKsb396@ë›À¸u_?~Rà@€Ež®=g´?B&(?8Qìd¾£×
EÃtDÅ	DòAbwÜ<Á™vqtøMv20130906_00153_stKsb396@ë›À»œ¹4?g	Ý@€E¢Ã=Zø	@‹9œ?¨õÃ:¾§l‹Eã…D"jDòPAcÄ-='GvqtøMv20130909_00134_stKsb396@ëœ!3]4¹??šÀ@€E»:¸=Å,@
»?\(öd¾ A‰E»û®DÄðRDò Ab<>`vqtøMv20130909_00136_stKsb396@ëœ!6£÷?6ÎX@€E»1)=…JhB­*í?µÂ:¾²-E¼fDMDò²vqtøMv20130922_00104_stKsb396@ëÀ!«d?gf@€E'B\=<9>†š?+…d¾¶E¢E'—ìDÅ‹Dò`Aa™<ž"vqtøMv20130922_00106_stKsb396@ëÀ$õ¨c?gœ@€E'ž)=AŠÇ?ϲ"?ª=q:¾¼í'E'ø=DaHDò–Aac=ccvqtøMv20131004_00105_stKsb396@ëŸ@-w'3?<áá@€E«Ø\=¦ÛØ>å(j?‹…d¾¤Ý/E­q
DÄù¢DòHAa¸6<' NvqtøMv20131004_00107_stKsb396@ëŸ@0³??®@€E«b\=¨ÐX@Ý+?u:¾–E¬›×De/DòéAa<¡ILvqtøMv20131007_00228_stKsb396@럠ÿæ?oÂf@€E¾U=™ä?í°?&ffd¾•E¿N=DÄÁ‰Dò9Aat7<¦ú—vqtøMv20131007_00230_stKsb396@럡2Õj?Zu@€E¾Ù)=ÁéàvqtøMv20131015_00007_stKsb396@렟–#2_? :—@€E»‡H=È&,?Òøë?§®d¾¨r°E½ÂDÄççDò¨Aa7Q<™_œvqtøMv20131015_00009_stKsb396@렟™fˆË?'"p@€EµÊá="qA¢$?´zá9¾ž¸RE·?®DahDò¾A`y<¹'ŠvqtøMv20131019_00055_stKsb396@ë¡ê9"Ì?4¨¨@€EÄ^Ã=Ul>Þºt?ud¾™™šEŞDÄñ'Dò–AaIÅ<‰ vqtøMv20131019_00057_stKsb396@ë¡í\ª%?5J¤@€EÄ+f=™Û4@rHg?â\9¾®{EÅ?3DvDñùyAaÿ<ÚÈvqtøMv20131020_00055_stKsb396@ë¡?ø
½Ù?>½å@€Eµw{=À1d?;O?(õÃd¾'n˜E¶hÍDÄÏLDò¸AazÓ<O'vqtøMv20131020_00057_stKsb396@ë¡?ûI&å?G å@€Eµg=¯…à@§¯?n{9¾'ë…EµçšDiºDòÁA`¬&<°,vqtøMv20140329_00418_stKsb396@ëµI¦s÷ô?‹£@€E')=˜øü=›¯?¸Rb¾ž¸RE'3DÅJDñ‡ðA_ƒ<©øZvqtøMv20140329_00420_stKsb396@ëµI©ÇN´?'K[@€E*==Ž¨A(ñ
?'ë…¾'ñªE£šD©Dñƒ3Aa¿T=îvqtøMv20140604_00854_stKsb396@뽦¨bŸ²?*ë@€Era\=a©©?â?O\)d¾£×
EtÁqDÄÚDò
ãA^S5<]'#vqtøMv20140604_00856_stKsb396@뽦«Ïç‰?4ø@€ErÇq=–[h@ŸC²?½p¤:¾£SøEvh¤DCdDñæÉA`³B<ΈkvqtøMv20140607_00739_stKsb396@ë¾ÒÜó?8ÉÚ@€EGH=—³À?ñËO?B\d¾­VEG#
DÄÔ9DòA^d'<ZF™vqtøMv20140607_00741_stKsb396@ë¾Ö8ñ¹?7×o@€EHØá=к‹@?'ë…8¾¤Ý/EJv=D8DñóA]öw<š°xvqtøMv20140619_00439_stKsb396@뿂ò¡'â?§Ÿ²@€E¹ß¸=SEo>+ M?LÌÍd¾Ä›¦EºláDÄÇ×DñêÉA]É=ÇvqtøMv20140619_00441_stKsb396@뿂õÞSˆ?œÑ@€Eº3š=¸@œ>Ù?ë?•Â:¾¾ùÛEº·D<¬DñÍÓAbOª=˜nvqtøMv20140621_00740_stKsb396@ë¿Å¼ß·?	[æ@€E‰q=‰ü>•(g?§®d¾©ûçEŠªDÄ­7Dò8‹A]ñh<‹ò›vqtøMv20140621_00742_stKsb396@ë¿ÅÀÍ?ñü@€E‰bš=œ?úo?¥¸9¾•EŠ×Dá'Dò.A]]ý<ƒð+vqtøMv20140623_00583_stKsb396@ëÀzȳŽ?-à³@€E€£q=˜šL>H‰»?™™šd¾œ¬Ef¸DÄÂòDòþA]È<hI¿vqtøMv20140623_00585_stKsb396@ëÀ~8¥?2¼#@€E'5ì="q(?•-r?\)9¾©xÕE'¦D¾Dò	A\}Í<—8‰vqtøMv20140703_00919_stKsb396@ëÁFëm[ù?Lj¥@€E`³ì=W‰Ÿ@	]0?0£×d¾£×
Eb¸DľÑDòJ A]qf<OŸ½vqtøMv20140703_00921_stKsb396@ëÁFîÅzÉ?H½m@€E^ɚ=oÞ¸?º,4?záH8¾šŸ¾EaDä¼Dò& A]ÒX<|]vqtøMv20140712_00967_stKsb396@ëÂgÁîW6?"‹@€E›I\=Ž;ð?[¯B?Ñë…e¾Ÿ;dEœöDĜþDòAA]¬<—ŸvqtøMv20140712_00969_stKsb396@ëÂgÅ*Ò?*uö@€E›
=­ÖÔ?ÕÍ?ÈõÃ9¾ŽÙE›ÂD¹‰Dò+A]ˆ³<–˜¨vqtøMv20140713_00490_stKsb396@ëƒަÿ^?1,"@€E¯3ì=o¨Á?â?hõÃd¾†§ðE®2DÄÜ1DñôA]T^<\
ŠvqtøMv20140713_00492_stKsb396@ëƒâ™)?8-@€E¯À
=WüH@v-?®{:¾¦éyE°QqDg®DñðœA]'F<¥ ™vqtøMv20140821_00667_stKsb396@ëÇe;GŽà?Dè+@€E£¡=°¥ø?‹$?\(öe¾¯²E¢å×DÄÍDòOÏA\Z'<'UvqtøMv20140821_00669_stKsb396@ëÇe>ŠÊt?L°@€E£s¤=‰¬@Ûì¬?¸Qì9¾­'hE£1qD#DòI'A\5<Ô.évqtøMv20140830_00444_stKsb396@ëȃa"!?EՅ@€Eƒ•=šhï>¿C|?aG®d¾¦éyEƒ_\DÄûßDò7uA\"{<uò
vqtøMv20140830_00446_stKsb396@ëȃd8ä£?9Ý@€Eƒôö=ˆÅA±q?p£×:¾¥`BEƒš¸Dh´Dò8{A\=®<dÈ'vqtøMv20140910_00422_stKsb396@ëÉã2±¾)?/Ò@€E•R=êä*>íù?ˆõÃe¾™‡E•Ð)DÄß}DòNVA[Ï{<nCvqtøMv20140910_00424_stKsb396@ëÉã5ûoM?#¥½@€E•Í=é0n=¼Ü?×
=:¾£×
E–,¤DXöDòBÙA[5§<ÃýuvqtøMv20150724_00247_stKsb396@ëñŽÿaÊ?pw6@€Ešõ¤='À,>ۋ(?s33d¾©xÕE›yšDÄÒ%Dò jAX*<š$hvqtøMv20150724_00249_stKsb396@ëñ'[Qµ?ió£@€E›z=‰zAâé™?#×
9¾ž¸RE›©
D.wDòÕAXÿ<– ˜vqtøMv20150806_00340_stKsb396@ëó!¸Ûé ?-¯@€E»XÍ=†\è@…—o?…¸e¾¤ZE¼!qDÅeªDò	AX>æ<H"}vqtøMv20150806_00342_stKsb396@ëó!¼C\÷?14™@€Eº)Í="Ä@Ið)?¢\;¾Š=qE¹¢{DXDòÃAY!T<›>ŽvqtøMv20150830_00063_stKsb396@ëöÞý×1?@€EÔk{=júÈ?JA?ð£×d¾"záEÕDÅHBDñà¤AX ×<¬.fvqtøMv20150830_00065_stKsb396@ëöáú%Ë? ص@€EÔaÍ=r;ˆ@há[?´zá:¾œ(öEԛHDÈöDñèsAW<_1vqtøMv20150903_00067_stKsb396@ëöŸ£?…Q?B—@€Eº~ö=›ô¸>	#Ê?n{e¾¶È´E»õ3DŒ‡DñÑAX¡<Žw?vqtøMv20150903_00069_stKsb396@ëöŸ¦:¡ç?G\Þ@€Eº‰=Ud@@ªi?‡®;¾»dZE»BRDKøDñÙºAVΒ<QÇIvqtøMv20150905_00034_stKsb396@ëößÔû™?%؈@€E¥¨=!l>Žf¬?´záe¾¶E¢E¨	3DÅ!ôDñïTAWû<ˆ8>vqtøMv20150905_00036_stKsb396@ëöß׶?!šm@€E¥Òá=‡°@S…R?ü(ö:¾£×
E§^DDñéAXË<Ú2vvqtøMv20160719_00735_stKsb396@ì¦
‰ün?Q$@€E‡Žö=ËM¿?]ji?ÚáHe¾'n˜EŠ"öDÄÎ^Dò_#AW2q<‰wÇvqtøMv20160719_00737_stKsb396@ì¦
ñÅ«?bV@€Eˆ;®>Â>¨V\@-p¤C¾Ÿ¾wE‹	HD"DñüZAWhÓ<ç¤VvqtøMv20170502_01212_stKsb396@ìBŒ€zÙæ?'®k@€E¾k=¯è@Šº?0£×d¾«EÀ¤DÄÎDòF°ATÂM<"«ÞvqtøMv20170502_01214_stKsb396@ìBŒƒÁ˽?t
À@€E½ü®=x1a>"ÿ?Ž{D¾èr°E¿ß
DyDñù²AR¸<²<hvqtøMv20190827_00703_stKsb396@ì¬d²|#½?ª Š@€EÓè=="@ɜô>úáHd¾»dZEіDÅMüDò AOø³<ÍÍvqtøMv20190827_00705_stKsb396@ì¬dµxV?¡Ø @€EÕø=¢p4@ýë?záv¾²-EÓfDDò¨ƒAQ
þ<¾¸a

==> anc/pub_raw/L222_176_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  398 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             1]1Ýv20100408_00533_stKsb336@êÿéù[Ü?{*@€E–°H=½"¬1]1Ýv20100408_00537_stKsb336@êÿéþkZÂ?+@€E–x×=¤Â˜?'Ä]@g®3¾Ÿ¾wE˜èöDQÇE_ÇA<F
<°ž¤1]1Ýv20100408_00539_stKsb336@êÿêfQÄ?XJ&@€E–†Í=;Ì9ğð@<ÌÍh¾›"ÑE˜BöDO'®BñØA; `<Ú=Ì1]1Ýv20100408_00543_stKsb336@êÿêkúz?Wn"@€E–ŠÃ>WÜ?NÑ@áHc¾š¬E—"\DâÒáBæüjA;7Þ<XÑ1]1Ýv20110801_00556_stKsb336@ë;æ—iÔ?^ïõ@€Ej>=ÚX÷Ag?Ÿa¾ŽÙEkã®DäwDþIAr`ì=|ÆÒ1]1Ýv20110801_00560_stKsb336@ë;æžï»?Kh0@€Ej©
=´¸>ŕË?¥¸f¾ŒIºEj²¸DTAÛDüÿÏAt¸Ú=@ˆ-1]1Ýv20110801_00562_stKsb336@ë;桊^"?NP•@€Ejo3=Ü¢@L™/?ìÌÍh¾/Ek¬)DR6FB·At¡æ=†¹­1]1Ýv20110801_00566_stKsb336@ë;æ¨yìU?G*@€EhWH=ªëM<Õ'?½p¤a¾¾vÉEkÄ{Dã¨jBÀr-Atª'=0ã•1]1Ýv20110804_00731_stKsb336@ë<Eìj‡?H¸‡@€E¨†=ô¸@–À"?ë…c¾œ(öEªƒ…DäqDþ^At ‹=iÔ+1]1Ýv20110804_00735_stKsb336@ë<EóDu¦?h(j@€E©:f=«[È@¸‰@¸f¾œ¬E©¦áDT!Dý?…At3=Ã0¸1]1Ýv20110804_00737_stKsb336@ë<Eö•'ð?r¬@€E¨pq=òðh@&ŒH@P£×h¾Æ§ðE©ê)DQ£#Bº'ðAp8">
Æ1]1Ýv20110804_00741_stKsb336@ë<Eüáb0?Y… @€E¨Á>¶@?Æq@×
c¾™™šE«JÍDㅺB»"Aszð=™%ì1]1Ýv20110805_00683_stKsb336@ë<fI
?eè´@€E¦
š=¿´AÅÕ@=qZ¾£×
E¨œ¸Dä5ãDþ*FAw•¦=ÌÞß1]1Ýv20110805_00687_stKsb336@ë<fOƒUµ?_÷Ö@€E¦¶š=»wÜAÆ#¤@áHf¾ß;E¦t{DT"ZDýHAu¿û=ôËÉ1]1Ýv20110805_00689_stKsb336@ë<fR¿U?Z«T@€E¦vq=²ÿ`>¼Da?¾¸Rh¾ÒòE¦yÃDQã¶B·æéAs'{=(£µ1]1Ýv20110805_00693_stKsb336@ë<fY?ý?Uäú@€E¥®ö=Ðï@Ì6T@0£×c¾¡G®E¨1\Dã¦B½ÓøAv9á=ÛJ1]1Ýv20110820_00554_stKsb336@ë>C«…w?65_@€Ek®R=´[P?AM?¬ÌÍc¾…¡ËEmŒÍDäDþ"ÁAtŸ=yö1]1Ýv20110820_00558_stKsb336@ë>C²ÏC?)¥1@€Ek·
=ÔmT?Oh?°£×f¾¥`BElèöDT[TDüß#Av^=%|¢1]1Ýv20110820_00560_stKsb336@ë>C¶ø?3ê›@€Ek¶{=¼Þ`?ɝ—?ÚáHh¾£×
EløöDRB´çmAv=¤=pþÔ1]1Ýv20110820_00564_stKsb336@ë>C½gy·?-q©@€El3=ű€?0‡g?˅c¾¨õÃEoÚfDã«
B¾2°Awl=gX±1]1Ýv20110903_00342_stKsb336@ë@óÀ?)é"@€E›+==¢Ž¸@—øù?àM¾…¡ËEž×Dç¹Dú7…Av‡»=…Dò1]1Ýv20110903_00346_stKsb336@ë@û[°Ö??fë@€E›Y¸>6›@ R@	™šf¾ß;E›¤ÍD[L)DùÃçAvåŠ=–ã1]1Ýv20110903_00348_stKsb336@ë@ÿ™d?MÃ@€Ešãö>û°?¥!Ö@,(öd¾™™šEœ~RDXùËB'G+Aw`=«t1]1Ýv20110903_00352_stKsb336@ë@ÃHj?k"@€E›®>
ª¸AËƑ@>¸R]¾%Ež4{DçQšB|çmA{ݝ>RA1]1Ýv20110925_00551_stKsb336@ëBÂVVÄ?ŒN@€EÊâ
=¤õl@é0@%¸d¾"t¼EÎ(Dçã×DúxJAxô^>O|§1]1Ýv20110925_00555_stKsb336@ëBÂ]^°:?¡þ#@€EÌvH=²€@L+@
áHf¾²-EÌÐ)D[Â-Dù™²Auçâ>]ÉÔ1]1Ýv20110925_00557_stKsb336@ëBÂ`µý¨?š'@€EËG3=Ÿ~D1]1Ýv20110925_00561_stKsb336@ëBÂg+Wó?©c,@€EÉh==›ßˆ1]1Ýv20111009_00323_stKsb336@ëD€ƒ'Pû?5z@€E›wá=‰ô>Ç)x?Ýp¤b¾Ÿ;dEžÈöDäBDþ ÅAsßo=NP¼1]1Ýv20111009_00327_stKsb336@ëD€ŠA­?9Ôö@€E×=Ë×Þ>ý•·?ã×
e¾œ¬Eœ¡qDTBNDý;\AsþÊ=aÝ/1]1Ýv20111009_00329_stKsb336@ëD€¥¥A?5îô@€EFR=¯®ø=•T"?ü(öh¾yÛ#Eœ×ìDQߞBº‰7As¥£=t51]1Ýv20111009_00333_stKsb336@ëD€"ü?1@€EœÈf=¯>8>F´?Ýp¤a¾²-EŸ†D㑚B¼˜"At~%=FŎ1]1Ýv20111012_00203_stKsb336@ëD་ °?‹±G@€E"=†Ø@{çk@(õÃe¾³¶FE–Ž)DçʨDú\JArv>yg1]1Ýv20111012_00207_stKsb336@ëDàÃ+³ã?…Z~@€E"Ø=¿ÔÜ?‹~@O\)f¾Ÿ¾wE"ŒáD[u¢Dù…HAs¸»>@X‡1]1Ýv20111012_00209_stKsb336@ëDàÆjGœ?Žú£@€E"æ=¾î¬@'N@HõÃf¾™™šE"Ó…DYšB|)üAvRT>~0£1]1Ýv20111012_00213_stKsb336@ëDàÍV×?ä5@€E'Df=×K³=öd@333]¾˜bE"·\Dç>¸B
ÓAsՁ>ì²1]1Ýv20111015_00176_stKsb336@ëE@¬ã]ˆ?Í?ï@€E À¸=Àu<1]1Ýv20111015_00180_stKsb336@ëE@³t63?¹º¢@€E¡€×=×A&ûé@N¸Rg¾¯²E û3D[…²DùšáAm°é>ŗM1]1Ýv20111015_00182_stKsb336@ëE@¶°öØ?ºX@€E¢¦)=¦_$@˜¶@.¸Rf¾£×
E¡ÏÃDYtjBvAså^>ž¹€1]1Ýv20111015_00186_stKsb336@ëE@½O[³?ÊnÚ@€E£‰…=Q¦‡1]1Ýv20120312_00423_stKsb336@ëWêxwp$?îÒ@€E­‡á=Í+b?£y?ôzáb¾°£×E±;…DäbúDýï–AL•< †C1]1Ýv20120312_00427_stKsb336@ëWê~ ÿê?±+@€E­Ä…=Ç4@@
d ?ð£×f¾£SøE¯ðRDT$‹DýêAL?'<ª°1]1Ýv20120312_00429_stKsb336@ëWꁶÜ?3@€E­¥H>%l@‹¯Ê? g¾ˆ´9E­¥
DQ¹7BÅ$ÝALl <_ÄG1]1Ýv20120312_00433_stKsb336@ëWê‡Þ€Ô?˜ù@€E¬Á®=õP‡?¹ü+?\b¾‹C–E®láDãíªBºñªAL»<'ƒÆ1]1Ýv20120330_00580_stKsb336@ëZ,w	?ÁB@€E¬p{=Ôº_@ÄJÚ@{b¾ ÄœE°hDä1üDþ@¼AIO^<Ï÷81]1Ýv20120330_00584_stKsb336@ëZ,¥Îk]? ÑÉ@€E«j=®—$1]1Ýv20120330_00586_stKsb336@ëZ,ª,ôÖ?'ӄ@€E«…¤=¶wÈ<]a?ð£×g¾'hsE¬âÍDR5ÓB¹…AIÃ)<ˆ=ã1]1Ýv20120330_00590_stKsb336@ëZ,²øµß?µþ@€Eª…H=ö]˜AhY)AõÃa¾¨r°E¯G×DãÆÑBÀ1'1]1Ýv20120606_00642_stKsb336@ëb¨FÜÎ"?EWc@€E™Ô=£t0@?q??â\c¾¶E¢EŸÊDçÒDú•AAC<qb€1]1Ýv20120606_00646_stKsb336@ëb¨Oit¹?Pán@€E•
)=uˆ='~ø?"33h¾ÀƒE˜¡šD[¡'Dùp9A@¹A<xßÀ1]1Ýv20120606_00648_stKsb336@ëb¨Sð¨?B,@€E–ì=œã@-²œ?šáHd¾¢ÐåE™sDYf¨BzúáAAEÚ<$0Ù1]1Ýv20120606_00652_stKsb336@ëb¨aBÔ?S[@€E"Y==ž7/>i?ü?áG®`¾¨õÃE•®öDßØÝB"ì‹A@м<fˆÛ1]1Ýv20120610_00198_stKsb336@ëc$$5Ú-?.þ8@€E˜(>mÌ>î ˆ?Ýp¤`¾"t¼E›ÁDèÛDúOÏAAë<\¨-1]1Ýv20120610_00202_stKsb336@ëc$+Ëp?ŸŽ@€E—Œ{=Òæ§>ˆ6@(ög¾­VE›D[n˜Dú<ZA@|¨<ŽMn1]1Ýv20120610_00204_stKsb336@ëc$/"óm?ÓÑ@€E—O¸>‰]@>[/@vfff¾œ¬EšÈáDXõ?BˆüîAAå<Ñw|1]1Ýv20120610_00208_stKsb336@ëc$7&Ââ?âÉ@€E—µ®=ãÇÝ@®¹@AG®^¾¤Ý/Eœ7ÃDçu'B}°!AA¤Æ<Ô41]1Ýv20120611_00462_stKsb336@ëcDm´®?g•@€E"YH=À‹Ô?Zm™@~¸Re¾«…E‹{
DçðþDúJáAB=jå1]1Ýv20120611_00466_stKsb336@ëcDtm*%?ƃ@€E"¸á=ÆS">¿¬(@6ffh¾¨õÃE‹®D[t{Dú¸AAp6<·"t1]1Ýv20120611_00468_stKsb336@ëcDxDÎ?û|@€E"òq=¶û°Aˆ@æfff¾¥`BE‹´fDYœB…çm1]1Ýv20120611_00472_stKsb336@ëcDͅ"?Ðw@€E"\=Õׁ@Z0@®ff]¾¯ E‹¨Dçr-Bt¼1]1Ýv20120614_00265_stKsb336@ëc£pVIŽ?7Ì<@€E"ˆ=œ‹ð=ìÀµ@õÃe¾ ÄœEˆáHDçÿDúWLA@`<—¬Ê1]1Ýv20120614_00269_stKsb336@ëc£w<??Gö@€E†õö=¶ûè?ÍÿÑ?¡G®g¾bNEˆk×D[s3Dú!üA@›¨<U´1]1Ýv20120614_00271_stKsb336@ëc£z¿cÙ?@×Ã@€E‡h×=§$@›[4@Qìf¾›¥ãE‰§®DY$JB‰QìA@§S<¬—(1]1Ýv20120614_00275_stKsb336@ëc£¢–?9ùh@€E†Ù=ª
 1]1Ýv20120617_01016_stKsb336@ëdX'2?#. @€Evß
=š8l@‰<q@HQìc¾¯ EƒFDçÉXDúƒðA?›À<¢Ð>1]1Ýv20120617_01020_stKsb336@ëd`Aô—?/ù+@€Ex:==¨q1]1Ýv20120617_01022_stKsb336@ëdd/êÔ?1àá@€Ex…ì=»4>)4Ä@ffg¾µ?}Eg×DY‹Bƒ¹XA?›r<n¾1]1Ýv20120617_01026_stKsb336@ëdkaè¨?#Ñ_@€EwÎf=°Å@?<±<@.{^¾¯ E€VDç?…B"!HA?Æ<"óX1]1Ýv20120630_00121_stKsb336@ëe¡ú=x±?
Ìs@€E§ØR>£AÞO!AøáHf¾°£×E´=DçêwDú8´1]1Ýv20120630_00125_stKsb336@ëe¢(?
@€E¨N×=â0}1]1Ýv20120630_00127_stKsb336@ëe¢u…h?
•³@€E©¸=ãkç?™æ@n¸Rh¾²-E¬ù\DXõ/B‹–A@<õã[1]1Ýv20120630_00131_stKsb336@ëe¢
eÄ*?¼:@€E§É®>
•1]1Ýv20120704_00767_stKsb336@ëf&[$XÐ?3«­@€EK ¤>Cy?¢W;@:áHc¾¯ EX	qD翅Dú¨A?"<™´‹1]1Ýv20120704_00771_stKsb336@ëf&c°ú?9Ùs@€EN
á>%]?"@(ög¾\)EQf¸D[ßDùC
A?
<~³1]1Ýv20120704_00773_stKsb336@ëf&h
/Ú?5˜Ï@€ENZö>&œÅC	xA33c¾®{EQ>=DYÃøBsNÙ1]1Ýv20120704_00777_stKsb336@ëf&paâs?8@€ESK>ò!>¾@j=q_¾±©üE`º¸DçZáB‡"NA?_‡<IJÇ1]1Ýv20120705_00987_stKsb336@ëfF]wª\?Cº6@€ER'\=¤	¬?OhŸ@®d¾«E^9ìDç¼þDúÃdA>¿^<fX}1]1Ýv20120705_00991_stKsb336@ëfFdQä#?Sf@€EL{=˜§@¾?±ë…g¾¸ÔþEN™ìD[¹hDù bA>õ<†""1]1Ýv20120705_00993_stKsb336@ëfFgÅ×:?Bg@€EK"Í='"Ì?)Œ@!G®]¾Á‰7ETbDY¥'Bq¦éA=©<"˜1]1Ýv20120705_00997_stKsb336@ëfFnÓGe?7ÒÓ@€EU^=™ P>†fJ?µÂ^¾§ïžE\àÍDçYšB‡±'A>óU<?ä^1]1Ýv20120718_00102_stKsb336@ëgßþ+ÿã?¡<@€Eâ•H=ªU¸@Åÿ7@£…f¾§ïžEèÍDçâwDú:N1]1Ýv20120718_00106_stKsb336@ëgà¡dê?!Á˜@€EäVö=Çù\@€>Y@¿®g¾—
=Eæ¤DW>úDø51]1Ýv20120718_00108_stKsb336@ëgà˛Ÿ?Öä@€Eäì=ÔK21]1Ýv20120718_00112_stKsb336@ëgà(×æ?%Ú@€Eä(=À­Í1]1Ýv20120722_00799_stKsb336@ëhdyòÑ??°@€E…­\>—‡>šÜ¶@c×
b¾/EŒhfDç¿
Dúy`A?Py<ôí1]1Ýv20120722_00803_stKsb336@ëhd€ŠY`?JN@€E†k®=ÿdC1]1Ýv20120722_00805_stKsb336@ëhd"e?P2@€E†'
>\}½Aw%@ë33f¾·KÇE‹4¤DYB"{1]1Ýv20120722_00809_stKsb336@ëhdŠÖ–?¾¤@€E†\\=ÍËp@"Dó@Ö¸R]¾­VEt¤Dç.òBƒ:á1]1Ýv20120723_00396_stKsb336@ëh'ŒÅ°Ï?\× @€E€~á>poD<ª+?àc¾ª~úEƒdDçÆéDúmÃA>"$<sš'1]1Ýv20120723_00400_stKsb336@ëh'"'È?KQ@€E€ºö>"¯á?r—@;…g¾½ó¶E"nD[k#DùÖÙA=Á­<¥§1]1Ýv20120723_00402_stKsb336@ëh'—
Á?eŠ @€E€–\=üÊÈ?óJ?«…e¾£×
E'¤DYMÃBKÇA=úÆ<i¸r1]1Ýv20120723_00406_stKsb336@ëh'õï[?V^.@€E~{>Bz?°j£?ê=q]¾¯ E'+šDçL{Bƒ BA>+ã<sÂã1]1Ýv20120725_00700_stKsb336@ëhÆ
‡'?x;@€EƒŠ)=Ò²i@ {@C33c¾©xÕEŠG×DçÈÝDúŽ¸A<Ò²<"Ÿb1]1Ýv20120725_00704_stKsb336@ëhÆñ¹ì?(µ•@€E"Bö=¸ù¤=ï­@ g¾œ¬E‡
×D[DùâA=¶Ê<Šï'1]1Ýv20120725_00706_stKsb336@ëhÆBay?Ò@€E"ƒá=Âñ8@J•@ƒ…g¾"ýôE‡
ÃDXìþB…ŽVA>Vï<رv1]1Ýv20120725_00710_stKsb336@ëhÆчG?!—Ó@€E"2R=É0?ñï`@«…]¾»çmE‹™\Dç4ÝBƒp¤1]1Ýv20120726_00292_stKsb336@ëhâé±_?J½@€E"×{=º8p@F ®@<(öc¾–‡+E‰ušDçÓ}Dúu²A>—¡<¥*1]1Ýv20120726_00296_stKsb336@ëhââ#v?¨‡@€Eƒ'{=ÊÄH?äõ@e¸g¾—
=Eˆ;…D[G;DùåA>(V<¯ˆò1]1Ýv20120726_00298_stKsb336@ëhâ F1?!(F@€EƒÁ\=Âá@@^Ë=@š=qf¾£×
EŠDY¤Bƒ¯A>C<ш81]1Ýv20120726_00302_stKsb336@ëhâ'¢v?A`@€E±=ވ·A´mÝAi]¾šŸ¾EˆàáDçAüB'Ïß1]1Ýv20120804_00673_stKsb336@ëj<ÀÕô?lÒ@€E‡›ì=˜~è?ñl?®{c¾§ïžE‰
DçÈîDú—mA<úû<…lÎ1]1Ýv20120804_00677_stKsb336@ëjC%I?RÁÁ@€Eˆ_×=–ºH@;§?Ýp¤g¾¡G®E‡qšD[BòDù³TA<¼<"31]1Ýv20120804_00679_stKsb336@ëjF^Ùª?_µ¡@€E‡å¤=¶³ð@d]?ü(öd¾œ(öE‡dDY4ÍB'QìA<ƒ><Ÿå%1]1Ýv20120804_00683_stKsb336@ëjLӘC?F´G@€E‡Ñ×=|0?•m@(ö\¾²-EŒIÃDç5ôBƒ'A<r4<°ä‡1]1Ýv20120805_00435_stKsb336@ëj"û¨?,Fû@€Eá=¨:l?S͆@>¸Rc¾¡ÊÁE•
×DçË}DújVA=ù<ª!"1]1Ýv20120805_00439_stKsb336@ëj#7'_?ôÙ@€Ef®=É!1]1Ýv20120805_00441_stKsb336@ëj#œ'ò?E"@€E÷…=Õ"<@L;@}p¤d¾¨õÃE"-\DXñXBƒ A= <Ãi1]1Ýv20120805_00445_stKsb336@ëj#H¸¬?J@€E~š=¿I?S‰Q@Vff\¾‰º^E"Y®DçSLBõÃA>><Ê9è1]1Ýv20120815_00308_stKsb336@ëkb/ò?I…@€EfÚö=® @7îÛ@(Qìb¾­VEo7…DçÐÝDú@ƒA=d< Jº1]1Ýv20120815_00312_stKsb336@ëkb
ÀB%?.YB@€EeÄö=ÉÍ3>ÿ4*?ÈõÃf¾¥`BEgBD[8bDú(þA<¦õ<L"'1]1Ýv20120815_00314_stKsb336@ëkb¯õQ?,#@€Ee²=ä•á?][ƒ@K…f¾¤ZElBDX«ÇBˆ¦éA<ÞÉ<ƒºz1]1Ýv20120815_00318_stKsb336@ëkbŸ¤?+»@€Eféq=Ðñ,?äï¥?ã×
\¾©xÕEq­ÃDçBFBƒ×A=š<'Í1]1Ýv20120817_00054_stKsb336@ëkŸr{½¼?Q&X@€EgO3=Æ$À@u8@ÌÍc¾´¼jEq¤DçÙhDúBA=2¸<ª^01]1Ýv20120817_00058_stKsb336@ëkŸxãfA?@û½@€Ee°=´ªÐ?Ýi@]p¤]¾ÎVEsîD[3ÇDúG–A=Ûã<ÖýÄ1]1Ýv20120817_00060_stKsb336@ëkŸ|øŽ?EÑã@€EgÐö=ä.Á>Ž4õ?½p¤e¾ºáHEp@)DXé'B‰îA=ƒÙ<‰†1]1Ýv20120817_00064_stKsb336@ëkŸ'˜?pÈÛ@€Efâö=¤'<>£¨â?ë…\¾¿|îEm¸DçOdB~8RA=m?<©`81]1Ýv20120818_00063_stKsb336@ëk¿±!©?$ut@€E¦ó=ú¢>— @l(öd¾° ÅE«Ë3DçÓçDú=7A<Â<Ëjì1]1Ýv20120818_00067_stKsb336@ëk¿·î-ð?&G›@€E§>ö=Á¥ø1]1Ýv20120818_00069_stKsb336@ëk¿»_ï?«š@€E§3=÷U1]1Ýv20120818_00073_stKsb336@ëk¿Â
è?8ù@€E¥üš>2ó1]1Ýv20120818_00495_stKsb336@ëkÝ¡†M?Sûœ@€E…¬ö=¬,°@-ûl@{b¾´¼jE‰¾=DçËDú†°A=	@<‡O´1]1Ýv20120818_00499_stKsb336@ëkä7WZ?=@€E…eR=É €@3‰e@/\)f¾ª~úE‡¯
D[;Dú
A=yá<SA1]1Ýv20120818_00501_stKsb336@ëkçnÙÒ?FvË@€E…bÍ=¦ð?ïŸ@>¸Re¾¾vÉEˆÎfDXäBˆSuA='<¿á{1]1Ýv20120818_00505_stKsb336@ëkíùøÕ?IAä@€E…Ù×=³ö>¼P·@]¾±©üEŠ^=DçÕBùÛA="±<Öý1]1Ýv20120829_00202_stKsb336@ëm!‡™q¬?
Sr@€E¤íf=Ô¾ž1]1Ýv20120829_00206_stKsb336@ëm!Ž5Èd?
«@€E¤š==ÌÕ¡1]1Ýv20120829_00208_stKsb336@ëm!'ÜÌI?ê¬@€E¤R>1]1Ýv20120829_00212_stKsb336@ëm!˜©#û?oÝ@€E¢º=ó/ú?…@o\)]¾—
=E¥Õ®Dç0‹B'ƒ–A<°É<ëîP1]1Ýv20120829_00498_stKsb336@ëm$lïí?#Üu@€E©Rì=¼6 ?sªž@,(öa¾—
=E­ÞáD缋Dú•²A=i‹<©¶1]1Ýv20120829_00502_stKsb336@ëm$Ùì?³H@€E¨áÃ=áúU@T4@"ÌÍf¾ ÄœE«náD[UqDùÚÁA<s"=
º1]1Ýv20120829_00504_stKsb336@ëm$%æo?ã-@€E¨š3>éÎAS\@Ú=qd¾‹C–E­øDXö¸Bƒ1]1Ýv20120829_00508_stKsb336@ëm$zyn?W4@€E¨§Ã=Æ?d@ –@ZáH\¾Š=qE¬²RDç,ÅBƒ³¶A=!ž<ŧ*1]1Ýv20120911_00208_stKsb336@ënÀø¬)?Æ"@€E«Žö=þ1]1Ýv20120911_00212_stKsb336@ënÀÿ¹cŽ?ƒà@€E¬DÃ=ڂâ1]1Ýv20120911_00214_stKsb336@ënÁŽˆ?õd@€E«ÂÍ=µb 1]1Ýv20120911_00218_stKsb336@ënÁ
°°?Y3@€EªÍ=؎ù1]1Ýv20120925_00357_stKsb336@ëp'$8¿?YÞ^@€EÎD¸=÷Tó?Îh?§®b¾¢ÐåEÒΏDç×Dú‰ôA=%<zkß1]1Ýv20120925_00361_stKsb336@ëp'*oÛ?T› @€EÎ/q>ùñ?Š±ö@(Qìf¾›¥ãEÏ®D[-Dùû
A<òÏ<Á\o1]1Ýv20120925_00363_stKsb336@ëp'-L'?@1(@€EÎH=òÅ@Örµ@7
=e¾ ÄœEÑK3DX½B"׍A<\}<´1/1]1Ýv20120925_00367_stKsb336@ëp'4£?9.x@€EΌì=Âm@œdÉ@g
=]¾­'hEÔ²)DçM/B''ìA<í%<Ôñ+1]1Ýv20121007_00210_stKsb336@ër€‹Ûì?r8@€E¡d×=´m,>Hà$?ÁG®c¾ª~úE¦YìDçóDDú†áA=J<¢®Ä1]1Ýv20121007_00214_stKsb336@ër‡VUÍ?MÃ@€E¢=ãâ»>1×?O\)e¾¦ffE¢TRD[
DùýA<‡®<¥l11]1Ýv20121007_00216_stKsb336@ërŠLÚ¤?W¸‡@€E¡öf=¾IAÝ?У×f¾¦éyE¢×DXû¶B…¨A="s<û&1]1Ýv20121007_00220_stKsb336@ër¬:†?Rý@€E¢=ÜZ{>{9.?Տ]¾›¥ãE¥ÊDçLsBƒ^5A=&<lúÕ1]1Ýv20130301_00669_stKsb336@ë"+À?>¬G@€EµåÃ>»Ö?Á¬º@×
b¾ÊÀƒE¸Â)Dè
DúÃA;41<§Aÿ1]1Ýv20130301_00673_stKsb336@ë"+ÆzÎ'?9Oh@€EµPH=ð"Ó1]1Ýv20130301_00675_stKsb336@ë"+É¢E?6Ä@€Eµ¬Í=ÚU?#W"@£×e¾ŽVE·~¸DXÊ-B¥`A<pÙ=	}1]1Ýv20130301_00679_stKsb336@ë"+ÏÙ\?0'!@€E·¸>¨-1]1Ýv20130308_00701_stKsb336@ë…çÞUá?;@€E»Ó>cC?ÇÃN@²=qc¾bNE½BRDè"Dú 1]1Ýv20130308_00705_stKsb336@ë…îp±?&§ä@€EºË¸=ï$L?ñ@¨Qìe¾š¬E¼ÏšD[IüDúqP1]1Ýv20130308_00707_stKsb336@ë…ñ…¾Æ?2l‹@€Eº¯á=нß@½å§@'\f¾}ó¶E¹:fDYBó¶A<<Ï»1]1Ýv20130308_00711_stKsb336@ë…÷ó–?!´|@€E»[)=Ç|l?ïò@À\¾¥`BE½¸Dçp{Bxff1]1Ýv20130313_00808_stKsb336@녪ÄH?®²•@€E—==>C>Ig?µÂ?¾¸QìE—€ÍDèDú-A<H=SðÒ1]1Ýv20130313_00812_stKsb336@녪–©±?µR@€E˜}3>mŸ@  @33-¾÷ÎÙE˜ßÃD[k¶Dú_®A@Øv>º"1]1Ýv20130313_00814_stKsb336@녪™ßšZ?¥ÃÜ@€E˜†=Þ@Â?—*«?‡®e¾½p¤E˜fDXëTBŽA;5N=VÔf1]1Ýv20130313_00818_stKsb336@녪 Z
=?©@€Eš=ä>à@w­k?Ü(öR¾¤Ý/Eš%ÃDç'PBwí'A<å\=o1Þ1]1Ýv20130317_00454_stKsb336@ë†*]¹?	-@€E¦äì=ûŸ@ózB@áG®P¾ ÄœE®ñšDèÅDúš1]1Ýv20130317_00458_stKsb336@ë†*°Kã?å¤@€E§qö=ëuÖ1]1Ýv20130317_00460_stKsb336@ë†*¬µU?…@€E§âf>
³1]1Ýv20130317_00464_stKsb336@ë†*ªq?O«@€E§"R>nbB3wŽBÌÍ]¾° ÅE¯y…Dç|RBx©ü1]1Ýv20130326_00690_stKsb336@ë‡K±oNB?»³@€E¢Kì=ýã1]1Ýv20130326_00694_stKsb336@ë‡K¼ßé?/T/@€E¢u=È©ô?÷ÎÔ@÷®f¾«E¨<áD[=`Dú;…1]1Ýv20130326_00696_stKsb336@ë‡KÁa©é?0å@€E¢N=í:Ì@îâ°@o\)f¾¬‹DE¨g\DXÐåBŠ¾A>\<Þ]1]1Ýv20130326_00700_stKsb336@ë‡KËÃ؇??–@€E¢á=ø´¥@Â&´@·\)\¾°£×E©8¤Dç€sB|6F1]1Ýv20130625_00924_stKsb336@뒨×9<¸?¥áÚ@€E`ñ×=¨.À@ˆŒJ? K¾ÌIºEdk×Dç×DújÉAC?=¨•º1]1Ýv20130625_00928_stKsb336@뒨Ý}(ö?Šš@€Ea(R=œõÓ?ˆÞ?•Âf¾¯ EaàÍD[YËDùé'ACÕ<蝯1]1Ýv20130625_00930_stKsb336@뒨୔Î?•Ï@€Ea®='YÄ@m§?†fff¾®—Ea DXЃB…JADŠ=ñÐ1]1Ýv20130625_00934_stKsb336@뒨çQ'ÿ?¶½;@€Eaؤ=j*@h®ˆ?ž¸R]¾Á%Ef
Dç6úB"ABil=‡)ž1]1Ýv20130713_00253_stKsb336@ë"à N>§?¼P@€EŸý)=óܦ@{(8@љše¾¨r°E¥3šDçû3Dú*1]1Ýv20130713_00257_stKsb336@ë"ঞšŠ?U@€EŸuá=ܝ±="
@3×
f¾™‡EŸþfD[IšDú{øADÇû<ôL1]1Ýv20130713_00259_stKsb336@ë"à©öÉu?œV@€EŸ$=ËÀ@£òÍ@"(öf¾¬‹DE£×DXѺBŸ¾AFSÙ=$žc1]1Ýv20130713_00263_stKsb336@ë"à°ˆŽY?/@€Ež3=Ðþ-1]1Ýv20130805_00112_stKsb336@ë—¿Ò HË?€I@€Eªp==í@ÎÛt?¡G®d¾¬1E«Î¤Dçç¾Dú9AF†<¤ý@1]1Ýv20130805_00116_stKsb336@뗿خ͈?.Æ@€Eª6Ã=¸E4?7 x?˜Qìf¾¹Û#EªñHDZÞ5DúnAFà<þ›G1]1Ýv20130805_00118_stKsb336@뗿Ü..'?ƒ¡@€Eª[…=¬oŒ>¯ˆÜ?\)f¾™‡EªqDX³#B‹œ¬AGç<Ղ~1]1Ýv20130805_00122_stKsb336@뗿âÒãg?{4@€E©wq=Á¨è?ê±Ò?œ(öT¾ª~úE«šDçe`Bw ÅAG–l<¯-51]1Ýv20130805_00568_stKsb336@ë—Äo^2?g[@€E¢ú¸=Ú7?×Õà@ £×c¾¬‹DE©|)DçÌöDúehAGÅ<<§ÊR1]1Ýv20130805_00572_stKsb336@ë—ÄFƒ?ʐ@€E£«¤=à<R?tÏ@*=qf¾¨r°E¨+D[+–Dùÿ¶AG
r<¼Vf1]1Ýv20130805_00574_stKsb336@ë—Ävx'?§d@€E£`==ðwv?ÒB¶@%f¾ A‰E¥±DXÅB†RoAFêù<Â=)1]1Ýv20130805_00578_stKsb336@ë—Ä#+ôP?jæ@€E¡ëf=Óª@ƒ0õ@zá\¾±©üE¨ê{Dç+TB€½qAH9­<¨"'1]1Ýv20130806_00529_stKsb336@ë—ã¾³o?74q@€Ež›ö=¡uˆCÌò@úáHc¾"÷ÏE¢i…DçΘDúr¸1]1Ýv20130806_00533_stKsb336@ë—ãÅCvL?'/@€Ež™š=Ìèg?§Œ¾?Տf¾Ÿ;dE¡D[ÃDúËAG'<k`1]1Ýv20130806_00535_stKsb336@ë—ãȑH?/öJ@€EžÓ=®*è?™hÕ?ÁG®e¾¤Ý/E¡•…DYއB'1ªAGP]<<qð1]1Ýv20130806_00539_stKsb336@ë—ãÏ E?}j@€EžÃ=¾ýx>™è©?øQì\¾§l‹E£§…DçjéBƒ ÅAGá¤<–Ýd1]1Ýv20130807_00665_stKsb336@똮Ô?%½è@€E"/¤=¶ç @)Z±?¯\)b¾­'hE™>=Dç©ãDú€"AGu<mõ,1]1Ýv20130807_00669_stKsb336@ë˜ "¯Ó?'©n@€E'Ä3=×b#?â?—
=g¾­'hE•H{D[CdDùø‹AG¹<3Ä41]1Ýv20130807_00671_stKsb336@ë˜#Õ§è?1ˆX@€E'ì>
G(>M¬\?У×e¾œ(öE"öfDYщBÎÙAGÁÖ<€^$1]1Ýv20130807_00675_stKsb336@ë˜*¿Ì‰?*°Ù@€E'D=Ì
-@ӈ?'ë…\¾Ÿ;dE•þáDçm/B'+AGâë<AÙ1]1Ýv20130809_00721_stKsb336@ë˜Fl4q!?Èû@€Ey´)=ܯÏ?ëÏú?ˆõÃb¾¸QìE|°Dç£#DúrÉAGSK="[1]1Ýv20130809_00725_stKsb336@ë˜Frº\³?©•Æ@€Exá=ó8ñ?êž,?c×
f¾¬1EwÁD[9hDú)AG$ü=XEU1]1Ýv20130809_00727_stKsb336@ë˜Fuô^?ºûë@€Ey1®=Ó$>=7š?—
=f¾ÌÌÍEy€öDY»TBÁ‰AF<s=—½¥1]1Ýv20130809_00731_stKsb336@ë˜F}‹vk?¨×«@€Ex¶=©"|>5§§?n{]¾³33E|T¤Dç×BøRAH_q=v…Ò1]1Ýv20130830_00208_stKsb336@ëšáÔ,"?Œ@€Ep3=ʇì=̛c?úáHb¾¨r°E—ÇqDçɪDúM‰AIÕó<sÚ1]1Ýv20130830_00212_stKsb336@ëšáùOb?ç}@€E'r)=ÙÀ=?ªŽ@^{f¾¢ÐåE––¸D[¨Dú)?AJRJ<ó01]1Ýv20130830_00214_stKsb336@ëšá#S¼Á?ߎ@€E':Í>'Ö?%È@ £×e¾¥ãTE–w×DY¡ìBƒìAIÌ<½ß"1]1Ýv20130830_00218_stKsb336@ëšá)ôÀ²?"À@€E=´j¸@Jâþ@0\¾³33E–ÝÃDç[mBƒ«…AJÊ­<Ⲍ1]1Ýv20130831_00426_stKsb336@뛸õŠ0?‡.@€E™¶á=m.P?µUÞ?†ffb¾¾vÉE$öDç¿LDú|îAIui=B'1]1Ýv20130831_00430_stKsb336@뛿ø"z?"fq@€EšBö='oì?œºò?"33f¾§ïžEšäD[2Dú
5AI")<ÁwŒ1]1Ýv20130831_00432_stKsb336@ë›ÃDB¥?tTD@€EšWö=ƒ\œ>Ž_<?•Âe¾°£×E›J)DY³¶B'Š=AI¤<¯Vó1]1Ýv20130831_00436_stKsb336@ë›ÉÑëE?†ƒ–@€E™ñ×=½:€?Ž²?™™š]¾¤Ý/Eœ@RDçh9B€ÀAI‡!=Ü®1]1Ýv20130924_00174_stKsb336@ëž—ŸŠ?{@€E¶ÓÍ=ÿ»><Æ$?ï\)c¾³33E½HDçÀƒDúu‰AL%Ï<‰Šÿ1]1Ýv20130924_00178_stKsb336@ëžžJ¾j?Åq@€E·ö=²[¼>³?Ôzáf¾§ïžEºˆD[9‰DùýÛAK´à<K/1]1Ýv20130924_00180_stKsb336@ëž¡±e¾?&L@€E·»=؂É1]1Ýv20130924_00184_stKsb336@램eºD?"Š@€E¸=Ì
z@iÉ?¡G®]¾šŸ¾E¼¸)DçbB€÷LAL_h<E%91]1Ýv20130927_00165_stKsb336@ëž`'˜é›?\ðµ@€E•4Ã=f˜¹?Ók?°£×`¾°£×E™v=Dç»TDúuAL•<¦–Ñ1]1Ýv20130927_00169_stKsb336@ëž`˜ ðÑ?gsö@€E–=€é>­dœ?¦fff¾«…E—cD[)ÛDú…ALg<ªÍ…1]1Ýv20130927_00171_stKsb336@ëž`›ö:Ú?m5n@€E•½=…¡P=ÖHÜ?·
=e¾¶E¢E—&{DYÓ#B€'oALR<å(1]1Ýv20130927_00175_stKsb336@ëž`¢|'Ì?fñ@€E"Hš=Øø@L‰"?˅\¾µ?}E—óÃDçjVBF%AL*ˆ<੖1]1Ýv20131006_00053_stKsb336@럽۽Ö?&®J@€EŸqR=æV¬>"÷@#×
c¾¹Û#E¦qDçÆwDúwuAMVî<˾1]1Ýv20131006_00057_stKsb336@ëŸÄcQ‰?,Oo@€EŸû{=Ç4€=뺉?÷
=g¾šŸ¾E¡QÃD[?Dú…AMm<Šµ¾1]1Ýv20131006_00059_stKsb336@ëŸÇ¢`¾?&Â@€EŸÓ=Ãjä@bÎ?œ(öe¾'n˜E¡DYÂÑB'+AMDT<dY1]1Ýv20131006_00063_stKsb336@ëŸÎ`P?Yè@€E J=>–y·1]1Ýv20131007_00126_stKsb336@럠6Kw?Gý@@€E»©¤=®¢D@?™™šb¾†$ÝE¾‰…DçÓTDúo¦AM%=<"¡|1]1Ýv20131007_00130_stKsb336@럠</€Ì?6@€E¼
ö=Êb!1]1Ýv20131007_00132_stKsb336@럠?sóÃ?CȊ@€E¼Z3=½ø?ø^?Ü(öe¾¨õÃE¾rÍDYÆ%B¦éAMp·<É/1]1Ýv20131007_00136_stKsb336@럠FX?DÀd@€E¼…=֌"1]1Ýv20131018_00045_stKsb336@ë ÿáU$Ë?,–½@€E¾"ì=ç]d1]1Ýv20131018_00049_stKsb336@ë ÿçpqØ?[@€E¿]=ì??þ~?˜Qìg¾£SøEÀZ)D[ožDú!AMîB<ƒu1]1Ýv20131018_00051_stKsb336@ë ÿêъw?V†4@€E¿W®=»¬"@C{¶?®{e¾"záEÀ´¤DYï
BµÃAOÎ<²41]1Ýv20131018_00055_stKsb336@ë ÿñ,GÝ?[†ã@€EÀBì=‰h|?3Å.?¯\)\¾˜bEæRDç~ÉB'ùXAN°Ù<˜†	1]1Ýv20140329_00676_stKsb336@ëµLLÇ@?…Ü£@€Em®=Œm˜@"0r?¾¸Rb¾¬‹DEmíšDçó\DúFwA`'ç=ƒb>1]1Ýv20140329_00680_stKsb336@ëµLR·'I?•._@€Enì=yF0?b2Ä@f¾½ó¶EnåšD[`´Dú?çA_¯	=µG1]1Ýv20140329_00682_stKsb336@ëµLVB&–?'>{@€Enö=ÍòàAW³?У×e¾³33ElÛ×DZTBƒàBAaÃà="n1]1Ýv20140329_00686_stKsb336@ëµL\ûhÂ?€R!@€ElÅ®=€bß?wÇñ?¬ÌÍ\¾§l‹EmLöDçqÛB"ÁA`È#=PC31]1Ýv20140510_01166_stKsb336@뺌Ýì°?Œ^@€Eq=Å´@=d"¢?Ó33c¾¾ùÛE'´ÍDçÄDú{\Ac=²´1]1Ýv20140510_01170_stKsb336@뺌"}Ä?H@€E
=›øD?wÇ?Þ¸Rf¾¯ EŽõÃD[v‡DùõAe¨n=ËÖn1]1Ýv20140510_01172_stKsb336@뺌%£-?O¨™@€EŽa¸="zü?¬\?Ó33f¾ÍOßE¤=DZB€s¶Ae(o=ÎÅ1]1Ýv20140510_01176_stKsb336@뺌,<¤K?zQ@€EÝ¸=š4|@ːÃ?ù™š]¾©ûçEÙ3D畑Bò°Afp¤=ˆÌ1]1Ýv20140511_00578_stKsb336@뺦¼k¶\?NDÑ@€E\=""€1]1Ýv20140511_00582_stKsb336@뺦Ã]'?Föç@€Eî3=º‹€?Ë	?ã×
e¾©ûçEfD[uôDú0AeWš=1ш1]1Ýv20140511_00584_stKsb336@뺦ÆÌ¢Û?O@œ@€Eï=kù€>~Ž?¦ffe¾—PE'…DZ RB"Ae%³=*Øÿ1]1Ýv20140511_00588_stKsb336@뺦ÍP:€?HV@€E'"=Žæ">ßL?ž¸R\¾–E¼RDç›+B"t¼Aey=¨Œ1]1Ýv20140528_00428_stKsb336@ë¼ÅŒƒ¬?]7U@€E"v=­ÄT1]1Ýv20140528_00432_stKsb336@ë¼Å'òƇ?^óŒ@€E"W3='Ä@'[?ë…g¾"t¼EƒÂ)D[fÙDúOðAff¢=,`Í1]1Ýv20140528_00434_stKsb336@ë¼Å–øj?\³ò@€E"vÃ=Lü@aeì?ñë…e¾¦ffEƒÞöDZªB"}qAgÀÚ=zZ‹1]1Ýv20140528_00438_stKsb336@ë¼ÅœÒ¹v?o¤
@€EƒlÍ=ŽVˆ@<œ?Ýp¤]¾¦ffEƒö)D珶B…Aií=q{ç1]1Ýv20140531_00786_stKsb336@ë½'϶ž?0qE@€E"%q=àF³?Öݸ?ª=qb¾Ÿ¾wE…F)DçÅ/Dú‡ðAg­<Ë¡1]1Ýv20140531_00790_stKsb336@ë½'כ½‹?=´@€E…š>XM?æ·@'
=e¾Ÿ¾wE†®DL¦¸DùñyAgêª=;Þº1]1Ýv20140615_00265_stKsb336@ë¿	òEWM?"Ž@€E­íš=vG?ÿËÂ?þ¸Ra¾'hsE®û…Dç¿DúšAiÔ=Ê#ð1]1Ýv20140615_00269_stKsb336@ë¿	ùð1?'øí@€E®ï=@@uý@×
f¾'n˜E­~¤D[•Dú¨Ahó‰=£
¤1]1Ýv20140615_00271_stKsb336@ë¿	ýS˜.?'É@€E¯í=—0(@Sh?Ç®e¾œ¬E®ˆ)DYüB^5Ahþ,=€½ù1]1Ýv20140615_00275_stKsb336@ë¿
àŠ?Œ"5@€E°<=™"€@¯€¢?Ó33]¾¶È´E±ñDç™ÛB'^¸AgÂQ=Ŷ1]1Ýv20140617_00740_stKsb336@ë¿DÏ|j	?m«(@€E­==®üàA$×?Î{b¾§ïžE­˜áDçÜÕDúJ¨AiG/=OOþ1]1Ýv20140617_00744_stKsb336@ë¿DÕì	?"[S@€E®®=Úù)@wþš@	™šf¾Ÿ;dE¬ƒ…D[¬JDúI`AhéA=""²1]1Ýv20140617_00746_stKsb336@ë¿DÙNæB?‹ã@€E®t…>ĸ?š"¸@×
e¾«E¬ÔöDZJB†‰ºAiO‡=ô½Å1]1Ýv20140617_00750_stKsb336@ë¿Dßµ1Ñ?€2%@€E°×=‰bÙ@
þ?â\]¾Ç®E°'¸DçŠÉB†1'AhgY=›Â%1]1Ýv20140617_00956_stKsb336@ë¿H…{Õ?–b@€E¦æÃ=¶Ð@Qøþ?÷
=a¾·KÇE¨")D穑Dú"RAinj>'1]1Ýv20140617_00960_stKsb336@ë¿Hdrñ?«R|@€E©¹==¡L?x2U?î{f¾¬1E¨ÃD['DùãžAfGZ>ÀF1]1Ýv20140617_00962_stKsb336@ë¿H
ëñ«?"pæ@€E©vö=¾€@ç1»@.{f¾Éº^E¨¸DZBNB}ÙAj§a>6.s1]1Ýv20140617_00966_stKsb336@ë¿H£†W?{p[@€E©
…='ÏøA	
m?õ^¾©ûçEª=šDçžB€¬AhÕk=©Ò1]1Ýv20140618_01345_stKsb336@ë¿k$Œ+È?ƒÔ¹@€EÂæš>­>ÚpÊ?ÌÌÍc¾¢ÐåEÅ
DçËDú—mAi;Š="q1]1Ýv20140618_01349_stKsb336@ë¿k*ë–g?ƒWt@€E¾Þá=¿Âä?T¬­@£×f¾¨õÃE½`fD[pÅDùۖAfÆ]=¦°&1]1Ýv20140618_01351_stKsb336@ë¿k.Cr?åe@€E¾
>"õ@=_G@
p¤e¾²°!E½BÍDZ0¤BG®Ahi=ÄÀÛ1]1Ýv20140618_01355_stKsb336@ë¿k4{R?'»@€E¾ëá>
û¤@à i?ٙš]¾Á%EÀ¨RDçªNBŒÍAh/õ=±!
1]1Ýv20140624_00749_stKsb336@ëÀ'م,z?4Dj@€EŠô
=ݽ6?]#g?¯\)a¾¦ffE()Dç¬RDúAið¡=dy1]1Ýv20140624_00753_stKsb336@ëÀ'àl6Š?3OÏ@€Eæ¸=ä[f?šË?èõÃf¾/Eˆ¤D[LJDùñHAi›m=Aß:1]1Ýv20140624_00755_stKsb336@ëÀ'ãëLj?)\0@€EŒ=®	?-Yþ?°£×e¾§ïžE‹íšDYóDB€EAib:=˜Z1]1Ýv20140624_00759_stKsb336@ëÀ'ê‹ÿÓ?)l
@€E‹ùH='T?Ö¨?€]¾™™šEÛ®DçÇB€T{Aik <ðì1]1Ýv20140630_00226_stKsb336@ëÀà›Á-?Q¿"@€E§Zì=¾wÝ>îàD@záe¾˜bE£l)DçåPDú?;Aj9Ã="òÛ1]1Ýv20140630_00230_stKsb336@ëÀà¢s'??W"é@€E§)q=§¢È?÷ÄL?ôzáf¾"záE£‰3D[qXDúƒdAg&/=\j*1]1Ýv20140630_00232_stKsb336@ëÀà¥ÿ®v?ldr@€E¨R
=¦°4@ÌÜ?ØQìf¾–‡+E¤<DZ…B‰²-Aiô=o¼1]1Ýv20140630_00236_stKsb336@ëÀà¬n¸Å?UV¶@€Eª_=µyØ>ä["?ü(ö^¾§l‹E©Ž¤Dç…yBˆ>úAiÊÓ=EÚ¾1]1Ýv20140630_00586_stKsb336@ëÀä'À8?++@€E–?Ã=ô½~>ÌÃ?^¸Rb¾š¬E–ÍDçºúDú]'Aibý<³†1]1Ýv20140630_00590_stKsb336@ëÀä"ìŒ?&¬j@€E•oá=ë N?ZhF?ë…f¾š¬E"Ç…D[gžDú%PAj0 =6øç1]1Ýv20140630_00592_stKsb336@ëÀäök,?&®Í@€E" {=ÿ•³@¡?´záe¾ŽVE'x¤DYü{B'Ç+Ai‹×<÷0G1]1Ýv20140630_00596_stKsb336@ëÀä"ùÕ?+å@€E˜û>˜³>Äjò?°£×^¾£×
E™WšDç…yBƒƒAj…Í<÷ÒQ1]1Ýv20140630_00634_stKsb336@ëÀäq†z®?=½u@€E"tš=Ԓù@cv'?šáHa¾ß;E'ؤDç±?Dúl)Ai<߬ç1]1Ýv20140630_00638_stKsb336@ëÀäx)Ù?ML%@€E'î>! @ìƒ?úáHf¾–‡+E'ß…D[wDú×Ajt=tœò1]1Ýv20140630_00640_stKsb336@ëÀä{ò"—?Q5Ï@€EÖ®=¤$Ä=]w?ÈõÃe¾ß;E‹Q…DZ®B'Aj¹="L91]1Ýv20140630_00644_stKsb336@ëÀä‰Às"?n*@€EŽM=š¸?‹ú7?ôzá]¾­VEw\Dç˜ZB|jAkx=‡Ð˜1]1Ýv20140703_00193_stKsb336@ëÁ@;áÂþ?h|˜@€E¡C¤=ŒêA
Ìî?ç®d¾–‡+E¡§…Dçã…DúRúAhûÂ=Štw1]1Ýv20140703_00197_stKsb336@ëÁ@œ€ï?8+@€E›qR>l7?Óÿ?ã×
f¾¨õÃEš=HD[f‡Dú'Ai¼m="°¤1]1Ýv20140703_00199_stKsb336@ëÁ@Ÿ«†×?j©Å@€E›ë×=¤
¨?±`Œ?ï\)e¾'ë…E™h)DZBˆúáAj«B=nÀ­1]1Ýv20140703_00203_stKsb336@ëÁ@¦`Ž?t" @€Eœef=ºâ´@˜êÏ?ÌÌÍ^¾¦éyE›sìD痖BŠH´AjlÍ=lÛN1]1Ýv20140707_00496_stKsb336@ëÁÃ4N t?!m@€E¯=ªÔ>kN@c¾ÒòE°³qDç´DúNAj==?g¿1]1Ýv20140707_00500_stKsb336@ëÁÃ;ܯÄ?)œŒ@€E®ÖR=ª¸X?-`u?ó33f¾†§ðE­ŒfD[M?Dú2˜AiÜA=<
¯1]1Ýv20140707_00502_stKsb336@ëÁÃ?uk'?/T»@€E¬ªì=Þޑ?MûB?¬ÌÍe¾'\Eª¨)DYèBƒ[#Aj"l<ö¥À1]1Ýv20140707_00506_stKsb336@ëÁÃFT]O?1l@€E®
)=âØ¡>LÁë?}p¤[¾…¡ËE­»qDçv^B" ÅAiùC<×½j1]1Ýv20140713_00124_stKsb336@뀋3…?6ÉU@€EÉG=ÉMŒ>‡\@Qìa¾—
=EÊZDçÄ1DúH¤Ai•Å=@K¨1]1Ýv20140713_00128_stKsb336@뀑ÆÇ$?>À@€EÉ%=é³@G¯z@(öf¾‰7EÇ7
D[AªDú˜ÕAiü=Š¿%1]1Ýv20140713_00130_stKsb336@뀔긛?1GF@€EȂR=ÙEy?I"C?ìÌÍe¾j~úEƸDYÑ7BŠ1ªAi9=/¥Ë1]1Ýv20140713_00134_stKsb336@뀛bÑ?+KD@€EÉ´R=êr"=˜|·?Ã×
]¾œ¬EÉÌ{DçqBŠLÍAi
m=ÁJ1]1Ýv20140713_00292_stKsb336@ëó±Ã\>þ¹@€E¹aö=íñu@¤·4@ß
=b¾ž5?E½®D疏DúPÝ1]1Ýv20140713_00296_stKsb336@ëú·VC?¹@€Eº>=ìHÖ@!?ñë…f¾Š=qE¹váD[8öDúeyAj=A<1]1Ýv20140713_00298_stKsb336@ëþ#? Õ@€E¹Éö="h@dy ?¾¸Rf¾Y‡E¸qDY¿žBˆ?}AjdX=B1]1Ýv20140713_00302_stKsb336@ë''±?k‰@€E¹G=ÖÓ1>Àñ$?Ýp¤]¾œ(öEºpRDçiÓBˆAiå'=ò!1]1Ýv20140727_00139_stKsb336@ëÄ@DZd¼?IÓ¶@€E•U¸>s †=ÀcÆ?ÁG®c¾‰7E•f=DçèDúQ/Aj°¹=.¯Ò1]1Ýv20140727_00143_stKsb336@ëÄ@ÎñÞ??÷@€E"±ì>£é? Î?¯\)e¾¨r°E'ÒáD[~DúO+AjòJ=Mù1]1Ýv20140727_00145_stKsb336@ëÄ@ÑD*Ò?@±ç@€E•L
=ߟ•?R{j?¦fff¾šŸ¾E"vDYÄÝB…ú^AjYÔ=²1]1Ýv20140727_00149_stKsb336@ëÄ@Ø6?/ÌÞ@€E'_š=Ï­Ø?™Î?Ï\)]¾ŒIºE•ÜDçzáB†ß;AlH=G/˜1]1Ýv20140809_00553_stKsb336@ëÅä–?!~?WÍX@€E–Öf="Bˆ>?î{a¾ª~úEš…ÃDçºVDú'ãAj<®=Qúi1]1Ýv20140809_00557_stKsb336@ëÅ䜷ƫ?="Þ@€E–®á=§½\?šÃâ@ë…f¾Ÿ;dE—žöD[TÝDùï
AjþR=\ö1]1Ýv20140809_00559_stKsb336@ëÅä ÷?@aš@€E–¹
=®`1]1Ýv20140809_00563_stKsb336@ëÅ䦎z?i@€E–zf=Ð;Ì@ÓÍ?ð£×]¾¢MÓE™ë3Dç—+B€@Alf=–1]1Ýv20140818_00673_stKsb336@ëÇÒ(?O'†@€EºÎš=Õly?Æ)?Տa¾"záE½ŸÃDçç#Dúª^Akoä=eU"1]1Ýv20140818_00677_stKsb336@ëÇ(§ˆ?R˜Ú@€E¼Lá=²±>#"?Ñë…f¾›"ÑE¼HD[aüDùéôAjeŒ=1:¶1]1Ýv20140818_00679_stKsb336@ëÇ,	¹?KMh@€E½H=åç¡?Ã@£×e¾£×
E½ûHDZ3…B~^5Aj 	=qþ1]1Ýv20140818_00683_stKsb336@ëÇ2Çì?SÐ@€E½\)=Ã[<?Ã|p@£×]¾ž¸REÀ¾fDçw}B~ÏßAj=ÿ=DÇ1]1Ýv20140819_00145_stKsb336@ëÇ%²oäi?U™@€EX
=Ìô?#ç?ð£×c¾œ(öE¡®DçäRDúœÍAjFL=_†¯1]1Ýv20140819_00149_stKsb336@ëÇ%¹@Ž?VZ˜@€Ežqq=,?#r¿?øQìf¾—
=EžôáD[m/DùäbAiþ°=b51]1Ýv20140819_00151_stKsb336@ëÇ%¼}#Â?]@€Ež¼R=³ûÔ@€"v?¾¸Re¾–‡+EžfÍDZ-²B~ËÇAj]é=31]1Ýv20140819_00155_stKsb336@ëÇ%Â㟢?R<O@€EÞH="Ïd?׸â?ºáH]¾©xÕE¡™®D瀜B€UAjw@=:gw1]1Ýv20140925_00246_stKsb336@ëËÂz"‰à?.ÑÝ@€EGá=¯hü?‰Çý?ºáHa¾›"ÑEžá®Dç¾úDú'Aiì=
–1]1Ýv20140925_00250_stKsb336@ëË"o5˜?-øå@€EŸ!=£Ÿ¬?Á>¯?šáHf¾\)EŸ#D[hDùíXAih¹<þˆŽ1]1Ýv20140925_00253_stKsb336@ëË‹š7¤?qý@€Ež¢q=½nœ=Ìp?Î{c¾ ÄœEŸ-šDZ
^@­XAiM=
+Ç1]1Ýv20140925_00256_stKsb336@ëË'³ç#?"z1@€EœF¸=Ł|@uE?¥¸]¾‹Æ¨EžÑìD癢BPAj»&=5•1]1Ýv20141007_00285_stKsb336@ëÍAn¨Å?#Œ¶@€EÅ·ö>!‰æ?Àë?ÁG®b¾œ¬EÉšDçŸ3Dú–-Ai=¨ê1]1Ýv20141007_00289_stKsb336@ëÍAu	—X?¢ÿ@€EƬÍ=îÒg>'P¸?ٙšf¾'n˜EÇÃD[~DùîáAiß=2£1]1Ýv20141007_00291_stKsb336@ëÍAx/¼†?ò±@€EÆÑR=å‰ ?ö¦ä?¬ÌÍe¾bNEƕ×DZB\Ai{c=^ì1]1Ýv20141007_00295_stKsb336@ëÍA~Ûbg?R×@€EÅÕ==ûÖý?/UÉ?À]¾ß;EÉXDç¦VB€¯AiÙ=!IÅ1]1Ýv20150820_00148_stKsb336@ëôà!BU?+¾Y@€EžÅì=ɹm?Ëðh@?\)a¾bNE¥"¸Dç¯ðDúdƒA<Š)<™ýs1]1Ýv20150820_00152_stKsb336@ëôà*Y_Ã?2{@€EŸH=¯"X@É\@¯\)f¾ºáHE¥S…DZ}Dú3+1]1Ýv20150820_00154_stKsb336@ëôà-z‡?'‹^@€EŸÔ3=Ù±>ù|{@ÌÍd¾¢MÓE¤šDXç¾BƒÃA<b-<wÀ¹1]1Ýv20150820_00158_stKsb336@ëôà3u"*?&^@€E nö=ÖyÌ?ºRÈ@QG®]¾ˆ´9E¤5HDç%'B'8ÕA<µ•<´ï1]1Ýv20150906_00273_stKsb336@ë÷FNS?‹å(@€E't¸=ŸˆT@²"?¾¸Rb¾¹XE".Dç†NDú€¼A:8i<ô`Ø1]1Ýv20150906_00277_stKsb336@ë÷L;?˜í@€E'2q=£ŠÈ>®î?ƒ×
e¾Éº^E"DYÙÛDúcA:Q(=æ1]1Ýv20150906_00279_stKsb336@ë÷N w?–IÛ@€EÓ…=¨øñ?»y9?¾¸Re¾¶È´EFÍDX¢°B…|îA:x;=XÍ1]1Ýv20150906_00283_stKsb336@ë÷T{?"â"@€E±á>&½=H¹?\)]¾Ä›¦E'höDæöVB…ožA:.<Þþî1]1Ýv20150908_00263_stKsb336@ë÷BY`8Ð?Gò@€Em=̧¥<ø?Ê=qb¾¨r°E'2DçœåDúœA:O"<P‹è1]1Ýv20150908_00267_stKsb336@ë÷B_D-×?Gjt@€EŽ4ö=«è0@S*æ@,ÌÍe¾¹Û#E"b¸DYòNDú|A:Õè<–æ1]1Ýv20150908_00269_stKsb336@ë÷Bb=ƒ?W+ö@€EŽKì=ž¿Ô@±eô?ê=qf¾›¥ãE¨öDXÂ-BˆÈ1A;o<"_?1]1Ýv20150908_00273_stKsb336@ë÷BhJ%?IͶ@€EQ¤=Ž	@1]1Ýv20150909_00095_stKsb336@ë÷`~P=?T¯>@€E–§=='U|=51ï?¬ÌÍb¾²-E™âáDç¤DúoðA:H²<f›1]1Ýv20150909_00099_stKsb336@ë÷`"ËP÷?WÐf@€E—2f=˜ç?™èŽ?èõÃe¾ A‰E˜+×DYû×Dú3A:Ää<'à‹1]1Ýv20150909_00101_stKsb336@ë÷`ˆ,?pÇ@€E—UÃ=k‡?¢aõ?€e¾§l‹E—=DXÁyB…\)A:¦˜< ]G1]1Ýv20150909_00105_stKsb336@ë÷`éó#?i¯y@€E–üq=‹4èAdž?ï\)\¾Ê=qE›ßìDçB'ùÛA:@<¶t½1]1Ýv20150922_00205_stKsb336@ëù#ÂG8?1á@€Ež@á>6ݜ>õÚ@Ã×
c¾•E¥[×Dç þDúm/1]1Ýv20150922_00209_stKsb336@ëù)Éð?=04@€EŸL\>1>Ä@z¾@•¸f¾‹Æ¨E¢r¸DYï}DúVúA;
s<ß.J1]1Ýv20150922_00211_stKsb336@ëù,Ž®¯?2æ.@€EŸ5…>‹'>Ë@ë…e¾œ(öE¢N{DXŸLB…âNA8ï<±ý"1]1Ýv20150922_00215_stKsb336@ëù2¼›?4€o@€EžöÍ>*‡
? '@µÂ^¾•E£Ë…DçÃB"'ì1]1Ýv20160719_00921_stKsb336@짉T}?8U@€E'cì=Úb–?—©c?õ`¾£SøE"i3DçÃ×Dú¹¢ABÊó<A@"1]1Ýv20160719_00925_stKsb336@짏ÆO?Bµc@€E'ï=ÒÝ`=ƒÆ@6fff¾OßEº)D[IDùÚ¸ABÙ<ž©Š1]1Ýv20160719_00927_stKsb336@ì§'ý(	?-yþ@€Eƒì=æ˜>OøN@AG®e¾£×
E"…DYðƒB~uABÀ?<Àˆ1]1Ýv20160719_00931_stKsb336@짙¸¸Ä?. ö@€E'ö=þË?Û®¥@ë…\¾«…E†é\DçwB€¾AC'Œ<'ó01]1Ýv20160822_00001_stKsb336@ì"ß°n'j?1ýv@€Eæ2=>df>±Éß@.¸Rb¾˜"uEêú¸DçÏ}Dú`9AE»Þ<¾7ì1]1Ýv20160822_00005_stKsb336@ì"߶ÞÞó?+Ž£@€Eä^ì>T?.×W@(õÃg¾©ûçEé…HD[$JDúPœAE´Á<ÂùŸ1]1Ýv20160822_00007_stKsb336@ì"ߺH%^?(×Á@€EãKö=ß³?äÃ@>¸Re¾¦ffEèÚDY'oB"ÑìAE¦Ë<Ñç1]1Ýv20160822_00011_stKsb336@ì"ßÀ̹W?1W@€Eã4®=úX'?€L@ÌÍ]¾/EæøöDçNáB…ÓøAF
a<´*é1]1Ýv20170620_01241_stKsb336@ìH«,ºùf?›ôÛ@€Eœí×=Êt?'öV?ÈõÃb¾¦éyEìöDçâ¸DúёAbÛ¢=؈I1]1Ýv20170620_01245_stKsb336@ìH«22øP?­Ãh@€EŒš=ݍÄ@.|?ÈõÃf¾¯²EœŠDZ"Dú¢òA`ˆ±=öhú1]1Ýv20170620_01247_stKsb336@ìH«5À™?³eO@€EÊ=ŸohAU@
=f¾²-Eœ\RDYÙB‹±'A`mG>(À:1]1Ýv20170620_01251_stKsb336@ìH«:/¶Ò?£õç@€E¼¸="9L@¨.@zá]¾"÷ÏE˜)DçZfB‰ô9Ab¯x=þ291]1Ýv20170621_01218_stKsb336@ìHʌ°íÉ?Ëáø@€E¶"á=uÛh1]1Ýv20170621_01222_stKsb336@ìHʒ<B¦?ÂØ%@€EµÙì=†:A
_h@5f¾ºáHE´ÃDYü{Dú™'A`eq>[Â1]1Ýv20170621_01224_stKsb336@ìHʔöí2?Ν@@€Eµ4=†M,1]1Ýv20170621_01228_stKsb336@ìHʚ'ó?ÌîÁ@€EµsR=7?"6@'®^¾'ë…Eµ€Dç@´B‡F%AdvŽ>lU¾1]1Ýv20170629_00580_stKsb336@ìIÃ	™+‹?ëˆ@€E¢Y×=ê °@?ôzáa¾"÷ÏE¤%®Dçë…DúeÓAd²=rÊ1]1Ýv20170629_00584_stKsb336@ìIÃ6žø?17@€E¡Xö=åf@F?ÿ?Æfff¾"t¼E¡;qDZbáDúDÕAc¸ç<çï–1]1Ýv20170629_00586_stKsb336@ìIÃ?j@€E¡F®=ëþ÷>»x€@jáHe¾‡+E¡fDY'}B"‡+Ac*™=‰}1]1Ýv20170629_00590_stKsb336@ìIÃ}õú?N'@€E 'ì>ž\>K‰Ì?Ê=q\¾—PE ý®DçZÑB'ÙšAdË¥=
ì91]1Ýv20180402_00879_stKsb336@ìll%ª?e#@€Ep)=̤=®µÜ?záHa¾©xÕE'®DçÐ1Dú`"AIãõ<Éuy1]1Ýv20180402_00883_stKsb336@ìllŠw=?pzˆ@€EŠÍ=´w>î`Š?…¸f¾‹C–EBáDZ3…Dú4!AIƲ<ǧš1]1Ýv20180402_00885_stKsb336@ìllbs=?gޝ@€E=×=µ
>°ÒÍ?s33f¾±©üE.ÍDXӅB";dAJ"—<°iµ1]1Ýv20180402_00889_stKsb336@ìllèj?Wïj@€EŽR=ú³a?mª?šáH]¾•E'HDç-'B"%ãAJ/Â<›Õ1]1Ýv20180430_00301_stKsb336@ìoë¦bA?)ò¦@€Eê«)=Öý^>»KO?У×a¾—
=EíÒfDç¯LDú"9AF<hk1]1Ýv20180430_00305_stKsb336@ìoë¬?Ž‹?&¼'@€Eë(Ã>rø<ü,_?ôzáf¾™‡EìëìDYøåDúešAF<'ØÔ1]1Ýv20180430_00307_stKsb336@ìoë¯I™§?$Z!@€EëWš>Bê?w›"@%f¾\)Eì·ìDXˆB‡«AF'7<°©Y1]1Ýv20180430_00311_stKsb336@ìoëµyt
?#:@€Eëh=úWš>½§»@½¸^¾\)EîÀDç×B†'1]1Ýv20180525_00931_stKsb336@ìs~XÖ0?.ħ@€E¥i=²ˆì?ÎsÜ?¸Qìb¾"÷ÏE§žDç¥ÃDúmABgf<ŽX"1]1Ýv20180525_00935_stKsb336@ìs…è6á?G9³@€E¦Ë…=ÚDH=Áá?ï\)e¾©xÕE¨»…DYëuDúX¬AB`æ<†•
1]1Ýv20180525_00937_stKsb336@ìs‰trï?/Ü@€E¦}=¹ªX>(z?°£×e¾«E©nRDXˆÅB…
PAB§²<<¢J1]1Ýv20180525_00941_stKsb336@ìsÜì«?&	Ò@€E¤´š=д@Líú@6ff^¾¯ E©0=Dæÿ+B…†¨AB²k<—D1]1Ýv20180804_00877_stKsb336@ì{ç,lµ`?‡–@€E™Ã=̍?Yˆ	?¹™š`¾©ûçE›ƒDçÙhDú¯;A;
Ç<íJ|1]1Ýv20180804_00881_stKsb336@ì{ç2Røö?œE@€Eš¦=±<îj€?¥¸e¾›¥ãEš2{DZTJDúpÅA;4'=3pG1]1Ýv20180804_00883_stKsb336@ì{ç5ƒå? ÐÍ@€EšÙÃ=§å@Æ1?záHe¾®{Eš×DYIB‡Ô{A;|=:÷þ1]1Ýv20180804_00887_stKsb336@ì{ç:‰ä?™$@€EšVš=£Óè>dïó?p£×Z¾Ÿ¾wEœqDçb˜B…Û¦A;B=ÿ	1]1Ýv20180812_00433_stKsb336@ì|â-T›?C`0@€E¸=¦0?eU@33`¾¡G®E"¥®D砋Dú©/A;"$<füˆ1]1Ýv20180812_00437_stKsb336@ì|â4Ðú?IšV@€EBf=ÎL=Ï%j@Qìe¾³33E"ÈfDZ<jDú²^A:¾'<Š§1]1Ýv20180812_00439_stKsb336@ì|â8O!{?<¶á@€E3=èI£@s¢;@Aë…f¾´¼jE•Œ)DY
NBŠ¯A;<Ÿü71]1Ýv20180812_00443_stKsb336@ì|â?¸??ãé@€Eá=Œˆ|>gì-?ë…]¾¶È´E'ԏDç=qB‰,A:*ö<V
1]1Ýv20180815_00109_stKsb336@ì}?âM͓?!æ@€E"I…=ééX>êÐ&@‹×
a¾›"ÑEš9
DçÞ^DúdjA<#q<üŸè1]1Ýv20180815_00113_stKsb336@ì}?é¡?%ø@€E"´{=ހ|=®5(@—\)e¾£×
Eš;ÃDZE²Dú.NA;;­<ì0è1]1Ýv20180815_00115_stKsb336@ì}?ì>!y?&AÚ@€E•Rì=Ä»41]1Ýv20180815_00119_stKsb336@ì}?ò8+À?.;Ç@€E•ë
=ܹà?°ïú@0£×\¾¥`BE™Õ
Dç)üBàBA:Ë^<›–"1]1Ýv20180826_00133_stKsb336@ì~¡?N¹Ð@€E"¸
=·îT?Ú>?æff`¾˜bE•Â)DçÁÃDú öA9—s<r¡C1]1Ýv20180826_00137_stKsb336@ì~¡–â°?=p9@€E"‰
=À?À>WuÜ@\)e¾ºáHE—µ×DZZDú›®A9¢w<oçƒ1]1Ýv20180826_00139_stKsb336@ì~¡
áZx?D=Û@€E"\ì=ÄZÄ?Lj3?Ýp¤e¾±©üE–»\DXúB‰[¦A9²9<^"Æ1]1Ýv20180826_00143_stKsb336@ì~¡˜ùâ?0‡Ú@€E"¤=Á
H<¹bc@&ff]¾¬1E—6{DçSuB‡¯A9D=<sÕ1]1Ýv20180830_00052_stKsb336@ì vØm?/g@€E"Zš>sd?Ó`Ã@šáHa¾§l‹E™ÿ3Dç¦Dú§¦A:á§<ü"71]1Ýv20180830_00056_stKsb336@ì |ÖJ$?1pn@€E"Àì>æˆ?¹­@‰™še¾›¥ãE˜ûšDYÿÏDú­`A:"ß<ÌU1]1Ýv20180830_00058_stKsb336@ì €-|»?2éu@€E"l
=ý©Ê?ít'@:=qe¾—PE•$¸DXî%BŒVA:g<«¡
1]1Ýv20180830_00062_stKsb336@ì †Ã£®?.ìì@€E'á>ûÊ@"8@¼(ö]¾±©üE™}×Dç:ÙBˆ)1]1Ýv20180901_00253_stKsb336@ìaTŸú‡?FÊÔ@€EoÕÃ=Ï
@ëí@n{a¾¶È´EyêfDç¹yDú|"A9žè<ä‰N1]1Ýv20180901_00257_stKsb336@ìaZ©úe?I¢ê@€En…®=°T >c+^?ð£×d¾ A‰Eu)HDZ2NDúhRA9˜Î<€]Z1]1Ýv20180901_00259_stKsb336@ìa]¼ô"?Rm³@€Em¨¸=ºÜ?‹±@R\f¾´¼jEy"¸DX¿¾B‡{çA9B,<Âæ51]1Ýv20180901_00263_stKsb336@ìad+ú?Zµû@€El¬=¬z´1]1Ýv20180905_00061_stKsb336@ìß¿Wk?,Ř@€E®sö>%1]1Ýv20180905_00065_stKsb336@ìßÆzó¼?&N£@€E®q>f@†}§@ó×
e¾ A‰E³üáDZ¦Dú¶N1]1Ýv20180905_00067_stKsb336@ìßÊŽ;?!ü<@€E®_=>'ˆX?0K@$záe¾–‡+E±ÐfDXÜjBŒ{A:Ä´<pX'1]1Ýv20180905_00071_stKsb336@ìßÐÒ*…?*½@€E­œö>7fQ1]1Ýv20190321_00556_stKsb336@옊hÎ5-?¥@€E¡f=ò!þ1]1Ýv20190321_00560_stKsb336@옊o…©£?jß@€E Ûì=ãÎ1]1Ýv20190321_00562_stKsb336@옊r6X­?ë@€E¡RÃ=ÎM1]1Ýv20190321_00566_stKsb336@옊wè3Û?)ºë@€E ê…=Í Ê>¤R@Qì\¾‹C–E¤2¤Dçs¦BÍÓA8ú<Ö‰1]1Ýv20190819_00685_stKsb336@ì«e×¥c&?)¤~@€E¦w\=ó,³?î
Æ@33c¾¦éyE­¡3DçüÅDûyPABZ<»a1]1Ýv20190819_00689_stKsb336@ì«eݲ"R?7š@€E¥EÍ=¨0?Ãl–@I™š-¾¦éyE«\DZ¢ÁDû]`AA™<¨Òv1]1Ýv20190819_00691_stKsb336@ì«eಸ$?'wñ@€E¤¶=Ò$? ´?@Që…f¾®—E«HDYF¸B–
ÁAA}Ž<¨ç"1]1Ýv20190819_00695_stKsb336@ì«eçq³÷?7¹@€E¢†=¿¼>ݵÏ@*áH^¾šŸ¾E§ÚáDçwB–RòAA­ø< Of

==> anc/pub_raw/L222_177_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:20
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="196">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:04">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  196 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:20' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             !&¯û·v20100329_00636_st  Ksb350@êþ«â½yô?Píg@€E €=Þæ‰A1œ?·
=h¾•EŸÌ=DÄ{žD'NáAwt;=s¢I                  ÀÀøÀÀ€Awt;?®tI !&¯û·v20100408_00537_st  Ksb336@êÿéþkZÂ?+@€E–x×=¤Â˜@éÄ?úáHa¾œ(ö
E"òáD)©'D˜gmAzڐ=Çðð                  ÀÀøÀÀ€Azڐ?¸þ!&¯û·v20100408_00641_st  Ksb350@êÿë+ú? \@€E–{¸>¿7@ôÏ?ó33h¾å`E"ΤDÄd¼D'PAvU=e%"                  ÀÀøÀÀ€AvU?¬¤¤@!&¯û·v20100409_00549_st  Ksb350@ë
•?!´Ñ@€E"VÃ=Á€@wÆ>@=qg¾¡ÊÁE'l¤DÏD'"òAwÀØ=Š-à                  ÀÀøÀÀ€AwÀØ?±E¼!&¯û·v20110728_00267_st  Ksb350@ë;aˆî&?;7I@€EŸþ{=›'ÌDzpÉA¥ë…Q¾£SøE¬\DÆáhDŽ Ív20110728_00267_stA Iº<#×
?ÆåS8M¿€A Iº?à!&¯û·v20110801_00560_st  Ksb336@ë;æžï»?Kh0@€Ej©
=´¸v20110801_00560_stAÌÍ<#×
?À½"*pÛJÁAÌÍ?Ð!&¯û·v20110804_00735_st  Ksb336@ë<EóDu¦?h(j@€E©:f=«[Èv20110804_00735_stA(ö<#×
?À½"*pÛJÁA(ö?Ð!&¯û·v20110805_00687_st  Ksb336@ë<fOƒUµ?_÷Ö@€E¦¶š=»wÜv20110805_00687_stAn˜<#×
?À½"*pÛJÁAn˜?Ð!&¯û·v20110817_00652_st  Ksb350@ë=ãu…¸¼?!t€@€E%\>³êv20110817_00652_stAÒò<#×
?Ãç©c¼¾²ÁAÒò?Ð!&¯û·v20110820_00558_st  Ksb336@ë>C²ÏC?)¥1@€Ek·
=ÔmTv20110820_00558_stA<#×
?À½"*pÛJÁA?Ð!&¯û·v20110901_00444_st  Ksb350@ë?Áº³õæ?1=@€E¸ö=©¯B#"×@Ê=qf¾ÍÒòEÀ DÊà9DŠVáv20110901_00444_stA(È´<#×
?Ái Ä'"_ÁA(È´?Ð!&¯û·v20110903_00346_st  Ksb336@ë@û[°Ö??fë@€E›Y¸>6›B"hì@0£×h¾™‡
Eš¸D6ê-D'þfv20110903_00346_stA2ñª<#×
?»]õmóÔM¿€A2ñª?à!&¯û·v20110917_00453_st  Ksb350@ëAÃ0ï?1*Þ@€Eá=è¶`B"n@ £×f¾¨õÃEŽ¤DÇDÜÍv20110917_00453_stA:^5<#×
?»]õmóÔM¿€A:^5?à!&¯û·v20110925_00555_st  Ksb336@ëBÂ]^°:?¡þ#@€EÌvH=²€AÃ|•?+…h¾´¼j
EËÃ
D6ôÝD'ÖÉA=ýù=¢Èv20110925_00555_stA=G®<#×
?À½"*pÛJ¿€A=ýù? TY!&¯û·v20110927_00088_st  Ksb350@ëCZN?"­@€EÑB…=ÒÐÞBŸ†Ÿ?'ë…g¾ž5?EÎÁDÊݪDŠ?ßv20110927_00088_stA<£×<#×
?ÂK˜¯zØ0¿€A<£×?à!&¯û·v20110930_00133_st  Ksb350@ëC`;V=?F'ñ@€E¦‹=¿è|BÂê+?¾¸Rg¾¬1E¥NRDÊò‡DŠC;v20110930_00133_stA>MÓ<#×
?Ãç©c¼¾²¿€A>MÓ?à!&¯û·v20111009_00327_st  Ksb336@ëD€ŠA­?9Ôö@€E×=Ë×ÞB‡\@£×g¾™‡
ETRD/2-D•iyv20111009_00327_stA?&é<#×
?Ä4HŸ¢ù4¿€A?&é?à!&¯û·v20111012_00207_st  Ksb336@ëDàÃ+³ã?…Z~@€E"Ø=¿ÔÜB
ê?€k¾ª~ú
E"ÖRD6ƒ¶D'¥7v20111012_00207_stA>ñª<#×
?Ái Ä'"_¿€A>ñª?à!&¯û·v20111015_00180_st  Ksb336@ëE@³t63?¹º¢@€E¡€×=×A \g?(öi¾­V
E¢ RD6WD'®ÁA@ß#=-Yv20111015_00180_stA@¬<#×
?Ãç©c¼¾²¿€A@ß#?¥¢K !&¯û·v20120312_00427_st  Ksb336@ëWê~ ÿê?±+@€E­Ä…=Ç4@@¦Î1?ýp¤g¾¨r°
E°à¤D.üœD•ã…An+=7YÉ                  ÀÀøÀÀ€An+?¦ë9 !&¯û·v20120316_00424_st  Ksb350@ëXi²sÊþ?!%'@€E¨°ö=Áׄ@øD
?¾¸Ri¾¡G®E¨šDÆÓuDŽZAoª=MY                  ÀÀøÀÀ€Aoª?¢É« !&¯û·v20120319_00559_st  Ksb350@ëX̅T¯?mO@€E—$>
qØ@-@£×i¾«E–¨{DÆÚ DŽDAo=Oß¹                  ÀÀøÀÀ€Ao?©û÷ !&¯û·v20120330_00584_st  Ksb336@ëZ,¥Îk]? ÑÉ@€E«j=®—$@]|6?ٙšb¾§l‹
E®|¸D.'šD•)ìAo8;=\]                  ÀÀøÀÀ€Ao8;?¢K‹ !&¯û·v20120602_00274_st  Ksb350@ëb)´³¦?­í¼@€E"ž=éBi>$|g?k…g¾š¬E‰ÃDÊ°¬DŠTƒAo=‰ß                  ÀÀøÀÀ€Ao?¯ñ;à!&¯û·v20120606_00646_st  Ksb336@ëb¨Oit¹?Pán@€E•
)=uˆ?ù:?Àe¾ÎÙ
E•D6"òD']ÛAoCë=ŒàÙ                  ÀÀøÀÀ€AoCë?±œ !&¯û·v20120607_00754_st  Ksb350@ëbÈáÍÐ?C´d@€Eqì=•^¤>ÀwG?ÁG®g¾¢MÓEnN¸Dʙ¢DŠSžApþ=7vq                  ÀÀøÀÀ€Apþ?¦îÎ !&¯û·v20120610_00202_st  Ksb336@ëc$+Ëp?ŸŽ@€E—Œ{=Òæ§@Žsý?Տe¾° Å
E—•šD6¥ãD'TAqnï=)ÄÇ                  ÀÀøÀÀ€Aqnï?¥8˜à!&¯û·v20120610_00582_st  Ksb350@ëc'څ§Ê?/ëš@€E€>-·¿>43½?ê=qg¾ŽÙE~#×DÊoDŠSAqÄÆ=Šò                  ÀÀøÀÀ€AqÄÆ?£^@!&¯û·v20120611_00466_st  Ksb336@ëcDtm*%?ƃ@€E"¸á=ÆS"@
ìÙ@õÃW¾¤Z
E"Ö{D6ƒøD'Arõl=ˆa                  ÀÀøÀÀ€Arõl?±" !&¯û·v20120614_00269_st  Ksb336@ëc£w<??Gö@€E†õö=¶ûè?Ù¹€?µÂ^¾ž¸R
E†H{D6ƒçD'1¢Aoè5= "Ô                  ÀÀøÀÀ€Aoè5?¤š€!&¯û·v20120616_00368_st  Ksb350@ëcäßUe?&;@€E‡v\=ÂÍ<@(Ñò?ٙšg¾£SøE†ŽDʤ)DŠœ{AoÙU=+Â5                  ÀÀøÀÀ€AoÙU?¥xF !&¯û·v20120617_00992_st  Ksb350@ëdôÛµ?@¼B@€Er+q=€û˜>iŸØ?¯\)g¾ ÄœEpEDʛDŠYXAoü.=	                  ÀÀøÀÀ€Aoü.?¢Â! !&¯û·v20120617_01020_st  Ksb336@ëd`Aô—?/ù+@€Ex:==¨q=Yr?ÌÌÍ_¾ž¸R
EvâáD6"ZD'ÛøAoœ=7Xã                  ÀÀøÀÀ€Aoœ?¦ë`!&¯û·v20120628_00301_st  Ksb350@ëebòÒuX?(Fò@€E˜è®=ÊH@>¤€.?Ü(öd¾¨r°E—÷ÃDÊ­DŠ·
Ar»=5А                  ÀÀøÀÀ€Ar»?¦º!&¯û·v20120630_00125_st  Ksb336@ëe¢(?
@€E¨N×=â0}@"é–?Þ¸RU¾'n˜
E¦b{D6Ÿ®D'd¬Ap—¼=*è                  ÀÀøÀÀ€Ap—¼?¥A!&¯û·v20120703_00712_st  Ksb350@ëfhô'?U]÷@€Eu>$ºR?óé?§®h¾¤ZEr&Dʑ'DŠW–AqÜ®==t`                  ÀÀøÀÀ€AqÜ®?§®Œ!&¯û·v20120704_00771_st  Ksb336@ëf&c°ú?9Ùs@€EN
á>%]?Oâì?\X¾¥ãT
EKìD5³TD',9Aql==Ä                  ÀÀøÀÀ€Aql?§ x€!&¯û·v20120705_00315_st  Ksb350@ëf@éæS?¨…@€E~e3>	dý@&êþ?Që…e¾Â\E|šDʍDŠßTAq>㎠                 ÀÀøÀÀ€Aq?ÂqÀ!&¯û·v20120705_00991_st  Ksb336@ëfFdQä#?Sf@€EL{=˜§<¾¼^?¢\d¾µÂ
EI;\D5šòD'¶AqÍ7=O¼b                  ÀÀøÀÀ€AqÍ7?©÷Œ@!&¯û·v20120706_00800_st  Ksb350@ëffF›4Ï? ØZ@€Ec='®È>™e™?ê=qh¾¤Ý/E`ÕHDʟDŠPJAqC8=õ7                  ÀÀøÀÀ€AqC8?£~¦à!&¯û·v20120707_00374_st  Ksb350@ëf'ÏWÑ£?Dy@€E{Õ>J&?Ëæù?ã×
d¾ž5?EvÞDʳDŠ£LAt
Ö=?ÔË                  ÀÀøÀÀ€At
Ö?§ú™`!&¯û·v20120712_00352_st  Ksb350@ëg&ó‰o?jò@€E‡¦…=´é°>ÛÑ?Ž{g¾ž5?E…€öDÊ·¶DŠ_…Aq‡=v2‰                  ÀÀøÀÀ€Aq‡?®ÆQ !&¯û·v20120716_01153_st  Ksb350@ëg§Õƒå¨?z@€E–,á=—KŒ>"ÀŸ?£×g¾¨r°E"³šDʸöDŠJAp|= Þj                  ÀÀøÀÀ€Ap|?¤Í@!&¯û·v20120718_00106_st  Ksb336@ëgà¡dê?!Á˜@€EäVö=Çù\@"Ø@@…a¾ž5?
Eäy\D2ŠoD8bAr‡h=mA                  ÀÀøÀÀ€Ar‡h?­¨  !&¯û·v20120718_00630_st  Ksb350@ëgäJu¸?3ãÎ@€E­\>	Ñ0=CWH@ÌÍf¾œ¬E©½×DÊUôDŠÇ;AmÁo='                  ÀÀøÀÀ€AmÁo?°@3 !&¯û·v20120722_00803_st  Ksb336@ëhd€ŠY`?JN@€E†k®=ÿdC>Ü:˜?ü(öi¾§ïž
E†è¸D6k3D'îÁAsGù=Vfœ                  ÀÀøÀÀ€AsGù?ªÌӀ!&¯û·v20120723_00400_st  Ksb336@ëh'"'È?KQ@€E€ºö>"¯á>ÆØû?µÂh¾—P
E~]D6='D'áªArQ=<ïK                  ÀÀøÀÀ€ArQ?§é`!&¯û·v20120725_00580_st  Ksb350@ëhŐ0?A=4@€E"t
=ïGÑ>")Ø?У×f¾ A‰EöDÊáDŠ‹ArF»=A£²                  ÀÀøÀÀ€ArF»?¨4v@!&¯û·v20120725_00704_st  Ksb336@ëhÆñ¹ì?(µ•@€E"Bö=¸ù¤>—P•?±ë…e¾"zá
Eƒ×D6‹D'bAr¤c=š×                  ÀÀøÀÀ€Ar¤c?£SZà!&¯û·v20120726_00296_st  Ksb336@ëhââ#v?¨‡@€Eƒ'{=ÊÄH>ÑL¢?ØQìh¾—P
E'©šD6,îD'üAr|=c–b                  ÀÀøÀÀ€Ar|?¬rÌ@!&¯û·v20120731_00723_st  Ksb350@ëi"¶ŠÁ?W37@€EQãÃ=gJ0?—$Q?ýp¤h¾¡G®ENHDÊ·ðDŠyAnϑ=1                  ÀÀøÀÀ€Anϑ?³¦ À!&¯û·v20120801_00526_st  Ksb350@ëi£²yo-?V§Z@€EOݚ=l‡Ø                  ÀÀøÀÀ€Àø!&¯û·v20120803_00088_st  Ksb350@ëißæ™w5?Ž@€EŠéq=…M"                  ÀÀøÀÀ€Àø!&¯û·v20120804_00677_st  Ksb336@ëjC%I?RÁÁ@€Eˆ_×=–ºH>KÐe?Ê=qi¾¸Ôþ
E‡Ú{D63…D'Ñ/ArŽ´=2ôf                  ÀÀøÀÀ€ArŽ´?¦^ŒÀ!&¯û·v20120805_00439_st  Ksb336@ëj#7'_?ôÙ@€Ef®=É!? á@ÌÍi¾¤Z
E'*=D69XD'ýPAq"ï= )                  ÀÀøÀÀ€Aq"ï?´!€!&¯û·v20120812_00433_st  Ksb350@ëk K6?U'@€EÀ=—1ˆ>Ǘ¼?†ffd¾° ÅE~ö¸DÊÖDŠŒÅAq‡#=S@                  ÀÀøÀÀ€Aq‡#?ªbh!&¯û·v20120814_00505_st  Ksb350@ëkC ב? 3H@€EƒŒ=è<Ä?‰:®?ð£×c¾¦éyE'
DÊÓ®DŠƒAq¼==AM6                  ÀÀøÀÀ€Aq¼=?¨)¦À!&¯û·v20120815_00056_st  Ksb350@ëk_u´Aæ?Dãm@€E‰¢3=ÑÀl                  ÀÀøÀÀ€Àø!&¯û·v20120815_00312_st  Ksb336@ëkb
ÀB%?.YB@€EeÄö=ÉÍ3?°ŽC?áG®d¾°£×
Ef&D6'òD'n‡Aq=X=Snÿ                  ÀÀøÀÀ€Aq=X?ªmßà!&¯û·v20120817_00058_st  Ksb336@ëkŸxãfA?@û½@€Ee°=´ªÐ>yé?Î{i¾½p¤
Ef±ÃD6ŠoD'…yArõ=EY                  ÀÀøÀÀ€Arõ?¨«# !&¯û·v20120817_00392_st  Ksb350@ëk£³Óý?ss»@€EV
=¼çø?xg?k…f¾«ETÝDÊæ‡DŠ€1AqY=M]ý                  ÀÀøÀÀ€AqY?©«¿ !&¯û·v20120818_00067_st  Ksb336@ëk¿·î-ð?&G›@€E§>ö=Á¥ø?ì¥U?˅i¾'n˜
E¨7\D6‰ÛD'ãAqâÒ=)6Ò                  ÀÀøÀÀ€AqâÒ?¥&Ú@!&¯û·v20120818_00499_st  Ksb336@ëkä7WZ?=@€E…eR=É €>Ž4?³33d¾³¶F
E†¶{D6RD'K¦AqO{=·±                  ÀÀøÀÀ€AqO{?¢öö !&¯û·v20120818_00620_st  Ksb350@ëkÄʏÆ1?R›t@€EšXš=±*p?›Î?Àf¾¬1E™ÃDÊìÕDŠrFAqZ¥=?7†                  ÀÀøÀÀ€AqZ¥?§æðÀ!&¯û·v20120828_00403_st  Ksb350@ëmÿó<?OæE@€E©N×=†Æ8?þ/N?Ÿf¾»çmE§¬¸DÊç×DŠ"RAr¿W='Úç                  ÀÀøÀÀ€Ar¿W?¤û\à!&¯û·v20120829_00206_st  Ksb336@ëm!Ž5Èd?
«@€E¤š==ÌÕ¡@WJ
@®N¾¼j
E¥lD6xBD'ÉAu¢7=Š{                  ÀÀøÀÀ€Au¢7?±BO`!&¯û·v20120829_00502_st  Ksb336@ëm$Ùì?³H@€E¨áÃ=áúU?o÷ü@×
R¾›¥ã
Eª–RD6žD'AtT[=IÌ?                  ÀÀøÀÀ€AtT[?©9‡à!&¯û·v20120909_00263_st  Ksb350@ën€É£1É?A¨|@€E¨==ž]ø?W"?\f¾Ÿ;dE¦øfDÊâDŠŸmAr<ž=:Àò                  ÀÀøÀÀ€Ar<ž?§X@!&¯û·v20120911_00212_st  Ksb336@ënÀÿ¹cŽ?ƒà@€E¬DÃ=ڂâ?N¸?å¸c¾"÷Ï
E¬u×D6nÉD'*5ArÅ6=uaõ                  ÀÀøÀÀ€ArÅ6?®¬> !&¯û·v20120912_00265_st  Ksb350@ënác!2*?€@€E²¨=Æý =¯v@£×e¾±©üE°ÊáDÊäÍDŠŒ¼As%R=\Xé                  ÀÀøÀÀ€As%R?«‹ !&¯û·v20120919_00170_st  Ksb350@ëoÀʀ+ß?j©@€E"áá=í'g>ˆ‹%@=qe¾¯²E'ÍHDÊëðDŠ‰`At~i=€ð                  ÀÀøÀÀ€At~i?°¾!&¯û·v20120925_00361_st  Ksb336@ëp'*oÛ?T› @€EÎ/q>ùñ?/.Ï?˅^¾\)
EÑ<ÍD6z°D'7ÏAr˜G=YÉ                  ÀÀøÀÀ€Ar˜G?«9 €!&¯û·v20121005_00128_st  Ksb350@ëqÁ4]ºÆ?¬M¨@€Eé=›·@ɯg?Ž{h¾¬1Eœ¸DʬœDŠ'Aq¢ž>˜•                  ÀÀøÀÀ€Aq¢ž?Âó !&¯û·v20121007_00214_st  Ksb336@ër‡VUÍ?MÃ@€E¢=ãâ»>‡T;?œ(öN¾¤Z
E£šD6yšD'2=Arúc=|ö€                  ÀÀøÀÀ€Arúc?¯žÐ!&¯û·v20121014_00180_st  Ksb350@ërà=¹?®¨@€EÓø®=›=È>ž{}@\f¾¨õÃEÓ«
DÊÑ'DŠuAsgá=m*                  ÀÀøÀÀ€Asgá?­¥B !&¯û·v20130301_00673_st  Ksb336@ë"+ÆzÎ'?9Oh@€EµPH=ð"Ó?i?¯\)h¾/
E¸–ÍD6ÄD'§uAuB5=;0Í                  ÀÀøÀÀ€AuB5?§f !&¯û·v20130308_00705_st  Ksb336@ë…îp±?&§ä@€EºË¸=ï$L>V7®@\h¾®—
E»èRD6ä‹D'tþAt\Š=g	s                  ÀÀøÀÀ€At\Š?¬á.`!&¯û·v20130313_00812_st  Ksb336@녪–©±?µR@€E˜}3>mŸ@&…l?¡G®f¾Ø"u
E˜h=D6"D'dÍArÜr>6?1                  ÀÀøÀÀ€ArÜr?ÆÇæ !&¯û·v20130315_00561_st  Ksb350@ë…ë8I"?Ÿ@€E™ÎR=ºhÜ@U¿?ôzá\¾ª~úE™¾áDʽªDŠÔ‹Außk="ç                  ÀÀøÀÀ€Außk?°œàà!&¯û·v20130317_00458_st  Ksb336@ë†*°Kã?å¤@€E§qö=ëuÖ@;Àä@áH@¾œ¬
E¨ª)D6"îD'²Axà›=¦8                  ÀÀøÀÀ€Axà›?´À§!&¯û·v20130325_01071_st  Ksb350@ë‡,5"_Ä?¨Á@€E™®=åò?a?ø@33e¾µÂE™4¸Dʶ=DŠ­ÓAu[·=Y÷¿                  ÀÀøÀÀ€Au[·?«>÷à!&¯û·v20130326_00694_st  Ksb336@ë‡K¼ßé?/T/@€E¢u=È©ô@'%?Ôzáe¾«
E£®D6—+D'O}AsºB=<eË                  ÀÀøÀÀ€AsºB?§Œ¹`!&¯û·v20130625_00928_st  Ksb336@뒨Ý}(ö?Šš@€Ea(R=œõÓAÓW?´zág¾²°!
EcÅqD6ÑìD''ßAt\†=Ý%7                  ÀÀøÀÀ€At\†?»¤¦à!&¯û·v20130713_00257_st  Ksb336@ë"ঞšŠ?U@€EŸuá=ܝ±?†¬ì?ã×
g¾™‡
Ež)D6¸ÕD'´ÕAqÖ+=ZWð                  ÀÀøÀÀ€AqÖ+?«Jþ!&¯û·v20130714_00486_st  Ksb350@땦¶ ?2ÀÄ@€E¬œ¸=ü×!@Âi@33e¾£×
E«CHDÊۖDŠ»ÏAquà=>‡ÿ                  ÀÀøÀÀ€Aquà?§Ðÿà!&¯û·v20130723_00318_st  Ksb350@ë–% ²W?\Kš@€E€ÿš=›{ü@ã›g?±ë…e¾«…E{¹šDʯ¶DŠ€"AsI=Oµ                  ÀÀøÀÀ€AsI?©ö¡!&¯û·v20130724_00637_st  Ksb350@ë–E¶ü?i·@€E‹ZÃ=™Å@Yž<?¢\d¾Ÿ;dE‡ë3DÊÊ DŠ}PAug=WK‡                  ÀÀøÀÀ€Aug?ªépà!&¯û·v20130801_00071_st  Ksb350@ë—?h(é?7d@€E†½š=ۜË?*"³?ð£×c¾®—E…p=DÊÙyDŠÚFAsØ>=w¡z                  ÀÀøÀÀ€AsØ>?®ô/@!&¯û·v20130801_00503_st  Ksb350@ë—C\à[?\Æ5@€E|¥q=›ú¬>¦-e?¬ÌÍg¾©ûçEw"öDÊã®DŠ"‹ArË<=,Æì                  ÀÀøÀÀ€ArË<?¥˜Ý€!&¯û·v20130801_00743_st  Ksb350@ë—EGQ×?^Ø@€EmÍ=‡‡X>,?ž¸RW¾²-Eg³…DÊ­‰DŠ¡ËAsq=Q¦'                  ÀÀøÀÀ€Asq?ª4Ò@!&¯û·v20130804_00530_st  Ksb350@뗣;Õn?n<@€E—@ö=áeŠ>{×?ï\)f¾©xÕE"ðÍDÊËðDŠNVAt.^=cÁb                  ÀÀøÀÀ€At.^?¬x,@!&¯û·v20130804_00922_st  Ksb350@뗦 ‹5~?5c"@€Eœ
ö=•¬?ö £?î{f¾¬‹DE˜®fDÊDŠž˜As·ù=N/j                  ÀÀøÀÀ€As·ù?©Åí@!&¯û·v20130805_00116_st  Ksb336@뗿خ͈?.Æ@€Eª6Ã=¸E4                  ÀÀøÀÀ€Àø!&¯û·v20130805_00448_st  Ksb350@ë—Ã֌"?2¨§@€E¢Õ
=¹>w²'?Ã×
g¾ž5?EŸáDʸJDŠhÅAuF=L¹´                  ÀÀøÀÀ€AuF?©—6€!&¯û·v20130805_00572_st  Ksb336@ë—ÄFƒ?ʐ@€E£«¤=à<R@1ƒ?¸Qìa¾´¼j
E£öRD6‰hD'0"Ast=5¤                  ÀÀøÀÀ€Ast?¦´€!&¯û·v20130806_00533_st  Ksb336@ë—ãÅCvL?'/@€Ež™š=Ìèg?o†X@\c¾ Äœ
E .RD6"DD'EüAvK=:þ                  ÀÀøÀÀ€AvK?°'_À!&¯û·v20130806_00697_st  Ksb350@ë—åÝ¡†?¯(@€E¡àf=æ"!>WPr@
áHd¾£SøEž}®DʙhDŠ''Au¦é=WqÚ                  ÀÀøÀÀ€Au¦é?ªî;@!&¯û·v20130807_00669_st  Ksb336@ë˜ "¯Ó?'©n@€E'Ä3=×b#@!˜ä?ÚáHa¾Ÿ¾w
E•W×D6±D'6‡Auœ}=[3]                  ÀÀøÀÀ€Auœ}?«fk !&¯û·v20130809_00725_st  Ksb336@ë˜Frº\³?©•Æ@€Exá=ó8ñ@:xv?£×e¾²-
Ey
=D6°öD'FVAsçA>.Êd                  ÀÀøÀÀ€AsçA?ÅÙL€!&¯û·v20130813_00056_st  Ksb350@똿N âc?T¿/@€E¹±R=í¨Ž>áõd?±ë…g¾¤ZE¶ã®DÊñDŠ7
Ar<ð=cj™                  ÀÀøÀÀ€Ar<ð?¬mS !&¯û·v20130813_00380_st  Ksb350@ë˜ÄÝ)œ?I¼/@€EœûH>-÷,>Ö¾ç?Ê=qe¾¡ÊÁE™¿…DʁËDŠ½qArÞå=(XV                  ÀÀøÀÀ€ArÞå?¥
À!&¯û·v20130818_00370_st  Ksb350@ë™aèú ?š¸@€E˜Øá=öUw>}Ý@(Qìg¾¸ÔþE•ý×DÊÄDŠ}‰Arʋ=o.É                  ÀÀøÀÀ€Arʋ?­åÙ !&¯û·v20130826_00270_st  Ksb350@ëšaîD@Í?]º6@€E®=½˜¤<^?ž¸Re¾¥ãTEŠ‹…DÊ­'DŠªAp+'=7´                  ÀÀøÀÀ€Ap+'?¦àV€!&¯û·v20130827_00318_st  Ksb350@뚁É=¡ ? G@€E£®>צ>¬œÅ?øQìf¾­'hE ø¤DÊwøDŠïçAs¸=Qa@                  ÀÀøÀÀ€As¸?ª,(!&¯û·v20130830_00212_st  Ksb336@ëšáùOb?ç}@€E'r)=ÙÀ==£gº?èõÃd¾ž5?
Eæ{D6|þD'j¸Aqf¤=T                  ÀÀøÀÀ€Aqf¤?ªƒ!€!&¯û·v20130831_00430_st  Ksb336@뛿ø"z?"fq@€EšBö='oì@ˆþO?‡®b¾°£×
Eš,öD6—\D'PAr'¨=Š^                  ÀÀøÀÀ€Ar'¨?±B«À!&¯û·v20130905_00136_st  Ksb350@뛡êÂÌ?!W]@€E¸—
=ª(y>ŸþV@
áHd¾ª~úE¶ØRDʘöDŠ Avv=hD›                  ÀÀøÀÀ€Avv?­"`!&¯û·v20130906_00265_st  Ksb350@ë›ÁÂJm7?8Ç©@€EÃÜ\=‰p?Ïä/?ÈõÃg¾œ(öEÁ®DÊ£®DŠ'ÓArÄ =Pý!                  ÀÀøÀÀ€ArÄ ?ª¤ !&¯û·v20130920_00174_st  Ksb350@띀›ÆOZ?Jžh@€En±q= ×¨?þ@ffR¾®{EkC\DʊDŠ·}Apº…=žP}                  ÀÀøÀÀ€Apº…?³Ê !&¯û·v20130924_00178_st  Ksb336@ëžžJ¾j?Åq@€E·ö=²[¼?jT¬?â\\¾²-
E·ë…D6yD'/ßAr'›=BU½                  ÀÀøÀÀ€Ar'›?¨J· !&¯û·v20130927_00169_st  Ksb336@ëž`˜ ðÑ?gsö@€E–=€é>c§ÿ?«…e¾¯²
E•¤D6zÁD'FVAt1¨=Râ°                  ÀÀøÀÀ€At1¨?ª\V!&¯û·v20131002_00078_st  Ksb350@ëžÿ·H%ß?' –@€E–'…=¾?d?s²!?Ñë…e¾©xÕE"™ÃDʈDŠ©AtÎ=4°Z                  ÀÀøÀÀ€AtÎ?¦–@!&¯û·v20131004_00219_st  Ksb350@ëŸAKoÀ?=O'@€E¡ž='ì >6?èõÃg¾«EŸ8DÊ{LDŠ•?As³==n†                  ÀÀøÀÀ€As³=?­ÐÂ`!&¯û·v20131006_00057_st  Ksb336@ëŸÄcQ‰?,Oo@€EŸû{=Ç4€?¼kÔ?ü(öe¾"t¼
E£s…D6ž¨D'VAqè"=o=,                  ÀÀøÀÀ€Aqè"?­ç¥€!&¯û·v20131006_00173_st  Ksb350@럀°áCý?FKš@€E¢Õ…=˜>8ؒ?ºáHg¾¤Ý/E ÔfDʜöDŠk…As…
=bí                  ÀÀøÀÀ€As…
?¬] @!&¯û·v20131007_00130_st  Ksb336@럠</€Ì?6@€E¼
ö=Êb!?:T?å¸h¾œ¬
EÀ)D6Ù'D'8ƒAtrì=‰K»                  ÀÀøÀÀ€Atrì?±)w`!&¯û·v20131017_00121_st  Ksb350@ë à]êî?ŽŽ.@€EÁ'¸=ÁÉÐ?Ø×?ƒ×
g¾–E¿D¸DÊC3DŠwÏAt0Ò=§·À                  ÀÀøÀÀ€At0Ò?´öø!&¯û·v20131018_00049_st  Ksb336@ë ÿçpqØ?[@€E¿]=ì?@¥Í?§®d¾²-
EšD6§žD'D¬At®ö=Gݒ                  ÀÀøÀÀ€At®ö?¨û²@!&¯û·v20140329_00680_st  Ksb336@ëµLR·'I?•._@€Enì=yF0>.Jî?¨õÃf¾Æ$Ý
EjD6¡hD':úAr±8=âðÜ                  ÀÀøÀÀ€Ar±8?¼^€!&¯û·v20140428_00213_st  Ksb350@ë¹5Ü/ì?^Ñô@€E«7¤=o× @Mâ@¸f¾›"ÑEªQ3DÊfDŠ+Av4=¸'ù                  ÀÀøÀÀ€Av4?·? !&¯û·v20140510_01170_st  Ksb336@뺌"}Ä?H@€E
=›øD>¦—n?£×j¾¶È´
EŽÕqD6ªáD'ýXArg¬=ޖø                  ÀÀøÀÀ€Arg¬?»Òß!&¯û·v20140511_00582_st  Ksb336@뺦Ã]'?Föç@€Eî3=º‹€?ª'™?\d¾©xÕ
EŽñ\D6'ND'GAs*(=QÄ                  ÀÀøÀÀ€As*(?ª8€ !&¯û·v20140526_00745_st  Ksb350@뼅ãëG?<°@€EžSH=mCp<‹®®?î{f¾šŸ¾E®DÊvúDŠ†=At_=™¦U                  ÀÀøÀÀ€At_?³4Ê !&¯û·v20140528_00432_st  Ksb336@ë¼Å'òƇ?^óŒ@€E"W3='Ä>¾3û?Ó33e¾¡G®
E"¸D6žéD'OAt;é=|Œ                  ÀÀøÀÀ€At;é?¯'q€!&¯û·v20140531_00790_st  Ksb336@ë½'כ½‹?=´@€E…š>XM>øîâ@\)j¾ºáH
E"sìD'[…D'þFAt‡=W;s                  ÀÀøÀÀ€At‡?ªçn`!&¯û·v20140605_00736_st  Ksb350@ë½Å(]·k?ÀE@€E'Pá=º l?«¥ä?úáHh¾œ¬E¥®Dʋ
DŠpZAtý=ƒe                  ÀÀøÀÀ€Atý?°l¸@!&¯û·v20140615_00269_st  Ksb336@ë¿	ùð1?'øí@€E®ï=@                  ÀÀøÀÀ€Àø!&¯û·v20140617_00744_st  Ksb336@ë¿DÕì	?"[S@€E®®=Úù)>‰Z?¯\)e¾«…
E®óD6ªòD'lÍArç-=®ö                  ÀÀøÀÀ€Arç-?µÞÂ`!&¯û·v20140617_00960_st  Ksb336@ë¿Hdrñ?«R|@€E©¹==¡L>9t{?†ff_¾®—
Eª=®D6w\D'/As±ù=Ñø°                  ÀÀøÀÀ€As±ù?º?!&¯û·v20140618_01349_st  Ksb336@ë¿k*ë–g?ƒWt@€E¾Þá=¿Âä@
ý˜?°£×i¾¤Ý/
EÀ¨D6Ç®D'AtõÈ=Œ°Ž                  ÀÀøÀÀ€AtõÈ?±–À!&¯û·v20140624_00753_st  Ksb336@ëÀ'àl6Š?3OÏ@€Eæ¸=ä[f?Ñ+ï?ÆffB¾¬1
E®D6"îD'ÙAvÐ=:æì                  ÀÀøÀÀ€AvÐ?§\݀!&¯û·v20140630_00230_st  Ksb336@ëÀà¢s'??W"é@€E§)q=§¢È?yû?Æffj¾šŸ¾
E¦¬áD61D'šVAr¸‹=g	…                  ÀÀøÀÀ€Ar¸‹?¬á0 !&¯û·v20140630_00590_st  Ksb336@ëÀä"ìŒ?&¬j@€E•oá=ë N>ӆŠ@Qìg¾±©ü
E—fD6"ÍD'JáAs¸J=}¬r                  ÀÀøÀÀ€As¸J?¯µŽ@!&¯û·v20140630_00638_st  Ksb336@ëÀäx)Ù?ML%@€E'î>! <ªAØ?ºáHe¾¢MÓ
E"…×D6'°D'5Arÿ‡=FÝ                  ÀÀøÀÀ€Arÿ‡?¨À› !&¯û·v20140703_00197_st  Ksb336@ëÁ@œ€ï?8+@€E›qR>l7                  ÀÀøÀÀ€Àø!&¯û·v20140707_00500_st  Ksb336@ëÁÃ;ܯÄ?)œŒ@€E®ÖR=ª¸X?¢˜?ñë…I¾\)
E¯>áD6]PD'\AuñÎ=i                  ÀÀøÀÀ€AuñÎ?­ â@!&¯û·v20140713_00128_st  Ksb336@뀑ÆÇ$?>À@€EÉ%=é³>¬èú?øQìd¾"ýô
EÈßHD6eÃD'ƸAsûs=z­D                  ÀÀøÀÀ€Asûs?¯U¨€!&¯û·v20140713_00296_st  Ksb336@ëú·VC?¹@€Eº>=ìHÖ=ë©S@33i¾†$Ý
EºØáD6fVD'ÕAsš°=«»Ó                  ÀÀøÀÀ€Asš°?µwz`!&¯û·v20140727_00143_st  Ksb336@ëÄ@ÎñÞ??÷@€E"±ì>£é? 3?Ç®i¾'hs
E	×D6¼{D'uAtÐá=z
5                  ÀÀøÀÀ€AtÐá?¯A¦ !&¯û·v20140802_00385_st  Ksb350@ëÅÔ:$?*"@€E£}R=ó	™>¸€"@33d¾¢ÐåEŸ\DʨDŠ¹?Av*ž=x›]                  ÀÀøÀÀ€Av*ž?¯k !&¯û·v20140802_00433_st  Ksb350@ëÅ5åtä?í…@€E¥¥
>> @-›*@™š:¾'ë…E¡Ç3DʶDŠÅAveº=~‹þ                  ÀÀøÀÀ€Aveº?¯ÑÀ!&¯û·v20140802_00481_st  Ksb350@ëÅ–âo¡?	~H@€E¥Î×>¢>Ö
´@™š;¾¥ãTE¡çšDʶ‡DŠÐjAtĺ=cˁ                  ÀÀøÀÀ€Atĺ?¬yp !&¯û·v20140802_00529_st  Ksb350@ëÅùÚ?|»@€E¦(×=ä>Ì@¸f¾©xÕE¡»DʝhDŠÁAuE=Pön                  ÀÀøÀÀ€AuE?ªÍÀ!&¯û·v20140802_00577_st  Ksb350@ëÅZ¥rÁ?$@€E§àq=µX·=½;Â?â\f¾ª~úE£nDʔsDŠÏAt¸=0*•                  ÀÀøÀÀ€At¸?¦R !&¯û·v20140802_00625_st  Ksb350@뎩XÔ?#_ø@€E©:=ÇãP=1ê‹?þ¸Rf¾Ÿ¾wE¤É…DʔþDŠÌ1Au°¦=Zy†                  ÀÀøÀÀ€Au°¦?«O0À!&¯û·v20140802_00673_st  Ksb350@ëÅ$Ô°Ç?)Z@€E§£H=°ÖÔ?ãÁ?ñë…f¾¬1E£|öDʐ¤DŠÃTAwö=_˜C                  ÀÀøÀÀ€Awö?«ó`!&¯û·v20140809_00557_st  Ksb336@ëÅ䜷ƫ?="Þ@€E–®á=§½\<æ}€?¯\)G¾¤Ý/
E–3×D6+D')yAv€I=h;¦                  ÀÀøÀÀ€Av€I?­tÀ!&¯û·v20140815_00606_st  Ksb350@ëÆ¥HŒKR?<8w@€E"'q=é0£@;ÌY?ÔzáW¾ž5?EŽšDʈRDŠÓ3Atqà=A¼                  ÀÀøÀÀ€Atqà?¨7ƒ€!&¯û·v20140818_00677_st  Ksb336@ëÇ(§ˆ?R˜Ú@€E¼Lá=²±=ÀX?¼(öQ¾œ(ö
E¼^ÍD6©D'!ôAtÃ4=`™è                  ÀÀøÀÀ€AtÃ4?¬=!&¯û·v20140819_00149_st  Ksb336@ëÇ%¹@Ž?VZ˜@€Ežqq=,?´±?ºáHh¾šŸ¾
Eœ³
D6ÔjD'!ÛAvjH=ŸPv                  ÀÀøÀÀ€AvjH?³êÀ!&¯û·v20140921_00296_st  Ksb350@ëËC–çv?EdC@€Eº7®=Íó•?õ¦?ó33d¾ž5?E¸ÍDÊJNDŠ¦‡Au­=•¥q                  ÀÀøÀÀ€Au­?²´® !&¯û·v20140925_00250_st  Ksb336@ëË"o5˜?-øå@€EŸ!=£Ÿ¬>…N?Æffc¾"ýô
E =D6¹HD'$ÕAviË=o5›                  ÀÀøÀÀ€AviË?­æ³`!&¯û·v20141007_00289_st  Ksb336@ëÍAu	—X?¢ÿ@€EƬÍ=îÒg>äÓä?ï\)@¾–
EÊ¡ÃD6²°D'!ÛAv0=aÛÀ                  ÀÀøÀÀ€Av0?¬;x!&¯û·v20150711_00185_st  Ksb350@ëïàÝ:Î]?$‹:@€EÌtH=›C¬>õÛ?½p¤e¾ŽVĔ=DʋðDŠLöAv,.=fdî                  ÀÀøÀÀ€Av,.?¬ÌÀ!&¯û·v20150722_00625_st  Ksb350@ëñEÏtLX?Jò˜@€EDÍ=œ‰Ô>h*H?Ýp¤e¾¥`BEŒfDÊl¼DŠÅ`Au¶M=a«                  ÀÀøÀÀ€Au¶M?¬2`!&¯û·v20150723_00265_st  Ksb350@ëña± t?YÓ@€E'Ý
=‡Á?/±K?ç®S¾˜"uE'<=DÊ}'DŠ¥'AvŠ=€·w                  ÀÀøÀÀ€AvŠ?°îà!&¯û·v20150818_00313_st  Ksb350@ëô¤Ú¥"?‹}@€E£×=§èD?¯¶?"33T¾¦éyEŒŒ¤DÊ>NDŠÕÃAv%=œ<I                  ÀÀøÀÀ€Av%?³‡‰ !&¯û·v20150820_00152_st  Ksb336@ëôà*Y_Ã?2{@€EŸH=¯"X?œ>Ì@g¾£×

E¡€áD5D'iÃAv½<=Š                  ÀÀøÀÀ€Av½<?°1AÀ!&¯û·v20150826_00649_st  Ksb350@ëõ¤Ém'ÿ?lz"@€E¸ì=ô¥@¼?ÚáHB¾¥`BE·JDÊ3
DŠùªAu€ =šàÜ                  ÀÀøÀÀ€Au€ ?³\€!&¯û·v20150826_00697_st  Ksb350@ëõ¥#EÚ«?Ž`x@€E·ì=Ö(>ží<?\9¾£×
E³ºRDÊ$îDŠâwAuL7=ۑc                  ÀÀøÀÀ€AuL7?»r,`!&¯û·v20150906_00277_st  Ksb336@ë÷L;?˜í@€E'2q=£ŠÈ@ü'?Ã×
f¾Á%
E"àfD4é‰D'©AwXN>Vr~                  ÀÀøÀÀ€AwXN?ÊÎOÀ!&¯û·v20150908_00267_st  Ksb336@ë÷B_D-×?Gjt@€EŽ4ö=«è0<²±?Ÿe¾£Sø
E'½HD4æÙD'›Avë=pË·                  ÀÀøÀÀ€Avë?®và!&¯û·v20150909_00099_st  Ksb336@ë÷`"ËP÷?WÐf@€E—2f=˜ç?¤Òk?Ç®e¾ª~ú
EœÁÃD5,¬D'eHAvœ=‰V5                  ÀÀøÀÀ€Avœ?±*Æ !&¯û·v20150911_00193_st  Ksb350@ë÷¢n|Ք?)ù@€E@f=Ž­\@¬@33b¾§ïžE|z=DÊSDŠÌJAu'=}Å                  ÀÀøÀÀ€Au'?¯¸£à!&¯û·v20150922_00209_st  Ksb336@ëù)Éð?=04@€EŸL\>1>Ä?'®?æffB¾"t¼
E¢=D5
-D'®Avyæ=bؗ                  ÀÀøÀÀ€Avyæ?¬[à!&¯û·v20160713_00298_st  Ksb350@ìã«"Â?=fB@€E]ñÃ=¦~p@ÛN?ñë…g¾¦ffE\;3DÊy/DŠüÅAtô=`Ï                  ÀÀøÀÀ€Atô?¬ã@!&¯û·v20160719_00925_st  Ksb336@짏ÆO?Bµc@€E'ï=ÒÝ`>9-?¥¸k¾""
E'€D6~¸D'öAv™=}™                  ÀÀøÀÀ€Av™?£o³ !&¯û·v20160822_00005_st  Ksb336@ì"߶ÞÞó?+Ž£@€Eä^ì>T?ºû—?ë…k¾–
EàqÃD6SøD'†¨Auá-=wÉ                  ÀÀøÀÀ€Auá-?®ày !&¯û·v20170620_01245_st  Ksb336@ìH«22øP?­Ãh@€EŒš=ݍÄ@)hj?·
=Z¾°£×
Ež5ìD5ɉD'ÏTArÖ÷>óx                  ÀÀøÀÀ€ArÖ÷?þo!&¯û·v20170620_01265_st  Ksb350@ìH«S¢õ
?–¨º@€E 3=–L@…u:?\e¾©xÕEžÆ¸DÊAãDŠÀ´AqÑÃ>ü»                  ÀÀøÀÀ€AqÑÃ?Á—`!&¯û·v20170621_01222_st  Ksb336@ìHʒ<B¦?ÂØ%@€EµÙì=†:@߈?ºáHf¾¬1
E´îÍD55PD'¿øAr²;>"••                  ÀÀøÀÀ€Ar²;?Òr² !&¯û·v20170629_00584_st  Ksb336@ìIÃ6žø?17@€E¡Xö=åf?×?À?ë…g¾²-
E¡´¸D5™ËD'a?AsM=qì                  ÀÀøÀÀ€AsM?®='!&¯û·v20170629_00604_st  Ksb350@ìIÃ0Ò«^?Ÿ$@€Ež)á=Ô:¨?Jûz@®_¾Ÿ¾wEváDÊ¡‰DŠžFAs,¿=…IO                  ÀÀøÀÀ€As,¿?°©)à!&¯û·v20180402_00883_st  Ksb336@ìllŠw=?pzˆ@€EŠÍ=´w@<Yx?¡G®g¾ŒÌÍ
E‡qD5ožD'EAvÓá=^i                  ÀÀøÀÀ€AvÓá?°+Í !&¯û·v20180402_00903_st  Ksb350@ìll4Ÿ."?'D¼@€EŽs×=uvÐ@ä‰<?æffg¾¢MÓEŒÀÍDÊJDŠ•ºAyàé>lŸ                  ÀÀøÀÀ€Ayàé?Ã͓à!&¯û·v20180430_00305_st  Ksb336@ìoë¬?Ž‹?&¼'@€Eë(Ã>rø>÷bî@…d¾–
EêešD5sDD'"åAvÅ5=š»z                  ÀÀøÀÀ€AvÅ5?³Wo@!&¯û·v20180430_00325_st  Ksb350@ìoëкó\?#õÃ@€Eìù= ö@@‹@zág¾š¬Eê¤DÊkDDŠPAyO=‰ƒ                  ÀÀøÀÀ€AyO?±0a€!&¯û·v20180525_00935_st  Ksb336@ìs…è6á?G9³@€E¦Ë…=ÚDH>–×=?ÁG®f¾ß;
E¦D54D'{;Au¼="­                  ÀÀøÀÀ€Au¼?°u !&¯û·v20180525_00955_st  Ksb350@ìs´âOÁ?1Jv@€E£Õ×>,?B»@!ë…f¾²-E¡ñšDÊnVDŠ¬BAv'=p›ï                  ÀÀøÀÀ€Av'?®}à!&¯û·v20180804_00881_st  Ksb336@ì{ç2Røö?œE@€Eš¦=±@·š`?˜Qìh¾©ûç
E™ìfD5šD'Ã#AszA=òsA                  ÀÀøÀÀ€AszA?¾Nh !&¯û·v20180804_00901_st  Ksb350@ì{çSʒ‹?ƒ©á@€EžŒ\='"¤@Ø£ã?¹™šP¾¢MÓEœ[
DÊ4ÕDŠâAvFÔ=Òp                  ÀÀøÀÀ€AvFÔ?ºAÎ!&¯û·v20180812_00437_st  Ksb336@ì|â4Ðú?IšV@€EBf=ÎL@D',?Ÿh¾›¥ã
E<D4'D'·…Asä9=¢ÿÒ                  ÀÀøÀÀ€Asä9?´_ú@!&¯û·v20180812_00457_st  Ksb350@ì|â\åÿN?b9=@€EÜ=ñ(
?·¼Ú?µÂh¾Å¡ËEDDÊGD‹7ðAu^w=©I                  ÀÀøÀÀ€Au^w?µ"© !&¯û·v20180815_00113_st  Ksb336@ì}?é¡?%ø@€E"´{=ހ|@3v?ç®h¾£Sø
E"FD5V%D'cAse<=P£-                  ÀÀøÀÀ€Ase<?ªe !&¯û·v20180815_00133_st  Ksb350@ì}@(±O?=W¡@€E"@f=Æ/|?yþÜ?ü(öe¾œ(öE" öDʖ¨DŠ™ãAt‰‹=x‡Ì                  ÀÀøÀÀ€At‰‹?¯ù€!&¯û·v20180826_00137_st  Ksb336@ì~¡–â°?=p9@€E"‰
=À?À?O,,@
=qi¾¯²
E"1…D4"ÍD'¸Ao4P=™—+                  ÀÀøÀÀ€Ao4P?³2å`!&¯û·v20180826_00157_st  Ksb350@ì~¡.Ê}è?=±ß@€E'ÂÍ=›WÄ?ª=¯?¸Qìg¾¤ZEÆöDÊBÙD‹UqAqÁ@=K?¨                  ÀÀøÀÀ€AqÁ@?©gõ!&¯û·v20180830_00056_st  Ksb336@ì |ÖJ$?1pn@€E"Àì>æˆ?)¸?áG®h¾"÷Ï
E"öD4\¬D'¦˜Atï=s"ò                  ÀÀøÀÀ€Atï?®d^@!&¯û·v20180830_00076_st  Ksb350@ì ¦cA?8•@€E>:?°l@záf¾"záEŒjDÊ1ìD‹@9As¢9=`m                  ÀÀøÀÀ€As¢9?¬
¡!&¯û·v20180901_00257_st  Ksb336@ìaZ©úe?I¢ê@€En…®=°T ?8Ô?±ë…e¾š¬
Enr=D5q‰D'"þAs…n=xÀ
                  ÀÀøÀÀ€As…n?¯ !&¯û·v20180901_00277_st  Ksb350@ìa‡t©?];ã@€En[×=ÓÛ?ÃxÎ?\e¾Ÿ¾wEl½HDʜ"DŠº¸AtMc=µkh                  ÀÀøÀÀ€AtMc?¶­m!&¯û·v20180905_00065_st  Ksb336@ìßÆzó¼?&N£@€E®q>f>$Ïf?ü(ö]¾œ(ö
E°'fD4SøD'ŲAvW'=Y§                  ÀÀøÀÀ€AvW'?¯ë4à!&¯û·v20190321_00560_st  Ksb336@옊o…©£?jß@€E Ûì=ãÎ@MÔ+@Qìh¾•
E¤MD5ÉXD'…At«4=|ð                  ÀÀøÀÀ€At«4?¯žà!&¯û·v20190321_00592_st  Ksb350@옊ÕEAS?"N@€E$¤=ÇÇÀ?K{Ó@…f¾¥ãTEœ£×Dʊ¨DŠ
Av†b=Þç                  ÀÀøÀÀ€Av†b?°;Üà!&¯û·v20190408_00530_st  Ksb350@ìšË9ú'h?!Ì+@€E'˜H>Æ@jN-@Qìh¾¤ZE'—ÃDʦDŠs–Auõ=€×G                  ÀÀøÀÀ€Auõ?°èà!&¯û·v20190819_00689_st  Ksb336@ì«eݲ"R?7š@€E¥EÍ=¨0?Ñ8¨@ë…b¾™™š
E¤`D5ÓøD""1Au&Q=€:÷                  ÀÀøÀÀ€Au&Q?°^à

==> anc/pub_raw/L222_178_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  299 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Yk›ëv20100327_00858_stKsb321@êþjö¥ä+? è^@€E"==ß­Ø>¿§?Æffh¾™™šE'÷qBÀ"DBáAFL<^²™Yk›ëv20100327_00860_stKsb321@êþjùazï?>d@€E•
{=Óªñ?˜ÎŒ?õf¾Ÿ¾wE•f¸DÿºÉDÕAF¶É<ŠYîYk›ëv20100327_00862_stKsb321@êþjûãÑ ?-{@€E•`3=æÝ~=ápƒ?•Âe¾ŽÙE"éÃD†h¬D,‹AF4<_¥Yk›ëv20100511_00544_stKsb321@ëÓ?4®÷@€E–‰®>ƒ÷¶?"A@L(ög¾†§ðE•×Bú>úDzAB•<º@ÇYk›ëv20100511_00546_stKsb321@ëœÛ?9À¹@€E—
>ƒ`j?¯Ò@'™š2¾ŒÌÍE–3E®!D¤)AAÚz<ìÀpYk›ëv20100511_00548_stKsb321@ë&^ä?IJi@€E—X)>ÅÈ>>ªF»@=qe¾'hsE—ó\D‰Z^DýPAABP<ڋÛYk›ëv20100630_00531_stKsb321@ë
Ißԑ?b4!@€E'|á=Áaä>´ž	?™™šh¾™™šE8BùÇ®DðbA>¥?<N Yk›ëv20100630_00533_stKsb321@ë
I"@¼ß?ZÆA@€E'SH=Ÿp@Êß«?Ýp¤4¾‡+E"~)E¶¤D¾A>Ï[<£ŽYk›ëv20100630_00535_stKsb321@ë
I%îO?]¥@€E'h3=Çç¨>š
ó@\e¾•E"µšDˆü¼DeÃA>©Ž<‹ñIYk›ëv20100825_00430_stKsb321@ëDëŸE€?+Ú@€E8{=¥$|>ºƒ@J=q`¾ß;E')qBÖÌJCùt¼A@îI<«µ­Yk›ëv20100825_00432_stKsb321@ëDï2"?(:Y@€EMH=±
 =Ók@Ž¸R2¾†§ðEÄ¸E'‹Cù€A@ã<î	ýYk›ëv20100825_00434_stKsb321@ëDòÏÖB?(ë@@€ER=Åæ
=1«È@p£×e¾"t¼E'IqD‡8ÝCú]PA?–<¿:ßYk›ëv20110820_00788_stKsb321@ë>Fk+È?fôû@€E…Y
="/=¹??•Âg¾¬‹DE…:RC	ñ'CéLîA_×<ã:vYk›ëv20110820_00790_stKsb321@ë>Fœz?Eš@€E…v{=ðX?Žxz?ÁG®2¾"ýôE…Ï\EwðCèïßA`3<óƒYk›ëv20110820_00792_stKsb321@ë>FÁ—?c?¦@€E…Àf=`?1ZÏ?W
=e¾¢MÓE‡
D‹5CìŽwA_ÀL<Ç«rYk›ëv20110913_00154_stKsb321@ëA@ªr.ò?Ö@€E­ø=íÊ©>¼'8@£×g¾ ÄœE¯I×BÛ–Cök#AaR=3ñYk›ëv20110913_00156_stKsb321@ëA@®]UÇ?
Y@€E¯.Í=Äí@?°±­@;…4¾®—E°š{E´oCö
qA`.å=I|Yk›ëv20110913_00158_stKsb321@ëA@²d;i?Êt@€E®è×=ïà~?d5e?áG®e¾£SøE°ð)D‡8JCú®ÙAa	=|•Yk›ëv20110924_00466_stKsb321@ëB¢Öí\º?Qü.@€EÌ°×=Ñ_«?
ëü?¡G®h¾^5?E̛ìC
J=Cé³Aaft<àxYk›ëv20110924_00468_stKsb321@ëB¢Úé?Jx"@€EÌñ×=ÊÁ…>K8J@0¾ƒoEÍý\Ey–Céô¼AbYe=5IÖYk›ëv20110924_00470_stKsb321@ëB¢Ý$Óõ?aé@€EÌPf=ØÆ®=Ãú0?p£×e¾›"ÑEΔRDŠêFCì–A`cH<Ù^ÀYk›ëv20110929_00242_stKsb321@ëCAÈ͞Ú?¢3Õ@€E«/{>±Ã>¯Ö?W
=h¾ª~úE«höBÖdÝCø'AaDå=;¦Yk›ëv20110929_00244_stKsb321@ëCAËðôŸ?<­@€Eªñ{>MU=ëò?®{3¾ž¸RE­jEœwCøp!Aaã=EòYk›ëv20110929_00246_stKsb321@ëCAÏ?[Üý@€Eª³
=ÓÊ2?Ž‰?€e¾å`E¬È)D‡:VCú­/Aa¡ó<ïÿYk›ëv20111009_00449_stKsb321@ëD"‹þP?`
¥@€E›E×=»"Œ>€IÍ?¢\h¾'n˜Eši\B×7ÏCø"ÝA`àV<ÖorYk›ëv20111009_00451_stKsb321@ëD–Èc²?Q÷å@€EšÜH=Æ{é>ãîW?ª=q4¾'n˜Eœ\E'Cø¢A`ôÛ<àäYk›ëv20111009_00453_stKsb321@ëD™ëXÔ?Zæ´@€EšÛ==Ê>'?ȃŽ?ØQìe¾–Eœ…D‡;Cúu¢A`ùŒ=e‹Yk›ëv20111020_00163_stKsb321@ëEáiD?eÀ@€EÙú\=ÝÝ+?·L?hõÃi¾£SøEÙ³3C	ƒCê?A`Þ<ÚS]Yk›ëv20111020_00165_stKsb321@ëEὬž?Jèÿ@€EÙë>a¾@?,?˅1¾®—EÜÑ×EvwCéÝA`=¶òYk›ëv20111023_00125_stKsb321@ëF@8Õ#ˆ?U3'@€E¢-Ã=­g?5›Ù?"zái¾–E¢X{CÂCéÛ#A`Q"<ÁÚÍYk›ëv20111023_00127_stKsb321@ëF@;ÞÈ£?YKß@€E¡…3=¹ñ?ύy?«…1¾¡G®E£JEhCéâ-A`C=	§uYk›ëv20111023_00129_stKsb321@ëF@?WÔR?`'Ž@€E¡]ì=î8=>eЖ?£×d¾'hsE¢äáDŠÕ7CìÍA`b<Ä<wYk›ëv20120316_00634_stKsb321@ëXkþð%l?Ü/@€E¤‡¸=¾íè>è`@N{h¾'ñªE£Å×Bל¬Cú(´AF,<ÚÅdYk›ëv20120316_00636_stKsb321@ëXlRÖ?¨}@€E¤þH=ÏÏ?—…q@g
=3¾°£×E¦©…EœCú"ÑAG+"<ö"bYk›ëv20120316_00638_stKsb321@ëXl"õ?%"ö@€E¥=üð?©@%¸f¾Ÿ¾wE¦|RD‡…HCú;AFuÐ<´¥éYk›ëv20120318_00675_stKsb321@ëXª±Öî?jÖ@€E£)f=ñs9?Ð>³@"\g¾¡G®E£ÿHBØøCú´ÝAF$'<‹"Yk›ëv20120318_00677_stKsb321@ëXªµ¤¨?+gá@€E£–Í=¡ Ô?p	@‰™š4¾¯²E£…EœåCú"AG/ú=¨ÜYk›ëv20120318_00679_stKsb321@ëXª¸<œé?3	!@€E£å
=ÿ®l=Èä;?×
=f¾•E¤"öD‡…ìCú?AEÙÛ<dÔàYk›ëv20120320_00481_stKsb321@ëXꚕ7_?	ôk@€E–D×>¸>Ë/@ug¾Ÿ¾wE™"RBÔ¹XCû¯žAG4õ=«$Yk›ëv20120320_00483_stKsb321@ëXꞸŸ?8I@€E–ÎÍ>‰B?°]
A¸R3¾"÷ÏE˜
EƒçCû}ÓYk›ëv20120320_00485_stKsb321@ëXê¡dÏ8?
VÖ@€E–óÃ=úëYk›ëv20120402_00464_stKsb321@ëZˆu7úî?"…¹@€E¦²>'×>¾<@Uh¾‰º^E©"¤BÕÄCûžúADËS<Û!³Yk›ëv20120402_00466_stKsb321@ëZˆx–.«?^p@€E¦úì>ø-?Êz@tzá4¾ŠÀƒE¥ï\E wCûÚáAD$E=1åYk›ëv20120402_00468_stKsb321@ëZˆ{Òä"?ü@€E§ZR>§p?Ž	@€Qìe¾"ýôE¨%®D‡›¾CùþVAD>"<ì@ƒYk›ëv20120610_00408_stKsb321@ëc&q§?¥æ@€Eƒx¤>ÊX@‰'€@·
=h¾•E†Ò{C±ìCê}²Yk›ëv20120610_00410_stKsb321@ëc&Y~!?2¹@€EƒqÃ>†®˜@-ž9@ž¸R4¾"t¼EŸ\EdCêo¾A@øý=
=Yk›ëv20120610_00412_stKsb321@ëc&j¿ç?!o"@€E"S>,üÌ>ªäÜ@aG®e¾±©üEˆ¼D‹ƒCì"A=ˁ<Î'^Yk›ëv20120615_00508_stKsb321@ëcÅY쥰?@€E¡¸>áñ?dÉ@G®h¾ A‰E£š=C›çCë‹DA>ñÛ<«Yk›ëv20120615_00510_stKsb321@ëcÅ]¥\Æ?Â@€E p¸>±i@£ƒ@µ¸3¾ŒÌÍE¢è=E]+CëÆÉYk›ëv20120615_00512_stKsb321@ëcÅad¿?Û¤@€E P)=Øz=Yk›ëv20120616_00266_stKsb321@ëcãçÖs??.îú@€EŽhf=×ó§?Œßê@
=g¾Ÿ¾wE[qCÜ)Cëô9A=ܞ<‡O•Yk›ëv20120616_00268_stKsb321@ëcãëeê?-F:@€E‹š=ëv ?Pìo@£333¾³¶FE1×Eb°Cë²oYk›ëv20120616_00270_stKsb321@ëcãîþ€N?ö@€EŒª\=ÔÔª?%õ˜@7
=e¾š¬EK\D‹¸Cë¡ìA>Þn<³ÌYk›ëv20120623_00206_stKsb321@ëdÂeÕ!Z?¿m@€E¡øö=ßCé?V)¶@³…h¾´9XE¦OqCaHCëÆFYk›ëv20120623_00208_stKsb321@ëdÂi–W?%c½@€E¢·=ӟÙYk›ëv20120623_00210_stKsb321@ëdÂm7Py?)oQ@€E¢ò¸=Ýî.>­
Î@=qd¾²-E¥TD‹&oCëQìA? ö<–s¾Yk›ëv20120623_00662_stKsb321@ëdÇ'IzÈ?8<Æ@€E'à==ÐP =Õ?@\i¾¢MÓE"-×CüjCêËÇA>
<ˆÄâYk›ëv20120623_00664_stKsb321@ëdÇ+\ÅS?7pá@€E"ì=ÅA`@ånj@i™š4¾˜"uE•"REjjCê͑A@‹F<זóYk›ëv20120623_00666_stKsb321@ëdÇ/H'–?/Ä¥@€E'ùR=ЅV?ƒrƒ@(õÃd¾ŽÙE–Œ¤DŠö-CìF¨A?ìí<ªÂYk›ëv20120627_00405_stKsb321@ëeHFƒ·Û?9··@€Ež{¤="Ì>ãT¬@;…f¾¸ÔþE¢¹3C	.VCéwA>X?<¢XYk›ëv20120627_00407_stKsb321@ëeHJZÒ?Iâà@€Ež$=†
Ð>ï÷W@S332¾ª~úEž…3ElÁCéNVA?3l<ì¬Yk›ëv20120627_00409_stKsb321@ëeHNHÝê?LJ@€EŠ=Ètâ?côB@f¾Ÿ;dE X)DŠíHCìçÏA>À}<v'ÅYk›ëv20120630_00283_stKsb321@ëe¤&è—Y?
Gª@€Ežì>À.Yk›ëv20120630_00285_stKsb321@ëe¤*??{"@€Eú×=ۊÜYk›ëv20120630_00287_stKsb321@ëe¤.uXó?]@€Ež>;ƪ¿@qG®e¾šŸ¾E¡è)D‹5Cë²°A?ïo='¯(Yk›ëv20120704_00482_stKsb321@ëf"yȸ?S°@€Ep¤=¶UŒ?¨×‡?'\i¾° ÅEp öC		üCêÃuA>Ùn<TY^Yk›ëv20120704_00484_stKsb321@ëf"}t•(?Y	°@€Enó3=áH?§"}@`£×4¾¤Ý/El)EiCê…`A?Aý<ýS¼Yk›ëv20120704_00486_stKsb321@ëf"}ŽK?Së•@€En¸)=ËÒã<õM‹?â\e¾±©üEq@¤D‹'Cëµ?A>Ý`<p̀Yk›ëv20120705_00669_stKsb321@ëfC³VÉæ?[Io@€EYiì>´½>C«è?·
=h¾£SøEY‡
C
‰ºCèc×A>¥æ<tYôYk›ëv20120705_00671_stKsb321@ëfC¶¿¿É?io4@€EX¬¤>/šŠ?î@!ë…4¾¡ÊÁEW[…E'¢Cè4A?Bã<·ãYk›ëv20120705_00673_stKsb321@ëfCºU¬/?Y›»@€EX¾=>Pk?lw?æffe¾Ê=qEbžfD‹ÁCìžA>áò<p}ãYk›ëv20120706_00458_stKsb321@ëfcGf"?—é@€EprÍ=úG@²ü–@QG®j¾ A‰Eu´ÍCÅ¢Cê…A@֛<Ý QYk›ëv20120706_00460_stKsb321@ëfcJyü?—à@€EoºR=¶¤?'È"@Š=q4¾¥ãTEr¶EaãCêjÁA?B	<êŽìYk›ëv20120706_00462_stKsb321@ëfcMä9{?zš@€EnÅ\=ñNä?©Ýw@i™še¾ª~úEw®D‹	‰CëÐBA?LŒ<ÅUŒYk›ëv20120716_01051_stKsb321@ëg¦Ö(PV?T+§@€EŽ¡Í=‡©ð@8I?Æffj¾§ïžEŽ93CCê˜A?U0<q.Yk›ëv20120716_01053_stKsb321@ëg¦Ùor?Lôì@€EŽ±)=~«±@Ðì?¡G®3¾©xÕE'9HEi²Cê'òA?>_<HïÀYk›ëv20120716_01055_stKsb321@ëg¦Ü·¶?Fb–@€EŽ+Í=²˜?‹=Y?´záf¾¢MÓEG®DŠç;C숓A?.‡<E%ñYk›ëv20120718_00408_stKsb321@ëgârÙv~?!ž¼@€Eª~á=ë@Ã@@\ÌÍi¾¤Ý/E­
C©üCìî¸A@³‰<ÏqûYk›ëv20120718_00410_stKsb321@ëgâv=ê?!Ò@€EªB¸=ц‹@98´@›333¾ ÄœE¬3E@åCì[…A@ËÇ<ù.µYk›ëv20120718_00412_stKsb321@ëgây|þ®?&¿*@€Eªš=Ö~Ý?«¡¿@záHe¾ž5?E¬=D‹ôC붇A>òª<ÙwQYk›ëv20120720_00325_stKsb321@ëh%]u‹?$çø@€Eƒ
=Èv;›€¹@.¸Rj¾¡ÊÁE'I…C$ZCêËDA@#<§èhYk›ëv20120720_00327_stKsb321@ëh%`¤•¡?¬@€EÍÍ=²{Œ?æŽn@£334¾™™šE"®EdåCêYk›ëv20120720_00329_stKsb321@ëh%dÀš?!/¯@€E'3=¹ª$>"Ôt@%¸d¾œ(öE…&ÍDŠÝüCìXRA?Ʀ<"1ÜYk›ëv20120723_00606_stKsb321@ëh"O¤îa?M8@€E¿=Åé(?uà?¹™šg¾ž5?E'ºCLCì${A?!<:ρYk›ëv20120723_00608_stKsb321@ëh"Rä?7eð@€EÝö=Ë¿>Úì?@×
3¾¯²E†EL=CìU`A@
a<Ž"ìYk›ëv20120723_00610_stKsb321@ëh"V,œì?@n@€E'8ì=Þ¸@Yr?ØQìe¾œ¬E…ØÍDŠãTCëÁªA?–<h"¾Yk›ëv20120724_00651_stKsb321@ëh¦  É?jŠ@€E'R=±ü@2»@QG®i¾"záE"ˆ=CLCê¤9A@JH<²4CYk›ëv20120724_00653_stKsb321@ëh¦£M"?!ŕ@€E'ˆ
=¼
Ä?W@'\4¾'JE'ôöEVÑC꽑A@Å=¾Yk›ëv20120724_00655_stKsb321@ëh¦¦±Z+?%³W@€E'l\=ì6o@!{;@8Qìd¾ŒÌÍE"¯×DŠèJCì^ÙA@û<²0êYk›ëv20120804_00835_stKsb321@ëj˜Üªæ?U,@€EŒwì=³<¼>…wÜ?¬ÌÍh¾¶E¢E'ÃC¾wCê²ÑA?L¿<‡!úYk›ëv20120804_00837_stKsb321@ëjœ³
?ƒw@€EŒ>=†ƒô>'+?Ÿ4¾"ýôEŒÐREdþCê‰XA@k<á6ŸYk›ëv20120804_00839_stKsb321@ëjŸb›×?eóø@€EŒ³q=˜Th=¤e?™™še¾ª~úEŽröD‹CìÔþA?Àˆ<—.UYk›ëv20120806_00337_stKsb321@ëjFAc1Ô?¦w@€E†çÍ=®ë±>ó¦Q?
=i¾Å¡ËE‡/HCXÕCë<jA?½[="†qYk›ëv20120806_00339_stKsb321@ëjFD‡.?ŽLÚ@€E…šš=†£?ûØ?Ž{1¾¤ZE….=E]TCëZA@ <ùYk›ëv20120806_00341_stKsb321@ëjFGœ?"˜@€Eˆq=¬¬@?G®e¾³33E‰DDŠïCì~˜A@'î=
¼FYk›ëv20120820_00339_stKsb321@ël÷>5?
Ê@€E…˜
=ғs?ì`q@Ï\)h¾¡ÊÁEˆÀ¸C"œCëÃ×Yk›ëv20120820_00341_stKsb321@ëlúRâ%?l'@€E…Ý=îHp?ü˜ƒAáH2¾—PEˆ!qEJRCì"ÑYk›ëv20120820_00343_stKsb321@ëlýqÅÀ?ðÒ@€E…úH=ÙëÂ>ØJ@ue¾™‡E‰×DŠß×CëçðA@8N<ñ(`Yk›ëv20120821_00096_stKsb321@ël!à¥÷÷?ûÏ@€Em…>
ß,?à†â@À£×M¾™‡EœáC_¾Cë˜ÕYk›ëv20120821_00098_stKsb321@ël!ãㄟ?Òk@€Evö>ã?ê¸@¤(ö3¾Ÿ¾wE€EM¢CëÊÁYk›ëv20120821_00100_stKsb321@ël!çÜ$?O4@€ED¤=çÔ²>H¾H@–{f¾¥`BE'í®DŠë;Cë¤ZA@<äšPYk›ëv20120822_00175_stKsb321@ëlDP>ò.?>Tn@€EoÙ3=Æ?7uk?áG®h¾¨r°Ero3CùšCë BA@2<e^Yk›ëv20120822_00177_stKsb321@ëlDSRî?FcA@€EoÆá=¶™Ð@'›?æff3¾›"ÑErð)ETCë׍A@"ã<"4ýYk›ëv20120822_00179_stKsb321@ëlDVtÁH?T˜Š@€Ep<)=ÊÀÔ>³]ä?ºáHd¾´¼jEv^=DŠ÷ÇCìM/A@<‰ˆYk›ëv20130511_00757_stKsb321@ë,m×I?¬ZE@€E£ƒ…=ŽÀì=x?O\)i¾Ïß;E¢¨=CpbCìC3A\Ô=Ë"dYk›ëv20130511_00759_stKsb321@ë0?}? Z@€E¢f="4ð>ӆ?xQì4¾ª~úE¢ìEPjCì¬A]?é=OfÕYk›ëv20130511_00761_stKsb321@ë3¸#r?¦7£@€E¢Cq=œ¢Ä@½0?LÌÍc¾÷ÎÙE¢îRD‹*áCëôþA\'±=Ðí·Yk›ëv20130620_00798_stKsb321@ë''æÚj?B@€EC²¤= ¢¸>ôz?£×
g¾¢MÓECæCc–CëŠ^Ab\ <Ã߄Yk›ëv20130620_00800_stKsb321@ë'†J·´?Då@€ED8ö=³L?¸Ú»?±ë…2¾œ¬EE6¸EVCëYÛAb›"<ïYk›ëv20130620_00802_stKsb321@ë'‰©—>?Nk²@€EE[
=³Y¼?Ň­?œ(öc¾°£×EG>D‹0¬Cëo}AbÙa<Ê£ÅYk›ëv20130702_00182_stKsb321@듁u)½"?"!@€E³ÚH>f9?ÕUZ?У×i¾Š=qE³`C†fC힘AdÃ<ýÐYk›ëv20130702_00184_stKsb321@듁xtP4?°)@€E³Hq=È·´>ŽÛ¶?â\3¾œ(öE²ÇšEUdCí…ãAcú¥=ßoYk›ëv20130702_00186_stKsb321@듁{çQ³?en@€E³Dš=ò/­?Vè@®b¾ A‰E³"D‹i`Cê*Ac:ó= ÆüYk›ëv20130702_00422_stKsb321@듃ƒRà?
´6@€E–¯á=և'?—…ƒ?Þ¸Rh¾©ûçE–õÃCsuCíÕAcð·=±ÜYk›ëv20130702_00424_stKsb321@듃†Šô?(ò@€E—A®=§"ü@â!ó@zá2¾§ïžE—EVCìÝPAd:•=+FYk›ëv20130702_00426_stKsb321@듃‰Ù^?	ý @€E–w
=Î-@²Î?ºáHc¾‰º^E•©HD‹P9CêAËAcµß=€Yk›ëv20130703_00136_stKsb321@든Ž€V'?–j@€EŠ›ö=¼¨ô?‹°?¡G®h¾OßE‰øfCíPCí®wAbŒ&<Ô'yYk›ëv20130703_00138_stKsb321@든'óLé?%¬3@€EŠ$R=¿"A@¿(3?¬ÌÍ2¾œ¬EŠšEULCíÞAbºc<À¾ºYk›ëv20130703_00140_stKsb321@든•:"‹?X¨@€EˆÕš=·ˆ?Àú@G®a¾¨õÃEˆ×
D‹xÕCêCuAbí="žYk›ëv20130703_00328_stKsb321@듢61?!èž@€E·=ñ±Ì=Ùí?Ž{h¾¬‹DEvöC&%Cí2ÑAd#ˆ<¾¦‡Yk›ëv20130703_00330_stKsb321@듢9 *?"ª+@€E'J=¢UX>.€§?ºáH2¾¤ZE>áESCí
áAdrî<æÕÄYk›ëv20130703_00332_stKsb321@듢<Ð`*?1ÓÖ@€E'©ö=t>¨2ª?¦ffb¾¸QìE'É×D‹TƒCêE`AdP<¸p"Yk›ëv20130703_00520_stKsb321@듣Ùî~"?Ÿ@€E|ÿš>•º>ãÙ>?Ó33i¾‡+E~2C|¬CìˆöAdʐ=%nYk›ëv20130703_00522_stKsb321@듣Ý\FÓ?	ÔÂ@€E{—\=éЅ<×ø@2¾'n˜E|k3EOC쑉Ad/s=2aYk›ëv20130703_00524_stKsb321@듣à¶ôž?
lÛ@€E{l=ÑŒ=Ä0?'ë…e¾£×
E}¹ÃD‹G¶Cê¹7Acê~<ÔɽYk›ëv20130705_00360_stKsb321@ë"á±1[?_[æ@€E‰c==Tp=bãˆ?°£×h¾¤Ý/E‰x{CÂÑCíG®AeZ=
hJYk›ëv20130705_00362_stKsb321@ë"á´T
n?JTƒ@€E‰2f="$>óß?Ü(ö3¾™‡EˆžÍEQÏCí‡
AdE½="
Yk›ëv20130705_00364_stKsb321@ë"á·uØI?MÜ@€E‰NR='5¤?'œH?p¤a¾ž¸RE‰WHD‹g¶Cê@åAd—È=	àYk›ëv20130705_00888_stKsb321@ë"æA?ۍ?|¹@€Ekš="¬?Ô)S?}p¤j¾±©üEi}qCÝCê@ÅAd=û=ÕRYk›ëv20130705_00890_stKsb321@ë"æDÎìb?kô‹@€Ej"Ã=qj?¸
ž?£×3¾¨r°Ek)Em'CêöAdÏN=—üYk›ëv20130705_00892_stKsb321@ë"æHSf?"ôÖ@€Ejná=v'Ð@9¸Z?£×a¾²°!Elð)D‹+ßCëkdAc3=&†¿Yk›ëv20130705_01160_stKsb321@ë"éFM¬±?‹Z6@€E"š=´3¬>Ç­?s33i¾¾ùÛE'úáCjÁCêÜjAdÍ·=dÿ{Yk›ëv20130705_01162_stKsb321@ë"éI¡¤€?Œ–e@€E".R=\È?"ߞ?¹™š1¾¼í'E"q
E^Cë!Ad B=´µYk›ëv20130705_01164_stKsb321@ë"éMŜ?Œ=²@€Eƒù=H?RjÕ?záHd¾µÂE…2D‹5/CëÝPAd6=6
Yk›ëv20130706_00759_stKsb321@ë",kc%?²á@€E‰»¤=¦!¨?s6?˅h¾"÷ÏE‰DC›#CëâÑAd–ã<þjçYk›ëv20130706_00761_stKsb321@ë"/ælÜ?zŠ@€E‰¹H=¹âd?	w@332¾›"ÑEŠìER9Cë€!Ad=8/ÉYk›ëv20130706_00763_stKsb321@ë"3'Úº?*Ÿ!@€E‰ÉÍ=¦ð?¹Ð®?\c¾—
=EŠÕ…D‹*CëL)AdSZ="9?Yk›ëv20130710_00324_stKsb321@딂{àZ?†Ž@€Ež!
>?oÛz?¨õÃh¾vÈ´Eœó×CP¤CíyAdáE<ø'Yk›ëv20130710_00326_stKsb321@딂~[šÛ?~3@€Ež=ü˜ù@³@(ö2¾›¥ãE§®EJ˜CíAdzá=@_ƒYk›ëv20130710_00328_stKsb321@딂µ\n?!5‡@€EŸ ®=õ'Î?b¹?Ç®c¾Ÿ¾wEŸ˜ÍD‹MCêF¨Ad¢w<þåßYk›ëv20130805_00034_stKsb321@뗿/ÍË?vw•@€E¯³==žn$>‹×%?\h¾bNE¯·ìCP¤Cìî5Ai]ø=c/>Yk›ëv20130805_00036_stKsb321@뗿2ŸÊ‹?qЏ@€E¯sÍ=¤¢t?úó?ØQì3¾²-E¯i
EG'Cí›AiÀ=n—&Yk›ëv20130805_00038_stKsb321@뗿5Û¿.?Ž—y@€E¯yÍ=åÙ6?=˜Î?¬ÌÍ^¾ ÄœE¯úD‹löCéí²AiU='øYk›ëv20130805_00490_stKsb321@ë—Ão´Xb?8š@@€E¤"Ã=¸ûÔ?Çÿ?Ü(öh¾˜"uE¤Q…C'CëùšAgäA=+(YYk›ëv20130805_00492_stKsb321@ë—Ãs7?<Á³@€E¥#ì=¹ã@§á"?î{2¾¢MÓE¦=EOçCìjAgf=Ô$Yk›ëv20130805_00494_stKsb321@ë—Ãv†"¯?6¹N@€E¥sÃ=ž!œ?ä;Ú?\e¾ A‰E§zD‹oCêú=Ag‡ƒ<þü¡Yk›ëv20130806_00499_stKsb321@ë—ãî²{?+´@€E '3=°{à?ŠL@£×i¾›"ÑE e\CnVCì	Ahµ=:;ÑYk›ëv20130806_00501_stKsb321@ë—ã…8^@?Ã@€E –®=³88@j,S?õ2¾ŽÙE¡­ER=Cëµ¢Ahý3=4TPYk›ëv20130806_00503_stKsb321@ë—㈉F:?)Ñ7@€E g×=´?µx?ÌÌÍd¾‹Æ¨E¢HD‹7Cë&%Ah,l=!éÛYk›ëv20130807_00395_stKsb321@ë˜áo±"?D4a@€E'@š="¹Ì?+T#?¡G®h¾•E'
ÃCçCëü‹Ahà1=À²Yk›ëv20130807_00397_stKsb321@ë˜äÚ¥}?;
@€E'Ã=Áµð;%2'?ÈõÃ2¾œ¬E'XfEUðCì®Ah°2="ɸYk›ëv20130807_00399_stKsb321@ë˜èS÷?Lë@€E'5q>=L?Á"Ë?Ç®c¾¡G®E'ÉìD‹5CëìAgŸD=É'Yk›ëv20130809_00691_stKsb321@ë˜F)ª³È?›·@€EyTR>
ØÃ>Û?=p¤i¾«EvìöC#CëqAh,Ã=^ÜYk›ëv20130809_00693_stKsb321@ë˜F,ûƵ?•œ@€Exþ)=À<¬>ÒEM?¢\3¾›¥ãEyû
Er¤Cë'ÑAhÆÊ=µžYk›ëv20130809_00695_stKsb321@ë˜F6]}?žOë@€Ewöö=¯Ü@>'o,?}p¤d¾ ÄœExü¤D‹3×CëXsAi?…='ŒÆYk›ëv20130821_00472_stKsb321@ë™Ã"(?9|ð@€Ež0=ª%p?ÿ?Ï\)h¾›"ÑEžRCiyCë€BAjEl= Ò!Yk›ëv20130821_00474_stKsb321@ë™Ã¥æ?y@€Ež…=µûl>ºZy@2¾¤ZEŸ¸E_CëDþAj =OÂYk›ëv20130821_00476_stKsb321@ë™ÃΟ‹?4ãØ@€Eø)= ™\?v³?ž¸Rc¾—PEŸ
¤D‹,ÍCë0åAjo–<âºÊYk›ëv20130831_00228_stKsb321@뛏—b?OÐ`@€E–L==¯dT?Í?Ã×
i¾¬‹DE–RfC ÅCìr-Agw–=9$aYk›ëv20130831_00230_stKsb321@ë›Aœ?UÁë@€E–+Ã=¦/d@{$û?Þ¸R2¾šŸ¾E˜öEV˜C줜Aië,=[ø9Yk›ëv20130831_00232_stKsb321@ë›lÀÉ?Rx@€E–<¸=¶–°?
Šy?Àe¾£×
E˜¯3D‹)PCêª=Ai µ= Yk›ëv20130831_00396_stKsb321@ë›vÖÜ?•¨¼@€E˜š=a¥(>âf<?£×i¾ÃoE˜¸Cj=CëœîAlÇÅ=»4ÿYk›ëv20130831_00398_stKsb321@ë›zŒŽ?'€I@€E˜]\=o)ø?K‡Ô?Þ¸R3¾Å¸E™\E5øCëôAl8"=ÊrçYk›ëv20130831_00400_stKsb321@ë›}ìåq?‡<@€E˜AÃ=؀X?Ñ6¥?šáHd¾¬‹DE™êD‹$ƒCë'oAl­=‰BYk›ëv20130901_00516_stKsb321@ë›#N,îË?}J7@€E Âq=šäO>›Bï?™™šg¾¦éyE ªöCäÝCëšáAk†ô=J4õYk›ëv20130901_00518_stKsb321@ë›#QbƒX?x؜@€E ¥¤=Šƒ´?¢‡?Æff2¾­VE¡g3EQüCëBAktƒ=†DIYk›ëv20130901_00520_stKsb321@ë›#TÃ×?g‡X@€EŸÀÃ=˜œ˜?ŒSª?ŒÌÍc¾ ÄœE¡xöD‹CëRòAl#Î=|6Yk›ëv20130902_00382_stKsb321@ë›B±t;ç?KD@€E" 3=°®?­w?±ë…h¾"ýôE"TÍC8Cë£×Aki;=5dYk›ëv20130902_00384_stKsb321@ë›B´¢"$?D7@€E"Õ=—Y¨>]/j?ÁG®2¾'n˜E"é3ENœCëbAkh='ƒ·Yk›ëv20130902_00386_stKsb321@ë›B·íÄ?SV@€E"~×=¾m@?€K™?ÌÌÍe¾¡ÊÁE–šDŠû®Cë* Ak>–=@'»Yk›ëv20130927_00399_stKsb321@ëžbcຕ?·5Ú@€E2…=Äu|>æ?Tzáh¾ž5?E3CXÕCë"×Amì=³…FYk›ëv20130927_00401_stKsb321@ëžbg7÷é?±Û@€E®¤=˜ˆX>{ä?ÈõÃ2¾¢ÐåE'ÔÍEX‡Cëm'AnBo=¶IYk›ëv20130927_00403_stKsb321@ëžbj{(À?©—š@€E'Ó==–ð@v"Ó?'ë…d¾È´9E"M3D‹*CëµãAm²Ï=þ@Yk›ëv20131007_00072_stKsb321@럟ËÎÅ ?Fû"@€E¸Eö=è@>«•×?î{i¾–E¸ZCÒ-Cë™üAo"[=e@ŠYk›ëv20131007_00074_stKsb321@럟Îâìt??Hº@€E·Õ=Ü"2?èðK@
p¤2¾å`E¹·HENöCëØRAp^²='LêYk›ëv20131007_00076_stKsb321@럟Ñøjà?J6]@€E¸)>L>ß%â?ë…d¾¡G®Eº8=D‹jCëwAo=g¦Yk›ëv20140317_00351_stKsb321@ë³ÉÅY?@»Í@€EŸèÃ=éó¥?R–?Տh¾ª~úE¡û×C¡‰Cî33AK×!<§CÒYk›ëv20140317_00353_stKsb321@ë³ÉÈ}§ö??ˆ@€E 9…=Þ‹Yk›ëv20140317_00355_stKsb321@ë³ÉËé¸k?8é0@€E ­Í=ùš>õuÅ?¥¸^¾­'hE kÃD‹ŠÉCêxsAK(!<sZæYk›ëv20140325_00435_stKsb321@ë´Êô¯š7?î@€E›á>ê|>¥"Y?î{i¾•E›ÛÃC	7Cí{DAK…Õ<†2ÜYk›ëv20140325_00437_stKsb321@ë´Êø@¸?Wn@€E›S=÷b@Ž¹!@£×3¾œ(öE› E[…CíH1AL<ËuYk›ëv20140325_00439_stKsb321@ë´Êûd	•?Ú@€E›X3>æ?S@!?Ã×
d¾Ÿ¾wEœÅ×D‹m/Cê*AK‹º<–7Yk›ëv20140328_00536_stKsb321@ëµ,Œ×©?.ÈU@€E'»¤=µi?+ù?Ÿi¾³¶FE"Ã\CâNCì×
AJÞk< ~Yk›ëv20140328_00538_stKsb321@ëµ,A¼?Cá«@€E'íÃ="`@ø&?â\2¾'n˜E'ºE_ªCì©ÛAKӍ<ªæ(Yk›ëv20140328_00540_stKsb321@ëµ,"íV?<‡"@€E'ù…=Çsì>ѵ?\e¾š¬EƒPD‹O…CêÂÑAK y<gncYk›ëv20140511_00498_stKsb321@뺥Áx±?B[!@€E–îR=‹[$?xÂ?ºáHi¾¦ffE—Š{CqhCí¸AH…<UWªYk›ëv20140511_00500_stKsb321@뺥Ě?‡/Â@€E—p=±«À@×6L?ž¸R3¾Ÿ¾wE–Ê=Et´Cì¿;AGñÃ<Å5úYk›ëv20140511_00502_stKsb321@뺥ÇÙӛ?^Å¿@€E˜¹š=}à>À·`?…¸c¾šŸ¾E˜èRD‹kLCêŽ5AH,<'ÓYk›ëv20140512_00353_stKsb321@ëºÄÄóYÔ?aöl@€E‡Šá=œ¥¨?g¬?†ffi¾‡®E‡öCՁCígAG͉<wÈ9Yk›ëv20140512_00355_stKsb321@ëºÄÈKù~?b†É@€E‡Õ×= \?ÏöÆ?ê=q3¾"záE†fEq
Cí7ðAGŠ<»(Yk›ëv20140512_00357_stKsb321@ëºÄËn®4?PåÎ@€Eˆ)=Ü
?]$ý?«…d¾OßE‡ÃD‹Ž-CêoAG³â<‡Ã•Yk›ëv20140526_00787_stKsb321@뼆Löbó?.0£@€E¤=R=^$g?bâõ?…¸h¾•E£¹×C̋CìbÑAGCL=zýYk›ëv20140526_00789_stKsb321@뼆Pbˆá?*;ÿ@€E¤ Ã=ŽX?ÎêÔ?ØQì3¾§ïžE¤ÍìEh)C센AFä‰=áÓYk›ëv20140526_00791_stKsb321@뼆S¶¶`?ò@€E¤
¸=jÐè@n[Ò?LÌÍd¾"ýôE£ã
D‹WC껅AFê<È
ÿYk›ëv20140528_00518_stKsb321@ë¼Æ"¦,û?PAø@€Eƒa
=Ò=V=gÍ?O\)h¾¡ÊÁEƒ¶¸C	yCì!AGô<*ÆïYk›ëv20140528_00520_stKsb321@ë¼Æˆ"³ß?O¹á@€Eƒš=Ï~'>t?®{2¾¥ãTE"Ò=Eh1Cì–AGaŠ<kGúYk›ëv20140528_00522_stKsb321@ë¼Æ‹~Ùz?UèŽ@€EƒÜf=Éx>>"–?Që…e¾š¬E"šD‹;¶Cêº^AG–<]À0Yk›ëv20140604_00458_stKsb321@ë½£ë+]?mE'@€EˆÁR=ÚvÅ>‰Y?¡G®i¾¤ZEˆ™3Cþ¸CíŸßAF5<q…Yk›ëv20140604_00460_stKsb321@ë½£Ó]?[&U@€EˆÖ…>
?ˆá ?å¸2¾ž5?Eˆm\Ee7Cí"{AF½<œ.úYk›ëv20140604_00462_stKsb321@ë½£Z–O?W×@€Eˆ®{=ÑÜ>ñ? e¾¡ÊÁEˆüfD‹f¨Cê‰yAFÑ<léoYk›ëv20140607_00631_stKsb321@뾡)U?cÌ_@€EL©…=ßm¥>åÝ?:áHg¾Ÿ;dEL)CÕ?CëùXAFäP<eìYk›ëv20140607_00633_stKsb321@뾤o:ö?Wö@€EMCÃ=Ãä€>wA_?˅4¾¢MÓEJîERjCìúAFêû<ªÌYk›ëv20140607_00635_stKsb321@뾧ÐÔn?eµê@€ELüá=Í%W?jy×?p¤e¾¥ãTEN>D‹G¶CêAFz»<ž)Yk›ëv20140615_00187_stKsb321@ë¿	JEôV?‰¬Û@€E±›="%œ>ÿ'"?J=qg¾¬1E°ÃCSøCë»ÇAF'v<"YŠYk›ëv20140615_00189_stKsb321@ë¿	MpÜ6?ˆg@€E±ƒ3=ÀZ8?piÃ?¥¸2¾–‡+E²t¤E`òCëËAFæ'<¦l.Yk›ëv20140615_00191_stKsb321@ë¿	P±Hb?Rá(@€E±@R='mÜ@Î%?µÂf¾³¶FE´Ž{D‹RCë~VAFzÓ<a´Yk›ëv20140619_00715_stKsb321@뿅½æŠ¹?{ÙU@€E£Ïö=? ?p?Që…i¾³33E£VClCëáAF".<w¦ìYk›ëv20140619_00717_stKsb321@뿅Ákv?\Ÿ•@€E££Í=µÏ<>êmU?ê=q2¾†$ÝE¥Ö¤Eq'CëIšAF<ߕ»Yk›ëv20140619_00719_stKsb321@뿅Äþ'?b¶F@€E£^H=œÇ">˜MÂ?n{b¾§ïžE¤#qD‹';CëC3AEöV<nÆGYk›ëv20140621_00560_stKsb321@ë¿ÄŽa?)—\@€E"ä…= ñ°?¼%?àh¾¡G®E"äöCkCìó×AFÿ<f}ÒYk›ëv20140621_00562_stKsb321@ë¿Ä"É;?0Nø@€E"c¸>3p?¼@€Qì4¾°£×E'>áET=CìÁ‰AG:€=
9Yk›ëv20140621_00564_stKsb321@ë¿Ä%ç«J?NÍ@€E"àÍ=¯b"?¼®?¦ffd¾®—E•]×D‹6oCꆨAEóß<ehIYk›ëv20140624_00671_stKsb321@ëÀ'Þg)?G×í@€EßÃ=Õ2Ú;ò¼?uh¾˜bEXöC"CëO;AF[<OqYk›ëv20140624_00673_stKsb321@ëÀ'a?M¢(@€E'ì="OÌ>q°?´zá2¾¯²E'<{EdBCë+ÇAFH<Œ(ŸYk›ëv20140624_00675_stKsb321@ëÀ'õ?I·k@€EØ®=Œo@
iû?Æffe¾®{Eƒ¢{D‹CëWmAEÉE<oJýYk›ëv20140628_00242_stKsb321@ëÀ¡q5õ?J6Ç@€E•?3=±=t?•-{?ٙši¾²°!E–B=CjCí
qAF(€<"¿£Yk›ëv20140628_00244_stKsb321@ëÀ¡tZ4Õ?zÑ@€E•Z=£ÓÇ@{»-?k…3¾³33E–0EcmCìĜAEûc<™ÚoYk›ëv20140628_00246_stKsb321@ëÀ¡w–yÿ?'k®@€E"åÍ=~ª?AØ?k…d¾¯²E•ƒ®D‹TÕCê\AF5\<ÞöFYk›ëv20140628_00812_stKsb321@ëÀ§Ìà?=>®@€EmÒö=¤u€=Ž&ø?˅h¾­VEm¯\CZáCëHAF+<l¦.Yk›ëv20140628_00814_stKsb321@ëÀ§Ð6ô?A[²@€En9=Š ¬>@ÎÇ@	™š3¾ª~úEmÆ=Eg?Cêë#AFo7<²²Yk›ëv20140628_00816_stKsb321@ëÀ§Óà §?0ë@€En{=š,T>
ƒ?±ë…d¾¤ZEr5HD‹ {C뙺AF$"<LîYk›ëv20140701_00589_stKsb321@ëÁ×ys´?@°¦@€E†$ì=Æòü>˜H/?záHi¾µÂE†°ÍC›dCìZ^AFÞ<ÊYk›ëv20140701_00591_stKsb321@ëÁÚÛxŒ?TN@€E"f=‹w @ºÌ?G®2¾«…EƒÀEY×CìIüAEüX<i]÷Yk›ëv20140701_00593_stKsb321@ëÁÞ«?GáS@€Eƒ‹R=‹ã¼? ¶%?Ýp¤e¾¯²E"
D‹=¢Cê{AEáö<s"ãYk›ëv20140703_01159_stKsb321@ëÁJqw±½?Èq@€EŽa)=ô
¥=cKO>æffi¾È´9EþC	ôCëƒuAEö=KÈ¿Yk›ëv20140703_01161_stKsb321@ëÁJt´R-?ß?¦@€E9==¾¼?[Pb?!G®3¾·KÇEðErJCê°bAF³æ=v‹ƒYk›ëv20140703_01163_stKsb321@ëÁJx-˜ê?ßüã@€Esì=¿1<^žN>ð£×b¾ì‹DE'[HD‹ìCì‹AF-%=§–³Yk›ëv20140906_00280_stKsb321@ëÉe ® d?'I"@€E¤r=> =?X)?O\)i¾µ?}E¥E®CÅ¢Cêß¾AGóÃ<±4^Yk›ëv20140906_00282_stKsb321@ëÉe$CÆÿ?jÎ@€E¤Ä==ý¡@
³ò?Ýp¤2¾–‡+E¤ˆExNCëǍAH8ù<àΒYk›ëv20140906_00284_stKsb321@ëÉe'nß1?ppé@€E¥Zì><s?e•³?ŒÌÍd¾¡ÊÁE¦D‹ˆ‹CëæfAGñ<¡"±Yk›ëv20140926_00265_stKsb321@ëËâÉSuô?>¦@€E¹3="°?Ë?'\i¾ ÄœEºªC3¶CëN5AHµ¹<AØÎYk›ëv20140926_00267_stKsb321@ëËâÎ,=¡?"¾@€E¹éÍ=ãÑ8?a•
@ffe¾¥`BE¼kìDýkCë !AHìÙ<¬,CYk›ëv20140926_00269_stKsb321@ëËâÒÝG™?;Û@€E¹ò
=¦©t>*G—?Ã×
c¾•E»4D‹PÅCìÕAHq<ŠgoYk›ëv20150721_00151_stKsb321@ëñáhv?5bG@€E©'
=©#H?Ù?õg¾ß;E©ÌC¹ÛCí}ÓAyg=•ÂWYk›ëv20150721_00153_stKsb321@ëñä‰,?0ÎÍ@€Eª£=¤­|@Š@!ë…2¾šŸ¾E©¢EKËCìáHA{#=Õ,àYk›ëv20150721_00155_stKsb321@ëñçÏr?>Aš@€E«l=Ì
_?˜ÄÌ@
áHd¾™‡E«5HD‹<Cê6FAz²ø=¼ªYk›ëv20150725_00259_stKsb321@ëñ¡^Æ+?#ô@€E¶µá=Ĉ4>å`‡?ñë…h¾§l‹E¶ÚöC-CëèÕAy´.=³)Yk›ëv20150725_00261_stKsb321@ëñ¡baym?%ÐJ@€E·ì=¸ÿÐ?åy®@=p¤2¾£SøE¶€{EF!Cì/;AxpÁ=æ}êYk›ëv20150725_00263_stKsb321@ëñ¡eÄ4Î?@€E·+=·7$?Ê [@ÌÍd¾¥ãTE· =D‹-hCê·mAxúÃ=¶-¤Yk›ëv20150725_00955_stKsb321@ëñ§²ï?†O@€EÀ­f=±˜À>¢O¬@/\)h¾¡G®EÀïHC3øCê׍Az3à=Ó;¼Yk›ëv20150725_00957_stKsb321@ëñ§'ÿ¬H?ö£@€EÂÍ=¾®¤>"'d@^{2¾®{EÂÛqEbsCêqìA{ÝÉ>	Š»Yk›ëv20150725_00959_stKsb321@ëñ§–"ì"?4ò¦@€EÁ£á=ÙNI@K^ƒ@zád¾£SøEÂð)D‹ZCìA{
=ÈZñYk›ëv20150807_00394_stKsb321@ëóC3¥ŽÅ?k»^@€EÄ®=ˆEø?ùxÃ?¾¸Rh¾¢MÓEŽ!3CÄCë§LAv•=­'dYk›ëv20150807_00396_stKsb321@ëóC6"â%?fÜG@€E0\=Ù/¤@*¸¾?÷
=1¾ÒòE'܏ELbCëzáAwJ9=ښËYk›ëv20150807_00398_stKsb321@ëóC9‹a?eV@€E,{=j>I@jøî?î{b¾¿|îEðRD‹9Cë+…At¡&=Ÿz`Yk›ëv20150810_00883_stKsb321@ëó§/Ëåq?§g@€EƒT×=¡á´@z`I?ç®h¾¦ffEƒ§ÃC ƒCêe`A|F>=­wYk›ëv20150810_00885_stKsb321@ëó§2f.³?©ªP@€E'ý)=v]ÈYk›ëv20150810_00887_stKsb321@ëó§5PŸ*?¯ät@€E'K=^Í_?mJR?þ¸Rb¾©ûçE"™ÃD‹†CêBNA{8¬>•‰3Yk›ëv20150906_00315_stKsb321@ë÷'¡"?'ø@€Eøö=¥Í|?p]Û@
áHi¾ÂJEÇìCâÑCëÉA€yž>+¯ÑYk›ëv20150906_00317_stKsb321@ë÷"cNÚ?"³ñ@€Ej=L?¨¶ý@{3¾·ÎÙEyÃEDCêÍPA|ew>D&çYk›ëv20150906_00319_stKsb321@ë÷—†d3?yï@€EŒÃ3='-Ä?O-?÷
=d¾³33EI×D‹BCê'LA~¾3>ôKYk›ëv20150907_00343_stKsb321@ë÷"Qîµ*? ‡@€E"ˆ=šïØ@X"?У×h¾¶È´E"¸CxRCêˆA~l(>Hò/Yk›ëv20150907_00345_stKsb321@ë÷"T×rÃ?Ȗ²@€E"¿=…¯(Yk›ëv20150907_00347_stKsb321@ë÷"Wj?Ë!@€E"ƒ×=w)Yk›ëv20160710_00652_stKsb321@ì…']'x?4î›@€E|ì='"Ø@nÍ{@ë…i¾§l‹E~+®CqCëÞVAJb<ºe•Yk›ëv20160710_00654_stKsb321@ì……÷«ž?)±c@€E|m3=â,¾?
?áG®8¾³¶FE€†)E]DCë"ÑAJ,£<£•
Yk›ëv20160710_00656_stKsb321@ì…‰Hé~?(è¬@€E}›ì=ßÛ±?•LÂ@G®d¾¸QìE'R¸D‹0)CëÅ`AJHW<­‰EYk›ëv20170620_01067_stKsb321@ìH©±×2×?™¶@€E™)= YÄ?'ƒ?ÌÌÍh¾¥`BE—½šC]/CëEAw.³> Yk›ëv20170620_01069_stKsb321@ìH©´¢(ß?ŒŽL@€E˜–\=´¬À>ûÈ?ü(ö>¾³33E—Ä=Ek®C뇮A{Vä>ÃeYk›ëv20170620_01071_stKsb321@ìH©·(?Œ¿=@€E˜á®="ÉÌ?[v¸?У×d¾œ(öE˜8¤D‹xjCëÕAx2¨>hYk›ëv20170628_01257_stKsb321@ìI©/|šZ?>@€E"ø3=ÐNÔ@)£è?¹™šh¾©ûçEƒŸšCÊCê<jAx›>ǤYk›ëv20170628_01259_stKsb321@ìI©2iÿÎ?†oä@€E"Óá=¬Aô?ì	@G®9¾¢MÓEƒýšECêøAxu	>,@ÇYk›ëv20170628_01261_stKsb321@ìI©5aü?ì@€E…==†x8?P\¬?¸Qìb¾¦éyE"®D‹·Cê-'AväL>?_Yk›ëv20180430_00415_stKsb321@ìoìÂn6?-ˆ@€Eìf=žcH>»ÍÖ?«…i¾ÒòEíMìCCëîúAWÿ*<±ènYk›ëv20180430_00417_stKsb321@ìoìÅÖÐ?.¼3@€E쭚='¡°?`ƒ‹?ê=q9¾€EîQìEaLCì/\AXš³<텍Yk›ëv20180430_00419_stKsb321@ìoìÈe»?,áü@€Eì|®=žø >b
Ú?Ç®d¾›¥ãEï"D‹z¸CëÓAWò*<ßJYk›ëv20180525_00613_stKsb321@ìs~rf¥?iš(@€E³±\=Ÿ=«"?ž¸Rh¾±&éE´
Có3CíŠ^AUq;<ÞéÜYk›ëv20180525_00615_stKsb321@ìs…Öï?z¤I@€E³œf=m'¸?=g?®{9¾bNE³ÍEkšCíA‰AU÷"=˜pYk›ëv20180525_00617_stKsb321@ìs"'ƒ?€Õ@€E³'¤=Špü@ʔ?c×
d¾/E³<¤D‹réCíAUu¦='þYk›ëv20180525_01186_stKsb321@ìs
3áô§?]Î×@€E­ëR=1Œ>êç1?}p¤g¾œ¬E®V¸CÐbCêäZAUà2<¶¯Yk›ëv20180525_01188_stKsb321@ìs
7&LÆ?Nš¾@€E®‡)=»Àà>'€?«…7¾®{E¯¤EiÓCëQ'AV/Ô<ÍzÌYk›ëv20180525_01190_stKsb321@ìs
:0M%?kä}@€E®È=r€h=¸fR?=p¤d¾ A‰E¯zD‹uPCê¤þAU™â<ª®àYk›ëv20180728_00535_stKsb321@ì{Ké'v?ˆW@€E"ñ…="+Ä?÷
?W
=c¾®—E…NÍC
G®Cê'AOžO=w8jYk›ëv20180728_00537_stKsb321@ì{O
ïó?xæ@€E‡6{=«òX?¥ß?£×
7¾«E‡æE¶ÅCê: AO¦"=
ë"Yk›ëv20180728_00539_stKsb321@ì{RE7?Né¢@€E†2R=×0?
‹?Ž{d¾±&éE‡qìDŒ%`C逃AOú<'ncYk›ëv20180730_00247_stKsb321@ì{A,£Í?9ó@€E›¤Í>05?¼²Ë@áHh¾ˆ´9E›¹®C­CìG®AOsP<õÖ×Yk›ëv20180730_00249_stKsb321@ì{A¿Ê?‹X@€E›{>»Ë?Mûâ@#×
8¾š¬EœÈ{EOLCì3¶AO€=\¤Yk›ëv20180730_00251_stKsb321@ì{A"/r3?
œA@€E<=>-K?€Ö?˅d¾˜"uEŸ'®D‹>oC뢏AO_é<›yîYk›ëv20180813_00139_stKsb321@ì}Ù¾?+''@€E'<ö=ú–ý>"/?ìÌÍh¾¥ãTE"E…C`ƒCëüÍAOy<œ÷Yk›ëv20180813_00141_stKsb321@ì}Üf]W?.V@€E'œ
=ÙÉÈ>øKÞ@8¾œ(öEƒqE[¶Cì(ÕAOŒ!<Ϗ)Yk›ëv20180813_00143_stKsb321@ì}ßDÔE?5n@€E'$\=Å. >Gœì?Ï\)d¾–Eƒƒ\D‹73CëžwAO$‰<¶øYk›ëv20180814_00180_stKsb321@ì}!3ˆ³m?Sã,@€E¢.=éҗ?æ—?xQìg¾¬1E£ÇHCîÙCí;dAO?<T½Yk›ëv20180814_00182_stKsb321@ì}!6ÖK&?c…¹@€E¢Šö=Çí?{ü? 6¾–‡+E£Ú¸E<NCíZAOî<¹‹?Yk›ëv20180814_00184_stKsb321@ì}!9øYn?q
É@€E¢²ö=£ÆX=ø"?"33c¾´¼jE¤q…D‹;CìÀAOT<« Yk›ëv20180815_00055_stKsb321@ì}?zڗ?L½Ü@€E—)=èAu?~(p?àh¾ˆ1'E—ÍC@ƒCìFfANÄO<ÊYk›ëv20180815_00057_stKsb321@ì}?}üu?Hµ@€E˜¸>ý«?+@…6¾¬1E˜öENCìšAO7Ô<â'jYk›ëv20180815_00059_stKsb321@ì}?6á¾?FÐÐ@€E˜Å¤>
>>³»æ?p¤d¾²-E™˜D‹LÝCì?AN®u<;'Yk›ëv20180826_00223_stKsb321@ì~¡åT]z?";@€E'¡=É=?«|ç?ôzái¾¥ãTE"j=CŽVCêAªANûB<»ÑïYk›ëv20180826_00225_stKsb321@ì~¡èN}¼?1q@€E'#=¦‡??Å?æff9¾·KÇE"Î{EbNCêƒuAO‡U<š›ÂYk›ëv20180826_00227_stKsb321@ì~¡ëI_E?9Ñ/@€E'U…=ºD?šÿA?ª=q^¾°£×E"®D‹}Céí²ANØ_<‹""Yk›ëv20180828_00247_stKsb321@ì~áIÓ¾Y??õ×@€E'ý×=§Ê,;u¯ ?…¸h¾˜"uE"ÎÍCöFCêD¼ANÞÔ<|­ˆYk›ëv20180828_00249_stKsb321@ì~áLÝH›?AÃ@€E'ù3=°e¸@	¥ˆ?Ÿ8¾«E"!…E]TCê^˜AO8<«¥ÐYk›ëv20180828_00251_stKsb321@ì~áPo{?A<ø@€E"?×=­Ä>¤'?ÁG®b¾œ(öE"!…D‹_ÇC镁ANd»<Ÿt Yk›ëv20180906_00247_stKsb321@ì€̕"? 2+@€E =¼?EŒ?ª=qh¾¥ãTE¢òáC¼¬CêËAOl¨<n·ÓYk›ëv20180906_00249_stKsb321@ì€Ïà,ü?/QA@€E þ
=½ó`@2íä@7®9¾¡G®E¡\áEa
Cêg®AO=3Yk›ëv20180906_00251_stKsb321@ì€Ó"?3"4@€E¡hÍ=ϸe?® B?ç®b¾Ÿ;dE¢Ö=D‹[mCéã–AON½<§¹ÈYk›ëv20190807_01003_stKsb321@ì©æÕúH?­§:@€EŒ›×=Ó> š? g¾‹C–EŒï…C	qìCîFfAyb#>\ÁIYk›ëv20190807_01005_stKsb321@ì©æØ/¼†?·ÿ
@€EŒ"3=îDíYk›ëv20190807_01007_stKsb321@ì©æÛa?‹?'0›@€EŒO×=ÖY©?<ic?Ü(öe¾ A‰Ei…D‹·®CîœAzŽy>41×

==> anc/pub_raw/L222_179_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  297 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             =ÃWØv20100408_00539_stKsb336@êÿêfQÄ?XJ&@€E–†Í=;Ì@ÿ;ì?ù™š2¾yÛ#E™äB0²DJ†ÙAQ
í=z£=ÃWØv20100408_00541_stKsb336@êÿêè}?1%@€E–dá=žöx?LNj?G®m¾¦éyE—h)DùÁËDKfAOjl<[=ÃWØv20100408_00543_stKsb336@êÿêkúz?Wn"@€E–ŠÃ>WÜ?3t?záHd¾ˆ´9E–ùÃD€WÏDKŽwAO¦ˆ<H/‡=ÃWØv20110801_00562_stKsb336@ë;桊^"?NP•@€Ejo3=Ü¢@^æ¡@{5¾Š=qEhýqBW²DA˜åA¸¹>
ôß=ÃWØv20110801_00564_stKsb336@ë;æ¤Ô•ï?b1I@€Ei×®>ÕµAKh´@Qìl¾"ýôEiDDúöVDBL)A!>(ê=ÃWØv20110801_00566_stKsb336@ë;æ¨yìU?G*@€EhWH=ªëM>âÐÀ?Ôzág¾£×
Ef«3D€ñËDE,A€wQ=£¤@=ÃWØv20110804_00737_stKsb336@ë<Eö•'ð?r¬@€E¨pq=òðh=ÃWØv20110804_00739_stKsb336@ë<Eù¼´Ò?`ù²@€E¨Ëš>F–Ñ?Ì:d?Ñë…n¾¯ E¨{Dú'=DBÞÉA'ŠÞ>6ú=ÃWØv20110804_00741_stKsb336@ë<Eüáb0?Y… @€E¨Á>¶?§¥=@1G®h¾'\E¨¶{D€°öDD0AúD>;Ü=ÃWØv20110805_00689_stKsb336@ë<fR¿U?Z«T@€E¦vq=²ÿ`>	«l?ù™š5¾¤Ý/E¦[\BQcTDAŽ¨Aê=ØøÕ=ÃWØv20110805_00691_stKsb336@ë<fVµ?Z2,@€E¥£…=›h@?Ånï@
áHl¾§ïžE¤ã×Dú¢éDB†A'vÖ=ãj¶=ÃWØv20110805_00693_stKsb336@ë<fY?ý?Uäú@€E¥®ö=Ðï?ÉuE?Տh¾›¥ãE¥
)D€¸1DD¬A€£=À
;=ÃWØv20110820_00560_stKsb336@ë>C¶ø?3ê›@€Ek¶{=¼Þ`?t2!?Ü(ö5¾ŒÌÍEj'BYÜ)DA}¢A€oò=–©4=ÃWØv20110820_00562_stKsb336@ë>C¹žÇ¬?/ÈÊ@€Ek°Í=ÂÓP>B.q?µÂl¾ A‰EipDúëøDBXƒA€¨=‡>ñ=ÃWØv20110820_00564_stKsb336@ë>C½gy·?-q©@€El3=ű€A¶@?³33g¾ŒIºEj•qD€òfDE9A??=hJ=ÃWØv20110903_00348_stKsb336@ë@ÿ™d?MÃ@€Ešãö>û°?ŒT?ë…j¾†§ðEš7®B ;dD:PAƒ‰=Ü_d=ÃWØv20110903_00350_stKsb336@ë@õX1?N¨˜@€E›=\>˜>í@^@l¾…¡ËEšÌ=DþD;jA'^X>•?=ÃWØv20110903_00352_stKsb336@ë@ÃHj?k"@€E›®>
ª¸>Á£@33g¾ˆ1'Eš³3D"DRD<_LA"|p>,ýã=ÃWØv20110925_00557_stKsb336@ëBÂ`µý¨?š'@€EËG3=Ÿ~D=ÃWØv20110925_00559_stKsb336@ëBÂd +?ŸaÈ@€EÊ
®=˜Dt=ÃWØv20110925_00561_stKsb336@ëBÂg+Wó?©c,@€EÉh==›ßˆ=ÃWØv20111009_00329_stKsb336@ëD€¥¥A?5îô@€EFR=¯®ø?6L£?½p¤3¾˜bE›)BOÌÍDAÁHAÐõ=‰Pq=ÃWØv20111009_00331_stKsb336@ëD€à½Å?7Ʉ@€E*…=Ôº¢=
Ô?Ü(öo¾—PE›qHDú'NDBÎVAƒK=½2¡=ÃWØv20111009_00333_stKsb336@ëD€"ü?1@€EœÈf=¯>8>ñ¥Õ?´záh¾˜bE›b=D€§}DDtîA'‹u=¡`½=ÃWØv20111012_00209_stKsb336@ëDàÆjGœ?Žú£@€E"æ=¾î¬=ÃWØv20111012_00211_stKsb336@ëDàɅÌ?'°@€E'ä=â¾x=ÃWØv20111012_00213_stKsb336@ëDàÍV×?ä5@€E'Df=×K³=ÃWØv20111015_00182_stKsb336@ëE@¶°öØ?ºX@€E¢¦)=¦_$=ÃWØv20111015_00184_stKsb336@ëE@¹éÛ¦?¯eã@€E¢íá={&'=ÃWØv20111015_00186_stKsb336@ëE@½O[³?ÊnÚ@€E£‰…=Q¦‡=ÃWØv20120312_00429_stKsb336@ëWꁶÜ?3@€E­¥H>%l>î÷%?W
=4¾"ýôE¬´{BM…DCSDAsû<ëvk=ÃWØv20120312_00431_stKsb336@ëWê"Ê__?$u@€E­$Ã>
iÌ?ãL?ŒÌÍA¾ž¸REª7
DúzoDDišArŒ=
"¾=ÃWØv20120312_00433_stKsb336@ëWê‡Þ€Ô?˜ù@€E¬Á®=õP‡>ï¦?þ¸Rh¾ž5?E©èD€ôBDDzAqp=Yœ¥=ÃWØv20120330_00586_stKsb336@ëZ,ª,ôÖ?'ӄ@€E«…¤=¶wÈ?iné?¯\)3¾ˆ1'EªYìBXô¼DBxsAiܞ<ÏKL=ÃWØv20120330_00588_stKsb336@ëZ,®–áƒ?Áö@€Eª­=ùñW>'Z0?«…m¾¢MÓE©{DúàDCsAj…<ìó=ÃWØv20120330_00590_stKsb336@ëZ,²øµß?µþ@€Eª…H=ö]˜>0<…?Ç®g¾™™šE¨pDDEÒ^Ajñ<ýµ=ÃWØv20120606_00648_stKsb336@ëb¨Sð¨?B,@€E–ì=œã?´Â?5g¾ A‰E""fB¦ŽÙD:¦VA^Jf<'¼=ÃWØv20120606_00650_stKsb336@ëb¨X8 ?<˜ë@€E–åš=' X?nÛP?µÂl¾µ?}E—œ¸DþŽD;¥ãA_Y<<¼¹°=ÃWØv20120606_00652_stKsb336@ëb¨aBÔ?S[@€E"Y==ž7/?Ë0?‹…f¾ª~úE'ß…Dz;…D=ÞfA^Æå<Áå=ÃWØv20120610_00204_stKsb336@ëc$/"óm?ÓÑ@€E—O¸>‰]>'p?¸Qìh¾™™šE–({B¡´D;ŸLA^BH<¤qJ=ÃWØv20120610_00206_stKsb336@ëc$3\n?K{@€E—0=Â#¸@åÀ?ü(öl¾Á‰7E–ãšDþþD<'A^:´<¸YÙ=ÃWØv20120610_00208_stKsb336@ëc$7&Ââ?âÉ@€E—µ®=ãÇÝ>1ğ?±ë…h¾¥ãTE–…D""¦D<¼jA^Hý<€‰=ÃWØv20120611_00468_stKsb336@ëcDxDÎ?û|@€E"òq=¶û°@/R9?k…i¾šŸ¾EƒÝšB¢ÑìD;bÁA]žÔ<>ò§=ÃWØv20120611_00470_stKsb336@ëcD|-Ø«?
–z@€E"åÃ=êì¯>Ù-ª?§®l¾µ?}EƒžöDþ+ÏD<`bA^M<°Þ=ÃWØv20120611_00472_stKsb336@ëcDͅ"?Ðw@€E"\=Õׁ?˜äñ?Ôzáf¾¼í'E"n¸D""+D<ñ‰A^BŸ<¤Äu=ÃWØv20120614_00271_stKsb336@ëc£z¿cÙ?@×Ã@€E‡h×=§$?>LÙ?0£×j¾Š=qE†é…B¡=qD;¸öA]a<Ûù¸=ÃWØv20120614_00273_stKsb336@ëc£~(_?8҇@€E‡ {=«3?]"+?LÌÍm¾±&éE‡=Dþ>D<¢NA]±Q<'$N=ÃWØv20120614_00275_stKsb336@ëc£¢–?9ùh@€E†Ù=ª
 @%U?ffff¾—PE…›D"–¨D<ñªA]"-<ªöú=ÃWØv20120617_01022_stKsb336@ëdd/êÔ?1àá@€Ex…ì=»4:¢‹?xQìi¾˜"uEt¤¤B¡]²D:öfA\â8<¨Ë(=ÃWØv20120617_01024_stKsb336@ëdg¿qÅ?*ôe@€Ew·3=­ýÔ>ùçh?Ñë…m¾±&éEu£…Dþ#–D;ÜîA]Lœ<×àJ=ÃWØv20120617_01026_stKsb336@ëdkaè¨?#Ñ_@€EwÎf=°Å@>Ä…?¼(ög¾¥`BEsC
D"^‡D=k…A\a}<½¤ì=ÃWØv20120630_00127_stKsb336@ëe¢u…h?
•³@€E©¸=ãkç>¤µà?úáHi¾~ùÛE¨šRBŸäÝD;ÂáA[g<´+æ=ÃWØv20120630_00129_stKsb336@ëe¢	T1Û?Ä*@€E¨÷…=åu@YR@z=ql¾Ù‡Eªô{DþD<¦¸A[:)=Q21=ÃWØv20120630_00131_stKsb336@ëe¢
eÄ*?¼:@€E§É®>
•>elƒ@¸g¾«…E§W3D"töD<ˆ"AZ|™<Ö°›=ÃWØv20120704_00773_stKsb336@ëf&h
/Ú?5˜Ï@€ENZö>&œÅ?­#Ú?µÂg¾%EJ…Bª–D:U`AZªÜ<±BÚ=ÃWØv20120704_00775_stKsb336@ëf&l*53?+£*@€ENþ¤=Çed>¸_G?G®m¾¬1EPìDþ´D;B°A[gK<nüt=ÃWØv20120704_00777_stKsb336@ëf&paâs?8@€ESK>ò!?°bo?W
=h¾ß;EOYqD"´ƒD>\jAZy_<\/=ÃWØv20120705_00993_stKsb336@ëfFgÅ×:?Bg@€EK"Í='"Ì>.T?£×
g¾ A‰EJDB«"þD:YìAZDÂ<ÃR—=ÃWØv20120705_00995_stKsb336@ëfFkMñ¥?=mz@€EPÈ=·j,>ð¢ø?um¾½ó¶EP€DþÈJD;,‹AZŸ—<eêÄ=ÃWØv20120705_00997_stKsb336@ëfFnÓGe?7ÒÓ@€EU^=™ P@´]?ui¾°£×ES
fD"´BD>…?AZb<[ð÷=ÃWØv20120718_00108_stKsb336@ëgà˛Ÿ?Öä@€Eäì=ÔK2>~»¿@33j¾'hsEâ|RB œ¬D:´¬AV¢i<éR£=ÃWØv20120718_00110_stKsb336@ëgàÎü? 7€@€E㨏=ܐ?rYn@o¾—
=EäSìDýìþD;·ÏAW<Ëb"=ÃWØv20120718_00112_stKsb336@ëgà(×æ?%Ú@€Eä(=À­Í?¡?ñë…f¾™‡Eä¯3D"|1D<ž˜AVk,<³Þ«=ÃWØv20120722_00805_stKsb336@ëhd"e?P2@€E†'
>\}½=Ú~@\j¾–‡+E…~B¢)yD:ü‹AWH]<Òhé=ÃWØv20120722_00807_stKsb336@ëhd‡lEy?#Ü@€E†í…=ъr>‡©@
áHn¾¤Ý/E…Dþ=ÃD<bAVŸB<ÉCÓ=ÃWØv20120722_00809_stKsb336@ëhdŠÖ–?¾¤@€E†\\=ÍËp?{Òû@\g¾/E"EqD"Y'D=CAV¥$<×±å=ÃWØv20120723_00402_stKsb336@ëh'—
Á?eŠ @€E€–\=üÊÈ?Aœ¦?'\k¾²-E~¦fB¥Š=D:ý?AVÞá<×âú=ÃWØv20120723_00404_stKsb336@ëh'š‹Ò1?rK@€EJö>
 ï?IÈù?5o¾˜"uE~˜)DþX{D<ÇAW<­47=ÃWØv20120723_00406_stKsb336@ëh'õï[?V^.@€E~{>Bz?}À?—
=f¾œ¬E}"®D"RD=ˆƒAVŠq<›Ó=ÃWØv20120725_00706_stKsb336@ëhÆBay?Ò@€E"ƒá=Âñ8?æ0?W
=i¾'hsEÒfB 6FD:êNAUØ«<{U=ÃWØv20120725_00708_stKsb336@ëhÆŽf‹?'E0@€E"·®=»þØ@\_?ÁG®m¾´¼jE'Ã3DþD;æ5AV<—¨ƒ=ÃWØv20120725_00710_stKsb336@ëhÆчG?!—Ó@€E"2R=É0?1q?O\)f¾™™šE'h¤D"AôD=BAV*o<CAM=ÃWØv20120726_00298_stKsb336@ëhâ F1?!(F@€EƒÁ\=Âá@=þ‡ê?™™šk¾ŽÙEôB¤²D;¨AV#;<bÕ
=ÃWØv20120726_00300_stKsb336@ëhâ#­Y??ÛÈ@€E'Øì=ß¿õ>ŒG?¾¸Rm¾›¥ãEç®DþK®D<0!AU¡»<x=ÃWØv20120726_00302_stKsb336@ëhâ'¢v?A`@€E±=ވ·=*/M?ž¸Rg¾œ¬E€ÿHD"'ÁD=fwAUÍ
<…è)=ÃWØv20120804_00679_stKsb336@ëjF^Ùª?_µ¡@€E‡å¤=¶³ð>)Öû?333h¾¢MÓE…›×B¤'òD:ÑÛATFb<"Ä=ÃWØv20120804_00681_stKsb336@ëjI ¸G?m™Y@€E‡Ý=…<>†ÓÜ?&ffn¾»dZE†
DþE?D;ÎVASÍu<"g=ÃWØv20120804_00683_stKsb336@ëjLӘC?F´G@€E‡Ñ×=|0?¯~?"záf¾Ä›¦E‡SÃD"pD=jòAT
<¢L·=ÃWØv20120805_00441_stKsb336@ëj#œ'ò?E"@€E÷…=Õ"<?Oú÷?ºáHi¾ß;E‹å\B¢ìD:äASˆa<ø=ÃWØv20120805_00443_stKsb336@ëj#÷…ˆ?–@€E>á=úç4?¥¦@ë…n¾·KÇEŽRfDþ9D;ðsATÓ<ÚC‹=ÃWØv20120805_00445_stKsb336@ëj#H¸¬?J@€E~š=¿I?n?½p¤g¾¢MÓE®D"v^D=çASê¡<~»=ÃWØv20120815_00314_stKsb336@ëkb¯õQ?,#@€Ee²=ä•á?ÕE_?å¸i¾œ¬E^¡qBž,D;1XAR"<©×P=ÃWØv20120815_00316_stKsb336@ëkbg?$"#@€Efš=ÒU›?œ_E@G®m¾ºáHEg­ÃDþbwD;ÍASc<µ?=ÃWØv20120815_00318_stKsb336@ëkbŸ¤?+»@€Eféq=Ðñ,>T©?'\d¾¶È´Ee>=D"uD=‹dARr´<d¹&=ÃWØv20120817_00060_stKsb336@ëkŸ|øŽ?EÑã@€EgÐö=ä.Á>Q/Ü?¬ÌÍh¾Æ$ÝEg'B D;Š=AQ½‡<¦Â¦=ÃWØv20120817_00062_stKsb336@ëkŸbV?SJ‹@€EgÕ®=¬h>Ëýú?\(öm¾Á‰7EeDþ
ÛD<±ÛAQÉ\<ˆDÊ=ÃWØv20120817_00064_stKsb336@ëkŸ'˜?pÈÛ@€Efâö=¤'<>.A?Tzáf¾®—EbŸ®D"r%D<q'AR3<¿'Ë=ÃWØv20120818_00069_stKsb336@ëk¿»_ï?«š@€E§3=÷U>cŽ:?ØQìi¾–‡+E¢ÌRBŸ6FD;ƒ¦AQØÔ<"0ý=ÃWØv20120818_00071_stKsb336@ëk¿¾ºE6?"6L@€E¦_>Ö?F²º@zám¾Ä"E¦í…DýübD<ŽVAQא<¡üò=ÃWØv20120818_00073_stKsb336@ëk¿Â
è?8ù@€E¥üš>2ó?BÔ?¼(öf¾Ÿ;dE¤«HD"gLD<bÁAQeÉ<Š}5=ÃWØv20120818_00501_stKsb336@ëkçnÙÒ?FvË@€E…bÍ=¦ð?5©v?Y™ši¾˜bE¸)BžèöD;%?AQ£<‡R÷=ÃWØv20120818_00503_stKsb336@ëkêÆÝÊ?K+@€E…³
=–çð@iÐØ?ŒÌÍm¾¸QìEƒìöDýêÙD<AQ Ç<¼õ=ÃWØv20120818_00505_stKsb336@ëkíùøÕ?IAä@€E…Ù×=³ö?¤'Ã?hõÃe¾¡G®E'ïHD"7D<ÇLAQí
<Š¯	=ÃWØv20120829_00208_stKsb336@ëm!'ÜÌI?ê¬@€E¤R>@§@%h¾•E k×B¢7LD:ûAPW#<¹V©=ÃWØv20120829_00210_stKsb336@ëm!•EÝ?yÍ@€E£"q=×?¸@RFZ@-p¤n¾¸ÔþE¢g…Dþ49D;ô9APN<ÜùV=ÃWØv20120829_00212_stKsb336@ëm!˜©#û?oÝ@€E¢º=ó/ú>Ď@¡™še¾¢MÓE ö{D"V-D=ü=ÃWØv20120829_00504_stKsb336@ëm$%æo?ã-@€E¨š3>éÎ?·€M?æffi¾""E£û3B âÑD:µAP‡O<ºØÜ=ÃWØv20120829_00506_stKsb336@ëm$Në ?"Ë@€E¨©ì=Úé>Îs<@J=qk¾¨õÃE©	®Dþ"D;¦ÉAPŸ'<õo=ÃWØv20120829_00508_stKsb336@ëm$zyn?W4@€E¨§Ã=Æ?d=–õ?ٙšf¾œ¬E§<)D"MìD=,œAPL<‹¨ƒ=ÃWØv20120911_00214_stKsb336@ënÁŽˆ?õd@€E«ÂÍ=µb ?¶î?ê=qi¾ A‰E«¦¤B¡;dD:îúAO.ã<­C»=ÃWØv20120911_00216_stKsb336@ënÁ½F>ÿ@€E«…=Ò*‡>(·@E¸m¾´¼jE¬"öDþD;ïðAO:Y==ÃWØv20120911_00218_stKsb336@ënÁ
°°?Y3@€EªÍ=؎ù=Ï
x?ØQìf¾©xÕE«©®D"MD<ô9AO&I<¬¢=ÃWØv20120925_00363_stKsb336@ëp'-L'?@1(@€EÎH=òÅ?ã\¾?³33i¾Š=qEÌêBŸoD:ÇAN'ç<»%Ü=ÃWØv20120925_00365_stKsb336@ëp'0çc§?6ªÑ@€EÍíH=ŵ$?Ø%Ö@
=ql¾°£×EÏyšDýýôD;Ê^ANÇþ<ݓK=ÃWØv20120925_00367_stKsb336@ëp'4£?9.x@€EΌì=Âm?
?½p¤g¾/EÏ(D"TåD<óTANsµ<œà=ÃWØv20121007_00216_stKsb336@ërŠLÚ¤?W¸‡@€E¡öf=¾I@ãª?‹…j¾"÷ÏEŸ'{BžËDD:°åAM±"<ÁñÙ=ÃWØv20121007_00218_stKsb336@ër˜¯d?K" @€E¢š=¤þ(?SC»?}p¤l¾©ûçEŸôÍDþ^D;í/AMŒÀ<Yü%=ÃWØv20121007_00220_stKsb336@ër¬:†?Rý@€E¢=ÜZ{>Ãa?Ž{g¾–Ež;qD"L‹D<æÙAM'<%ª=ÃWØv20130301_00675_stKsb336@ë"+É¢E?6Ä@€Eµ¬Í=ÚU>ð'@
=qh¾˜bE´cB¾D;ÿ;AH²¨<¸Ò,=ÃWØv20130301_00677_stKsb336@ë"+Ì·Ž?- @€E¶E=>8,@$Í?Þ¸Rm¾° ÅEµ	…Dý÷LD=vAH"<k»à=ÃWØv20130301_00679_stKsb336@ë"+ÏÙ\?0'!@€E·¸>¨-?I¢@'áHg¾¯ E¶{D"sLD<yyAHÈc<êóù=ÃWØv20130308_00707_stKsb336@ë…ñ…¾Æ?2l‹@€Eº¯á=нß?>¢)@.¸Rh¾ ÄœE¸ {B®˜D<yAGé <¥\=ÃWØv20130308_00709_stKsb336@ë…ôÁîw?"i
@€E»
Í>B9=ÑÏß@um¾ŒÌÍEµõìDýç…D=6FAH£<Üb'=ÃWØv20130308_00711_stKsb336@ë…÷ó–?!´|@€E»[)=Ç|l@Feû@E¸h¾œ¬E¸=ÃD"dþD<7;AG«ù<·U=ÃWØv20130313_00814_stKsb336@녪™ßšZ?¥ÃÜ@€E˜†=Þ@Â?¡¯Î?¸Ri¾ÀƒE—ìB¯žD<NAIC=?àÑ=ÃWØv20130313_00816_stKsb336@녪.Ò?¢³é@€E™µ3=ê'ú=ÃWØv20130313_00818_stKsb336@녪 Z
=?©@€Eš=ä>à?Ìf?¸Rh¾Á%E—$RD"!D<,9AHB¥=p´I=ÃWØv20130317_00460_stKsb336@ë†*¬µU?…@€E§âf>
³>:1@%¸h¾ß;E£)ìB$ÝD<‰AH¾<¶Û-=ÃWØv20130317_00462_stKsb336@ë†*èÊ.?›@€E¨!®=Åî?Ó@záHm¾»dZE§"ìDýå?D=LjAHµ›<߯Ã=ÃWØv20130317_00464_stKsb336@ë†*ªq?O«@€E§"R>nb?!7@Qìh¾±&éE§D"€¼D<-'AHg™<™	'=ÃWØv20130326_00696_stKsb336@ë‡KÁa©é?0å@€E¢N=í:Ì>îQ@®j¾¤Ý/E¢"fBžožD;¶‡AHm
<«€á=ÃWØv20130326_00698_stKsb336@ë‡KƤ>¹?$€˜@€E¢,¸=Á(?"¤O@™šm¾° ÅE¤ìDýùãD<½¢AHV¾=¸W=ÃWØv20130326_00700_stKsb336@ë‡KËÃ؇??–@€E¢á=ø´¥@wä\@(õÃh¾´9XE¢D"b D<™AH0<¢ôÄ=ÃWØv20130625_00930_stKsb336@뒨୔Î?•Ï@€Ea®='YÄ>ŒD?¸Ri¾±©üE^ ¤B·ÏD:ÙyAGÜy=Q=ÃWØv20130625_00932_stKsb336@뒨ä|'?"–(@€E`¹×=¨¼=ÃWØv20130625_00934_stKsb336@뒨çQ'ÿ?¶½;@€Eaؤ=j*<;»?
=e¾Á‰7EZ¤D"?D<ù'AH4=0~Ô=ÃWØv20130713_00259_stKsb336@ë"à©öÉu?œV@€EŸ$=ËÀ?¸ò?ٙšj¾bNEŸ§B7LD;ß®AH²	<Œ'h=ÃWØv20130713_00261_stKsb336@ë"à­2þ…?R@€EžÔH=镲?iÄ@záHm¾¾ùÛE¤D{DýâD<àÅAHmÂ=ÇÉ=ÃWØv20130713_00263_stKsb336@ë"à°ˆŽY?/@€Ež3=Ðþ-?Dp.@ffh¾ª~úE¡h¸D""{D<2°AGåÍ<¦=ÃWØv20130805_00118_stKsb336@뗿Ü..'?ƒ¡@€Eª[…=¬oŒ?]!$?333i¾¢ÐåEªtÍBž¢D;~VAHÛÕ<Ò{=ÃWØv20130805_00120_stKsb336@뗿߄ë?"Ç@€Eª,š=˅D>ÀÞº?"zál¾µ?}E«ð)DýíPD<ÛçAHòY<Ð9ß=ÃWØv20130805_00122_stKsb336@뗿âÒãg?{4@€E©wq=Á¨è=ær­?G®h¾¯ E¬#qD"QìD<AI<‡0D=ÃWØv20130805_00574_stKsb336@ë—Ävx'?§d@€E£`==ðwv=±Uì@záj¾–E£ô=BžÔþD:ùÛAI'Ÿ<™gÛ=ÃWØv20130805_00576_stKsb336@ë—Ä˧´?cJ@€E¢Å=Ëå=ÃWØv20130805_00578_stKsb336@ë—Ä#+ôP?jæ@€E¡ëf=Óª>ø<@!ë…g¾˜bE¢ü)D"JND<­AI7N<©ŽÎ=ÃWØv20130806_00535_stKsb336@ë—ãȑH?/öJ@€EžÓ=®*è@Rƒ?¬ÌÍi¾²-EŸ­šB§ÀƒD:{çAIk¨<Lâ¬=ÃWØv20130806_00537_stKsb336@ë—ãËÎÕ¼?Û+@€EžL…=©Q¤?ÙQ@P£×n¾®—E {Dýì!D<hAI¶n<ÌÒµ=ÃWØv20130806_00539_stKsb336@ë—ãÏ E?}j@€EžÃ=¾ýx?Ä
@×
f¾¨õÃEŸÍD"yD<÷mAIu<€¦â=ÃWØv20130807_00671_stKsb336@ë˜#Õ§è?1ˆX@€E'ì>
G(?á-k@
=qh¾ A‰EeìB¦\D:+TAHýš<"ç¸=ÃWØv20130807_00673_stKsb336@ë˜'GŒÜ?5ڌ@€E'{>7'>mG›?¼(öl¾©ûçE'öDý×ðD;ÐAI'¨<F	e=ÃWØv20130807_00675_stKsb336@ë˜*¿Ì‰?*°Ù@€E'D=Ì
-?l˜¿?±ë…g¾¢MÓE'¥D"yHD<È1AIº<Gã=ÃWØv20130809_00727_stKsb336@ë˜Fuô^?ºûë@€Ey1®=Ó$>?¾n>?™ši¾°£×Esk3B¦
=D:LAIjà=néÿ=ÃWØv20130809_00729_stKsb336@ë˜FyÌúð?Àp#@€ExÃ=¿.?²Í¿?zám¾ÂJEv9ÃDý°jD;ß;AI†=-w>=ÃWØv20130809_00731_stKsb336@ë˜F}‹vk?¨×«@€Ex¶=©"|=ÃWØv20130830_00214_stKsb336@ëšá#S¼Á?ߎ@€E':Í>'Ö>ç8£@;…g¾"÷ÏE¤B¦¥`D:{TAJÌØ<¸Õ*=ÃWØv20130830_00216_stKsb336@ëšá&µÑ´?S@€Ey=ìGÊ?…·¶@™šl¾¡G®E³šDýÕüD<bAJEk<½D8=ÃWØv20130830_00218_stKsb336@ëšá)ôÀ²?"À@€E=´j¸=Ã,?õg¾«E'Ý×D"kðD=žAJSç<Pq=ÃWØv20130831_00432_stKsb336@ë›ÃDB¥?tTD@€EšWö=ƒ\œ@_	%?333g¾¤ZE˜¸ÍB§2-D:M²AJ=Œ<ÂÑb=ÃWØv20130831_00434_stKsb336@ë›Æ{O?€ýG@€E™~3=«cÈ>˜Öí?O\)m¾¼í'E™äÍDýÎÉD;ÀAJ²ú<¤•=ÃWØv20130831_00436_stKsb336@ë›ÉÑëE?†ƒ–@€E™ñ×=½:€?ñ['?+…g¾¯ E™jD"sLD<¬¬AJ2+<Íj=ÃWØv20130924_00180_stKsb336@ëž¡±e¾?&L@€E·»=؂É@õ ? f¾ A‰E·öB¨¼îD:E²AK]l<kÏI=ÃWØv20130924_00182_stKsb336@랥Y?(dð@€E·Ç3=ѼË?›Ú@l¾©xÕE·Q\Dýñ`D;ç®AKÔ<žÁ=ÃWØv20130924_00184_stKsb336@램eºD?"Š@€E¸=Ì
z?"Z?¸Qìh¾¢ÐåE¶µD"€JD< AK'Á<"9=ÃWØv20130927_00171_stKsb336@ëž`›ö:Ú?m5n@€E•½=…¡P@¨¥/?&ffh¾¶È´E"ì)B§féD:UqAKö~<¾=ÃWØv20130927_00173_stKsb336@ëž`ŸLñö?€âÅ@€E"ή=ƒë\?rÄR?5l¾Á‰7E"ÿšDýã+D;ÝAKÉ´<øð=ÃWØv20130927_00175_stKsb336@ëž`¢|'Ì?fñ@€E"Hš=Øø>³Ó?aG®f¾½p¤E"HD"xÍD<À"AK­G<"Úî=ÃWØv20131006_00059_stKsb336@ëŸÇ¢`¾?&Â@€EŸÓ=Ãjä?àÝ©?¨õÃg¾—PEž¬¸B¥ÍPD:néALq<†3Ü=ÃWØv20131006_00061_stKsb336@ëŸÊë±>?"G=@€EŸ©×=ñ—?©ne?ØQìm¾'ë…EqDýÙD<ìAL¯5<"''=ÃWØv20131006_00063_stKsb336@ëŸÎ`P?Yè@€E J=>–y·@AæÛ@ÒáHd¾±©üE›p=D""TDA=ÃWØv20131007_00132_stKsb336@럠?sóÃ?CȊ@€E¼Z3=½ø@aR?Þ¸Rh¾|í'E¸uB§'òD:ašALŠ0<¥m=ÃWØv20131007_00134_stKsb336@럠B°¤M?<À@€E¼){=×Oµ>˜@7?¯\)l¾¡ÊÁEºÙDýüsD;ÕqALY
<…°=ÃWØv20131007_00136_stKsb336@럠FX?DÀd@€E¼…=֌">
†—?ë…f¾–‡+E¹òfD"ljD<È´AL†ñ<°¨Í=ÃWØv20131018_00051_stKsb336@ë ÿêъw?V†4@€E¿W®=»¬">ý	Ä?§®i¾†$ÝE¼9×B¦#TD:aüALÐt<Ñü&=ÃWØv20131018_00053_stKsb336@ë ÿíæí?Rµr@€E¿Õö= 4`?›Ç…@…k¾Ó÷ÏEÀ'ìDþ²D;ÓÇAM>~<ø3ü=ÃWØv20131018_00055_stKsb336@ë ÿñ,GÝ?[†ã@€EÀBì=‰h|>¢\?†ffh¾§ïžE¾¬¤D"u?D<ºÑAMFÖ<ƒÓ
=ÃWØv20140329_00682_stKsb336@ëµLVB&–?'>{@€Enö=Íòà>'uÚ?^¸Ri¾¬‹DEmB¦ÌÍD:üAY5%=J'=ÃWØv20140329_00684_stKsb336@ëµLY£•?I"@€En
={0x?›Õ?(õÃl¾±&éEk÷3DýáºD<'AXG'<·"E=ÃWØv20140329_00686_stKsb336@ëµL\ûhÂ?€R!@€ElÅ®=€bß>J:a?G®f¾©ûçEkN=D"rD={ÇAXˆ"<×%˜=ÃWØv20140510_01172_stKsb336@뺌%£-?O¨™@€EŽa¸="zü?\?Þ?'ë…h¾™™šE›\B¨ÍÓD:†úA\°@<æn=ÃWØv20140510_01174_stKsb336@뺌(ÚY¨?VÌã@€E="ä?#Ñ?333m¾Å¸EŒ²=DþdD<	ÛA\q¯<Šƒ'=ÃWØv20140510_01176_stKsb336@뺌,<¤K?zQ@€EÝ¸=š4|>oý?J=qh¾®—E,öD"žÁD<Ý/A]
E<Ö¿=ÃWØv20140511_00584_stKsb336@뺦ÆÌ¢Û?O@œ@€Eï=kù€?™9ž?"záe¾"ýôE'VB¨ËÇD;šA\ì-<ۊó=ÃWØv20140511_00586_stKsb336@뺦ÉüÞb?EÄr@€E'R®=™\8>*Ì?LÌÍk¾­'hE'sDýÿ®D<µÓA\¥><Si	=ÃWØv20140511_00588_stKsb336@뺦ÍP:€?HV@€E'"=Žæ"=4y?s33f¾­VE'ŠD" ‹D=€RA\ §<ˆmü=ÃWØv20140528_00434_stKsb336@ë¼Å–øj?\³ò@€E"vÃ=Lü@,÷¢?0£×e¾©xÕE"®B¨8RD;
°A^%È<š`=ÃWØv20140528_00436_stKsb336@ë¼Å™s. ?Vj­@€Eƒ¾á=j÷I?(™H?aG®l¾¡ÊÁE'ýšDþžD<½qA^Kƒ<~º=ÃWØv20140528_00438_stKsb336@ë¼ÅœÒ¹v?o¤
@€EƒlÍ=ŽVˆ>ö|â?záHf¾§l‹Eƒ(öD" îD=˜ÕA^l¼=yO=ÃWØv20140615_00271_stKsb336@ë¿	ýS˜.?'É@€E¯í=—0(>ëÝ?\(öi¾ž¸RE­§HB§¼jD:\¼A_ïÿ=‰ˆ=ÃWØv20140615_00273_stKsb336@ë¿
Íö?—¨˜@€E°u=d|	?Ic%?fffm¾­'hE®)Dýì"D;ÃÇA`Î6=<×á=ÃWØv20140615_00275_stKsb336@ë¿
àŠ?Œ"5@€E°<=™"€??€g¾²°!E®V¤D"Ÿ¦D<ê=A_÷0=!†F=ÃWØv20140617_00746_stKsb336@ë¿DÙNæB?‹ã@€E®t…>ĸ?¼UÕ?aG®f¾° ÅE®*¤B©WD;¼A_¢w=÷=ÃWØv20140617_00748_stKsb336@ë¿D܄up?…ŒÌ@€E¯4H=¹ÉL>ïí*?c×
m¾ ÄœE®ªDýßLD<y'A_À.=1ª‡=ÃWØv20140617_00750_stKsb336@ë¿Dßµ1Ñ?€2%@€E°×=‰bÙ?Y0'?J=qe¾²°!E¯»HD"ŽD=ˆRA_j<ßE†=ÃWØv20140617_00962_stKsb336@ë¿H
ëñ«?"pæ@€E©vö=¾€?æ?s33g¾Â\E¨|BªI7D:AËA_a"=FÆ=ÃWØv20140617_00964_stKsb336@ë¿H^7C?z=X@€E©,>
äŒ?l°?Tzám¾˜bE§b=Dþ
D;âòA`•A<éê=ÃWØv20140617_00966_stKsb336@ë¿H£†W?{p[@€E©
…='Ïø?.L·?k…g¾µ?}E§-…D"°bD<Ô)A`V<Ý}¬=ÃWØv20140618_01351_stKsb336@ë¿k.Cr?åe@€E¾
>"õ?omd?ƒ×
i¾¡G®E¼Š)B©²D:.‡A`2='ú$=ÃWØv20140618_01353_stKsb336@ë¿k1#y?uß@€E¾+3='äP?·¢¼?Y™šm¾¨õÃE¼'fDý÷¾D;äÝA`–Ð<í-=ÃWØv20140618_01355_stKsb336@ë¿k4{R?'»@€E¾ëá>
û¤=qwŽ?…¸h¾£SøE¼¦RD"—¾D<µA_ð…=¦´=ÃWØv20140624_00755_stKsb336@ëÀ'ãëLj?)\0@€EŒ=®	?¦0®?ug¾ž¸RE‹—®B©
=D:wðA`Vm<?µ=ÃWØv20140624_00757_stKsb336@ëÀ'ç1Ø??V`@€E‹3=æA4:ì¦â?k…l¾»dZEŠy×DþfD;èbAa	,<"Ä8=ÃWØv20140624_00759_stKsb336@ëÀ'ê‹ÿÓ?)l
@€E‹ùH='T=ÑW±?5h¾±©üE‰ö=D"Ÿ×D<ÝA`Œ=<€vy=ÃWØv20140630_00232_stKsb336@ëÀà¥ÿ®v?ldr@€E¨R
=¦°4?eF?€h¾—PE¨°¸B§p¤D;Z Aaäÿ=Á=ÃWØv20140630_00234_stKsb336@ëÀà©;'ã?U{£@€E§Èq=¸…D?˜3S?ž¸Rm¾¦éyE¦š{Dý÷+D<ôœAa…Æ<óÇ=ÃWØv20140630_00236_stKsb336@ëÀà¬n¸Å?UV¶@€Eª_=µyØ?"¢µ?‡®h¾¡ÊÁE¨ŒD"›uD=ÖÉAa"§<Ëì]=ÃWØv20140630_00592_stKsb336@ëÀäök,?&®Í@€E" {=ÿ•³?–€e?Y™šg¾—PE'<¤B©ÄD:ÑXAa,‹<•µ'=ÃWØv20140630_00594_stKsb336@ëÀä`"?'á@€E–lR>³
?
HÇ?—
=m¾³33E˜½×DþjD<[DAadv<¢=ç=ÃWØv20140630_00596_stKsb336@ëÀä"ùÕ?+å@€E˜û>˜³<ÍƄ?k…e¾¡ÊÁE™v{D"£¦D=IìAaHé<Õ=ÃWØv20140630_00640_stKsb336@ëÀä{ò"—?Q5Ï@€EÖ®=¤$Ä=Kê?LÌÍh¾ž¸REŒù×B©9XD:Ï;A`éÀ< =ÃWØv20140630_00642_stKsb336@ëÀäS¸?[s¥@€EŽ¦…=î8Q>üóI?Y™šn¾­'hEŽæáDþ)D<B°Aa3#<®!
=ÃWØv20140630_00644_stKsb336@ëÀä‰Às"?n*@€EŽM=š¸>"¦W?LÌÍg¾/EŽ)®D"°jD=/+Aa\<ÂP=ÃWØv20140703_00199_stKsb336@ëÁ@Ÿ«†×?j©Å@€E›ë×=¤
¨@@1Ä?•Âg¾™‡Eš
B¨³3D;ZNAaÛ=ù°=ÃWØv20140703_00201_stKsb336@ëÁ@¢ÏGü?}f*@€Eœ‹q=ס¡?¼bí?k…m¾£×
E›…×DýæwD<ÞúAa§B<äۜ=ÃWØv20140703_00203_stKsb336@ëÁ@¦`Ž?t" @€Eœef=ºâ´?±²?Tzáh¾¥ãTEšæ=D"˜´D=ý²A`äÞ<À¿=ÃWØv20140707_00502_stKsb336@ëÁÃ?uk'?/T»@€E¬ªì=Þޑ?ŽÃ?O\)f¾"÷ÏE«\B©%`D:Ö¨Aaµ<€=ÃWØv20140707_00504_stKsb336@ëÁÃBàÐ:?,Êj@€E« …>6S=³i?Tzám¾ž¸RE¬A…Dþ¬D<uôAa=<g£b=ÃWØv20140707_00506_stKsb336@ëÁÃFT]O?1l@€E®
)=âØ¡?I é?…¸g¾–E®ÈD"ŸçD=g
AašË<£¿R=ÃWØv20140713_00130_stKsb336@뀔긛?1GF@€EȂR=ÙEy=¹ìr?Tzái¾ŒIºEÇï
B§ß;D;†%AaÊö<Že=ÃWØv20140713_00132_stKsb336@뀘&‡©?)q@€EÉá=׺R>¸ÄS?¥¸m¾£SøE̯ÃDýùyD=ãAa›î<ªÊ`=ÃWØv20140713_00134_stKsb336@뀛bÑ?+KD@€EÉ´R=êr"?dD,?·
=g¾ A‰EÌò{D"—ÇD>¤Aacî<¸LK=ÃWØv20140713_00298_stKsb336@ëþ#? Õ@€E¹Éö="h>Ìa
?O\)g¾OßE¹j¸B§'hD;S3Aaʊ<wóù=ÃWØv20140713_00300_stKsb336@ë'>É¿?ÑÊ@€E¹±Ã>8.@?0Ó?ÌÌÍl¾Ç®E½É×Dýé/D<ÝPAbH…<ß ;=ÃWØv20140713_00302_stKsb336@ë''±?k‰@€E¹G=ÖÓ1>Äk•?¬ÌÍd¾œ(öE¼¯®D"ÏD=¸BAb2£<±›Ö=ÃWØv20140727_00145_stKsb336@ëÄ@ÑD*Ò?@±ç@€E•L
=ߟ•?ÚE?Që…j¾‰7LEÓHB¨"D:ô¼AcÒ<Êc=ÃWØv20140727_00147_stKsb336@ëÄ@Ôè_O?5
Ø@€E"á=ò¹á?IK9?³33l¾°£×E'å3DþþD<yAdx=]#=ÃWØv20140727_00149_stKsb336@ëÄ@Ø6?/ÌÞ@€E'_š=Ï­Ø?¦å?µÂf¾«E•²D"›DD=‰Acã?=Û:=ÃWØv20140809_00559_stKsb336@ëÅä ÷?@aš@€E–¹
=®`?!5?c×
f¾™™šE•a3B©ó¶D:3Ae'N<Å=î=ÃWØv20140809_00561_stKsb336@ëÅä£>Þã?FDs@€E–>ö=¥q">"ø?hõÃk¾œ¬E•À¸DþD;ÍãAe'x<¡ÇO=ÃWØv20140809_00563_stKsb336@ëÅ䦎z?i@€E–zf=Ð;Ì? ´§?G®g¾§l‹E–|ÍD"£ßD<¸BAdØÅ<þŠ=ÃWØv20140818_00679_stKsb336@ëÇ,	¹?KMh@€E½H=åç¡?Z¬4?Tzáh¾œ(öE¼ŠáBªÎVD:ZAff"<Ù˟=ÃWØv20140818_00681_stKsb336@ëÇ/TÑé?D¿@€E½j®=°lô>jßH?LÌÍk¾¦éyE¼©DýþáD;Ò°Ag(h<²"=ÃWØv20140818_00683_stKsb336@ëÇ2Çì?SÐ@€E½\)=Ã[<>•àÖ?p£×g¾¤Ý/E¼fD"ªD<¢Aeõ¼<ÒGð=ÃWØv20140819_00151_stKsb336@ëÇ%¼}#Â?]@€Ež¼R=³ûÔ? ç~?LÌÍh¾¤Ý/Ec×B¨¹XD:%²AeÊ<Å°0=ÃWØv20140819_00153_stKsb336@ëÇ%¿¦ä[?[ib@€Ež®=¼`<³~ ?ÌÍm¾±&éEašDýçðD;œ9Af
<€ð=ÃWØv20140819_00155_stKsb336@ëÇ%Â㟢?R<O@€EÞH="Ïd?°m?‹…h¾š¬Eœñ3D"'VD<'‰Af®¥=ƒð=ÃWØv20140925_00253_stKsb336@ëË‹š7¤?qý@€Ež¢q=½nœ?ã¼?Ñë…g¾Ÿ;dE›Ø{B¨™šD+;–Ahý¼=É=ÃWØv20140925_00255_stKsb336@ëːcõô?¬å@€Eˆ)=¿(=þ-@3×
i¾µÂEŸ3DþœD,ÆfAkX=UBp=ÃWØv20140925_00256_stKsb336@ëË'³ç#?"z1@€EœF¸=Ł|?€8?§®h¾'n˜E›n¤D"HD<ŸLAi¯O=àù=ÃWØv20141007_00291_stKsb336@ëÍAx/¼†?ò±@€EÆÑR=å‰ ?»?Ž{h¾Ÿ;dEÃ×B©/D: BAk
c<Þ!"=ÃWØv20141007_00293_stKsb336@ëÍA{zÚ½?'`@€EÆÍ=Û@=à®?ž¸Rl¾ÒòEÁÔ)Dþ°D;»#Ak,é=–=ÃWØv20141007_00295_stKsb336@ëÍA~Ûbg?R×@€EÅÕ==ûÖý?U?¯\)g¾ž¸REÂÃD"¨D<«3Ak¬»<þ6è=ÃWØv20150820_00154_stKsb336@ëôà-z‡?'‹^@€EŸÔ3=Ù±?MÅ?ºáHh¾™‡EÇšB¡È1D:Û¶A°ò=^f=ÃWØv20150820_00156_stKsb336@ëôà0zÁ½?20P@€E =¤=¼–Ü?"žá?·
=k¾º^5EŸ¸Dý°"D<KdACv=™8ô=ÃWØv20150820_00158_stKsb336@ëôà3u"*?&^@€E nö=ÖyÌ?Ìvç?Ñë…f¾ž¸REŸå\D"DÝD=
oA€ó=£ê=ÃWØv20150906_00279_stKsb336@ë÷N w?–IÛ@€EÓ…=¨øñ@njÎ?ê=qi¾º^5EŽlRB C–D:Í?A÷¨>IVÛ=ÃWØv20150906_00281_stKsb336@ë÷QCy§?"{Ù@€EÉš=®ºT=ÃWØv20150906_00283_stKsb336@ë÷T{?"â"@€E±á>&½@žÏ|?ü(öe¾Æ$ÝEŽú=D"1D=féA~ÃÍ>'è=ÃWØv20150908_00269_stKsb336@ë÷Bb=ƒ?W+ö@€EŽKì=ž¿Ô>™%Œ?Î{l¾—
=EG×BŸÚ D;‰'A',y=¹ŽÞ=ÃWØv20150908_00271_stKsb336@ë÷Be(®u?\a0@€EÄ=Á/X?±3Ð?«…m¾¨r°EŒr¸Dý•šD<ç®A,=¡`Ô=ÃWØv20150908_00273_stKsb336@ë÷BhJ%?IͶ@€EQ¤=Ž	@?3tY?õg¾—
=EŒZD"YãD=Ÿ}A>=Ø8ã=ÃWØv20150909_00101_stKsb336@ë÷`ˆ,?pÇ@€E—UÃ=k‡?#°L?Þ¸Rj¾«E–0áBŸšD;"A€úÇ=×s¤=ÃWØv20150909_00103_stKsb336@ë÷`‹&t^?†ˆÀ@€E–á==oˆ@4ã}?ç®l¾°£×E"âDý­hD<]'A€¹Ÿ>#P®=ÃWØv20150909_00105_stKsb336@ë÷`éó#?i¯y@€E–üq=‹4è?ãø@™šh¾¶E¢E•ÖáD"G®D=DA9º>,ð=ÃWØv20150922_00211_stKsb336@ëù,Ž®¯?2æ.@€EŸ5…>‹'?åàe?ìÌÍj¾dZEÍ®Bž¸D;
AË`=¡Ý¡=ÃWØv20150922_00213_stKsb336@ëù/o‰?/k@€Eží>/­¦>{(€?«…k¾™‡E\Dý'FD<tA€¿"=VpM=ÃWØv20150922_00215_stKsb336@ëù2¼›?4€o@€EžöÍ>*‡
?É´ø@f¾‰7E7ìD":éD==qAm=¤
…=ÃWØv20160719_00927_stKsb336@ì§'ý(	?-yþ@€Eƒì=æ˜?­a
?èõÃi¾ž5?E'¸B¨¢ÑD::ÑAR3Ü<µÝ&=ÃWØv20160719_00929_stKsb336@짖aÜ?0"(@€E'ýš=‹@t£¬?™™šl¾¬1E·®Dýø"D;Â=AR‹<€Ù]=ÃWØv20160719_00931_stKsb336@짙¸¸Ä?. ö@€E'ö=þË@}?ž¸Rh¾£×
E€ÉÃD"\D<¾AR»<ŒZG=ÃWØv20160822_00007_stKsb336@ì"ߺH%^?(×Á@€EãKö=ß³>"z	?·
=i¾\)EäG×B¦RoD:áHAP3U<­LH=ÃWØv20160822_00009_stKsb336@ì"ß½‹0 ?0¼I@€EâÓ
>†;>ɇ«?"33l¾¦éyEæ¶ÍDýФD<xƒAP-y<U!=ÃWØv20160822_00011_stKsb336@ì"ßÀ̹W?1W@€Eã4®=úX'>S‹£?˜Qìg¾—PEçjfD"r˜D=RAPUI<I[Ñ=ÃWØv20170620_01247_stKsb336@ìH«5À™?³eO@€EÊ=Ÿoh>bùÎ>õi¾±&éE›Ž{BžÝ²D;kdAJÃ=HÙk=ÃWØv20170620_01249_stKsb336@ìH«7˜" ?ž¤@€E"ì=øýI=ÃWØv20170620_01251_stKsb336@ìH«:/¶Ò?£õç@€E¼¸="9L=ÃWØv20170621_01224_stKsb336@ìHʔöí2?Ν@@€Eµ4=†M,?˜Ù?
=j¾²-E²ú{BœÚD;…?AJõ='S|=ÃWØv20170621_01226_stKsb336@ìHʗó{?«ÿ(@€EµR=€§À=ÃWØv20170621_01228_stKsb336@ìHʚ'ó?ÌîÁ@€EµsR=7>Ü?ë…i¾¬‹DE²ìáD"LD=¢ AJœØ=Ut"=ÃWØv20170629_00586_stKsb336@ìIÃ?j@€E¡F®=ëþ÷>äîE@33k¾‰7Ež¬RB¢²D:ÜþAJù­<¯ì"=ÃWØv20170629_00588_stKsb336@ìIõI#?¶P@€E µ=áÌ?­@c33l¾®{E£"RDýÊéD<N‡AJöQ=_É=ÃWØv20170629_00590_stKsb336@ìIÃ}õú?N'@€E 'ì>ž\?Vï@(õÃh¾Ÿ¾wE ‹\D"v¨D=oAJõ¡<¯ç¿=ÃWØv20180402_00885_stKsb336@ìllbs=?gޝ@€E=×=µ
>Öš?n{j¾/E~)BžÏßD:ïA[ô•=m3=ÃWØv20180402_00887_stKsb336@ìll\΍?ˆÉn@€E=®>	ío=FÔà?aG®c¾ÀƒE[Dý…ÓD<w+A]Fî=|>$=ÃWØv20180402_00889_stKsb336@ìllèj?Wïj@€EŽR=ú³a?{å"?ug¾¥`BEŽ›šD"0þD=N%A\=ö<Ѧ:=ÃWØv20180430_00307_stKsb336@ìoë¯I™§?$Z!@€EëWš>Bê?w5;?£×h¾€ƒEê4Bœp!D;9ªA^1@<¥Âÿ=ÃWØv20180430_00309_stKsb336@ìoë²klà?(Ô@€Eë,=Ò¯Ð=¨•(?µÂ]¾­VEêÅ
Dý^ND<®5A^šó<Ԅ¬=ÃWØv20180430_00311_stKsb336@ìoëµyt
?#:@€Eëh=úWš?sub?¬ÌÍh¾‡®Eêj)D"D={çA^`‹<ÄÊú=ÃWØv20180525_00937_stKsb336@ìs‰trï?/Ü@€E¦}=¹ªX;T'?aG®h¾¡G®E¥RBøD;RA`w§< £˜=ÃWØv20180525_00939_stKsb336@ìsÝ?%— @€E¦Y=´-Ô@'‹Â?záHk¾¦éyE¦º)DýiìD<Š A`Ÿi<¡†~=ÃWØv20180525_00941_stKsb336@ìsÜì«?&	Ò@€E¤´š=д>œ¨?¬ÌÍg¾«…E¤»×D""D=sÇA`eh<¨öj=ÃWØv20180804_00883_stKsb336@ì{ç5ƒå? ÐÍ@€EšÙÃ=§å>ü/]?hõÃj¾šŸ¾E˜²=B¡féD;5²Ah.=§ö¿=ÃWØv20180804_00885_stKsb336@ì{ç7Òå@?š¿>@€Eš×®=œ‰$@r=±?O\)l¾§ïžE—s…DýÁ?D<¨ƒAg¼=sÅÔ=ÃWØv20180804_00887_stKsb336@ì{ç:‰ä?™$@€EšVš=£Óè@?¸?‡®f¾®—E˜$áD"|ƒD=V˜Ag`u=–œâ=ÃWØv20180812_00439_stKsb336@ì|â8O!{?<¶á@€E3=èI£>™%?£×h¾˜bE˜{B¤¡ËD<@BAhµË=5=ÃWØv20180812_00441_stKsb336@ì|â;pú?IÛ[@€Eu\=Ò¹B?®0?fffn¾²-EŽæ{Dýâ^D=¯LAhx4<Æ:í=ÃWØv20180812_00443_stKsb336@ì|â?¸??ãé@€Eá=Œˆ|=ò³?+…h¾¡ÊÁEŽDRD"ˆJD>[×Ah€¼<¹Õg=ÃWØv20180815_00115_stKsb336@ì}?ì>!y?&AÚ@€E•Rì=Ä»4>ìá?hõÃj¾€ƒE•'
B¡aHD:Ä)Ahdº<»Q.=ÃWØv20180815_00117_stKsb336@ì}?ï ´«?õE@€E•V=ÉÂâ?Ñ¢?†ffm¾Ç+E•¸áDý­HD<"òAhN³<»¹/=ÃWØv20180815_00119_stKsb336@ì}?ò8+À?.;Ç@€E•ë
=ܹà;ŸYƒ?Š=qg¾œ(öE•±D"KDD=¬AhM#<Ë֊=ÃWØv20180826_00139_stKsb336@ì~¡
áZx?D=Û@€E"\ì=ÄZÄ>²¥Ž?hõÃj¾›¥ãE'VöB¤´9D;ö¸Aj'<ç=p=ÃWØv20180826_00141_stKsb336@ì~¡Ñî?7®"@€E"
š=¸%ô?®Â?W
=m¾¢ÐåE')Dýþ¸D=wðAi<¸‹Ÿ=ÃWØv20180826_00143_stKsb336@ì~¡˜ùâ?0‡Ú@€E"¤=Á
H>N#?}p¤g¾™™šEÒD"¢˜D>;Aia\<Önp=ÃWØv20180830_00058_stKsb336@ì €-|»?2éu@€E"l
=ý©Ê?]Çå?Ž{i¾"›¦E'ƒÃB¤\D<"¬Aj‹"=	'«=ÃWØv20180830_00060_stKsb336@ì ƒgÙX?'dÂ@€E'Ó>)=Õõ?¹™š]¾¢ÐåE'=
DýÓ;D=€Aj=I	=ÃWØv20180830_00062_stKsb336@ì †Ã£®?.ìì@€E'á>ûÊ>,ïg?ui¾²-E'{D"'D>hRAj4Ü<¸q=ÃWØv20180901_00259_stKsb336@ìa]¼ô"?Rm³@€Em¨¸=ºÜ?"'à?Tzáj¾†$ÝEh=šB¡)üD;2Aj.€=i=ÃWØv20180901_00261_stKsb336@ìa`»Ÿ?[8F@€El…=«D> E?…¸k¾®{EjfDý«#D<[#Aj@Ê=òÌ=ÃWØv20180901_00263_stKsb336@ìad+ú?Zµû@€El¬=¬z´=ŸÙµ?záHg¾¥ãTEjáD"VÁD=?žAjfo=zO=ÃWØv20180905_00067_stKsb336@ìßÊŽ;?!ü<@€E®_=>'ˆX?¥9s?˅h¾§l‹E«õ\B¢G+D<t{Ai½=À½=ÃWØv20180905_00069_stKsb336@ìßͅ¯W?/é@€E®š>Üì>Yl?ƒ×
l¾¢ÐåE¬=DýÕD=ՑAiâ<М÷=ÃWØv20180905_00071_stKsb336@ìßÐÒ*…?*½@€E­œö>7fQ=7ú?xQìh¾¡ÊÁE«ÛÃD"‰/D>mAiϝ<µ,M=ÃWØv20190321_00562_stKsb336@옊r6X­?ë@€E¡RÃ=ÎM@–2%?ýp¤U¾›¥ãE 4ÍB ë…D:xA€Š|=¼Ïû=ÃWØv20190321_00564_stKsb336@옊tül?Jc@€E¡$á=ï©?LR?Î{n¾—PEžèDý¶5D;î5A{7Ë=rъ=ÃWØv20190321_00566_stKsb336@옊wè3Û?)ºë@€E ê…=Í Ê>&9ƒ@K¾š¬EŸoD"e/D<öAß=¹E=ÃWØv20190819_00691_stKsb336@ì«eಸ$?'wñ@€E¤¶=Ò$?±&Ñ@\i¾"÷ÏE¢R{B¢D=
ÃA‡4=ÕÊö=ÃWØv20190819_00693_stKsb336@ì«eäf†ó?,¾ß@€E£³f=åV@Ûä?¸Qìn¾¦ffE¤`¤DýÂVD>pbA€W"=šè=ÃWØv20190819_00695_stKsb336@ì«eçq³÷?7¹@€E¢†=¿¼?¯u?Ê=qf¾–‡+E¢´fD"‡3D?_®A€«=»ã

==> anc/pub_raw/L222_17_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:21
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="191">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:05">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  204 / width of table in bytes                        NAXIS2  =                  191 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:21' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ԋÐÔBv20100304_00606_stKsd012@êû‰þdo?9òô@€E—#="N°                  ÀÀøÀÀ€Àø
ԋÐÔBv20100304_00608_stKsd012@êûŠ9×?O¯Ü@€E—¸
=–                   ÀÀøÀÀ€Àø
ԋÐÔBv20100304_00610_stKsd012@êûŠÿî?>ºÆ@€E˜=')Ä                  ÀÀøÀÀ€Àø
ԋÐÔBv20100308_00799_stKsd012@êüstqA?¯@€E ë®=Ë÷]                  ÀÀøÀÀ€Àø
ԋÐÔBv20100308_00801_stKsd012@êüuöÇr?(Ç@€E  =¹¥h                  ÀÀøÀÀ€Àø
ԋÐÔBv20100308_00803_stKsd012@êüx…d?-ºi@€E ~š=¼sw                  ÀÀøÀÀ€Àø
ԋÐÔBv20100318_00367_stKsd012@êýFånnÉ?#
ØA FR-==Éw                  ÀÀøÀÀ€Àø
ԋÐÔBv20100318_00369_stKsd012@êýFðŸOf?"';A FQ¢=·˜ä                  ÀÀøÀÀ€Àø
ԋÐÔBv20100318_00371_stKsd012@êýF÷=c¹?&:§A FQT{=¡c(                  ÀÀøÀÀ€Àø
ԋÐÔBv20100318_00682_stKsd012@êýKS›Ó±?,%A@€Eš(¤=¨G°                  ÀÀøÀÀ€Àø
ԋÐÔBv20100318_00684_stKsd012@êýKV‡–b?X@€E™l×=˜dð                  ÀÀøÀÀ€Àø
ԋÐÔBv20100318_00686_stKsd012@êýKYä¯?({@€E˜Þ==Š¢`                  ÀÀøÀÀ€Àø
ԋÐÔBv20100325_00471_stKsd012@êþ%
LŸ?Ap@€EŸfH=Á)l                  ÀÀøÀÀ€Àø
ԋÐÔBv20100325_00473_stKsd012@êþ%Íü?Mü+@€EŸWö=Þ÷ø                  ÀÀøÀÀ€Àø
ԋÐÔBv20100325_00475_stKsd012@êþ%P.ì?_Š÷@€EŸWq>"p                  ÀÀøÀÀ€Àø
ԋÐÔBv20100327_00642_stKsd012@êþh{•\É?80@€EŽê®=•ä(                  ÀÀøÀÀ€Àø
ԋÐÔBv20100327_00644_stKsd012@êþh~HÀ?B'Ý@€EŽáq=—¸                  ÀÀøÀÀ€Àø
ԋÐÔBv20100327_00646_stKsd012@êþh€â£¤?0s@€E{=Št                  ÀÀøÀÀ€Àø
ԋÐÔBv20110804_00197_stKsd012@ë<@ü%oÑ?/Ÿr@€EÙ¤=¡Ì                  ÀÀøÀÀ€Àø
ԋÐÔBv20110804_00199_stKsd012@ë<@ÿ[ªÌ?1q@€EÚ…=PÌ@·\1@"(ö_¾¦éyEܪDþ)7DU9Aˆ½>˜¸"                  ÀÀøÀÀ€Aˆ½?Ó€
ԋÐÔBv20110804_00201_stKsd012@ë<A}ô"? °ž@€Eڋ=ˆÎü                  ÀÀøÀÀ€Àø
ԋÐÔBv20110806_00129_stKsd012@ë<€ç^(T?tòK@€E¹IÍ=ö]}                  ÀÀøÀÀ€Àø
ԋÐÔBv20110806_00131_stKsd012@ë<€ê›$?|y@€E¹o®=ø	Ç                  ÀÀøÀÀ€Àø
ԋÐÔBv20110806_00133_stKsd012@ë<€í×^v?!@€E¹ƒ3=ñ                  ÀÀøÀÀ€Àø
ԋÐÔBv20110807_00196_stKsd012@ë< 'ì-:?4H@€E¢Ä\=šhl                  ÀÀøÀÀ€Àø
ԋÐÔBv20110807_00198_stKsd012@ë< +¦â?A³_@€E¢úš=º–¸                  ÀÀøÀÀ€Àø
ԋÐÔBv20110807_00200_stKsd012@ë< .\Ôí?=þü@€E£…=½'@ß
7@hõÃe¾ŽÙE¤YHD…báDT_¾Aˆÿe>†fZ                  ÀÀøÀÀ€Aˆÿe?ÐÌË@
ԋÐÔBv20110820_00105_stKsd012@ë>?R'Ò?J>›@€E–{=–SL@­®ì@Š\f¾˜bE'´=BœUDSáHAˆ€ö>Ž±O                  ÀÀøÀÀ€Aˆ€ö?ÑÖ)à
ԋÐÔBv20110820_00107_stKsd012@ë>?Uê`?@d@€E·ì=ŽZdA˜ãZ@Ž¸R^¾™‡E'c×DþI‰DUKøAŠ@>¡PZ                  ÀÀøÀÀ€AŠ@?Ô*@
ԋÐÔBv20110820_00109_stKsd012@ë>?Y1ð?Cæ@€E"ì=†€<                  ÀÀøÀÀ€Àø
ԋÐÔBv20110821_00204_stKsd012@ë>_oÊs?YEñ@€Eµ…=YMp                  ÀÀøÀÀ€Àø
ԋÐÔBv20110821_00206_stKsd012@ë>_s.ËÅ?G*H@€E¹=­1€                  ÀÀøÀÀ€Àø
ԋÐÔBv20110821_00208_stKsd012@ë>_vmª¨?Z{
@€E©¤=fvX                  ÀÀøÀÀ€Àø
ԋÐÔBv20110823_00095_stKsd012@ë> (Ÿ¡F?"÷Ô@€EÖ ¸=§^°                  ÀÀøÀÀ€Àø
ԋÐÔBv20110823_00097_stKsd012@ë> +ñZ¡?CŽ@€E֘R='ï"                  ÀÀøÀÀ€Àø
ԋÐÔBv20110823_00099_stKsd012@ë> /,ÓÉ?0—ö@€EÖNì=æVÛ                  ÀÀøÀÀ€Àø
ԋÐÔBv20120313_00510_stKsd012@ëX±ª|Á?'Ú'@€E°®=\"@                  ÀÀøÀÀ€Àø
ԋÐÔBv20120313_00512_stKsd012@ëX´äŽ5?·j@€E±Ðq=Zø                  ÀÀøÀÀ€Àø
ԋÐÔBv20120313_00514_stKsd012@ëX¸Q?¡-‰@€E²íö=¢JÍ                  ÀÀøÀÀ€Àø
ԋÐÔBv20120323_00257_stKsd012@ëYEëV0?Ptä@€EÒ?ì=¡Œð                  ÀÀøÀÀ€Àø
ԋÐÔBv20120323_00259_stKsd012@ëYEî»ßë?S'È@€EÒ¹=ك¶                  ÀÀøÀÀ€Àø
ԋÐÔBv20120323_00261_stKsd012@ëYEò+Eÿ?J~Ü@€EÓ,\=¨w                  ÀÀøÀÀ€Àø
ԋÐÔBv20120329_00460_stKsd012@ëZú¡…?wçŒ@€EÃU×=t÷È                  ÀÀøÀÀ€Àø
ԋÐÔBv20120329_00462_stKsd012@ëZý˜À?€˜Ã@€EÄ,)=‡©                   ÀÀøÀÀ€Àø
ԋÐÔBv20120329_00464_stKsd012@ëZ8!?|ÁN@€EÃl
=Õò£                  ÀÀøÀÀ€Àø
ԋÐÔBv20120501_00211_stKsd012@ë^ å&Jm?Yç°@€E½Î\>Mt                  ÀÀøÀÀ€Àø
ԋÐÔBv20120501_00213_stKsd012@ë^ èC`R?`»ì@€E½×R>ú®                  ÀÀøÀÀ€Àø
ԋÐÔBv20120501_00215_stKsd012@ë^ ëDÒB?U(@€E½s…>1¶l                  ÀÀøÀÀ€Àø
ԋÐÔBv20120522_00034_stKsd012@ë`¿<ç6°?Dª$@€E¥'
=e+                  ÀÀøÀÀ€Àø
ԋÐÔBv20120522_00036_stKsd012@ë`¿@ˆ¶?96 @€E¥µ=¿õÀ                  ÀÀøÀÀ€Àø
ԋÐÔBv20120522_00038_stKsd012@ë`¿D Y?Wܙ@€E¥ã…=¿$                   ÀÀøÀÀ€Àø
ԋÐÔBv20130209_00331_stKsd012@끬=B??RP@€Ey®>Ñ=                  ÀÀøÀÀ€Àø
ԋÐÔBv20130209_00333_stKsd012@끬?øˆ½?/÷¶@€E7š=–è                  ÀÀøÀÀ€Àø
ԋÐÔBv20130209_00335_stKsd012@끬C3¦¡?)Væ@€E?R=¹Õ`                  ÀÀøÀÀ€Àø
ԋÐÔBv20130319_00313_stKsd012@ë†fimAw?g´@€EÔ=˜0@                  ÀÀøÀÀ€Àø
ԋÐÔBv20130319_00315_stKsd012@ë†fl¶\H?kb}@€E7q=Ϝò                  ÀÀøÀÀ€Àø
ԋÐÔBv20130319_00317_stKsd012@ë†fp®Ï?"áü@€EŽ ==rfy                  ÀÀøÀÀ€Àø
ԋÐÔBv20130319_00697_stKsd012@ë†iß»w?–â@@€EwÇq>in                  ÀÀøÀÀ€Àø
ԋÐÔBv20130319_00699_stKsd012@ë†iâՒ™?É«@€EwÚ='Ëx                  ÀÀøÀÀ€Àø
ԋÐÔBv20130319_00701_stKsd012@ë†iæ-ñÖ?¢H®@€Ew®{=bäÈ                  ÀÀøÀÀ€Àø
ԋÐÔBv20130320_00769_stKsd012@놉ÅÞ¬?šà^@€EÒ=‡uÌ                  ÀÀøÀÀ€Àø
ԋÐÔBv20130320_00771_stKsd012@놉É!6†?¦)u@€Eõö>ZÐ_                  ÀÀøÀÀ€Àø
ԋÐÔBv20130320_00773_stKsd012@놉ÌÈZ¢?•ýP@€E¾H=¦6t                  ÀÀøÀÀ€Àø
ԋÐÔBv20130321_00547_stKsd012@놨¢ävb?Aä4@€E"Eì=ÄÄ                   ÀÀøÀÀ€Àø
ԋÐÔBv20130321_00549_stKsd012@놨¯â±;?3~Ø@€E•_¸=§ä                  ÀÀøÀÀ€Àø
ԋÐÔBv20130321_00551_stKsd012@놨³Kâ,?8û
@€E•+Ã=}1                  ÀÀøÀÀ€Àø
ԋÐÔBv20130322_00821_stKsd012@ë†ÇÝn*U?‰Ì7@€E¤=µô¤                  ÀÀøÀÀ€Àø
ԋÐÔBv20130322_00823_stKsd012@ë†Çà^Ë?š—@€E®ö=…†H                  ÀÀøÀÀ€Àø
ԋÐÔBv20130322_00825_stKsd012@ë†Çãþ''?Ç>d@€EŽR=ÍýË?Ÿ(‡?ٙše¿ZE¿×D…|öDTšA~zf>'´                  ÀÀøÀÀ€A~zf?ÐV 
ԋÐÔBv20130323_00386_stKsd012@ë†ä)/Ùâ?>3@€E£(3=A"ð                  ÀÀøÀÀ€Àø
ԋÐÔBv20130323_00388_stKsd012@ë†ä,a£?:\@€E£r
=¾V$                  ÀÀøÀÀ€Àø
ԋÐÔBv20130323_00390_stKsd012@ë†ä/¯Ë_?QÍT@€E£Ç…=—´                  ÀÀøÀÀ€Àø
ԋÐÔBv20130324_00331_stKsd012@뇰Ê2i?tò@€E»pá=x                  ÀÀøÀÀ€Àø
ԋÐÔBv20130324_00333_stKsd012@뇳÷3(?{^â@€E½$®="Ç;                  ÀÀøÀÀ€Àø
ԋÐÔBv20130324_00335_stKsd012@뇷à@?ƒû@€E¾3=¢ÛH                  ÀÀøÀÀ€Àø
ԋÐÔBv20130429_00163_stKsd012@닀Ûì#?eŽQ@€E³_š=ÌÞÇ                  ÀÀøÀÀ€Àø
ԋÐÔBv20130429_00165_stKsd012@닀ß+¹í?k_Ÿ@€E´0ö=a¼                  ÀÀøÀÀ€Àø
ԋÐÔBv20130429_00167_stKsd012@닀âdïC?R8c@€E²3=oי                  ÀÀøÀÀ€Àø
ԋÐÔBv20130512_00591_stKsd012@ë'¯‹¹1?Õ#@€E™û
=½"<                  ÀÀøÀÀ€Àø
ԋÐÔBv20130512_00593_stKsd012@ë'³t? Í5@€E™q=Úå@û@£×a¾µ?}E™×…Dþ9üDT»TAáh>L•©                  ÀÀøÀÀ€Aáh?ɒµ 
ԋÐÔBv20130512_00595_stKsd012@ë'·•R¸?»Ðù@€E˜L=Òÿ}                  ÀÀøÀÀ€Àø
ԋÐÔBv20130525_00619_stKsd012@ëŽÈC"êf?~uñ@€E–à)>D|                  ÀÀøÀÀ€Àø
ԋÐÔBv20130525_00621_stKsd012@ëŽÈFl†?dr@€E–R=εJ                  ÀÀøÀÀ€Àø
ԋÐÔBv20130525_00623_stKsd012@ëŽÈI´nÝ?cP@€E•‡š=€&¸                  ÀÀøÀÀ€Àø
ԋÐÔBv20130526_00279_stKsd012@ëŽàº%Ÿ?–¾@€Eƒ®=•ä                  ÀÀøÀÀ€Àø
ԋÐÔBv20130526_00281_stKsd012@ëŽà½T>œ?‰'@€EÊì=Xˆ                  ÀÀøÀÀ€Àø
ԋÐÔBv20130526_00283_stKsd012@ëŽàÀ–H+?•Kä@€EèH=µŸø                  ÀÀøÀÀ€Àø
ԋÐÔBv20130609_00415_stKsd012@됥ó*dX?!(*@€E­-=¬
¸                  ÀÀøÀÀ€Àø
ԋÐÔBv20130609_00417_stKsd012@됥öSƒá?*|x@€E­¢…=«3Ð@M=Ò@¡™š`¾ŒÌÍE®êRDþÝDUw                  ÀÀøÀÀ€Àø
ԋÐÔBv20130609_00419_stKsd012@됥ùúݬ?SÉ@€E­žš=Ü\An–@À£×d¾›¥ãE®¹qD…1DT¡ì                  ÀÀøÀÀ€Àø
ԋÐÔBv20130610_00343_stKsd012@ëÄ×ßà{?tõ@€E""H="åÔ                  ÀÀøÀÀ€Àø
ԋÐÔBv20130610_00345_stKsd012@ëÄÛ"u¡?t@€E'ñ¤=Š˜°                  ÀÀøÀÀ€Àø
ԋÐÔBv20130610_00347_stKsd012@ëÄޒ²u?‡@€E'Ë®=ªü                  ÀÀøÀÀ€Àø
ԋÐÔBv20130610_00487_stKsd012@ëÆbî?!‡@€E™­=¦T                  ÀÀøÀÀ€Àø
ԋÐÔBv20130610_00489_stKsd012@ëÆƒ€?*oL@€E™Z¤=e ¸                  ÀÀøÀÀ€Àø
ԋÐÔBv20130610_00491_stKsd012@ëÆû?/xÉ@€E™=vƒð                  ÀÀøÀÀ€Àø
ԋÐÔBv20130614_00158_stKsd012@ë'A?r&
?˜Z@€E†ü=m	ð                  ÀÀøÀÀ€Àø
ԋÐÔBv20130614_00160_stKsd012@ë'ABÌ
4?â@€E…¬==ÀOø                  ÀÀøÀÀ€Àø
ԋÐÔBv20130614_00162_stKsd012@ë'AFcZ?ªžs@€E…‡R=70                  ÀÀøÀÀ€Àø
ԋÐÔBv20130619_00360_stKsd012@ë'ähEXû?Kœ@€E]3
=ÁtSA‹G@Ÿ
=f¾¾vÉEaÒ¸BœRoDS¹ËA‰iÇ>½)Ò                  ÀÀøÀÀ€A‰iÇ?×¥:@
ԋÐÔBv20130619_00362_stKsd012@ë'äk¬V5?B3`@€E^Àf=ªnt                  ÀÀøÀÀ€Àø
ԋÐÔBv20130619_00364_stKsd012@ë'äoNW?Qx"@€E^äR=¹×ü                  ÀÀøÀÀ€Àø
ԋÐÔBv20130621_00462_stKsd012@ë'#™)š?Ž`q@€E‰yÍ=iå0                  ÀÀøÀÀ€Àø
ԋÐÔBv20130621_00464_stKsd012@ë'#œJÞö?ªŸŽ@€E…ÙÃ=£ÕX                  ÀÀøÀÀ€Àø
ԋÐÔBv20130621_00466_stKsd012@ë'#Ÿ›PÔ?"Óú@€EzhÍ=ˆ•¨                  ÀÀøÀÀ€Àø
ԋÐÔBv20130622_00066_stKsd012@ë'>ÇfF?. º@€E¦q=À'Ô                  ÀÀøÀÀ€Àø
ԋÐÔBv20130622_00068_stKsd012@ë'>ʔ£¼?.@€E¥=Š¯ô                  ÀÀøÀÀ€Àø
ԋÐÔBv20130622_00070_stKsd012@ë'>Íß6\?)SÍ@€E¥j\=Ä@p                  ÀÀøÀÀ€Àø
ԋÐÔBv20130622_00363_stKsd012@ë'Eö£`?Th•@€EiÎ)=Õ"                  ÀÀøÀÀ€Àø
ԋÐÔBv20130622_00365_stKsd012@ë'E>ܵ?"ú'@€Ej¾ö={Ã!                  ÀÀøÀÀ€Àø
ԋÐÔBv20130622_00367_stKsd012@ë'Eƒ??`ó/@€Ek²¸=­	Ì                  ÀÀøÀÀ€Àø
ԋÐÔBv20130623_00292_stKsd012@ë'd°´h?‡'†@€EiØ{>–@—rÃ@ë…f¾ª~úEkFáB›DSºA"pø>
§Š                  ÀÀøÀÀ€A"pø?Á´ñ@
ԋÐÔBv20130623_00294_stKsd012@ë'd.M?i¥"@€Ehoš=ÐvÎ                  ÀÀøÀÀ€Àø
ԋÐÔBv20130623_00296_stKsd012@ë'd	¤ÿ~?Š—@€Eg×>Ø                  ÀÀøÀÀ€Àø
ԋÐÔBv20130624_00039_stKsd012@뒂ž–n?gÖ#@€Etâ¤=¬a¬                  ÀÀøÀÀ€Àø
ԋÐÔBv20130624_00041_stKsd012@뒂¡Ðj?H@€EsÞ)=L~                  ÀÀøÀÀ€Àø
ԋÐÔBv20130624_00043_stKsd012@뒂¥ú?K ¤@€Evý
=xòÈ                  ÀÀøÀÀ€Àø
ԋÐÔBv20140527_00068_stKsd012@ë¼ ͬ?G{@€E°½f=¤Ä                  ÀÀøÀÀ€Àø
ԋÐÔBv20140527_00070_stKsd012@ë¼ rH?jrN@€E±ˆö="¿4                  ÀÀøÀÀ€Àø
ԋÐÔBv20140527_00072_stKsd012@ë¼ !
VU?tÔ-@€E²{×=·L(                  ÀÀøÀÀ€Àø
ԋÐÔBv20140527_00116_stKsd012@ë¼ Ù‡?L	#@€E®'f=^y'                  ÀÀøÀÀ€Àø
ԋÐÔBv20140527_00118_stKsd012@ë¼ "»(‹?U¦@€E®Y=t±                  ÀÀøÀÀ€Àø
ԋÐÔBv20140527_00120_stKsd012@ë¼ —H±u?aì"@€E°y×=s<ñ                  ÀÀøÀÀ€Àø
ԋÐÔBv20140527_00164_stKsd012@뼡ÛyÙ
?Jî@€E©Ž×=IAðAZüÑ@£×
3¾ ÄœE«Ÿ®AZýôDSž                  ÀÀøÀÀ€Àø
ԋÐÔBv20140527_00166_stKsd012@뼡ÞåS+?j}Â@€E©½¸='óˆ@<Qž@[…`¾©ûçEª‹Dö DTU`A†	>k/ˆ                  ÀÀøÀÀ€A†	?Íeñ
ԋÐÔBv20140527_00168_stKsd012@뼡âuö§?^Ðf@€EªÍ=IÓ(                  ÀÀøÀÀ€Àø
ԋÐÔBv20140531_00252_stKsd012@ë½"Î)7?N1'@€E‰9¤=qˆ                  ÀÀøÀÀ€Àø
ԋÐÔBv20140531_00254_stKsd012@ë½"ѵºb?<©B@€Eˆñ==Wþ!                  ÀÀøÀÀ€Àø
ԋÐÔBv20140531_00256_stKsd012@ë½"Õw‹}?14D@€E‡:=cÙx                  ÀÀøÀÀ€Àø
ԋÐÔBv20140601_00178_stKsd012@ë½?òµ(?3¸ü@€E'ÓÃ=¨°™                  ÀÀøÀÀ€Àø
ԋÐÔBv20140601_00180_stKsd012@ë½?öE̾?+Aô@€E•==ÃÇp@çÂg@g®`¾ŠÀƒE"ö)DöÔöDTOÏAŠ.Å>€?                  ÀÀøÀÀ€AŠ.Å?Ðçà
ԋÐÔBv20140601_00182_stKsd012@ë½?ùÑm?$OO@€E"]¤=•`                  ÀÀøÀÀ€Àø
ԋÐÔBv20140602_00405_stKsd012@ë½a¶Ùëï?4
ª@€E¡Ö{=U8˜@›)@ҏ\1¾Š=qE¥,áA]
=DRøÕ                  ÀÀøÀÀ€Àø
ԋÐÔBv20140602_00407_stKsd012@ë½aº!3?0Û;@€E¤í×=>Æ@>åjš@¨Qì`¾OßE§DáDö×
DT1y                  ÀÀøÀÀ€Àø
ԋÐÔBv20140602_00409_stKsd012@ë½a½Œ¸‹??Ú¢@€E¦¤=SIÈ                  ÀÀøÀÀ€Àø
ԋÐÔBv20140605_00274_stKsd012@ë½ÀÕ»Ãæ?Wù@€E›¸{=Fv                  ÀÀøÀÀ€Àø
ԋÐÔBv20140605_00276_stKsd012@ë½ÀÙI'€?\åŽ@€E›U¸="›                  ÀÀøÀÀ€Àø
ԋÐÔBv20140605_00278_stKsd012@ë½ÀÜ¥!ã?OŠ~@€EšÜ=†
À                  ÀÀøÀÀ€Àø
ԋÐÔBv20140615_00019_stKsd012@ë¾ÿvV©/?Eð@€E½]ö>@nã                  ÀÀøÀÀ€Àø
ԋÐÔBv20140615_00021_stKsd012@ë¾ÿy«^?jJ•@€E½¤>=Ý                  ÀÀøÀÀ€Àø
ԋÐÔBv20140615_00023_stKsd012@ë¾ÿ|÷½;?tN¶@€E½H>uŽÓ                  ÀÀøÀÀ€Àø
ԋÐÔBv20140616_00149_stKsd012@ë¿ ¾Õ]•?šƒÚ@€EÌM=ö¡                  ÀÀøÀÀ€Àø
ԋÐÔBv20140616_00151_stKsd012@ë¿ Â³÷?|ú+@€EÎ33=°à                  ÀÀøÀÀ€Àø
ԋÐÔBv20140616_00153_stKsd012@ë¿ Æ@ ?Ž2æ@€EÍãá=Y•p                  ÀÀøÀÀ€Àø
ԋÐÔBv20150311_00354_stKsd012@ë੊v
É?"E‡@€EÛ¿ì=ƒ,                  ÀÀøÀÀ€Àø
ԋÐÔBv20150311_00356_stKsd012@ë੍˜Ib? Ê°@€EÜ*{=—»¨v20150311_00356_st@Îff<#×
?¶½Ç0KêÁ@Îff?à
ԋÐÔBv20150311_00358_stKsd012@ë੐âæÀ?Þ¯@€EÛø={v¹v20150311_00358_st@ʏ\<#×
?ÑM¾ßùóÁ@ʏ\?à
ԋÐÔBv20150421_00128_stKsd012@ëåÂbº	|?ÁÂ7@€Eé{=|v20150421_00128_stA®<#×
? ¡è°t5ÁA
=?à
ԋÐÔBv20150421_00130_stKsd012@ëåÂfˆ	Ï?¿óX@€Ež…ö=Iv20150421_00130_stAƒ<#×
?¸ÁíÚ¬áÁA®?à
ԋÐÔBv20150421_00132_stKsd012@ëåÂj#šd?´Õ @€EèÃ=‰|œv20150421_00132_stAE¢<#×
?Õ©£oìFUÁA
?à
ԋÐÔBv20150425_00097_stKsd012@ëæA¸lBž?Š
Q@€EÇ.)="	"v20150425_00097_stA¥ã<#×
?ÉY¹Í»tÁA{?à
ԋÐÔBv20150425_00099_stKsd012@ëæA»ÉŸœ?•Î @€Eǖ…=¡tv20150425_00099_stA¡Ë<#×
?'à¬1uIÁA{?à
ԋÐÔBv20150425_00101_stKsd012@ëæA¿7?Ž*G@€EÇåÃ=š¬v20150425_00101_stASø<#×
?×ìSÖ8ÁAzá?à
ԋÐÔBv20150507_00174_stKsd012@ëçÂɔß?Žþ´@€E¥ó\=Ñxv20150507_00174_stA¸R<#×
?'à¬1uIÁA{?à
ԋÐÔBv20150507_00176_stKsd012@ëç ªš?'©á@€E¥ÁÍ=M@Hv20150507_00176_stAƒ<#×
?ÊF\'`ÑÁA(ö?à
ԋÐÔBv20150507_00178_stKsd012@ëçÂ%¶MY?'j%@€E¤+{=ÁÖ0v20150507_00178_stA´9<#×
?Æÿ‹÷¼ÁAQì?à
ԋÐÔBv20150522_00418_stKsd012@ëé¢mWa;?bå@€EÁŒ3=S@v20150522_00418_stA5¥ã<#×
?è¢ãëE­?€A5¥ã?à
ԋÐÔBv20150522_00420_stKsd012@ëé¢p~øÙ?zÇÇ@€EÁ:\=z‰™v20150522_00420_stA9X<#×
?ÄB4ýmækÁA=q?à
ԋÐÔBv20150522_00422_stKsd012@ëé¢s¼/œ?‹pö@€EÁ&R=lBYv20150522_00422_stAr°<#×
?Õ+l‹º•rÁAõÃ?à
ԋÐÔBv20150528_00355_stKsd012@ëêbVh?=PÀ@€Eš"\=ÙÉåv20150528_00355_stA'¾w<#×
?¾òÏPÕ0{ÁA'¾w?à
ԋÐÔBv20150528_00357_stKsd012@ëêbba?<Âq@€Eš*ö=â‰3v20150528_00357_stA®<#×
?¸çdzgÊÁA\)?à
ԋÐÔBv20150528_00359_stKsd012@ëêb Ÿ!Ä?TÒP@€Eš¤=˜€v20150528_00359_stA…<#×
?åêݚAäÁA…?à
ԋÐÔBv20150602_00277_stKsd012@ëëñ/¸?Sº
A Fh==¿ÆÌv20150602_00277_stAÀƒ<#×
?Ç-fBt
ûÁAõÃ?à
ԋÐÔBv20150602_00279_stKsd012@ëëÊJ;?=ŒA Fh
=l£Hv20150602_00279_stAl‹<#×
?¾fh .;ÁAë…?à
ԋÐÔBv20150602_00281_stKsd012@ëëÐ?C
A FiF{=²Øv20150602_00281_stAÎÙ<#×
?Ç6ÆÓ ÁAp¤?à
ԋÐÔBv20150610_00067_stKsd012@ëëÿ<ÛÓ{?Ó§­@€E ×=º€BQÞÓ@Œ(öe¾©xÕE¨"¤B¡oDRìÝv20150610_00067_stAƒ<#×
?ƺ|'9z'ÁAë…?à
ԋÐÔBv20150610_00069_stKsd012@ëëÿA^Ò?ÂrF@€E YR=°Üv20150610_00069_stAzá<#×
?´Åôl8sÁA?à
ԋÐÔBv20160630_00538_stKsd012@ìDâ^ÿë?i	@€E è=¹â$@•8k?ë…f¾š¬E ª{B›¤ÝDS´ÝA;Š3<ý$Cv20160630_00538_stA:ff<#×
?¤]øá0±z¿€A;Š3?Ÿ¤ˆ`
ԋÐÔBv20160630_00540_stKsd012@ìDæF…ö?_ËÖ@€E¢(á=¾@Ä?G®_¾å`E¢ìDþÓDUPA<b<ªÎ]v20160630_00540_stA:Ĝ<#×
?¢›PKqÛ¿€A<b?•YË 
ԋÐÔBv20160630_00542_stKsd012@ìDê9_??zÐ@€E¡=²<@¯†?¼(öd¾–‡+E¢…D…)²DT1A<@<®®áv20160630_00542_stA:§ð<#×
?¢›PKqÛ¿€A<@?•ÕÜ 
ԋÐÔBv20170627_00107_stKsd012@ìIƒOÊMl?k|@€EœÃ3=Éż>›?s33f¾"÷ÏEž-šBœ2-DT5AU»›<Š"                  ÀÀøÀÀ€AU»›?'Pà
ԋÐÔBv20170627_00109_stKsd012@ìIƒR–¥É?ZÙ@€EœŠö=lh?‹p•?n{_¾˜bE˜)Dþ)DU7ßAUo<vŸû                  ÀÀøÀÀ€AUo?ŽÓÿ`
ԋÐÔBv20170627_00111_stKsd012@ìIƒUz…Ø?oI@€EœÑ)=rö@>DLù?aG®d¾œ¬EüD…ePDTÛ×AU¹…<–e{                  ÀÀøÀÀ€AU¹…?'̯`
ԋÐÔBv20180326_00977_stKsd012@ìkŒ¤ÃN?@0@€E¸WH=¡="@ʎH?§®f¾ß;E¹Ï\Bš¸ÕDT¬Aaù<¶Ð                  ÀÀøÀÀ€Aaù?–Ã
ԋÐÔBv20180326_00979_stKsd012@ìkŒ§¿çâ?Jã@€E¸	á=ÓþŠA.#»?Š=q_¾'n˜E¹0RDýöáDU\Aa<º6¾                  ÀÀøÀÀ€Aa?—F×À
ԋÐÔBv20180326_00981_stKsd012@ìkŒªôu]?;ñ@€E·Ê{=~AQÛ?£×
c¾²-E¹¤D…I`DTÊ°Aam'<»"U                  ÀÀøÀÀ€Aam'?—rŠ 
ԋÐÔBv20180403_00907_stKsd012@ìlŠàëm!?ƒa@€EŸMá=Uh@ƒ¡w?333f¾¢ÐåE ©…B™@ƒDSôZA`K<É1ž                  ÀÀøÀÀ€A`K?™&3À
ԋÐÔBv20180403_00909_stKsd012@ìlŠãõ'µ?~—æ@€EŸ\=§JØ?" ý?"zá_¾˜bE ôDýëLDUHRA`q˜<Ѫ                  ÀÀøÀÀ€A`q˜?š •@
ԋÐÔBv20180403_00911_stKsd012@ìlŠçE"?‰oJ@€EžÀ=œ‹l?¶ãh?záHd¾ž¸RE U\D…-¢DT¹'A`;§<à5£                  ÀÀøÀÀ€A`;§?œ´`
ԋÐÔBv20180514_00072_stKsd012@ìqŸz­/Î?qÿÐ@€Eâƒ3=͕à@ˆÎì?Î{f¾—
=Eã^öBCDS›¦Af¾O=/)Æ                  ÀÀøÀÀ€Af¾O?¥å8À
ԋÐÔBv20180514_00074_stKsd012@ìqŸ}§jé?Vh.@€EãÃ=²&°?÷j?ÌÌÍ`¾–‡+EâõÃDþ'DTØÅAfCs=,un                  ÀÀøÀÀ€AfCs?¥Ž­À
ԋÐÔBv20180514_00076_stKsd012@ìqŸ€ï&?Y–A@€Eã°á=©ãä?Æn?¸Qìd¾—PEäÃD…lƒDTkÇAfZ‹=ùB                  ÀÀøÀÀ€AfZ‹?£?(@
ԋÐÔBv20190616_00170_stKsd012@ì£eôŒIO?*&·@€Ezd==¨Àx>èÀ??¹™še¾ª~úE—\Bž|îDT€"Aj©{<ÿ                  ÀÀøÀÀ€Aj©{?Ÿá
ԋÐÔBv20190616_00172_stKsd012@ì£e÷x·Í?Jjn@€E|¦R=¿5'?•ýY?å¸_¾"ýôE€lÍDþ#LDUÄ9Aj®‹=P$ˆ                  ÀÀøÀÀ€Aj®‹?ª'
ԋÐÔBv20190616_00174_stKsd012@ì£eúÁqû?EüJ@€Ezњ=îÄ>ó–ÿ?˅e¾›"ÑE€¯ìD…j DU ÅAk~=/Aê                  ÀÀøÀÀ€Ak~?¥è=@
ԋÐÔBv20190804_00210_stKsd012@쩁ÕXÒT?W¦D@€EÀü\=|U??®+ï?úáHf¾¥`BE¿¶öBœ«DVRAoS?=rî(                  ÀÀøÀÀ€AoS??®]Å
ԋÐÔBv20190804_00212_stKsd012@쩁Ø|ž6?G@@€E¿é{=riÏ@KË@?±ë…`¾±©üEÆ =Dþ:°DWx"AnŸÿ=%<'                  ÀÀøÀÀ€AnŸÿ?¤§' 
ԋÐÔBv20190804_00214_stKsd012@쩁Ûz9­?E?r@€EÀT=pâà?˜?Ÿg¾«EƇ×D…MãDVþwAn(w=>Ý                  ÀÀøÀÀ€An(w?§Û @
ԋÐÔBv20190808_00179_stKsd012@ìª@è?ÏÑ@€Eœ£="¨Ø?)8?Ó33f¾¯²EŸRBýqDU¿¾Ao¨°=Zý                  ÀÀøÀÀ€Ao¨°?«_¢ 
ԋÐÔBv20190808_00181_stKsd012@ìªCäün?ƒñÇ@€E÷3=] 'A4Ÿ0?Ó33_¾§ïžE¡F)Dþ>°DW:áAp£ö=ƒQ¥                  ÀÀøÀÀ€Ap£ö?°j4 
ԋÐÔBv20190808_00183_stKsd012@ìªFÒè?p`)@€EŸ\ö=0X@uï?¹™šd¾¥`BE£0D…‰DV¼¬Aq€Î=rñö                  ÀÀøÀÀ€Aq€Î?®^>À

==> anc/pub_raw/L222_180_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  169 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ÍÄQÒzv20100708_00698_stKsb290@ëI:ߚ/?hY@€Eˆ(š>y×?Åäì?Ÿd¾%EˆŸ\DÔFFD¡BÁArÀE<ýk1ÍÄQÒzv20100708_00702_stKsb290@ëIB~µh?v©£@€E‰Hì>Š^‰=Š¨Ô?—
=f¾‰7E"‡HD2¸åD¡ÍArÍk=ŠlÍÄQÒzv20100828_00331_stKsb290@ë¤.
êÀ?^¿˜@€EŒ)=çOJ>Ñ¥?šáHf¾š¬EŒ×DÑñËDŸš%Ar|á="!ÍÄQÒzv20100828_00335_stKsb290@ë¤5ªüî?DÛ2@€EŒnf=«&x=boI?˅g¾Š=qED.†éDŸ5As]È=<ŽÍÄQÒzv20100924_00340_stKsb290@ëh‹/?:>ï@€E'Öö=Ší"=/|B?å¸d¾¥`BE'
DÑášDŸÌBAsž=Mï7ÍÄQÒzv20100924_00344_stKsb290@ë'}4?>îû@€E"5¤=—û°?Ň6?Æfff¾"ýôE'¾RD.o;DžØ¤ArÁD=),ÍÄQÒzv20110802_00676_stKsb290@ë<"!íæ?O¾@€Ee€==¸| ?±4?Ó33e¾¦éyEgƏDÕ´9D›¼JAsÅÛ=4äVÍÄQÒzv20110802_00680_stKsb290@ë<ŠÊ'?aŽ~@€EhýH=‰Ú@>Co?—
=f¾œ(öEg™ìD6,{D›ðsAs"Ï=+ÍôÍÄQÒzv20110807_00831_stKsb290@ë<¥{K¶?J©@€Eõf>
8}>ÂÇ?Ýp¤d¾'ñªEœÛ…DÒ
ºDŸ}ÓAt+³=\hÍÄQÒzv20110807_00835_stKsb290@ë<¥'6KA?DŒï@€EŸ[×=ëˆs>Ø?Þ¸Rh¾'n˜Ež@D.~‡DŸ'XAsŒ¢=-cèÍÄQÒzv20110923_00493_stKsb290@ëBƒJì
?z¼@€E¡˜…=£}8?¢‡è?œ(öd¾¤Ý/E¡ZöDÕ¬îD›æ¸At©=K®lÍÄQÒzv20110923_00497_stKsb290@ëBƒÇ!è?n¼"@€E£F
=ƨP?h@?}p¤e¾›¥ãE¢¹®D5ÜJD›l¤Ar a=.ó*ÍÄQÒzv20111005_00221_stKsb290@ëD5R!¶?€@€E ±\=¿ˆ$>åÆI?ÚáHf¾å`E ?×DÒîDŸ‰ºAsþe=`YpÍÄQÒzv20111005_00225_stKsb290@ëD;Ûbè?'J@€E¡"\=Ë`?Å/È?\)h¾†$ÝEŸ¡\D.k¦DŸMãAs^§<ø»‰ÍÄQÒzv20111006_00147_stKsb290@ëD!ŸF?$o+@€E¸Ë{=Ïå$?MÜÝ@ë…d¾ÒòE¸9
DÕ±²D›äBAsõŠ=uèìÍÄQÒzv20111006_00151_stKsb290@ëD!¦2y?09,@€Eº¸=ðÊ>Lù¤?úáHe¾/E¹äfD5ãçD›¦¨Atvm=9^­ÍÄQÒzv20120306_00522_stKsb290@ëW+P!?*[M@€E½H=»Vx>';?æffe¾"t¼E¸DÑæ°D b As¼š=`%ƒÍÄQÒzv20120306_00526_stKsb290@ëW+/¶§?0Åû@€Ež{=¤PX?m>Ó@zág¾£×
Ež4D.úDŸ‹AtÊ=SÕõÍÄQÒzv20120325_00529_stKsb290@ëY‹"3Mà?km@€E€žš=ò­*>Ðl—?¾¸Re¾ž¸RE€a®DÑÝyD @AsÍj=	¢ÍÄQÒzv20120325_00533_stKsb290@ëY‹›)+?›>@€E€·==Î
Q>Ó*?þ¸Rg¾›¥ãE€ÂáD/oDŸ1AsûÚ=1ÞVÍÄQÒzv20120606_00426_stKsb290@ëb¥àØ<Â?0×ò@€E•…="fà?¶˜S?Տe¾«…EÉHD՞éDœRAtUÇ=:aPÍÄQÒzv20120606_00430_stKsb290@ëb¥èWµ?%¢"@€E‹µš=«DD>–¾Ó?ٙšf¾¥`BEŒ(öD6YD›­As|Î=:"÷ÍÄQÒzv20120611_00234_stKsb290@ëcAíPë?Ѩ9@€EŒ‹\>‹¦m?r&ç?…¸d¾‰º^E‹ÇšDՆÁDœ™yAtú´>?ÍÄQÒzv20120611_00238_stKsb290@ëcAôUAÑ?àò+@€E‹Ë>Šmø>ŠrR?ƒ×
e¾…¸EŠþD6ß
D›HåAtÀ>&¯vÍÄQÒzv20120616_00656_stKsb290@ëc簃•÷?9î@€E)
=·7D>¨ýŸ?Î{d¾™™šE×DÕªÉDœ#DAs¦»=E,ÍÄQÒzv20120616_00660_stKsb290@ëcç¸Ìð^?-µ(@€EŽå×=gðÑ>4û7?æffe¾¥`BEk×D6<ÝD›ñHAt
=2+ÍÄQÒzv20120621_00288_stKsb290@ëdƒ&Uz?U¹à@€E€3='³h?9>X?¦ffd¾¦éyE€hÍDÕ³ÇDœŽúAs@[=Fö´ÍÄQÒzv20120621_00292_stKsb290@ëdƒ,û÷?€R@€E€ó)>€Š;<—*p?'\f¾«…E€óHD6{…D›;AsNÞ=PÌÀÍÄQÒzv20120623_00404_stKsb290@ëdƦ˜?5 @€E•ª)>-†Ø>ý²*?Ôzác¾¬1E•À=DÕÁHDœ=ºAsµø=8r´ÍÄQÒzv20120623_00408_stKsb290@ëdυ¯,?(5‡@€E'êq=çZn>Ÿdæ?î{f¾¯ E">D6@1Dœ	'Atåö=7]}ÍÄQÒzv20120624_00225_stKsb290@ëd⯶†º?f¤[@€E×>¿ß!?ü:?´zád¾ß;ElRDÕ¦NDœ•ÛAt!ƒ=u¸^ÍÄQÒzv20120624_00229_stKsb290@ëdⶅ">?{@®@€Eüq>×ÿG<3gW?˅e¾'\EŽM…D6ž‡D›dAtÌ.=«:ÍÄQÒzv20120625_00222_stKsb290@ëeKpÂ?KÁÁ@€E¿X
>H®?áìí?¦ffd¾/E¿š¸DՔDœ›uAsÈs=&®ÍÄQÒzv20120625_00226_stKsb290@ëeÍ«o?*^Õ@€EÀ^=•x=S4O?ð£×f¾¬1E§ÃD6E²D›lAtˆj=M¦WÍÄQÒzv20120703_00088_stKsb290@ëf³+æä?Û}@€Eªeá>$,W=ú¬x@G®d¾™™šE¬7®D՗ÏDœ¦^AsÄc=Œ?èÍÄQÒzv20120703_00092_stKsb290@ëf¹Òd?à´@€EªS…>&R?^5S@\f¾œ(öE«%×D6yšD›cßAt¦Ý=GþMÍÄQÒzv20120706_00968_stKsb290@ëfg§plz?*á@€EPTá=‡²>l³Ç?Ç®d¾£×
EP\DÕ®‡DœôAt¼=$V_ÍÄQÒzv20120706_00972_stKsb290@ëfg®èÎ?#°±@€ERH=ì>Çÿ?ê=qe¾§ïžEQRfD6ÏD›ÿLAs='uÍÄQÒzv20120714_00887_stKsb290@ëgf!?EZ@€Es®á=mð?9­û?Ã×
d¾¦ffEr%šDՓ…Dœ8jAs"ñ=;íÍÄQÒzv20120714_00891_stKsb290@ëgfaãö?OuÒ@€Etf==tô>O"Ñ?¬ÌÍf¾/EsUìD6%/D›§LAr6,=6VÍÄQÒzv20120716_00553_stKsb290@ëg¢×&‹?eê.@€E'ö=ô>Ô¼b?¯\)d¾¨r°E»D՛–Dœf°As@== Í&ÍÄQÒzv20120716_00557_stKsb290@ëg¢ÝÎQÝ?€ï£@€E'°×=}Ž?b¸8?£×g¾Ÿ¾wE'¾öD6wLD›9ArÚ=g¾ÍÄQÒzv20120718_00462_stKsb290@ëgââG7Í?J"Ð@€Eª²…>_Ï<•·ô?´zád¾yÛ#Eªg3DÕhDœ\öAs†C<å.ÍÄQÒzv20120718_00466_stKsb290@ëgâè׿ð?LH°@€EªøÍ>$?>of?ôzáe¾bNE«ºD6?LD›AtLô=!SÍÄQÒzv20120720_00475_stKsb290@ëh&ˆËp?=·@€Eq='A=¿AG?·
=c¾ ÄœEŒÊ=DÕ®VDœ-üAsVú="äÍÄQÒzv20120720_00479_stKsb290@ëh&Z@h?+ÎÝ@€Eé=¡µh>¹Ÿõ?ìÌÍe¾–E0=D5øÅD›·;AsÞË=4âêÍÄQÒzv20120721_00073_stKsb290@ëhBŒ†[N?&&š@€E¥kf=öç>–ª¿?ã×
e¾›"ÑE¤Ý
DÕ¢˜DœeXAtTŸ=SmÍÄQÒzv20120721_00077_stKsb290@ëhB"S´³?æœ@€E¤Žf=—ÊÜ?%@fff¾š¬E¥D6<¬D›¨!At.Ø=QAÍÄQÒzv20120722_00439_stKsb290@ëha‡š˜ó?Kf@€E‰^>Š'A>?Ýp¤c¾˜"uE‰
D՟#Dœ}PAu&A=0»±ÍÄQÒzv20120722_00443_stKsb290@ëhaŽQw??M7@€E‰'{>IÓÝ>¢'?èõÃf¾…¸EŠ5…D6K…D›u'ArÅè= F°ÍÄQÒzv20120723_00516_stKsb290@ëhƒŒñµº?B³µ@€E€/…=ÄM8<«ý‰?¹™šd¾›"ÑE%HDÕzéDœƒdAtXµ=61ÍÄQÒzv20120723_00520_stKsb290@ëhƒ"ù—0?n3D@€E€eá=ªKœ?6ð?•Âd¾›"ÑEs
D6(D›*At›X=MÉÍÄQÒzv20120725_00508_stKsb290@ëhÄ]†éi?#B'@€E"Ÿ¤=ͦ^>¬ö?ê=qe¾˜bEƒå®DՀÝDœZ‡As¸=;§QÍÄQÒzv20120725_00512_stKsb290@ëhÄdò?%¤@€E"q=´"8>䞥?ï\)e¾²-E'¹®D6VD›"öAsUr=EDÍÄQÒzv20120731_00171_stKsb290@ëi€:b×¼?`×ä@€E|~ö=r#Ð?}R¡?—
=d¾™‡E|ÍÃDՒ‡Dœ"ÅAs†ÿ=³yÍÄQÒzv20120731_00175_stKsb290@ëi€@œÓ5?lAM@€E|j)=PH>³Šâ?µÂc¾¡G®E|üöD6ƒ×D›A²AsËð=b*ýÍÄQÒzv20120801_00814_stKsb290@ëi¥êH"?‹Àa@€EMJ=Óör?Q-%?fffe¾¯ EIíHD՛×Dœ6ÉAs>=€¦ÍÄQÒzv20120801_00818_stKsb290@ëi¥ðåý?†m@€EN$R=À =Z."?s33f¾¹XEL9ìD5ùÛD›¢Ar©-=dF›ÍÄQÒzv20120804_00085_stKsb290@ëiÿ€y‡«?Ž†o@€E—{á=pט?îU?G®d¾›¥ãE•HD՘ÍDœ"Arêå=çZÍÄQÒzv20120804_00089_stKsb290@ëiÿ†¢Æê?w¤c@€E—É=Ë9ë>á'S?˜Qìe¾ž¸RE˜ñqD6€!D›/×At…ë=m¥&ÍÄQÒzv20120804_00937_stKsb290@ëji‹º3?}nc@€E7¸=º!T>b?Š=qe¾¦ffEŠpÍDՍÓDœÙAs
g==KKÍÄQÒzv20120804_00941_stKsb290@ëjoÝÓ°?…¹œ@€EÚ¸=yð§=xï?€f¾¹Û#EŒ‡
D6;D›µüAs=û=b­ÍÄQÒzv20120828_00547_stKsb290@ëmƒÖ?c @€E±R=¨½?PY|?Ÿd¾£×
E­d)DՎoDœ,¬AsB=NRÛÍÄQÒzv20120828_00551_stKsb290@ëmöqŒ?zw
@€E³²f=~'X=êý?¥¸g¾ A‰E²©…D6GmD›e'Ar=LÑ2ÍÄQÒzv20120830_00309_stKsb290@ëmB
¾dT?Mب@€E©\f=ü,C?0s²?ÈõÃe¾Ä"E¦¬¸DÕ ZDœJòAs½ú=vO}ÍÄQÒzv20120830_00313_stKsb290@ëmBӆÐ?@êä@€E¨k3=µÌ>˜•Ð?ØQìf¾–E¨M
D633D›•ªArÁV=U@ÓÍÄQÒzv20120901_00697_stKsb290@ëm"+'ÿ?K"@€E¨•
=Ã)(?ÝtF?ë…e¾š¬E¨/\DՁ/Dœ0BAs®<=HXÎÍÄQÒzv20120901_00701_stKsb290@ëm""iI?^mý@€E©N=²@?~âú?\c¾™™šE§»
D5å`D›LåAs~=8ðÍÄQÒzv20120911_00472_stKsb290@ënÃîNR?&'z@€E¬9¤=Ä×H?"EŠ@ÌÍd¾§l‹E¬ÃDՊwDœ'
At
=bF
ÍÄQÒzv20120911_00476_stKsb290@ënÃ;Yó?8O@€E¬¢ö=±³?öN?î{e¾å`E«4)D6LD›|AskB=Sk®ÍÄQÒzv20120912_00217_stKsb290@ënáò.?_è@€E°É…=Ä?°>¨h‹?ôzáe¾¬1E°{HDՔJDœW¶AsF=.¯vÍÄQÒzv20120912_00221_stKsb290@ënáî5Ó?%@€E°r==¨µU?jû@\e¾ž¸RE¯2D6=ÓD›{As=é=(ÍÄQÒzv20130312_00554_stKsb290@녊µ{ý§?d–…@€Ežä)=¶–P>œ›>?ºáHd¾¦éyEžc…DÕ`{Dœ¸jAtw§=*ˆ\ÍÄQÒzv20130312_00558_stKsb290@녊¼4ü?Hfò@€Ežqì=|b>Áâ?Ñë…e¾¤ZEŸTfD6ŽÙDšøÝAswì=8²3ÍÄQÒzv20130314_00543_stKsb290@ë…ËtÏÀr?FÛ­@€E'»{=?ä>¶ÿ'?èõÃd¾¡ÊÁE'Å
DÕo+DœÈ´Atj=5
(ÍÄQÒzv20130314_00547_stKsb290@ë…Ë{À1?OF"@€E'}H=‰ð>È?´zád¾˜"uE'¨ÍD6x¤D›{As{N=GÛÍÄQÒzv20130316_00516_stKsb290@ë†
æþ‡?)@€EŸ­f=²¾x>ËRÇ?ÈõÃd¾ŠÀƒEŸ6DÕ}šDœ¯žAs¹%=ù£ÍÄQÒzv20130316_00520_stKsb290@ë†
Éò‡œ?*à@€EžG\=Ì<ˆ@ј¤@=p¤c¾°£×E NÍD6WmD›1As/={á†ÍÄQÒzv20130321_00721_stKsb290@놪!Ì®o?MŠî@€E–ó¤=Œ{=?Û>¾?Ñë…d¾¡G®E–ª¤DՌÕDœÆAtWÅ=?
SÍÄQÒzv20130321_00725_stKsb290@놪(Fzä?GՊ@€E—l
=—ß"@|?ÁG®f¾š¬E—0áD6d¬D›As+¸=4»ÅÍÄQÒzv20130323_00968_stKsb290@ë†éÓ_þÃ?#'@€E"×=§»p>õæM@ffd¾¬1E"E
DÕc…DœÁAt['=o€ÍÄQÒzv20130323_00972_stKsb290@ë†éÙí²? |î@€E'dì=±À?TZÔ?ù™š\¾¥ãTE""D6aüD›AsŽ$=]¾7ÍÄQÒzv20130326_00498_stKsb290@ë‡I€"å'?@¿'@€E¨=öŽ?>¸ó\?úáHd¾° ÅE§õ
DÕrÙDœ³çAtd=}™¨ÍÄQÒzv20130326_00502_stKsb290@ë‡IŠtøû?8bR@€E¨—®=¡D|?O? c¾/E©)HD6l{D›ãAr¨¡='
'ÍÄQÒzv20130710_00522_stKsb290@딄#º??IX@€E™œš=¹¨L>‹@\c¾"t¼Eš\DÕpåDœzVAsq=wf3ÍÄQÒzv20130710_00526_stKsb290@딄*¾‡?
/®@€Eš=¢¬=_xÎ?ï\)e¾œ¬E›¸áD6:DšìAs‰=1ÃÍÄQÒzv20130712_00429_stKsb290@ë"Ã!@×á?+Î}@€E‰ýf=·P=´(?æffd¾¥`BEŠišDÕ{3Dœ—DAtE=GhÍÄQÒzv20130712_00433_stKsb290@ë"Ã'ü8J?&ž‡@€E‰–á=Ú;Þ?'B2?øQìe¾›"ÑE‹¤¤D6ND›`AtÒL=MxyÍÄQÒzv20130803_00125_stKsb290@ë—ªˆNî?œ—Ñ@€EŸˆ
=›®ä?l·?s33e¾¬‹DEŸ/\DÕqºDœ¹/ArÍ´=²ùÐÍÄQÒzv20130803_00129_stKsb290@ë—°×±?‹ú,@€E™==˜"?++˜?5d¾¡ÊÁE
ÍD6öD›!ºArAÇ=}É{ÍÄQÒzv20130803_00317_stKsb290@뗁tjEC?!Ó³@€E•³H=É>>¦Zš?¼(öc¾›¥ãE•£HDÕ|{Dœj°As
µ=´qÍÄQÒzv20130803_00321_stKsb290@뗁{i÷?$Y
@€E–á>•û?J@?Ýp¤d¾˜bE–×D6HöD›$åAtYœ=2
'ÍÄQÒzv20130803_00365_stKsb290@뗁â`—ð?¡7¾@€E— f=p£h?¿L?c×
c¾§l‹E—Ò{DÕmPDœq²Asù÷=•SrÍÄQÒzv20130803_00369_stKsb290@뗁é#oœ?'§Û@€E"({=~«@?&¢?aG®g¾¤ZE"[×D69üDšÇ®Arì2=gŒ3ÍÄQÒzv20130803_00821_stKsb290@뗅º˜­6? ¤@€E˜)='ëŒ>4ô?¨õÃd¾§l‹E— =DՑqDœ{AsO(=eÍÄQÒzv20130803_00825_stKsb290@뗅Á8>¶?s±@€E˜‰)=§Aà@R?â\e¾—
=E˜Á×D5ð´D›ƒDAsRÝ=H!œÍÄQÒzv20130804_00266_stKsb290@뗠Èz¸X?	"	@€E I==·ZÛ>³½?î{d¾¥ãTE¡áDՂ¨Dœ~fAsÎl=:—kÍÄQÒzv20130804_00270_stKsb290@뗠Úá">þNœ@€EŸ ì=ÒŠ>jü@,ÌÍd¾™™šE ³D6DœD›)ÓAt¯–=€SaÍÄQÒzv20130818_00274_stKsb290@ë™ay~?1Þ@€Eš¿3=¡W¸?ÜÉ?ã×
K¾"t¼E›0ÍDÕg…Dœy²AtIà=H‹ëÍÄQÒzv20130818_00278_stKsb290@ë™a §/Y?Yr@€EœDö>:"Ö=ìÛ?øQìg¾‹Æ¨E›ÝšD67DšØåAs‡­=R—}ÍÄQÒzv20130828_00147_stKsb290@뚠'G"?O@€EÂò=˜Âl?¯¯?Ê=qe¾¨r°E¤{DՂ DœRÁArï·=µJÍÄQÒzv20130828_00151_stKsb290@뚠‰Oª7?$7S@€EÀäq=¨üp?k'»@d¾"t¼EÀØ=D6 D›;dAtå
=Y#qÍÄQÒzv20130828_00339_stKsb290@뚢!ô—?*¥@€E¸œá=œB\?ûùL@G®d¾¢MÓE¸¾ÍDՉÃDœ%At"P=r'CÍÄQÒzv20130828_00343_stKsb290@뚢(É<Ê?%@€E¹f=='~H?.3Û@{f¾˜bE¸»ìD6#D›£ÏAsDX=P¡ÍÄQÒzv20130829_00099_stKsb290@ëšÂ¿ú0Þ?1só@€E¥/×='+"?uø@\e¾"t¼E¥ÃDՌDœÝAs0W=EÁÍÄQÒzv20130829_00103_stKsb290@ëšÂÆh>Ù?&"P@€E¥©…=šNp>!C²@®f¾/E¥hD6
D›|¤At²&=D
ïÍÄQÒzv20130831_00186_stKsb290@ë› Õ³%?DÓ¯@€E™Sö=‡@8V?õd¾¤Ý/E™r{DÕ{}DœP1Asˆ'=C–¥ÍÄQÒzv20130831_00190_stKsb290@뛨'P?Tîk@€E™õ
=Ö	W=uNu?Ê=qe¾›"ÑE™\{D6'\D›AtÇ=1ô@ÍÄQÒzv20130923_00157_stKsb290@ëà"öJ?VZx@€E«Í=~8¡>ÆE"?Տd¾¡ÊÁEª†DÕ¥ìDœ"Arîâ=C¹NÍÄQÒzv20130923_00161_stKsb290@ëàŠß-?U™É@€E«ZR={/¨>Ù§Q?àe¾­'hEª$¤D6D›˜RAsK×=@&ÎÍÄQÒzv20131005_00222_stKsb290@ëŸa­T?ŸÏ@€E§óq=Ž¤=®­?záHe¾®{E¦¿3DՔ´DœœAq$ä=€ÍÄQÒzv20131005_00226_stKsb290@ëŸa	¥?«''@€E¨¤=ž5Ä? N?s33e¾©ûçE¥§qD5"œD›"JAs[D=©ŒsÍÄQÒzv20131018_00213_stKsb290@ë¡F"y'?½øÝ@€EÏÖì>"ËÚ>ò÷?n{e¾Ó÷ÏEÍqDÕ}‰D›ý/Ap¢œ>ì½ÍÄQÒzv20131018_00217_stKsb290@ë¡L*…»?ûœÿ@€EÒ"
>j;ÑÍÄQÒzv20140320_00705_stKsb290@ë´,w¿)K?;6'@€E².3=ªŸð?lè"?â\d¾•E²œRDÕ|¼DœfVAt*=Z´ÍÄQÒzv20140320_00709_stKsb290@ë´,~‡j?N^@€E²/=®Ý@?`§'?½p¤e¾¤Ý/E³XfD5÷
D›[¶At8	=.ëÍÄQÒzv20140521_01093_stKsb290@ë»éžóëË?Q>=@€E~GÃ=V^ù@ÚÃ?±ë…d¾–E}¿×DՀÕDœ"ÑAh =J…ŠÍÄQÒzv20140521_01097_stKsb290@ë»é¥ñ÷T?A -@€E€Š3=K[È?-áb?¸Qìe¾˜"uE€c\D5ÃTD››Ag€=V'èÍÄQÒzv20140528_00572_stKsb290@ë¼Ç35¬?Ÿü@€E†#ö>ǽ@`J?5d¾¯²EˆJÍDՊfDœ=ËA/Ä=÷.ÍÄQÒzv20140528_00576_stKsb290@ë¼Ç:øä?ž!v@€E"ì=›Ud@¯½.?¸Rd¾¨õÃE"ƒ®D5úoD›­ìA/™'=°kÍÄQÒzv20140528_00732_stKsb290@ë¼ÈÕ|¾í?싑@€Eˆøq=¤íP?•ª9?e¾·KÇEˆµqD6&fD›{A2ž°=g\ôÍÄQÒzv20140605_00640_stKsb290@ë½ÄÜ«'?ä¿@€E†¾Ã=²a4?‰Wé?ìÌÍd¾¡ÊÁEˆ\DՇøDœxRAk–="#ÛÍÄQÒzv20140605_00644_stKsb290@ë½Äg.ã? ¥@€EˆÊ=Äî˜@À?æfff¾˜bEŠ
D6 !D›PƒAk)
=%SÈÍÄQÒzv20140607_00373_stKsb290@ë¾M¸À%?ide@€Er!3=]¨à>oҎ?xQìd¾£×
EsîáDՆDœ€Al]Š=<›ÍÄQÒzv20140607_00377_stKsb290@ë¾Sÿ+D?†n@€Es×=õ×g>¯?^¸Rf¾²-EsŠáD64¬D›S¾AlGH=$?ÑÍÄQÒzv20140616_00443_stKsb290@ë¿#º€?*y@€E¬ö…>
=¸‹Ë?ôzád¾¤ZE­#\D՞ÉDœlRAqæ˜=<q¸ÍÄQÒzv20140616_00447_stKsb290@ë¿#ÀãºÐ?5ý@€E«w==ªØh@D9‡?Տb¾–E­KšD6"D›]Ar8Z=ÙîÍÄQÒzv20140617_00458_stKsb290@ë¿B—%Á0?mMu@€E»t='žt>Œ€I?«…c¾Ÿ¾wE»ÍDÕ¢ÑDœ‡ðAqŸÄ=›ÍÄQÒzv20140617_00462_stKsb290@ë¿B³ð?z,)@€E»Êq=žæŒ?‹ðê?å¸8¾›¥ãE½ÖD6ìD›QAtëõ=‹í@ÍÄQÒzv20140620_00542_stKsb290@뿤šY‡?9í<@€Edq=—(<?tS?Ü(öe¾ž¸REYÃDÕP9DœÈåAqÊÎ=MÑGÍÄQÒzv20140620_00546_stKsb290@뿤¡I‹å?5·ø@€EÝÃ=¬'>ðo?Ï\)f¾š¬E'tRD6×Dš‰üAsØ="­<ÍÄQÒzv20140621_00278_stKsb290@ë¿Á°ês|?Yä@€Ež1®=Ñ®;?)Ÿ@\)d¾¡ÊÁEŸžRDՌÝDœ˜AsU=IÂaÍÄQÒzv20140621_00282_stKsb290@ë¿Á·´'?:k@€EŸ2á>|D?¬!@	™šf¾Š=qE¡—×D6ƒD›Q/Ar¾=V&«ÍÄQÒzv20140627_00378_stKsb290@ëÀ‰ÏßK?¸ðI@€EM5Ã="r°>~5?+…e¾Ã•EK
DÕn‡Dœ/Ao"®="IiÍÄQÒzv20140627_00382_stKsb290@ëÀ‰Õ¨8C?Ó|W@€EMö=ÏŒ=Ï2"?&ffe¾®{EK)D5rND›½ÃArD*=òö+ÍÄQÒzv20140628_00296_stKsb290@ëÀ¢Þ¡6?'2ð@€E†ÿ=\x·>€f*?G®c¾£SøE†i…DՙôDœ{;Ar£=/$WÍÄQÒzv20140628_00300_stKsb290@ëÀ¢
NØ*?qMÓ@€E†¤á=7d<Š?šáHe¾©xÕE‡½qD63dD›JAsU›=7¤'ÍÄQÒzv20140629_00887_stKsb290@ëÀÆë&NÉ?HT¤@€E‹XH=A"?YqÖ?Ï\)d¾¥`BE‹${DՌƒDœ ZAr¯å=CEUÍÄQÒzv20140629_00891_stKsb290@ëÀÆòþ!?N&@€EŠü…=qƒÙ?"Ñr?ž¸Rf¾ž¸RE‹>=D5Ç+D›°þAsƒ'=%ôÍÄQÒzv20140630_00850_stKsb290@ëÀæ¦l?86æ@€E'ì=Œôø=íG?Ôzád¾ A‰E'A…DՔöDœ*Ar­c=,0SÍÄQÒzv20140630_00854_stKsb290@ëÀæ¬ñJ[?K·~@€E'ƒ…='X >ôGE?Ôzáe¾§ïžE'½®D5×¾D›¯×As&=4~cÍÄQÒzv20140703_00601_stKsb290@ëÁD,a¾?80Á@€E€{=¶™8?F?Ôzác¾–‡+ERDÕxîDœl)AsT=(ãÍÄQÒzv20140703_00605_stKsb290@ëÁD34З?1c8@€E~ݚ=ÂQ\>v¯?Ýp¤e¾ A‰E€–áD5îD›GAsá®=5ØÍÄQÒzv20140707_00568_stKsb290@ëÁÃίæ?T1²@€E­…>
ß?¨á?\e¾ŒÌÍE¬Š=DÕjNDœ]'Arú˜=$ðAÍÄQÒzv20140707_00572_stKsb290@ëÁÃÕâ/`?!Wª@€E­Ì==¬Ï=…@õÃd¾å`E°HD5êD›wdAt)=b$—ÍÄQÒzv20140804_00080_stKsb290@ëÅ?¬yÆ?¾j¢@€E®ßH=µ, >uÇL?c×
e¾©xÕE®`{DÕ§\Dœ\"Ap*û=Ù܇ÍÄQÒzv20140804_00084_stKsb290@ëÅ?²ÿ—?'ؤ@€E­èÃ=wÉá>çù?œ(öf¾§ïžE®<D6#D›d‹Aqÿ†=†7'ÍÄQÒzv20140818_00553_stKsb290@ëÇM¤Ï?*–@€E°H=¯¬?œ7ª?ð£×e¾§ïžE¯÷\DÕ¡DœçAszt=Uœ$ÍÄQÒzv20140818_00557_stKsb290@ëÇüJi?@D§@€E°4=®P=µ­?Ê=qf¾•E¯Œ{D6éD›¼AtÒ=6j4ÍÄQÒzv20140911_00465_stKsb290@ëÊ¢þr6?{û@€EœíÃ>÷\@|Ò¶?§®b¾É7LEœ,áDՇ;DœôAsӈ=†ÑÙÍÄQÒzv20140911_00469_stKsb290@ëʪŽÙø?«§R@€EÅì=Ë0å>§S%?5d¾»dZEšÑ…D5Ç®D›¹Ar­=•'ÍÄQÒzv20141007_00165_stKsb290@ëÍ@|Ûh? ԙ@€E¼Ïf=º{?jH@£×d¾˜bE»Ì¸DÕ°¼DœjAtäÉ='UwÍÄQÒzv20141007_00169_stKsb290@ëÍ@ƒ'Ñ?I4@€E½©…=¹ý´?§¸'?Þ¸Re¾˜bE»—®D5úÁD›¤‹AsÇë=&%ÍÄQÒzv20150722_00493_stKsb290@ëñD½øž?k^%@€E{=h>8@*Å¿?¹™še¾¤ZE)3DÕk
Dœ'¾Ar§l=XÀïÍÄQÒzv20150722_00497_stKsb290@ëñDÄÞ·?cŸå@€EŽ®=N³P>&g0?¦ffe¾¤ZE‡ÃD5ÓDD›ŽfAsž
=/ôRÍÄQÒzv20150804_00169_stKsb290@ëòà[gO?1^é@€E½r)=‹¥?m´·?úáHd¾'hsE½Y×DÕ_Dœm'Asé={<GÍÄQÒzv20150804_00173_stKsb290@ëòà`õcD?7pu@€E½ ==»š`>†º¯@G®g¾ŠÀƒE½páD6v%D›¿®Atz»=AJÍÄQÒzv20150820_00232_stKsb290@ëôàåʊ'?/Ò@€E"¥¤=#¨?µt›?àd¾œ(öE"θDÕ\9Dœ?AsQg=OûŒÍÄQÒzv20150820_00236_stKsb290@ëôàï¦vL?,"³@€E"==£ï4=÷Ä?ë…d¾¢MÓE"sHD6yªD›Ô¬AsLM=]èPÍÄQÒzv20150826_00493_stKsb290@ëõ£¡'¬B?W÷Ö@€E¬º…=h9(>HöV?·
=d¾ A‰E¬${DÕ¡ôD›ø¼AtÆ=)A§ÍÄQÒzv20150826_00497_stKsb290@ëõ£§­ƒ†?@sW@€E¬‰ö=­t¬?'ˆ¹?ë…g¾¢ÐåEª¿HD6|œD›dœAt˄=BònÍÄQÒzv20150826_00613_stKsb290@ëõ¤"ÊÐ?[!z@€E®™=ãr@"‡?™™še¾£×
E­$áDÕsçD›ùšAqóP=ØNÍÄQÒzv20150826_00617_stKsb290@ëõ¤Š'zn?6ق@€E°+®=¾±d?Ô-?Þ¸Rf¾£SøE¬…D6³dD›BúAsÂv=8ÍÄQÒzv20160718_01009_stKsb290@ì‰Jސo?6žJ@€E™'f=¾¤4>¼Ü<?ð£×d¾–‡+E™{D՝PDœÇAs=`=LY(ÍÄQÒzv20160718_01013_stKsb290@ì‰QWÜ
?8JE@€E™Èq=ȸ<ñ©×?ù™še¾™™šE™p¸D5xöD›È)At
l=~V`ÍÄQÒzv20160719_00705_stKsb290@쥼ðÌ0?$	º@€E‹hf=ɟ1?*?ã×
e¾Ÿ¾wE‹}®DՉhDœøAs¤†=PÇ»ÍÄQÒzv20160719_00709_stKsb290@ì¥ÄGâ?
&›@€E‹@×=§³¼=ÂÁ@L(öd¾œ(öE‹»3D5îéD›ÊÙAt(=ŽÕ¿ÍÄQÒzv20170328_00783_stKsb290@ì>+ŠAL|?3D¼@€E›Å3=°‡ ?¼"?ÈõÃd¾"÷ÏE›Õ
DÕxåDœ—mAs¸(=(kÿÍÄQÒzv20170328_00787_stKsb290@ì>+â‹{?2­@€E›_…=vè?&5?Î{f¾ŽVE˜(¸D6éD›mAtES=)Mj

==> anc/pub_raw/L222_181_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  200 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             b}¼ªv20100327_00854_stKsb321@êþjð¹ÁW?!"#@€E"Öq=íÅÐ@ƒjg@(QìZ¾¨r°E•=D5¢DO¾ALh°<Â$Ìb}¼ªv20100327_00856_stKsb321@êþjó©t?"3@€E"Ð
=­5@=#Jß@õÃb¾¥ãTE•ÐfDÀ]‰DÉAKQì<šLÏb}¼ªv20100511_00540_stKsb321@ëŒó?:œø@€E—<=>CÛç@YÞÊ@#33c¾†§ðE—X=D1ºDÉAKÃ<¬"¶b}¼ªv20100511_00542_stKsb321@ë ¶¯?>W×@€E–á>Žr®?m#@hQì`¾—
=E˜ÜfDÃP9DIüAK»Õ<æ"Äb}¼ªv20100630_00527_stKsb321@ë
IèÚJ?f@€E'ªR=ª°D?jӘ?¼(öh¾¥ãTETDžFD|ZAN‡'<èzb}¼ªv20100630_00529_stKsb321@ë
IPéR?gïæ@€E'¬==™˜ˆ>€JÞ?£×
b¾–E®DÂúFD¶%ANîq<NJÂb}¼ªv20100825_00426_stKsb321@ëDãèýÛ?2"S@€E®=ÙkÀb}¼ªv20100825_00428_stKsb321@ëDç³£0?5BÔ@€EÙf=¸Çèb}¼ªv20110820_00784_stKsb321@ë>FyU?D(2@€E"¹=ŽÔ?À{(@W®g¾£×
E"®Df%Dó×A~¶=êÔb}¼ªv20110820_00786_stKsb321@ë>Fš¡?K½'@€E…%=š@UÕ³@j=q^¾"t¼E…(RDÅoD!'A€è¼>ŒÑb}¼ªv20110913_00150_stKsb321@ëA@¢ò®?¥Ÿ@€E®xÃ=¹è@´Å@HQìh¾£SøE®XDD¦¸AsÍ=¹×b}¼ªv20110913_00152_stKsb321@ëA@¦QÞo?r@€E­S==ÌGJ@'"@qG®K¾‹Æ¨E­¬DÁfD
ý?Awü>)6b}¼ªv20110924_00462_stKsb321@ëB¢Ð¸&?E-Ã@€EÌÓf=ÉǨ=3wÑ@áHh¾­'hEÌw
D:DöAn¬=j­Úb}¼ªv20110924_00464_stKsb321@ëB¢Ó¤—Ï?\:ù@€EÌõ…=Čð?FB÷@{`¾bNE̙…DÄàD·®An=~ŽÙb}¼ªv20110929_00238_stKsb321@ëCAÁÕrŽ?‹d¦@€E«=Ëì‹@"@i¾¢ÐåE©{qDî5D
õ/AlÐØ>–©b}¼ªv20110929_00240_stKsb321@ëCAÅhYÜ?}@€E«
H=¯XÌA>À)@a¾­'hEª]qDÁpD
TÍApô0=ñŒ¯b}¼ªv20111009_00445_stKsb321@ëDŒïç?Tçù@€E›"==íIÊ=
Ã@\i¾"záEšJD`D
׍AeÞ=0èib}¼ªv20111009_00447_stKsb321@ëD:ŠÀ?Q­¹@€E›Œ=üÁ0?‰³³@
=qa¾Ÿ;dEšÛqDÁ>¨DùªAe¾›=Bìõb}¼ªv20111020_00159_stKsb321@ëEá
î5}?QË@€EÙ/\=ÕýN@Ð ^?ôzág¾•E֝HDåD£…Aavq=Õþb}¼ªv20111020_00161_stKsb321@ëEá-	£?`«½@€EÙ·¤=¿ËL?ñ‹?ÈõÃa¾ž5?E×E3DÄÅXD×®Aa#g=#iKb}¼ªv20111023_00121_stKsb321@ëF@2œÅs?qƒ@€E¢«=½×@Ieì?Տg¾˜"uE¡ŠáD
Do;A_h=\b}¼ªv20111023_00123_stKsb321@ëF@5²)?O?­@€E£{=½>@uŽ­?î{a¾£×
E¢×DÄû®DÄ9A`†M=fSb}¼ªv20120316_00630_stKsb321@ëXkøCØ?$æv@€E¥>{=çå¼@b?s?áG®j¾¡ÊÁE¤®Ds¦D
üAPWü<†Ì­b}¼ªv20120316_00632_stKsb321@ëXkû‰hŸ?"k¦@€E¤Ý{=ö(S?šþ‹?î{a¾­VE¤û3DÁ'5D
XbAPaï<Šb}¼ªv20120318_00671_stKsb321@ëXª«oº£?¡@€E£©>ԗ@VÒ@që…T¾'ñªE¢àD–5D
ÒáARŽ
='®÷b}¼ªv20120318_00673_stKsb321@ëXª®£§?™_@€E£f=á±±?hÜ@@G®b¾˜"uE£\DÁ€ƒD
$ÝAPþâ<Æ3Žb}¼ªv20120320_00477_stKsb321@ëXꓒ^g?Ú¦@€E—™Í>!$¼b}¼ªv20120320_00479_stKsb321@ëXê–ßÅÎ?Vç@€E—>)L@%ãE@\b¾¤Ý/E—ƒ®DÁ{¦DċAPÿ½<ÂÖób}¼ªv20120402_00460_stKsb321@ëZˆnh-f?#ßP@€E§˜
>	jÙ>¯À?áG®i¾\)E§W\D³…D
~wAPäƒ<• ëb}¼ªv20120402_00462_stKsb321@ëZˆq¹*Ù? zW@€E§"H>3ïTb}¼ªv20120610_00404_stKsb321@ëc&	
ðõ?2cY@€E"
>Œ6b}¼ªv20120610_00406_stKsb321@ëc&
-]?ã±@€Eƒ‰>/ÓQb}¼ªv20120615_00504_stKsb321@ëcÅR4/²?f@€EžÏ\>èb}¼ªv20120615_00506_stKsb321@ëcÅUåàD?äG@€EŸJá=èåÅb}¼ªv20120616_00262_stKsb321@ëcãàVçî?(^@€EšR=Ηb}¼ªv20120616_00264_stKsb321@ëcããù‰Ä?!­f@€Eóš=ÙÝ®@¹`s?Ýp¤a¾ž5?EòáDÅ"Dº^ASy<¢´Ïb}¼ªv20120623_00202_stKsb321@ëdÂ^z‰´?%î£@€E¡À==ÎF!@0éC?ã×
i¾¡G®E¡¥®DÌDbÑASï‹<ˆÊÓb}¼ªv20120623_00204_stKsb321@ëdÂb˜Ö?"½ô@€E¡ò¸=§0@´×@G®`¾©xÕE¢EšDÅöD²°ATÈÏ<Áø b}¼ªv20120623_00658_stKsb321@ëdÇJÞ?'Ï@€E"ûq>_Wb}¼ªv20120623_00660_stKsb321@ëdÇ#4Ȋ?4_ñ@€E"Ï=µ+ @"<?p¤a¾¯ E'á×DÅDêáATs<ˆf&b}¼ªv20120627_00401_stKsb321@ëeH>[?K5@€EŸx=«K4?‰?Š@
p¤h¾¤ZEž/3DxÅDe/ATú'<ä4b}¼ªv20120627_00403_stKsb321@ëeHB^ÚV?`îÒ@€Ež¶á=µ"t>~ %?"zá_¾ª~úEòÍDÅ	ËD‹#AT¿Ï<ÖAºb}¼ªv20120630_00279_stKsb321@ëe¤HÏ?lK@€Ežq=÷1‰b}¼ªv20120630_00281_stKsb321@ëe¤"ÉSF?	áé@€EžÁ{=ùáSb}¼ªv20120704_00478_stKsb321@ëf"qª¿?Mh
@€En!×=jØ>/š³@×
g¾¶È´En¢DÈRDðBAU&ô<ߊÒb}¼ªv20120704_00480_stKsb321@ëf"u‡›ë?B½ü@€Eoôf=ÝÁ9@šsõ@záb¾¬‹DEpmDÅ-ÛD'}AUû™<÷b}¼ªv20120705_00665_stKsb321@ëfC¬byr?BäF@€EUÅ
>=Q%@#@G®i¾¬1EV»…D¼{DÝ¢AU@=¤ðb}¼ªv20120705_00667_stKsb321@ëfC¯®g?nȬ@€EWÕ×=—Š,>Ÿpå?Ï\)_¾›¥ãEWIšDÅ%ãDAHAUuø=Ÿáb}¼ªv20120706_00454_stKsb321@ëfc@¹o?¨|@€Eqàö=â»b}¼ªv20120706_00456_stKsb321@ëfcC}m¿?	à@€Eqn=Ô¤Z>îIs@õÃb¾¨õÃEs^DÅ%/D8AU
¼<ÐRb}¼ªv20120716_01047_stKsb321@ëg¦Ï»^æ?U,"@€EŽ3Í='T?Òª?ª=qg¾ª~úEŒÜ{DjáDÒòAV¬<´Þ›b}¼ªv20120716_01049_stKsb321@ëg¦Òêƒ?Jáá@€EŽÌÍ="Ul@/ä?¬ÌÍa¾­'hEÕ3DÄÙÛDíôAV§<<¦ŽÁb}¼ªv20120718_00404_stKsb321@ëgâdx??œº@€E«ƒÍ>-Û¢@>Ê@^{h¾œ(öE«q×DÁHD€¤AW?Å=2¦b}¼ªv20120718_00406_stKsb321@ëgâgnÿg?0@@€E«H>.0?€>ê@*=q`¾©xÕE«|DÅžD¬jAVö=s7b}¼ªv20120720_00321_stKsb321@ëh%VèõL?"-ì@€EÍ…=ḏb}¼ªv20120720_00323_stKsb321@ëh%Z6½V?!™@€E'Ã=·Çeb}¼ªv20120723_00602_stKsb321@ëh"I¬
?L{ú@€E'$Ã>²=¼p?àh¾¤ZE€]ìDiìDD{AW*<½¾5b}¼ªv20120723_00604_stKsb321@ëh"LII ?XíÚ@€E'#®=ÃÌØ>@?Տ`¾¤Ý/E€»qDÄþéD_®AW\*<Ãd´b}¼ªv20120724_00647_stKsb321@ëh¦™"öÊ?àJ@€E':ì=ç·Üb}¼ªv20120724_00649_stKsb321@ëh¦œ²";? –Ÿ@€E'1…=ÙR–b}¼ªv20120804_00831_stKsb321@ëj']z¯?_øB@€EŒªš=q='d¡?˅g¾µÂEŠ9®DvDÚ=AXµW= b}¼ªv20120804_00833_stKsb321@ëj•¢ß>?kð¤@€EŒ¹á=zÈ=k &?£×
a¾¦éyEŠJ¤DÄúáDÉAX{Ä=1b}¼ªv20120806_00333_stKsb321@ëjF;ßA?¯Þ¯@€E†8¸=ƒ$B€ÿÙ?Që…g¾´¼jEƒöD?ðD`"b}¼ªv20120806_00335_stKsb321@ëjF>"õù?¡…±@€E‡3=ˆ¸XBj†µ?k…c¾­VE"£3DÄߞD®¸b}¼ªv20120820_00335_stKsb321@ëlñL?
°@€E†Í=é¤Äb}¼ªv20120820_00337_stKsb321@ëlô(¦'? Ù@€E†:{>Δb}¼ªv20120821_00092_stKsb321@ël!ÚLýŠ?€+@€ER=êÇ2b}¼ªv20120821_00094_stKsb321@ël!Ýp(\?
˜Ì@€Eâ\=ÖJb}¼ªv20120822_00171_stKsb321@ëlDJpŠ?G… @€Ep6=ÃΤ>q~•?Ÿg¾–Ej՚DfúDdAZ¥—<à/&b}¼ªv20120822_00173_stKsb321@ëlDM)¹?D)7@€Ep4=¸/@?°c?·
=`¾¬1El—3DÄùÛD–¸A[Dÿ<Îgb}¼ªv20130511_00753_stKsb321@ë%²QK?Õ§z@€E¤z…=³ÃÝb}¼ªv20130511_00755_stKsb321@ë(þáó?Öª	@€E¤PH=u'¸b}¼ªv20130620_00794_stKsb321@ë'|07U?AW5@€ED®ö=¾˜¨b}¼ªv20130620_00796_stKsb321@ë'd¯W?S÷@€ED
=ÅÏåb}¼ªv20130702_00178_stKsb321@듁n€?ti@€E´Šì>¹pb}¼ªv20130702_00180_stKsb321@듁q»Žâ?K@€E´\==þ¡ïb}¼ªv20130702_00418_stKsb321@듃|
R?
@€E•8H=ëSWb}¼ªv20130702_00420_stKsb321@듃HûG?ü‰@€E–3=Ûҁ>ßû?@éG®a¾/E–·šDÅ1ºD/mb}¼ªv20130703_00132_stKsb321@든ˆ!Œ˜?–L@€EyÃ=òì@e@À£×h¾§l‹Eð=Dç\DSub}¼ªv20130703_00134_stKsb321@든‹]9?©Z@€EŒ1q=µ˜b}¼ªv20130703_00324_stKsb321@듢/fÛ?$ @€E/×=©e@b}¼ªv20130703_00326_stKsb321@듢2¦†?‡@€EÍ=ë0ùb}¼ªv20130703_00516_stKsb321@듣Ͷ¡è?L@€E~…>ª>b}¼ªv20130703_00518_stKsb321@듣Ö
ˆÅ?Á@€E~Cì>äÉb}¼ªv20130705_00356_stKsb321@ë"᪱?;¦¨@€Eˆ")=¢TÛb}¼ªv20130705_00358_stKsb321@ë"á­å‹¶?Z9d@€E‰S)=sBðb}¼ªv20130705_00884_stKsb321@ë"æ:jNþ?"‰¶@€Ek¨=u¥b}¼ªv20130705_00886_stKsb321@ë"æ=èˆÀ?‡§|@€Ek—×=Ub}¼ªv20130705_01156_stKsb321@ë"é8Ú6Ã? Á@€E…ªì=Ž" b}¼ªv20130705_01158_stKsb321@ë"éB=‡u?˜/	@€E…<×= –Èb}¼ªv20130706_00755_stKsb321@ë"Š?¥Y@€E‰Ó=£d@?9¬É@›×
h¾ ÄœE‰,fDx1DÚÁA‡¸> ;†b}¼ªv20130706_00757_stKsb321@ë")'fK?('@€EŠ(…=´U@š™@s×
`¾/E‰ŠáDŦD"çA‡J>y9b}¼ªv20130710_00320_stKsb321@딂t<Þ?ýR@€EžV)>ñ¥>¸´@ÿ
=g¾å`Ež˜{D®úDO\b}¼ªv20130710_00322_stKsb321@딂ws>'?2@€Ež<Ã=ç£b}¼ªv20130805_00030_stKsb321@뗿(±ª]?"#Ù@€E°æÍ=®‡¨b}¼ªv20130805_00032_stKsb321@뗿,SV?'@€E°Ëì=õ©€b}¼ªv20130805_00486_stKsb321@ë—ÃhëVP?8Ý@€E©$á=°b}¼ªv20130805_00488_stKsb321@ë—ÃlfE.?,>¿@€E¥Fì=Ïüb}¼ªv20130806_00495_stKsb321@ë—ãs•Ü?(-Ã@€E¡M=´A¤b}¼ªv20130806_00497_stKsb321@ë—ãw?<>@€E¡-Ã=Å®Žb}¼ªv20130807_00391_stKsb321@ë˜ÚÅôA?F'@€E'v=ÿvúb}¼ªv20130807_00393_stKsb321@ë˜Þ§ê??kh@€E'è=©ã@{ø@<ÌÍa¾Á%E®¸DÅHD!‰Aƒ´=æb}¼ªv20130809_00687_stKsb321@ë˜F#\pÄ?'O@€Ez´Í=»\b}¼ªv20130809_00689_stKsb321@ë˜F&ˆ??•i¶@€E{‹3=Ó¥<b}¼ªv20130821_00468_stKsb321@ë™Ão¢?%ûG@€EžX…=´p@©3L@'\h¾—
=E7…DŸD	AƒŠ¿>qëûb}¼ªv20130821_00470_stKsb321@ë™Ã<z…?8ýÂ@€Ež¢3=´0b}¼ªv20130831_00224_stKsb321@ë›úˆg?Uà@€E–øÃ=·¾<>iJd@}p¤g¾³¶FE–4¤D~úD''A}ãs>ãb}¼ªv20130831_00226_stKsb321@ë›þ7r?TI@€E–¶q=µ "b}¼ªv20130831_00392_stKsb321@ë›pPT×?†"m@€E˜=W¿(b}¼ªv20130831_00394_stKsb321@ë›s¤!³?"]ì@€E˜=àKb}¼ªv20130901_00512_stKsb321@ë›#GºÔ¨?\÷7@€E¡Œf=°Êb}¼ªv20130901_00514_stKsb321@ë›#K½u?o1ƒ@€E¡Ž®=£íb}¼ªv20130902_00378_stKsb321@ë›Bªê‰÷?Ox@€E•H=°ÌÀ>äÈÄ@‡\)g¾¢MÓE"£šDqºD‰A}Œ>	ü0b}¼ªv20130902_00380_stKsb321@ë›B®
ºn?O'î@€E•8…=­C?ÿÓ@XQìa¾©ûçE"ÀDÅãD|¬A9>~"b}¼ªv20130927_00395_stKsb321@ëžb]žPã?§âî@€Ez=Þbxb}¼ªv20130927_00397_stKsb321@ëžb`¼(?¤1p@€Eƒ×=—AHb}¼ªv20131007_00068_stKsb321@럟ÅZ''?P¾4@€E¸°š=Ó$]?xª@1G®h¾å`E¶µHD€sDÙ'At?u=—ášb}¼ªv20131007_00070_stKsb321@럟È|¶_?^SZ@€E¹@Ã=Ý6/@9Iz@i™š_¾¤Ý/E¶úáDÄù`D†ÉAu¼H=ØՑb}¼ªv20140317_00347_stKsb321@ë³É¾™¸ù?Rl§@€E <¸>%ð?öS?¹™šh¾Ÿ¾wE ŠRDõ¢DbAUo<Øÿˆb}¼ªv20140317_00349_stKsb321@ë³ÉÁ»Ü»?B
,@€EŸºÍ=â™Ò@‡ä:?¾¸Ra¾®—E y\DÅ7…Dß}AUcä<©ª"b}¼ªv20140325_00431_stKsb321@ë´Êí힩?"Å@€Eœ&=ÐJb}¼ªv20140325_00433_stKsb321@ë´Êñ6ï*?û@€E›èì>©lb}¼ªv20140328_00532_stKsb321@ëµ,…Í.œ?4ûÈ@€Eƒl…=ªÍ$?ã•?У×h¾œ(öE"eDŸ
Dx!AU˜@<­R›b}¼ªv20140328_00534_stKsb321@ëµ,‰*ê?8:`@€EƒB=»*ð?ë?Î{a¾™™šE"TDÅ#}DHBAU²$<¸?üb}¼ªv20140511_00494_stKsb321@뺥ºõŸT?eRå@€E˜/3>.;=Õ«#?·
=h¾¨r°E—Ô=D³3D°ÅAU•¥<ö-›b}¼ªv20140511_00496_stKsb321@뺥¾;x?pWW@€E˜×=O¸>œsF?¥¸b¾³33E—H¤DÅ.DT)AVHU<ó¾nb}¼ªv20140512_00349_stKsb321@ëºÄ¾†;?_%@€EˆÒì=Ùç>q?ó33h¾²-E‰{HD²áDX¤AUÈ/<ðWÐb}¼ªv20140512_00351_stKsb321@ëºÄÁ¢Ò?^®@€Eˆtì=¨e?¿lh?šáHa¾/E‡y
DÅ%ËD ÕAVW<ÞÀ˜b}¼ªv20140526_00783_stKsb321@뼆F?ð0?,?@€E¥ì=p?0?Ò,?Që…h¾–‡+E¥¸RD£çDÁAVCè=<·¥b}¼ªv20140526_00785_stKsb321@뼆I"n7?*k@€E¤#3=§Ð?¼0Œ?Që…a¾²-E¥TDÅ!Do¾AV;h=,ÊQb}¼ªv20140528_00514_stKsb321@ë¼Æ}ÃðZ?z,7@€E"¸š=œ' >ô+?¡G®h¾¨õÃE"S\D™yDÕ¢AVn¡<ý§b}¼ªv20140528_00516_stKsb321@ë¼Æ=L'?|–Ô@€E"9Ã=½Ú@>¹t?šáH`¾«…EƒoqDŶD€AV¼7=*@b}¼ªv20140604_00454_stKsb321@ë½£Œ'?RaG@€Eˆyq=¯Xp>×í?ìÌÍh¾š¬E‡‰
D»¶DdJAWS¦<׳žb}¼ªv20140604_00456_stKsb321@뽣Ȋ?P.@€Eˆ™¸=®+Ð?2A¢?µÂa¾¨r°Eˆ*=DÅ)šD´AWòÈ<ÄÃÎb}¼ªv20140607_00627_stKsb321@뾚N°g?pÀS@€EM9H=¿mM@Œ?Ê=qi¾¯ EKráD"DïÏAVp= Nzb}¼ªv20140607_00629_stKsb321@뾝ªOÊ?nNš@€EN¥š=ҙ?›ú±?Î{a¾±&éEKµìDÅ–D'ÁAWß =
;b}¼ªv20140615_00183_stKsb321@ë¿	C¿-?^I0@€E²*ö=›8 ?¿7?Ÿg¾Ÿ¾wE°vDl¬D¦AX´Î<ߢ.b}¼ªv20140615_00185_stKsb321@ë¿	FýÐ{?n@
@€E²PÍ=xl>IÇE?¬ÌÍ`¾ž¸RE°tDÄê-DŸ\AXwÖ<ëÈvb}¼ªv20140619_00711_stKsb321@뿅¶'m®?T+@€E¤@
=›í0>Ř?¹™šh¾®{E£|fD^¨D%PAXZt<»L'b}¼ªv20140619_00713_stKsb321@뿅ºï?VÀ@€E£§¤=¢0>/³?¼(ö_¾¹XE£áÃDÅ…Dó#AX¬<ͼb}¼ªv20140621_00556_stKsb321@ë¿Ä'î1?)}@€E"UH>ü9b}¼ªv20140621_00558_stKsb321@ë¿ÄÌÄê? ø@€E"~×>üÐb}¼ªv20140624_00667_stKsb321@ëÀ&ú?'?Fû=@€E".¤=˜2\>cÌ×?¾¸Rf¾®—EƒˆD7\D=AY&©<ÆA²b}¼ªv20140624_00669_stKsb321@ëÀ&ýf,Û?Jòü@€E'Èf=·ç=…'@?«…a¾¥`BEÖ¸DÄïÇDÊ-AY7<·>ßb}¼ªv20140628_00238_stKsb321@ëÀ¡j2
n?dß@€E—7Í=•åü?3ÕÃ?Ã×
h¾¬‹DE•ÞRD©ÛDeÃAZAÉ<ê8Ub}¼ªv20140628_00240_stKsb321@ëÀ¡m½î8?sÌà@€E•÷¸=Ð#>Ð\?p¤a¾ A‰E•ÍDÅ?D>AYc:=JÒb}¼ªv20140628_00808_stKsb321@ëÀ§ÆY¶?9Ò¤@€En\=Š(b}¼ªv20140628_00810_stKsb321@ëÀ§É……?JYÊ@€EnÕH=‰Â`>óÄÍ?æffa¾­'hElDÄýìDæ5AYèR<ÍN³b}¼ªv20140701_00585_stKsb321@ëÁЀ±?=°@@€Eˆqì=—Û>ñ•?ð£×h¾®—E‡gìD€bD½ÓAZ-Ò<Ý?Mb}¼ªv20140701_00587_stKsb321@ëÁÔ
ž•?Sœ@€E‡ð=‰…Ô?…³Ê?ØQìa¾´¼jE‡RDŃD]`AZ>¤<âdb}¼ªv20140703_01155_stKsb321@ëÁJjñ•Ú?"Ý'@€EŒ1==±#¤>"8?ŒÌÍg¾±©üEŠaqD.ÙDYÛAY÷ù=^Fb}¼ªv20140703_01157_stKsb321@ëÁJnAÁ?ØK–@€Er=œsA¥!?¸b¾§ïžEŠ½DÄÇ}DÊ ASøf=¡ˆb}¼ªv20140906_00276_stKsb321@ëÉe¹.à?q
ü@€E¦=æ
AL
ƒ@Qìh¾¼jE¥¿qD‰D+×Aeƒ=qDåb}¼ªv20140906_00278_stKsb321@ëÉeR0y?.@€E¥Å
=ú@"û@a¾¶È´E¤¤DÄåDÙüAe–­=qcb}¼ªv20140926_00261_stKsb321@ëËâ¿ØM	?4Ÿe@€EºUq=É<áBoþ@Mp¤g¾"záE¸Ó×D\JDEqb}¼ªv20140926_00263_stKsb321@ëËâÄzˆ²?4"e@€E¹ö=Û@Sƒ˜@`¾‹Æ¨E·þ)DÅ
ôDÏðAi\ë=Q>6b}¼ªv20150721_00147_stKsb321@ëñڑ+6?@ÇÒ@€E«	š=̒öb}¼ªv20150721_00149_stKsb321@ëñÝØ=C?9èo@€Eª3\=û;ab}¼ªv20150725_00255_stKsb321@ëñ¡WñMá?äÁ@€E¸\=Þìb}¼ªv20150725_00257_stKsb321@ëñ¡[IÊ?S]@€E·Ó…=ÑD	b}¼ªv20150725_00951_stKsb321@ëñ§‰\u!?"´÷@€EÀ͚=º)hb}¼ªv20150725_00953_stKsb321@ëñ§Œt\ô?"ð@€EÁ^3=É(b}¼ªv20150807_00390_stKsb321@ëóC-­Í®?X÷@€EŠ¦R=¿éb}¼ªv20150807_00392_stKsb321@ëóC0'‡?lÕ|@€E‰É
=Xb}¼ªv20150810_00879_stKsb321@ëó§*‡-?š×T@€E"³)=—ëÐb}¼ªv20150810_00881_stKsb321@ëó§-1V?¦	@€E"="ø˜b}¼ªv20150906_00311_stKsb321@ë÷‹í"'?‰"!@€E&ì=ȓ¸b}¼ªv20150906_00313_stKsb321@ë÷Žù}/?ŠÔ@€EŽêf=šß<b}¼ªv20150907_00339_stKsb321@ë÷"KÀó¦?ˆ®{@€E'§f=‰xb}¼ªv20150907_00341_stKsb321@ë÷"NäD
?o¦ö@€E"H
='}4b}¼ªv20160710_00648_stKsb321@ì…{å@?;@€E}®=È{<?ˆÓ@#33g¾¤ZE{¦=DDb-Aa&O=@FNb}¼ªv20160710_00650_stKsb321@ì…~ù/V?@aP@€E|Æá=Ô؟A—°K@¸a¾½ó¶E{{\DÄÿ…Dý²Ac[C=!–Nb}¼ªv20170620_01063_stKsb321@ìH©¬´n\?ƒÂÀ@€E™È=Ìò5b}¼ªv20170620_01065_stKsb321@ìH©¯F¤ª?Z"@€E™gì=ƒš,b}¼ªv20170628_01253_stKsb321@ìI©)à¾ò?''*@€E"ß3=ÎÆ5b}¼ªv20170628_01255_stKsb321@ìI©,
?"]`@€E"¶==rùb}¼ªv20180430_00411_stKsb321@ìoì¼_AY?$~@€Eìُ=ÒÉmBk°@që…h¾ß;EëëDÇD&Éb}¼ªv20180430_00413_stKsb321@ìoì¿F6›?#qè@€Eìî==Ñ©ÚAV8æ@×
b¾å`EëÐDŔÅDbÑAeRâ=d}žb}¼ªv20180525_00609_stKsb321@ìsx(ÐÚ?gÄq@€E´{{=ŽU">ԕ+?ê=qh¾¯ E³…D
`DçžA`¬Œ=bIÝb}¼ªv20180525_00611_stKsb321@ìs{ÏÆ?b²I@€E³ö®=‰+0?Æ?£×
b¾¤Ý/E³JÍDňÅDXÕA`–b=/Øßb}¼ªv20180525_01182_stKsb321@ìs
-!›Ü?PSî@€E­|
=tKI<ªxq@	™šh¾¿|îE¬'¸D2oDÙüA`¿©=&2´b}¼ªv20180525_01184_stKsb321@ìs
0ˆ³î?`2@€E­Ê\=™>,A. p@®a¾¨õÃE¬ý×Dŀ9D8"Ad½²=\+·b}¼ªv20180728_00531_stKsb321@ì{E´T±?lØ@€E"9¤=§—"BbÔ@33g¾§l‹E'¤ÍDl‹D‹b}¼ªv20180728_00533_stKsb321@ì{HÆî<?bôš@€E‡w3=\»A8b¤?ã×
a¾­'hE†ÀfDÆKLDù‰Acbê=SâÂb}¼ªv20180730_00243_stKsb321@ì{A‡=fh?iD@€EŸá>p?âUì@(öi¾\)Ež#qDϞDc¦Aa3÷=+™ b}¼ªv20180730_00245_stKsb321@ì{AŠ"þ³?¼@€Ei>\à?Œ@£×b¾š¬E
RDÅhþD§
A`,8=%ôPb}¼ªv20180813_00135_stKsb321@ì}ÒéÇY?.[p@€E'"{=ÞYX@qØ@\(öi¾¡G®E'Ó
Dâ°DIhAf3h=€ïÿb}¼ªv20180813_00137_stKsb321@ì}Õã¡Ð?"ý'@€E'Ðö>Šó?Y²@Qìb¾¤ZEƒ±qDÅoßDsAa*˜=),Äb}¼ªv20180814_00176_stKsb321@ì}!,ÂI?E#ÿ@€E¤§=ÞV3A^Y>@L(ög¾®{E¤{D‡D{×Ae•=†xÉb}¼ªv20180814_00178_stKsb321@ì}!/üaæ?K+,@€E£Z=èp9@&¼?Ó33`¾ž5?E¢Ã®DÅ_mDÔ¬Aaèå=mõb}¼ªv20180815_00051_stKsb321@ì}?u
3
?1@€E—t)>)E?âXØ@{i¾ A‰E—\{D
DyìAb¹4= åb}¼ªv20180815_00053_stKsb321@ì}?xhF?=6´@€E—=íè-@G™º@ b¾©xÕE—vfDÅfD¿LAbÍï==¤b}¼ªv20180826_00219_stKsb321@ì~¡ßOÁ^?U÷µ@€E"×=‡¢lA±ö?úáHg¾«…E'æDR^D|{AcÄã=?@àb}¼ªv20180826_00221_stKsb321@ì~¡âJ¢æ?7>K@€E"s…=Õ
+@Ðéý@¤(öb¾¢ÐåE'Ö¤Dű'Déhb}¼ªv20180828_00243_stKsb321@ì~áC¶³±?>¹Ñ@€E">=¬
\?]þ&@®g¾¦éyE"šD6éD­?Ab‰Í=!ª<b}¼ªv20180828_00245_stKsb321@ì~áFÊÅ?:õõ@€E"¹R=èoAÝ`s@L(öb¾§l‹E'ð)DÅuãDæAgÚ²=Šº×b}¼ªv20180906_00243_stKsb321@ì€Åð ?%ސ@€E ûH=ÆiBEõ1@~{h¾bNEŸ¤fDÒDoÏb}¼ªv20180906_00245_stKsb321@ì€É46"?'/m@€E «¸=×»#Aäå@_\)b¾‰7LEŸ/qDŔ¬DÅqAh¨Í=®ü€b}¼ªv20190807_00999_stKsb321@ì©æÏ2m;?¬ðt@€EŒè=¢1¨b}¼ªv20190807_01001_stKsb321@ì©æÑÙ¦û?§íù@€EŒÔ3=µ¿ä

==> anc/pub_raw/L222_182_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  191 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Vlµóv20100408_00677_stKsb337@êÿëjo${?!N@€E•{=¹xüVlµóv20100408_00681_stKsb337@êÿëoÄَ?$`ç@€E–aÃ=åê²Vlµóv20100509_00816_stKsb337@ȩ̈¡£?S5¬@€E³§>0ÆVlµóv20100509_00820_stKsb337@ë̬0O~?K¼®@€E´Ú3>/ª•Vlµóv20100816_00350_stKsb337@ë"î';?-OB@€E€Æ
>)DÝVlµóv20100816_00354_stKsb337@ë"öM3å?W=?@€E€×>³ÓVVlµóv20110803_00557_stKsb337@ë<#û ŸÈ?ç°@€EŒeH=Á^¬Vlµóv20110803_00561_stKsb337@ë<$É^?Wš@€EŒq=ÈjÔVlµóv20110804_00683_stKsb337@ë<EƒV·?C¦ç@€E§…=ÅTVlµóv20110804_00687_stKsb337@ë<E‰Ð?7¦‹@€E¥þq=¨YLVlµóv20110807_00915_stKsb337@ë<¦"¶‰?.çB@€E¡ï=«Õ$Vlµóv20110807_00919_stKsb337@ë<¦)1*?+gÊ@€E¢¸…=§{Vlµóv20110914_00346_stKsb337@ëAaá…/?a^Œ@€E­uì=ÍÓVlµóv20110914_00350_stKsb337@ëAaèÓ=?X¥P@€E¬ß=Ì©ªVlµóv20110925_00395_stKsb337@ëBÁ#W£U?[ù@€EÁŽ{=¤˜dVlµóv20110925_00399_stKsb337@ëBÁ)¶þ?vµ@€EÁ±{=ž¡ÌVlµóv20110930_00325_stKsb337@ëCa¼ôÂà?sn@€E¬z×=àíŽVlµóv20110930_00329_stKsb337@ëCaĘ:Ê?a`&@€E«º…=¶vÜVlµóv20111020_00109_stKsb337@ëEàªcÁF?L
¿@€EÆ¥>(³³Vlµóv20111020_00113_stKsb337@ëEà±9!?MRæ@€EÆpÍ>ÊZVlµóv20120229_00514_stKsb337@ëVkŃ|ø?ŠŽ@€E£
=Êþ@ˆr®@Ú=qf¾¡ÊÁE©>¤DÍ
Dœ&oVlµóv20120229_00518_stKsb337@ëVkËÉòÓ?Ž@€E£'ö=—d"@'§@™šc¾¡G®E¥9\D&sDœÞNA7ùF<×í'Vlµóv20120312_00471_stKsb337@ëWë®1V?#ü$@€E«—=ÿ&Þ@, «@\ÌÍf¾\)E«èDÍ!DœºA=wv<Ì<Vlµóv20120312_00475_stKsb337@ëWë!ÖÚB?ló@€E«[\=­¢d?v0ø@Âc¾'n˜E«Ð=D&oDœß;A<`5<èGVlµóv20120330_00532_stKsb337@ëZ,*¾•'?kÍ@€E®i=å¼Ø@e©.@G
=f¾§l‹E°çqDÍ*D›²5ABìÛ<·èVlµóv20120330_00536_stKsb337@ëZ,2u]¥?'m@€E­Êš=ò°@Fm@pd¾ß;E­!®D&ªDœuªAC0&<Íü;Vlµóv20120603_00500_stKsb337@ëbEۋ Û?£'@€E‹U¤=ÖÅß?›~q?×
=f¾œ(öEŒFfDНìD˜. AWÿÝ<º]ÇVlµóv20120603_00504_stKsb337@ëbEâòBþ?d@€E‹iÍ=ê~Y=RTÚ@HQìc¾š¬EŒ"{D-xÕD˜íÛAWÏp=e'Vlµóv20120610_00162_stKsb337@ëc#¹'n?!ö€@€E¡nÍ=ÈáÊ?H
š?õf¾ÒòEŸ‰HDЊÑD˜j%AYŒú<ÜæVlµóv20120610_00166_stKsb337@ëc#Àˆ{?#Œ¨@€E ¯á>
Ñv??Ÿc¾«…EŸï…D-TD™'AY‡¨<"OVlµóv20120611_00570_stKsb337@ëcE‹Œñ?J¬@€E€t==¤GP>
Ú?Ê=qg¾"ýôE€£qDÐʘD—Þ=AYÿ¹<ƾVlµóv20120611_00574_stKsb337@ëcE"¼°u?+ba@€E€>D֛>&Ý@
=qc¾«…Eƒ®D-ÕãD˜¥XAYÜ1<ñ3]Vlµóv20120614_00325_stKsb337@ëc¤xڇ?23Y@€E}Ã=¶
D?G9?p¤g¾\)E{z¸DШöD˜‡AZnù<›ÞÓVlµóv20120614_00329_stKsb337@ëc¤r^l?#×@€E{çì=¸h¼?.€@	™šb¾¡G®E}F¸D-¼9D˜íºAZw÷<Õ÷XVlµóv20120621_00180_stKsb337@ëd'êq?*'Y@€Eˆ?=ȝP>Jκ?§®f¾¡G®EŠ
DПçD˜e¢A[îN<¢ævVlµóv20120621_00184_stKsb337@ëd'åüŸ?."¢@€EˆW3=ã9H?)ö)?Ó33c¾£SøE‰Ì¤D-zoD™A\C<ã LVlµóv20120622_00198_stKsb337@ëd¢òåZ?%1@€E—É3=³òØ?pÏ?×
=g¾ŒIºE˜£qDОD˜]A\¹Ç<º¤"Vlµóv20120622_00202_stKsb337@ëd¢ù¾'‡?-€B@€E—«=µBÔ?þŸ@33c¾—
=E—˜¸D-`RD™yA[íf<ØVlµóv20120704_00875_stKsb337@ëf'k}è?+å:@€EmT==Œ3Œ=Ý!?\)f¾—
=Elf=DÐޘD—\!A_*/<¨âVlµóv20120704_00879_stKsb337@ëf'rв`?8@@€Ekâ=R8=,Ԗ?\)d¾–EiùqD.˜D˜LJA^´<³4WVlµóv20120705_01119_stKsb337@ëfGl};ë?ŠOz@€EYÃq>J_þ@éA?p¤f¾»çmEXt{DÐÔ{D—8RA`óœ='ˆÓVlµóv20120705_01123_stKsb337@ëfGs[¿?>ÍÐ@€EYvf=ÒTª?Ü‡?§®d¾µÂEW)D.*ÁD˜"¨A^åÄ<ñ‡NVlµóv20120725_00812_stKsb337@ëhÇ0è«?Sº@€EŒìq=¦"Ä?IÒ´?¥¸e¾t¼jE‹ÃšDÐ{\D—òÁAc'Ò<ÿiÀVlµóv20120725_00816_stKsb337@ëhÇ!YÁè?PÐ@€ES=­f?Üd(?p¤d¾‹C–E=D-ayD˜¸´Ac<<ëGVlµóv20120726_00568_stKsb337@ëhäw?qÛ?P@€Ev¬¸=|^	?Éx?@g¾œ(öEt¯®DÐÆòD—¡?Aboh<ïVlµóv20120726_00572_stKsb337@ëhä~s?…á@€EuÐ=rzø>YãN?c×
d¾¢ÐåEsJáD-Û3D˜mqAbÀø=
žVlµóv20120804_00733_stKsb337@ëj¼`˜ò?kƒ7@€E‡
=¼6Ô?æ'`?:áHf¾¦éyE‡=šDТND—¹šAdD¤<èÁVlµóv20120804_00737_stKsb337@ëjÂ÷Ì?N€Ù@€Eˆš=¾_è='È?'\d¾Ÿ¾wEˆ×D-›×D˜?AdÕÉ<ІVlµóv20120805_00135_stKsb337@ëj 7ûº ?&@€E•€¤=ä«Ì>†{?µÂf¾šŸ¾E•˜DВòD˜%ÛAeA	<͊Vlµóv20120805_00139_stKsb337@ëj >Àtû?)"$@€E•š=Ý%—?Í0_?áG®b¾Ÿ;dE•Í
D-‡D˜ã×AdõÛ=LVlµóv20120814_00805_stKsb337@ëkE'Ûw5?C+M@€E;…=Ìj£?ªÁò?†ffe¾OßEŽÇ\DЀ´D˜Af¾4<Æ#9Vlµóv20120814_00809_stKsb337@ëkE‰2Î?Gó@€E†q=¸…?éýÜ?¹™šd¾'hsE«ìD-ZD˜¼Af¦'<ò½§Vlµóv20120815_00368_stKsb337@ëkb‡ýt?`¥@€E_"¸='a˜=Î5Æ? f¾ ÄœE_×DНD—ÄJAg…†=
ÅÏVlµóv20120815_00372_stKsb337@ëkbÆ!b?R¡'@€E`­\="³¸?]Î?Ã×
d¾™™šE_þfD-¥D˜Ÿ3AfÓþ<óÏ®Vlµóv20120818_00423_stKsb337@ëk··×?F6|@€EtÇÃ=ôYÚ?»æ??‹…g¾š¬Et©ìDÐR=D˜%?Ag\û<¥wVlµóv20120818_00427_stKsb337@ëk½øž?KŸè@€Ewrf=ª#ø?:ºr?ŒÌÍc¾–‡+Ew…D-øD˜ñºAg¹å<ÐRÃVlµóv20120818_00555_stKsb337@ëkā?Im´@€E¦Í=Ɛà@Ùd?œ(öe¾œ¬E'AHDÐ`)D˜–Ag¸=¢Vlµóv20120818_00559_stKsb337@ëkÄ~²c?2vy@€E¢==¥°µ>³[Ó?°£×c¾¡ÊÁEdRD-D˜ÕXAfëO<îTÎVlµóv20120818_00776_stKsb337@ëkÅðfêñ?{þà@€E"à¤=Ÿåô?ðX?s33f¾/E"\DЎD˜Af¶H=çÆVlµóv20120818_00780_stKsb337@ëkÅöµ¾é?y-D@€E")='Zd?v;?¯\)d¾²-E"OšD-TœD˜ÃTAfö¹=.tjVlµóv20120819_00336_stKsb337@ëkãTôéÌ?6+¯@€E~w\=Õìs>ŠÁ?¥¸e¾""E}äDÐlƒD—þ Ah
=(oVlµóv20120819_00340_stKsb337@ëkã[d_{?"Ú@€E}zö=¸ä@â ?Ü(öd¾›"ÑE}8)D-IHD˜À{AgKÀ=4ÒVlµóv20120829_00262_stKsb337@ëm"*ò?*§˜@€E£f=Üâ>‰[^?§®f¾uE¢Ù\DЏ®D—ÖòAi'´<æ¼ÓVlµóv20120829_00266_stKsb337@ëm"	®%?Ã@€E£W…=³q±?žÄþ?ù™šd¾¡G®E¤A3D-©'D˜­HAi!‰=5°Vlµóv20120829_00558_stKsb337@ëm$Š*k9?<g@€E§å…="<>ÝE{?ž¸Re¾%E§DБËD—ã
Ai'è<ÿA2Vlµóv20120829_00562_stKsb337@ëm$ór©?2:@€E§¨ö=˜2ü=®"?×
=d¾bNE§y…D-ƒ–D˜"œAj#n=}Vlµóv20120911_00268_stKsb337@ënÁto¾?ßÌ@€E¨š>[@O{Ž@	™še¾"záEªaqDÐ}hD˜Ak‡v=:ÿUVlµóv20120911_00272_stKsb337@ënÁ~€8 ?Ó%@€E¨×>7w@@‹Ú?â\c¾ß;E¨ÃD-¥`D˜Â%Ak¹Û=FŽVlµóv20120925_00417_stKsb337@ëp'˜–å?-àã@€EΜ®=ã`¯?'^O?Ôzáe¾€EÐûDЂéD—ùÃAnŽ"=<.§Vlµóv20120925_00421_stKsb337@ëp'žÖ¿ë?3'È@€EΠ3>
ÂÒ<öٝ?àc¾…¡ËEÎÍD-F5D˜ÅAm¥G=HÝVlµóv20121007_00270_stKsb337@ërìI>ã?8Á²@€E¤1\=êH©BOt7?˅f¾t¼jE¥ÔfDаBD˜\Vlµóv20121007_00274_stKsb337@ër÷H¼1?N÷@€E¦Â3>PH†?øt"@õÃ^¾¨õÃE¥9®D-b°D˜ÐÕAoÅ.=wþ;Vlµóv20130301_00729_stKsb337@ë",g%¾?'zè@€E²Ã>QX@c£@8Qìg¾›"ÑE±8RDÐmÓD˜©7Ag3>mVlµóv20130301_00733_stKsb337@ë",mÖ¢? `@€E´l3>­:@
L¦@'áHc¾'n˜E²É3D-"oD™]ÃA"Ÿ>¡oÉVlµóv20130308_00761_stKsb337@ë…©7¡­?Nð@€E·{=ÓŠ>¹S;@xõÃf¾†$ÝEµãDÐsD˜Ÿ¦A'øÐ>R:–Vlµóv20130308_00765_stKsb337@ë…¯³—?î±@€E¶:á=ߪÔ>³ªL@U¸c¾OßE´ª=D-7žD™HÕA'5=>ÅIVlµóv20130313_00868_stKsb337@녫(¢X?­»4@€E˜úš=½öôVlµóv20130313_00872_stKsb337@녫.¥$<?µ6ó@€Ešž3=¹
±Vlµóv20130317_00514_stKsb337@ë†*š³ÐR?%™®@€E¢>(Š>´ÅŠ@
p¤Y¾ŒÌÍEŸxöDÐi?D˜»žA€ê0=Ã(ÿVlµóv20130317_00518_stKsb337@ë†* é"¯?)œŒ@€E¢¸=ч¥@©+@n¸Rd¾'ë…EŸXD-W+D™aAh3>nãVlµóv20130326_00750_stKsb337@ë‡LŽ€‹×?@€E›¤Í=¾¦«Vlµóv20130326_00754_stKsb337@ë‡L˜Ö*š?,á@€EšñH=¿«T@ð€Ð@záb¾•E™
D-¦¨D™{Añõ=ÔýVlµóv20130625_00984_stKsb337@뒩J¡¤?™éx@€EdR¤=˜~DVlµóv20130625_00988_stKsb337@뒩Q­Ä?º»,@€Eei×=Ø%YVlµóv20130713_00313_stKsb337@ë"á0Ê"N?Y¯@€E–'š=ÒC,ASƊ@Që…g¾šŸ¾E–|)DÐaÓD˜x!A…¾§>.4˜Vlµóv20130713_00317_stKsb337@ë"á74š<?µj@€E•¤á=í9TA¶{n@^¸Re¾›"ÑE•üfD-çD™L¼A…âa>KïÚVlµóv20130805_00172_stKsb337@ë—À€@3?r"K@€E¤,¤=ØPVlµóv20130805_00176_stKsb337@ë—À†õ'y?ƒ²÷@€E¤j="ÜxVlµóv20130805_00628_stKsb337@ë—čLÊ?àù@€E¥D=>"lVlµóv20130805_00632_stKsb337@ë—Ä"ÀÄ?£"@€E¤:f=Á›YA¢@O\)c¾'ñªE¤ÎÍD-'+D˜°A…iÔ>9¤Vlµóv20130806_00589_stKsb337@ë—ä@8D??6Û@€E›q)=í·rVlµóv20130806_00593_stKsb337@ë—äG{t?9û@€E›®…=Ük­A=I@O\)d¾'hsEœ\¤D,ÏðD˜²A…Td>2EŠVlµóv20130831_00270_stKsb337@ë›_†RÀ?9o@€E"¾®=–½xVlµóv20130831_00274_stKsb337@ë›fA,ñ?6?ý@€E"-=+Vlµóv20130901_00462_stKsb337@ë›"âˆÑ?Gù
@€Ežº\= 	€Vlµóv20130901_00466_stKsb337@ë›"é(d?+~@€E ¸=¥cx?u»@ƒ…d¾/EŸO
D,D˜¶NA†¿S>~Y'Vlµóv20130915_00218_stKsb337@ëœàÔÔB¸?xdÉ@€EEq=§P<Vlµóv20130915_00222_stKsb337@ëœàÛWÚ]?–T@€EŒ€Ã>!•ÝVlµóv20130919_00354_stKsb337@ëb8/Œ5?"¤@€E€x¸=¢Ï¨Vlµóv20130919_00358_stKsb337@ëbL‹NR?Z"—@€E'-=ђIVlµóv20130925_00162_stKsb337@ëž ñ¸.…?	«@€E¡¹==ÐæÆVlµóv20130925_00166_stKsb337@ëž ø4Ù?@€E¢W=ÅÇxVlµóv20130927_00273_stKsb337@ëžafD'¬?_}(@€EŽuÍ=«ƒpVlµóv20130927_00277_stKsb337@ëžal"Q+?_x¹@€EŽ-á>:Vlµóv20140325_00333_stKsb337@ë´Éøn o?ͱ@€Eœ­=¾¶(Vlµóv20140325_00337_stKsb337@ë´Éÿ,`[??c2@€E¨=Ÿ\kVlµóv20140327_00414_stKsb337@ëµ
rwü¼?;@€E"c=ÆìVlµóv20140327_00418_stKsb337@ëµ
xä}n?)"q@€E"=ÊVŽVlµóv20140504_00300_stKsb337@ë¹Í]ih?C´@€E¬®
=°!‰Vlµóv20140504_00304_stKsb337@ë¹Íc™ã?G]Ð@€E­ó\=°'œVlµóv20140510_01082_stKsb337@뺋Q.@…?îŠ@€E;=G Vlµóv20140510_01086_stKsb337@뺋X€E?œ[¾@€EŽ£==;žXVlµóv20140520_00874_stKsb337@ë»Ê¨ÂÔ?0xG@€E|Ð==µÜHVlµóv20140520_00878_stKsb337@ë»Ê®Õ¼?B½Ñ@€E|[Ã=†gxVlµóv20140520_01066_stKsb337@ë»ÌG™‡%?WÚ]@€E•c×=~ÅVlµóv20140520_01070_stKsb337@ë»ÌNRHw?WzÝ@€E™¯¤="àVlµóv20140525_00096_stKsb337@ë¼lª6õµ?ØEî@€Eƒuö=–BXVlµóv20140525_00100_stKsb337@ë¼l°ÅûL?¤Ñ>@€EƒË…=Î7¢Vlµóv20140525_00144_stKsb337@ë¼mH%?˜]@€E‡%
=­˜Vlµóv20140525_00148_stKsb337@ë¼m"É´?­}Ô@€E‰$
=Ò3Vlµóv20140605_00676_stKsb337@ë½Ä€Zmà?'@€E…f=¥ÀVlµóv20140605_00680_stKsb337@ë½Ä†º^¶?(œÍ@€E"Þ3=¨ Vlµóv20140618_01021_stKsb337@ë¿h56Ó§?Z*@€E»÷=¡#0Vlµóv20140618_01025_stKsb337@ë¿h;•È)?~Š@€E¼i3=wy˜Vlµóv20140618_01117_stKsb337@ë¿hù"ì?‡3Ò@€E¿0š=±s´Vlµóv20140618_01121_stKsb337@ë¿i%#
F?hLü@€E¼ÉÍ=gâoVlµóv20140619_00349_stKsb337@뿁íÌçz?ȅÐ@€EØ,>yÌVlµóv20140619_00353_stKsb337@뿁õQN?ªþ!@€EÔ¼H=Þ–Vlµóv20140620_00939_stKsb337@ë¿©J™a?=G@€EwÃ=ƒíUVlµóv20140620_00943_stKsb337@ë¿©RÎÉÒ?Uß@€EŽ¡=†á0Vlµóv20140623_00397_stKsb337@ëÀpÞÊ{?¿R@€E'
=†‡ðVlµóv20140623_00401_stKsb337@ëÀw"?ìq@€E't=ÂàVlµóv20140629_00432_stKsb337@ëÀÁÙ®Ýy?Kåš@€E—°H=‹˜Vlµóv20140629_00436_stKsb337@ëÀÁà]Mc?>'@€E˜q=÷&Vlµóv20140629_00576_stKsb337@ëÀÃtÇ7b?BÜý@€E'Í= 3Vlµóv20140629_00580_stKsb337@ëÀÃ{†©R?S¿±@€E'3
=~¼Vlµóv20140630_00958_stKsb337@ëÀènI)?w@€E˜d=³HVlµóv20140630_00962_stKsb337@ëÀèuåç?4£@€E™ºö=—öTVlµóv20140701_00463_stKsb337@ëÁ¤n&?/Èò@€E†Aq=œÚ0Vlµóv20140701_00467_stKsb337@ëÁª"Ùk?=R¡@€EˆŒ×=È|Vlµóv20140705_00704_stKsb337@ëÁ‰ö:?¾è@€E‡^®=LýVlµóv20140713_00856_stKsb337@ë‡Ù·?#L@€E§}==»iVlµóv20140713_00860_stKsb337@ë‡H¦?'j}@€E§ý3=Ó]Vlµóv20140726_00092_stKsb337@ëÄ‹è›à?åY^@€EŸkH>)ikVlµóv20140726_00096_stKsb337@ëÄ'SdV?™Pá@€Eåf>Z*Vlµóv20140809_00493_stKsb337@ëÅäU#É?†¥¼@€EžÎ×=ˆÀäVlµóv20140809_00497_stKsb337@ëÅä
Î?£¿Þ@€E›ýì=§DVlµóv20140915_00446_stKsb337@ëʂÓã,
?MëN@€EµÜì=yMVlµóv20140915_00450_stKsb337@ëʂڌˆº?d%@€E¶k=ìnEVlµóv20140926_00115_stKsb337@ëËáʶ?))ã@€E°$ö=Œ"…Vlµóv20140926_00119_stKsb337@ëËá%nSñ?* ·@€E°…=®CøVlµóv20150720_00469_stKsb337@ëñ—lï?'öñ@€E—a¸=•ç Vlµóv20150720_00473_stKsb337@ëñŸæ@?NA@€E˜b×=œÅ,Vlµóv20150830_00686_stKsb337@ëö%,û6?7‡5@€EÃèö=³P€Vlµóv20150830_00690_stKsb337@ëö%
Xƒ¥?3á˜@€EÃGH=ž[˜Vlµóv20150902_00706_stKsb337@ëö"ÙkáÐ?;'š@€E¹2=³hpVlµóv20150902_00710_stKsb337@ëö"ߪµv?3©@€E¹'×=åUVlµóv20150903_00553_stKsb337@ëö£³ë¤ÿ?u2î@€E©®=µo<Vlµóv20150903_00557_stKsb337@ëö£Í<^U?qaI@€E©H=–YVlµóv20150906_00405_stKsb337@ë÷4Üö¼?¶KÖ@€EÕq=ƒ·øVlµóv20150906_00409_stKsb337@ë÷;|?¥Ð¼@€E+H=Šç`Vlµóv20150907_00553_stKsb337@ë÷$mEƒ?@Dˆ@€E"q=ªØ|Vlµóv20150907_00557_stKsb337@ë÷$sLmÂ?5L¬@€E"½\=ˆHDVlµóv20150922_00277_stKsb337@ëù¿	/ª?%¿"@€E¢K=ΌUVlµóv20150922_00281_stKsb337@ëùňÅâ?&?T@€E¢«¤=ÇAôVlµóv20160714_00865_stKsb337@ìòŽ'v?(Ä~@€Er^¤=Ó¼HVlµóv20160714_00869_stKsb337@ìøùEÒ?.Ø´@€Es=Í$A"äN?øQìe¾ŒÌÍEq­šD,¿+D˜ÜÍAˆØþ=ÕįVlµóv20170623_00841_stKsb337@ìI(¬÷Å?¡Ä@€E˜Dq=ÃâèVlµóv20170623_00845_stKsb337@ìI.»ÏÏ?sP@€E—c{="ß°Vlµóv20170628_01419_stKsb337@ìIªU]$H?…ÍV@€E‹?3=ú8Vlµóv20170628_01423_stKsb337@ìIªZü€D?xž@€EŒC¤=¨fVlµóv20180402_00771_stKsb337@ìlk¾œ?Ž'è@€EŽíá>*ëUVlµóv20180402_00775_stKsb337@ìlk·ÚL?Y–³@€E%H=½ŠøVlµóv20180525_00631_stKsb337@ìs¦#½?…@€E²SH=…+tVlµóv20180525_00635_stKsb337@ìs­h²?…=¹@€E²Y=‹®˜Vlµóv20180525_00967_stKsb337@ìsВo?5gU@€E¢5q=Ùs|Vlµóv20180525_00971_stKsb337@ìsÕ3y?B3ˆ@€E ‰
=âÎ@Vlµóv20180526_01015_stKsb337@ìs,%kÚo?¡Ÿh@€E¶Ù×=¶#`Vlµóv20180526_01019_stKsb337@ìs,+NÍÃ?'©Æ@€E¶èš=šJLVlµóv20180805_00187_stKsb337@ì|#
0°?AÙü@€E–×=ÚüŸVlµóv20180805_00191_stKsb337@ì|)wb?TÝ@€E•Ú…=ÅvVlµóv20180812_00469_stKsb337@ì|âx•Br?SΨ@€Ev
=—9ÔVlµóv20180812_00473_stKsb337@ì|âàe[?aR@€EŒíš=§q@Vlµóv20180826_00169_stKsb337@ì~¡`(#¶?E¶W@€E'åì> éVlµóv20180826_00173_stKsb337@ì~¡g§žë?Ec@€E'R>³xVlµóv20180830_00136_stKsb337@ì!1é6?3Œs@€Eˆ/==ä(ÀVlµóv20180830_00140_stKsb337@ì!8Çò?F*ò@€E‡v=¾Î¨Vlµóv20180901_00289_stKsb337@ìa•Nr?,R@€Em­…=¯>HVlµóv20180901_00293_stKsb337@ìa›þ©?0ô@€Elœá=³Þ¼>½Ý@ c¾£×
EjÞáD,gD˜¨A‰ð«><BÈVlµóv20180905_00097_stKsb337@ìà={pº?"@€E£.ì=ýñûVlµóv20180905_00101_stKsb337@ìàD2Ÿe?´@€E£{>	^€@ G@i™šd¾ƒoE¢öD,œD˜Ù7A‰œƒ>oÔ'

==> anc/pub_raw/L222_183_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2678 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-08-08T16:14:00
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="287">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-03-28T14:52:21">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  287 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-08-08T16:14:00' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             J¯"v20100408_00677_st  Ksb337@êÿëjo${?!N@€E•{=¹xü                  ÀÀøÀÀ€ÀøJ¯"v20100408_00679_st  Ksb337@êÿëlù=?$Ð0@€E–Q¸=çÖ¶                  ÀÀøÀÀ€ÀøJ¯"v20100408_00681_st  Ksb337@êÿëoÄَ?$`ç@€E–aÃ=åê²                  ÀÀøÀÀ€ÀøJ¯"v20100509_00816_st  Ksb337@ȩ̈¡£?S5¬@€E³§>0Æ                  ÀÀøÀÀ€ÀøJ¯"v20100509_00818_st  Ksb337@ëÌ©­Ñ?P7@€E´£)>dr1                  ÀÀøÀÀ€ÀøJ¯"v20100509_00820_st  Ksb337@ë̬0O~?K¼®@€E´Ú3>/ª•                  ÀÀøÀÀ€ÀøJ¯"v20100816_00350_st  Ksb337@ë"î';?-OB@€E€Æ
>)DÝ                  ÀÀøÀÀ€ÀøJ¯"v20100816_00352_st  Ksb337@ë"ò=Ä?G/@€E€¶H>"                  ÀÀøÀÀ€ÀøJ¯"v20100816_00354_st  Ksb337@ë"öM3å?W=?@€E€×>³ÓV                  ÀÀøÀÀ€ÀøJ¯"v20110803_00557_st  Ksb337@ë<#û ŸÈ?ç°@€EŒeH=Á^¬                  ÀÀøÀÀ€ÀøJ¯"v20110803_00559_st  Ksb337@ë<#ÿP}F?"G@€EŒT®=Ídx                  ÀÀøÀÀ€ÀøJ¯"v20110803_00561_st  Ksb337@ë<$É^?Wš@€EŒq=ÈjÔ                  ÀÀøÀÀ€ÀøJ¯"v20110804_00683_st  Ksb337@ë<EƒV·?C¦ç@€E§…=ÅT                  ÀÀøÀÀ€ÀøJ¯"v20110804_00685_st  Ksb337@ë<E†›ð·?,¾í@€E¦Ï{=Չ-                  ÀÀøÀÀ€ÀøJ¯"v20110804_00687_st  Ksb337@ë<E‰Ð?7¦‹@€E¥þq=¨YL                  ÀÀøÀÀ€ÀøJ¯"v20110807_00915_st  Ksb337@ë<¦"¶‰?.çB@€E¡ï=«Õ$                  ÀÀøÀÀ€ÀøJ¯"v20110807_00917_st  Ksb337@ë<¦%ô¶¡?J[@€E¢«H=¹¹ã                  ÀÀøÀÀ€ÀøJ¯"v20110807_00919_st  Ksb337@ë<¦)1*?+gÊ@€E¢¸…=§{                  ÀÀøÀÀ€ÀøJ¯"v20110914_00346_st  Ksb337@ëAaá…/?a^Œ@€E­uì=ÍÓ                  ÀÀøÀÀ€ÀøJ¯"v20110914_00348_st  Ksb337@ëAaäç‹??oYV@€E­×=Ž¦ø                  ÀÀøÀÀ€ÀøJ¯"v20110914_00350_st  Ksb337@ëAaèÓ=?X¥P@€E¬ß=Ì©ª                  ÀÀøÀÀ€ÀøJ¯"v20110925_00395_st  Ksb337@ëBÁ#W£U?[ù@€EÁŽ{=¤˜d                  ÀÀøÀÀ€ÀøJ¯"v20110925_00397_st  Ksb337@ëBÁ&…¥Ç?.Ô@€EÂY{=Äûä                  ÀÀøÀÀ€ÀøJ¯"v20110925_00399_st  Ksb337@ëBÁ)¶þ?vµ@€EÁ±{=ž¡Ì                  ÀÀøÀÀ€ÀøJ¯"v20110930_00325_st  Ksb337@ëCa¼ôÂà?sn@€E¬z×=àíŽ                  ÀÀøÀÀ€ÀøJ¯"v20110930_00327_st  Ksb337@ëCaÀ¦hµ?WB#@€E¬CR=™z@                  ÀÀøÀÀ€ÀøJ¯"v20110930_00329_st  Ksb337@ëCaĘ:Ê?a`&@€E«º…=¶vÜ                  ÀÀøÀÀ€ÀøJ¯"v20111020_00109_st  Ksb337@ëEàªcÁF?L
¿@€EÆ¥>(³³                  ÀÀøÀÀ€ÀøJ¯"v20111020_00111_st  Ksb337@ëE୏ZQ?;
Ý@€EÆH{=ÿcÑ                  ÀÀøÀÀ€ÀøJ¯"v20111020_00113_st  Ksb337@ëEà±9!?MRæ@€EÆpÍ>ÊZ                  ÀÀøÀÀ€ÀøJ¯"v20120229_00514_st  Ksb337@ëVkŃ|ø?ŠŽ@€E£
=Êþ                  ÀÀøÀÀ€ÀøJ¯"v20120229_00516_st  Ksb337@ëVkÈ´º1?4@€E£Œ¸=ÈÛð                  ÀÀøÀÀ€ÀøJ¯"v20120229_00518_st  Ksb337@ëVkËÉòÓ?Ž@€E£'ö=—d"                  ÀÀøÀÀ€ÀøJ¯"v20120312_00471_st  Ksb337@ëWë®1V?#ü$@€E«—=ÿ&Þ                  ÀÀøÀÀ€ÀøJ¯"v20120312_00473_st  Ksb337@ëWëÂhE?¯Î@€E«ì=¥ëX                  ÀÀøÀÀ€ÀøJ¯"v20120312_00475_st  Ksb337@ëWë!ÖÚB?ló@€E«[\=­¢d                  ÀÀøÀÀ€ÀøJ¯"v20120330_00532_st  Ksb337@ëZ,*¾•'?kÍ@€E®i=å¼Ø                  ÀÀøÀÀ€ÀøJ¯"v20120330_00534_st  Ksb337@ëZ,.¨ßÞ?*@€E­ö×=×]ë                  ÀÀøÀÀ€ÀøJ¯"v20120330_00536_st  Ksb337@ëZ,2u]¥?'m@€E­Êš=ò°                  ÀÀøÀÀ€ÀøJ¯"v20120603_00500_st  Ksb337@ëbEۋ Û?£'@€E‹U¤=ÖÅß                  ÀÀøÀÀ€ÀøJ¯"v20120603_00502_st  Ksb337@ëbEß>e?³å@€E‹B{=ÁÒð                  ÀÀøÀÀ€ÀøJ¯"v20120603_00504_st  Ksb337@ëbEâòBþ?d@€E‹iÍ=ê~Y                  ÀÀøÀÀ€ÀøJ¯"v20120610_00162_st  Ksb337@ëc#¹'n?!ö€@€E¡nÍ=ÈáÊ                  ÀÀøÀÀ€ÀøJ¯"v20120610_00164_st  Ksb337@ëc#½è?4Ña@€E¡=Ðu~                  ÀÀøÀÀ€ÀøJ¯"v20120610_00166_st  Ksb337@ëc#Àˆ{?#Œ¨@€E ¯á>
Ñv                  ÀÀøÀÀ€ÀøJ¯"v20120611_00570_st  Ksb337@ëcE‹Œñ?J¬@€E€t==¤GPBi‰@ub¾Ÿ¾wEƒh)B 5ÃD̯ßv20120611_00570_stA3?}<#×
?Æɐ"¿€A3?}?àJ¯"v20120611_00572_st  Ksb337@ëcEž"ë?˜F@€E€fÃ=·u€B‹ÚØ@ƒ×
a¾ A‰E'ôáD'ýDÍÍv20120611_00572_stA0Iº<#×
?À	4è9i ÁA0Iº?ÐJ¯"v20120611_00574_st  Ksb337@ëcE"¼°u?+ba@€E€>D֛B…!@_\)b¾§l‹E"}ÃDüpƒDÌ·Tv20120611_00574_stA2Ðå<#×
?Æɐ"¿€A2Ðå?àJ¯"v20120614_00325_st  Ksb337@ëc¤xڇ?23Y@€E}Ã=¶
DB4›@{…b¾/E~òBž*DÌäÅv20120614_00325_stA2‹D<#×
?Æɐ"¿€A2‹D?àJ¯"v20120614_00327_st  Ksb337@ëc¤û¬?&®@€E|N¤=¾%°B\#
@"záa¾—
=E€@D'õªDÌõv20120614_00327_stA2—<#×
?À	4è9i ¿€A2—?àJ¯"v20120614_00329_st  Ksb337@ëc¤r^l?#×@€E{çì=¸h¼B€.»@"zád¾¤ZE"PDüg¶DÌøv20120614_00329_stA3"Ñ<#×
?À	4è9i ¿€A3"Ñ?àJ¯"v20120621_00180_st  Ksb337@ëd'êq?*'Y@€Eˆ?=ȝPv20120621_00180_stA$-<#×
?À	4è9i ÁA$-?ÐJ¯"v20120621_00182_st  Ksb337@ëd'	{3¨?5µ6@€Eˆ™ì=ÓÒBX2AÂa¾Ÿ¾wEžÁ
D'î^DÌæ‡v20120621_00182_stA#l‹<#×
?Ã/øÌtqÁA#l‹?ÐJ¯"v20120621_00184_st  Ksb337@ëd'åüŸ?."¢@€EˆW3=ã9Hv20120621_00184_stA$E¢<#×
?Å%iÿòÁA$E¢?ÐJ¯"v20120622_00198_st  Ksb337@ëd¢òåZ?%1@€E—É3=³òØA½÷AQìd¾•E«ò)Bœ¹ÛDÍ bv20120622_00198_stA#ó¶<#×
?Æɐ"ÁA#ó¶?ÐJ¯"v20120622_00200_st  Ksb337@ëd¢özÐ×?%و@€E—Ž¤>òv20120622_00200_stA$\<#×
?ÂK%te9ÁA$\?ÐJ¯"v20120622_00202_st  Ksb337@ëd¢ù¾'‡?-€B@€E—«=µBÔA§‰!A…e¾¨õÃE¢ú¤Dü7®DÍ#dv20120622_00202_stA"‡+<#×
?¼ËÃÌßÐÁA"‡+?ÐJ¯"v20120704_00875_st  Ksb337@ëf'k}è?+å:@€EmT==Œ3ŒC2êA½®c¾£SøEˆÍB xRDÌH´v20120704_00875_stA#ÊÁ<#×
?ÂK%te9¿€A#ÊÁ?àJ¯"v20120704_00877_st  Ksb337@ëf'nìw7?*@€En‹=§ CòMXA¨õÃb¾ ÄœEÔD'ûDDÍ\œv20120704_00877_stAĜ<#×
?Æɐ"ÁAĜ?ÐJ¯"v20120704_00879_st  Ksb337@ëf'rв`?8@@€Ekâ=R8C2dA´=q_¾†$ÝEüöDüŸDDÌVwv20120704_00879_stAOß<#×
?Æɐ"ÁAOß?ÐJ¯"v20120705_01119_st  Ksb337@ëfGl};ë?ŠOz@€EYÃq>J_þAºr@@b¾¾ùÛEc3B cTDÌA!ç•<ú(év20120705_01119_stA r°<#×
?ÂK%te9¿€A!ç•?ŸE J¯"v20120705_01121_st  Ksb337@ëfGoô"¢?X×Þ@€EXŸH=ħv20120705_01121_stAÈ´<#×
?ÄCoÉFyÌÁAÈ´?ÐJ¯"v20120705_01123_st  Ksb337@ëfGs[¿?>ÍÐ@€EYvf=ÒTªB*A Qì`¾´9XEy1DüžoDÌ@öv20120705_01123_stAC–<#×
?ÄCoÉFyÌÁAC–?ÐJ¯"v20120725_00812_st  Ksb337@ëhÇ0è«?Sº@€EŒìq=¦"Äv20120725_00812_stA<#×
?À	4è9i ÁA?ÐJ¯"v20120725_00814_st  Ksb337@ëhÇEû¸?Uˆf@€EŒÈ…=æ<Ì@ßãA…c¾bNE"VöD'°´DÍsv20120725_00814_stA|î<#×
?ÄCoÉFyÌÁA|î?ÐJ¯"v20120725_00816_st  Ksb337@ëhÇ!YÁè?PÐ@€ES=­fv20120725_00816_stA<#×
?¸.ÑV‡ÁA?ÐJ¯"v20120726_00568_st  Ksb337@ëhäw?qÛ?P@€Ev¬¸=|^	v20120726_00568_stA/<#×
?À	4è9i ÁA/?ÐJ¯"v20120726_00570_st  Ksb337@ëhäz§[N?€
è@€Ev®==—ñwv20120726_00570_stA<#×
?À	4è9i ÁA?ÐJ¯"v20120726_00572_st  Ksb337@ëhä~s?…á@€EuÐ=rzøv20120726_00572_stA°!<#×
?ÄCoÉFyÌÁA°!?ÐJ¯"v20120804_00733_st  Ksb337@ëj¼`˜ò?kƒ7@€E‡
=¼6Ôv20120804_00733_stA°!<#×
?À	4è9i ÁA°!?ÐJ¯"v20120804_00735_st  Ksb337@ëj¿©®e?Pðâ@€E‡À{=|cgv20120804_00735_stA×
<#×
?¶¹©GɗÁA×
?ÐJ¯"v20120804_00737_st  Ksb337@ëjÂ÷Ì?N€Ù@€Eˆš=¾_èv20120804_00737_stAº^<#×
?Ì9#í ÆïÁAº^?ÐJ¯"v20120805_00135_st  Ksb337@ëj 7ûº ?&@€E•€¤=ä«Ìv20120805_00135_stA)C–<#×
?ÄCoÉFyÌ¿€A)C–?àJ¯"v20120805_00137_st  Ksb337@ëj ;d4ˆ?2ÊÄ@€E•¹
=²f´v20120805_00137_stA¾w<#×
?…
잠(UÁA¾w?ÐJ¯"v20120805_00139_st  Ksb337@ëj >Àtû?)"$@€E•š=Ý%—CçêAz{d¾™™šEžAìDüQHDÍ
v20120805_00139_stA~ú<#×
?ÂþGlø'2ÁA~ú?ÐJ¯"v20120814_00805_st  Ksb337@ëkE'Ûw5?C+M@€E;…=Ìj£v20120814_00805_stA&é<#×
?½é̸ÔQÁA&é?ÐJ¯"v20120814_00807_st  Ksb337@ëkE…îVŠ?BO@€Eš=Í£"v20120814_00807_stA^5<#×
?ÐfŠ{`ËÁA^5?ÐJ¯"v20120814_00809_st  Ksb337@ëkE‰2Î?Gó@€E†q=¸…v20120814_00809_stAxÕ<#×
?¾§vN©ÐÁAxÕ?ÐJ¯"v20120815_00368_st  Ksb337@ëkb‡ýt?`¥@€E_"¸='a˜v20120815_00368_stA¶F<#×
?È ¶·éÁA¶F?ÐJ¯"v20120815_00370_st  Ksb337@ëkbŠM¡I?NP@€E`U®=™þÌv20120815_00370_stAÛ#<#×
?§ºæ¢T3ÁAÛ#?ÐJ¯"v20120815_00372_st  Ksb337@ëkbÆ!b?R¡'@€E`­\="³¸v20120815_00372_stAë…<#×
?Ì2\GAüÁAë…?ÐJ¯"v20120818_00423_st  Ksb337@ëk··×?F6|@€EtÇÃ=ôYÚv20120818_00423_stA1'<#×
?Åþ•ïÝÞÁA1'?ÐJ¯"v20120818_00425_st  Ksb337@ëkºäíÖ?HùU@€EuÐ)>Q™v20120818_00425_stAÎÙ<#×
?¬»=ˆ
ý¨ÁAÎÙ?ÐJ¯"v20120818_00427_st  Ksb337@ëk½øž?KŸè@€Ewrf=ª#øv20120818_00427_stAïž<#×
?ÐÑy«¨…ÁAïž?ÐJ¯"v20120818_00555_st  Ksb337@ëkā?Im´@€E¦Í=Ɛàv20120818_00555_stA<#×
?…
잠(UÁA?ÐJ¯"v20120818_00557_st  Ksb337@ëkÄHœý?GE™@€E\×=˜æ|v20120818_00557_stA¸<#×
?ǘŒF'RÁA¸?ÐJ¯"v20120818_00559_st  Ksb337@ëkÄ~²c?2vy@€E¢==¥°µv20120818_00559_stA;d<#×
?õ
²rŒéÁA;d?ÐJ¯"v20120818_00776_st  Ksb337@ëkÅðfêñ?{þà@€E"à¤=Ÿåôv20120818_00776_stA<#×
?ÄCoÉFyÌÁA?ÐJ¯"v20120818_00778_st  Ksb337@ëkÅó'äK?iÑt@€E"+×=–vèv20120818_00778_stAÊÁ<#×
?½N-B©Ý}ÁAÊÁ?ÐJ¯"v20120818_00780_st  Ksb337@ëkÅöµ¾é?y-D@€E")='Zdv20120818_00780_stAå`<#×
?Ò´1*Ë9ÁAå`?ÐJ¯"v20120819_00336_st  Ksb337@ëkãTôéÌ?6+¯@€E~w\=Õìsv20120819_00336_stA)¥ã<#×
?È ¶·éÁÀøJ¯"v20120819_00338_st  Ksb337@ëkãX9ó?/š"@€E}ñ=üPv20120819_00338_stA¬<#×
?Ä`›"q}ÖÁA¬?ÐJ¯"v20120819_00340_st  Ksb337@ëkã[d_{?"Ú@€E}zö=¸äv20120819_00340_stAÊÁ<#×
?Ìc?*‡šhÁAÊÁ?ÐJ¯"v20120829_00262_st  Ksb337@ëm"*ò?*§˜@€E£f=ÜâA®@Ôzáa¾‰7LE£Ø)B›öÉDÌ¡?v20120829_00262_stA-ƨ<#×
?ÄCoÉFyÌÁA-ƨ?ÐJ¯"v20120829_00264_st  Ksb337@ëm"mýß?""%@€E£R=´WAŒ,æ@\)b¾ŽVE¤×D'Á'DÍ-A1¤_<'0v20120829_00264_stA-/<#×
?À	4è9i ÁA-/?ÐJ¯"v20120829_00266_st  Ksb337@ëm"	®%?Ã@€E£W…=³q±B
|@—
=a¾‰º^E£÷qDüb DÌ´´v20120829_00266_stA.¸R<#×
?À	4è9i ÁA.¸R?ÐJ¯"v20120829_00558_st  Ksb337@ëm$Š*k9?<g@€E§å…="<Bàº@¤ÌÍa¾ŽVE©¹
B›éüDÌ«#v20120829_00558_stA1<#×
?Æɐ"¿€A1?àJ¯"v20120829_00560_st  Ksb337@ëm$•_?.®x@€E§ˆ¤=ú'¯A´0Ñ@šáHb¾…¡ËE¤3×D'¥'DÍRA0«<"n-v20120829_00560_stA*éy<#×
?ÄCoÉFyÌÁA*éy?ÐJ¯"v20120829_00562_st  Ksb337@ëm$ór©?2:@€E§¨ö=˜2üBO8_@(ö`¾‹C–E§ÛìDüH{D̜bv20120829_00562_stA0Ôþ<#×
?ÂK%te9¿€A0Ôþ?àJ¯"v20120911_00268_st  Ksb337@ënÁto¾?ßÌ@€E¨š>[v20120911_00268_stA°!<#×
?Å%iÿòÁA°!?ÐJ¯"v20120911_00270_st  Ksb337@ënÁw¹z`?	æ0@€E¨])=ßøåv20120911_00270_stAë…<#×
?­Æ¡~Cô`ÁAë…?ÐJ¯"v20120911_00272_st  Ksb337@ënÁ~€8 ?Ó%@€E¨×>7wB!UA§¸C¾\)E¯ØfDüb-DÌÛ+v20120911_00272_stAñª<#×
?ÐÑy«¨…ÁAñª?ÐJ¯"v20120925_00417_st  Ksb337@ëp'˜–å?-àã@€EΜ®=ã`¯v20120925_00417_stAP<#×
?À܊•Â‡ÁAP?ÐJ¯"v20120925_00419_st  Ksb337@ëp'›ZC?6©Z@€EÎyá=æ_v20120925_00419_stAïž<#×
?ÄCoÉFyÌÁAïž?ÐJ¯"v20120925_00421_st  Ksb337@ëp'žÖ¿ë?3'È@€EΠ3>
ÂÒv20120925_00421_stA<#×
?ÐȌðDðÁA?ÐJ¯"v20121007_00270_st  Ksb337@ërìI>ã?8Á²@€E¤1\=êH©v20121007_00270_stAå`<#×
?ÒyHC÷îÁAå`?ÐJ¯"v20121007_00272_st  Ksb337@ërï9
¾?3öS@€E¤ÍH=ÜÒv20121007_00272_stAÀƒ<#×
?ÒU8¶g'ÄÁAÀƒ?ÐJ¯"v20121007_00274_st  Ksb337@ër÷H¼1?N÷@€E¦Â3>PH†v20121007_00274_stAC–<#×
?Á@0•oÅpÁAC–?ÐJ¯"v20130301_00729_st  Ksb337@ë",g%¾?'zè@€E²Ã>QXBrÂAÈzá%¾ ÄœE²DfB›,‹DÍk3v20130301_00729_stA-"Ñ<#×
?ÄCoÉFyÌ?€A-"Ñ?àJ¯"v20130301_00731_st  Ksb337@ë",jHŽ?Ä@€E³4{>àQv20130301_00731_stA -<#×
?ÂK%te9ÁA -?ÐJ¯"v20130301_00733_st  Ksb337@ë",mÖ¢? `@€E´l3>­:v20130301_00733_stAÊÁ<#×
?Æɐ"ÁAÊÁ?ÐJ¯"v20130308_00761_st  Ksb337@ë…©7¡­?Nð@€E·{=ÓŠv20130308_00761_stA §ð<#×
?ÐñÈkøÁA §ð?ÐJ¯"v20130308_00763_st  Ksb337@ë…¬ZkÜ?ô@€E¶|>ËxBøW AٙšF¾'n˜E¾"D'ݺD̤"v20130308_00763_stA1<#×
?ÂUÜ'"|¿€A1?àJ¯"v20130308_00765_st  Ksb337@ë…¯³—?î±@€E¶:á=ߪÔv20130308_00765_stA!KÇ<#×
?ÐȌðDðÁA!KÇ?ÐJ¯"v20130313_00868_st  Ksb337@녫(¢X?­»4@€E˜úš=½öô>t††?€c¾²-E•f=Bšˆ´DÍr^A*UW<àô)v20130313_00868_stA)dZ<#×
?ÄCoÉFyÌ¿€A*UW?œ… J¯"v20130313_00870_st  Ksb337@녫+e
÷?¡[ž@€E™Ã{=™T@?ÈõÃa¾µ?}EšóìDƒôDÌÅìA*%p<ÝJv20130313_00870_stA)‰7<#×
?À	4è9i ¿€A*%p?›©CàJ¯"v20130313_00872_st  Ksb337@녫.¥$<?µ6ó@€Ešž3=¹
±=০?¨õÃe¾ÀE˜ÚDü¼DÍZwA*Sí=:dv20130313_00872_stA)33<#×
?½N-B©Ý}¿€A*Sí?§@̀J¯"v20130317_00514_st  Ksb337@ë†*š³ÐR?%™®@€E¢>(Š@M¸7@Ø£×d¾Ÿ¾wE£?3BšmD́qv20130317_00514_stA'KÇ<#×
?È ¶·éÁA'KÇ?ÐJ¯"v20130317_00516_st  Ksb337@ë†*ß3?%·T@€E¢H=ÒqÄv20130317_00516_stA&§ð<#×
?ÄCoÉFyÌÁA&§ð?ÐJ¯"v20130317_00518_st  Ksb337@ë†* é"¯?)œŒ@€E¢¸=ч¥@?h®A"+¾§l‹E²ÉšDü1ÛDÍbwv20130317_00518_stA-<#×
?Æɐ"¿€A-?àJ¯"v20130326_00750_st  Ksb337@ë‡LŽ€‹×?@€E›¤Í=¾¦«@ØAG×
b¾'ñªEŸ–¤B›"uD̓v20130326_00750_stA("<#×
?Õ"vh¥ÜXÁA("?ÐJ¯"v20130326_00752_st  Ksb337@ë‡L"¶p•?tw@€E›K3=ØÅÃ@%É4Ac…a¾ A‰E¥‰\D'ìsDÌì¬v20130326_00752_stA(¸R<#×
?Æɐ"ÁA(¸R?ÐJ¯"v20130326_00754_st  Ksb337@ë‡L˜Ö*š?,á@€EšñH=¿«TBKäŒBQìd¾"záEš(Düc–DÍv20130326_00754_stA&Ÿ¾<#×
?Ò#†Þx¸ÁA&Ÿ¾?ÐJ¯"v20130625_00984_st  Ksb337@뒩J¡¤?™éx@€EdR¤=˜~D?Úó?ë…c¾­'hEaW×Bœ1ªDÌßmAHl5<Ê¥v20130625_00984_stAGë…<#×
?ÂK%te9¿€AHl5?™T± J¯"v20130625_00986_st  Ksb337@뒩MÄ@?‰ë@€Ef=
=¨€>¨¼ñ?™š;¾ÌÌÍEcˆD'§DÍJAHãÃ=sWŒv20130625_00986_stAG‰7<Týô?¸.ÑV‡¿€AHãÃ?®jñ€J¯"v20130625_00988_st  Ksb337@뒩Q­Ä?º»,@€Eei×=Ø%Y>Xâü>½p¤d¾¬1Eb¸Dü(DÌ¿TAHq=Xv20130625_00988_stAH"<Týô?ÂK%te9¿€AHq?¢Ë€J¯"v20130713_00313_st  Ksb337@ë"á0Ê"N?Y¯@€E–'š=ÒC,@
Dm@>{c¾'n˜E–eHB™ŽÙDÍJwANðË<ñæTv20130713_00313_stANA‰<#×
?ÄCoÉFyÌ¿€ANðË?ž<ʀJ¯"v20130713_00315_st  Ksb337@ë"á4¼?ßô@€E•á¤=ëú@(ý‰@-p¤c¾˜bE—…D'ÙÓD̬1ANȨ<Ãàv20130713_00315_stAM¾w<#×
?ÂK%te9¿€ANȨ?˜bœJ¯"v20130713_00317_st  Ksb337@ë"á74š<?µj@€E•¤á=í9T?¢Äp@ffe¾¡G®E•ö¸DüšDÍ: ANG,<¹²Ûv20130713_00317_stAMë…<49X?½N-B©Ý}¿€ANG,?—6[`J¯"v20130805_00172_st  Ksb337@ë—À€@3?r"K@€E¤,¤=ØP@<ež?•Âc¾§ïžE¤NfB™ïDÍ/LAWR<ÏTýv20130805_00172_stAV¸R<"t¼?À	4è9i ¿€AWR?™êŸ J¯"v20130805_00174_st  Ksb337@ë—Àƒz8U?n¡@€E¤iš=»D?*ñ¿?\)c¾¡G®E£å
D'ËuD̟AV–n<"ówv20130805_00174_stAU¥ã<"t¼?À	4è9i ¿€AV–n?žnàJ¯"v20130805_00176_st  Ksb337@ë—À†õ'y?ƒ²÷@€E¤j="Üx=aÏ?LÌÍd¾Ÿ;dE£óDüìDÍ)ôAVS÷<Í[Åv20130805_00176_stAV<´9X?¸.ÑV‡¿€AVS÷?™«x J¯"v20130805_00628_st  Ksb337@ë—čLÊ?àù@€E¥D=>"l?1¯7@HQìd¾ˆ´9E¥àRB˜äZDÌÉ`AWp´<÷'v20130805_00628_stAU¾w<‹C–?Ã/øÌtq¿€AWp´?žäáàJ¯"v20130805_00630_st  Ksb337@ë—ĐŽþ‹?!æK@€E¥ÈÃ=¾}L@of#?ÈõÃb¾ŒÌÍE¥XáD'²ÑDÌòNAVˆo<˜T´v20130805_00630_stAUÊÁ<‹C–?À	4è9i ¿€AVˆo?"
–€J¯"v20130805_00632_st  Ksb337@ë—Ä"ÀÄ?£"@€E¤:f=Á›Y@6@b¾ŒÌÍE¤²ÍDü"ÑDÌÐÕAV×ì<Ë8>v20130805_00632_stAU¶F<›¥ã?À	4è9i ¿€AV×ì?™gÀJ¯"v20130806_00589_st  Ksb337@ë—ä@8D??6Û@€E›q)=í·r@.Õû?¥¸c¾ž5?E›þáB'öÉDÌÝAWp<{Ð|v20130806_00589_stAV\<ƒo?Ã/øÌtq¿€AWp?z€J¯"v20130806_00591_st  Ksb337@ë—äC'&?vD@€E›–R=ßAÃ@BÜ@?®{b¾‹C–E›ž¸D'§DÍ
ÙAW!E<"W}v20130806_00591_stAVIº<ƒo?À	4è9i ¿€AW!E?'jï J¯"v20130806_00593_st  Ksb337@ë—äG{t?9û@€E›®…=Ük­>e*?áG®e¾œ¬Eœ73DûùDÌÊÙAW+Y<Ëvùv20130806_00593_stAVQì<‹C–?½N-B©Ý}¿€AW+Y?™nß J¯"v20130831_00270_st  Ksb337@ë›_†RÀ?9o@€E"¾®=–½x@`?fffc¾ŒÌÍE'¬{B'…¢DÌϾA_§<"¯v20130831_00270_stA^ Å<ě¦?À	4è9i ¿€A_§?'˜UàJ¯"v20130831_00272_st  Ksb337@ë›bÏ1?@¢–@€E"™Ã=íÝ8@˧Â?™™šc¾™‡E"D'À¤DÌÞéA_Pâ<©ÛÔv20130831_00272_stA]÷Ï<Ôýô?½N-B©Ý}¿€A_Pâ?•;z€J¯"v20130831_00274_st  Ksb337@ë›fA,ñ?6?ý@€E"-=+@ÃÙ7?Š=qb¾¤ZE"
Dûñ?D̲°A__Ý<µøðv20130831_00274_stA^¼j<í'h?À	4è9i ¿€A__Ý?–¿J¯"v20130901_00462_st  Ksb337@ë›"âˆÑ?Gù
@€Ežº\= 	€?ï&?'\d¾˜"uE‡®B'/DÌåãA_f°<+jv20130901_00462_stA^õÃ<å`B?À	4è9i ¿€A_f°?"¥m@J¯"v20130901_00464_st  Ksb337@ë›"å×JT?5~g@€EŸ9Í=©·¬>"Ü+?ƒ×
b¾'ë…EžVRD'§LDÌü"A_'ÿ<¥‹ßv20130901_00464_stA^ƒ<Ý/?½N-B©Ý}¿€A_'ÿ?"±{àJ¯"v20130901_00466_st  Ksb337@ë›"é(d?+~@€E ¸=¥cx?4Ó?Àe¾¨r°EŸ[
DûãDÌÉìA_zÅ<Íæýv20130901_00466_stA^"u<ýó¶?½N-B©Ý}¿€A_zÅ?™¼ß J¯"v20130915_00218_st  Ksb337@ëœàÔÔB¸?xdÉ@€EEq=§P<@,/?aG®c¾šŸ¾E‹Å\B'°!DÌß¾Ac><ÇW¼v20130915_00218_stAbáH=P?ÇÀ'n¿€Ac>?˜ê÷€J¯"v20130915_00220_st  Ksb337@ëœàØ
Ȗ?Šøþ@€E¤>.=>ß3\?aG®b¾¨r°E‹«®D'«žDÍšAc_r<ûÂv20130915_00220_stAc"Ñ=#×
?½N-B©Ý}¿€Ac_r?Ÿs¸@J¯"v20130915_00222_st  Ksb337@ëœàÛWÚ]?–T@€EŒ€Ã>!•Ý?Å
Ó?G®b¾˜"uEŠþöDûì9D̵Ac_'=—v20130915_00222_stAc33=8Qì?´^8¤¯'¿€Ac_'? ²áJ¯"v20130919_00354_st  Ksb337@ëb8/Œ5?"¤@€E€x¸=¢Ï¨>j³?ue¾¨r°E}€öB'wÏDÌë×Ae¶`=Ev20130919_00354_stAdñª=<j?À	4è9i ¿€Ae¶`?¡p( J¯"v20130919_00356_st  Ksb337@ëbIfËç?axæ@€E€Ž…=o" >cp²?k…b¾¯²E~s®D'©ªDÌýhAd…<Áöëv20130919_00356_stAd='ïž?¸.ÑV‡¿€Ad…?˜>Ý`J¯"v20130919_00358_st  Ksb337@ëbL‹NR?Z"—@€E'-=ђI?U¬?ue¾©ûçE€)ìDûë#DÌϖAd½H<ï\ƒv20130919_00358_stAcë…=49X?½N-B©Ý}¿€Ad½H?ë`J¯"v20130925_00162_st  Ksb337@ëž ñ¸.…?	«@€E¡¹==ÐæÆ?zÜ?â\d¾'\E ÜB'ûçDÌÞúAfa¦=Mév20130925_00162_stAdáH=C–?ÄCoÉFyÌ¿€Afa¦? )½ J¯"v20130925_00164_st  Ksb337@ëž ôéÙ?Þ@€E¢q=ºè@=2?Æffb¾q©üE ôD'©PDÌùAfU<äÝXv20130925_00164_stAdñª=P?¸.ÑV‡¿€AfU?œ›«J¯"v20130925_00166_st  Ksb337@ëž ø4Ù?@€E¢W=ÅÇx?p¶?ª=qZ¾ixÕE¡c\Dûõ²DÌÃ+Af3<»¾-v20130925_00166_stAe;d=,1?´^8¤¯'¿€Af3?—wÅ J¯"v20130927_00273_st  Ksb337@ëžafD'¬?_}(@€EŽuÍ=«ƒp>—­?hõÃd¾'ñªEF¤B''hDÌíôAfÉó=
ù«v20130927_00273_stAeÎÙ=,1?¼ËÃÌßп€AfÉó?¡_5`J¯"v20130927_00275_st  Ksb337@ëžai~ú?há@€EŽu=܄€>ß}´?c×
b¾ÒòEFÍD'¢NDÌùºAfºX=zv20130927_00275_stAe'h=49X?³ zž쿀AfºX?¢ïCJ¯"v20130927_00277_st  Ksb337@ëžal"Q+?_x¹@€EŽ-á>:@¶?xQìd¾ˆ´9EŒÏìDûçuDÌ¿+AfŽŸ=æ^v20130927_00277_stAeë…=H´9?ÄCoÉFyÌ¿€AfŽŸ? ÜËÀJ¯"v20140325_00333_st  Ksb337@ë´Éøn o?ͱ@€Eœ­=¾¶(@«žÂ@%c¾œ¬EœWqB•~úD̨9Aƒ§í=ã                   ÀÀøÀÀ€Aƒ§í?¼aJ¯"v20140325_00335_st  Ksb337@ë´Éû²¾Y?8k@€EJ…=؄[?~õ2@.{d¾ ÄœEœÀRD'ÒúD̲ÉA€î¢=џQ                  ÀÀøÀÀ€A€î¢?º3ê J¯"v20140325_00337_st  Ksb337@ë´Éÿ,`[??c2@€E¨=Ÿ\k@ûæ¶@Qìb¾ß;E
fDüDÌ_AAs="Ñ·                  ÀÀøÀÀ€AAs?²š6àJ¯"v20140327_00414_st  Ksb337@ëµ
rwü¼?;@€E"c=Æì?k@zá<¾ŽÙE"NB˜—DÌ´9A'"Ë=àé                  ÀÀøÀÀ€A'"Ë?¼1 J¯"v20140327_00416_st  Ksb337@ëµ
u§â]?)Çj@€E"`×=ÊÒÔ>®òá?þ¸Rc¾'n˜E'ºfD'Ö-D̶FA'Ä=¾>y                  ÀÀøÀÀ€A'Ä?·ÇÏ J¯"v20140327_00418_st  Ksb337@ëµ
xä}n?)"q@€E"=ÊVŽ@ؐ…@>¸Rb¾¥ãTE'‡ÃDüNDÌ{\AÝ>
=Æ                  ÀÀøÀÀ€AÝ?Á§¸ÀJ¯"v20140504_00300_st  Ksb337@ë¹Í]ih?C´@€E¬®
=°!‰?ˆšG@ë…e¾ŽVE¬\ÍB'²°DÍoAƒWß>n                  ÀÀøÀÀ€AƒWß?ÀMÀ€J¯"v20140504_00302_st  Ksb337@ë¹Í`b±%?L˜´@€E­d¤=•®4=ÖY¡@¸d¾ß;E­x=D'DÍøAƒs˜=æêU                  ÀÀøÀÀ€Aƒs˜?¼ÝJ J¯"v20140504_00304_st  Ksb337@ë¹Íc™ã?G]Ð@€E­ó\=°'œ?§N@#33e¾¥`BE®ašDûÙDÌéËA"…=è‡                  ÀÀøÀÀ€A"…?½0àJ¯"v20140510_01082_st  Ksb337@뺋Q.@…?îŠ@€E;=G                   ÀÀøÀÀ€ÀøJ¯"v20140510_01084_st  Ksb337@뺋T"ë…?`h@€EŽ)Í=h@j´@	™šb¾ª~úEŒ±3D'ºoDÍÍA…!I>Ûõ                  ÀÀøÀÀ€A…!I?Û~ J¯"v20140510_01086_st  Ksb337@뺋X€E?œ[¾@€EŽ£==;žX@èò?Þ¸Re¾º^5ENDûîDÌÃ}AP>~ùá                  ÀÀøÀÀ€AP?Ïß< J¯"v20140520_00874_st  Ksb337@ë»Ê¨ÂÔ?0xG@€E|Ð==µÜH?—®Y@{d¾"záE|ØÍB"_;DÍA'Ú­=îƾ                  ÀÀøÀÀ€A'Ú­?½Ø×ÀJ¯"v20140520_00876_st  Ksb337@ë»Ê«W1??/x°@€E{í®=­ëù?€Q&@¸Rb¾ÒòE|™šD'±ºDÍ<"A"-q>¬Ž                  ÀÀøÀÀ€A"-q?À•'ÀJ¯"v20140520_00878_st  Ksb337@ë»Ê®Õ¼?B½Ñ@€E|[Ã=†gx@Ê=®@(öe¾OßE{¸RDûðƒDÍßAƒùú=äú                  ÀÀøÀÀ€Aƒùú?¼'_@J¯"v20140520_01066_st  Ksb337@ë»ÌG™‡%?WÚ]@€E•c×=~ÅA2²?ü(öc¾Ÿ;dE—WìB'ŒÍDÍÍA"ŽQ=ü'                  ÀÀøÀÀ€A"ŽQ?¿'²@J¯"v20140520_01068_st  Ksb337@ë»ÌJàï?J(G@€E—{=†^@@FÀ»?Ó33b¾'n˜E™3D'«çDÍ=ôA'ù)=Õ&+                  ÀÀøÀÀ€A'ù)?º¤Å`J¯"v20140520_01070_st  Ksb337@ë»ÌNRHw?WzÝ@€E™¯¤="àA3@@0e¾›¥ãEš'=DûÚFDÌüAƒfü>¼[                  ÀÀøÀÀ€Aƒfü?Â׋`J¯"v20140525_00096_st  Ksb337@ë¼lª6õµ?ØEî@€Eƒuö=–BX                  ÀÀøÀÀ€ÀøJ¯"v20140525_00098_st  Ksb337@ë¼l­glK?Ãë0@€E"==ÅÌ$                  ÀÀøÀÀ€ÀøJ¯"v20140525_00100_st  Ksb337@ë¼l°ÅûL?¤Ñ>@€EƒË…=Î7¢@‡T;?Þ¸Rd¾²°!EƒÍDûÐDÍ
°A`%>YR                  ÀÀøÀÀ€A`%?Ë J@J¯"v20140525_00144_st  Ksb337@ë¼mH%?˜]@€E‡%
=­˜                  ÀÀøÀÀ€ÀøJ¯"v20140525_00146_st  Ksb337@ë¼m
À]~?¸O@€E‡§Í=o_@T…?Àb¾¶E¢E†¬{D'¦VDÍ	A€¢a>™$+                  ÀÀøÀÀ€A€¢a?Ó$…`J¯"v20140525_00148_st  Ksb337@ë¼m"É´?­}Ô@€E‰$
=Ò3@:©q?Àf¾­VEˆÂDûó
DÌÔRAçû>|'                  ÀÀøÀÀ€Açû?πð@J¯"v20140605_00676_st  Ksb337@ë½Ä€Zmà?'@€E…f=¥ÀA{DF@AG®d¾""E…[3B"/D̪wA†P>\À•                  ÀÀøÀÀ€A†P?˘ J¯"v20140605_00678_st  Ksb337@ë½Äƒ}£o?*¼@€E…‡á=éÁr?³ÞŸ@®c¾"ýôE"¿\D'Í¢DÌÎ=A'~Ü>                   ÀÀøÀÀ€A'~Ü?Â#ÄJ¯"v20140605_00680_st  Ksb337@ë½Ä†º^¶?(œÍ@€E"Þ3=¨ @H2@,(öc¾'ñªE"QDüVD̗TA…àÀ>*Ȁ                  ÀÀøÀÀ€A…àÀ?ÅYJ¯"v20140618_01021_st  Ksb337@ë¿h56Ó§?Z*@€E»÷=¡#0                  ÀÀøÀÀ€ÀøJ¯"v20140618_01023_st  Ksb337@ë¿h8s¶?Œ{@€E¼<
=¶                  ÀÀøÀÀ€ÀøJ¯"v20140618_01025_st  Ksb337@ë¿h;•È)?~Š@€E¼i3=wy˜@Éß¿?æffd¾ ÄœE»µ×DûÓ\D̶˜A€ËÈ>hÀ                  ÀÀøÀÀ€A€ËÈ?ÂMJ¯"v20140618_01117_st  Ksb337@ë¿hù"ì?‡3Ò@€E¿0š=±s´                  ÀÀøÀÀ€ÀøJ¯"v20140618_01119_st  Ksb337@ë¿hüFb?g"ñ@€E¿$ö=ʵð                  ÀÀøÀÀ€ÀøJ¯"v20140618_01121_st  Ksb337@ë¿i%#
F?hLü@€E¼ÉÍ=gâo@"Åš@B\e¾©xÕE»âDûÉHDÌÃAƒê7><èa                  ÀÀøÀÀ€Aƒê7?ǝ J¯"v20140619_00349_st  Ksb337@뿁íÌçz?ȅÐ@€EØ,>yÌ                  ÀÀøÀÀ€ÀøJ¯"v20140619_00351_st  Ksb337@뿁ñ²û?§`¿@€EÕx
=ïq(                  ÀÀøÀÀ€ÀøJ¯"v20140619_00353_st  Ksb337@뿁õQN?ªþ!@€EÔ¼H=Þ–                  ÀÀøÀÀ€ÀøJ¯"v20140620_00939_st  Ksb337@ë¿©J™a?=G@€EwÃ=ƒíUAú"¿@
áH\¾™™šEöBð!D̺                  ÀÀøÀÀ€ÀøJ¯"v20140620_00941_st  Ksb337@ë¿©NÐb"?[>@€EŽN\= äÄAv¯I@×
b¾'n˜E>öD'aüDÌØ!Aƒ¿j>
Oü                  ÀÀøÀÀ€Aƒ¿j?ÁIÿ€J¯"v20140620_00943_st  Ksb337@ë¿©RÎÉÒ?Uß@€EŽ¡=†á0Au"õ@G®d¾"÷ÏE™Dû³–DÌp1Aƒ
^=òOz                  ÀÀøÀÀ€Aƒ
^?¾Iï@J¯"v20140623_00397_st  Ksb337@ëÀpÞÊ{?¿R@€E'
=†‡ð??Ú@Ub¾bNE;…B"	7DÌ·A"Ð>8(Ÿ                  ÀÀøÀÀ€A"Ð?ÇàJ¯"v20140623_00399_st  Ksb337@ëÀsñ#™?KÂ@€E'SR=†ß@y•¶@#33d¾‰º^E|D'Ö^DÌÍ`A…ÅÁ>;³q                  ÀÀøÀÀ€A…ÅÁ?Çvn J¯"v20140623_00401_st  Ksb337@ëÀw"?ìq@€E't=Âà                  ÀÀøÀÀ€ÀøJ¯"v20140629_00432_st  Ksb337@ëÀÁÙ®Ýy?Kåš@€E—°H=‹˜A¥´ @#33c¾¨r°E—B"_¾DÌ ¼Aƒy>Ñ«                  ÀÀøÀÀ€Aƒy?ú5`J¯"v20140629_00434_st  Ksb337@ëÀÁÝŠ·?S=1@€E˜*\=­ÄÌA³?­@õÃc¾'ë…E—>)D'ØDÌ­²AƒoF=ö™´                  ÀÀøÀÀ€AƒoF?¾Ó6€J¯"v20140629_00436_st  Ksb337@ëÀÁà]Mc?>'@€E˜q=÷&A°Oø@0£×a¾Ÿ¾wE—£HDü…DÌx´A…@>Ê                  ÀÀøÀÀ€A…@?ÂÙB`J¯"v20140629_00576_st  Ksb337@ëÀÃtÇ7b?BÜý@€E'Í= 3?×Ê´@Qìd¾£SøE'Ç\B'âNDÌÌöA†s4>6¯K                  ÀÀøÀÀ€A†s4?ÆÕé`J¯"v20140629_00578_st  Ksb337@ëÀÃx0þ¦?Cö@€E'†)>3@'ˆ³@(öc¾—PE'šD'À¼DÌËAƒ¹">ö                  ÀÀøÀÀ€Aƒ¹"?Á'žÀJ¯"v20140629_00580_st  Ksb337@ëÀÃ{†©R?S¿±@€E'3
=~¼?ÿÖë@\c¾˜bE'R=Dû÷–D̐"Aƒâ¥=¸,d                  ÀÀøÀÀ€Aƒâ¥?·Œ€J¯"v20140630_00958_st  Ksb337@ëÀènI)?w@€E˜d=³HAH³6@JáHd¾ŽÙE—`{B¸RDÍœAƒ«>>,1š                  ÀÀøÀÀ€Aƒ«>?ņ3@J¯"v20140630_00960_st  Ksb337@ëÀèq›³Ð?(Ì@€E™š=²ë@–ÔJ@'
=c¾""E˜"{D'3DÍwA…˜¾>
8O                  ÀÀøÀÀ€A…˜¾?ÁG	àJ¯"v20140630_00962_st  Ksb337@ëÀèuåç?4£@€E™ºö=—öTA(.?þ¸Re¾Š=qE˜zÍDûÖDÌÜjA"ÍQ=Ü4ß                  ÀÀøÀÀ€A"ÍQ?»†›àJ¯"v20140701_00463_st  Ksb337@ëÁ¤n&?/Èò@€E†Aq=œÚ0Aðt}@=qd¾†$ÝE†\B'ÀƒD̛
                  ÀÀøÀÀ€ÀøJ¯"v20140701_00465_st  Ksb337@ëÁ§_ºü?4­Û@€E‡]{=¦'8@tÌZ@8Qìc¾œ¬E‡¸D'°ÕD̾°A"‡j>y¼                  ÀÀøÀÀ€A"‡j?ÀO7€J¯"v20140701_00467_st  Ksb337@ëÁª"Ùk?=R¡@€EˆŒ×=È|Až£Þ@$zác¾¦ffE‡š=DüÑDÌx)A"&=ëœÏ                  ÀÀøÀÀ€A"&?½s™àJ¯"v20140705_00704_st  Ksb337@ëÁ‰ö:?¾è@€E‡^®=Lý                  ÀÀøÀÀ€ÀøJ¯"v20140705_00706_st  Ksb337@ëÁ‰$i?×`á@€E‡9
=‡8˜                  ÀÀøÀÀ€ÀøJ¯"v20140713_00856_st  Ksb337@ë‡Ù·?#L@€E§}==»i@9¸È@1G®a¾ˆ1'E§6BŽ>úDÌëðA…|>gY                  ÀÀøÀÀ€A…|?Ã,ë J¯"v20140713_00858_st  Ksb337@ë‡Á2?/RÉ@€E¨Ã=¤M¼                  ÀÀøÀÀ€ÀøJ¯"v20140713_00860_st  Ksb337@ë‡H¦?'j}@€E§ý3=Ó]@Á¥c@*áHe¾†$ÝE§³Dû®NDÌÐ!A"ù[>/™                  ÀÀøÀÀ€A"ù[?ÃÅó J¯"v20140726_00092_st  Ksb337@ëÄ‹è›à?åY^@€EŸkH>)ik                  ÀÀøÀÀ€ÀøJ¯"v20140726_00094_st  Ksb337@ëďéÂ?ó,·@€EŸ¥
>küN                  ÀÀøÀÀ€ÀøJ¯"v20140726_00096_st  Ksb337@ëÄ'SdV?™Pá@€Eåf>Z*@\ïÿ@(öd¾¸ÔþE›dDû÷3DÌf¨AƒÕƒ>Ž`Î                  ÀÀøÀÀ€AƒÕƒ?ÑÌÀJ¯"v20140809_00493_st  Ksb337@ëÅäU#É?†¥¼@€EžÎ×=ˆÀäA ñ@…d¾¦ffE-ÃB"4¼DÌÑAƒ¢ž>X™f                  ÀÀøÀÀ€Aƒ¢ž?Ë,ÀJ¯"v20140809_00495_st  Ksb337@ëÅä
žÿà?–ã¨@€Ej
="á¸@9@ÌÍc¾²-E›ÂfD''D͸AƒÅ)>VŒÀ                  ÀÀøÀÀ€AƒÅ)?ÊјJ¯"v20140809_00497_st  Ksb337@ëÅä
Î?£¿Þ@€E›ýì=§D                  ÀÀøÀÀ€ÀøJ¯"v20140915_00446_st  Ksb337@ëʂÓã,
?MëN@€EµÜì=yM@Žëž@(Qìc¾œ(öE´yB"ùÛDͲA…Ëü>M/³                  ÀÀøÀÀ€A…Ëü?É¥ö`J¯"v20140915_00448_st  Ksb337@ëʂ×;…è?Kï¾@€E¶"š=œuÈAú@Pb¾OßE´õ
D'ºVDÍmA†y'>#Ý                  ÀÀøÀÀ€A†y'?Ä{ €J¯"v20140915_00450_st  Ksb337@ëʂڌˆº?d%@€E¶k=ìnE@ì‰/@G®e¾‹C–EµL=Dû÷DÌ×LA…_•> Ð.                  ÀÀøÀÀ€A…_•?ÄÀJ¯"v20140926_00115_st  Ksb337@ëËáʶ?))ã@€E°$ö=Œ"…B‡@ £×d¾…¡ËE¯53B'»çDÌØJ                  ÀÀøÀÀ€ÀøJ¯"v20140926_00117_st  Ksb337@ëËá ¥!7?1$\@€E°gR=Ÿ‹pAÿ©
?ü(öb¾‰7E®Ù×D'´ÅDÌùy                  ÀÀøÀÀ€ÀøJ¯"v20140926_00119_st  Ksb337@ëËá%nSñ?* ·@€E°…=®Cø@ºs@qG®d¾bNE¯z=DüDÌ̃A‡Nf>Uëq                  ÀÀøÀÀ€A‡Nf?ʽn J¯"v20150720_00469_st  Ksb337@ëñ—lï?'öñ@€E—a¸=•ç AE@B\b¾ƒoE–àÍB'ð¤DÌëçA‡*9>Cµ                  ÀÀøÀÀ€A‡*9?Èr J¯"v20150720_00471_st  Ksb337@ëñ"—&x?@Ÿ@€E˜"á=–- Aɘ@,ÌÍa¾ŒÌÍE˜53D'¥DÌöfA†|Ÿ>$Ã2                  ÀÀøÀÀ€A†|Ÿ?Ęf@J¯"v20150720_00473_st  Ksb337@ëñŸæ@?NA@€E˜b×=œÅ,Ak)@áHe¾—PE—*öDûáÃDÌÈA‡%u>׫                  ÀÀøÀÀ€A‡%u?Áúõ`J¯"v20150830_00686_st  Ksb337@ëö%,û6?7‡5@€EÃèö=³P€A/!û@'
=c¾—PEÇ×B'§ðDÌòA†ô>A¸                  ÀÀøÀÀ€A†ô?È7J¯"v20150830_00688_st  Ksb337@ëö%«ËJ?/¸@€EÃlH=¡•                  ÀÀøÀÀ€ÀøJ¯"v20150830_00690_st  Ksb337@ëö%
Xƒ¥?3á˜@€EÃGH=ž[˜AÀNŸ@k…d¾'ñªEÂZfDû®ÙDÍA‡}>CÛl                  ÀÀøÀÀ€A‡}?È{m€J¯"v20150902_00706_st  Ksb337@ëö"ÙkáÐ?;'š@€E¹2=³hpA%Ïä@Dzác¾ß;E·ÆRBœ¬DÌå'A…,Ì>2çÚ                  ÀÀøÀÀ€A…,Ì?Æ\û@J¯"v20150902_00708_st  Ksb337@ëö"ܾwJ?E<@€E¹I®=×WÜ?Q¯µ@\)b¾˜"uE¸É
D'eËDÍ-AˆYê>iL                  ÀÀøÀÀ€AˆYê?Í"‰€J¯"v20150902_00710_st  Ksb337@ëö"ߪµv?3©@€E¹'×=åUAÈ]&@JáHd¾¡ÊÁE¸Ä=Dû¡'DÌñqA…ê>ße                  ÀÀøÀÀ€A…ê?Ã;ì J¯"v20150903_00553_st  Ksb337@ëö£³ë¤ÿ?u2î@€E©®=µo<                  ÀÀøÀÀ€ÀøJ¯"v20150903_00555_st  Ksb337@ëö£Ê1·ˆ?}ÿF@€E©&=»Üè                  ÀÀøÀÀ€ÀøJ¯"v20150903_00557_st  Ksb337@ëö£Í<^U?qaI@€E©H=–Y                  ÀÀøÀÀ€ÀøJ¯"v20150906_00405_st  Ksb337@ë÷4Üö¼?¶KÖ@€EÕq=ƒ·ø                  ÀÀøÀÀ€ÀøJ¯"v20150906_00407_st  Ksb337@ë÷8h±ð?ªM0@€EŽÈ=ÉÝm                  ÀÀøÀÀ€ÀøJ¯"v20150906_00409_st  Ksb337@ë÷;|?¥Ð¼@€E+H=Šç`                  ÀÀøÀÀ€ÀøJ¯"v20150907_00553_st  Ksb337@ë÷$mEƒ?@Dˆ@€E"q=ªØ|Aò­Å@G
=c¾ŒIºE'SìB'
ÁDÌѺ                  ÀÀøÀÀ€ÀøJ¯"v20150907_00555_st  Ksb337@ë÷$pÊbº?;	ü@€E"Q×=‰mØAUl!@=qc¾'n˜Eƒ	HD'iqDÍáA†9w>pÁ                  ÀÀøÀÀ€A†9w?Âî J¯"v20150907_00557_st  Ksb337@ë÷$sLmÂ?5L¬@€E"½\=ˆHD                  ÀÀøÀÀ€ÀøJ¯"v20150922_00277_st  Ksb337@ëù¿	/ª?%¿"@€E¢K=ΌU                  ÀÀøÀÀ€ÀøJ¯"v20150922_00279_st  Ksb337@ëùé¸?%֜@€E¢Z=>óùA¶0N@@£×b¾‰7E¡(=D'RéD;A‡Âu>F¶ü                  ÀÀøÀÀ€A‡Âu?ÈÖ߀J¯"v20150922_00281_st  Ksb337@ëùňÅâ?&?T@€E¢«¤=ÇAôA™>¹@Pe¾OßE¢Dû
DÌã\A†ˆ>c¶                  ÀÀøÀÀ€A†ˆ?Ì`VÀJ¯"v20160714_00865_st  Ksb337@ìòŽ'v?(Ä~@€Er^¤=Ó¼H@ëO@)™šb¾†§ðEo*áB'6ÉDͦA‡">={                  ÀÀøÀÀ€A‡"?ÀG¯`J¯"v20160714_00867_st  Ksb337@ìõÊÇå?/²@€Ers3=éúý?Ъ?ï\)b¾ƒoEpo\D'±yDÍ';A‡ÇU>ŒÈ                  ÀÀøÀÀ€A‡ÇU?Áñ™J¯"v20160714_00869_st  Ksb337@ìøùEÒ?.Ø´@€Es=Í$A­&@+…e¾‡®EqÛ®DûÝDÌê^A†sé=þ‹'                  ÀÀøÀÀ€A†sé?¿Ñr J¯"v20170623_00841_st  Ksb337@ìI(¬÷Å?¡Ä@€E˜Dq=Ãâè                  ÀÀøÀÀ€ÀøJ¯"v20170623_00843_st  Ksb337@ìI+çÊ?7m@€E˜Gá=™ÚÐ                  ÀÀøÀÀ€ÀøJ¯"v20170623_00845_st  Ksb337@ìI.»ÏÏ?sP@€E—c{="ß°                  ÀÀøÀÀ€ÀøJ¯"v20170628_01419_st  Ksb337@ìIªU]$H?…ÍV@€E‹?3=ú8                  ÀÀøÀÀ€ÀøJ¯"v20170628_01421_st  Ksb337@ìIªXW_b?>@€EŒ¸=ƒVH                  ÀÀøÀÀ€ÀøJ¯"v20170628_01423_st  Ksb337@ìIªZü€D?xž@€EŒC¤=¨f?:FÛ@¸Rc¾œ(öEŠÞ)DûµªD͍A†sP>FA‹                  ÀÀøÀÀ€A†sP?ÈÈ1`J¯"v20180402_00771_st  Ksb337@ìlk¾œ?Ž'è@€EŽíá>*ëU                  ÀÀøÀÀ€ÀøJ¯"v20180402_00773_st  Ksb337@ìlkqÔ¯?ƒN©@€EH=À©ü                  ÀÀøÀÀ€ÀøJ¯"v20180402_00775_st  Ksb337@ìlk·ÚL?Y–³@€E%H=½Šø>8¯¹@ë…d¾›¥ãEŽ³qDûÆáD̸œA†ç;>r\                  ÀÀøÀÀ€A†ç;?ÎCˀJ¯"v20180525_00631_st  Ksb337@ìs¦#½?…@€E²SH=…+t                  ÀÀøÀÀ€ÀøJ¯"v20180525_00633_st  Ksb337@ìs©‡è?y²Ð@€E²+ö=eóè                  ÀÀøÀÀ€ÀøJ¯"v20180525_00635_st  Ksb337@ìs­h²?…=¹@€E²Y=‹®˜                  ÀÀøÀÀ€ÀøJ¯"v20180525_00967_st  Ksb337@ìsВo?5gU@€E¢5q=Ùs|@Á9e@6ffb¾—
=E¡Ô)BÂD̽7A†±Ð>'IN                  ÀÀøÀÀ€A†±Ð?Äé)ÀJ¯"v20180525_00969_st  Ksb337@ìsÔc¤À?7E@€E£f=¡ì@ϊ@AG®c¾Š=qE£*¤D‡‰ìDÌæòA†¦Q>Û#                  ÀÀøÀÀ€A†¦Q?Ãd`J¯"v20180525_00971_st  Ksb337@ìsÕ3y?B3ˆ@€E ‰
=âÎ@                  ÀÀøÀÀ€ÀøJ¯"v20180526_01015_st  Ksb337@ìs,%kÚo?¡Ÿh@€E¶Ù×=¶#`                  ÀÀøÀÀ€ÀøJ¯"v20180526_01017_st  Ksb337@ìs,(S¶‹?š7@€E·="Zˆ                  ÀÀøÀÀ€ÀøJ¯"v20180526_01019_st  Ksb337@ìs,+NÍÃ?'©Æ@€E¶èš=šJL                  ÀÀøÀÀ€ÀøJ¯"v20180805_00187_st  Ksb337@ì|#
0°?AÙü@€E–×=ÚüŸ?St`@#×
d¾/E• ¤B"¸ÕDÌ~°A†ëd>L"                  ÀÀøÀÀ€A†ëd?ɒ'€J¯"v20180805_00189_st  Ksb337@ì|&Žd‡?F~@€E•·3=֍¹                  ÀÀøÀÀ€ÀøJ¯"v20180805_00191_st  Ksb337@ì|)wb?TÝ@€E•Ú…=Åv                  ÀÀøÀÀ€ÀøJ¯"v20180812_00469_st  Ksb337@ì|âx•Br?SΨ@€Ev
=—9Ô?M¿@.¸Rd¾ A‰E‹Î{B"¬‹DÌàƒAˆ¤Õ>˜¾o                  ÀÀøÀÀ€Aˆ¤Õ?ÓÍàJ¯"v20180812_00471_st  Ksb337@ì|â|Åx?[TÌ@€EŽ\=ȏD?ˆ±@1ë…a¾¯ E‹ÔD'œ¤DÌé/Aˆx>tÜ                  ÀÀøÀÀ€Aˆx?Λ€J¯"v20180812_00473_st  Ksb337@ì|âàe[?aR@€EŒíš=§q@?)y
@Aë…e¾®—E‹¬=Dû¾òDÌý`AˆÌ×>€X>                  ÀÀøÀÀ€AˆÌ×?ÐÀJ¯"v20180826_00169_st  Ksb337@ì~¡`(#¶?E¶W@€E'åì> é@›è@õÃd¾£×
E×B'‡®DÌÎÁAˆƒf>5¬i                  ÀÀøÀÀ€Aˆƒf?Ƶ J¯"v20180826_00171_st  Ksb337@ì~¡db°y?+ö°@€E'=×$Þ@Á&¯@5¸b¾¢MÓE´áD'–oDÍáA†‰K>*ï`                  ÀÀøÀÀ€A†‰K?Å]ìJ¯"v20180826_00173_st  Ksb337@ì~¡g§žë?Ec@€E'R>³xAÑ@Pe¾±&éEó\Dû¤jDÌáªAŠ²>jåD                  ÀÀøÀÀ€AŠ²?Í\¨€J¯"v20180830_00136_st  Ksb337@ì!1é6?3Œs@€Eˆ/==ä(À@d¹@6ffc¾•E†ìB";dDÌЃAˆ×>Cw                  ÀÀøÀÀ€Aˆ×?Ènà@J¯"v20180830_00138_st  Ksb337@ì!5¥ÎÜ?Lè@€E‡öá="K                  ÀÀøÀÀ€ÀøJ¯"v20180830_00140_st  Ksb337@ì!8Çò?F*ò@€E‡v=¾Î¨?¼tO@*=qe¾–‡+E†ZDûÙXDÌôÕAˆœ›>[ãÓ                  ÀÀøÀÀ€Aˆœ›?Ë|z`J¯"v20180901_00289_st  Ksb337@ìa•Nr?,R@€Em­…=¯>H@¼@S33d¾²-EkŸ…B'ž5DÌÂÉAˆ†ƒ>Hý‡                  ÀÀøÀÀ€Aˆ†ƒ?É°àJ¯"v20180901_00291_st  Ksb337@ìa˜Ÿ½?'ýZ@€Emœ=¶DP@˜‡@+…b¾›"ÑEköD'w¾DÌÞáA‰Š>I…o                  ÀÀøÀÀ€A‰Š?É0­àJ¯"v20180901_00293_st  Ksb337@ìa›þ©?0ô@€Elœá=³Þ¼>wW@#×
c¾²-Ej"¤Dû¹ÃDÌ®AˆŸ>)]                  ÀÀøÀÀ€AˆŸ?Å0+ J¯"v20180905_00097_st  Ksb337@ìà={pº?"@€E£.ì=ýñûAW­ã@>¸Rc¾Š=qE¡§…B"øÕDÌÔÅA‡¨>@ "                  ÀÀøÀÀ€A‡¨?È€J¯"v20180905_00099_st  Ksb337@ìàA 8?òQ@€E£H\>Þ@á@J=qd¾~ùÛE¢
=D'œ{DÍA‡´E>b›$                  ÀÀøÀÀ€A‡´E?ÌSd€J¯"v20180905_00101_st  Ksb337@ìàD2Ÿe?´@€E£{>	^€>ËIƒ@'
=e¾‡+E¡€{DûÑÓDÌûðA†Î>l                  ÀÀøÀÀ€A†Î?ÁÂ
€

==> anc/pub_raw/L222_184_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  191 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             b…|–v20100408_00683_stKsb337@êÿër{7"?!õ¹@€E–­¸='æ´>'óß@G®`¾–E•C»¾˜DW^FAGßW<Šw?b…|–v20100408_00687_stKsb337@êÿëwÉe9?(F¢@€E–=³yø?
é@1G®c¾–E–D¨ôîDX\AH_C<Á3Yb…|–v20100509_00822_stKsb337@ëÌ®Û$©?E·p@€Eµ-¸>eږ?«ñá?'ë…^¾†§ðE²Ë3CÇBDTZAM"<ˆYüb…|–v20100509_00826_stKsb337@ë̳øZo?AŽ@€Eµ&>;x@>þŽ?У×e¾‡®Eµ)D«7žDVÐRAM`Ò<‰È›b…|–v20100816_00357_stKsb337@ë#7q†?Òe@€E€£á>¸>ҁ4?˅]¾…¸E¤CÆ}DTfVAc¨'<ÉR•b…|–v20100816_00361_stKsb337@ë# `?¬Ó@€E$H=ªÿT<V<?ž¸Rd¾Š=qEçšD«+…DVPåAc^ô<Ì\Gb…|–v20110803_00563_stKsb337@ë<$KSf?S@€EŒ|=>RÀ>™ò$@¸R`¾™‡EŠI×C½Û¦DPeÓANúÄ<Åýb…|–v20110803_00567_stKsb337@ë<$
jaH?ëø@€EŒPH=¾»¨?Oä@B\d¾¤ZEŒH¤D©guDQ¿ðANjA<üC(b…|–v20110804_00689_stKsb337@ë<E†*Ò?0d_@€E¥˜®=¡ë<>}8Ñ?Æff^¾™™šE¢âC½'DOß}AOÝ<×¶b…|–v20110804_00693_stKsb337@ë<E"Y?2Œx@€E¥f=žP>ûù?ü(öc¾•E¥"D©W®DQ°AOA[<¾Aæb…|–v20110807_00921_stKsb337@ë<¦,m@ö?9¿Ÿ@€E£H=˜¡ =T¤?¢\`¾¦ffE¢ðC¾˜1DO²=ANìo<}Š·b…|–v20110807_00925_stKsb337@ë<¦3YÇ?6C6@€E¥¿=§w¸>Ãe?µÂc¾œ(öE¦{HD©^˜DRQìANæQ<rØb…|–v20110914_00352_stKsb337@ëAaì )–?r›5@€E¬á=µ•=¹%?G®a¾ A‰Eª®CÍ3DH|‹ARE"<yÌb…|–v20110914_00356_stKsb337@ëAaòë6?Vù¸@€E«‰R=¸Cx?`˜p?\)c¾§l‹E«0öD¬¶DJ'ºAR†O<‡ø/b…|–v20110925_00401_stKsb337@ëBÁ,øç2?nßæ@€EÀØ=>%Š6>_z_?W
=a¾ß;E½×šCÌ¡‰DHÐ1AT8Á<€‡.b…|–v20110925_00405_stKsb337@ëBÁ3`=?wÍ@€E¿&{>òH>ªCë?:áHb¾"t¼E½<)D¬´¬DJZòAS½Ø<–ÑÖb…|–v20110930_00331_stKsb337@ëCaÇðNÝ?‡Ì@€E«Ú==³Jä>\šþ?…¸`¾¦éyE©ÌRC½ÚÁDPB°AUB(<ÈõÛb…|–v20110930_00335_stKsb337@ëCaÏēÃ?i;@€Eª{)=±¸D@Œþ?5d¾™™šE©é\D©cDDQØ1ATÜ@< µ,b…|–v20111020_00115_stKsb337@ëEà´AÛ??î@€ELJ
>í{?¥GÑ@×
b¾¦ffEāCÌÆ%DHxAX`"<ê-Cb…|–v20111020_00119_stKsb337@ëEàºöñŽ?9J$@€EÉ6>FÄÝ>©»L?"zác¾¬‹DEÇË3D¬çLDJ~fAW¬<¥¡fb…|–v20120229_00520_stKsb337@ëVkÏ.kÎ?#¨@€E¤N…=ÞGx?hBÿ?¨õÃO¾"ýôEÑìC½ÁìDQ¾˜Am<=	€¸b…|–v20120229_00524_stKsb337@ëVkÕg £?o@€E¤iö=µ½ˆ>Œ5Ú?ýp¤e¾¨õÃEŸL¤D©Ê=DQ½`Al°-=1¯šb…|–v20120312_00477_stKsb337@ëWë$ùĨ?!dö@€E«±®=¨¬Ì?
Ñ?§®a¾ A‰E¦ÝC½ÏßDQzòAm[á<ìÔôb…|–v20120312_00481_stKsb337@ëWë+@‹?ä@€E¬¿×=È¥«>-DÎ?‡®d¾¨r°E¨ID©¥DQÎFAm÷Q<ÔkCb…|–v20120330_00538_stKsb337@ëZ,6uã1?(Ù@€E­s®=º<>§å?£×
_¾ˆ´9E¨ð)C¾@ƒDPͲAnp×=Mb…|–v20120330_00542_stKsb337@ëZ,>þMM?×8@€E­"f=ËÙ5?ÀC‰?ٙšO¾'ë…E©»ÃD©DRG¾Am"à=¿Xb…|–v20120603_00506_stKsb337@ëbEæÂòƒ?¬E@€E‹ã=Ügû?¨c?¬ÌÍc¾'n˜EˆêCÌ/¾DI¥ÃAgR#<ãX4b…|–v20120603_00510_stKsb337@ëbEîSµŠ?†@€E‹Z3=Í2>ŸÎç@b¾"÷ÏE‰CqD¬ã¾DJf¨AfÇú=(ý«b…|–v20120610_00168_stKsb337@ëc#ÄO»)?@€E¡œ
>^»?êŒm?£×`¾/Ež…CËß¾DIïLAelt<¶ÖÚb…|–v20120610_00172_stKsb337@ëc#˹L?>‰@€E M\>l¦K=e^]?333c¾›"ÑE›)D¬ÛðDJIHAe£L<ŸCÁb…|–v20120611_00576_stKsb337@ëcE—Ü`?#»@€E~rÍ=‰Ø>«Cå?€a¾"ýôEw6¸CÍDIB°AdÌ<'pQb…|–v20120611_00580_stKsb337@ëcE ¿?'X"@€E~Ëì=®ÝX>/~'?ˆõÃc¾—PEzbfD­‰DJ»DAdîÜ<•H:b…|–v20120614_00331_stKsb337@ëc¤3-Õ?-ŵ@€E|Ӛ=áȚ?–¡þ?\b¾¡ÊÁEv…šC̎wDI³×AcP|<°¾ëb…|–v20120614_00335_stKsb337@ëc¤v8l?dq@€E|Å®=°<Ž|?fffa¾¾vÉEy:¸D¬úDJ]¢AcÓ$<×ì>b…|–v20120621_00186_stKsb337@ëd'™Z¯?.©Ñ@€Eˆ-R=°ë,>6U?œ(ö`¾š¬E†X)C˯ßDJqAaÃ<¯Ðb…|–v20120621_00190_stKsb337@ëd'…Íà?.ãÊ@€E†'×=×j›@"Ȕ?^¸Rc¾¯ E…Ã×D­)DJ2-A`Üj<ˆ=>b…|–v20120622_00204_stKsb337@ëd¢ý‡Õ¢?1¦@€E—²H=àRë@·?´zá`¾›¥ãE"öáCÌ%DJ"A`ƒ<Å b…|–v20120622_00208_stKsb337@ëd£þÍ%?Ew@€E—UR>öá>ؖÑ?\)b¾œ¬E•dD¬õ'DJkdAa,<—]Éb…|–v20120704_00881_stKsb337@ëf'vðÂu?&%·@€EjJR=®´¸?*p/?"33a¾¢ÐåEdk®CÍ|jDHšÁA\¾<"ɾb…|–v20120704_00885_stKsb337@ëf'~ÓjK?/fu@€Eiظ=šØì>þ¤n?J=qd¾™‡Ed±šD¬çDK7
A\vø<D¡™b…|–v20120705_01125_stKsb337@ëfGvÈÙÎ?OJ'@€E[œ=œ%Œ;¥èx?Që…_¾£SøETŒRCÍØ´DH;×A\d<Jb…|–v20120705_01129_stKsb337@ëfG}'…ú?gf@€E^¸=ח>•Þr?8Qìd¾–‡+EW…D­sDKpÕA\H<¦6†b…|–v20120725_00818_stKsb337@ëhÇ%3;?b'|@€EŒZ…=¤B¼>Õ	?hõÃc¾›¥ãEˆXCËdZDIúAYE¯<•("b…|–v20120725_00822_stKsb337@ëhÇ+w*?]•6@€E¼f=¿v(>Y€á?zád¾OßEŠÏqD¬³DJ"þAY	<£8b…|–v20120726_00574_stKsb337@ëhä'&Ñ%?ŒË®@€Et>=dh=Êk?¸R_¾­'hEkþáCÍ	DHÁÛAYY<Ê»b…|–v20120726_00578_stKsb337@ëhäˆÜLò?šØ@€Es×=– ø>/¦°?ë…c¾°£×Eo=qD¬ãDJÝ?AY'<Ý+Rb…|–v20120804_00739_stKsb337@ëjÆ~Cþ?jö@€EˆÖ)=Ë
ã?‰"3?^¸Ra¾½p¤E"f)C̍'DHûTAWèd<¦µjb…|–v20120804_00743_stKsb337@ëjÍ<3b?s×Ñ@€EˆO×=ÉÀ>Õt?#×
d¾§ïžE†"áD¬Ç#DJÀsAX9<¹jÍb…|–v20120805_00141_stKsb337@ëj Bm°?#û»@€E•z®>¨b…|–v20120805_00145_stKsb337@ëj I'[?uÕ@€E"ã®=ühR>±þ‹?¡G®b¾/E"¯ÃD¬è¤DJKçAWg<dï×b…|–v20120814_00811_stKsb337@ëkEŒbt?D¢I@€E{=·P>Š¢?ƒ×
a¾šŸ¾E‹îC˕¢DI#¶AVæž<•Áb…|–v20120814_00815_stKsb337@ëkE'ÃœL?H‹@€E'j)=ž}ð<	(¨?+…c¾šŸ¾Eu\D¬ÅqDJãAVQ<¾ïb…|–v20120815_00374_stKsb337@ëkb'Ï
j?CO¦@€E`°=º]Ì?"ú?c×
`¾§l‹EX¨)CÌvDIuAVÛ<^Zæb…|–v20120815_00378_stKsb337@ëkb˜±ŒÕ?Sv–@€E_@=¦D<Í=ï?
=c¾¥`BE[tÍD¬ÈƒDJ¬‹AVƒ'<5×Vb…|–v20120818_00429_stKsb337@ëkÂÆÇêæ?1'@€E{W®=©®?#«ì?¯\)]¾›¥ãEs3×CËGDIk–AW'î<†•b…|–v20120818_00433_stKsb337@ëkÂÍ¢µ¢?6‹©@€Ez^¤=Üá?MªU?ž¸Rc¾˜bEu×D¬¹ÃDJ\þAV£
<€Øæb…|–v20120818_00561_stKsb337@ëkÄX;€?6ò¨@€EŽü3=Œœ°>Jë
?n{_¾/EŠÄ{CË'LDIL9AVV™<nº·b…|–v20120818_00565_stKsb337@ëkÄöf?7²Ÿ@€Eå\=®>½TÈ?G®c¾Ÿ¾wEŒ"ÃD¬›}DJUôAV¦ú<œÏpb…|–v20120818_00782_stKsb337@ëkÅùð
?"l5@€E"ž3=°~ð?B<'?W
=a¾¨r°E!HC˱DI:AVWv<°c‹b…|–v20120818_00786_stKsb337@ëkÆ7x<?oÒ@€E"²q=ˆò°=ëï?ë…c¾¦ffE'óìD¬®-DJ€!AVFÅ<ªqb…|–v20120819_00342_stKsb337@ëkã^ ïÏ?!s1@€E|ôR=Ú4?dc?}p¤`¾'hsEtQCËÝ/DIJAVš®<_ZÁb…|–v20120819_00346_stKsb337@ëkãeó§?19Õ@€E|"R=Ï X>`@?Ôzác¾—
=Ex×D¬©ÓDJiìAVá+<°` b…|–v20120829_00268_stKsb337@ëm"
t…? ¿d@€E£Ÿ¤=ŸhÌ>¥ˆ?ôzá_¾£SøEŸŠ¸C̕`DI+AUü—<·G©b…|–v20120829_00272_stKsb337@ëm"7³?/®@€E¤‰ì=±"? %?×
=c¾œ(öE¤ÍD¬¿¶DJ†wAV(?<ªájb…|–v20120829_00564_stKsb337@ëm$"¹Ëh? Îÿ@€E¨	q>
G«>>V¶?ñë…`¾ÒòE£¢áCËÌÍDIbAU¹9<¬ÔGb…|–v20120829_00568_stKsb337@ëm$›I½8?/Þ@€E¨ñ3=¥:0>Ï|©?\d¾ÒòE§G
D¬µHDJ›–AVú<{Dnb…|–v20120911_00274_stKsb337@ënÁÂÝá?ØJ@€E¨:H=ø
è<?·?Ï\)a¾Š=qE¥®CËÔDI>˜ATéß<žd€b…|–v20120911_00278_stKsb337@ënÁˆ›ÊÌ? @€E§Ö=ñs‰?¥l¬@ÌÍc¾ ÄœE¦Ù
D¬£dDJl)ATræ<ÙÈåb…|–v20120925_00423_stKsb337@ëp'¢ fR?7™•@€EÎv…=ú+|?vü!?J=qa¾—
=EÊfÍC˟;DIZAS…Q<`T£b…|–v20120925_00427_stKsb337@ëp'¨X^f?L<M@€EÍÅ{=àúm?"Er?.{c¾–‡+EËÕ
D¬'ÁDJfÉAST¹<EOkb…|–v20121007_00276_stKsb337@ërúWI"?&#@€E§=¶H >À'=?ºáHa¾¢MÓE¢»
CËs×DI AR§µ<¥sb…|–v20121007_00280_stKsb337@ër"ä#?8Á@€E§aš=´QU@vc'?£×
c¾"t¼E¤HD¬Ø¤DJŠAR@Ø<§ôÎb…|–v20130301_00735_stKsb337@ë",qir?¼\@€EµM3>n'=ãµµ?Ï\)^¾«E°´fCË`DJa7A^§Û<¡È#b…|–v20130301_00739_stKsb337@ë",w£Àd?&&P@€EµP¸>+½=¶_?Ž{e¾¡G®E±\D¬âDIØ1A^Ÿ-<…ùLb…|–v20130308_00767_stKsb337@ë…²òE­?Ä)@€E¶ì=ìt>§w?«…a¾ÒòE±šCËcøDJc¶A_¹¯<n¦b…|–v20130308_00771_stKsb337@ë…¹Oa½?¯ô@€EµØÃ=ºRü>®P?¦ffd¾˜"uE²4¤D¬ÍyDIâA_HÈ<'üŒb…|–v20130313_00874_stKsb337@녫1ýîÙ?´¶U@€E›Vö=™l$=Ôw?aG®8¾ÀƒE•eìCË?DJ"¶A`³l=f³+b…|–v20130313_00878_stKsb337@녫9Ô?Àp8@€E›ƒ3=õ´|?†&?Y™šd¾¸ÔþE–˜öD¬õ7DI¯LA`®Á=sQ#b…|–v20130317_00520_stKsb337@ë†*¤2ïì? "@€E¡è®=ÎÂÐ?,$?¬ÌÍ`¾£SøEž®CÊÖ%DJ{øAa ß<³>?b…|–v20130317_00524_stKsb337@ë†*ªx´?$åY@€E¡Ç3=Ý|À?d›Ç?™™še¾±&éEž8öD¬åôDIÇmA`¡w<žW-b…|–v20130326_00756_stKsb337@ë‡Lž¿j?=	@€E›×=Ë?"?ÅbÆ?Ã×
_¾ŒÌÍE–ÚCË{¦DIÈRAc++<М÷b…|–v20130326_00760_stKsb337@ë‡L¨ŸV?¤É@€Eš©…=ÈT,=²<u?ÚáHb¾¡ÊÁE—\ÍD¬äBDJh´Ac÷<ò—b…|–v20130625_00990_stKsb337@뒩Tdv!?¦M©@€Eetá=ÎÙÐ?¯Ë?'\_¾ÂJEZ$¤CËDIZÑAt)"=ÐEb…|–v20130625_00994_stKsb337@뒩Z¢7ù?·^q@€EgÍ=[0>ØÖs?k…c¾´9XE`†fD¬µ/DJ_®At·6=âï}b…|–v20130713_00319_stKsb337@ë"á:~ÜT?d@€E•5š=Øԓ>–âß?÷
=a¾bNE"Å
CËDþDJ%AuäS=LSb…|–v20130713_00323_stKsb337@ë"á@óU"?
ñq@€E"Áš>07=t«?×
=c¾›¥ãE'=D¬ØƒDIÍqAuڗ=FÜ9b…|–v20130805_00178_stKsb337@ë—ÀŠX=Ú?†©@€E¤ìö=˜¤\?1?Ç®]¾¹Û#E£=CËÙDIßAvn=Ž	]b…|–v20130805_00182_stKsb337@ë—À'>Ìo?‰"@€E¥ö=±x?¢z4?ž¸Rd¾¨õÃE£—HD¬ÑìDIä{A{
=Âïyb…|–v20130805_00634_stKsb337@ë—Ä—›ýø?__@€E¦¤=âL}?Da?ýp¤B¾bNE£öáCË[ÇDIKuA|FÆ=ƒ¡¿b…|–v20130805_00638_stKsb337@ë—Äž q»?֔@€E¦ñ{=Ý:?A?ª=qa¾©ûçE¥²öD¬¡‰DJC×Axq¤=Lžb…|–v20130806_00595_stKsb337@ë—äJd͵?K$@€Eœ
=æ=>û?™™šc¾'n˜E™‰\CË÷ðDHžéAxÅ´=	öMb…|–v20130806_00599_stKsb337@ë—äQh7¢?"Y@€Eœ:š>> Ò6?Ã×
d¾šŸ¾Ešå®D¬ˆþDJœÝAxJ=N¹Öb…|–v20130831_00276_stKsb337@ë›iza?+g@€E"qR=»˜Øb…|–v20130831_00280_stKsb337@ë›p0õ@?A\!@€E" =‹vØ?
ªì?±ë…d¾¦ffE' ÍD¬šDJwßAy=%Xãb…|–v20130901_00468_stKsb337@ë›"ì``"?=mf@€EŸß¸=l>áÅB?Ã×
a¾'n˜E›"áCÌ!DHÊNAz`=ŽÜwb…|–v20130901_00472_stKsb337@ë›"ó
Él?R"5@€Ežåì=»Aø?áÝ?®{c¾²°!E›ÛHD¬'˜DJ"ÝAy^;=VCòb…|–v20130915_00224_stKsb337@ëœàÞª$¬?Ú¿@€EŒl>r¸Ë=ºÈ_?Ê=qb¾£SøEˆöCËÂNDHÏðA|¾}=þëb…|–v20130915_00228_stKsb337@ëœàåK~"?ŒhŽ@€E‹W>V`¢?"~?"zác¾'ë…Eˆ·
D¬ž¨DJ‰'A{KB=špb…|–v20130919_00360_stKsb337@ëbOÇM²?d~@€E|)>œ±?0}*?«…_¾¡G®EzH{CËÛçDH£×A{lf=¤éÂb…|–v20130919_00364_stKsb337@ëbV=ć?XI†@€E~Ê=Ò`?›"d?«…c¾©ûçEy'®D¬žDJ¦‡A|1=i3Ïb…|–v20130925_00168_stKsb337@ëž û£yí?QÛ@€E¢²=Ï¿¾?‡T@\)G¾…¸Ež™qCËáDH¯LAXN=ÓÄõb…|–v20130925_00172_stKsb337@ëž!c‡?S:@€E¢l®=ÊÝø?ß+J?Æffc¾€EŸþáD¬ƒDJŒÝA{`^=G{¤b…|–v20130927_00279_stKsb337@ëžaoäŸ&?gƒ}@€Eó…=¶È,>¡û1?´zá`¾'ñªE‰o3CËÁhDHpöA{©¦=±¸áb…|–v20130927_00283_stKsb337@ëžauöòe?|˜@€E¯ö=‹žÐ>*¶—?ƒ×
d¾–‡+EŠ²D¬–DJv%Azü =÷/b…|–v20140325_00339_stKsb337@ë´ÊyíW?"Е@€ED\=ï±b?xh?—
=`¾œ(öE›¤RCËËDDIí?AX0~<YUbb…|–v20140325_00343_stKsb337@ë´Ê	-¦+?#H@€E-H=¹°?aÜ?ŒÌÍd¾šŸ¾E›-D¬Ñ`DJ6VAX%í<^WÝb…|–v20140327_00420_stKsb337@ëµ
| ­?-Ë@€E'ã×=â¿?&ó?Î{a¾²-E'N=CË¢°DIøÅAXµ<ž€êb…|–v20140327_00424_stKsb337@ëµ
'zn0?%¿©@€E'ª)=³¼@.J?Þ¸Rd¾¡G®E'RD¬©ËDJDZAX<ì<›ÎÁb…|–v20140504_00306_stKsb337@ë¹ÍfÉóª?E/'@€E­Ûf=ȝf?ž]Ž?èõÃb¾Ÿ¾wE«¿×CËÎ5DHúAZ›<ɦZb…|–v20140504_00310_stKsb337@ë¹Ímr#´?I·Q@€E¬|=Ÿ0°>Ý?†ffd¾¨õÃE«ášD¬•DJ×AYÓ<¦$b…|–v20140510_01088_stKsb337@뺋[°*?Ž+@€E_Í=W¯€>ˆW?=p¤b¾Ó÷ÏE‹üC̚^DHÊáAZ÷n=έb…|–v20140510_01092_stKsb337@뺋b½ð?PÁV@€EŽÍ=U¸a?1÷ˆ?aG®b¾ÂJEÃD¬µHDJøsAZRŸ<b…|–v20140520_00880_stKsb337@ë»Ê²J…_?Aæ@€E|yH=¢±¤>¨áN?W
=`¾˜bEw¿
CÍ:=DH7A[ :<NaOb…|–v20140520_00884_stKsb337@ë»Ê¸îMü?J¤,@€Ezèö=«¶¨>˜ç?8Qìb¾™™šEw'D¬²òDK)A[‰)<ƒ'/b…|–v20140520_01072_stKsb337@ë»ÌQЦ?`c§@€Eš¯f=–]ð;Ç»?=p¤a¾° ÅEšÅ3C̓¶DHÛA[¨ä<šEb…|–v20140520_01076_stKsb337@ë»ÌX¬t=?…6@€Eœ†\=z?+€ú?
=b¾£×
EœD¬šÁDK*A[s<ÐÄdb…|–v20140525_00102_stKsb337@ë¼l´¢?ŽH@€Eƒ\=™tP>ýÓì?333^¾®{E€«CÌ¿;DH¬¬A\O)<÷Wòb…|–v20140525_00106_stKsb337@ë¼lºÔ—œ?©	@€EƒåH=ŸÝ$>7?\d¾³33E'â=D¬©DKG\A\iª=(Xcb…|–v20140525_00150_stKsb337@ë¼m%>]´?˜î¤@€E‰"H= ê >ÚÖâ?J=q^¾¹XE†º¤CÌnúDH­`A[¸'=BICb…|–v20140525_00154_stKsb337@ë¼m+öBè?¢f@€Eˆ›
=ÂáÑ?»ô?@c¾ºáHE‡­\D¬ÀjDK5A\ÍÀ==÷b…|–v20140605_00682_stKsb337@ë½Ä‰Ýė?"ü"@€E"×='V€?Òm?:áHc¾ß;E$¸CÌ'LDIšA\ù™<]pb…|–v20140605_00686_stKsb337@ë½ÄQ±Î?ˆ|@€E…V3='Rh>Æ®?s33d¾‰7LE"D¬»dDJfÉA\ص<™Ñ¡b…|–v20140618_01027_stKsb337@ë¿h>ÛG?púX@€E¼
=ÓàÄ?ôçÿ?^¸Rb¾­VE¸"®CÌGÏDHÙ'A^ h=L{b…|–v20140618_01031_stKsb337@ë¿hEè·º?Ž7q@€E¼^ì=à%>W"Î?ŒÌÍc¾¥ãTE»AìD¬ˆþDJ±ÛA_tO=/Øpb…|–v20140618_01123_stKsb337@ë¿i(qƒ{?sb®@€E½¡=ŸŽ€>öe£?O\)`¾«E¹äfCÌ81DH¼œA_R#<í,Ûb…|–v20140618_01127_stKsb337@ë¿i.Üç¢?H	š@€E½µ¸=Œ?¶L‰?…¸c¾¤ZE»z¸D¬'-DJï¾A_5<ïMb…|–v20140619_00355_stKsb337@뿁ùjµ+?Û(H@€EÔj>7>>ÜçX?\(ö^¾¡ÊÁEÑr)CÇÒNDKT¬A`7=ž ™b…|–v20140619_00359_stKsb337@뿂s­?µÒŸ@€EÔZ…=׶»>?W
=c¾«…EÓ{D¬Õ7DJbA_ٙ=@Uéb…|–v20140620_00945_stKsb337@ë¿©W¬Â?KC@€EŽŠì=ˆÁ@?Ó§?xQìa¾Ÿ¾wEŠžfCÊùüDI<A_‡ø<¡¡4b…|–v20140620_00949_stKsb337@ë¿©_°?S^Q@€E¸…=ŽV¼>[sE?:áHc¾±©üE‹kÃD¬R DJbA_o><‡|Êb…|–v20140623_00403_stKsb337@ëÀzUç=?öì@€E'&¸=™ìð@v?½p¤b¾ŒÌÍEdCÌBoDI¦wA_–<ÃKïb…|–v20140623_00407_stKsb337@ëÀ€àU?ª¯@€E'ºš=Ÿu¸?Š6?˜Qìc¾œ¬E"öD¬ÅDJ`1A_ë"<¼9Rb…|–v20140629_00438_stKsb337@ëÀÁãÑUó?H8ò@€E˜w×=*¼>;´?n{b¾–‡+E–wqCÌ"°DI"øAaB<¨[Ãb…|–v20140629_00442_stKsb337@ëÀÁê^B«?1B;@€E˜¶H=Å1°?ž+?ŒÌÍd¾¢ÐåE–§ÃD¬ÀƒDJQ‰A`s%<úb…|–v20140629_00582_stKsb337@ëÀÃ~´@d?F¸$@€E'p¤=˜R?œV¥?'ë…a¾œ(öEb¤CÌ0DIaÛA`¿2<¥òAb…|–v20140629_00586_stKsb337@ëÀń~ª?A¿Ó@€E'Ð=Ĺ`?ù›?Që…d¾'hsEÔD¬«ÇDJZ°A`¢_<¤8b…|–v20140630_00964_stKsb337@ëÀèx…m?,K@€E›á=ŒbÌ>ÔČ?†ff^¾›"ÑE˜¾RCÌJáDHžVA`ãÌ<]Ùb…|–v20140630_00968_stKsb337@ëÀè9Ú?)þ @€E›±ì=­Ô¨>÷
?¥¸c¾«E™¤¸D¬";DJû–AabS<·aÞb…|–v20140701_00469_stKsb337@ëÁ­Í"ˆ?>Šñ@€E†þ==áV÷=à53?O\)a¾¥`BE…2ÍCÌ8"DIvwAa‹2<'†Lb…|–v20140701_00473_stKsb337@ëÁµ=Ïn?=—}@€Eˆöq=¬à>£†©?€c¾¡ÊÁEˆ)D¬«uDJF%Aap{<žWb…|–v20140705_00714_stKsb337@ëÁ‰(áö?Ö(W@€E‹-=ï">7*I?(öc¾³¶FE‰
¤D¬¡/DJåÃAc=uñb…|–v20140713_00862_stKsb337@뇇OÀ?+íB@€E¨UÍ=»µL?'Z?'\b¾OßE¦¥\CËÞDH÷Acs<´­b…|–v20140713_00866_stKsb337@ë‡"í?@‹@€E¨N\=˜'Œ>3'ý?ud¾/E§
×D¬fFDJÒAbÓ[<­CAb…|–v20140726_00098_stKsb337@ëÄ•xg›?¸ÚÛ@€Eû3> e>ÒÐP?^¸R`¾Á‰7EšJ¤C̵DIÁyAfÃ='¿b…|–v20140726_00102_stKsb337@ëÄœ†W?¬K"@€EG3>Ý>¿>Ö?Y™šd¾³33E™1D¬ª DJoßAgfD= —öb…|–v20140809_00499_stKsb337@ëÅäN\?— ‰@€E›¤>	B?6ft?hõÃ`¾¦ffE˜F¸C̚DH'ªAj8Æ=_<=b…|–v20140809_00503_stKsb337@ëÅän½?jž@€E›ÖH=jÉG>"[?c×
c¾œ¬Eœá\D¬­DJ´ÝAj-*=/Õ\b…|–v20140915_00452_stKsb337@ëʂÝÉ#Ë?Mµë@€E¶B…=†s?µ¬?œ(ö`¾Ÿ¾wE²'¤CÌcDH…ÓAp7=ºób…|–v20140915_00456_stKsb337@ëʂä5™À?d–Ï@€E´˜=‰?¥F?‹…b¾'n˜E±ï®D¬ºoDJþAt3·=(!™b…|–v20140926_00121_stKsb337@ëËá*G+¹?.i@€E°Uö='aÀ>©¶A?¹™š`¾˜"uE­Z)C̋#DH åArÅ =4»Hb…|–v20140926_00125_stKsb337@ëËá3Á-\?"ù@€E°>ì=Ømb…|–v20150720_00475_stKsb337@ëñ£(ùô?0á­@€E˜==ŸÈ?OôP?¬ÌÍ`¾ž¸RE•ýCÊòDH'-AZ't<œ˜b…|–v20150720_00479_stKsb337@ëñ«E?D7@€E™)q=¸H>©'?‡®b¾¨r°E—?3D¬©ãDJ÷mAZÁ<©¤ìb…|–v20150830_00692_stKsb337@ëö%
E}¹?4\@€EÂÓ)=Ÿ‰L?bCá?Ôzá`¾"záE¼5qCÉê=DIޘAY½ë<¹R'b…|–v20150830_00696_stKsb337@ëö%è:?,â5@€E›Ã=©zà>¨#'?"zác¾¤ZEÁ:öD¬¿3DK{AY¶f<²âb…|–v20150902_00712_stKsb337@ëö"â•?4Ú@€E¹ò\=»Q=õ"ø?•Â`¾ A‰E·@¸CɋÇDIïßAZ-£<£Ãb…|–v20150902_00716_stKsb337@ëö"èW²™?.þ@€EºŽö=ºq>3 ì?£×c¾ A‰E¸t=D¬¶DK sAZù<±Ú+b…|–v20150903_00559_stKsb337@ëö£Ð^g>?|Üì@€E©q=•>9à?O\)_¾ ÄœE¥8CÊAHDI~˜AZuû<´îb…|–v20150903_00563_stKsb337@ëö£Õú˜?z¶a@€E§î=˜ND>XÉ?#×
c¾¤Ý/E¥:D¬»¾DJëçAZ:ì<Ä$Íb…|–v20150906_00411_stKsb337@ë÷>fy?²k@€EÑ\=§">Èî{?&ff`¾º^5EŒi…CÉ¿¾DIöéA[0K=<ïZb…|–v20150906_00415_stKsb337@ë÷CùÚL?µË8@€ED¤=Ħ<…"g?.{b¾·KÇEŒÃD¬¢ DJîÙA[K0=Z1Bb…|–v20150907_00559_stKsb337@ë÷$v`y½?7ƒ}@€E…
=¨…é?ëtŒ?Që…`¾ž¸REÞ{CÉ®¸DI¸ÕAZ<<rÅ!b…|–v20150907_00563_stKsb337@ë÷$|
é?D¼#@€E"ðì=ؔó? I&? c¾¡G®E'y
D¬¬œDJð¤AZ®ˆ<­˜úb…|–v20150922_00283_stKsb337@ëùȂЪ?¥S@€E£#\>×?* ÷?ÌÌÍa¾"÷ÏE ®CÉ åDIÀA\J6<¨ùêb…|–v20150922_00287_stKsb337@ëùΗl?¤@€E¢´š=˨Ê>³°å?Ê=qb¾™‡E D¬™üDJç;A\Êæ<¹4_b…|–v20160714_00871_stKsb337@ìüU%¡?/qz@€EtIì=ç
_@–h?Ê=qb¾bNEmŒ)CË,JDHçðA"5}=ÉPb…|–v20160714_00875_stKsb337@ì	²ø:?:{X@€ErÀ=´'\?'§¤?Ü(öe¾–‡+EoŸ×D¬µôDKAhA"•=òCKb…|–v20170623_00847_stKsb337@ìI1Ñ#I?¢'@@€E˜|f=¨¨ä>»KC?ð£×a¾«…E"ÁÃCÊuãDIýãA€øO>oðCb…|–v20170623_00851_stKsb337@ìI7Õ:?6­@€E˜àì=I¸¯?P?àe¾®{E"âD¬É`DKV˜A€6ð>÷:b…|–v20170628_01425_stKsb337@ìIª]½/¡?‡c&@€EŒÙÍ=tÞ/>ª:@
áHb¾£×
Eˆ[…CÊ9XDJÝA€Ä×>™yb…|–v20170628_01429_stKsb337@ìIªc;¾ó?‰‡@€EŒåá=òzq>'3?Ýp¤e¾ÀƒE‰÷ÃD¬÷–DKLÍA€Ä¹>qcb…|–v20180402_00777_stKsb337@ìlk
²v	?Ja3@€EŽö®>ˆæ>ž"€?‹…a¾–‡+EŒb¤CÊw
DIhÅAkL=b…|–v20180402_00781_stKsb337@ìlkç?e'H@€E»š=Ê*ò=¯"Y?•Âe¾©xÕEˆ{D¬ëžDJ¤ÍAlj½=›b…|–v20180525_00637_stKsb337@ìs°åÑ?hØT@€E²r¤=l«©?k?¨õÃb¾¬1E°k×CÊ®ÙDIhAhNê=²àb…|–v20180525_00641_stKsb337@ìs·'Ô°?{ R@€E±â¤='ÑD>ø¿©?‹…b¾—
=E°'¤D¬ÓDJdîAh`ã=*Zîb…|–v20180525_00973_stKsb337@ìsŽÁN?.T´@€E ¬®=ú•™?‰?'ë…b¾—PEžáCÞ²òDM0"AhH<âÜ%b…|–v20180525_00977_stKsb337@ìs$#k?/64@€E 
)=¿°l?ó:'?¹™šd¾š¬Ež{D±ÏTDMúáAh–'<âSƒb…|–v20180526_01021_stKsb337@ìs,-ñåá?Œ:$@€E¶¾š=‰Äü?K+Û?fffa¾£×
E±ðCÈk¦DHmAhª4=;÷Mb…|–v20180526_01025_stKsb337@ìs,4)ä?ª:ì@€E¶Sq=‹2¸=Ø~'?ƒ×
c¾ª~úE³ÇHD¬HDIÂAh/=zCÝb…|–v20180805_00193_stKsb337@ì|,g1h?9Ùs@€E•Ô¸=ӏ×=‰¢ù?'ë…`¾ ÄœE" ÍCÊîwDI?\Anmm<ÿ¸b…|–v20180805_00197_stKsb337@ì|2ö¢^?Y@€E•^š=嗬>ý¾Œ?'ë…d¾¤ZE"o…D¬½hDJwßAmæE=TGb…|–v20180812_00475_stKsb337@ì|âƒQ8'?Z†@€EŒ‰=ïO>)
?•Âa¾¹XEˆ"CʲDIç
Aoqµ=Ð3b…|–v20180812_00479_stKsb337@ì|âŠþ?9?Ç@€EŒO{=½ªØ>àCÐ?\)c¾ A‰E‰D¬ÞoDJòoAoÔß=\¸b…|–v20180826_00175_stKsb337@ì~¡jÉÒÇ?C~K@€E'í¤>`ñ<˜Ï˜?·
=a¾œ(öEØöCÊҏDIõAqà°=5žòb…|–v20180826_00179_stKsb337@ì~¡qGö?`Hí@€E'Ð)=³À=.¦r?·
=c¾¯ Ez=D¬ß®DK6ÙArìŽ=n8mb…|–v20180830_00142_stKsb337@ì!<á¨?9Šp@€E‡ˆÍ="û?ƒ?¢\b¾ž5?E"$öCʜ‹DIþÙAr}=¹b…|–v20180830_00146_stKsb337@ì!B›`n?G°m@€E‡A®= –D>³?˜?W
=b¾'ñªEƒíHD¬ÛçDJÚArÌR=Á®b…|–v20180901_00295_stKsb337@ìa§­- ?6öw@€Ekš=ô½w>µi¾?\)`¾¤ZEb")CÊ9XDIg
Asé=Ǹb…|–v20180901_00299_stKsb337@ìa®!;?.z@€Ejg\=äE¸?;ùŸ?xQìc¾Ÿ¾wEeS\D¬¸œDJz^As+d=Ÿb…|–v20180905_00103_stKsb337@ìàGƒg(?Ö@€E£~ì>ã§>5Úr?ºáHc¾‰º^EŸ¸CÊÐåDJ)ÛAt[z=Ügb…|–v20180905_00107_stKsb337@ìàMЍ¢?¦F@€E£Éö>Lî?M«ú?èõÃc¾…¸E 
®D¬áÛDK8¤AtÚ(=<áý

==> anc/pub_raw/L222_186_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  191 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             µ˜»Ïv20100408_00685_stKsb337@êÿëu.US?,A4@€E–‰R>Q9=ª´¢?÷
=d¾'ñªE"öD»G}CçPAH¶<"#˵˜»Ïv20100408_00687_stKsb337@êÿëwÉe9?(F¢@€E–=³yø=çÌm@¸Rf¾¡G®E–KqD%CæHsAGÚ·<˜rµ˜»Ïv20100509_00824_stKsb337@ë̱`"?C¶}@€Eµ/R>-Š'@ÓÀ?Ž{a¾…¡ËE³¤D¾.ÁCã{ÇAKG<1(lµ˜»Ïv20100509_00826_stKsb337@ë̳øZo?AŽ@€Eµ&>;x@>‹Ò?"zág¾ŽÙE³rD,îC㘓AKig<M·Hµ˜»Ïv20100816_00359_stKsb337@ë#çw?$é@€E€ß=ҝ>s\~?œ(öe¾'ë…EXöD¾:CâÃTAY1	<ƒ˜<µ˜»Ïv20100816_00361_stKsb337@ë# `?¬Ó@€E$H=ªÿT>ÇÜ'?Š=qg¾ŒÌÍE€®DÍCâÓAXëç<&œµ˜»Ïv20110803_00565_stKsb337@ë<$	èþ?"@€EŒ'3=¹{,?@V?¡G®f¾/E‹3D¼NCÙ²°AaÒ£<¿Æµ˜»Ïv20110803_00567_stKsb337@ë<$
jaH?ëø@€EŒPH=¾»¨>ülÿ?8Qìg¾–E‹JRDUPCÙ²Aa"><'‡ïµ˜»Ïv20110804_00691_stKsb337@ë<EÁ£ú?'ëæ@€E¦=Ҋƒ>¥Ç‹?‹…g¾ ÄœE¥ìD¼JCٌJAaÀ²<¡°¹µ˜»Ïv20110804_00693_stKsb337@ë<E"Y?2Œx@€E¥f=žP=!!`?·
=f¾"záE¥2D1šCٚÁAa!é<Éô"µ˜»Ïv20110807_00923_stKsb337@ë<¦/RP?Côq@€E£Ë)=™"0?©u?…¸g¾ß;E¢Ò)D¼C¾CÚÅãA`Þ<™©µ˜»Ïv20110807_00925_stKsb337@ë<¦3YÇ?6C6@€E¥¿=§w¸?"qó?‡®f¾®—E¥Ã3D¬CڛçA_ÒC<Žê2µ˜»Ïv20110914_00354_stKsb337@ëAa?PŒÉ@€E«˜Í=¦k$?|×?J=qf¾OßEª®¤D¿ö-C˛¦AXI<füOµ˜»Ïv20110914_00356_stKsb337@ëAaòë6?Vù¸@€E«‰R=¸Cx>ƌ?ug¾ª~úE«<D
áyCË]qAXX<|èⵘ»Ïv20110925_00403_stKsb337@ëBÁ07?')@€EÀ:)=Õ?â?ldÀ?ë…e¾–‡+E¿ÍD¿ñüCËþAW7<ƒ.µ˜»Ïv20110925_00405_stKsb337@ëBÁ3`=?wÍ@€E¿&{>òH>c…P?(ög¾\)E¾9×D
èCËÉAViP<jJµ˜»Ïv20110930_00333_stKsb337@ëCaËՀû?pmV@€E«"®=¹ÅA=ßð´?LÌÍe¾­VE«išD¼B¸CÙ½PAVBç<¨pµ˜»Ïv20110930_00335_stKsb337@ëCaÏēÃ?i;@€Eª{)=±¸D?µÆ?®g¾ž5?Eª{D1ÛCÙÞ¸AUÛe<?ÎAµ˜»Ïv20111020_00117_stKsb337@ëEà·tQ?@ÔK@€EÈ#ì>võ?ã<?aG®e¾ž¸REÆà)D¿ó×CË%ãAR<UÏ&µ˜»Ïv20111020_00119_stKsb337@ëEàºöñŽ?9J$@€EÉ6>FÄÝ>Càž?•Âf¾¥ãTEÈ¡\D@BCËUARí<‹×ôµ˜»Ïv20120229_00522_stKsb337@ëVkÒC´‹?!$@€E¤Qq=¼ø??ê
@Œ(öd¾¤Ý/E¥¢öD¼˜sCÙb-A>É <мeµ˜»Ïv20120229_00524_stKsb337@ëVkÕg £?o@€E¤iö=µ½ˆ>üq?@8Qìh¾ ÄœE¥(¤DþVCÙ¸A@;Õ<ž†Qµ˜»Ïv20120312_00479_stKsb337@ëWë(»}? N@€E«×…=¼Ã<@"Z@xQìb¾š¬E­y
D¼CهmA?È<à±ãµ˜»Ïv20120312_00481_stKsb337@ëWë+@‹?ä@€E¬¿×=È¥«µ˜»Ïv20120330_00540_stKsb337@ëZ,:ÄÂ<?iå@€E­~®=¶0µ˜»Ïv20120330_00542_stKsb337@ëZ,>þMM?×8@€E­"f=ËÙ5?‡L+@P£×i¾™™šE­ïšDœjCÚn¸A@g<Ô뵘»Ïv20120603_00508_stKsb337@ëbEê'?Qm@€E‹­á=âø1µ˜»Ïv20120603_00510_stKsb337@ëbEîSµŠ?†@€E‹Z3=Í2>>©±@,(ög¾"ýôE‰Ž¸DA'CËJA@‹<¤›µ˜»Ïv20120610_00170_stKsb337@ëc#ÈÇ?0Öd@€E ýÍ>Ÿ7?X…G?Àd¾œ¬E 13DÀ3ÇCÊÈRAAªé<-xFµ˜»Ïv20120610_00172_stKsb337@ëc#˹L?>‰@€E M\>l¦K?†:´@g¾£SøEžé…D$¬CʳuAAZ<‡h˜µ˜»Ïv20120611_00578_stKsb337@ëcE›í\?#¶¨@€E~iq= ÇX?•¸@.¸Rf¾²°!E"{DÀ)CËÜîAAœk<Šîµ˜»Ïv20120611_00580_stKsb337@ëcE ¿?'X"@€E~Ëì=®ÝX?»@6ffg¾¨r°E€¬áDT)CËo;AA³Ò<šµ˜»Ïv20120614_00333_stKsb337@ëc¤Ð@ö?Pã¡@€E|υ=¸ƒ<ƒ)/?·
=f¾ A‰EyÉìDÀ2¨CË%AA5ä<ƒbûµ˜»Ïv20120614_00335_stKsb337@ëc¤v8l?dq@€E|Å®=°?{gË?®{f¾©xÕEyÜDSdCÊÝPAALn<y\µ˜»Ïv20120621_00188_stKsb337@ëd'ÂÊ?12@€E‡ªš=áζ@!Õ@
=d¾¢MÓEˆ'×DÀ=¢CʐBABã€<Ž;ʵ˜»Ïv20120621_00190_stKsb337@ëd'…Íà?.ãÊ@€E†'×=×j›>½Ô@
áHf¾ž5?E…ßšDp"CʑhAB–T<|&@µ˜»Ïv20120622_00206_stKsb337@ëd£F;¤?;»T@€E–©)=¹i°?ß7@
p¤e¾\)E–jDÀ1PCÊÈ´AB¨ú<¡ûÓµ˜»Ïv20120622_00208_stKsb337@ëd£þÍ%?Ew@€E—UR>öá?pÖ¨?Ÿh¾ŒIºE•-HD\jCÊùšAB,ˆ<X'cµ˜»Ïv20120704_00883_stKsb337@ëf'zÜj$?'Øß@€Ek<ö=Œwø=³??Àg¾ ÄœEiï
D¿ø1CÌ©7AC®<B)qµ˜»Ïv20120704_00885_stKsb337@ëf'~ÓjK?/fu@€Eiظ=šØì=Ý'º?£×h¾­VEhÝqD	HC̄ZAC'g<)µ˜»Ïv20120705_01127_stKsb337@ëfGzH`l?U"}@€E]‹Ã=ÕÚj>sfð?Tzáf¾¢ÐåEZ¬RD¿ùªCÍRAC¸'<Aµ˜»Ïv20120705_01129_stKsb337@ëfG}'…ú?gf@€E^¸=ח?NÞ?†ffh¾ ÄœEZ=D,ÝCÌáªACÜ;<h@µ˜»Ïv20120725_00820_stKsb337@ëhÇ(H^?]VÓ@€EŒîR=ŸO¥?³fƒ?ÌÌÍf¾µ?}EŒu×D¿ú¨Cˉ7AE˜O<%µ˜»Ïv20120725_00822_stKsb337@ëhÇ+w*?]•6@€E¼f=¿v(?I7õ?@i¾¤ZEŒ;3D
ê^CËqËAExE<I=µ˜»Ïv20120726_00576_stKsb337@ëh䅤Å?rU@€Er×Ã=›Ø=à3#?&ffg¾®{Eoú¸D¿êCËöéAEÔ4<{ªªµ˜»Ïv20120726_00578_stKsb337@ëhäˆÜLò?šØ@€Es×=– ø<÷‡<?.{g¾¾vÉEq!šD(öCË¿\AEÇ<¹—ôµ˜»Ïv20120804_00741_stKsb337@ëjÉދ;?ox8@€Eˆ•ö=i§Y?cea?\)f¾«E†ÌöD¿þ°C˺ AFª‡<q¶»µ˜»Ïv20120804_00743_stKsb337@ëjÍ<3b?s×Ñ@€EˆO×=ÉÀ>üÑÊ?333d¾·KÇE‡3D
ô)CË·®AF¡Ä<r47µ˜»Ïv20120805_00143_stKsb337@ëj EÔ«>?%NÊ@€E•´×=Ý#A>è™x@f¾«…E•fDÀ˜CÊ©7AG*š<†"¦µ˜»Ïv20120805_00145_stKsb337@ëj I'[?uÕ@€E"ã®=ühR?´9?ØQìe¾©ûçE"SD;CÊêAF<U1Xµ˜»Ïv20120814_00813_stKsb337@ëkE¡M˜?K×\@€E€ö=Å°ô<§Ò7?Ž{f¾›"ÑED¿ö‡CˍÓAGÂ4<a‡µ˜»Ïv20120814_00815_stKsb337@ëkE'ÃœL?H‹@€E'j)=ž}ð=ô|ó?™™šd¾¢ÐåE"öD
ïžC˨öAGœÛ<D6ݵ˜»Ïv20120815_00376_stKsb337@ëkb•A…±?CºÞ@€E_¶R="f?MŸ¯?‹…g¾¬‹DE]'ÃDÀÕCˎVAG´Œ<µiµ˜»Ïv20120815_00378_stKsb337@ëkb˜±ŒÕ?Sv–@€E_@=¦D?ùŒÞ?5e¾¢MÓE[áD	'CËdAG…A<3Ùµ˜»Ïv20120818_00431_stKsb337@ëkÂÊmFª?5º@€E{š=Ü}>™ðç?\f¾"÷ÏEwÑHD¿öÁCË<jAH€f<GÓ^µ˜»Ïv20120818_00433_stKsb337@ëkÂÍ¢µ¢?6‹©@€Ez^¤=Üá?Hó?èõÃd¾§ïžExÔ{D´C˲AHlü<zQ3µ˜»Ïv20120818_00563_stKsb337@ëkĨWx?7¼@€EŽ>ö=¡¼?¡‡?¯\)e¾´9XEŽX{D¿íÓCˁAH|<86ŵ˜»Ïv20120818_00565_stKsb337@ëkÄöf?7²Ÿ@€Eå\=®?5ô?˜Qìe¾¹Û#Eý\D
ØöCË'AGüÙ<Š!µ˜»Ïv20120818_00784_stKsb337@ëkÅý"µ¸?€e$@€E"¤3=œEp?¥?&fff¾˜bE'âÍD¿ÜœCË8´AHEÞ<´0Vµ˜»Ïv20120818_00786_stKsb337@ëkÆ7x<?oÒ@€E"²q=ˆò°@ÿà?\)d¾¨r°E"d¸D
èöCËwÏAH?<'-%µ˜»Ïv20120819_00344_stKsb337@ëkãaÞAi?%{'@€E|ã…=ã˜ð>€•k?"33e¾¡G®E{'3D¿öCËpAH+–<Xý@µ˜»Ïv20120819_00346_stKsb337@ëkãeó§?19Õ@€E|"R=Ï X?•6‹?ºáHe¾/EyD
þ¸CË ƒAHSî<d(íµ˜»Ïv20120829_00270_stKsb337@ëm"Ä£³?(ž¶@€E¤ì=ȐØ>z@£×f¾§ïžE¢ƒÃD¿òCË¡'AIcz<§d3µ˜»Ïv20120829_00272_stKsb337@ëm"7³?/®@€E¤‰ì=±">`®ß?ÚáHd¾£×
E£6DÕCËdÝAIŽå<œ£­µ˜»Ïv20120829_00566_stKsb337@ëm$—äX?"¨¼@€E¨c{=õí?–ã1?Ñë…f¾¡G®E§b{D¿åÃC˶‡AIÊ<}eòµ˜»Ïv20120829_00568_stKsb337@ëm$›I½8?/Þ@€E¨ñ3=¥:0?Œ/É?¦ffe¾•E§
D
öC˜¬AI›'<ZŠµ˜»Ïv20120911_00276_stKsb337@ënÁ…(2ú?»â@€E§à\>8Î>? @,(öf¾¥`BE¨#qD¿ò-CË\JAKZ˜<øÀµ˜»Ïv20120911_00278_stKsb337@ënÁˆ›ÊÌ? @€E§Ö=ñs‰;Æ-ö?ýp¤e¾¤ZE§ºöD
ÝCË7®AK+<åý)µ˜»Ïv20120925_00425_stKsb337@ëp'¥41á?Aª§@€EÍí=¶¿˜@§Êe?Àf¾šŸ¾EÍʸD¿ò5CËtþAM1Ö<™ åµ˜»Ïv20120925_00427_stKsb337@ëp'¨X^f?L<M@€EÍÅ{=àúm;MÙÕ?^¸Re¾ ÄœEÎÍD
Ã×CËQªAM>,<TP–µ˜»Ïv20121007_00278_stKsb337@ërý@?1{˜@€E§Yá=¿.Ø=;Y?å¸g¾²°!E§\¤D¿úCË´{AN…E<³¨µ˜»Ïv20121007_00280_stKsb337@ër"ä#?8Á@€E§aš=´QU?F?s33e¾Š=qE¥±
D,‹Cˀ¤AN©<MYⵘ»Ïv20130301_00737_stKsb337@ë",tm*%??<@€Eµj®=ÿ›;>\UU?ª=qg¾'hsE³*áDÀ%CÉ¿žAcfá<ܘhµ˜»Ïv20130301_00739_stKsb337@ë",w£Àd?&&P@€EµP¸>+½?¾?†ffe¾–E³LáDkçCɯ}AbÔõ<±¡òµ˜»Ïv20130308_00769_stKsb337@ë…¶-‰%?À~@€EµÎ®=ÖI—>'Ùi?c×
f¾ß;E³ÜDÀ-HCÉàƒAcë`<¨£¤µ˜»Ïv20130308_00771_stKsb337@ë…¹Oa½?¯ô@€EµØÃ=ºRü>¯˜Â?ª=qe¾™™šE´!×D^fCÉÀƒAdÓ<Þrµ˜»Ïv20130313_00876_stKsb337@녫5Ëùé?ðЋ@€Eœ0{=îm½>PÀj?O\)f¾Å¸E™×DÀW¾CɁìAgÛ&>"ߕµ˜»Ïv20130313_00878_stKsb337@녫9Ô?Àp8@€E›ƒ3=õ´|?Ÿ`?8Qìe¾ÀE™DRDzáCÉ+dAeØ=›NÚµ˜»Ïv20130317_00522_stKsb337@ë†*§Uå?0Èö@€E¡Ÿ×=ü6?Ú±?\(öf¾†§ðEŸp{DÀ5yCɗ®Aev[< Z­µ˜»Ïv20130317_00524_stKsb337@ë†*ªx´?$åY@€E¡Ç3=Ý|À>ä*"?s33e¾˜bEŸùD|‹CɬJAe·G<›½Çµ˜»Ïv20130326_00758_stKsb337@ë‡L£\†>?åû@€Eš¶Ã=Ñ_#?ÛÚ?èõÃf¾ž5?E™
\DÀøCÊìÍAg{=¼Úµ˜»Ïv20130326_00760_stKsb337@ë‡L¨ŸV?¤É@€Eš©…=ÈT,<ë?±ë…e¾"t¼E˜q®D9ìCÊå¢Ag%¥<щnµ˜»Ïv20130625_00992_stKsb337@뒩Wy?λ>@€Efë…=‡öh?R%?k…f¾Ä›¦Ec)D¿ì‹CËU`Aw`ÿ>8ˆµ˜»Ïv20130625_00994_stKsb337@뒩Z¢7ù?·^q@€EgÍ=[0@)r?…¸e¾¶E¢Ec¢D
ïmC'ÍAtx=ïÔ¼µ˜»Ïv20130713_00321_stKsb337@ë"á=¾V?
$@€E"q>·Œ>^vµ?Æfff¾™™šE'WDÀ\CÉԜAx*˜=dC`µ˜»Ïv20130713_00323_stKsb337@ë"á@óU"?
ñq@€E"Áš>07?¨§y?°£×f¾OßE'	
D;#CÉ°åAy7r=MŒaµ˜»Ïv20130805_00180_stKsb337@ë—ÀÞJ#?']ž@€E¥š=âÓÕ@M0?"33f¾Ÿ;dE£DÀøCÊLîA{%ó=¶¤ˆµ˜»Ïv20130805_00182_stKsb337@ë—À'>Ìo?‰"@€E¥ö=±x@~S?´záf¾µ?}E£F¸DÉCÊ(´A{ÙÑ>)gµ˜»Ïv20130805_00636_stKsb337@ë—Äšú'X?
©Ñ@€E¦PR=¶»È?G×'@ff3¾¡G®E¥·…D¿ë#CË&¨A~c=¥N	µ˜»Ïv20130805_00638_stKsb337@ë—Äž q»?֔@€E¦ñ{=Ý:>ÞY@33f¾ A‰E¦3×D
ßLCÊâoA}BY=˜Éµ˜»Ïv20130806_00597_stKsb337@ë—äMöÞC?Ð@@€EœH\=ÃLû@	žÑ?Ê=qa¾"÷ÏEš²D¿ü¼CËVA}›E=dúûµ˜»Ïv20130806_00599_stKsb337@ë—äQh7¢?"Y@€Eœ:š>?È~1?ç®b¾Ÿ¾wE›ÃD
ÇÏCËjA}…(=šÙµ˜»Ïv20130831_00278_stKsb337@ë›l×^¡?8Íe@€E"ú¸=ˆ•Œ@×M?Ï\)W¾ ÄœE'ï®DÀCʳ–A€µw=™QDµ˜»Ïv20130831_00280_stKsb337@ë›p0õ@?A\!@€E" =‹vØ@k[5?¼(öd¾–‡+E'D
°ƒCËKDA€|£= m*µ˜»Ïv20130901_00470_stKsb337@ë›"ï®(?Cq@€EŸåá=¨†ô?Ǧ:?´záf¾–Ež……DÀòCËÏAêì=†zdµ˜»Ïv20130901_00472_stKsb337@ë›"ó
Él?R"5@€Ežåì=»Aø@1É ?·
=e¾¤Ý/EíÃD
ÀCË~A^ü='µ˜»Ïv20130915_00226_stKsb337@ëœàâÊM?€§>@€E‹µf>YÕ¹?±VØ?·
=f¾‰7LEŠbD¿ÿCË,îA€næ=ðe•µ˜»Ïv20130915_00228_stKsb337@ëœàåK~"?ŒhŽ@€E‹W>V`¢?ô‰ç?¹™še¾ˆ´9EŠ"ÍD
ÐCË2ÑA~£K=ï» µ˜»Ïv20130919_00362_stKsb337@ëbRîO?Q1@€E€3=¢˜"?*—È?Ê=qf¾¬1E~JáDÀTCËSA'1=ËÝ4µ˜»Ïv20130919_00364_stKsb337@ëbV=ć?XI†@€E~Ê=Ò`?¾çU?˅e¾ºáHE}D
ÖCËtÝA€bS=º¿Iµ˜»Ïv20130925_00170_stKsb337@ëž þì´õ?f@€E¢¦R=Õ»F=+€?ՏO¾e`BE¡"×DÀfCË1'A€àˆ=Ÿú͵˜»Ïv20130925_00172_stKsb337@ëž!c‡?S:@€E¢l®=ÊÝø@s?ôzáf¾'n˜E¡¶D
®fC˓uA€Û8=¤bôµ˜»Ïv20130927_00281_stKsb337@ëžas¨?n?ö@€EÏ
=ï9Ò?·1Ì?°£×f¾—PEŒ\D¿ý'CË/;A»8=ÈÛ쵘»Ïv20130927_00283_stKsb337@ëžauöòe?|˜@€E¯ö=‹žÐ?ïü?ÈõÃf¾¡G®EŒŽfD
»×CË+#AŽ=×
Sµ˜»Ïv20140325_00341_stKsb337@ë´Êº‰Ô?à @€Eœìq=°;ü>Õ÷?ÈõÃf¾›¥ãE›­
DÀ7¶CÉçðAUžã<'%]µ˜»Ïv20140325_00343_stKsb337@ë´Ê	-¦+?#H@€E-H=¹°>YÛ^@×
g¾§ïžEœŠfD2NCÊz=AUjÒ<Å;Dµ˜»Ïv20140327_00422_stKsb337@ëµ
D^?$†ž@€E'Ý)=‹Cp=ƒŒä?«…f¾ž¸RE'œ=DÀ4öCÊ BAUJÙ<~oµ˜»Ïv20140327_00424_stKsb337@ëµ
'zn0?%¿©@€E'ª)=³¼=¨p?™™šg¾™‡E'…DwCÊp¤AUú<U}lµ˜»Ïv20140504_00308_stKsb337@ë¹Íj‹U?HÔ@€E­'q=ºÚì?o;¥?¢\f¾¯²E¬å\D¿íüC˝²AI×<OJmµ˜»Ïv20140504_00310_stKsb337@ë¹Ímr#´?I·Q@€E¬|=Ÿ0°=ŒÛ?Ç®f¾Ÿ¾wE«ÚöD
Ú C˪AI‹J<o‡Üµ˜»Ïv20140510_01090_stKsb337@뺋_B%?ƒp@€EŽø×=€ö?|µp?&ffg¾Å¡ËEŽ:ÍDÀ¦CËãAHÂ!<"…µ˜»Ïv20140510_01092_stKsb337@뺋b½ð?PÁV@€EŽÍ=U¸a>¬?aG®g¾Â\E3
D
ïÏCÌ	AHL_<?²¦µ˜»Ïv20140520_00882_stKsb337@ë»Êµ±óX?R&º@€E{)=¬ö<=±-•?E¸e¾¡ÊÁEx¤DÀ5CÌ!hAF|N<Sµ˜»Ïv20140520_00884_stKsb337@ë»Ê¸îMü?J¤,@€Ezèö=«¶¨=(2?†ffg¾ª~úEz3\D
ۖCÌTZAF¯Y<0ù¸µ˜»Ïv20140520_01074_stKsb337@ë»ÌUGài?oôi@€E›ÈÃ=]p=*´Ñ?
=qf¾©xÕE›`D¿íüCÌAFÓ<l´Ÿµ˜»Ïv20140520_01076_stKsb337@ë»ÌX¬t=?…6@€Eœ†\=z=é½A>õf¾­'hEœ"RD
¾ÙCÌWmAFµE<"uþµ˜»Ïv20140525_00104_stKsb337@ë¼l·YÞn?¹€T@€EƒÅ=ŽãÌ>E
ô?\)f¾°£×E'.ÍD¿öòCÌh1AEíO=Qª¸µ˜»Ïv20140525_00106_stKsb337@ë¼lºÔ—œ?©	@€EƒåH=ŸÝ$µ˜»Ïv20140525_00152_stKsb337@ë¼m(¥«v?œ-Ö@€E‰©á=^O?RÕ'?¸g¾¹Û#Eˆ×DÀCËÛ¦AFNR<¹)絘»Ïv20140525_00154_stKsb337@ë¼m+öBè?¢f@€Eˆ›
=ÂáÑ>µ?¸Rg¾±©üE‡¨fD
ðC̍qAF.c=Dõµ˜»Ïv20140605_00684_stKsb337@ë½Ä.q'?ã@€Eƒ³{=š© >Ð$6?½p¤f¾œ¬E'"ÍDÀ)ÛCÊrÑAE˜<V{µ˜»Ïv20140605_00686_stKsb337@ë½ÄQ±Î?ˆ|@€E…V3='Rh@
vŠ?†fff¾‹Æ¨Eƒ:D¾CÊã–AE".<*ëݵ˜»Ïv20140618_01029_stKsb337@ë¿hB2Õj?y}È@€E»$¸=j2Q>[o
?™še¾ž¸RE¸—…D¿ûuC˾ADä¤<Æ¢µ˜»Ïv20140618_01031_stKsb337@ë¿hEè·º?Ž7q@€E¼^ì=à%?rºý?@e¾£SøE¹×ÃD
»TCËc×ADÍr=Vöµ˜»Ïv20140618_01125_stKsb337@ë¿i+¹²?pÊú@€E½`)=ª®`> Éõ?p£×f¾²-E»
D¿õC˄œADÓ&<ÒÕ%µ˜»Ïv20140618_01127_stKsb337@ë¿i.Üç¢?H	š@€E½µ¸=Œ=]Kd?Tzáe¾¤Ý/E»Ï®D
¸ÕCÌ!ªADÀ—<Šjµ˜»Ïv20140619_00357_stKsb337@뿁þ4~7?ÔåŠ@€EÔ,>þ?uÅÃ?®f¾¥ãTEÑ/®DÀ/uCÉë…ADÚ(=Oе˜»Ïv20140619_00359_stKsb337@뿂s­?µÒŸ@€EÔZ…=׶»>Ìo?g¾£×
EÑ}ÃD/;CÊ˅ADj3=A½µ˜»Ïv20140620_00947_stKsb337@ë¿©[ ?:÷@€EŽ®=´^ë?!5Á?5f¾•E‹)®D¿ñšCʘ"AD' ;àö¯µ˜»Ïv20140620_00949_stKsb337@ë¿©_°?S^Q@€E¸…=ŽV¼>'åª?J=qe¾¢ÐåE‹¨öD
—¾CËAHADÈN<<~qµ˜»Ïv20140623_00405_stKsb337@ëÀ}'·?"—@€E'ƒ=±5Ì@\	æ?—
=f¾'hsE±ìDÀ(ÍCÊdZADÀ<Aµ˜»Ïv20140623_00407_stKsb337@ëÀ€àU?ª¯@€E'ºš=Ÿu¸@
ï~?·
=f¾•E
D9CÊÈÕAD~m<Nz&µ˜»Ïv20140629_00440_stKsb337@ëÀÁçæ?0O@€E˜·=ÀU>H½¦?…¸f¾OßE•ØÍDÀ'ßCÊWðADÿÅ<Í󵘻Ïv20140629_00442_stKsb337@ëÀÁê^B«?1B;@€E˜¶H=Å1°=Šª
?ç®f¾œ(öE–íDçCÊÈsADÔx<qÞݵ˜»Ïv20140629_00584_stKsb337@ëÀÂ?NÁ¾@€E'õ==åp«?&?uf¾•E"fDÀ"CÊ×®AE<:ǁµ˜»Ïv20140629_00586_stKsb337@ëÀń~ª?A¿Ó@€E'Ð=Ĺ`?¨?šáHf¾'ñªE°)D
њCÊñ'AE©<#ýbµ˜»Ïv20140630_00966_stKsb337@ëÀè{͐í?*-S@€E›Z=ڙ>æº?ç®g¾œ¬Eš…qD¿ïDC˹XAEXÙ<2µ˜»Ïv20140630_00968_stKsb337@ëÀè9Ú?)þ @€E›±ì=­Ô¨?
Â?•Âe¾ž5?E›
®D
©šCÌ3¶AE(M<Bµ˜»Ïv20140701_00471_stKsb337@ëÁ±^Œ?M:@€E†Ã=¿6Ä>Ƥ­?=p¤f¾©ûçE"n=DÀCʓAEß<#Πµ˜»Ïv20140701_00473_stKsb337@ëÁµ=Ïn?=—}@€Eˆöq=¬à>õ/?¦ffe¾¢MÓEˆkÃD
ò-CÊ¢AE.<O=ʵ˜»Ïv20140705_00714_stKsb337@ëÁ‰(áö?Ö(W@€E‹-=ï"@,Ç>ð£×g¾¬1EŠ®D
ÇßCË܋AE'=dûµ˜»Ïv20140713_00864_stKsb337@뇹ɻ?7½@€E¨ÓR=‹=Ô?ÆN?"33f¾¡ÊÁE¦8)D¿ÈCˤþAEsá<# ѵ˜»Ïv20140713_00866_stKsb337@ë‡"í?@‹@€E¨N\=˜'Œ?³?ó33f¾¦ffE¥ž¤D
t9CËïßAE9"<w
Dµ˜»Ïv20140726_00100_stKsb337@ëĘÉà‰?·IÊ@€E¹q>#?$?®P¾¯ Ešß3DÀJ%CÊ:=AF7=?[#µ˜»Ïv20140726_00102_stKsb337@ëÄœ†W?¬K"@€EG3>Ý>"̍>æffe¾«Eš~=D
ëdCËìAE—§=@?¢µ˜»Ïv20140809_00501_stKsb337@ëÅä¶pj?™Ì€@€EšHá=¸¸T>.,)?záf¾ÀƒEš›šDÀ!üCË[ÇAF<ìpµµ˜»Ïv20140809_00503_stKsb337@ëÅän½?jž@€E›ÖH=jÉG>Ô¯?&ffe¾®—EœXáD
ä¬CËÔ¼AF­\<œ\¶µ˜»Ïv20140915_00454_stKsb337@ëʂáBÔ?cõ@€EµË®=g©>O;?ë…f¾ž5?Eµ;qDÀÃCËÿßAG´u<9ÅVµ˜»Ïv20140915_00456_stKsb337@ëʂä5™À?d–Ï@€E´˜=‰=ÇWX?G®f¾¨r°E´þ=DJCÌNÙAGÖ¦<b¼uµ˜»Ïv20140926_00123_stKsb337@ëËá.èuË?;¤@€E°!á=½¢H?ôGæ?B\f¾–E°©×DÀƒCÌéAH… <-µ˜»Ïv20140926_00125_stKsb337@ëËá3Á-\?"ù@€E°>ì=Øm>þd?Ï\)d¾´¼jE³Y…CþáCËÓ¶AHqà<‰Rµ˜»Ïv20150720_00477_stKsb337@ëñ§
%?:µ@€E˜Çö= è<>´ÀÛ?'\g¾ŽÙE—ö¸D¿õ'C˧AgµÊ<Å;µ˜»Ïv20150720_00479_stKsb337@ëñ«E?D7@€E™)q=¸H?¥'Ô?Y™šf¾›¥ãE—c®D
֘CÌ´AgB®<©ßµ˜»Ïv20150830_00694_stKsb337@ëö%퓗?4ð¸@€EÂsÍ=®¢= :µ?ª=qf¾¡G®EÂOHD¿´ZCÌN¸AmÖ=›ƒµ˜»Ïv20150830_00696_stKsb337@ëö%è:?,â5@€E›Ã=©zà>Á
U?‹…d¾¢MÓEÂnfD
ÑüC̈´Am?5<í`$µ˜»Ïv20150902_00714_stKsb337@ëö"合N?5Õþ@€Eº{š="n!?n¥}?¢\f¾ž¸RE¸_HD¿ÄCÌdœAmà‹= ¨µ˜»Ïv20150902_00716_stKsb337@ëö"èW²™?.þ@€EºŽö=ºq?´è?£×f¾"÷ÏE¸‹
D
é‰CÌ ƒAm˜Ö=ݵ˜»Ïv20150903_00561_stKsb337@ëö£Ó5+Ü? @€E¨š
=´Mü>±Uf?E¸f¾'n˜E¦I®D¿â˜CËÒÑAo
='ÓÛµ˜»Ïv20150903_00563_stKsb337@ëö£Õú˜?z¶a@€E§î=˜ND?MÅ×?c×
f¾¤ZE¦\D
þ%CÌðAn®è='_µ˜»Ïv20150906_00413_stKsb337@ë÷A(úJ?¶"9@€E&q=œUˆ>›)6?Tzáf¾ÀƒEß®D¿·3CËÑhAp@G=ԝPµ˜»Ïv20150906_00415_stKsb337@ë÷CùÚL?µË8@€ED¤=Ħ>ñ‰š?ffff¾º^5EŽ{D
ÃÇC̺Anس=Ã&浘»Ïv20150907_00561_stKsb337@ë÷$yEë?:­æ@€E…¸=ÞLX?ï X?n{e¾"záE"€¤D¿ºáCÌ9yAnµÙ=Ò^µ˜»Ïv20150907_00563_stKsb337@ë÷$|
é?D¼#@€E"ðì=ؔó=fEH?•Âg¾"t¼EƒîÍD
ÝqCÌ*^An¤Ô=8öµ˜»Ïv20150922_00285_stKsb337@ëùËmœf?B¶@€E¢Ø…=äøë=@N?ŒÌÍe¾ˆ´9E¡`áD¿¹ôCÌAq²ß<ýRµ˜»Ïv20150922_00287_stKsb337@ëùΗl?¤@€E¢´š=˨Ê=t,-?¡G®f¾'ë…E¡$)D
²-CÌ$ÝApÕÒ=kŒµ˜»Ïv20160714_00873_stKsb337@ìÿw‰Ï?*qÃ@€EsPf=ÂÝm>ƒ]J?ƒ×
g¾"záEoç
DÀþĆ'A]0<'jQµ˜»Ïv20160714_00875_stKsb337@ì	²ø:?:{X@€ErÀ=´'\>XÜ+?O\)f¾¤ZEp—×D
èƒCÌ©A\Çh<€\'µ˜»Ïv20170623_00849_stKsb337@ìI4ÀqJ?"«@€E˜SÃ=^lH?jàü?
=qf¾œ¬E•Ñ\D¿ÒÑC̏ßAQmK<ᦒµ˜»Ïv20170623_00851_stKsb337@ìI7Õ:?6­@€E˜àì=I¸¯?~Ü?\)g¾¯²E–Y3D
öúC̶¨AQ@$<Ô·7µ˜»Ïv20170628_01427_stKsb337@ìIª`_×?ê§@€EŒÝR=é)>–¸>ë…h¾³33EŠ.¸D¿÷¾C̜)AQ´¦=ž¨µ˜»Ïv20170628_01429_stKsb337@ìIªc;¾ó?‰‡@€EŒåá=òzq=L«?™šf¾¹Û#E‹áDPÕCÌëDAR	&<èydµ˜»Ïv20180402_00779_stKsb337@ìlk
ÔP?a¤ù@€EWá=··ä?'—þ?¥¸f¾›"ÑEÞáD¿â%CË(öAt"á=Hó)µ˜»Ïv20180402_00781_stKsb337@ìlkç?e'H@€E»š=Ê*ò?Áy^?¡G®e¾›¥ãEŽ€¤DVVCËmAv6µ=`Îñµ˜»Ïv20180525_00639_stKsb337@ìs³Ñ(Q?bjÂ@€E²B)=p"8@>/?У×f¾‰7LE°è)D¿Þ°CË+Ax
u=Š µ˜»Ïv20180525_00641_stKsb337@ìs·'Ô°?{ R@€E±â¤='ÑD@jô?¦fff¾¢MÓE°t{D7CÊçÏAxI9=¨`¹µ˜»Ïv20180525_00975_stKsb337@ìs °™æ?Fä™@€E ž
=Ý\Ì>ĝÑ?Ã×
e¾j~úEŸ\DÄ°BCÒ9üAyñ=Uö<µ˜»Ïv20180525_00977_stKsb337@ìs$#k?/64@€E 
)=¿°l?:AQ?õe¾›"ÑEžý®DÆÉCÑÔZAz™á='ß®µ˜»Ïv20180526_01023_stKsb337@ìs,1½?Ÿ¡£@€E¶À
="Ò<?Uà?"záf¾´9XE´\D¿tœCÉW®Ax'Ò><½µ˜»Ïv20180526_01025_stKsb337@ìs,4)ä?ª:ì@€E¶Sq=‹2¸=®ß?¯\)f¾›"ÑE´LD
@ÅCɋdAxõD>*•Aµ˜»Ïv20180805_00195_stKsb337@ì|/ˆéÉ?D~À@€E•5×=¼•Ô@;r†?ÁG®g¾š¬E"šÍDÀ
-CʳAyâ=x«µ˜»Ïv20180805_00197_stKsb337@ì|2ö¢^?Y@€E•^š=嗬?SVb?½p¤f¾ŽÙE"ªáDQCË'®AzW=}pµ˜»Ïv20180812_00477_stKsb337@ì|â†Ï½m?OÍÉ@€EŒ>\=Ñ>?ßeÒ?°£×f¾ž¸REŠE
D¿³žCÌ4þAzU8="Wµ˜»Ïv20180812_00479_stKsb337@ì|âŠþ?9?Ç@€EŒO{=½ªØ?6+M?Î{f¾–‡+EŠ‰3D
ð´CËñhAy†p='þhµ˜»Ïv20180826_00177_stKsb337@ì~¡n
¯k?8ï¤@€E'B…=Ê8">¨QÈ?±ë…g¾ŽVEòÍD¿ìîCÌ)ÛAw'ú=NåÚµ˜»Ïv20180826_00179_stKsb337@ì~¡qGö?`Hí@€E'Ð)=³À@]? g¾ŽÙE…D
ôþC̉üAx4W=ny뵘»Ïv20180830_00144_stKsb337@ì!?a$?<ˆ1@€E‡g=Ô®>ά?ž¸Rg¾ž5?E…€)D¿ß
CÌßAwiÿ=9况˜»Ïv20180830_00146_stKsb337@ì!B›`n?G°m@€E‡A®= –Dµ˜»Ïv20180901_00297_stKsb337@ìaªçŸ·?3:@€Ekì=ÇøÚ<ˆÛ?™™šg¾"÷ÏEgÿ\D¿ØÕCËVéAvѐ=:Jµ˜»Ïv20180901_00299_stKsb337@ìa®!;?.z@€Ejg\=äE¸?e¶?·
=d¾˜"uEhXöD1CË81Av"X=Q膵˜»Ïv20180905_00105_stKsb337@ìàJ½ÃÅ?)	@€E£®š=îÒ$>»`J?½p¤g¾m'hE¡‡…D¿é'C̟AuQî=9Ç®µ˜»Ïv20180905_00107_stKsb337@ìàMЍ¢?¦F@€E£Éö>Lî='µ(@×
f¾'n˜E¢f{D
ÿ\C̞˜AuÞº=o]K

==> anc/pub_raw/L222_187_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  693 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             kŠ@'v20100411_00880_stKsb307@ëIŠÓ&?[¶@€E†i®=´×Ì?J…±@:=qd¾§ïžE"È)D¬jFDvA†Ãû>$	/kŠ@'v20100411_00882_stKsb307@ëIŒÇïB?»©@€E†ká=±õ@OÜs@N{e¾¢ÐåE"õ\CʶDtAA…íÞ>/akŠ@'v20101023_00097_stKsb307@ë |_!#?tr¨@€E¾Fš>
ŽkŠ@'v20101023_00099_stKsb307@ë €KŠ?zp@€E¾ˆì>;ò¬kŠ@'v20101027_00092_stKsb307@ë kwr?tæQ@€E«ñ=ÕæÊkŠ@'v20101027_00094_stKsb307@ë 7i¤?r<L@€E«
=–k=kŠ@'v20110804_00619_stKsb307@ë<DÊrêÙ?/ù@€Eœnš=p>ãïr@\c¾ A‰EžD­WDob°A…ëè>OkŠ@'v20110804_00621_stKsb307@ë<DΗ'®?#`@€EœÜ
=Î\@ÂT=@Z=qd¾§ïžEžÍCËt{DoRA‡8>i—¦kŠ@'v20110805_00787_stKsb307@ë<g;¤á¡?IZO@€E§|{=Ãa|kŠ@'v20110805_00789_stKsb307@ë<g>¹sÕ?HpÊ@€E§Mq=ôÍ8kŠ@'v20110821_00782_stKsb307@ë>cþîm1?@Ó@€E~©…=¥ÒkŠ@'v20110821_00784_stKsb307@ë>dq‰Û?ƒ™@€E~Í="|\kŠ@'v20110830_00569_stKsb307@ë?"%ŸL?+¡@€E²Ì¤=Â]è>&}?úáHc¾™™šE´4¤D­iÛDorA†•>>HkŠ@'v20110830_00571_stKsb307@ë?"V܆?#n@€E²ö®=å«->!ƒ‹@ŒÌÍf¾­'hE´tÍCËgDo<ÝAˆÛ>§°ækŠ@'v20110923_00321_stKsb307@ëBœØXF?AŒö@€Eª™>$ÖÀkŠ@'v20110923_00323_stKsb307@ëBŸë'Å??{V@€E©ó>	kÛkŠ@'v20110925_00619_stKsb307@ëBÂæº ?‹>…@€EÈCÍ=†ƒkŠ@'v20110925_00621_stKsb307@ëBÂé~×?"žš@€EÈØá=É9êkŠ@'v20110930_00213_stKsb307@ëC`ՔM?^‹p@€Eªõö=ækŠ@'v20110930_00215_stKsb307@ëC`ؾ"?ZŒ@€EªÑ\=ömKkŠ@'v20120325_00405_stKsb307@ëYŠJʎ¯?¸@€E‹ŸÃ=Ղ-?e"Ø@<ÌÍc¾'ë…E‰B¸D­.áDq-ÃA‡wÀ>rkŠ@'v20120325_00407_stKsb307@ëYŠN87)?†s@€EŠÿ®>
áœ?†R©@S33f¾˜"uEˆ©šCÌs–Do	ÛAˆí4>‹zÊkŠ@'v20120408_00109_stKsb307@ë[H8N‹(?–òè@€EÞ
=>°CkŠ@'v20120408_00111_stKsb307@ë[H;«'$?v½"@€EÛö=£ºÔkŠ@'v20120426_00255_stKsb307@ë]ˆŸ=Ø~?ûˆ@€EUÃ=Ò=kŠ@'v20120515_00545_stKsb307@ë_êÓ3#?F²@€EîÍ=…Û°kŠ@'v20120515_00547_stKsb307@ë_êם?Xà%@€Eè¸=",ÄkŠ@'v20120521_00773_stKsb307@ë`ªê¢ ?d^@€E‹ú×='ÃDkŠ@'v20120521_00775_stKsb307@ë`ªÆtn?e"@€EŒ=Ã=Œp€kŠ@'v20120521_00869_stKsb307@ë`«8¢]ã?JåÏ@€E—ð¤=s‰kŠ@'v20120521_00871_stKsb307@ë`«<z>à?=­y@€E™9=$PA¨«@e¸_¾´¼jEšdÍCÚ6%Dh-Aƒ!>^fkŠ@'v20120521_00965_stKsb307@ë`¬b?Z'ž@€Eš³='Ö<kŠ@'v20120521_00967_stKsb307@ë`¬½!3?`Oç@€E›…=®ñœkŠ@'v20120526_00533_stKsb307@ëaGD=ò?5»w@€E›==ƈ>ÿ4l@(õÃe¾¢ÐåEŽ$RD±DRDh;¦A‡Œ9>{kŠ@'v20120526_00535_stKsb307@ëaG#dŽu?7Pl@€EŒ\3=Ê ÀkŠ@'v20120607_00204_stKsb307@ëbÃdÙ©)?<UB@€EŽCÃ=†ÈkŠ@'v20120607_00206_stKsb307@ëbÃhE¤$?:š—@€E¤=¬/çkŠ@'v20120609_00462_stKsb307@ëcÁ$Ȍ?œƒ@€Ex×q=é}ÉkŠ@'v20120609_00464_stKsb307@ëcÅ7òá?ŸÞ@€Ez==åc$kŠ@'v20120610_00266_stKsb307@ëc$¼)W?E›@€EŽèq>V	¤kŠ@'v20120610_00268_stKsb307@ëc$À
qX?Iø@€EÛš>%@Déf@€õÃe¾´¼jE9šCÚÃuDgÆúA"(/>qookŠ@'v20120610_00314_stKsb307@ëc%$_…Í?'f(@€EŠ=¯Ð ?.^t?ë…e¾¤Ý/E‰Œ=D°ã¾Di2°Aˆ*ý>³kŠ@'v20120610_00316_stKsb307@ëc%(A?J9I@€EŠü)>ÔàˆkŠ@'v20120611_00278_stKsb307@ëcB\œ°?}ŠÊ@€E‹i
=¼D¼kŠ@'v20120611_00280_stKsb307@ëcB_WC^?y‡@€E‹{¤=ÿí'kŠ@'v20120611_00362_stKsb307@ëcCŽ;ø)?#Á@€E…5
=¢&>¨(«@G®d¾¨õÃE""fD°æDi}`A†Q >^×kŠ@'v20120611_00364_stKsb307@ëcC'¨C«?'=Ä@€E…Ñ®=¦_4kŠ@'v20120612_00151_stKsb307@ëcb×Ð?à]ö@€Ež"=嫦kŠ@'v20120612_00153_stKsb307@ëcbÛi=?÷GØ@€E¡\=ù!ÚkŠ@'v20120612_00343_stKsb307@ëcd""p
?¨'É@€E"îš=3°kŠ@'v20120612_00345_stKsb307@ëcd˜µ
?"å@€E"=ÕË)kŠ@'v20120614_00189_stKsb307@ëc¢Å2?(¦…@€E˜W¸=› ¤kŠ@'v20120614_00191_stKsb307@ëc¢ÈEÿi?Dèþ@€E˜}ì=¶ôôkŠ@'v20120614_00381_stKsb307@ëc¤´òEW?Áž@€E{í…=ÖX>Ãø¾@{e¾™™šE{ÍD°ìöDi^A‡UŸ>'
VkŠ@'v20120614_00383_stKsb307@ëc¤¸±ý"?
Ò@€E{Ç®=ÓÓAƒÜº@N{e¾§ïžE|qCÚ¹ºDgËçA"Hÿ>@<{kŠ@'v20120615_00198_stKsb307@ëcŸ'…¤?7¤¼@€E¥Ù=㸢>—@*=qf¾¤ZE¥"áD±¨DiOAˆ7>A£škŠ@'v20120615_00200_stKsb307@ëc¢͏À?2Î@€E¥‰š=·ß@—ó@R\d¾®—E¥5HCÛoßDgËA…×D>]è\kŠ@'v20120620_00803_stKsb307@ëdg²p/"?š<¸@€E~"ö=÷‡.kŠ@'v20120620_00805_stKsb307@ëdg¶Èéé?¤¼~@€E~ÕÃ=§Ž˜kŠ@'v20120621_00380_stKsb307@ëdƒíÞÛ?P¼N@€Eoá=›8kŠ@'v20120621_00382_stKsb307@ëdƒñ¼Ö?[_b@€EƒsÍ=¥‰¬kŠ@'v20120625_00410_stKsb307@ëe®š—Æ?€øv@€E®aq>PܘkŠ@'v20120625_00412_stKsb307@ëe²]Ë7?Gô@€E­ð)=ÈkŠ@'v20120625_00530_stKsb307@ëe¼Ò8œ?ƒ|ò@€E¦.>¢LkŠ@'v20120625_00532_stKsb307@ëeÀ·'?ƒ	²@€E¥¹H>*®¬kŠ@'v20120626_00375_stKsb307@ëe#ÌË	Ô?]µS@€Eˆ
Ã>
EbkŠ@'v20120626_00377_stKsb307@ëe#Аìw?Z·þ@€Eˆq=‹KkŠ@'v20120627_00215_stKsb307@ëeC¢Å²|?etA@€EŸ¯…=È
èkŠ@'v20120627_00217_stKsb307@ëeC¦*Vk?_Äü@€EžÇ
=¬Ô\kŠ@'v20120628_00153_stKsb307@ëe`½Õ—?"ç.@€E¥ä×=Îâ¢kŠ@'v20120628_00155_stKsb307@ëe`ÁB?°>f@€E¦G3=߯»kŠ@'v20120629_00153_stKsb307@ëe'sÉÑE?$yÚ@€Eª==ü;.?Õ§@8Qìd¾ª~úEª®D°äœDitA†Í>6l<kŠ@'v20120629_00155_stKsb307@ëe'w†?]tc@€Eª0®>.׶kŠ@'v20120629_00237_stKsb307@ëeƒÁnû
?E‡µ@€E¦F{>;6N@´•@×
e¾­VE¦{D±jDh"JA…Þb>‡kŠ@'v20120629_00239_stKsb307@ëeƒÅO/h?Zç @€E¥T×>8êkŠ@'v20120704_00955_stKsb307@ëf( ÑìÇ?6¦@€E"½=½¹xkŠ@'v20120704_00957_stKsb307@ëf($°N?=òæ@€E…}=«ìh@î¦@XõÃe¾¢ÐåEƒÂÍCÚUãDhF‡A†/>R2kŠ@'v20120705_00359_stKsb307@ëfADØ÷þ?€w@€Erzö=ö±ØkŠ@'v20120705_00361_stKsb307@ëfAH#Å­?"]
@€Epîá>C4µkŠ@'v20120706_00892_stKsb307@ëfgÚ?»1@€EXª{=ø'?@d@33e¾£×
EWõìD±*¨Dg®A‡"\>¨çkŠ@'v20120706_00894_stKsb307@ëfg
':?A{@€EXh>8‹=·>f@Fffd¾§ïžEVФCڗ
Dh9šA…î>7ô¿kŠ@'v20120711_00132_stKsb307@ëg/?£"?ƒÐ@€Eƒr¸=Âc?Š8ö@™še¾§ïžEƒ fD°³øDižFA…¶Ø>zkŠ@'v20120711_00134_stKsb307@ëg3uÞT?%X@€E"{=ÏUI>ÝÕH@`d¾¯ Eƒ–=CÙî˜Dg ƒAˆ¹K>|!¾kŠ@'v20120712_00252_stKsb307@ëg%Ìi?h,ê@€E"»®=uêÉkŠ@'v20120712_00254_stKsb307@ëg%Ñë•:?eÞµ@€EƒÁ…=Š½ðkŠ@'v20120713_00189_stKsb307@ëg@TÜp"?:C@€E™…=ƅ'>ź@LÌÍf¾£×
E—")D°êáDiÁ'A‡Jh>LÓÓkŠ@'v20120713_00191_stKsb307@ëg@Wñ"¬?4¨j@€E˜{=¸XT?,@'®e¾¡ÊÁE–8fCÚ¶fDgºA†ß˜>PîíkŠ@'v20120713_00285_stKsb307@ëgA$´o´?6f.@€E—ff>#>¸à"@ e¾›¥ãE•äD°Û3Di‹çA†K>.É}kŠ@'v20120713_00287_stKsb307@ëgA'Ìy?2^g@€E—@f=ށ	?4ƒl@*=qe¾¥ãTE•53CڔZDgA"zq>*ÊkŠ@'v20120714_00487_stKsb307@ëgb¸ÿø?Iۜ@€E‹×=kŠ@'v20120714_00489_stKsb307@ëgb»dJ?N0J@€E‹=¨pkŠ@'v20120715_00372_stKsb307@ëg'•q0?NxE@€EfÉ
=®l|kŠ@'v20120715_00374_stKsb307@ëg'˜³».?M¼@€EeÝ
=Œå$kŠ@'v20120716_00957_stKsb307@ëg¦ïÆ¢?Vº^@€E')=ÐkŠ@'v20120716_00959_stKsb307@ëg¦Ôò¶?sÛb@€E'ZR=¬œkŠ@'v20120723_00752_stKsb307@ëh…¹_W?:·"@€EYH=˜",?éW@#33d¾Ÿ;dEŽÔfD°ÝãDhz=Aˆß>-¬(kŠ@'v20120723_00754_stKsb307@ëh…¼fmr?0É:@€EŽ"ö=–€h>6w@€Qìc¾´9XEí
CÙ´¼Dh
¢A‡@A>DÉkŠ@'v20120725_00772_stKsb307@ëhÆыÈö?3¹@€Eá>7Ö?ƒ®'@{e¾˜bEB¸D°ÈZDh˜A‡ph>"BkŠ@'v20120725_00774_stKsb307@ëhÆԟêl?1–¾@€EŽbÍ=͑wAe‰µ@~¸Rc¾™™šEŽ®CÙðƒDh…A†z7>.àkŠ@'v20120726_00720_stKsb307@ëhåދ€ý?ƒgì@€E~
=×Ó,kŠ@'v20120726_00722_stKsb307@ëhåâíP?ƒºª@€E|<f=ú*¬@OF
@<(öc¾¤Ý/E{'qCÚD{DhBAƒþ	>™£(kŠ@'v20120801_01122_stKsb307@ëi¨/ޏ˜?jëQ@€E`°=µ´€kŠ@'v20120801_01124_stKsb307@ëi¨2ò04?Y[#@€E_gš=©äkŠ@'v20120804_00789_stKsb307@ëj&M¼Ì?it¢@€E‹À®=ɖdkŠ@'v20120804_00791_stKsb307@ëj)ÇN´?j
@€E‹"3=lˆ(kŠ@'v20120806_00243_stKsb307@ëjE"ò2?\Þf@€EyÆ{=‡zpkŠ@'v20120806_00245_stKsb307@ëjEˆ%"¤?Z6«@€Eyá=¦XLkŠ@'v20120820_00093_stKsb307@ël½%Á?f[@€E"Q{>4kŠ@'v20120820_00095_stKsb307@ëlÀj8ƒ?€~@€EƒóÍ>:–AkŠ@'v20120821_00146_stKsb307@ël"?¼Hp?ȶ@€EŠ@ö=×Öß>Œ™Ò@:áHd¾²-E‰Ë…D°ÉyDhÓ¦A‡,¾><äìkŠ@'v20120821_00148_stKsb307@ël"Búü`?¢ò@€E‰f)=ɺ";‹5ž@Ž{d¾½p¤E‰áCÙ®˜DgÉXA‡,>™à#kŠ@'v20120901_00501_stKsb307@ëm'öL23?;âz@€E±¿f>–YkŠ@'v20120901_00503_stKsb307@ëm'ùµÉ%?8[š@€E°	ö=ïòùkŠ@'v20120902_00233_stKsb307@ëm¡ W^?XA@€E»`)=sd_kŠ@'v20120902_00235_stKsb307@ëm¡£¹þ"?Tc@€E¨Ÿ==†¸¬kŠ@'v20120902_00479_stKsb307@ëm£Ô]ú?0p¦@€E¥ì=Ô
µkŠ@'v20120902_00481_stKsb307@ëm£×r'©?4äý@€E¥¸)=­ kŠ@'v20120903_00179_stKsb307@ëmÄE8n[?ZU@€E ã)=ËPkŠ@'v20120903_00181_stKsb307@ëmÄH[ï?T
›@€E¡N¤=Å'(kŠ@'v20120904_00050_stKsb307@ëmã¥~9l?4qN@€E¿7Í=Ü-®kŠ@'v20120904_00052_stKsb307@ëm㨭Bï?Jü@€E¿n=¾qtkŠ@'v20120905_00022_stKsb307@ëmÿ;|Î?›'`@€E¶ßš=d×pkŠ@'v20120905_00024_stKsb307@ëmÿ> nö?›§@€E³Ä)=ö
ZkŠ@'v20120906_00154_stKsb307@ën";¾'L?u¦Ù@€E—½=‰ÈÄkŠ@'v20120906_00156_stKsb307@ën"?e00?•9‡@€E—|
="?ÔkŠ@'v20120907_00140_stKsb307@ën@×lxy?C7@€E¤£®=°ÑL?€ï@ e¾ ÄœE¥à¤D°QDhäZA‡6>A,~kŠ@'v20120907_00142_stKsb307@ën@Ú©,?1ò@€E¤c==½±?"â@€d¾±&éE¥'¸CÙH1DgÚÑA…­>‡4"kŠ@'v20120913_00270_stKsb307@ëoW©à?õ@@€E®ü)=Íé?öÎ9@{d¾²-E°LöD°K×DiçA…ð>&N‡kŠ@'v20120913_00272_stKsb307@ëo[7~q?|?@€E®u…=Ò¨@&›@6ffe¾¯²E°ÍCØø´DhyA‡sÖ>3x¾kŠ@'v20120914_00228_stKsb307@ëo#vît?`ݶ@€E»ÔR=í<kŠ@'v20120914_00230_stKsb307@ëo# ñl"?lœa@€E»{==Ž%¨kŠ@'v20120915_00165_stKsb307@ëo@J¦çá?¦Œ@€E´8Ã=Ñ\"?B™ú@/\)e¾¥`BE¶DD°T9DhߞA‡Xƒ>0&ÑkŠ@'v20120915_00167_stKsb307@ëo@N…ž?k @€E´E3=¾7@?¡4¹@•¸e¾§ïžE¶‹3CÙ6%DgçßA‡!Ñ>'ãkŠ@'v20120916_00069_stKsb307@ëo_Ùòz?.Ý@€E°M¤=¤_œ?+ûŠ@,ÌÍd¾–‡+E±DD°ÈÅDifA†­>8ÆkŠ@'v20120916_00071_stKsb307@ëo_'ý
1?/I%@€E°F3=·€D=…ÔY@­Âe¾¨õÃE²>¸CÚëDgü)kŠ@'v20120916_00261_stKsb307@ëoa,äYÜ?D±ç@€E¨n¤=ŒßTkŠ@'v20120916_00263_stKsb307@ëoa0&H"?_f8@€E§~R=ˆëôkŠ@'v20120916_00454_stKsb307@ëob«ù=C?H¦@€E¯¹H=µßkŠ@'v20120916_00456_stKsb307@ëob®™€š?>2@€E¯®=¸ÿAkd@u¸d¾¦éyE¯Ø)CÛpåDgܬA…G˜>`lkŠ@'v20120917_00430_stKsb307@ëo'š¥ˆ:?3å|@€E­E=ýÐkŠ@'v20120917_00432_stKsb307@ëo'ö°¡?4Ӛ@€E­ëá='êPkŠ@'v20120918_00355_stKsb307@ëo¢—Y¸Ù?p҈@€E'\=]kŠ@'v20120918_00357_stKsb307@ëo¢šºî?W2p@€E^==ŽÜkkŠ@'v20120919_00322_stKsb307@ëoÃÜ´¡?)¹Ý@€E›šÍ=ñ Œ>ìc|@"\e¾œ(öEœbfD°{ðDi}A†¶*>†kŠ@'v20120919_00324_stKsb307@ëoÃ"¤?)œŒ@€EšËf=Ãè@jxx@"záb¾¢MÓE\CÙºDh]ãA‡<t>†Ô€kŠ@'v20120925_00233_stKsb307@ëpÀù?$|ª@€E¹­=¯ÄÄ@&A~@*=qd¾£SøEºêD°NÑDibA†•Æ>$AþkŠ@'v20120925_00235_stKsb307@ëp"dHÕ?I5@€E¹÷3=Ôçè@c
@U¸c¾¹XE»Ì¤CكøDh'+A…»Õ>TӛkŠ@'v20120926_00041_stKsb307@ëpŸ'À
?Pcð@€E¢¢R=öðÐkŠ@'v20120926_00043_stKsb307@ëpŸ†É¢?Ié2@€E¢Y=ûÞkŠ@'v20120927_00137_stKsb307@ëpÀ[à(?V°'@€E'E…=ƒ…‹kŠ@'v20120927_00139_stKsb307@ëpÀ_Aê?FÕÅ@€E'Uì=°pkŠ@'v20120928_00074_stKsb307@ëpßϪ'?WçN@€Eœ=ªGDkŠ@'v20120928_00076_stKsb307@ëpßÒôú=?V $@€E›ð3=ŽEÀkŠ@'v20120929_00052_stKsb307@ëpÿ¨øÊ?((Ï@€E±ÜR=žTT?×Â]@
áHd¾²-E³&{D°gDhôZA"ü$=ÿùKkŠ@'v20120929_00054_stKsb307@ëpÿ«_)[?+£Ý@€E²"f=¯›xkŠ@'v20120929_00244_stKsb307@ëq,´Ô^?êN@€EµÖ\=­ >§@B\e¾•E·_×D°döDiªA†³´>"ˆìkŠ@'v20120929_00246_stKsb307@ëq/ãÃ?é@€Eµ½Ã=½ölkŠ@'v20120930_00137_stKsb307@ëq T)?dç¥@€E¤\=«ÉlkŠ@'v20120930_00139_stKsb307@ëq MˆŸ?R`ƒ@€E¤Ø=‡ÜkŠ@'v20121007_00099_stKsb307@ëqÿï5ã?!w?@€E )=§óg@"I6@ffd¾'ñªE [HD°P!DiÇA†f{>¢akŠ@'v20121007_00101_stKsb307@ëqÿòM°?$›@€E t¤=ÞþÏ@¤œ@pc¾¢MÓEŸó3Cْ°DgèBA…ê>"kŠ@'v20121009_00074_stKsb307@ër?ÐPø?1('@€E"¸==á}
>w†@#×
e¾ž5?E"{D°OÏDhøåA‡Õ¢>N»—kŠ@'v20121009_00076_stKsb307@ër?Ó@nÛ?1³@€E"xö>k7>Ÿc@ZáHe¾¦ffE"êáCÙ7+DhA‡]÷>Š\kŠ@'v20121010_00069_stKsb307@ër_áór?Ŧ@€E›Š=¼¦ä?o	ª@4zád¾ß;E›\¤D°VéDiÉA†êh>/RÇkŠ@'v20121010_00071_stKsb307@ër_äbJx?xñ@€E›×=ºÄ@'–î@mp¤c¾/E›&fCٝôDh
AˆZ¦>{:kŠ@'v20121011_00052_stKsb307@ër东?h_@€E±Äö=àÃ	<"²ò@O\)e¾•E±€{D°b˜Di ƒA‡ùM>X‹+kŠ@'v20121011_00054_stKsb307@ërè8}ö?1@€E±è¸=ô›~>›e"@…¸e¾¯ E±sqCÙwðDhÙA‡q'>ˆÍkŠ@'v20121012_00068_stKsb307@ërŸ¶®øÑ?NV¼@€E¡7)=ÁB+kŠ@'v20121012_00070_stKsb307@ërŸ¹Þ˜§?BË@€E¡Vá=°ñìA^—Œ@€£×c¾ÃoE¡A…CÙÙ7DgÜÝA"3>Z…kŠ@'v20121017_00057_stKsb307@ës?ºãÖª?œ@€Eи=è6¯kŠ@'v20121017_00059_stKsb307@ës?½ö°¡?ñ@€EÃ`…=¶ç\kŠ@'v20121022_00090_stKsb307@ësßõş1?B,@€E¸T=Ã"tkŠ@'v20121022_00092_stKsb307@ësßøµ˜ÿ?0&J@€E·'®=ï+ú@б@5c¾¥ãTE¸¤CÙêDh)7AƒÝ'>2+ºkŠ@'v20121023_00041_stKsb307@ët'r»?9;3@€E©j×=ÁLh@§ç@@£×d¾›¥ãE©ïD°Q‰Di$¬A†…ò>eåkŠ@'v20121023_00043_stKsb307@ët*´N|?8‰Ï@€Eª<3=®÷˜kŠ@'v20121024_00074_stKsb307@ëtÏ
y?J¼ã@€E²>#\kŠ@'v20121024_00076_stKsb307@ëtҎ<ï?Dðá@€E±œH=ǘkŠ@'v20130301_00593_stKsb307@ë"+æ?:?+‡@€E½ûÃ>?—™7@'®e¾™™šE½×D°Ç…DhpRA†¨Ù>QŠJkŠ@'v20130301_00595_stKsb307@ë"+#þf?0oÖ@€E¾&f>ûá?yÔ÷@†¸Rf¾¦ffE¼ñCÛ:DgŠA‡`Õ>¤¥•kŠ@'v20130308_00625_stKsb307@ë…¸r?")o@€E¾-=ãìu?¦ºo@Mp¤e¾å`E¼—šD°¨ÅDh˜RA‡Øm>WbUkŠ@'v20130308_00627_stKsb307@ë…"Ùç?¸¢@€E¾i¸>¨=ŒÓ@PP¾¨r°E¼i
CÚÐ!Dg˜BA…¤>>XkŠ@'v20130311_00404_stKsb307@ë…kxv> ?–r@€Eœqö=þ÷ä>Œß@G®d¾–EšvRD°ÃDh"¬A‡B.>S1.kŠ@'v20130311_00406_stKsb307@ë…k{‹~?'¸@€E›ïö=ãbc@8ŸŒ@p¤e¾œ(öEšßÃCÚÒÑDg¥?A‡"¤>'»ikŠ@'v20130329_00434_stKsb307@뇬Œ¾>ê?R'"@€EŽ
¸>B0p=ÏÍs@\)d¾å`EŒöD°;ÏDhKuA†©=۝7kŠ@'v20130329_00436_stKsb307@뇬'?Ux)@€EŽ6R>Ç=´8¤@{…f¾š¬E©
CØþwDg}qA‰|X>bôdkŠ@'v20130625_01136_stKsb307@뒪‰ƒ\?°œñ@€En×
>0qkŠ@'v20130625_01138_stKsb307@뒪ŒvÀý?ŕ0@€EoJf=ÑPkŠ@'v20130706_00185_stKsb307@ë"ºšB?$ò@€E®ÄH=¿<? ß @XQìe¾£SøE­…HD°‡+DhmA‡–">]áÆkŠ@'v20130706_00187_stKsb307@ë"½²2m?(IØ@€E¯®=¯UÔ?›´@dzáe¾«…E­…®CÚøDgž%A‡{>ƒÝkŠ@'v20130712_00281_stKsb307@ë"Áé=K:?)6@@€E—½=ȳ$@!¤ü@%¸c¾¨r°E—†D°w+Dhƒ#A‡ûr>3|okŠ@'v20130712_00283_stKsb307@ë"Áì_ÿð?)´¢@€E˜(¸=®¿Ü@»j{@mp¤d¾­'hE˜•šCÙ¦fDgA…œk>N"kŠ@'v20130806_00117_stKsb307@ë—àK(re?/Æ@€E¶ÆÍ=ÁRì=〈@,ÌÍd¾°£×E¶ÝqD°"{Dh~¨A‡-Ô>]'ŽkŠ@'v20130806_00119_stKsb307@ë—àN§£?#w¦@€E¶!\=ËNHkŠ@'v20130926_00021_stKsb307@ëž@Xþ#\?y€@€E­š
=y_AkŠ@'v20130926_00023_stKsb307@ëž@\hæô?v×~@€E±f=äkŠ@'v20130927_00233_stKsb307@ëža­€?X–v@€E"=¿!kŠ@'v20130927_00235_stKsb307@ëžaßÊ+?\í5@€E"ß{=ŠŠÌkŠ@'v20130928_00263_stKsb307@랁ö&?.ké@€E©ä>gèkŠ@'v20130928_00265_stKsb307@랁sI?""À@€E©ßÃ=ÎÑ
A•V@Tzáa¾˜"uE«9ÃCÙÌîDgÿ®A…_>c$?kŠ@'v20140316_00823_stKsb307@볫"±Ð?-.ƒ@€E æq=¥Ý"=ʁ§@7
=d¾Ÿ¾wEŸÍšD°˜RDhŒ)A†w£>>"#kŠ@'v20140316_00825_stKsb307@볫‡í)?%‰I@€E¡Q×=•Á0>L©@ e¾Ÿ¾wE œfCڀÅDg€"Aˆr>½ï­kŠ@'v20140317_00569_stKsb307@ë³Ë¹<
?2ùë@€Eœú3=·(?Ôv@!G®c¾›"ÑE›')D°zfDh–%A†°|> èôkŠ@'v20140317_00571_stKsb307@ë³Ë¼³ð2?-òÎ@€EœUf= î@Xúg@¥¸e¾¸QìEœ3CÚUÃDgÝkŠ@'v20140605_00876_stKsb307@ë½ÆQiª?)D @€Es ==›kŠ@'v20140605_00878_stKsb307@ë½ÆU#ãµ?"mÃ@€EvÅÃ=°ñ´?§÷@Dzác¾œ(öEu—
CÙ­²DgÒ=A‡%q>…j-kŠ@'v20140615_00237_stKsb307@ë¿	¹Gx?Oö¢@€E¬iì=·ì\kŠ@'v20140615_00239_stKsb307@ë¿	¼ŠT­?‡£ê@€E«½Í=ÞWZkŠ@'v20140619_00669_stKsb307@뿅T#&?eÚ@€E£ß
=™ahkŠ@'v20140619_00671_stKsb307@뿅WËXƒ?}&ó@€E¤\=xÖXkŠ@'v20140624_00481_stKsb307@ëÀ%()ºd?"³@€E`ìö>|X?Âú?õc¾˜bE_QqD°g#Dhß}A…â™=íý"kŠ@'v20140624_00483_stKsb307@ëÀ%+‹T?.;@€EbK\=Ä`4APÃ\@Y™šc¾§ïžE`Š¸CÙ±‰Dh}A"…¨>,aÔkŠ@'v20140705_00640_stKsb307@ëÁˆj'è?ÅåP@€E‰¥3=¢ÄkŠ@'v20140705_00642_stKsb307@ëÁˆn@*?ãB@€E‰ÄH>á‰kŠ@'v20140713_00096_stKsb307@ë€Qm:Á?, o@€EË
R=§ŒlkŠ@'v20140713_00098_stKsb307@ë€T†ÅW?Gð¢@€EËE¤=àækŠ@'v20140714_00723_stKsb307@맙Jt?8¢½@€E£>==¯&T?´'á@…e¾"t¼E¢¢ÍD°<ÍDiH1A†h¾>nkŠ@'v20140714_00725_stKsb307@맜œÃÆ?8í@€E£z×=°,kŠ@'v20140809_00165_stKsb307@ëÅàނqµ?PE@€E Ñì=ŒmdkŠ@'v20140809_00167_stKsb307@ëÅàáÞfþ?^Œ@€E¡Ò…=ž¢lkŠ@'v20140811_00143_stKsb307@ëÆ …M?'â´@€E¢Óš= sd>¼?ýp¤c¾/E£2ÍD°¢Dh¬œA‡=>KÕkŠ@'v20140811_00145_stKsb307@ëÆ ˆ\Ú?)Fm@€E¡Dq=ÁÔk@ô#@y™še¾«…E£"RCÚ,¬DgÙ'A…Îr>ƒM[kŠ@'v20140811_00521_stKsb307@ëÆ$×à?pñä@€EžÌ\=~>xkŠ@'v20140811_00523_stKsb307@ëÆ$:K?…ƒÅ@€Eòá=kŠ@'v20140812_00499_stKsb307@ëÆC`òcŠ?1@€EŠlá=¾°ï?Ö?@7
=e¾ A‰EŒeqD°[ðDhûçAˆì'>FOwkŠ@'v20140812_00501_stKsb307@ëÆCd_…Í?Â3@€EŠ¨=ÆéÄ@'¹@ë…c¾¿|îEŒuCقNDgëDA†J>v}kŠ@'v20140812_00643_stKsb307@ëÆDŽՙ?™ö@€E¯…=Â[>-ƒ@®e¾•E›
D°k+Di1ªA…hò>&ã-kŠ@'v20140812_00645_stKsb307@ëÆD'_sƒ? {ÿ@€EUì=ôH(Acý@ˆ£×d¾´¼jEFRCÚ"°DhÃA†ç>›.>kŠ@'v20140813_00108_stKsb307@ëÆ`7JdR?Æ@€E¨Âš=űt?™î@¸Rc¾˜"uEªÃD°z°Dh'HA†=d>‡kŠ@'v20140813_00110_stKsb307@ëÆ`:£$2?!5N@€E¨'q=Ó:G=…Ïf@0d¾¡G®E©8CÙÜjDg¡ËA†=>H¡HkŠ@'v20140813_00396_stKsb307@ëÆbÀzÉË?o(@€Eœä×=¿·Ì<aÌ%@\)c¾•EŸáD°ljDhêÑA†Nm>‡ÅkŠ@'v20140813_00398_stKsb307@ëÆbÃ陌?1C@€EœÆ)=¤g¼@35‡@*=qc¾° ÅEžQ®CÙ¢-Dgõ`A"œò>
ÜCkŠ@'v20140813_00540_stKsb307@ëÆcïÁ>#?ia@€Eœlì=ª8>+^â@õÃe¾'hsEžqD°dsDiìA…ÍE> kŠ@'v20140813_00542_stKsb307@ëÆcó*´ß?$Rè@€Eœ	…=³s<kŠ@'v20140813_00684_stKsb307@ëÆe3äÿ?Ëê"@€E¢'ì=åÀkŠ@'v20140813_00686_stKsb307@ëÆe7ùŸ?ٌó@€E¢–Í=»kŠ@'v20140814_00021_stKsb307@ëƄܦà?Hm¼@€E˜ëÍ=›Ö<kŠ@'v20140814_00023_stKsb307@ëƄßz3£?CKj@€E˜™=¡¿Ð?qY¹@'áHc¾˜"uEšÚRCÙâ-DhYXA‡˜>¤4.kŠ@'v20140815_00290_stKsb307@ëÆ¢³0Ú?5s@€E'v= I¨kŠ@'v20140815_00292_stKsb307@ëÆ¢¶~VÈ??u_@€E'‰f=ŽQÌkŠ@'v20140815_00506_stKsb307@ëƤz J
?;íÚ@€EuR>Ñ°=!xA@?\)e¾t¼jE'œ=D°pjDi1hA‡PA>RzbkŠ@'v20140815_00508_stKsb307@ëƤ}ÝËù?%d@€E€š>ø@à½@.¸Rc¾Ÿ¾wEÝšCÙêDh=A‡eá>?nkŠ@'v20140816_00407_stKsb307@ëÆ'ËdB?*·^@€E¥€3=èGTkŠ@'v20140816_00409_stKsb307@ëÆ•)'¡?5‹Ø@€E¤iö=™ò¸kŠ@'v20140816_00551_stKsb307@ëÆÃË·Ý?G—@€E¤a¤=¨² kŠ@'v20140816_00553_stKsb307@ëÆÃÎrt?R‹ý@€E¤=¤Ÿ€@#ñ°@­¸d¾¢MÓE¥ç
CÙxRDhukŠ@'v20140817_00361_stKsb307@ëÆâ}î'?+‹H@€E®nö>Ç?wƒ@@£×c¾­VE°¹…D°döDhóTA†•>*ÎakŠ@'v20140817_00363_stKsb307@ëÆâ%s?%GŒ@€E­]š=ñá?¿È'@†{c¾®—E¯Ä{CكøDgÎVA‡TY>Œó!kŠ@'v20140817_00505_stKsb307@ëÆãÀ˜×'?'ñ@€E£6š=ÌwÂ>²¨@
=qe¾¦ffE¤´=D°eÛDi!A…¾>üŒkŠ@'v20140817_00507_stKsb307@ëÆãÃÐÊ]?&·Ï@€E¢š¤=ì)oAA(§@{…d¾¼í'E¤IìCÙËDhºA"åF>lzkŠ@'v20140817_00649_stKsb307@ëÆå	¥ûÓ?F™
@€Eªö=ÂôÔkŠ@'v20140817_00651_stKsb307@ëÆåÓr®?M3ñ@€E©†¤=°ŠkŠ@'v20140818_00453_stKsb307@ëÇ;ô?Ë@€E­"=¹J?ÆSu@#33e¾"ýôE¯'qD°\œDiªA†žÍ> }kŠ@'v20140818_00455_stKsb307@ëÇ>g,?êJ@€E¬Ì=Ý/J=®
¶@{…c¾¨r°E®Ð)CقòDh¾A†…*>s+"kŠ@'v20140818_00597_stKsb307@ëÇw•MZ?AîŒ@€E±°¤=°KHkŠ@'v20140818_00599_stKsb307@ëÇzÃJm?@Ò@€E±Ö…=£<kŠ@'v20140819_00069_stKsb307@ëÇ%ƒå}?•~@€E›Wì=‹ÐkŠ@'v20140819_00071_stKsb307@ëÇ%À˸? ª3@€E›,ö=.(kŠ@'v20140820_00276_stKsb307@ëÇB6þS?É]@€EžÃš=îÔJ>Gå›@\d¾šŸ¾E \D°…qDi5A†|ú>(#RkŠ@'v20140820_00278_stKsb307@ëÇB:røE?`ä@€EžÐ\>á'@¯î®@ƒ×
e¾´9XE HCÚÑDhCDA…Z|>G1kŠ@'v20140820_00468_stKsb307@ëÇCÿO3?)>Q@€E¦æ=é(9?mю@8õÃe¾˜"uE¨Õ®D°psDi8¤A†<¢>(vºkŠ@'v20140820_00470_stKsb307@ëÇD¥§?'@€E¦ã¤=Ń@>4ÿ@XQìc¾º^5E¨w®CÙ©üDhZ A…õJ>]=okŠ@'v20140821_00069_stKsb307@ëÇ_|"$è?KH>@€EÇãH=Ó1Ý<¦V¤@ZáHc¾šŸ¾EɏD°—+Dh¹hA† N>SÁ[kŠ@'v20140821_00071_stKsb307@ëÇ_ãJ=?Xq\@€EÆHÍ=¤ùàkŠ@'v20140821_00297_stKsb307@ëÇaßzyn?=˜ì@€E«<Í=ǛÈkŠ@'v20140821_00299_stKsb307@ëÇaâï£ç?C®ï@€E«B
=ó^kŠ@'v20140821_00441_stKsb307@ëÇc*
9ú?,Cç@€E a¸=ÊÔî?ÚO>@Qìf¾£×
E¢oÃD°dDiA…Ãð>Å\kŠ@'v20140821_00443_stKsb307@ëÇc-U
N?3CÂ@€EŸÖ®=ªô0A$fz@C33c¾±©üE¡›qCÙÔ{Dh¬A…>ƒ>>x5kŠ@'v20140821_00585_stKsb307@ëÇdm‰@??½F@€E¡û\=¹!økŠ@'v20140821_00587_stKsb307@ëÇdpÜq0?.WÎ@€E¡Ì{=™@kŠ@'v20140823_00320_stKsb307@ëÇ¡þ°c?¬@€EŽÄ)=£É>³
D@#×
f¾ª~úEh¸D°\ÕDhØA†Ëi>)4¦kŠ@'v20140823_00322_stKsb307@ëÇ¢¾w?
f@€EŽÆ3=­€@ŸêF@‡®d¾¥ãTE'CÙožDgùìA†Ôê>'×	kŠ@'v20140823_00464_stKsb307@ëÇ£;šÀ‹?2(@€E‹U×=³Žp@‰BÃ@
áHe¾–EfRD°P)DhêÁA…™á>	KnkŠ@'v20140823_00466_stKsb307@ëÇ£>÷fÿ?3Üü@€E‹©{=ŸÛŒ@@Ÿ
@›…d¾¸ÔþEŽCÙ!'Dh%A‡{>ŸÅËkŠ@'v20140824_00261_stKsb307@ëÇÂ\í?&cc@€EŒËì=¦Ð´>1²@7
=e¾¦ffEŽìD°v¸Di$¼A‡\.>IÏökŠ@'v20140824_00263_stKsb307@ëÇÂ`S'N?"Ý@€EŒê¤= h?Yð9@]p¤c¾´9XEÛ…CÙ̬DhoA…">#ûkŠ@'v20140824_00405_stKsb307@ëÇÌXþÊ?5
"@€E–H=íoè>¬z«@\e¾–‡+E˜xRD°lDi¾A‡Ù«>*3,kŠ@'v20140824_00407_stKsb307@ëÇϧâ?C?q@€E•M×=Ã,ákŠ@'v20140826_00189_stKsb307@ëÈÜ-Íï?x
Ô@€EŒÃš=˜08kŠ@'v20140826_00191_stKsb307@ëÈ߃®K?€_@€EŒ^ì>'ákŠ@'v20140826_00333_stKsb307@ëÈ(û+°?`{Â@€EŒ^
='L"kŠ@'v20140826_00335_stKsb307@ëÈ,Tâ?Ty @€EŒ
=s"ÁkŠ@'v20140826_00477_stKsb307@ëÈdˆËk??êü@€EŽµš=ÅÎßkŠ@'v20140826_00479_stKsb307@ëÈgç°S?HO@€EŽ±3=×¼®kŠ@'v20140827_00222_stKsb307@ëÈ"U(?,3@€E‰3=˜Jü?+žà?àe¾¥ãTE‹%HD°b‡Di
áA†ûa>Ô|kŠ@'v20140827_00224_stKsb307@ëÈ"X–1?"þ@€EˆZq=¹;$Aœ†ô@aë…e¾¬1EŠfRCÚ&fDgûÇA‡mƒ>q¯okŠ@'v20140827_00366_stKsb307@ëÈ#ªÁªZ?;™
@€E"x)=xE˜?3¢?ù™še¾™‡E–"×D°s\DiœA†{Ò=òŽykŠ@'v20140827_00368_stKsb307@ëÈ#®Dfa?N Q@€E•/)=›ê$kŠ@'v20140828_00222_stKsb307@ëÈAs!Ë,?ç¾@€Eœ…=Â,? Ž@lÌÍe¾²-EžÞD°\)DhòáA‡ö­>…è0kŠ@'v20140828_00224_stKsb307@ëÈAv†Å?ky@€Eœ¨
=ÔK>é¨w@L(öd¾«Ež}×CÙz=DgìZA‡sŠ>dº¯kŠ@'v20140828_00366_stKsb307@ëÈBµ—±¸?:—@€E˜q=¦ód?3ä@\d¾•EÎfD°\¬DiTA†øu>	¤kŠ@'v20140828_00368_stKsb307@ëÈB¸÷¼?Xѕ@€E€=…gükŠ@'v20140828_00510_stKsb307@ëÈCí= t?g»Ò@€E‡rá=ŒöôkŠ@'v20140828_00512_stKsb307@ëÈCðâñ|?Bð)@€E†)=©b8kŠ@'v20140829_00165_stKsb307@ëÈa‰§H¯?.ˆ(@€E®=Ÿ´d>Åìp@
áHd¾§ïžEŽn¤D°i‰DhßA‡‹>!õAkŠ@'v20140829_00167_stKsb307@ëÈa/ÓØ?C@€E
¤=µ…È@oH@\)c¾´9XEŽcqCم`DhÏA…æß>†kŠ@'v20140829_00309_stKsb307@ëÈbÎ<nE?G¯Ö@€Et¯®=¸gLkŠ@'v20140829_00311_stKsb307@ëÈbÑd÷{?D:Ê@€Esû…="¢¨kŠ@'v20140829_00453_stKsb307@ëÈd	eh?:‰@€Et®=£§>"ê'@p¤c¾å`EwqšD°d1DiEÃA‡Á>9&kŠ@'v20140829_00455_stKsb307@ëÈd°ØP?;°3@€Es­š=·Jˆ?§
@G®c¾ª~úEuܤCÙ¿}DhLA†j	>'c	kŠ@'v20140830_00254_stKsb307@ëȁÁ¡Û‡?Up@€E…bš=´',>™@G®c¾«…E†ášD°iãDhó…A†e6>)çÄkŠ@'v20140830_00256_stKsb307@ëȁÄÞçW?Dä@€E…>š=·ãx@¦Y@"(öd¾®—E‡)CٖFDgôþA†Ö¿>yýòkŠ@'v20140830_00362_stKsb307@ëȂªÿ¨A?UÍ@€E…u
=·â€@_]@Qìc¾ ÄœE‡C3D°aÓDh÷}A…ÿ>>ÒkŠ@'v20140830_00364_stKsb307@ëȂ®T¡Ã?%g&@€E…Z…=ºz¤ALC@QG®c¾²-E‡o…CÙã¶Dh–A†Rï>Y°­kŠ@'v20140830_00508_stKsb307@ëȄ¼k+?1Ù¨@€E†s3="ó kŠ@'v20140830_00510_stKsb307@ëȄU?=[@€E†l='>ÜkŠ@'v20140831_00240_stKsb307@ëÈ¢0+G?žÓ@€Eœ†ì=¾h?ôLP@%¸d¾‰º^EžkìD°féDhï+A…™^>SkŠ@'v20140831_00242_stKsb307@ëÈ¢3yt`?"rê@€E›Ý×=Dž"A/Vu@ˆQìc¾®{EžQHCِåDgòoA†,>…$«kŠ@'v20140906_00186_stKsb307@ëÉd]"›?;Ó¹@€E›q=ðgkŠ@'v20140906_00188_stKsb307@ëÉd"£Ãê?E‹|@€Ešµ=™#,kŠ@'v20140909_00075_stKsb307@ëÉÀM¤c!?uê§@€E°ÿR=äHkŠ@'v20140909_00077_stKsb307@ëÉÀQ¨ÿ?vÉR@€E°ª
>œkŠ@'v20140909_00219_stKsb307@ëÉÁ[Ý¡?N܏@€E¥\=»‰tkŠ@'v20140909_00221_stKsb307@ëÉÁ"ª?J.¾@€E¥
>bkŠ@'v20140909_00363_stKsb307@ëÉÂŊcF?CÒÀ@€EžÁÍ=ãÇkŠ@'v20140909_00365_stKsb307@ëÉÂÉQgÒ?D[{@€EžH×=ÊÁ:kŠ@'v20140910_00052_stKsb307@ëÉßöìk#?áÇ@€E—æ¸>6Š>{Â@B\e¾"záE˜•
D°_DhÛ¶A†æ>WQýkŠ@'v20140910_00054_stKsb307@ëÉßúK%?	Ï@€E—{¤=ÿð$?)¹@¢=qd¾Ÿ;dE˜ï…Cٟ}Dgæ‡kŠ@'v20140910_00196_stKsb307@ëÉá<]cˆ?Q8@€E'ƒ)=¹Ü?'Û@8õÃc¾•E"WD°fDhøRA‡Q+>MaÃkŠ@'v20140910_00198_stKsb307@ëÉá?ɝ?UØ@€E'9ì=âde>Â,´@S33d¾®{E'øCÙz DhA†þ¾>T–NkŠ@'v20140910_00340_stKsb307@ëÉâƒÕ'S?*T\@€E˜Ö)=œ" @ds@{e¾%E™"×D°išDiÇA†ÙÖ>8­DkŠ@'v20140910_00342_stKsb307@ëÉâ‡aS?'¥Ô@€E˜ª
=ã–AþÑ@E¸c¾›¥ãE™FöCÙÛDh‹A†uß>LkŠ@'v20140911_00065_stKsb307@ëÉÿÁ>^`?&Õa@€E›ù\=À®>É`¬@
p¤c¾/E™˜{D°'ÑDhø¤A†XÎ>UÍkŠ@'v20140911_00067_stKsb307@ëÉÿÄã"t?{l@€E›‰=¾ddkŠ@'v20140911_00221_stKsb307@ëÊdç5Y?%žÙ@€E'ê¤="'T?'½N?ó33e¾'hsE"ÚáD°eDi$A…i¯=¸™kŠ@'v20140911_00223_stKsb307@ëÊhc?.ł@€E"r×=¶»8@Õ"p@QG®]¾°£×E"%qCÙ·LDgþA†ñ/>N½åkŠ@'v20140911_00365_stKsb307@ëÊǁ´K?3ž@€E"=¸=È@?v{?ýp¤e¾å`E•QqD°döDi4ZA†`Ê=ó®kŠ@'v20140911_00367_stKsb307@ëÊÊøqk?8}m@€E'Ǥ=¤¶"kŠ@'v20140914_00057_stKsb307@ëÊ_¥BU?ƒ±@€E¦…=d'°kŠ@'v20140914_00059_stKsb307@ëÊ_¨µeþ?†Ëý@€E¥Vf='ö´kŠ@'v20140914_00201_stKsb307@ëÊa-Ô~ó?'¸,@€EœÐÍ=x÷kŠ@'v20140914_00203_stKsb307@ëÊa1`*?¤'Â@€E&f=¡LpkŠ@'v20140915_00070_stKsb307@ëÊž¹¹ ?(ÛL@€E´Õ…=©"T>Gr'@#×
e¾›"ÑEµ½…D°}qDiÑA‡…>:SkŠ@'v20140915_00072_stKsb307@ëÊ¢PQÒ?/£w@€E´¾ì=ÕÉ?'@Áë…d¾¦ffEµÑ…CÚ‰DhòkŠ@'v20140915_00214_stKsb307@ëʀ߂ˆ?…H$@€E¹•f=œQ,kŠ@'v20140915_00216_stKsb307@ëʀâè¨ ?yl!@€E¹)×='Í0kŠ@'v20140915_00358_stKsb307@ëʂoÝ?ÏÛ@€E¯°ö='0kŠ@'v20140918_00076_stKsb307@ëÊ⁎Oä?Wi'@€E{Á\=Ï7kŠ@'v20140918_00078_stKsb307@ëÊ↦S?G @€Ez
=¥‰X>©¯@…¸c¾ž¸RE|C®CÙØ´DhHåA…û°>±ðxkŠ@'v20140919_00052_stKsb307@ëËÚÅhª?t.5@€E'Uá=Ç]ÀkŠ@'v20140919_00054_stKsb307@ëËߎ…ê?fDY@€E'š=«wù@¬ˆ@Z=qc¾±&éE"KìCٖFDgÛuA€K
>\hmkŠ@'v20140919_00196_stKsb307@ë˝·‹r?sÍX@€E"Æ=•/kŠ@'v20140919_00198_stKsb307@ëË¢Ãßh?krh@€E"{="ekŠ@'v20140920_00069_stKsb307@ëË 1WK? ׄ@€E­ž¤=Ø)¡?ÊÒ@B\c¾"ýôE®2áD°jéDhÑ'A†94>6҇kŠ@'v20140920_00071_stKsb307@ëË 6	1,?'on@€E­ž=¶¾4@›ê8@"…e¾²°!E®ÊCÙDœDgÐ1A‡Œ>>¥pQkŠ@'v20140920_00213_stKsb307@ëË"-;í—?0}+@€E¦o{=µÄ`>Ä,@ £×e¾–E§ÝÃD°sLDi sA†D‡=ü¯kŠ@'v20140920_00215_stKsb307@ëË"2•
?:&A@€E¦af=òªjkŠ@'v20140921_00052_stKsb307@ëË@Áý¼?kä@€EÉÉ{=ë À?•'@7®e¾™‡EËçìD°]ÛDhøsA‡ñ\>fÅçkŠ@'v20140921_00055_stKsb307@ëË@!Ý«>î>*@€EÊ\\=ÞåNkŠ@'v20140921_00196_stKsb307@ëËB&A7®?3º~@€E¸ö¤=•gØkŠ@'v20140921_00198_stKsb307@ëËB*ã©?)œŒ@€E·¡¤=™YŒkŠ@'v20140922_00069_stKsb307@ëË`C:½?*ŠÄ@€E£Äf=²¯?(9È@.¸Re¾ A‰E¤†)D°]?DhøRA†Ëi>0ÈîkŠ@'v20140922_00071_stKsb307@ëË`ó˜é?$,@€E¢­H=Êzì>P:¼@Ìzá7¾±©üE¤ÐÍCÙy7Dh}kŠ@'v20140922_00213_stKsb307@ëËaçŒ+G?6\º@€E˜×=Óu¡?‡P'@ e¾"ýôE™®D°m7Di-A‡ec>ÊzkŠ@'v20140922_00215_stKsb307@ëËaìd²‡?01k@€E˜C=÷%>ê·@/\)c¾¨r°E™¨¤CٟßDh4{A‡>>J—kŠ@'v20140923_00040_stKsb307@ë˂xÞc?'n@€E·×=ÐýÏkŠ@'v20140923_00042_stKsb307@ë˂9Ô?$&¸@€E§f=Ðö‹@"Þh@ˆQìd¾¨r°E¡×CÙ|jDh:AˆeZ>œÿkŠ@'v20140924_00066_stKsb307@ë˟ô»^?É@€E—F{=¾uø=Qøÿ@G®c¾«…E˜xÍD°c¾Dhö¨A‡ŸŠ>Q˜"kŠ@'v20140924_00068_stKsb307@ë˟ù]Å?
'(@€E–¶=á¹@Œú©@s×
c¾¦éyE—Í\CَwDhA‡H‡>Ž1kŠ@'v20140924_00217_stKsb307@ëË¡ýÜY?@/®@€E–á=³¬kŠ@'v20140924_00219_stKsb307@ëË¢܃Ï?FÜÁ@€E–ö=¢/èkŠ@'v20140925_00021_stKsb307@ëË¿Íoúº>õY™@€E–GÃ=Ë)Ä@ƒ)@'™šb¾¦éyE—ôÍD¨íPDhéÛA†	>õ—kŠ@'v20140925_00023_stKsb307@ëË¿ÒÏ?Î{@€E–Dö=ÁΠAu´@×
=@¾'ë…E˜¬CÙdþDh1ºkŠ@'v20140925_00170_stKsb307@ëËÁ•Ìë?Nv@€EœÈ¤=³Ce?)tØ@5e¾¢MÓEž'D°pZDi)‰A†N=>•.kŠ@'v20140925_00172_stKsb307@ëËÁšÆ4?"=ö@€Eœ|š=½Z8B@‡\)M¾®{Ež@CÚ"oDhmkŠ@'v20140926_00027_stKsb307@ëËàÊك?3IŸ@€E±ÉH=ç4C?›!k@33c¾'hsE²ôRD°k®Dhý'A"ø >ß
kŠ@'v20140926_00029_stKsb307@ëËà¼JÉ?®É@€E°=±Â @Í¥X@ë…d¾³¶FE°­šCÙ½'DgèÅA†<®>`îkŠ@'v20140926_00171_stKsb307@ëËá·Ïoi?.yù@€E±Ž×=¯I€kŠ@'v20140926_00173_stKsb307@ëËἀcé?(`@€E±#…=•«ÌkŠ@'v20140927_00052_stKsb307@ëÌbÚJ?1âÞ@€E™»ö=×kŠ@'v20140927_00054_stKsb307@ëÌg³ø?3+y@€E™jÍ=ÏóõAC1I@>{e¾š¬EšöCÙz Dgä¬A†/V>:U¿kŠ@'v20140927_00196_stKsb307@ëÌ
¨ë?)
Ã@€E›í=­T?ûÑó@áHe¾ŒIºE=\D°{LDi¸A‡Þ>)÷ŽkŠ@'v20140927_00198_stKsb307@ëÌq§b?0sû@€E›ä
=œ ì@ÑCÚ@7
=e¾ž5?E`CÚSuDh_+A†ç²>U0ÃkŠ@'v20140928_00046_stKsb307@ëÌ"
 ¨?7®t@€E¸¤="üxkŠ@'v20140928_00048_stKsb307@ëÌ"p€œ?/ ³@€E¹'f=±åXkŠ@'v20140929_00140_stKsb307@ëÌA`Ov? ñ@€EªÈ{=¾ kŠ@'v20140929_00142_stKsb307@ëÌA)ws?j@€E«9=Î_ôA¿J3@Š=qd¾Ä"E¬¸C¼ÃDh
-A"ÉÜ>AwékŠ@'v20141005_00211_stKsb307@ëÌÿ׶Zp?:]@€EºÔÃ=ºB…?>Y"@.{f¾å`E»qD°]HDhõPA…õÁ>ß/kŠ@'v20141005_00213_stKsb307@ëÌÿÛ˜Ü?(!-@€E»>‰<kŠ@'v20141005_00355_stKsb307@ëÍ'MM??Ï@€EÆÅ=¯TìkŠ@'v20141005_00357_stKsb307@ëÍÒiD?D8a@€EÆÍ=ÄG(kŠ@'v20141006_00069_stKsb307@ëÍՖ9é?8ê@€E·"×=… ´kŠ@'v20141006_00071_stKsb307@ëÍØÆp?1/¢@€E·Š\='' kŠ@'v20141006_00213_stKsb307@ëÍ!7ü?'ÂP@€EÇQ=ÏÞÏ?õÐ@/\)e¾£×
EȍšD°`ÍDi;¦A‡»´>+¿ökŠ@'v20141006_00215_stKsb307@ëÍ!!K4?Ä®@€EÇ®=Ë{½>&%Á@xQìb¾ª~úEÇq
CÙ°ÅDhPbA†| >|t¨kŠ@'v20141007_00065_stKsb307@ëÍ?µiù?&c8@€E¿£×=Àf,kŠ@'v20141007_00067_stKsb307@ëÍ?¸´œª?.f@€E¿u=>WAkŠ@'v20141007_00209_stKsb307@ëÍ@Ց¬æ?Ð^@€EÁ.¤=Ë©=ÓËÞ@333e¾"záEšD°"BDi8ÕA†œ'>hÉkŠ@'v20141007_00211_stKsb307@ëÍ@ØÓ±?g'@€EÀîH=¯D4?ÂÅA@u¸c¾¥ãTEÁcHCÙó3DhCA‡ÑÁ>oókŠ@'v20141008_00069_stKsb307@ëÍ_ÙIýû?C¾q@€E¸Q='n4kŠ@'v20141008_00071_stKsb307@ëÍ_܌ã©?7Î6@€E¸
=´ÔkŠ@'v20141008_00213_stKsb307@ëÍ`û¸}_?B¬'@€E»8)=ÄéGkŠ@'v20141008_00215_stKsb307@ëÍ`þàöz?6˜Þ@€E»a®=Ð5[kŠ@'v20141009_00052_stKsb307@ëÍ´¯å`?IB_@€E¶|ö=Ž£kŠ@'v20141009_00054_stKsb307@ëÍ·ãŒ?rt@€E¶±f=¡PLkŠ@'v20141009_00196_stKsb307@ë̀ÚÃæ?8ÀA@€E¼_q=º kŠ@'v20141009_00198_stKsb307@ë̀Þ‹ì?BE@€E»È=¼dkŠ@'v20141010_00068_stKsb307@ë͟³aKŸ?7ªA@€EÊ$ö=À>1o³@2\e¾²-EÊ\D°oÏDiJA…PÅ>,+kŠ@'v20141010_00070_stKsb307@ë͟¶ÒO?@ð%@€EÊF®=˜bˆ>–|2@K…a¾£×
EÉé…CÙ¤{Dh0öA…L&>HԗkŠ@'v20141010_00152_stKsb307@ëÍ ViG?I~c@€EÏ!3=—Ð,kŠ@'v20141010_00154_stKsb307@ëÍ Yœ¤?P(­@€EÎ×Ã=ÄekŠ@'v20141011_00069_stKsb307@ëÍ¿¶?­?;îå@€Eԑ)=£Ä4kŠ@'v20141011_00071_stKsb307@ëÍ¿¹Ì¿â?:h\@€EÕÍ=¥Ú\>§re@QG®c¾§ïžEՃìCٝqDhE`A…}P>9WËkŠ@'v20141011_00213_stKsb307@ëÍÀ×19ß?«Aè@€EÔ"==ÁkŠ@'v20141011_00215_stKsb307@ëÍÀÚa>?˜jî@€EÓÿR=–7hkŠ@'v20141012_00036_stKsb307@ëÍ߶kœ†?:E@€Eéù…=Ö9§kŠ@'v20141012_00038_stKsb307@ëÍß¹÷Ã?A½@€EéÝ=àKJkŠ@'v20141012_00180_stKsb307@ëÍàÛü»'?WÅ«@€Eõ~ö=œÉTkŠ@'v20141012_00182_stKsb307@ëÍàßB`"?W]˜@€Eö\=ŸXkŠ@'v20141013_00036_stKsb307@ëÎ)dRe?RÜ_@€EǐH=ˆ°kŠ@'v20141013_00038_stKsb307@ëÎ,ŸË?Jã"@€Eǁq="kŠ@'v20141013_00180_stKsb307@ëÎIƒ'Å?ËgÁ@€EË£
=•ª\kŠ@'v20141013_00182_stKsb307@ëÎLÚ>$?¥ÞX@€Eʌ=•|ìkŠ@'v20141017_00051_stKsb307@ëÎêxÐ?p•ò@€Eß)=«'TkŠ@'v20141017_00053_stKsb307@ëÎí´~L?u8n@€EÞB==¸}xkŠ@'v20141018_00069_stKsb307@ëΟé=+?3æ˜@€E·Í=¸ß?ª5@=qe¾—
=E·ÞfD°XöDi-A…-à=øbxkŠ@'v20141018_00071_stKsb307@ëΟì`[5?6'´@€E·f=ʨTkŠ@'v20141019_00065_stKsb307@ëοæ\P
?…('@€E¼3=ÕÂkŠ@'v20141019_00067_stKsb307@ëοé˜Êè?"ô…@€E»Äì>vnkŠ@'v20141022_00071_stKsb307@ëÏÄ<e6?V>Ä@€EÏ=ˆaØkŠ@'v20141022_00073_stKsb307@ëÏÇP&?ZYó@€EÏ)=ÈÍäkŠ@'v20141023_00066_stKsb307@ëÏ?Õ*YE?EÚ@€EëlH=ÀqðkŠ@'v20141023_00068_stKsb307@ëÏ?Ø݌c?ED¿@€Eí…=©ŠäkŠ@'v20141024_00084_stKsb307@ëÏ`	ў??zS@€EÎRö=¤·0kŠ@'v20141024_00086_stKsb307@ëÏ`8€?Dm"@€EÎm…=ÌÿkŠ@'v20141027_00069_stKsb307@ëÏÀ
õF>?À0@€Eª´3=«§‡kŠ@'v20141027_00071_stKsb307@ëÏÀg
Ñ?íSö@€E«œf=ÃXðkŠ@'v20150330_00860_stKsb307@ëã	()"´?&ñ;@€E´ÙH=ÛÁÎ=Us@9™šd¾¡G®E³=D°³®Dh¼ÍA†Ç>H-kŠ@'v20150330_00862_stKsb307@ëã	,ܜÏ?<9§@€Eµ×=ÃÛX<ãbX@K…e¾²-E³áCÛéDgºA†»>kÀÿkŠ@'v20150330_01004_stKsb307@ëãê×?$r@€E¬5š=¡Nd;ûH$@c¾›¥ãE©xRD°ŽDh¢^A†Æ>lkŠ@'v20150330_01006_stKsb307@ëãÑö'?*µ @€E«åá=ӛ8kŠ@'v20150331_00843_stKsb307@ëã(ǟfb?p@€E´Ûö=ãú=ŒnC@c33e¾ž5?E²~)D°¿
Dh¶VAˆ_ž>'RÙkŠ@'v20150331_00845_stKsb307@ëã(ÊØF?Òï@€E´ûÍ=ßÙ­@§¶j@Ž¸Rd¾›¥ãE³‹3CÛq‰DgÚáAˆpn>½cÄkŠ@'v20150331_00989_stKsb307@ëã*+Sàþ?)î@€E¸Ÿ3=éoQ>ˆ‹0@ƒ×
d¾ß;E·ìD°°ZDh»×AˆwÏ>'"÷kŠ@'v20150331_00991_stKsb307@ëã*.v—?c@€E¸‡ì=Ëh!?»	B@G®e¾¢ÐåE¶Æ=CÚ¸ÕDgßLA‡¹>Œ@kŠ@'v20150331_01133_stKsb307@ëã+Îñö?ð@€E»o…>ö¡?¸qÉ@XõÃc¾ŒIºE¹í…D°£TDh˶A‡I=>lÎkŠ@'v20150331_01135_stKsb307@ëã+Ò]€?x(@€EºÏf>þf>3iÝ@¸Re¾—PE¹`CÚmôDgèA…®c>i¼kŠ@'v20150523_00279_stKsb307@ëéʆDg¹?ƒ&@€E«g='(>´@N¸Re¾¤Ý/E¨ÄD°}ìDi9šA†ª¦>]ŽFkŠ@'v20150523_00281_stKsb307@ëéʉ"ôn?U@€E«ÇR=¡T4kŠ@'v20150523_00339_stKsb307@ëéËf¹r?%S}@€E°;á=ŽkÐkŠ@'v20150523_00341_stKsb307@ëéË%¦Re? [j@€E²3á=€ˆkŠ@'v20150523_00495_stKsb307@ëéÌmyµÏ?F1î@€EÃA==¸ØkŠ@'v20150523_00497_stKsb307@ëéÌ|U@y?rb@€EÅ·=ƒØlkŠ@'v20150523_00591_stKsb307@ëéÍ3ìv`?FN¹@€EÐyö=Ÿ«<kŠ@'v20150523_00593_stKsb307@ëéÍ7>ä?LÇ4@€EÐæq=•‰HkŠ@'v20150531_00695_stKsb307@ëêÌH(h)?æl·@€E'43=ß¬kŠ@'v20150531_00697_stKsb307@ëêÌK{
½?Ñýâ@€E¥×=£'"kŠ@'v20150606_00159_stKsb307@ë냽®¼–?"ƒ@€EÅû=>RXkŠ@'v20150606_00161_stKsb307@ëëƒÂ»Pù?ˆoÆ@€EÆ
=ȃ´kŠ@'v20150611_00233_stKsb307@ëì#&÷ñ>?ƒöÂ@€E©¬ì=ôºåkŠ@'v20150611_00235_stKsb307@ëì#/[?UO©@€E¨þ
>LokŠ@'v20150626_00168_stKsb307@ëîàòŽ}?[ø±@€Eȸ>
	PkŠ@'v20150626_00170_stKsb307@ëîå¦Re?T½¯@€EÇ»=o-ykŠ@'v20150703_00243_stKsb307@ëîàt¬º´?b"c@€E¤=¤ÄakŠ@'v20150703_00245_stKsb307@ëîàwÐ "?\an@€E ×…=ÝMkŠ@'v20150703_00387_stKsb307@ëîᖣ¥·?gÄ­@€E—þ= ëDkŠ@'v20150703_00389_stKsb307@ëîá™ÆuE?SVÚ@€E•3=w§ßkŠ@'v20150703_00531_stKsb307@ëîâ­eÿ8?UH@€E›ÞÍ= µŒkŠ@'v20150703_00533_stKsb307@ëîâ°¸S?YG@€E¡¾f=ƒükŠ@'v20150704_00120_stKsb307@ëïž¾Œm?–³|@€E"œš=ŽŸkŠ@'v20150704_00122_stKsb307@ëï¡ëøŒ?€žf@€E"e=«òÀkŠ@'v20150704_00240_stKsb307@ëïÂBTä?›@@€E+ö=nÛkŠ@'v20150704_00242_stKsb307@ëïŊ˜ö?™bn@€E¯R=£TkŠ@'v20150704_00420_stKsb307@ëï¬îÐÙ?o¢§@€Eaì=†ÁçkŠ@'v20150704_00422_stKsb307@ëï°T%ò?™½u@€Ebóq=°'¨kŠ@'v20150704_00492_stKsb307@ëï@Z¨î?xË@€Eaœá=ÆÂkŠ@'v20150704_00494_stKsb307@ëïCÉÙR?Z
ä@€E`—š=›kŠ@'v20150706_00069_stKsb307@ëïHßóp%?kn@€E"Ùf=Žõ•kŠ@'v20150706_00071_stKsb307@ëïHãnQ?`ʬ@€E—†á=œ¤ kŠ@'v20150712_00213_stKsb307@ëðUØúƒ?ܑ7@€Eœ4á=×¥ÕkŠ@'v20150712_00215_stKsb307@ëðY*sq?ÞY×@€Eœ[H="K"kŠ@'v20150712_00321_stKsb307@ëð'uTÁ?W>B@€Ežg='xkŠ@'v20150712_00323_stKsb307@ëð*°ÈŠ?N…M@€EžR=a0kŠ@'v20150712_00781_stKsb307@ëðF ù?VIÿ@€E'q>ìkŠ@'v20150712_00783_stKsb307@ëðˆû?Y?L@€E'›>)LØkŠ@'v20150712_00913_stKsb307@ëð»_Œ­?c7Ú@€E–Bq=«kŠ@'v20150712_00915_stKsb307@ëð¾º:y?TÞ6@€E–¨=©"kŠ@'v20150715_00128_stKsb307@ëð_§¦.?Oòw@€EÆÎ\>*ŠJkŠ@'v20150715_00130_stKsb307@ëð_ª?^?i?x@€EÆNö>3œkŠ@'v20150722_00021_stKsb307@ëñ@Añ!@?'É@€E¥Ïì=›‹¼kŠ@'v20150722_00023_stKsb307@ëñ@E"?|²}@€E§
…=†ÃkŠ@'v20150722_00213_stKsb307@ëñB6ÁèÃ?e…@€Eˆó{=‰‡·kŠ@'v20150722_00215_stKsb307@ëñB:3?€X¬@€E‰Ÿ=ßø©@>Ûx@™šd¾É7LE‰x=CÙÏDgpÕAƒ\'>™I'kŠ@'v20150722_00525_stKsb307@ëñEg¹x?Jü'@€E'^=…¾kŠ@'v20150722_00527_stKsb307@ëñEÍåQ?n_l@€Esf=u‡÷kŠ@'v20150722_00669_stKsb307@ëñF+Rü?RšŸ@€Ew×=…ÁLkŠ@'v20150722_00671_stKsb307@ëñF.ÞÅs?Ká´@€ENÃ=|ü¸kŠ@'v20150722_00813_stKsb307@ëñGM֒s?9ÅD@€E'ï)=šC<?ì'@'
=e¾œ(öE"=D°ODiV‡Aƒ> kŠ@'v20150722_00815_stKsb307@ëñGPéÍ?SŠK@€E'{\=ŽEkŠ@'v20150723_00021_stKsb307@ëñ_0]º?5z
@€E²eì=©Ú¸?‰…¼@%e¾¬1E°5×D°'Dhf¸A"ky>šðkŠ@'v20150723_00023_stKsb307@ëñ_3*dX?0›Ñ@€E±WR=Ó¢m>í—æ@$záe¾¹Û#E¯CÚÃDgÁšAÕó=õ_'kŠ@'v20150723_00165_stKsb307@ëñ`F¡ñ?Ç5@€EœÆ{>÷>ÿ§p?ü(öc¾Ÿ¾wEšýšD°|RDhŠáAƒš,=éK"kŠ@'v20150723_00167_stKsb307@ëñ`Iø|S?0'@€E›õ\=ÞIá?w¢"@1ë…b¾¤ZEšqšCÚ
=Dgž%A"´ì>/½ªkŠ@'v20150723_00597_stKsb307@ëñd›)X?;¦ @€E†B=›V>­‡ß?Ÿe¾¤ZE…lRD°fVDiAƒ ý=¶
kŠ@'v20150723_00599_stKsb307@ëñdŸE½?<Nj@€E†==™[¤>ˆ­?øQìd¾©xÕE…z{CÙ¯\Dh²A"š>ÅkŠ@'v20150723_00741_stKsb307@ëñeÉeYv?  >@€EŠ==µ'ô@Ia&?ü(öd¾–‡+E‰Í…D°LRDi)A'üÚ=×~äkŠ@'v20150723_00743_stKsb307@ëñe̛‰´?$@€E‰Ž)=œÆÔ?9D½@AG®d¾½ó¶E‰ÃCÙf%DhÕA"Æ<>-'ØkŠ@'v20150723_00885_stKsb307@ëñgTLè?vï@€E""ì=Ì ˆ="§@×
e¾ A‰E";…D°\DiXöAƒÐ=ÿ_åkŠ@'v20150723_00887_stKsb307@ëñgX&èL?$Üe@€E'éì=¯ |>®@1ë…d¾ ÄœE'¸RCÙ¾DhCøA"Þ>/à
kŠ@'v20150724_00021_stKsb307@ëñUa–s?pût@€Eª~3=ž2€kŠ@'v20150724_00023_stKsb307@ëñX‡Ë¼?`N @€Eª*ì=wÜ9?0xã@Që…c¾²-E¨‹HCÙîúDg¡XAƒ>FôkŠ@'v20150724_00165_stKsb307@ëñ€sÂ9Ì?€lž@€EšY=¶ÕÔkŠ@'v20150724_00167_stKsb307@ëñ€vý'½?'©)@€EšRá=º"¸@;û@J=qZ¾¸QìE™LfCٗLDg›3Aà>‹`%kŠ@'v20150724_00513_stKsb307@ëñ""Û¬?u~@€EœB¤='eM?†éÃ@!G®e¾®—EœG…D°aÛDiÕA…!Î>‹!µkŠ@'v20150724_00515_stKsb307@ëñ"ˆ@;?kJË@€EœG®='¦l=¾/Q@‹33d¾®{Eœ&áCÙ¦¨Dg÷;A†›G>­<êkŠ@'v20150724_00657_stKsb307@ëñ…¶"K?V&@€E›žš=‹þkŠ@'v20150724_00659_stKsb307@ëñ…¹á£?‡gý@€Ešö
="àkŠ@'v20150724_00801_stKsb307@ëñ†á^9q?9u­@€Ež
3=¡È=£P"@Qìe¾"ýôEìöD°\åDiXÕA'»°=àêPkŠ@'v20150724_00803_stKsb307@ëñ†ä¤—?A3E@€Eóì=šŸœ>†eÅ@®d¾±&éEŠöCÙffDhXƒA"0
=â§kŠ@'v20150725_00021_stKsb307@ëñŸ9þÔ?Nh¤@€EΤ==•[`>õÙñ@AG®d¾«EÍ9\D°•‰Dh¦wA"Œ±>9^ùkŠ@'v20150725_00023_stKsb307@ëñŸ]$H?V'•@€EÍý==µ?<?uù@W®d¾Å¸EÌKCÙøRDgŒA'h>lÊòkŠ@'v20150725_00165_stKsb307@ëñ ,•d¬?8¸6@€EÆÃ=ÁkŠ@'v20150725_00167_stKsb307@ëñ /ßfW?D¬m@€EÅOš=üÉ5?Âèœ@¸d¾¥ãTEÄ {CÙº^DgPA1"=ø³wkŠ@'v20150725_00597_stKsb307@ëñ¤'6îÿ?}>@€E«…=ª]ˆ>•ˆ¶@\e¾ž5?E«RD°OÇDi
oA×=ôë×kŠ@'v20150725_00599_stKsb307@ëñ¤•¡¢}?Œ'@€E«`š=–æì>ª¿A@L(öd¾°£×EªÃ
CكuDhA'Sþ>DkŠ@'v20150725_00741_stKsb307@ëñ¥Âo‹Ô?*êM@€E°­¸=–è>ZÀq@{d¾"ýôE°ÈÍD°ODi3A'b0=áOÍkŠ@'v20150725_00743_stKsb307@ëñ¥Åñ+Q?#¾@€E°¤=«‡,?K6ƒ@JáHd¾° ÅE°wHCÙIyDh‡A'gw>œkŠ@'v20150725_00861_stKsb307@ëñ¦Ã®…?"žK@€E¶Ý{=•
°?xÃE@
=d¾ŽÙE¶a×D°P¤Di0A'ý]=á§CkŠ@'v20150725_00863_stKsb307@ëñ¦Ç:Ì°?6M@€E·f=Š¬;Ð'À@+…d¾¢MÓE¶'qCÙSTDhKçAý>k_kŠ@'v20150726_00667_stKsb307@ëñƹæ`r?#	i@€EÁ==³cP>WŠ?Տe¾å`E¿ðfD±DgýA€1L=ŠiFkŠ@'v20150726_00669_stKsb307@ëñƽNû?#äX@€EÁÍ=ï3Ñ?=êU@I™šd¾±©üEÀKCÙW®DhL¼A'7>>þ3kŠ@'v20150730_00525_stKsb307@ëòDà/Jp?M®¹@€E‹_f=ŠÔ>Hwd?«…d¾ž¸REŠñ×D°<sDhýA|
Å=‡áHkŠ@'v20150730_00527_stKsb307@ëòDã™,Œ?O5@€EŠßÃ=šÌ¬?Ñ?ó33f¾­VE‰Á×CØßßDh"A}=ªìõkŠ@'v20150731_00069_stKsb307@ëò_†ã®?
ê@€EÙs=¬–H?MC˜?ôzád¾/EØdáD°lþDhv5Az"Å="[_kŠ@'v20150731_00071_stKsb307@ëò_‰ãùº?""@€EØvÃ=Ðó?¤X@×
d¾›¥ãE×|¤CÙ»dDg~¨Ax€G=›·§kŠ@'v20150801_00074_stKsb307@ëò€D"^Ÿ?áV@€E´{f=ä)Ú@êú@+…K¾'ë…Eµ·qD°lDh\¬Azð…=Üù´kŠ@'v20150801_00076_stKsb307@ëò€G6æ?	ob@€E´u=Ö_@•¹
?æff[¾™™šEµ"¤CÙðbDgqËAu=q^™kŠ@'v20150802_00069_stKsb307@ëòŸ…xu?4!@€E¹´=ËyÉ?‰­?£×c¾ A‰Eºx¸D°}ôDhŒAqN'=ÌnkŠ@'v20150802_00071_stKsb307@ëòŸˆT!ë?2ûÝ@€E¹"f=Ö"ßA?ÈõÃe¾œ(öE¹ÍÃCÚ
DgZNAo‡³=6¨=kŠ@'v20150802_00213_stKsb307@ëò •8›þ?>Lu@€E°¸=ò¨X?	D»?záHd¾–‡+E±ë3D°mªDhßAqè4<ò|ÇkŠ@'v20150802_00215_stKsb307@ëò —ý?\б@€E±ß>Þ<Êö@ë…d¾²-E²ÌfCÙÖfDg®AqÄÃ=Ó'kŠ@'v20150802_00357_stKsb307@ëò¡œ~†?P¢u@€E§C)="œè=n'?·
=c¾Ÿ;dE©ìD°f¸DhœjAr¥§=5ƒkŠ@'v20150802_00359_stKsb307@ëò¡ŸeÁ%?B?1@€E¦¯{=—ø?¯°³?ù™šd¾¬1E¨z=CÚœDgŸžAq=u–2kŠ@'v20150803_00021_stKsb307@ëòĵ©a?!v.@€E½Ã=³?p?êˆü?ª=qc¾–EÀðÍD°iÃDiEAj¶ù=J1kŠ@'v20150803_00023_stKsb307@ëòĸ²Ä8?ÏP@€Eº&H=µ'?ÅIM?½p¤c¾™™šE¼ü)CÙ¯Dh¬Ajp=VLkŠ@'v20150803_00201_stKsb307@ëòÆQ±ãè?9Là@€E²s
="h?.?…¸e¾"záEµG×D°Ì{Dh|jAiûÎ<úekŠ@'v20150803_00203_stKsb307@ëòÆT'Ø?6h®@€E°ìÍ=©â(?g›?¡G®L¾ŽÙE³á×CÛ±hDgÏAkgo=×kŠ@'v20150804_00069_stKsb307@ëòߨO9¤?aâd@€E¼{=˜U°?ӌv?‹…c¾™™šE½"¸D°~úDhªáAb
…<ÔÖ2kŠ@'v20150804_00071_stKsb307@ëòߪïWf?`Œ³@€E¼I{=«B(@ª,Ï?ØQìc¾¦ffE½0¸CÙÜîDgÕA^=w:kŠ@'v20150804_00213_stKsb307@ëòà£/Š?)¾5@€E¶—á=ñ){>Å3#?"záe¾\)E·øD°]DhœîA`Ò/<¯pFkŠ@'v20150804_00215_stKsb307@ëòઊ'a? À@€E¶©á=Π?¥7*?¼(öd¾Ÿ;dE¸áCÙ§LDgu²A_Ír<ÚdgkŠ@'v20150804_00357_stKsb307@ëòáÏ*Ðc?;Ý@€Eµ´š=Ópú@VŠT?‡®f¾"ýôE·°)D°>Dh¼ÍA`Z(<œeEkŠ@'v20150804_00359_stKsb307@ëòáÑÎ>g?XN#@€Eµ§š=œ¤ä@«?Æffe¾¬1E¸%CÙ&FDg¶A`0£<î÷ÙkŠ@'v20150804_00585_stKsb307@ëòã'?N}@€EÂ
=a³'?¶ð
?ÈõÃe¾ŽÙEÅßHD°]šDhãÇAa}=—Ê*kŠ@'v20150804_00587_stKsb307@ëòã…
›t?H=a@€EÂ{f=nCÈ=~R?Ýp¤d¾œ¬EÆfCٞ5DgÕãAaY='¢GkŠ@'v20150805_00021_stKsb307@ëóåÅ|L?QUÄ@€Eº‰q=˜š`@÷p?šáHe¾˜"uE½°D°C+DiHA5t-<k܍kŠ@'v20150805_00023_stKsb307@ëóèb¿é?Hãð@€EºÃ=ÝT=•zÂ@
áHd¾¢MÓE¾+\CÙ^wDhA4ž*<[ȁkŠ@'v20150806_00054_stKsb307@ëó]aŸØ?—¦ÿ@€Eԕ…>Z>ï ÿ?LÌÍe¾®{EÕhfD°bÑDhSøAV*í=KŠYkŠ@'v20150806_00056_stKsb307@ëó`[ª¡?"\í@€Eӛì=àôs@Ãá·?ƒ×
d¾­'hEÓÙ\CÙöéDgMAU»=Q÷;kŠ@'v20150806_00198_stKsb307@ëó w'?A|@€E͖=©T>7‰Ø?˜Qìd¾—
=EÏåD°¥?DikAVq—=P…ãkŠ@'v20150806_00200_stKsb307@ëó zƒ?2ý"@€EÍ­=‡bð@ŽÈ3?¹™še¾¯ EÐ×HCڗmDh`"AU C<ÌêikŠ@'v20150806_00630_stKsb307@ëó$"³©?E©Ø@€E¥¼×=«m>üûI?hõÃc¾ž5?E§&=D°/DhÒAY‰‡<"kÎkŠ@'v20150806_00632_stKsb307@ëó$‡"'o?<²M@€E¦={=¢ç@@`éO?¡G®e¾¥ãTE§L{CÚɚDgÌjAXåM<·/@kŠ@'v20150807_00060_stKsb307@ëó@Mù<í?';{@€E›é®=†'´?"êo?hõÃd¾«…E®D°Š¨Dhˆ"AgÁš=mÐèkŠ@'v20150807_00062_stKsb307@ëó@PÅÐY?ž¶@€Eœq=\¦(>rya?´zád¾®—E${CÚ
/Dg¡Ah¸¼=–—¥kŠ@'v20150807_00180_stKsb307@ëóA?WSy?£u/@€E—Ü…=†K™<eS~?G®d¾§ïžE™ì¤D°«ÏDhË×Aiæ=Έ†kŠ@'v20150807_00182_stKsb307@ëóAB&y?™Õ@€E•Ç…=Mfx@›?™™še¾§ïžE˜áCÚ>5Dgö˜AhXŒ=¡–dkŠ@'v20150807_00324_stKsb307@ëóBuœÕ
?Ÿ"¦@€E‹×=ƒCÄ?v?}p¤d¾¼í'EŒ"×D¯Ú=Dh¿}Agæ{=zT<kŠ@'v20150807_00326_stKsb307@ëóBy=n?ÒÁQ@€EŠ.=ƒ©x@ë
½?'\e¾«E‹×C×TZDg¹ªAiR>/j0kŠ@'v20150807_00456_stKsb307@ëóC¨t£k?h'@€E+=†ëÏ?¥'ú?—
=e¾° ÅEj¤D°ODhðsAhO³=='kŠ@'v20150807_00458_stKsb307@ëóC«*ÛÌ?k^¿@€Eíá=±D?à¼?èõÃe¾¹XE¸CÙ<¬Dgî5Ah…¨='hðkŠ@'v20150810_00021_stKsb307@ëóŸ1ð"?zêø@€EU=aÄ?ÜêÓ?ð£×d¾¯²E'fÍD° ¤Di|ÝAz
þ=ìf^kŠ@'v20150810_00023_stKsb307@ëóŸ§T?qoÓ@€EŠ)='%\A/j×?ü(öf¾½p¤E' Cڌ)Dh{çAt‰\=ý¨ñkŠ@'v20150810_00167_stKsb307@ëó q`šÊ?Zs'@€EUf=š!¨>™?ºáHd¾¥ãTE'œÍD°lÕDhU`Ax"=rk?kŠ@'v20150810_00169_stKsb307@ëó t\¥?j#3@€EœÍ=tZ°=¸ T?ÌÌÍb¾° ÅE'ìCÙ²òDgPBAxTå=ž1ykŠ@'v20150810_00537_stKsb307@ëó¤›q`?'"ý@€E`o\=ÜCÇ;¿QÎ?¬ÌÍd¾¶È´EciqD°BVDi&wA{›->QkŠ@'v20150810_00539_stKsb307@ë󤞨Ê?|Qš@€E_
=g#@>‰?Ÿd¾Á%EaâCÙ.¸Dh#–Awz³=ò0TkŠ@'v20150810_00681_stKsb307@ëó¥'(Q-?yì>@€Eoôf=£˜Á?";è?¨õÃe¾¢MÓEt9ìD°V¨Di-A{¨Û=Ó]kŠ@'v20150810_00683_stKsb307@ë󥓩€?mg@€EqÚ=dwÈ?"»?ï\)d¾½p¤EuÃCÙѪDhžA€3>`~kŠ@'v20150810_00813_stKsb307@ëó¦¨k~©?{ú@€E‡M==•"?õ%?Ôzáf¾¡G®EŠhÍD°yDiÕA||Ü=íÈ÷kŠ@'v20150810_00815_stKsb307@ëó¦«Wg?â@€E‡ëö=y×Awµ?Î{f¾±&éE‰ûCڃuDh¹ËAvÃ>7ŠñkŠ@'v20150811_00065_stKsb307@ëó¿çX¿4?–É–@€EXœá=PŠèkŠ@'v20150811_00067_stKsb307@ëó¿êBä?™_Ÿ@€EWkì=ÁŠ8@؋ª?úáHd¾ËC–EX_®CÚbÑDg·ÏA{FÁ>•(kŠ@'v20150811_00475_stKsb307@ëóÃ'óã?¼©@€EWDá=Å0 ?UFá?ñë…e¾¸ÔþEZl{D°uXDi4þA'ÎÉ>ŒßkŠ@'v20150811_00477_stKsb307@ëóÃ[‹A?"û@€EV6f=lo @¢	v?ó33d¾Æ§ðEX®CÚy7DhzoA~>ú>ià®kŠ@'v20150812_00070_stKsb307@ëó߉­xt?sú0@€E€pš=ªª$?͓@c¾·KÇEf¸D°£LDhŽVA€–>8r=kŠ@'v20150812_00072_stKsb307@ëóߌW ù?@€E€i¤= "¤@œ.@zá`¾§ïžE¤CÚNVDg'ËA.<>ˆ>kŠ@'v20150812_00214_stKsb307@ëóàœ^šë?Û¢$@€ErZ¤=¨ükŠ@'v20150812_00216_stKsb307@ëóàŸi!'?²°Ê@€Eq¸=̊4kŠ@'v20150813_00069_stKsb307@ëóÿ‹´¿?4ÖJ@€E†š=¬¨<Ôúš?Þ¸Re¾¥ãTE†pöD°ªDhfA~:›=;ßkŠ@'v20150813_00071_stKsb307@ëóÿŽ|¬?;Ќ@€E…Èš=®x?IC@,(öc¾¦éyE†;HCÚ-ÓDgŠA€T=ßîykŠ@'v20150813_00381_stKsb307@ëô²¾Ä!?qçC@€Eƒ
3=±ÉÄ?AW×@5¸e¾«E"ïHD°–5Di…A"½‹>qH5kŠ@'v20150813_00383_stKsb307@ëôµË‰+?Üt@€E'd=¥œ$kŠ@'v20150813_00525_stKsb307@ëô¾éÐ?Šaü@€Ev°= ¢"kŠ@'v20150813_00527_stKsb307@ëôÁ­dR?ªk @€Euãì=»î"kŠ@'v20150813_00669_stKsb307@ëô»~ A?"áÊ@€Erúá=`8kŠ@'v20150813_00671_stKsb307@ëôÄ¡G?€¼1@€Eq5ì=FÖ±kŠ@'v20150813_00813_stKsb307@ëôö
?wÉ@€EpÍ="Òõ?ChØ@33e¾¬‹DEv#®D°'ÛDi‹A'ý">YäkŠ@'v20150813_00815_stKsb307@ëôø·vÏ?ƒºç@€Ep²á=Û¨ukŠ@'v20150814_00074_stKsb307@ëô~[›?Yp>@€EÙ=º•l?¤ª@\(öd¾½ó¶EìD°™ÃDh…qA'ˆ¼>J܎kŠ@'v20150814_00076_stKsb307@ëô€ùõ¥?Và@€EŽ+¸=«þX@™'O@<ÌÍd¾®—E\CÚcTDg³dA@u>=$…kŠ@'v20150816_00070_stKsb307@ëô_Ã%äÁ?pÔf@€EƒŽÍ=‰æ|kŠ@'v20150816_00072_stKsb307@ëô_Æ#p?‡™¹@€EƒDö=¤û¨kŠ@'v20150816_00406_stKsb307@ëôcÿ4©?'+d@€EiEq=úwRkŠ@'v20150816_00408_stKsb307@ëôcêœ?ˆ±I@€Eh=4pkŠ@'v20150816_00550_stKsb307@ëôdjñ«T?œí)@€EiD=µkŠ@'v20150816_00552_stKsb307@ëôdne?œ`@€EjT=›iPkŠ@'v20150816_00694_stKsb307@ëôeyà°?çy©@€Eo­3=jäkŠ@'v20150816_00696_stKsb307@ëôe{½Ë¨?µýÐ@€El=QÿÉkŠ@'v20150817_00067_stKsb307@ëôù¸=I?F[@€E''{=³®ü?{V°@ë…d¾¥`BE'DD°jDh² A'§Ù=äûkŠ@'v20150817_00069_stKsb307@ëôüݛÒ?P}@€EQ¤=Ó1"A+Ã@4záB¾£SøEü{CÚ*DgÄþAÔK>_žkŠ@'v20150817_00355_stKsb307@ëô'e'¬Â?­dÿ@€Eˆ#{=i ßkŠ@'v20150817_00357_stKsb307@ëô'hqé|?§EÂ@€E‡î…=›'8kŠ@'v20150817_00499_stKsb307@ëôƒ³V.5?"@€E})3=­®økŠ@'v20150817_00501_stKsb307@ëôƒ¶PÉò?'øˆ@€E~ãš='¸¤kŠ@'v20150817_00643_stKsb307@ëô"¿#üß?l -@€E~ù…=•OdkŠ@'v20150817_00645_stKsb307@ëô"Â"´á?|Ës@€E	š=uO`kŠ@'v20150818_00021_stKsb307@ëô¢Pºm$?w'@€E"‹¤=}ý!kŠ@'v20150818_00023_stKsb307@ëô¢SÍQØ?X/Ý@€E'ìö=Áöô@®fÿ@]p¤_¾´¼jE"n¸CÚWDhCA'¼>`«kŠ@'v20150818_00165_stKsb307@ëô££¥X?c'ª@€E‡ƒq=qwHkŠ@'v20150818_00167_stKsb307@ëô£¦žª¦?IL3@€E‡7¤=ž´H@EÞ@R\e¾Á%EˆsÃCÙÆÉDgû3A¤h>5×.kŠ@'v20150818_00357_stKsb307@ëô¥?+ie?•#@€E•e=¬dXkŠ@'v20150818_00359_stKsb307@ëô¥B? T?‰-Í@€E•\=dñhkŠ@'v20150820_00084_stKsb307@ëôߦ6(?š@€E¨t=˖ô>l–»@×
d¾—PEªqD°mqDh¤A"uŠ=â™kŠ@'v20150820_00086_stKsb307@ëôߨþ ­?@€E¨u=Àú$?"ÀŽ@g
=c¾¯²EªƒÃCÙàƒDg¡Aƒùa>F
BkŠ@'v20150820_00492_stKsb307@ëôã'ö?cWá@€E"==…b\kŠ@'v20150820_00494_stKsb307@ëô㔳›£?]˜t@€E"À3=™št@°Y3@Dzáa¾ª~úE–±3Cه®Dh
 A"§	>"~`kŠ@'v20150820_00639_stKsb307@ëô佤Æs?€é§@€E'®ì=Ý>æ2z@õÃe¾ A‰E"D°-Di=?A…OÄ>y ÓkŠ@'v20150820_00641_stKsb307@ëôäÀmä	?"˜9@€E'¥3=ˆ˜¼kŠ@'v20150827_00442_stKsb307@ëõÃӊ+=?Fø7@€E´è=¡­\kŠ@'v20150827_00444_stKsb307@ëõÃÖY(?Lh@€E´/==˜àkŠ@'v20150830_00161_stKsb307@ëö ¸¨Ós?87°@€EÛ-=Ä€?F·r@<ÌÍe¾° ÅEÝÁ®D°Š=Di2A†&>@ìÖkŠ@'v20150830_00163_stKsb307@ëö »Ì¿?4ÊÀ@€EÚŏ=™gl@`ùÊ@.¸Rd¾¨r°EݹqCÚ¤{Dh+uAƒ¡>6'SkŠ@'v20150830_00305_stKsb307@ëö!Ù÷]?/D"@€EÖ~=¢ü>¶¯@¸Rd¾§l‹EÙXfD°w;DhúÑA†y>E,kŠ@'v20150830_00307_stKsb307@ëö!ÜçM?3˜@€EÖ
š=¯PkŠ@'v20150830_00449_stKsb307@ëö"èN»?2œ"@€EÐ`¸=—$Ø=?½\@Y™šc¾™™šEÓ/…D°jòDiT9A…D§>F´èkŠ@'v20150830_00451_stKsb307@ëö"ë;ÈX?4W@€EÐW…=òå6kŠ@'v20150830_00598_stKsb307@ëö$V(֎?B'y@€EÁu=£÷0kŠ@'v20150830_00600_stKsb307@ëö$Y$>N?K](@€EÀ©=îé@"]
@C×
H¾¨õÃEÂSCÚ8DhnA"¼{>7_$kŠ@'v20150902_00150_stKsb307@ëö€´€Åã?ä;@€E¹×=횣?-–@'
=e¾›¥ãE»A3D¯î°Dk¬A†*x>75ákŠ@'v20150902_00152_stKsb307@ëö€·­Ñ_?
•ã@€E¹<)>‰Ä>×Í~@ud¾¥`BEº¿HC×ÀDiïmAˆ:.>­¸+kŠ@'v20150902_00294_stKsb307@ëöÚcˆæ?K¼@€Eُ=æÃN?I:–@3×
e¾—
=EÅÝìD°gTDi'A…Úº>G$kŠ@'v20150902_00296_stKsb307@ëöÜÿ•!?¯¸@€EÃö=ü…@X§@?\)`¾ª~úEÅOqCÙÂDhNA†œ>X}fkŠ@'v20150902_00438_stKsb307@ëö'×DÊà?0‰Ÿ@€EÄs®=¼ãX>Ž5@õÃe¾ŠÀƒEÇD°fDi‡A…_>ð_kŠ@'v20150902_00440_stKsb307@ëö'Ú	[s?*[ø@€EÄ-q=Þ0>A›hM@VffT¾ž5?EƌCÚ%¢DhDA…þ?>Q'gkŠ@'v20150902_00582_stKsb307@ëöƒÜ|"?8–¸@€E¼3=ÁˆkŠ@'v20150902_00584_stKsb307@ëöƒßa»?3@?@€E»_3=ß kŠ@'v20150903_00321_stKsb307@ëö¡ëYªÁ?>t«@€E­ã=ŸP?üo ?õd¾›"ÑE°RD°dRDhôÍA…Ýs>!õˆkŠ@'v20150903_00323_stKsb307@ëö¡îÒ?4jT@€E­›{=§[äkŠ@'v20150903_00465_stKsb307@ëö£Fۇ?JCs@€E©o=ÌmkŠ@'v20150903_00467_stKsb307@ëö£
òâ¶?E÷Ö@€E©"á=¡©A›^+@¸Rc¾¹Û#E«ÍCÙôœDh,A€áÎ>|ÍkŠ@'v20150903_00609_stKsb307@ëö¤#ú*Ô?cÔ7@€E¨ =ÑV\kŠ@'v20150903_00611_stKsb307@ëö¤&ͺ?T‹¡@€E¨¸=–q<kŠ@'v20150904_00245_stKsb307@ëöÀè&Ð?<P@€Eº…š=Çä=†w@"\f¾£×
E¼½D°`‹DiãAˆ¬0>6+BkŠ@'v20150904_00247_stKsb307@ëöÀëÇ?21È@€EºAq=ìÓ>'¦^@Ÿ
=e¾Á‰7E¼(öCÙ¶éDgü¬A‡S>¨ä
kŠ@'v20150904_00389_stKsb307@ëöÁñ¾?7á0@€E¶"¤=Ȇ¬kŠ@'v20150904_00391_stKsb307@ëöÁó×'Å?=ë£@€E¶=—8ÔkŠ@'v20150904_00533_stKsb307@ëöÂñTpñ?8Wi@€E«Ã=—LkŠ@'v20150904_00535_stKsb307@ëöÂô:µ?O¹•@€E«	= `4?¥#H@n¸Rd¾¦éyE­HCÙ|DhVAƒÎð>sŸ¢kŠ@'v20150905_00156_stKsb307@ëöà댠¸?I@€E¢"=Ð*Î;çS@ÌÍc¾˜bE¤kÃD°`ƒDhô)A…q€>KgkŠ@'v20150905_00158_stKsb307@ëöàî{éZ?­¹@€E¢•Í>}ÒA@N{d¾Ÿ¾wE¤B¤CÙÐåDgò^A"ŽÉ>AýMkŠ@'v20150905_00300_stKsb307@ëöáðÀ'?÷&@€E¡Åì=œèkŠ@'v20150905_00302_stKsb307@ëöáó¯ÚÏ?1}á@€E¡Ç\=ÆðXkŠ@'v20150905_00444_stKsb307@ëöâõH¡¯?M•5@€E£àq=èʾkŠ@'v20150905_00446_stKsb307@ëöâø#g¹?8¥Ñ@€E£²Í=¼ð kŠ@'v20150905_00588_stKsb307@ëöãï,"ž?ƒó(@€E¢®>éÖkŠ@'v20150905_00590_stKsb307@ëöãñí³w?†\C@€E¡¶×>GÌ_@vš@*=qc¾° ÅE¤{CÙ¹yDgÿmA'	x>|ÌkŠ@'v20150906_00149_stKsb307@ë÷Uq ª?žŸÙ@€E›î=´Ø8kŠ@'v20150906_00151_stKsb307@ë÷X9g€?Œ†œ@€EœK
=_ý1kŠ@'v20150909_00139_stKsb307@ë÷`á˜?R'@€E–==–økŠ@'v20150909_00141_stKsb307@ë÷`äöJ?Vº@€E•bH=ŒÅkŠ@'v20150909_00259_stKsb307@ë÷b½IVá?…¡ @€E–€=Š­€kŠ@'v20150909_00261_stKsb307@ë÷bÀÙ?•…@€E–*×=¥eÐkŠ@'v20150910_00066_stKsb307@ë÷€ƒ½å?AÓØ@€E‹a¸=ӋHkŠ@'v20150910_00068_stKsb307@ë÷€}M3?J¤Î@€EŠÞH> ÍkŠ@'v20160719_00797_stKsb307@즆T]O?'ç@€E‹>{=µ`|@¿@@"\e¾ŒIºEŠíD°õªDh(!A‡Æä>@ÃÒkŠ@'v20160719_00799_stKsb307@즉©;ù?|@€E‹Jf=Þ©MkŠ@'v20170620_01045_stKsb307@ìH©-N?rÇ@€E˜Ó=rkŠ@'v20170620_01047_stKsb307@ìH©'¿e[?‡!Á@€E˜»)=‹W"kŠ@'v20170628_01235_stKsb307@ìI©
ª}í?žfp@€Eƒ'{=ÉðkŠ@'v20170628_01237_stKsb307@ìI©
aýÌ?'êr@€EƒMq=u#ŸkŠ@'v20180430_00393_stKsb307@ìoìšÇ̳?$f@€Eë£=Á¥8?R	@33e¾""EìšD°ÂÙDi…ÓA†ã>E?ÍkŠ@'v20180430_00395_stKsb307@ìoìüDµ?'ƒ©@€EëF{=ÊikŠ@'v20180525_00591_stKsb307@ìsUûð&?^fË@€E·Ñš=¡hÜkŠ@'v20180525_00593_stKsb307@ìsYÊð?Oi@€E·Á==zgWkŠ@'v20180525_01164_stKsb307@ìs
!Q	?N@€Eª®=}DQkŠ@'v20180525_01166_stKsb307@ìs
7%[?Cè%@€EªÑ®=Ÿ¶kŠ@'v20180728_00561_stKsb307@ì{{¨Òó?l®@€E‰Cq=³ýÜkŠ@'v20180728_00563_stKsb307@ì{~]žA?xó=@€EˆšR=ÎìÇkŠ@'v20180730_00273_stKsb307@ì{A»Û¾,?÷b@€EÑ)>Ç>,¼Å@-p¤e¾"÷ÏEž•
D°¤¼DiÍA†öœ>L"kŠ@'v20180730_00275_stKsb307@ì{A¿
>?1r@€Ežb>~´kŠ@'v20180811_00069_stKsb307@ì|¿ó÷~?± @€E¥ñö=ûý>ë¡Þ@5¸d¾‰7LE£}®D°žFDiu/A†s¯>5;kŠ@'v20180813_00069_stKsb307@ì|ÿí¢4É?LtÛ@€EŠ'…=ÜzákŠ@'v20180813_00071_stKsb307@ì|ÿðВ?LG%@€E‰²¸=ك‡kŠ@'v20180814_00086_stKsb307@ì}¢Ï¸º?Ü@€E­c
>>X‹@HQìc¾›¥ãE«ŒD°"ZDih"Aˆ/â>N¹FkŠ@'v20180814_00088_stKsb307@ì}¥xDµ?¸&@€E­c\>cv@€.Ø@P£×e¾›¥ãE«)…CÚa'DhSTA‡Ûÿ>fÎykŠ@'v20180815_00081_stKsb307@ì}?®…>n?#Äé@€E˜`ì=ü@Ñ?Žº@$zád¾ A‰E—táD°oDijA†²Ø>0Y/kŠ@'v20180815_00083_stKsb307@ì}?±¿S?$ˆY@€E—ñf=ÚuÍ@OŠ@9™ša¾¤ZE•úCÚÍDhAºA…êÃ>:;ÛkŠ@'v20180826_00249_stKsb307@ì~¢–z«?Iê‡@€E'‹==˜/kŠ@'v20180826_00251_stKsb307@ì~¢ĝS?a3ò@€E'‹q=•™kŠ@'v20180828_00273_stKsb307@ì~áœ'"??¿A@€E"Ò=¤†´kŠ@'v20180828_00275_stKsb307@ì~á'êÑ?=Læ@€E"…==ŽÞkŠ@'v20180906_00177_stKsb307@ì€'wä"?5¸P@€E¬==ÅF¬kŠ@'v20180906_00179_stKsb307@쀅ŒŒ@?B7©@€E«\ì=Ç»

==> anc/pub_raw/L222_188_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:22
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="199">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:08">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  199 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:22' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Wƒ\jv20100327_00858_st  Ksb321@êþjö¥ä+? è^@€E"==ß­Ø                  ÀÀøÀÀ€ÀøWƒ\jv20100327_00862_st  Ksb321@êþjûãÑ ?-{@€E•`3=æÝ~                  ÀÀøÀÀ€ÀøWƒ\jv20100511_00544_st  Ksb321@ëÓ?4®÷@€E–‰®>ƒ÷¶                  ÀÀøÀÀ€ÀøWƒ\jv20100511_00548_st  Ksb321@ë&^ä?IJi@€E—X)>ÅÈ>                  ÀÀøÀÀ€ÀøWƒ\jv20100630_00531_st  Ksb321@ë
Ißԑ?b4!@€E'|á=Áaä                  ÀÀøÀÀ€ÀøWƒ\jv20100630_00535_st  Ksb321@ë
I%îO?]¥@€E'h3=Çç¨                  ÀÀøÀÀ€ÀøWƒ\jv20100825_00430_st  Ksb321@ëDëŸE€?+Ú@€E8{=¥$|                  ÀÀøÀÀ€ÀøWƒ\jv20100825_00434_st  Ksb321@ëDòÏÖB?(ë@@€ER=Åæ
                  ÀÀøÀÀ€ÀøWƒ\jv20110820_00788_st  Ksb321@ë>Fk+È?fôû@€E…Y
="/                  ÀÀøÀÀ€ÀøWƒ\jv20110820_00792_st  Ksb321@ë>FÁ—?c?¦@€E…Àf=`                  ÀÀøÀÀ€ÀøWƒ\jv20110913_00154_st  Ksb321@ëA@ªr.ò?Ö@€E­ø=íÊ©                  ÀÀøÀÀ€ÀøWƒ\jv20110913_00158_st  Ksb321@ëA@²d;i?Êt@€E®è×=ïà~                  ÀÀøÀÀ€ÀøWƒ\jv20110924_00466_st  Ksb321@ëB¢Öí\º?Qü.@€EÌ°×=Ñ_«                  ÀÀøÀÀ€ÀøWƒ\jv20110924_00470_st  Ksb321@ëB¢Ý$Óõ?aé@€EÌPf=ØÆ®                  ÀÀøÀÀ€ÀøWƒ\jv20110929_00242_st  Ksb321@ëCAÈ͞Ú?¢3Õ@€E«/{>±Ã                  ÀÀøÀÀ€ÀøWƒ\jv20110929_00246_st  Ksb321@ëCAÏ?[Üý@€Eª³
=ÓÊ2                  ÀÀøÀÀ€ÀøWƒ\jv20111009_00449_st  Ksb321@ëD"‹þP?`
¥@€E›E×=»"Œ                  ÀÀøÀÀ€ÀøWƒ\jv20111009_00453_st  Ksb321@ëD™ëXÔ?Zæ´@€EšÛ==Ê>'                  ÀÀøÀÀ€ÀøWƒ\jv20111020_00163_st  Ksb321@ëEáiD?eÀ@€EÙú\=ÝÝ+                  ÀÀøÀÀ€ÀøWƒ\jv20111023_00125_st  Ksb321@ëF@8Õ#ˆ?U3'@€E¢-Ã=­g                  ÀÀøÀÀ€ÀøWƒ\jv20111023_00129_st  Ksb321@ëF@?WÔR?`'Ž@€E¡]ì=î8=                  ÀÀøÀÀ€ÀøWƒ\jv20120316_00634_st  Ksb321@ëXkþð%l?Ü/@€E¤‡¸=¾íè                  ÀÀøÀÀ€ÀøWƒ\jv20120316_00638_st  Ksb321@ëXl"õ?%"ö@€E¥=üð                  ÀÀøÀÀ€ÀøWƒ\jv20120318_00675_st  Ksb321@ëXª±Öî?jÖ@€E£)f=ñs9                  ÀÀøÀÀ€ÀøWƒ\jv20120318_00679_st  Ksb321@ëXª¸<œé?3	!@€E£å
=ÿ®l                  ÀÀøÀÀ€ÀøWƒ\jv20120320_00481_st  Ksb321@ëXꚕ7_?	ôk@€E–D×>¸                  ÀÀøÀÀ€ÀøWƒ\jv20120320_00485_st  Ksb321@ëXê¡dÏ8?
VÖ@€E–óÃ=úë                  ÀÀøÀÀ€ÀøWƒ\jv20120402_00464_st  Ksb321@ëZˆu7úî?"…¹@€E¦²>'×                  ÀÀøÀÀ€ÀøWƒ\jv20120402_00468_st  Ksb321@ëZˆ{Òä"?ü@€E§ZR>§p                  ÀÀøÀÀ€ÀøWƒ\jv20120610_00408_st  Ksb321@ëc&q§?¥æ@€Eƒx¤>ÊXCFÒ°Aå
=b¾£×
EEDFúÑDÀ+;v20120610_00408_stA2ÌÍ<#×
?©ªakÏ¿€A2ÌÍ?àWƒ\jv20120610_00412_st  Ksb321@ëc&j¿ç?!o"@€E"S>,üÌBÞï6A»™šc¾'ñªEŠA®DݎúDÀ©hv20120610_00412_stA(ƒ<#×
?œ¾Iù!ÚÁA(ƒ?ÐWƒ\jv20120615_00508_st  Ksb321@ëcÅY쥰?@€E¡¸>áñv20120615_00508_stA)¥ã<#×
?™œ»?ÍÂÂÁA)¥ã?ÐWƒ\jv20120615_00512_st  Ksb321@ëcÅad¿?Û¤@€E P)=Øz=v20120615_00512_stA(í'<#×
?º…Õ¦IÁA(í'?ÐWƒ\jv20120616_00266_st  Ksb321@ëcãçÖs??.îú@€EŽhf=×ó§?82Al(öb¾šŸ¾E£DFéHDÀEv20120616_00266_stA0A‰<#×
?²®ÜÇæp⿀A0A‰?àWƒ\jv20120616_00270_st  Ksb321@ëcãîþ€N?ö@€EŒª\=ÔÔªAt,AÊ£×b¾œ¬E§¦{DݨbDÀj°v20120616_00270_stA0<#×
?®h|›†Ò¿€A0?àWƒ\jv20120623_00206_st  Ksb321@ëdÂeÕ!Z?¿m@€E¡øö=ßCé?ÚzAX(öb¾ A‰E´-šDFêDÀ=ºv20120623_00206_stA2{<#×
?®h|›†Ò¿€A2{?àWƒ\jv20120623_00210_st  Ksb321@ëdÂm7Py?)oQ@€E¢ò¸=Ýî.?Èà'@´(öd¾™™šE¨É\Dݾ=DÀZÉv20120623_00210_stA-X<#×
?©ªakÏÁA-X?ÐWƒ\jv20120623_00662_st  Ksb321@ëdÇ'IzÈ?8<Æ@€E'à==ÐP @Pÿ?@µÂb¾Á%EœI
DG;ÇDÀ¢v20120623_00662_stA+¥ã<#×
?²®ÜÇæpâÁA+¥ã?ÐWƒ\jv20120623_00666_st  Ksb321@ëdÇ/H'–?/Ä¥@€E'ùR=ЅV>æÀ0@ã×
b¾/E–PRDݙãDÀœƒv20120623_00666_stA+…<#×
?™œ»?ÍÂÂÁA+…?ÐWƒ\jv20120627_00405_st  Ksb321@ëeHFƒ·Û?9··@€Ež{¤="Ì?G¿¹?ð£×b¾ž¸REŸ
DFÿ\D¿ÙªA0ìÅ<}`¡v20120627_00405_stA//<#×
?®h|›†ÒÁA//?ÐWƒ\jv20120627_00409_st  Ksb321@ëeHNHÝê?LJ@€EŠ=Ètâ=…"ï@¸Rd¾ ÄœE ÇqDÝuPDÀÝÛA/Ü<<–<»v20120627_00409_stA/<#×
?®h|›†Ò¿€A/Ü<?'Ç—`Wƒ\jv20120630_00283_st  Ksb321@ëe¤&è—Y?
Gª@€Ežì>À.v20120630_00283_stA.°!<#×
?™œ»?ÍÂÂÁA.°!?ÐWƒ\jv20120630_00287_st  Ksb321@ëe¤.uXó?]@€Ež>A+ØA²ÌÍc¾˜"uE¡3
Dݖ¸DÀ‡
v20120630_00287_stA4¸R<#×
?®¹´á𨿀A4¸R?àWƒ\jv20120704_00482_st  Ksb321@ëf"yȸ?S°@€Ep¤=¶UŒ?6Û @"\b¾µ?}EâáDFêDÀ:^A2Jn<,Äv20120704_00482_stA/Sø<#×
?¸£t~Ó©¨ÁA/Sø?ÐWƒ\jv20120704_00486_st  Ksb321@ëf"}ŽK?Së•@€En¸)=ËÒã?
tí@£×c¾ž5?Eq'3D݁ÓDÀ±ìA21_<'1(v20120704_00486_stA1P<#×
?²®ÜÇæp⿀A21_?'&%Wƒ\jv20120705_00669_st  Ksb321@ëfC³VÉæ?[Io@€EYiì>´½?6í@c¾³¶FE`)HDFÓD¿ðA2j±<i2v20120705_00669_stA1…<#×
?²®ÜÇæp⿀A2j±?'­&@Wƒ\jv20120705_00673_st  Ksb321@ëfCºU¬/?Y›»@€EX¾=>Pk>y¬é?ìÌÍd¾´9XEa"¸DÝGßDÁV¸A25ü<¬Ëv20120705_00673_stA1²-<#×
?™œ»?Í¿€A25ü?•™`ÀWƒ\jv20120706_00458_st  Ksb321@ëfcGf"?—é@€EprÍ=úG>gGõAA™šc¾ ÄœE†®DFõ/DÀáv20120706_00458_stA5<#×
?®h|›†Ò¿€A5?àWƒ\jv20120706_00462_st  Ksb321@ëfcMä9{?zš@€EnÅ\=ñNä=—uy@n{c¾¤Ý/EtÅqD݆˜DÀ¸sA3'<Ž{v20120706_00462_stA.Ôþ<#×
?®h|›†ÒÁA.Ôþ?ÐWƒ\jv20120716_01051_st  Ksb321@ëg¦Ö(PV?T+§@€EŽ¡Í=‡©ð>ë^æ?¹™šc¾ ÄœEÀöDGD¿ïA6-¹<_~v20120716_01051_stA5•<#×
?®h|›†Ò¿€A6-¹?‹ó¯ÀWƒ\jv20120716_01055_st  Ksb321@ëg¦Ü·¶?Fb–@€EŽ+Í=²˜>º‡@Qìc¾¯ E'<fDÝnDÀ–áA5·ß<¡"ùv20120716_01055_stA5©ü<#×
?©ªakÏ¿€A5·ß?"2 Wƒ\jv20120718_00408_st  Ksb321@ëgârÙv~?!ž¼@€Eª~á=ë>Ó@Îffb¾¦éyE°RDF˜DÀ–v20120718_00408_stA4ñª<#×
?©ªakÏÁA4ñª?ÐWƒ\jv20120718_00412_st  Ksb321@ëgây|þ®?&¿*@€Eªš=Ö~Ý>‡.g@©G®c¾¦éyEª?HDݍDÀƒçv20120718_00412_stA333<#×
?®h|›†ÒÁA333?ÐWƒ\jv20120720_00325_st  Ksb321@ëh%]u‹?$çø@€Eƒ
=Èv='È÷@:áHa¾©xÕE"jáDGÝDÀ	'A7±æ<‹Ôv20120720_00325_stA3 <#×
?²®ÜÇæpâÁA3 ?ÐWƒ\jv20120720_00329_st  Ksb321@ëh%dÀš?!/¯@€E'3=¹ª$?
á™@"33a¾ª~úEƒª)DÝrVDÀ›ÏA6«·<®ì«v20120720_00329_stA6^5<#×
?©ªakÏ¿€A6«·?•Ý•`Wƒ\jv20120723_00606_st  Ksb321@ëh"O¤îa?M8@€E¿=Åé(<¶Yy?Š=qb¾˜"uEÛDG'+DÀ/3A8_<6è¦v20120723_00606_stA7ïž<#×
?²®ÜÇæp⿀A8_?†ÝÀWƒ\jv20120723_00610_st  Ksb321@ëh"V,œì?@n@€E'8ì=Þ¸=™Þc@33e¾—PEùÃDݳLDÀDJA8-ó<•A•v20120723_00610_stA7®<#×
?©ªakÏ¿€A8-ó?'¨2 Wƒ\jv20120724_00651_st  Ksb321@ëh¦  É?jŠ@€E'R=±ü?fÀÁ@¦{c¾‰º^EÈDGD¿òúv20120724_00651_stA4ÌÍ<#×
?²®ÜÇæpâÁA4ÌÍ?ÐWƒ\jv20120724_00655_st  Ksb321@ëh¦¦±Z+?%³W@€E'l\=ì6o?s
@7
=b¾'ñªEÓ®D݋TDÀ")A7÷p<hɳv20120724_00655_stA7¡Ë<#×
?²®ÜÇæp⿀A7÷p?6`Wƒ\jv20120804_00835_st  Ksb321@ëj˜Üªæ?U,@€EŒwì=³<¼>çÎê?¥¸c¾° ÅEÅ\DGÕD¿õ'A:ö'<"qßv20120804_00835_stA:j<#×
?©ªakÏ¿€A:ö'?'n;àWƒ\jv20120804_00839_st  Ksb321@ëjŸb›×?eóø@€EŒ³q=˜Th?'¡F?Î{b¾¨õÃEŽ¤D݈ZDÀ­HA:Ø:<¨ºv20120804_00839_stA:ff<#×
?"–­Èrú¿€A:Ø:?•÷@Wƒ\jv20120806_00337_st  Ksb321@ëjFAc1Ô?¦w@€E†çÍ=®ë±?'Ê?!G®c¾²-E‡yHDFß+D¿ó#A;¬q=CÍv20120806_00337_stA;%<#×
?º…Õ¦I¿€A;¬q?¨`Ù Wƒ\jv20120806_00341_st  Ksb321@ëjFGœ?"˜@€Eˆq=¬¬?»¤9?B\c¾¬1EˆãÃDݸîDÀt¬A;§N= úv20120806_00341_stA;\)<#×
?©ªakÏ¿€A;§N?¡ä@Wƒ\jv20120820_00339_st  Ksb321@ël÷>5?
Ê@€E…˜
=ғs?#HÜ@å¸a¾¡ÊÁE‡µšDG
DÀv20120820_00339_stA9&é<#×
?¸£t~Ó©¨ÁA9&é?ÐWƒ\jv20120820_00343_st  Ksb321@ëlýqÅÀ?ðÒ@€E…úH=ÙëÂv20120820_00343_stA6"<#×
?©ªakÏÁA6"?ÐWƒ\jv20120821_00096_st  Ksb321@ël!à¥÷÷?ûÏ@€Em…>
ß,<å@'\b¾›¥ãE3DG1üDÀ*éA>PA<ۆgv20120821_00096_stA9
=<#×
?²®ÜÇæpâÁA9
=?ÐWƒ\jv20120821_00100_st  Ksb321@ël!çÜ$?O4@€ED¤=çÔ²>YŠñ@s×
b¾—
=EŠÛ×DÝ»çDÀc¾A=â<²~—v20120821_00100_stA=hs<#×
?©ªakÏ¿€A=â?–OÒàWƒ\jv20120822_00175_st  Ksb321@ëlDP>ò.?>Tn@€EoÙ3=Æ<<U"?èõÃa¾¦ffEtšDGÁDÀ¾A>°p<jcv20120822_00175_stA=ïž<#×
?²®ÜÇæp⿀A>°p?A`Wƒ\jv20120822_00179_st  Ksb321@ëlDVtÁH?T˜Š@€Ep<)=ÊÀÔ@bgh?¨õÃb¾¬‹DEsYDÝ©`DÀk®A>¬ý<§ßv20120822_00179_stA>"<#×
?©ªakÏ¿€A>¬ý?"´ûàWƒ\jv20130511_00757_st  Ksb321@ë,m×I?¬ZE@€E£ƒ…=ŽÀì=$F÷?J=qZ¾È´9E¢qDFÐDÀAfüÄ=¿Ú                  ÀÀøÀÀ€AfüÄ?·ûX@Wƒ\jv20130511_00761_st  Ksb321@ë3¸#r?¦7£@€E¢Cq=œ¢Ä>‹×è?Š=qA¾Ót¼E¡tfDÝɪDÀ8BAj<þ=úKˆ                  ÀÀøÀÀ€Aj<þ?¿IqWƒ\jv20130620_00798_st  Ksb321@ë''æÚj?B@€EC²¤= ¢¸>5¼?fffb¾bNE?ˆ¤DFØöDÀðAiª<´	è                  ÀÀøÀÀ€Aiª?–=Wƒ\jv20130620_00802_st  Ksb321@ë'‰©—>?Nk²@€EE[
=³Y¼>œ/?…¸c¾£SøEC'\DÝäjDÀ8ƒAhüe<¹FÑ                  ÀÀøÀÀ€Ahüe?—(Ú Wƒ\jv20130702_00182_st  Ksb321@듁u)½"?"!@€E³ÚH>f9?!¶?•Âc¾œ¬E³4áDFÓ¶DÀk3AihŒ<ÈÙ                  ÀÀøÀÀ€AihŒ?™» Wƒ\jv20130702_00186_st  Ksb321@듁{çQ³?en@€E³Dš=ò/­?,±Ô?â\d¾—PE±t¸DÞ'D¿ÇTAi|=ÊÕ                  ÀÀøÀÀ€Ai|?¡ÙZ Wƒ\jv20130702_00422_st  Ksb321@듃ƒRà?
´6@€E–¯á=և'=08a?ÌÌÍc¾­'hE–ÇÃDFë…DÀbéAiÂÜ<üòj                  ÀÀøÀÀ€AiÂÜ?ŸžM@Wƒ\jv20130702_00426_st  Ksb321@듃‰Ù^?	ý @€E–w
=Î->áÏ?³33b¾§ïžE•¦¤DÞ¦D¿çuAiÕb<þÓã                  ÀÀøÀÀ€AiÕb?ŸÚ|`Wƒ\jv20130703_00136_st  Ksb321@든Ž€V'?–j@€EŠ›ö=¼¨ô>"<?¯\)c¾¤Ý/E‹JáDFÖfDÀgTAi¦°<Õ®_                  ÀÀøÀÀ€Ai¦°?šµËàWƒ\jv20130703_00140_st  Ksb321@든•:"‹?X¨@€EˆÕš=·ˆ?ç?×
=b¾©xÕE‡þ)DÞD¿½Ai ô=lˆ                  ÀÀøÀÀ€Ai ô?¢M'Wƒ\jv20130703_00328_st  Ksb321@듢61?!èž@€E·=ñ±Ì>Pñ{?ŒÌÍb¾¦éyE'/3DF̋DÀ^wAi¥Þ<ÁÝ                  ÀÀøÀÀ€Ai¥Þ?˜/û Wƒ\jv20130703_00332_st  Ksb321@듢<Ð`*?1ÓÖ@€E'©ö=t>Úå?fffc¾° ÅE«…DÞþD¿æÙAiª<ªoô                  ÀÀøÀÀ€Aiª?•Mþ€Wƒ\jv20130703_00520_st  Ksb321@듣Ùî~"?Ÿ@€E|ÿš>•º?Ýßò?ž¸Rb¾•E{®¸DFìÝDÀKÏAis~<̨                  ÀÀøÀÀ€Ais~?™'ÕWƒ\jv20130703_00524_st  Ksb321@듣à¶ôž?
lÛ@€E{l=ÑŒ?œ—}?§®c¾"÷ÏEyšDÞDÀ	šAiD=D                  ÀÀøÀÀ€AiD? €@Wƒ\jv20130705_00360_st  Ksb321@ë"á±1[?_[æ@€E‰c==Tp=؀Ð?™™šc¾«…E‰«…DF³#DÀmPAk<ÿÕp                  ÀÀøÀÀ€Ak?Ÿú®Wƒ\jv20130705_00364_st  Ksb321@ë"á·uØI?MÜ@€E‰NR='5¤>€ïÁ?"zác¾¦éyEˆÝ®DÞVD¿à)Ajäk={'                  ÀÀøÀÀ€Ajäk?¡op@Wƒ\jv20130705_00888_st  Ksb321@ë"æA?ۍ?|¹@€Ekš="¬                  ÀÀøÀÀ€ÀøWƒ\jv20130705_00892_st  Ksb321@ë"æHSf?"ôÖ@€Ejná=v'Ð=h?†ffd¾©xÕEh)DÝњDÀw®Ak±]=@&                  ÀÀøÀÀ€Ak±]?¨ÀWƒ\jv20130705_01160_st  Ksb321@ë"éFM¬±?‹Z6@€E"š=´3¬>FóD?¥¸a¾¶E¢EƒÀÍDFùD¿ØAlŸ]="íó                  ÀÀøÀÀ€AlŸ]?²}¾`Wƒ\jv20130705_01164_st  Ksb321@ë"éMŜ?Œ=²@€Eƒù=H>,1Þ?Š=qd¾±©üE'½
DÝÖfDÀb˜Ak9Y=z                   ÀÀøÀÀ€Ak9Y?¯DWƒ\jv20130706_00759_st  Ksb321@ë",kc%?²á@€E‰»¤=¦!¨?VI'?G®b¾'n˜Eˆq3DG…DÀ,Aj%3<ÀŠY                  ÀÀøÀÀ€Aj%3?˜K Wƒ\jv20130706_00763_st  Ksb321@ë"3'Úº?*Ÿ!@€E‰ÉÍ=¦ð<Ջ?—
=c¾ª~úE‰DÝï3DÀ4¤Aj$m<ÓÆt                  ÀÀøÀÀ€Aj$m?šx΀Wƒ\jv20130710_00324_st  Ksb321@딂{àZ?†Ž@€Ež!
>>àÒ?†ffb¾›"ÑEž,öDFòNDÀ[mAi\Ö<DŽo                  ÀÀøÀÀ€Ai\Ö?˜ðàWƒ\jv20130710_00328_st  Ksb321@딂µ\n?!5‡@€EŸ ®=õ'Î?¬?±ë…c¾•Ežª{DÞ$JD¿ÙšAi-Ã=¨Q                  ÀÀøÀÀ€Ai-Ã? µ
 Wƒ\jv20130805_00034_st  Ksb321@뗿/ÍË?vw•@€E¯³==žn$?Ç$?"33b¾ A‰E¯DDFÈÅDÀVfAoi=-XÖ                  ÀÀøÀÀ€Aoi?¥«ÀWƒ\jv20130805_00038_st  Ksb321@뗿5Û¿.?Ž—y@€E¯yÍ=åÙ6?+M/?°£×c¾¨r°E®4áDÞ8D¿ÁXAoX=ºc                  ÀÀøÀÀ€AoX?·LbWƒ\jv20130805_00490_st  Ksb321@ë—Ão´Xb?8š@@€E¤"Ã=¸ûÔ>i¤<?™™šb¾¥`BE¢š=DG¨DÀ*òAm!`<ñJæ                  ÀÀøÀÀ€Am!`?ž)\ÀWƒ\jv20130805_00494_st  Ksb321@ë—Ãv†"¯?6¹N@€E¥sÃ=ž!œ>J2?—
=d¾¦éyE¤:DÝôåDÀ$bAmlè<ãUW                  ÀÀøÀÀ€Amlè?œjªàWƒ\jv20130806_00499_st  Ksb321@ë—ãî²{?+´@€E '3=°{à>«e
?ª=qb¾¢MÓEž RDGƒDÀ/¶Al›{<ø!                  ÀÀøÀÀ€Al›{?Ÿ ÀWƒ\jv20130806_00503_st  Ksb321@ë—㈉F:?)Ñ7@€E g×=´='õE?záHc¾¨õÃEŸ4=DÝåüDÀ%ÓAlÁ[<ÁžÃ                  ÀÀøÀÀ€AlÁ[?˜3Ø`Wƒ\jv20130807_00395_st  Ksb321@ë˜áo±"?D4a@€E'@š="¹Ì?\Ó?§®b¾µÂE»3DF÷;DÀÓAlI$=G                  ÀÀøÀÀ€AlI$? £¨àWƒ\jv20130807_00399_st  Ksb321@ë˜èS÷?Lë@€E'5q>=L>$8b?…¸d¾/EýqDÝãTDÀ¼Al›<·«¬                  ÀÀøÀÀ€Al›?–õu€Wƒ\jv20130809_00691_st  Ksb321@ë˜F)ª³È?›·@€EyTR>
ØÃ>&±Ï?záHb¾µ?}Eu—…DFØD¿ÎAn(p=–À"                  ÀÀøÀÀ€An(p?²Ø€Wƒ\jv20130809_00695_st  Ksb321@ë˜F6]}?žOë@€Ewöö=¯Ü@>eô6?€d¾¬1EuTÍDÝÕ7DÀAXAl®?=pxæ                  ÀÀøÀÀ€Al®??®ÀWƒ\jv20130821_00472_st  Ksb321@ë™Ã"(?9|ð@€Ež0=ª%p>—þ;?\)b¾£×
EœHDG.5DÀáAn¡·<åÅ                  ÀÀøÀÀ€An¡·?œ¸£`Wƒ\jv20130821_00476_st  Ksb321@ë™ÃΟ‹?4ãØ@€Eø)= ™\=ªe‡?£×d¾¬1Eœ¼DÝñ'DÀ=ìAn¢ë<Ú&:                  ÀÀøÀÀ€An¢ë?›DÇ@Wƒ\jv20130831_00228_st  Ksb321@뛏—b?OÐ`@€E–L==¯dT>­?ÁG®L¾—
=E"Ù3DGDÀ@öAmÓ="ą                  ÀÀøÀÀ€AmÓ?¤X Wƒ\jv20130831_00232_st  Ksb321@ë›lÀÉ?Rx@€E–<¸=¶–°>ô?9?Y™šc¾–E•)DÞTD¿øAl¹<҈j                  ÀÀøÀÀ€Al¹?šQ
@Wƒ\jv20130831_00396_st  Ksb321@ë›vÖÜ?•¨¼@€E˜š=a¥(=ø?}p¤c¾Æ§ðE–
DFÿ
DÀ!Ao^,=§hv                  ÀÀøÀÀ€Ao^,?´íÀWƒ\jv20130831_00400_st  Ksb321@ë›}ìåq?‡<@€E˜AÃ=؀X>´;í?¢\c¾»çmE—>)DÝòDÀ;çAo»{=`åƒ                  ÀÀøÀÀ€Ao»{?¬°`Wƒ\jv20130901_00516_st  Ksb321@ë›#N,îË?}J7@€E Âq=šäO?>‡?¡G®a¾ª~úEŸ3DFýD¿úNApdŽ=]ÞÆ                  ÀÀøÀÀ€ApdŽ?«»ØÀWƒ\jv20130901_00520_st  Ksb321@ë›#TÃ×?g‡X@€EŸÀÃ=˜œ˜?@ªã?¡G®d¾£×
Ež]HDÞßDÀ!ªAo`Š=7ʝ                  ÀÀøÀÀ€Ao`Š?¦ùS Wƒ\jv20130902_00382_st  Ksb321@ë›B±t;ç?KD@€E" 3=°®;¸x?'\b¾œ(öE'¾¸DFõÓDÀ-Ao ×<ëM                  ÀÀøÀÀ€Ao ×?b	 Wƒ\jv20130902_00386_st  Ksb321@ë›B·íÄ?SV@€E"~×=¾m@?·ÿ?‡®c¾¢ÐåE'è¤DÝêÉDÀ4´An^ù<ÿ«s                  ÀÀøÀÀ€An^ù?Ÿõn`Wƒ\jv20130927_00399_st  Ksb321@ëžbcຕ?·5Ú@€E2…=Äu|@Ù1?£×
a¾²-Eø{DFÖ¨D¿ô"Asêl><ü=                  ÀÀøÀÀ€Asêl?ǟ‡ Wƒ\jv20130927_00403_st  Ksb321@ëžbj{(À?©—š@€E'Ó==–ð?åÿ&?ˆõÃc¾½ó¶E)DÝêfDÀ7–Aq®=çFê                  ÀÀøÀÀ€Aq®?¼èÝ@Wƒ\jv20131007_00072_st  Ksb321@럟ËÎÅ ?Fû"@€E¸Eö=è@?O?¼(öb¾˜bEµ­DFôÝDÀÙAqS=/½                  ÀÀøÀÀ€AqS?¥øW Wƒ\jv20131007_00076_st  Ksb321@럟Ñøjà?J6]@€E¸)>L?¾ž?…¸d¾š¬E¶ÃDÝñHDÀ/TApõš<ëHÆ                  ÀÀøÀÀ€Apõš?iÀWƒ\jv20140317_00351_st  Ksb321@ë³ÉÅY?@»Í@€EŸèÃ=éó¥?æJj?Î{c¾š¬E Q
DFLDÀuyA~˜=˜h=                  ÀÀøÀÀ€A~˜?³
 Wƒ\jv20140317_00355_st  Ksb321@ë³ÉËé¸k?8é0@€E ­Í=ùš?¹A?Ñë…S¾¬1E 8{DÞVD¿±'A}³=rlQ                  ÀÀøÀÀ€A}³?®MŠ Wƒ\jv20140325_00435_st  Ksb321@ë´Êô¯š7?î@€E›á>ê|@q4?ñë…=¾ŒÌÍE›²¤DFËDÀjÁA€=šxÕ                  ÀÀøÀÀ€A€?³O Wƒ\jv20140325_00439_st  Ksb321@ë´Êûd	•?Ú@€E›X3>æ>è¨J@e¾˜"uEšºDÝþD¿ØZA~g=¥«ì                  ÀÀøÀÀ€A~g?´µ}€Wƒ\jv20140328_00536_st  Ksb321@ëµ,Œ×©?.ÈU@€E'»¤=µi>7:æ?ó33c¾¥`BE'‡DFÑ'DÀPåAz;Æ={g                  ÀÀøÀÀ€Az;Æ?¯clàWƒ\jv20140328_00540_st  Ksb321@ëµ,"íV?<‡"@€E'ù…=Çsì=n'ì?ˆõÃb¾Ÿ¾wE÷3DÝîVD¿ìAzqa=jj                  ÀÀøÀÀ€Azqa?¢ÍM@Wƒ\jv20140511_00498_st  Ksb321@뺥Áx±?B[!@€E–îR=‹[$>0nd?øQìa¾¡ÊÁE–¦áDF³#DÀ\œA€8="¶ß                  ÀÀøÀÀ€A€8?°–ÛàWƒ\jv20140511_00502_st  Ksb321@뺥ÇÙӛ?^Å¿@€E˜¹š=}à>¸sÿ@¸Rb¾²-E—øáDÝî^D¿õ‰A€C=®‡†                  ÀÀøÀÀ€A€C?µÐðÀWƒ\jv20140512_00353_st  Ksb321@ëºÄÄóYÔ?aöl@€E‡Šá=œ¥¨?~ü@záa¾"ýôE‡ß®DF¼JDÀJ%A€Ê=¿óB                  ÀÀøÀÀ€A€Ê?·þh@Wƒ\jv20140512_00357_st  Ksb321@ëºÄËn®4?PåÎ@€Eˆ)=Ü
?¬U?ºáHd¾™‡E‡?3DÝãD¿ÑqA~»N=³VÒ                  ÀÀøÀÀ€A~»N?¶jÚ@Wƒ\jv20140526_00787_st  Ksb321@뼆Löbó?.0£@€E¤=R=^$g                  ÀÀøÀÀ€ÀøWƒ\jv20140526_00791_st  Ksb321@뼆S¶¶`?ò@€E¤
¸=jÐè                  ÀÀøÀÀ€ÀøWƒ\jv20140528_00518_st  Ksb321@ë¼Æ"¦,û?PAø@€Eƒa
=Ò=V>€¡@×
b¾¨õÃEƒdRDG+DÀ=AÀ®=¿¼¼                  ÀÀøÀÀ€AÀ®?·÷—€Wƒ\jv20140528_00522_st  Ksb321@ë¼Æ‹~Ùz?UèŽ@€EƒÜf=Éx?ÃÀ?Ã×
b¾¥`BE'¼{DÝÛdDÀNA€.G=kn                  ÀÀøÀÀ€A€.G?­mÀ`Wƒ\jv20140604_00458_st  Ksb321@ë½£ë+]?mE'@€EˆÁR=ÚvÅ<0rh@…c¾œ¬E‰ŠáDF˜öDÀc\A€Ÿ#>u                  ÀÀøÀÀ€A€Ÿ#?À.¢ Wƒ\jv20140604_00462_st  Ksb321@ë½£Z–O?W×@€Eˆ®{=ÑÜ;Ά@¸d¾­'hE‡ÚöDÝïuD¿ÜA'ˆw=é
S                  ÀÀøÀÀ€A'ˆw?½!J`Wƒ\jv20140607_00631_st  Ksb321@뾡)U?cÌ_@€EL©…=ßm¥=/üf@×
c¾«…ELDFåÃDÀHRAâƒ=çæo                  ÀÀøÀÀ€Aâƒ?¼üÍàWƒ\jv20140607_00635_st  Ksb321@뾧ÐÔn?eµê@€ELüá=Í%W?
€ì?æffb¾§ïžEKYqDÝÓTDÀA€Ò(=¬G*                  ÀÀøÀÀ€A€Ò(?µˆå@Wƒ\jv20140615_00187_st  Ksb321@ë¿	JEôV?‰¬Û@€E±›="%œ                  ÀÀøÀÀ€ÀøWƒ\jv20140615_00191_st  Ksb321@ë¿	P±Hb?Rá(@€E±@R='mÜ=·r?èõÃe¾¡ÊÁE¯âDÝΠDÀ6A€Žw=""Y                  ÀÀøÀÀ€A€Žw?²"K Wƒ\jv20140619_00715_st  Ksb321@뿅½æŠ¹?{ÙU@€E£Ïö=? =R_×@¸b¾° ÅE£áÃDG"°DÀ!šA'×c>Lu                  ÀÀøÀÀ€A'×c?Ã	Ž Wƒ\jv20140619_00719_st  Ksb321@뿅Äþ'?b¶F@€E£^H=œÇ">²a@e¾/E¢)\DݹHDÀSÇAw=ÊÅ                  ÀÀøÀÀ€Aw?¹A Wƒ\jv20140621_00560_st  Ksb321@ë¿ÄŽa?)—\@€E"ä…= ñ°?ÙI@-p¤c¾£SøE•f¸DFýôDÀf^A€°¹=ÛÃô                  ÀÀøÀÀ€A€°¹?»x~€Wƒ\jv20140621_00564_st  Ksb321@ë¿Ä%ç«J?NÍ@€E"àÍ=¯b":ûšk?·
=c¾«E'¬DÝæwDÀ"At=ƒ»Õ                  ÀÀøÀÀ€At?°wz Wƒ\jv20140624_00671_st  Ksb321@ëÀ'Þg)?G×í@€EßÃ=Õ2Ú?¬û@33b¾˜bEöfDFãDÀA'ܘ=òA                  ÀÀøÀÀ€A'ܘ?¾@H Wƒ\jv20140624_00675_st  Ksb321@ëÀ'õ?I·k@€EØ®=Œo=ö*Í@ë…e¾«EEÃDÝ»uDÀOA€"ª=¥Ëµ                  ÀÀøÀÀ€A€"ª?´¹v Wƒ\jv20140628_00242_st  Ksb321@ëÀ¡q5õ?J6Ç@€E•?3=±=t>'×@ÌÍb¾£SøE•µ3DFޘDÀ^-AVç=Ýw†                  ÀÀøÀÀ€AVç?»®ðÀWƒ\jv20140628_00246_st  Ksb321@ëÀ¡w–yÿ?'k®@€E"åÍ=~ª?Í+@33b¾©xÕE"b=DÝï;D¿ç+A>>+éi                  ÀÀøÀÀ€A>?Å}- Wƒ\jv20140628_00812_st  Ksb321@ëÀ§Ìà?=>®@€EmÒö=¤u€>y*?ÚáHb¾£×
EkéqDFéËD¿üîA\Û=Œ0                  ÀÀøÀÀ€A\Û?±† Wƒ\jv20140628_00816_st  Ksb321@ëÀ§Óà §?0ë@€En{=š,T?âÒ?±ë…e¾ A‰EkP)DÝÔÕDÀS×AïA=V*                  ÀÀøÀÀ€AïA?ªÅAàWƒ\jv20140701_00589_st  Ksb321@ëÁ×ys´?@°¦@€E†$ì=Æòü>5ñ?@c¾«…E…°¤DFÜZDÀY‰A€N9=³.ò                  ÀÀøÀÀ€A€N9?¶eÞ@Wƒ\jv20140701_00593_st  Ksb321@ëÁÞ«?GáS@€Eƒ‹R=‹ã¼=š¤ ?Ç®c¾©ûçE'LfDÝñ'DÀ3A€n=œL¨                  ÀÀøÀÀ€A€n?³‰•Wƒ\jv20140703_01159_st  Ksb321@ëÁJqw±½?Èq@€EŽa)=ô
¥?£´?Ÿb¾»dZEŒušDFªDÀ
'A~£©>¸þ                  ÀÀøÀÀ€A~£©?×ÿÀWƒ\jv20140703_01163_st  Ksb321@ëÁJx-˜ê?ßüã@€Esì=¿1                  ÀÀøÀÀ€ÀøWƒ\jv20140906_00280_st  Ksb321@ëÉe ® d?'I"@€E¤r=> >ý4¶@Qìa¾œ(öE¤ÃDFµD¿äA"b@>)6d                  ÀÀøÀÀ€A"b@?Å&̀Wƒ\jv20140906_00284_st  Ksb321@ëÉe'nß1?ppé@€E¥Zì><s=õ¥å@ÌÍe¾©xÕE¤'RDÝË
DÀHA'ãÝ>	þ                  ÀÀøÀÀ€A'ãÝ?Á?ÀWƒ\jv20140926_00265_st  Ksb321@ëËâÉSuô?>¦@€E¹3="°?8?å¸c¾š¬E¶')DFՁD¿ø1Aw/=«¸y                  ÀÀøÀÀ€Aw/?µw Wƒ\jv20140926_00269_st  Ksb321@ëËâÒÝG™?;Û@€E¹ò
=¦©t<‡H?ó33d¾—
=E¸Ñ3DÝ·ÏDÀbNAËk=ìÕ¸                  ÀÀøÀÀ€AËk?½š·Wƒ\jv20150721_00151_st  Ksb321@ëñáhv?5bG@€E©'
=©#H=,Å@4záb¾—
=Eªt=DF'DÀ‹ÇA…(i>·n                  ÀÀøÀÀ€A…(i?ÁöíÀWƒ\jv20150721_00155_st  Ksb321@ëñçÏr?>Aš@€E«l=Ì
_?L­¹@áHb¾—
=E©ášDÝ÷¦DÀÛA",œ>—                  ÀÀøÀÀ€A",œ?'àÀWƒ\jv20150725_00259_st  Ksb321@ëñ¡^Æ+?#ô@€E¶µá=Ĉ4?Ô's@6ffa¾–‡+E¶©
DF¼ÝDÀ?¾A"j%>b                  ÀÀøÀÀ€A"j%?Ã"¬@Wƒ\jv20150725_00263_st  Ksb321@ëñ¡eÄ4Î?@€E·+=·7$>u×S?èõÃc¾ ÄœE¶/ÃDÝð"DÀ%PA"£5=á}"                  ÀÀøÀÀ€A"£5?¼/²€Wƒ\jv20150725_00955_st  Ksb321@ëñ§²ï?†O@€EÀ­f=±˜À<â¶@&ffb¾†§ðE¾i®DF«¶D¿æ=A‡º¸>>¸Ö                  ÀÀøÀÀ€A‡º¸?Ç×ÀWƒ\jv20150725_00959_st  Ksb321@ëñ§–"ì"?4ò¦@€EÁ£á=ÙNI?J™@ffc¾'n˜E¿¸DݵDÀeÓA†	Š>!äi                  ÀÀøÀÀ€A†	Š?Ä< Wƒ\jv20150807_00394_st  Ksb321@ëóC3¥ŽÅ?k»^@€EÄ®=ˆEø                  ÀÀøÀÀ€ÀøWƒ\jv20150807_00398_st  Ksb321@ëóC9‹a?eV@€E,{=j>I                  ÀÀøÀÀ€ÀøWƒ\jv20150810_00883_st  Ksb321@ëó§/Ëåq?§g@€EƒT×=¡á´                  ÀÀøÀÀ€ÀøWƒ\jv20150810_00887_st  Ksb321@ëó§5PŸ*?¯ät@€E'K=^Í_                  ÀÀøÀÀ€ÀøWƒ\jv20150906_00315_st  Ksb321@ë÷'¡"?'ø@€Eøö=¥Í|                  ÀÀøÀÀ€ÀøWƒ\jv20150906_00319_st  Ksb321@ë÷—†d3?yï@€EŒÃ3='-Ä                  ÀÀøÀÀ€ÀøWƒ\jv20150907_00343_st  Ksb321@ë÷"Qîµ*? ‡@€E"ˆ=šïØ                  ÀÀøÀÀ€ÀøWƒ\jv20150907_00347_st  Ksb321@ë÷"Wj?Ë!@€E"ƒ×=w)                  ÀÀøÀÀ€ÀøWƒ\jv20160710_00652_st  Ksb321@ì…']'x?4î›@€E|ì='"Ø>'ç÷?ï\)a¾£×
E|9šDF¼‹DÀ>-A‡'=ÿŒN                  ÀÀøÀÀ€A‡'?¿ñ‰ÀWƒ\jv20160710_00656_st  Ksb321@ì…‰Hé~?(è¬@€E}›ì=ßÛ±>…ª|@õÃd¾©xÕE|¤ÍDÝÞDÀiPA†»e=ô'£                  ÀÀøÀÀ€A†»e?¾T`Wƒ\jv20170620_01067_st  Ksb321@ìH©±×2×?™¶@€E™)= YÄ                  ÀÀøÀÀ€ÀøWƒ\jv20170620_01071_st  Ksb321@ìH©·(?Œ¿=@€E˜á®="ÉÌ                  ÀÀøÀÀ€ÀøWƒ\jv20170628_01257_st  Ksb321@ìI©/|šZ?>@€E"ø3=ÐNÔ                  ÀÀøÀÀ€ÀøWƒ\jv20170628_01261_st  Ksb321@ìI©5aü?ì@€E…==†x8                  ÀÀøÀÀ€ÀøWƒ\jv20180430_00415_st  Ksb321@ìoìÂn6?-ˆ@€Eìf=žcH                  ÀÀøÀÀ€ÀøWƒ\jv20180430_00419_st  Ksb321@ìoìÈe»?,áü@€Eì|®=žø                   ÀÀøÀÀ€ÀøWƒ\jv20180525_00613_st  Ksb321@ìs~rf¥?iš(@€E³±\=Ÿ                  ÀÀøÀÀ€ÀøWƒ\jv20180525_00617_st  Ksb321@ìs"'ƒ?€Õ@€E³'¤=Špü                  ÀÀøÀÀ€ÀøWƒ\jv20180525_01186_st  Ksb321@ìs
3áô§?]Î×@€E­ëR=1Œ                  ÀÀøÀÀ€ÀøWƒ\jv20180525_01190_st  Ksb321@ìs
:0M%?kä}@€E®È=r€h                  ÀÀøÀÀ€ÀøWƒ\jv20180728_00535_st  Ksb321@ì{Ké'v?ˆW@€E"ñ…="+Ä                  ÀÀøÀÀ€ÀøWƒ\jv20180728_00539_st  Ksb321@ì{RE7?Né¢@€E†2R=×0                  ÀÀøÀÀ€ÀøWƒ\jv20180730_00247_st  Ksb321@ì{A,£Í?9ó@€E›¤Í>05                  ÀÀøÀÀ€ÀøWƒ\jv20180730_00251_st  Ksb321@ì{A"/r3?
œA@€E<=>-K                  ÀÀøÀÀ€ÀøWƒ\jv20180813_00139_st  Ksb321@ì}Ù¾?+''@€E'<ö=ú–ý                  ÀÀøÀÀ€ÀøWƒ\jv20180813_00143_st  Ksb321@ì}ßDÔE?5n@€E'$\=Å.                   ÀÀøÀÀ€ÀøWƒ\jv20180814_00180_st  Ksb321@ì}!3ˆ³m?Sã,@€E¢.=éҗ                  ÀÀøÀÀ€ÀøWƒ\jv20180814_00184_st  Ksb321@ì}!9øYn?q
É@€E¢²ö=£ÆX                  ÀÀøÀÀ€ÀøWƒ\jv20180815_00055_st  Ksb321@ì}?zڗ?L½Ü@€E—)=èAu                  ÀÀøÀÀ€ÀøWƒ\jv20180815_00059_st  Ksb321@ì}?6á¾?FÐÐ@€E˜Å¤>
>                  ÀÀøÀÀ€ÀøWƒ\jv20180826_00223_st  Ksb321@ì~¡åT]z?";@€E'¡=É=                  ÀÀøÀÀ€ÀøWƒ\jv20180826_00227_st  Ksb321@ì~¡ëI_E?9Ñ/@€E'U…=ºD                  ÀÀøÀÀ€ÀøWƒ\jv20180828_00247_st  Ksb321@ì~áIÓ¾Y??õ×@€E'ý×=§Ê,                  ÀÀøÀÀ€ÀøWƒ\jv20180828_00251_st  Ksb321@ì~áPo{?A<ø@€E"?×=­Ä                  ÀÀøÀÀ€ÀøWƒ\jv20180906_00247_st  Ksb321@ì€̕"? 2+@€E =¼                  ÀÀøÀÀ€ÀøWƒ\jv20180906_00251_st  Ksb321@ì€Ó"?3"4@€E¡hÍ=ϸe                  ÀÀøÀÀ€ÀøWƒ\jv20190807_01003_st  Ksb321@ì©æÕúH?­§:@€EŒ›×=Ó                  ÀÀøÀÀ€ÀøWƒ\jv20190807_01007_st  Ksb321@ì©æÛa?‹?'0›@€EŒO×=ÖY©                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_189_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  166 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ¼šDév20100708_00773_stKsb291@ëJ ,Æ?A2þ@€E–ÑÃ=·Ú¨@I4@/\)e¾šŸ¾E–ç3DlNéC§+¦A…7>4§R¼šDév20100708_00775_stKsb291@ëJã°¿?Cý·@€E–ø=ØV>Äoz@)™š^¾Á‰7E™ÃDñ,CŸVA†t>4ñ¼šDév20100828_00406_stKsb291@ë¥֒?<""@€EêR=­Qm¼šDév20100828_00408_stKsb291@륧G?>@H@€E6¤=ƒä¤¼šDév20100904_00420_stKsb291@ë"t¹Ëh?Îd@€Exeš=¢ŸØ¼šDév20100904_00422_stKsb291@ë"y!¤•?'Â@€Ex¥\=  ¤¼šDév20110517_00907_stKsb291@ë2j"9?7>Î@€E‰Ÿ=¼+(@‹
¸@{g¾¥`BEˆ"fDi'\C <îA"«9>#¼šDév20110517_00909_stKsb291@ë2j%˜æk?% B@€E‰¹\=~~ø¼šDév20110804_00865_stKsb291@ë<Gæ)??LÒ@€E¯K¤>V•Ï@N˜#@3×
g¾®{E®ªáDi"áCÔ9AƒŸ>J¯¼šDév20110804_00867_stKsb291@ë<G8®?NM@€E¯¿>M§¼šDév20110817_00940_stKsb291@ë=æt·w{?>š¨@€E'J=¥wÌ@Ém@;…`¾ ÄœE'ãšB{^5CÕÃA†Ûl>À…¼šDév20110817_00942_stKsb291@ë=æx%PG?BÇû@€E'Ä==¨ë|¼šDév20110817_00944_stKsb291@ë=æ|"öI?<æƒ@€E"S…=âXx¼šDév20110915_00457_stKsb291@ëA'ðÊÃ]?‹þ@€E½—ö=¹›¸>z$$@
=qj¾¸QìE¼ÆöDišCŸ
=A†5q=ü 9¼šDév20110915_00459_stKsb291@ëA'ô¦Šï?µ$@€E¾Äf=Ô#~=í¿3@5`¿ĜE½ä¸DïC3C˜;A…4¯>
šb¼šDév20110921_00259_stKsb291@ëBASç[?;
@€E¤ÁÍ=»ÚÈ>ÔI›@!ë…h¾"t¼E£-3Di8!CŸVFA";#>0会Dév20110921_00261_stKsb291@ëBAW睉?7I@€E¤ï…=µH¬=i¡Å@LÌÍ_¾È´9E¤DïUhC˜ƒTA…|W>Bפ¼šDév20110921_00512_stKsb291@ëBCŠþì?*D5@€E§Qf>Sý@xÊf@ £×e¾Ç+E¦ê=DpƒDCô{A"Ë=àƒö¼šDév20110921_00514_stKsb291@ëBCkž	?0â@€E¨SÍ=»H@m˜@\¾Á‰7E§lfDòÔîC‰ÑAƒ²=Ίá¼šDév20111005_00319_stKsb291@ëD8üÁ?[·@€E¦Èq=×ò@"ÐÑ@ )¾¾ùÛE¥DpMãC¬A…1ñ=ó&¼šDév20111005_00321_stKsb291@ëD<91$?#U@€E§¢š=¡0@2÷@%\¾µ?}E¥É\DòÛTC‰'A…»ï>Š¼šDév20111006_00209_stKsb291@ëD";B?]q@€E¿³q> ¶¼šDév20111006_00211_stKsb291@ëD"?@¸?YHh@€E½à¤>!Ÿ¼šDév20111021_00149_stKsb291@ëFҜ	‹?JL.@€EÂX=ìüƒ¼šDév20111021_00151_stKsb291@ëFÕÑÎi?D6a@€EÃà\=œM@9@
áH_¾ÔýôEÁ²¸DóDC‰kDAƒÃl>²ù¼šDév20111022_00142_stKsb291@ëF e'É?B9v@€E§µÍ=ÂQ?V«@XQì7¾¥`BE¥
¸DpeÓCahA†"c>l¡v¼šDév20111022_00144_stKsb291@ëF hÌ<"?.wÿ@€E¨Éq=¦N€?ÖÏH@
=_¾Ðå`E¦°öDòð9C‰XsA…è=æÙ̼šDév20120305_00563_stKsb291@ëWIx?DÍú@€E¾ø==ºUt¼šDév20120305_00565_stKsb291@ëWL¬?Vf@€E¾ñH=ñ-¼šDév20120325_00459_stKsb291@ëYŠÍPuŽ?m@€E…ð\>ª>
˜Ì@
áHj¾³¶FE"±®DiQ‰Cž¸öA…›¸=Òþ켚Dév20120325_00461_stKsb291@ëYŠÐ‹ãù?í@€E†==Ò£k@$~
@
p¤^¾Éº^E"иDïžC›«#A"äÃ=å§æ¼šDév20120607_00336_stKsb291@ëbÄ£§iç?^gš@€E…‰×="É`¼šDév20120607_00338_stKsb291@ëbħs?Oþ@€E…Hì=‹kø¼šDév20120616_00718_stKsb291@ëcèEܓ>?,@€E…c==—ZÌ?Uèá@3×
j¾Æ$ÝE"…Dp¢C'W®Aƒë>í—¼šDév20120616_00720_stKsb291@ëcèJtØÅ?4rK@€E‡œö=ø6‡?m!@333`¾Ú¬E…Õ…DóôCŠ7ÏA"É|>/c¼šDév20120621_00350_stKsb291@ëdƒ§ߊ?_H@€E}T¤=Ìt¼šDév20120621_00352_stKsb291@ëdƒªÝ¤?<¬@€E|"=¶·¼šDév20120625_00332_stKsb291@ëe÷Ñȵ?>PŽ@€E¶3=º/%¼šDév20120625_00334_stKsb291@ëeû;/V?1nµ@€E¶q>À¼šDév20120704_00709_stKsb291@ëf%Ê9õo?;F´@€ERu=ËU>2¸Â@G¾³¶FEMùÃDqNC"ÉA"#=ú¤æ¼šDév20120704_00711_stKsb291@ëf%Ξÿ4?;.é@€EUÞ¸=¥ÛÈ@#+s@áHa¾Ïß;ESà¤Dó¥qCŠÆfA"w\>Û¼šDév20120706_00718_stKsb291@ëfe'<y?"§.@€EeÒR=Êtï?‡Lr@h¾´¼jEa—®Dq(ÅC"ÁìA… =Ýn3¼šDév20120706_00720_stKsb291@ëfe"ò›>?!!G@€EfªÍ=Ðîÿ?D@8Qìb¾ÍOßEbÉqDóˆþCŠ>5A…GQ> ­'¼šDév20120707_00760_stKsb291@ëf‡n<?$-/@€Ep>=¢¤?Á&@ £×H¾Å¡ËEkDp×
C'#TA"v=òý
¼šDév20120707_00762_stKsb291@ëf‡땐?%á…@€Eq4¤=®'Ø>þ¡¡@¸R^¾Ä›¦EmÒfDó+dCŠ'AƒØÌ=ß²'¼šDév20120714_00853_stKsb291@ëge¹ª?PyÊ@€Eu®{='ÜÀ@
C@HQìj¾µÂEp5HDp—¾C'AƒñŸ>!zM¼šDév20120714_00855_stKsb291@ëge¼Ó_ä?<"@€Ew…=ÎïÊ>¸.@×
^¾É7LEsx¤Dòÿ¦CŠ…`AƒÚ>´"¼šDév20120718_01052_stKsb291@ëgè¥0‹¹?B.‹@€EŸ`š=ÒÊ@ˆ@%N¾ž¸REœb¸Dp7C¢oAƒ5d>ì¼šDév20120718_01054_stKsb291@ëgè¨R"¢?G±†@€EŸÌq=Œv>ÇÇí@.{_¾¼jEœÞ=DòBCŒ=ôAƒ">0²ú¼šDév20120721_00039_stKsb291@ëhBGhÕ?*«{@€E©³
=ÿR¬?o[|@%N¾¥`BE§Ù3DpÏC4œAƒ?›>	ȼšDév20120721_00041_stKsb291@ëhBJªž$?0$@€Eª#…=Ù8ù>Nì<?øQì_¾çl‹E¨¯
Dò÷…C‹ÃTA'm=Ώ€¼šDév20120722_00405_stKsb291@ëha,dÖ?ZÆ@€EŽ!3>9Èh?õi@8Qìe¾–‡+E	\DpˆåCJáA…GÙ>
B•¼šDév20120722_00407_stKsb291@ëha/…~°?U#È@€Eš)>"@V?ßë×?ù™š[¾¨r°EŒ¦)DòÉ`CŒ"°AƒÞé=–Ü:¼šDév20120726_00498_stKsb291@ëhãÆy ¨?S@€Eyb=|`'>Ñ0Ô@$zác¾¹XEtHÍDp"dCBoA¸Ñ=Ùî
¼šDév20120726_00500_stKsb291@ëhãÉ×ʂ?];ú@€EzÁ
=g1?—e™?õ_¾Ñë…EuòfDòð9CŠÂ-ATï=Ö@ϼšDév20120801_00107_stKsb291@ëi & 7î?L÷r@€Eu()> Ÿ@&]<@6ff_¾¨õÃEoª¸Dpž%CúA"j$>6•¼šDév20120801_00109_stKsb291@ëi )Âq)?M'ñ@€EuG®>P?5Â@Dzá\¾¨r°Epã×DòΨCŒ!ìA…»¢>$硼šDév20120804_00051_stKsb291@ëiÿBݐ?qo4@€EšÔ\='0¼šDév20120804_00053_stKsb291@ëiÿF#À¤?p®ñ@€Ežì=P'X¼šDév20120804_00903_stKsb291@ëj%ªú??W"_@€EŒ'…='/ä?êÃS@K…?¾Á%EˆÂÍDp£dCFfA"Ó>@¸¢¼šDév20120804_00905_stKsb291@ëj(éž?yZ¹@€EŒ€=Œb˜¼šDév20120817_00140_stKsb291@ëk 5ÎôD?—¡…@€Ebf=µ¼šDév20120817_00142_stKsb291@ëk 9$>N?†ˆ$@€Ee«H='|¬?à;@
=^¾ß;dE^њDò»®C‹"ÝA~DÉ>Jw¼šDév20120818_00305_stKsb291@ëkÁÃb%?Yßa@€E{Z=°uô?ó_´@¸`¾µ?}EsAšDpGÏCŽÒA"«=È?k¼šDév20120818_00307_stKsb291@ëkÁÆØÁù?PBê@€E{:{=ž[Œ><¤í?èõÃ^¾«Et…Dò¢5C‹3–A€¤â=ÎØ0¼šDév20120828_00513_stKsb291@ëmÐÓ¢T?D"6@€E®«ö=ŸãÄ>xY÷@
=g¾È1'E©–=Dpc3C•?Au[=ÅÜ
¼šDév20120828_00515_stKsb291@ëmÔ
ƒ½?YN•@€E®ü…=lHÇ>îa
@áH_¾ÒñªEªó×DòÖ¨CŠdA~ $=êšè¼šDév20120830_00275_stKsb291@ëmAÊ!â(?$M‹@€E¨X{=V?,©?ØQìH¾­VE¥v=Dp¦CDZA\=žª¼šDév20120830_00277_stKsb291@ëmAÍq)?#n5@€E¨F=ª£à?"Úg@G®_¾Ü¬E¥7®Dó7CŠ˜1A{Èç=¢O†¼šDév20120901_00663_stKsb291@ëm"MoŸu?7:´@€E©H=Ÿ¼?"›»?ó33j¾«…E§\Dp7ÏCM²Az\n=Ÿ¼šDév20120901_00665_stKsb291@ëm"Q7û?3'@€E©_=¤¨??(@(ö^¾¹XE§îáDò´CŠ åA{4ù=­Ÿ¼šDév20120911_00438_stKsb291@ënÂØëf? ¯þ@€E«"R=È`@½=¯?õ`¾¿|îEª=
Dp`ÕCÁªA]yº<Ü	¼šDév20120911_00440_stKsb291@ënÂÜ:î¾? Å+@€E«zÍ=ñ>>Ã/À?ç®_¾ÊÀƒEªÕ…DòËC‰×®A\`…<­i¼šDév20120912_00183_stKsb291@ënà²Ã'?‹B@€E³¨×=âî¦Aa̚@^¸Rf¾Å¸Eµ¦)DpmqC³–AOÚÐ=åؼšDév20120912_00185_stKsb291@ënඃn?wË@€E´š=¿#$@Th@>¸R_¾ÍOßEµi
DòΠCŠnÙAN5B<ãïÛ¼šDév20130312_00520_stKsb291@녊w7º,?GN\@€E LR=­¿L¼šDév20130312_00522_stKsb291@녊zƒ©Ã?I"@€EŸ½¤=¯jx¼šDév20130314_00509_stKsb291@ë…Ë4ÌŽ?>ÆS@€E•Ã=µrl@ÁF»@ 1¾¬‹DE"ìDp+CŽS3A†TC>*ÊO¼šDév20130314_00511_stKsb291@ë…Ë8" ?LM™@€E"¯R=©ƒÀ¼šDév20130316_00482_stKsb291@ë†
'âMh?)Úì@€EžîÍ>"
B?B¦°@-p¤g¾¢ÐåEžUìDp'CŽ®úA…´y=ìëb¼šDév20130316_00484_stKsb291@ë†
†'Œa?°@€EžY¤=Ï®ï>žª@™š^¾©ûçEýšDòœCŒ bAƒM†=È(ɼšDév20130321_00687_stKsb291@놩ÜÀ€
?'N@€E–¸®=ɯÅ?­ûC@@M¾¢MÓE"ŽÍDpŒœCŽ;¦A"MÒ>}¶¼šDév20130321_00689_stKsb291@놩àXÌ?(Ë[@€E–ù=¨P¼šDév20130323_00934_stKsb291@ë†é‹ý"–?A,À@€E•ñ®=™ó?–ì"@5Z¾™‡E"Ï3Dp¨1CŒA"Ö>s¼šDév20130323_00936_stKsb291@ë†éu®®?>ב@€E•˜Í=£$l¼šDév20130326_00464_stKsb291@ë‡I¦µ·?FM@€Eª}=áuX?¶ðß@XõÃU¾©ûçE© DpTJCŽhsA†+&><–»¼šDév20130326_00466_stKsb291@ë‡IU?I"K@€Eª	Ã=è}p@Nf°@.{]¾ÂJE©DDòƒ;C-A…=¿>
¤¼šDév20130712_00395_stKsb291@ë"ÂÙq›y?@e@€EŒœ¸=«Ñ(@ö:¶?èõÃj¾¯²E‹ffDp\JCŽ‹¦A"›.=²¹¼šDév20130712_00397_stKsb291@ë"ÂÜ¿ï?'V¯@€EŒ%q=»Ü@îT?ù™š\¾ÌÌÍE‹DÍDòš¨C‹°!AƒâP=­-¼šDév20130803_00091_stKsb291@ë—eu @?•,@€E˜Ý{=´Ç€¼šDév20130803_00093_stKsb291@ë—h圧?‹½4@€E˜¶R=§Ã¼šDév20130804_00984_stKsb291@뗧#Ez?B¹¯@€E™‰á=µ<=®Ž @9™šh¾©xÕE˜HDps#CŽ¼¬A†óª>RÃ~¼šDév20130804_00986_stKsb291@뗧&h_?B¡@€E™ªš=ãŽß?ƒsN@4zá_¾±&éE™%3Dòš^C‰Ï;A†Ûk>A…H¼šDév20130805_00414_stKsb291@ë—ÂÁêì?Bf@€E¤ß¤=é§=©"×@(õÃ:¾ÍOßE£\DpåCKA"ó>–Þ¼šDév20130805_00416_stKsb291@ë—ÂÅ[¯(?;"å@€E¥a×=¸õì?]'É@=p¤]¾½ó¶E£U…Dòp‹C‹Ò°Aƒì >)jt¼šDév20130806_00471_stKsb291@ë—ãC©K? >@€EžÛR=с±?új÷?õi¾±©üEœ•šDpžCz A…7g=ɬ¼šDév20130806_00473_stKsb291@ë—ãFóϛ?ô/@€EŸ\=¼æ$>`™³@!ë…]¾×
=E¤{Dòœ!C‹îA"—‰=ñ[k¼šDév20130818_00528_stKsb291@ë™c7—P¿?#ÿ,@€Eýì=±tÈ?
ÛX@%¸h¾¬1EŽ'Dp¹ìCŽÔ{A†Ý`>-‡¼šDév20130818_00530_stKsb291@ë™c;%*1?$Hé@€E)Í=â¯ë?‰h@"\^¾Û"ÑEŽùqDò¾ CŠÔZA…´l>²»¼šDév20130818_00737_stKsb291@ë™eŠ´O?B"W@€Eš¼ö=´?M)c?õ_¾©xÕE˜7ìDpXbCŽ|¬A…3Â=Û	ǼšDév20130818_00739_stKsb291@ë™eô?*Y@€Ešöì=˜Ë@'à@N{^¾Å¡ËE˜·3Dò²%CŠXA…bË>1X ¼šDév20130915_00604_stKsb291@ëœãñ'7u?ÌÖ@€Eƒ+Í=›9|¼šDév20130915_00606_stKsb291@ëœãôÛN›?'½ú@€Eƒå)=ƒ^©¼šDév20130916_00462_stKsb291@ëmH?U16@€E•¤=wå༚Dév20130916_00464_stKsb291@ëpû?Pæk@€E"3×=Èœ¼šDév20130924_00092_stKsb291@ëÿå*+£?)У@€Eµ¶á=·±Ì=ŠHO@hõÃ@¾¨r°E³÷DpïðC-ôAƒè>B"Š¼šDév20130924_00094_stKsb291@ëÿè•Àœ?$L¾@€EµÖá=¡§t?ˆYÚ@XõÃ^¾Æ$ÝE´e
DòàCŠ†A‡IÙ>\W¼šDév20130925_00092_stKsb291@ëž K0*?—Š@€E£û=àym>ÓG4@C×
W¾¹Û#E¢6¸DpèBCŽé7A†ª>AkC¼šDév20130925_00094_stKsb291@ëž ÓUR?~4@€E¤*Ã>)‰>¿Ó@@^¾Ó÷ÏE¢²öDòÓ3CŠzA…bj>:"±¼šDév20140318_00502_stKsb291@ë³ë&éôP? ý@€E›kÍ=öT ¼šDév20140318_00504_stKsb291@ë³ë*@æz?‹œF@€E›š>Xø:Dév20140325_00311_stKsb291@ë´É¨LºÄ?(h@€E f=ž4¸>¼õ@8Qìj¾©ûçE¡c®Dp5ãC'^wA†>%ZѼšDév20140325_00313_stKsb291@ë´É«~=É?!õÍ@€E Ó{=Ö
1?8Û8@{]¾ò-E¢Dò€"CBA"÷C>	ŽÉ¼šDév20140325_00503_stKsb291@ë´Ëˆ†Ñ?‰‹@€E™2>îg@ï@U¸l¾«E™<DpnfC'fA‡õ><¢Ý¼šDév20140325_00505_stKsb291@ë´ËŒ+É?b@€E™š
=·Ä@?d'@*áH^¾¯²Eš
\Dò˜"CŒ¹ÛA…y@>]Á¼šDév20140325_00647_stKsb291@ë´ÍÂ!£?»—@€Ešö=Óôm=ºÐê@p¤_¾¥ãTE™/ÃDp¨sCzáA†Ñ™=òð¼šDév20140325_00649_stKsb291@ë´Í*k¹?Kš@€E™¹ì=¹ü@J©@Qì^¾Ê=qEš˜áDò»DCŒ6%Aƒä²=Ð߬¼šDév20140326_00327_stKsb291@ë´ésqý?:!¢@€E¦
f=•P¼šDév20140326_00329_stKsb291@ë´évâOk?4De@€E¦k=¬/¼šDév20140326_00711_stKsb291@ë´í܇?]Ž@€Eœ~Í=Åø輚Dév20140326_00713_stKsb291@ë´ín¶l?HPµ@€EœÕÃ=ǐõ@¥q@zá^¾Ä"Eœ5HDò—øCŒVÉAƒX>E켚Dév20140510_01060_stKsb291@뺋"s‡â?€µl@€EŠS==€5ø¼šDév20140510_01062_stKsb291@뺋&O@?ŸóÂ@€E‹Û…>G¼šDév20140521_00579_stKsb291@ë»äjøaP?ZGã@€E'Ñá=šë(¼šDév20140521_00581_stKsb291@ë»än<XÌ?HÖ»@€E'µ×=ª¥D¼šDév20140617_01042_stKsb291@ë¿H·Âï©?'Æt@€E¥wH=¾UT¼šDév20140617_01044_stKsb291@ë¿H»)Q?Ÿï–@€E¥¾¤=Ÿi会Dév20140620_00196_stKsb291@ë¿¡Iˆål?"è@€E´¾R>óѼšDév20140620_00198_stKsb291@ë¿¡Mg;ù?‡w@€E³}\=ŽW$¼šDév20140621_00244_stKsb291@ë¿ÁgÅ{ö?p@€E¢,×=ï|?™
i@õÃi¾ž¸RE¡ê=DpÊáC'uA"ö->ùŠ¼šDév20140621_00246_stKsb291@ë¿Ák±?¯@€E¡®=ð}b?W;@7
=\¾®—E¡ÃDò­ÃCŒ±ªA"ób>%ë鼚Dév20140630_00816_stKsb291@ëÀæGmâÝ?Q@€Eˆ.="@¼šDév20140630_00818_stKsb291@ëÀæJæÙ?aN¤@€EŒ%Ã=œˆ¼šDév20140701_00225_stKsb291@ëÁ…ZB?"O¶@€E¬×¸=¦Ø?š]@¸Rk¾£×
E®¤fDpµ²C'?¾A"O>Kˆ¼šDév20140701_00227_stKsb291@ëÁˆ~SÃ?$dÍ@€E­ë®=«	œ@66b@!ë…]¾¾vÉE®ú)Dò­PCÕA"3­>A¼šDév20140701_00897_stKsb291@ëÁ¢Å?Ak@€E…>Í=ęä=ZD@.{V¾Æ§ðEƒHDpÔîC˜ÕA"±~> º¤¼šDév20140701_00899_stKsb291@ëÁ¦|
è?>®t@€E"Òö=ÏS?ï^@n{`¾äÝ/EƒÔDòÎoC‹3øA"¦9>8»Š¼šDév20140702_00855_stKsb291@ëÁ&K_åC?Gcô@€Esô=j)?½ãâ?â\j¾¹XEo´)DqÛC9A…iø=Ñ­™¼šDév20140702_00857_stKsb291@ëÁ&NÙQ•?IÀ@€ErñH=p«x¼šDév20140702_01287_stKsb291@ëÁ*"[—?YP_@€E™=\=ž}¤¼šDév20140702_01289_stKsb291@ëÁ*DD?Sôä@€E™Y=¢¼šDév20140712_00231_stKsb291@ëÂar'v?I?@€E©:×=äåI@>Y@'
=k¾×
=E¨¢áDp bC'=qA"¥>`›¼šDév20140712_00233_stKsb291@ëÂauØå	?î@€E©l{=wx=ü)4@ff\¾çl‹E¨N¤Dò¶¸CŒ¨öA"·O=Ø ¼šDév20140714_00237_stKsb291@ë£'‰ù?3l@€EªCš=¨Óœ?@Ñ"@$záf¾²-E¨Õ3DqC`ÅA…Í$>)ü¼šDév20140714_00239_stKsb291@ë£*Ϭ¦?4o×@€E«š=«
h?Ɣt@^¾Ö‡+E¨8)Dòè)CŒ`ƒA"=>k¼šDév20140831_00358_stKsb291@ëÈ£/J?$Ü@@€EÓ
=²	[¼šDév20140831_00360_stKsb291@ëÈ£2rä#?`ë@€EÊ¸=œØ¼¼šDév20140914_00322_stKsb291@ëÊb=@¸W?õy|@€E•b{=Å4¼šDév20141008_00183_stKsb291@ëÍ`ŋ…/?4#1@€E·£==¥í$¼šDév20141008_00185_stKsb291@ëÍ`Èï®?-(x@€E¸>®=Ò55¼šDév20150330_01154_stKsb291@ëã·8P~?6'†@€E¡)ì=Þ_E>lo@!G®j¾«…Ežt=Dp-PC'!HA"i±>†°¼šDév20150330_01156_stKsb291@ëã»ùu¢?:OU@€E¡4×=Ä%Ì?ÿ%@3×
_¾ØbEŸz=DòqÃCŒ‹DAƒÁ>}¼šDév20150806_00168_stKsb291@ëó +ʃÇ?9™;@€EÙbÃ='Ö輚Dév20150806_00170_stKsb291@ëó /?-"8@€EÙÃ="¼šDév20150807_00606_stKsb291@ëóE
‡²¼?'Ït@€Eåf=‡ù ¼šDév20150807_00608_stKsb291@ëóED5º?zê@€ENö=6¨Ù¼šDév20150820_00270_stKsb291@ëôá7H¶Ó?+k3@€E'|\=£@_@0a¾´¼jEù
Do؃CgmA…¬>1˜†¼šDév20150820_00272_stKsb291@ëôá:B'J?4¥@€E'áq=¥ÓÐ>ÜÑ@5¸]¾·KÇE'EìDòSÇCŒ&fA…r·>.Ô+¼šDév20150902_00060_stKsb291@ëöæ5^\?	ä^@€Eĸ=¨u°>ƒš¯@B\`¾®—EÃ<öDoÅPCSøA‡!/>.ŒB¼šDév20150902_00062_stKsb291@ëöéd­ª?†Ž@€EÄ
Ã=ÇPÙ?u"Ý@#×
^¾ð ÅEÃǚDò2^CŒÁA…à>*¼šDév20160719_00231_stKsb291@ì¡)Ž?ØÑ@€E¦=å/y@u½'@(õÃk¾‰º^E¤mšDpihC"œA‡KÚ>C…¼šDév20160719_00233_stKsb291@ì¡,b-?øš@€E¦==÷'o>½VZ@ˆõÃ^¾¹Û#E¤í…Dò™CŒl‹A"ÆÆ>Pó'¼šDév20160719_00863_stKsb291@ì§
øP´?-7`@€E†&×=õ%¿@ÇÞ¹@?\)`¾™‡E"&öDpóøCŽþ¸A…Be>;×¼šDév20160719_00865_stKsb291@ì§,ù?#žC@€E†Š{=ý¶?ÏrŸ@G®_¾§ïžE"·×DòÂNCŠs×A"ÖN>yµ¼šDév20170328_00845_stKsb291@ì>,F˖?0PŸ@€Eœ>®=¼É@?Èïì@`k¾¡G®E˜âfDp…ÃC'-qA…ÄK>]Å_¼šDév20170328_00847_stKsb291@ì>,
ß!c?0E7@€Eœ.Ã="-è>ý@(ö_¾É7LE˜ñDòžCŒøRA"ŽÁ>xÄ

==> anc/pub_raw/L222_18_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  119 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
¾½åž
v20100304_00698_stKsd051@êûŠø!>¿?/Å@€E"ùì=šÂ`=kK˜?¹™šd¾'ë…E•~RD"HƒDÝ‹A}~=Sbª
¾½åž
v20100304_00700_stKsd051@êûŠúµ
?@ôÚ@€E•š="P?[Ì&?p¤d¾ŠÀƒE•[ìCM†fDÜz‡A}¦ç=`	a
¾½åž
v20100306_00794_stKsd051@êû̍A$?3q@€E«E×=BP@)
[?ë…`¾¡ÊÁE­,áD";ßDÝ+A€äE=žÿ¥
¾½åž
v20100306_00796_stKsd051@êû̏œàÌ?C#ä@€E«n
="y%?™—?±ë…c¾…¡ËE­E…CMsDÜ¿žA©D=˜Ks
¾½åž
v20100308_00957_stKsd051@êü'Fü¿?LÃ+@€E¨™f=ü8ˆ?¥;?¨õÃd¾"záEªèáD"AšDÝ<¼A~¨
=wjê
¾½åž
v20100308_00959_stKsd051@êü…7í'?D1Œ@€E¨yH=»"à=£G?¨õÃc¾'hsEª@ÍCMBDܧðA~I¾=d'›
¾½åž
v20100318_00441_stKsd051@êýG÷i7?4È2A FL–R=›6˜<Þíð?—
=b¾q©üFL[D"EªDÜõA}8¶<ö%ã
¾½åž
v20100318_00443_stKsd051@êýGüæÛl?Cä€A FL¤>Y=µ§Q?"záe¾NÙFK¶…CM^wDÜ~A~G<ùC¡
¾½åž
v20100318_00720_stKsd051@êýK¨D²?$DA@€Ešm==©"¨>ú"Ñ?®{c¾¡ÊÁEœ[×D"5üDÝC×A}°¶=N-<
¾½åž
v20100318_00722_stKsd051@êýKªÇŸ?'íõ@€E™àq=ƒÇ=Øc	?·
=c¾‡+E›¶ÍCM/DܶÑA|µ[=Rm+
¾½åž
v20100327_00584_stKsd051@êþgüÕ"?-X@€E»\=Źœ? bD?ž¸Rb¾"záEß
D";¦DÜïðA€ß=nàL
¾½åž
v20100327_00586_stKsd051@êþgÿ4¨ÿ?&Íj@€E¦3=·"l?‡Î?±ë…e¾"÷ÏEM×CM|îDÜ[TA€Ð'=L
|
¾½åž
v20110804_00355_stKsd051@ë<B4ê³=??k@€EíVÃ=™zH@{%Þ?´zád¾‹Æ¨Eïþ=D—íšDÖÕA{†Ò=Š,"
¾½åž
v20110804_00357_stKsd051@ë<B8UÔ?>
2@€Eì
®=ŽÂ˜@
@²?\d¾{çmEíòCsÇDÖc3A|­x=ŠK
¾½åž
v20110806_00287_stKsd051@ë<'B?Ã=·@€E¾™×>"¼>/ԕ@
=qd¿Û#EÀ öD—ÌåD֝A€ð¨?9Ó²
¾½åž
v20110806_00289_stKsd051@ë<'P Á×?ŠŸ"@€E¾/{>?Dý>åxi?æfff¾¥ãTEÀ=CshöDÖtÅAª¥=î@L
¾½åž
v20110812_00080_stKsd051@ë=?Ú5–?~Bl@€E¿eš="¬€>j¦ì?Ñë…e¾£SøEÀU3D˜(ZDÖ´‹A~é_=מø
¾½åž
v20110812_00082_stKsd051@ë=?ݝß?^<@€E¿j®=¶1¼>¯>Ô?ÈõÃL¾µ?}EÀd{Ct*=DÖG¾A|Sì=‰"
¾½åž
v20110816_00258_stKsd051@ë=Á;(…/?–nF@€Ežþ=ùa>#TP?Ã×
e¾¢ÐåE %
D˜îDÖµ²AKZ=ò¤
¾½åž
v20110816_00260_stKsd051@ë=Á>‹
á?ŽŠ@€Ežö=¼¥>»Ë;?†ffd¾¨r°EŸ7\Ct/DÖyÃA}Û=¡O¨
¾½åž
v20110821_00362_stKsd051@ë>`³?¢Ø?,"@€Eƒ¬…=c·?¡:?'ë…W¾¥ãTE…®D—û¦DÖΠA}M=‰†Þ
¾½åž
v20110821_00364_stKsd051@ë>`¶z›'?~¢Ž@€EƒbÃ=kì÷=†~g?µÂ^¾"ýôE"֏Cs8RDÖxîA2ÿ=¦'ù
¾½åž
v20110830_00090_stKsd051@ë?¯€
Ò?*ž@€E²š=g•?a#? d¾¡ÊÁE³ŠÍD—÷ÇDÖ±'A|¶è=l3
¾½åž
v20110830_00092_stKsd051@ë?³%o?+'~@€E²Ùq=›¾`@Wñ´?ð£×O¾å`E´döCs&¨DÖaA~–Î=¢(l
¾½åž
v20110904_00238_stKsd051@ë@º—0?<Æ'@€E´ž\=p™?4?§®e¾€E¶«®D˜DÖÜA}O=Eý"
¾½åž
v20110904_00240_stKsd051@ë@½Ó4Æ?H»{@€E´×®=m¹ç?¶ò‹?¾¸Re¾]/E·Cs‰ºDրÕA~mæ=z9
¾½åž
v20120308_00408_stKsd051@ëWf|Žò?9B@€EÜ=3=§Æ¼?H|R?¥¸e¾ŒÌÍEÛ¯3D˜RòDÖ¨´A}Øc=pÔ'
¾½åž
v20120308_00410_stKsd051@ëWfg»P?6ý­@€EÛöÍ=ÉÌ?-?±ë…e¾ŽÙEÛ\RCvl‹DÖ6¸A~þ&='S
¾½åž
v20120327_00424_stKsd051@ëYÈíR¾¿?7'ô@€EÒ
=©ƒà>ŒFU?§®c¾¦ffEü¸D˜bD֟žA|=aeÔ
¾½åž
v20120327_00426_stKsd051@ëYÈñ
Þ?F/"@€E5ì>ÉZ?>í?p¤e¾/E RCtþúDÖ@)A}
è=xëñ
¾½åž
v20120510_00554_stKsd051@ë_IÌúŸn?M÷Î@€E"yÍ=®?öe?˜Qìd¾'ë…E–˜=D˜PDÖóTA|Š{=kX(
¾½åž
v20120510_00556_stKsd051@ë_IÐÚî¤?H	ä@€E•V)=¯í`>"•¾?ã×
6¾©xÕE—•3CsªÁDփ
A|"=›I¨
¾½åž
v20130313_00936_stKsd051@녫Þû…?£LG@€E–Ã=©& @‰º?Š=qe¾«…E˜fD˜DÖÄÅAtÚ¢=¢@ý
¾½åž
v20130313_00938_stKsd051@녫âEši?­€[@€E—@
=‹h?ȍ?ŒÌÍe¾²°!E˜˜öCwëDÖ	ãAtGŸ=®s
¾½åž
v20130319_00375_stKsd051@ë†fÜÿT´?_}Ó@€E†¾¸=ÁÐ?ÎO?ƒ×
d¾›¥ãE‡¤D˜?D֑²As­h=1ø†
¾½åž
v20130319_00377_stKsd051@ë†fàž—?U´U@€E†^q=Ã\>ÆQù?xQìd¾"›¦E†HCxêD֙ªAso=	I
¾½åž
v20130320_00559_stKsd051@놆"ę?CmÃ@€E•Í=½é ?ä!?p¤e¾"ýôE""ÍD˜GßDֆVAst'=6s¡
¾½åž
v20130320_00561_stKsd051@놆‡h[?MÄ@€E•i)=çe>'mè?'ë…e¾«E•áCx|jD։ãArû= O.
¾½åž
v20130321_00273_stKsd051@놦=@}I?"%@€E¢í=Ä`@¡#?ub¾²°!E£!\D˜J°DÖuXArJ5=9¨
¾½åž
v20130321_00275_stKsd051@놦@¿?o–0@€E£®=Ö5Ì>׳^?ž¸Re¾‰º^E£ïÃCx£–Dւ˜AsÈU=Cé½
¾½åž
v20130322_00595_stKsd051@ë†Å¤?'ƒî@€Ešî3=Mó?GÄ®?šáHc¾ª~úE™¼D˜?dDÖðAs¤[=',]
¾½åž
v20130322_00597_stKsd051@ë†ÅÅsLS?•@€Eš'H=´ö\?€)?n{e¾³33E™*fCymDցAq{=t¨¢
¾½åž
v20130322_00643_stKsd051@ë†Æ!6‹Ø?ª…ï@€E—<R=!:·jÔ?p£×e¾¹XE–ÂfD˜`œDւ%Asæi=ªæ
¾½åž
v20130322_00645_stKsd051@ë†Æ$Ÿòy?xm@€E–Ðá=\''>Œd¤?'ë…e¾´9XE–=3CxéD֑¢Ar¢=+
¾½åž
v20130323_00784_stKsd051@ë†è2¾-Î?ú5@€Eˆ6ì=žil>™?aG®e¾†§ðEˆ¦ÍD˜AüD֑HAs)¦<ååŒ
¾½åž
v20130323_00786_stKsd051@ë†è6"7?4
@€Eˆ{á=Æa	?ͧŒ?'\d¾Š=qEˆc
Cx‹DÖ_As/=
¾½åž
v20130411_00506_stKsd051@ë‰K9FK?«˜G@€E—¹Í=ŠäT@¼}Ê?Š=qe¾®{E˜D˜DÖØåAsæ(=Ÿ²u
¾½åž
v20130411_00508_stKsd051@ë‰K<‰ˆª?³[J@€Eššš=gl?
"?…¸d¾¶E¢EšìCx6FDÕ÷®AsQ®=¬†–
¾½åž
v20130506_00413_stKsd051@ëŒh¡Óû?!iK@€E°"R=Øn"?Ú·›? e¾""E²$D˜DÖÕôAr¸==Ù«
¾½åž
v20130506_00415_stKsd051@ëŒhµÚ˜?!"@€E°
=ù¤ó>n0d?™™šf¾záHE²B¸Cw`ÅDÖ¦Arþí<òq«
¾½åž
v20130515_00430_stKsd051@덉Âj8-?"ÁÖ@€E§›¸=tè=äJB?†ffd¾¢ÐåE©BRD˜=DÖèîAs2=OXá
¾½åž
v20130515_00432_stKsd051@덉ű¥?©_«@€E¨‡ì="Ýc?©ìå?•Âd¾­'hEª$)CwÕ?DÕûDAr7°="šÙ
¾½åž
v20130526_00821_stKsd051@ëŽç*°¨T?²,@€E¡{=·"\? ‹?xQìd¾¬‹DEÒ{D˜NDÖ½¢AqÀ=ˆ'
¾½åž
v20130526_00823_stKsd051@ëŽç.>\1?«ÒÈ@€EŽ_=ž€`?wº3?G®d¾¾vÉEŽàCw‹…DÖ#ßApç²=ŒéÂ
¾½åž
v20130604_00650_stKsd051@ë/œU6?[à@€Eª‹3=Äb¬>J<?\)c¾©xÕE¬¸ÍD˜¬DÖÙHAp­‹=#Iò
¾½åž
v20130604_00652_stKsd051@ë2÷Ôb?{s@€Eªôq=¤Ø@\?'\f¾œ(öE¬Ë3CwÂDÖÓAoµa=5O=
¾½åž
v20130609_00525_stKsd051@됦õ*F?,˜È@€EµË=«õ >ð×û?‹…K¾…¡ËE¶Ž¤D—úúDÖô1Aq¯¶=6‹Ê
¾½åž
v20130609_00527_stKsd051@됦ø–å?$Ñn@€E³›)==µ?¡G®d¾ŽVE´Ã\Cwa‰DÕê ApF=:#P
¾½åž
v20130615_00486_stKsd051@ë'cD
g?—ú_@€Eˆ{=d{ÿ='@Å?^¸Rd¾¼í'EˆŸ®D˜ÛDÖ¿ßApÔ×=<['
¾½åž
v20130615_00488_stKsd051@ë'cGËv?ªó@€E‡Õ==øäÚ>ó_?p£×d¾¼í'EˆîöCxÀDÖAqÕD=Y˜0
¾½åž
v20130617_00130_stKsd051@둟Ït<=? [ê@€E…pÍ=Š8?ÿ?k…d¾å`E…oqD˜8¬D֋+AoÕÁ<ݧ
¾½åž
v20130617_00132_stKsd051@둟Ң^å?8Wú@€E…M=¤·>X&%?n{e¾˜bE…ÍHCx`DÖnÙAoÂ}<úù
¾½åž
v20130619_00470_stKsd051@ë'åõÔ?^Ez@€Ea›×=š‰´>¤c0?xQìe¾¶È´Ec'fD˜ÇDÖÏLAp¹=Æn
¾½åž
v20130619_00472_stKsd051@ë'å…]7?i-›@€E`ˆ==‹òT?ªuÅ?ŒÌÍd¾ºáHEb÷\Cw–DÕùAp¢Û=%Š
¾½åž
v20130620_00428_stKsd051@ë'q"g-?éÄ~@€E=à¤=¸ˆ¼@FÌ@?@e¾ª~úEAšD˜$ƒDÖíËAp£=¹6Ú
¾½åž
v20130620_00430_stKsd051@ë't¾="?ØÖ+@€E=X=@/"Ô?J=qf¾®{EAÃCx±ìDÖ6áApù‰=¶e0
¾½åž
v20130621_00428_stKsd051@ë'#UzÆE?žsH@€E{?Ã=¥ŽÄ=â>ö?Që…d¾¬‹DE|"\D˜)DÖªApH¹=T•h
¾½åž
v20130621_00430_stKsd051@ë'#XíqÞ?‹ix@€Etlf=¤+°?%P™?k…e¾±&éEw/
Cw¬JDÖ¸Ap	V=x´
¾½åž
v20130621_00668_stKsd051@ë'%WT?ʬ2@€Eaþf=tG!?êÁy?…¸d¾ß¾wEfÖD—ÆúDÖ·ÇApøY>	
¾½åž
v20130621_00670_stKsd051@ë'%Z9Ҋ?®7
@€Eb)…=P™@Ÿ)¤?ƒ×
f¾É7LEg§\Cv‰ºDÕýAp¾s=Šõà
¾½åž
v20130622_00473_stKsd051@ë'Eðí‰?måè@€E€_¸>À.?‡õ`?'\e¾¢ÐåE')D—öDÖì´Apµ=
N>
¾½åž
v20130622_00475_stKsd051@ë'Eó=I?€x@€Esš>ÌÄ<Õ/H?'\f¾«E'O3CväœDÖòAp—H=H£"
¾½åž
v20130623_00450_stKsd051@ë'eWë½?J;@€E^ê{=¶Ù?W§è?s33d¾'ñªEaD˜…DÖÛÏAoF><è…3
¾½åž
v20130623_00452_stKsd051@ë'e[]^U?Hˆè@€E^Ö=ëæË?MÙ?\)f¾ß;E`qCw!HDÖ®Aoþ´<ýä
¾½åž
v20130624_00251_stKsd051@뒅l	æ?€j5@€EQ¾)>3Q>éwž?Y™še¾œ¬EU{®D—é‰DÖíXAoíÓ==w
¾½åž
v20130624_00253_stKsd051@뒅o5!Ë?hV/@€EQ_ì>;]>‰ß?n{f¾Ÿ¾wEU×Cv×ÏDÖÅAo®<ä«C
¾½åž
v20130625_00332_stKsd051@뒣Òw–º?…'5@€E'å®=bÎ@d}?ˆõÃe¾¤ZE…G
D˜VDÖÉ'Apœ8="ٕ
¾½åž
v20130625_00334_stKsd051@뒣Ւ™?€F@€Eƒ—=–°|>´'û?O\)d¾ A‰E…üÍCy DÕþFAoì¢=˜J
¾½åž
v20140604_00256_stKsd051@뽡T«Îz?4¥þ@€E"9×=Oa?‹ç?Ž{d¾šŸ¾E†D¦fDւ^A@=<Öz
¾½åž
v20140604_00258_stKsd051@뽡X7>†?'z×@€E"hf=…
"<²Ry@%d¾œ(öE† ¸C;¨1D֑HA@"<‹š+
¾½åž
v20140604_00304_stKsd051@뽡¼"©Á?,à@€E‡x)=e†a>ëF@7
=d¾œ¬EŠ†{D¤åD֒wA@;Ž<ŸÓ
¾½åž
v20140604_00306_stKsd051@뽡Å?Åh?IwB@€E‡¼{=αn?þFe?ÁG®d¾…¡ËE‡ñqC;£–D֕qA@R</.l
¾½åž
v20140605_00048_stKsd051@ë½¾è?ïÚ?yƒ@€E­3=ƋÐ=Ý¢J?œ(öe¾¤ZE®ãqD¶DÖ¡hA?¬´<OmÞ
¾½åž
v20140605_00050_stKsd051@ë½¾ëòò?n+Ä@€E¬¥á=•¡L?'òÕ?hõÃd¾¨r°E­|áC;ã×DÖ¤"A?s€<;)Ü
¾½åž
v20140605_00096_stKsd051@뽿U™t±?]§Ý@€E§5¸=© ='?Ç®b¾¡ÊÁE¨[…D§DDÖxþA?Šæ<Tm×
¾½åž
v20140605_00098_stKsd051@뽿XÿZ¿?\
I@€E§
=Ù¨U?
cÂ?Ñë…e¾œ(öE¨Œ)C<JD֟uA?σ<bä±
¾½åž
v20140605_00144_stKsd051@뽿»)+?=zn@€E¥.á=vÜè=Iùh?Î{d¾'ñªE¥3Dµ‰Dփ\A?"<d¨
¾½åž
v20140605_00146_stKsd051@뽿¾ÏäY?7_@€E¤¤)=o'ˆ>#põ?³33e¾'n˜E¦öC;Ý/D֚NA?˜6<Nª
¾½åž
v20140605_00192_stKsd051@ë½ÀKº"?W£a@€E£å3=\Îß?¹Ìo?Ï\)d¾œ(öE¥¥ÃD£Dք!A?‰<2oš
¾½åž
v20140605_00194_stKsd051@ë½À"š"P?GAc@€E¤Ñ\=£??N"ü?Ž{e¾›¥ãE¥àC<søD֗ÇA?͹<,Ç
¾½åž
v20140605_00336_stKsd051@ë½ÁZ°j–?Q-Ø@€E—°)=néY>‰M?'\d¾'ñªE˜	D¢D֓DA?ž—<szí
¾½åž
v20140605_00338_stKsd051@ë½Á^|¾?@×@€E–={0=Ýd6?ue¾'ñªE–%\C;·DֈA?2<b"·
¾½åž
v20140616_00115_stKsd051@ë¿ lðÇ?‡¡§@€Eʔ¤=µNè>'?˜Qìd¾§ïžËD¤D֐A=ýÞ<|ð"
¾½åž
v20140616_00117_stKsd051@ë¿ o¿¶9?ŠSƒ@€EÉèR= È@†0?ŒÌÍd¾¤Ý/EÊHC<éDÖ{žA=Ìp<-$¦
¾½åž
v20150405_00483_stKsd051@ëãÅ"¨"?W%Ý@€EÝS{=aŒˆ?ä®?¡G®e¾ ÄœEÞÈRD˜lƒD֒°AAi<^‹
¾½åž
v20150405_00485_stKsd051@ëãÅç€,?_†6@€EÜ׸={à°?K²?fffe¾šŸ¾EÞA3Cxè´D֍hAAÆ<	Y"
¾½åž
v20150507_00116_stKsd051@ëçÁ	íå ?€ÌC@€E§={¥Q?G/÷?(õÃe¾¤ZE§î¤D˜XîD֑qAB,<$pÒ
¾½åž
v20150507_00118_stKsd051@ëçÁK†?"A@€E¦…ö=–ª7=ýï6?:áHf¾ A‰E¦K®Cxº D֒AB&i<ˆÞ
¾½åž
v20150522_00192_stKsd051@ëé ` ™"?XG¿@€EÙ@="r?"в?s33d¾"záEØë®D˜_øD֛+ABBü<Oñ÷
¾½åž
v20150522_00194_stKsd051@ëé câÃY?Q~r@€EØÚ='À@ýU?¸Qìe¾bNEÙ¬fCxܬD֝ABœu<G!`
¾½åž
v20150528_00225_stKsd051@ëê`Þ`Èî?%P@€E¡qH=šø?"½(@_\)e¾›¥ãE£‡D˜IìDօ/AB§ô<ÑTR
¾½åž
v20150528_00227_stKsd051@ëê`áÒ"L?'£¸@€E ­)='*/? $ð?ç®f¾ˆ1'E â{CxöDÖ¨œABëÍ<j¡‹
¾½åž
v20150529_00321_stKsd051@ëꁽ5Õû?<ü@€E¶&…=w0??¹"÷?ue¾'ë…E´D˜A/DփmAB­Ò<B(d
¾½åž
v20150529_00323_stKsd051@ëêÀvþ?<`@€E²qR=€=ð#'?àe¾wÎÙE±eCw­ÓD֜ÅAB°Ô<"¥t
¾½åž
v20150602_00351_stKsd051@ëëÜÑ|µ??ñŠA Fdë)=¢íH
¾½åž
v20150602_00353_stKsd051@ëë㜂,?Rh}A Fdð=pŸ
¾½åž
v20160715_00369_stKsd051@ì"'ݸ'?Rû5@€E"@=­ùð?œ€˜?Y™šc¾£SøE…ÌÍD—òÙDÖܜAEàµ<:¯"
¾½åž
v20160715_00371_stKsd051@ì"•çí?TMŸ@€E"ãö=ƒ¸>	Å?aG®e¾¢MÓE†¯×Cvª=DÖ.FAEÓ	<.dº
¾½åž
v20170623_00681_stKsd051@ìI·Â"e?¢JÆ@€E©ÝÃ=h)?èá?E¸c¾¢MÓE«¨öD˜
 D×=7AGû<ž
¾½åž
v20170623_00683_stKsd051@ìIº¿¿?½‰@€Eª;)=…kÐ?÷è3?™šJ¾»çmE¬jáCr†éD×
ÉAH›Â=4q
¾½åž
v20170624_00559_stKsd051@ìI&Bø£?í¢N@€E¢»Í>
8)>™ƒs>ð£×e¾° ÅE£ÐáD˜;DÖï;AGâô="ü
¾½åž
v20170628_00371_stKsd051@ìI¡l®Õ?b ¿@€E¿==jk(@aM?E¸e¾¤Ý/EèRD˜
HDÖÏ×AGÐ<AÈÂ
¾½åž
v20170628_00373_stKsd051@ìI¡í½ˆ?_KY@€E…ì=¢Áp?(âï?hõÃd¾¬‹DE'¥ìCs§mD֍AG¬›< XÖ
¾½åž
v20190619_00063_stKsd051@ì£Æløvt?;@
@€EÃÙ)='<='?†ffd¾¢ÐåEÄööD—ÀƒD×DAOE:<k{¬
¾½åž
v20190619_00065_stKsd051@ì£ÆpQ|??=@€EÄá=ƒA|?!ŒÜ?ÚáHf¾Ä›¦EÆúCqŠDÖÇAN÷‰<"pÄ
¾½åž
v20190805_00123_stKsd051@ì©¢ŸTßU?0H@€E¤èö>K•@°@,(öd¾¨õÃE§j)D—Ü{D×ëßAO?N<±ÿ¹
¾½åž
v20190805_00125_stKsd051@ì©¢¢@Ǜ?-4@€E¥{¤> }Ç@‹º^@×
e¾/E§l¸CrféD׏žAOqÙ<Èvï
¾½åž
v20190806_00382_stKsd051@ì©Â¤²ý?"÷/@€E¡g¸=Èæœ?M½?Ó33a¾©xÕE£É…D—í'D×ÝôAO|
<›S 
¾½åž
v20190806_00384_stKsd051@ì©Â·²‰?lë@€E¡wÍ=²w4?Ê,@
=qe¾˜"uE£QCqóøD׏ÇAOw·<ÀAW

==> anc/pub_raw/L222_190_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  165 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ¹½ØL>v20100708_00773_stKsb291@ëJ ,Æ?A2þ@€E–ÑÃ=·Ú¨?‹©<@0i¾yÛ#E™+HDúDÞ)'A…S(>4§R¹½ØL>v20100708_00775_stKsb291@ëJã°¿?Cý·@€E–ø=ØV@›¹ƒ@Un¾ŒÌÍE›X¸D»…DÜ]ªA†'Â>YêX¹½ØL>v20100828_00406_stKsb291@ë¥֒?<""@€EêR=­Qm¹½ØL>v20100828_00408_stKsb291@륧G?>@H@€E6¤=ƒä¤¹½ØL>v20100904_00420_stKsb291@ë"t¹Ëh?Îd@€Exeš=¢ŸØ¹½ØL>v20100904_00422_stKsb291@ë"y!¤•?'Â@€Ex¥\=  ¤¹½ØL>v20110517_00907_stKsb291@ë2j"9?7>Î@€E‰Ÿ=¼+(@\»@{k¾ƒoEŒPfCû¼JDÜiüA†Þ>- ½¹½ØL>v20110517_00909_stKsb291@ë2j%˜æk?% B@€E‰¹\=~~ø>K§æ@õÃm¾˜bEŒ#D¹]'DÚ÷øA†8>G˹½ØL>v20110804_00865_stKsb291@ë<Gæ)??LÒ@€E¯K¤>V•Ï¹½ØL>v20110804_00867_stKsb291@ë<G8®?NM@€E¯¿>M§¹½ØL>v20110817_00942_stKsb291@ë=æx%PG?BÇû@€E'Ä==¨ë|AxhY@>{q¾~ùÛE•ìDŒDÕGA'^ƒ>'×¹½ØL>v20110817_00944_stKsb291@ë=æ|"öI?<æƒ@€E"S…=âXxA%5þ@Fffs¾OßE"ä)DÄ*FDՍ'A…$û>!]¹½ØL>v20110915_00457_stKsb291@ëA'ðÊÃ]?‹þ@€E½—ö=¹›¸¹½ØL>v20110915_00459_stKsb291@ëA'ô¦Šï?µ$@€E¾Äf=Ô#~¹½ØL>v20110921_00259_stKsb291@ëBASç[?;
@€E¤ÁÍ=»ÚÈ?›¦U@6ffh¾"ýôE¦hRCû_\DÜ?TA…ŽÞ>/hû¹½ØL>v20110921_00261_stKsb291@ëBAW睉?7I@€E¤ï…=µH¬@òd@*=qn¾'ñªE¦<D¹>fDÚ²=A†A2>ÏS¹½ØL>v20110921_00512_stKsb291@ëBCŠþì?*D5@€E§Qf>Sý?ôX@Mp¤m¾€EªqDðDØaãAƒ">eß¹½ØL>v20110921_00514_stKsb291@ëBCkž	?0â@€E¨SÍ=»H>>š@C33k¾ŽVE©ÚD¼½'DÖۅAƒ¾å>)ç¹½ØL>v20111005_00319_stKsb291@ëD8üÁ?[·@€E¦Èq=×òAª°@pl¾vÈ´E§¿×DÖúDØp"A…àÎ>-Ϲ½ØL>v20111005_00321_stKsb291@ëD<91$?#U@€E§¢š=¡0@Kçj@‹×
k¾†§ðE¨šD¼ÄÅDÖáyA†î3>bïd¹½ØL>v20111006_00209_stKsb291@ëD";B?]q@€E¿³q> ¶@ÚIj@\j¾^5?EÁúD«¶DØ Aa©>»Ò¹½ØL>v20111006_00211_stKsb291@ëD"?@¸?YHh@€E½à¤>!Ÿ@+q@*=qj¾r°!EÀŠRD¼Õ'DÖè¬A'Ö$> ï&¹½ØL>v20111021_00149_stKsb291@ëFҜ	‹?JL.@€EÂX=ìüƒA°lF@'
=n¾'hsEØ=DÒÑDØqhA¬">ܹ½ØL>v20111021_00151_stKsb291@ëFÕÑÎi?D6a@€EÃà\=œM@œC@_\)k¾ŽVEÄX{D¼ÎDÖñhA"›ž>SË5¹½ØL>v20111022_00142_stKsb291@ëF e'É?B9v@€E§µÍ=ÂQ¹½ØL>v20111022_00144_stKsb291@ëF hÌ<"?.wÿ@€E¨Éq=¦N€¹½ØL>v20120305_00563_stKsb291@ëWIx?DÍú@€E¾ø==ºUt¹½ØL>v20120305_00565_stKsb291@ëWL¬?Vf@€E¾ñH=ñ-¹½ØL>v20120325_00459_stKsb291@ëYŠÍPuŽ?m@€E…ð\>ªA†$ø@g
=g¾ŽVE‡HCûèÕDÜA†V>.øݹ½ØL>v20120325_00461_stKsb291@ëYŠÐ‹ãù?í@€E†==Ò£k¹½ØL>v20120607_00336_stKsb291@ëbÄ£§iç?^gš@€E…‰×="É`@­=§@>{j¾"÷ÏE‡ýšD¤îDØg
A…­>AñU¹½ØL>v20120607_00338_stKsb291@ëbħs?Oþ@€E…Hì=‹kø?`®"@ £×n¾–‡+E‡¤D¼Ý?D×°9A""ß>Û¹½ØL>v20120616_00718_stKsb291@ëcèEܓ>?,@€E…c==—ZÌ?<L@:=qn¾'hsE‡Ù…D=DØ·¦A…›>W£¹½ØL>v20120616_00720_stKsb291@ëcèJtØÅ?4rK@€E‡œö=ø6‡?Gcp@qG®m¾›"ÑE‰%ÃD½ND×4{A‡7i>}bý¹½ØL>v20120621_00350_stKsb291@ëdƒ§ߊ?_H@€E}T¤=Ìt¹½ØL>v20120621_00352_stKsb291@ëdƒªÝ¤?<¬@€E|"=¶·¹½ØL>v20120625_00332_stKsb291@ëe÷Ñȵ?>PŽ@€E¶3=º/%¹½ØL>v20120625_00334_stKsb291@ëeû;/V?1nµ@€E¶q>À>`–@]p¤k¾Ÿ;dE·XöD¼ëðD×¥A‡>)bâ¹½ØL>v20120704_00709_stKsb291@ëf%Ê9õo?;F´@€ERu=ËU?ɛ•@G®k¾—PEWÂD¥qDÙSAŠ×^> ¢Ð¹½ØL>v20120704_00711_stKsb291@ëf%Ξÿ4?;.é@€EUÞ¸=¥ÛÈ@T˾@4zál¾Ÿ¾wEZk®D½nD×A7A…ä–>%˹½ØL>v20120706_00718_stKsb291@ëfe'<y?"§.@€EeÒR=ÊtïA "@4zál¾–‡+EhRD¿ßDÙV¨A…™‡>û¹½ØL>v20120706_00720_stKsb291@ëfe"ò›>?!!G@€EfªÍ=Ðîÿ?Žpu@që…n¾Ÿ¾wEiV¸D½j5D×(œAˆ!s>iø?¹½ØL>v20120707_00760_stKsb291@ëf‡n<?$-/@€Ep>=¢¤¹½ØL>v20120707_00762_stKsb291@ëf‡땐?%á…@€Eq4¤=®'Ø@>U°@šáHm¾˜"uEsÈ{D½$þD×)XAˆá–>‰7o¹½ØL>v20120714_00853_stKsb291@ëge¹ª?PyÊ@€Eu®{='ÜÀ@öç@…n¾"t¼Ex{D)DؖòA…ª>Úl¹½ØL>v20120714_00855_stKsb291@ëge¼Ó_ä?<"@€Ew…=ÎïÊ@&	¸@ÌÍo¾—
=Eyo
D¼ïDD×NÙA…åÓ>9*¹½ØL>v20120718_01052_stKsb291@ëgè¥0‹¹?B.‹@€EŸ`š=Òʹ½ØL>v20120718_01054_stKsb291@ëgè¨R"¢?G±†@€EŸÌq=Œv¹½ØL>v20120721_00039_stKsb291@ëhBGhÕ?*«{@€E©³
=ÿR¬?
õ@1G®m¾–EªRöD^¸DØtÅA‡ >5ùǹ½ØL>v20120721_00041_stKsb291@ëhBJªž$?0$@€Eª#…=Ù8ù¹½ØL>v20120722_00405_stKsb291@ëha,dÖ?ZÆ@€EŽ!3>9Èh¹½ØL>v20120722_00407_stKsb291@ëha/…~°?U#È@€Eš)>"@V¹½ØL>v20120726_00498_stKsb291@ëhãÆy ¨?S@€Eyb=|`'?O•þ@7®m¾'hsEzD‹DØz°A…"g>
Åä¹½ØL>v20120726_00500_stKsb291@ëhãÉ×ʂ?];ú@€EzÁ
=g1?ÓGÖ@ÌÍn¾/E{ŠáD¼çžD×UPA…YM>#."¹½ØL>v20120801_00107_stKsb291@ëi & 7î?L÷r@€Eu()> Ÿ¹½ØL>v20120801_00109_stKsb291@ëi )Âq)?M'ñ@€EuG®>P¹½ØL>v20120804_00051_stKsb291@ëiÿBݐ?qo4@€EšÔ\='0<m±@	™šl¾™™šEšD^úDؾA'í>2€¹½ØL>v20120804_00053_stKsb291@ëiÿF#À¤?p®ñ@€Ežì=P'X¹½ØL>v20120804_00903_stKsb291@ëj%ªú??W"_@€EŒ'…='/ä¹½ØL>v20120804_00905_stKsb291@ëj(éž?yZ¹@€EŒ€=Œb˜¹½ØL>v20120817_00140_stKsb291@ëk 5ÎôD?—¡…@€Ebf=µ¹½ØL>v20120817_00142_stKsb291@ëk 9$>N?†ˆ$@€Ee«H='|¬¹½ØL>v20120818_00305_stKsb291@ëkÁÃb%?Yßa@€E{Z=°uô¹½ØL>v20120818_00307_stKsb291@ëkÁÆØÁù?PBê@€E{:{=ž[Œ@,ýï@Aë…n¾ŒÌÍEyžfD¼¡D×vFA…œá>]…ù¹½ØL>v20120828_00513_stKsb291@ëmÐÓ¢T?D"6@€E®«ö=ŸãĹ½ØL>v20120828_00515_stKsb291@ëmÔ
ƒ½?YN•@€E®ü…=lHǹ½ØL>v20120830_00275_stKsb291@ëmAÊ!â(?$M‹@€E¨X{=VAƒR"@1ë…n¾ƒ•E© ¸DL{D؏A"]«>$ÄL¹½ØL>v20120830_00277_stKsb291@ëmAÍq)?#n5@€E¨F=ª£à?Q@.¸Ro¾ž¸RE¨Z¸D¼Ý²D×K¶A†A>*¹½ØL>v20120901_00663_stKsb291@ëm"MoŸu?7:´@€E©H=Ÿ¼¹½ØL>v20120901_00665_stKsb291@ëm"Q7û?3'@€E©_=¤¨¹½ØL>v20120911_00438_stKsb291@ënÂØëf? ¯þ@€E«"R=È`¹½ØL>v20120911_00440_stKsb291@ënÂÜ:î¾? Å+@€E«zÍ=ñ>¹½ØL>v20120912_00183_stKsb291@ënà²Ã'?‹B@€E³¨×=âî¦@t@Ul¾""E·ÃDsDØ`JA†e˜>"폹½ØL>v20120912_00185_stKsb291@ënඃn?wË@€E´š=¿#$Aœ•™@G®n¾—
=E·4=D¼ÒòD×E`A‡y€>1¼¹½ØL>v20130312_00520_stKsb291@녊w7º,?GN\@€E LR=­¿LAž—Ÿ?ó33l¾'ë…E¡'=D³D×íšAtƒ±=b¶©¹½ØL>v20130312_00522_stKsb291@녊zƒ©Ã?I"@€EŸ½¤=¯jxAwzì@R\o¾­'hE¡½ÃD¼¤9D×ñìAx±–=ãµ¹½ØL>v20130314_00509_stKsb291@ë…Ë4ÌŽ?>ÆS@€E•Ã=µrl>3,u?Î{m¾ŒIºE•íHD")DØ
=AKHÞ<‰y/¹½ØL>v20130314_00511_stKsb291@ë…Ë8" ?LM™@€E"¯R=©ƒÀ>Î÷?}p¤j¾˜bE•Ï®D¼˜ƒD×ã3AKP_<7ª	¹½ØL>v20130316_00482_stKsb291@ë†
'âMh?)Úì@€EžîÍ>"
B>~~Ú@G®l¾—PE¡1×Dy‰DØ!7Auå•=T9
¹½ØL>v20130316_00484_stKsb291@ë†
†'Œa?°@€EžY¤=Ï®ï@ yä@
áHn¾œ¬E LöD¼¯ßD×ÖwAvÖ=Y1´¹½ØL>v20130321_00687_stKsb291@놩ÜÀ€
?'N@€E–¸®=ɯÅ@0Ï@£×k¾š¬E—ÄÍDy'D×û;A… `>p56¹½ØL>v20130321_00689_stKsb291@놩àXÌ?(Ë[@€E–ù=¨P¹½ØL>v20130323_00934_stKsb291@ë†é‹ý"–?A,À@€E•ñ®=™ó¹½ØL>v20130323_00936_stKsb291@ë†éu®®?>ב@€E•˜Í=£$l?qø@Vffi¾–‡+E—	qD¼'D×ëAƒÒ=>#Üw¹½ØL>v20130326_00464_stKsb291@ë‡I¦µ·?FM@€Eª}=áuXAp÷Õ@JáHl¾¡G®E¬\DdDؤA]">F¹½ØL>v20130326_00466_stKsb291@ë‡IU?I"K@€Eª	Ã=è}pAAp@333n¾©xÕE¬QHD¼»¶D×ÛTAu=äQ¹½ØL>v20130712_00395_stKsb291@ë"ÂÙq›y?@e@€EŒœ¸=«Ñ(?G-@jáHl¾‹Æ¨EÍDDDØüAˆ¸>P颹½ØL>v20130712_00397_stKsb291@ë"ÂÜ¿ï?'V¯@€EŒ%q=»Ü¹½ØL>v20130803_00091_stKsb291@ë—eu @?•,@€E˜Ý{=´Ç€¹½ØL>v20130803_00093_stKsb291@ë—h圧?‹½4@€E˜¶R=§Ã¹½ØL>v20130804_00984_stKsb291@뗧#Ez?B¹¯@€E™‰á=µ<¹½ØL>v20130804_00986_stKsb291@뗧&h_?B¡@€E™ªš=ãŽß¹½ØL>v20130805_00414_stKsb291@ë—ÂÁêì?Bf@€E¤ß¤=é§¹½ØL>v20130805_00416_stKsb291@ë—ÂÅ[¯(?;"å@€E¥a×=¸õì¹½ØL>v20130806_00471_stKsb291@ë—ãC©K? >@€EžÛR=с±?'Ë@J=qk¾‹C–EŸÏìDKuDØD"A†x*>)¤"¹½ØL>v20130806_00473_stKsb291@ë—ãFóϛ?ô/@€EŸ\=¼æ$@Yv@†ffn¾–‡+EŸj)D¼§D×xRA‡dI>Y8®¹½ØL>v20130818_00528_stKsb291@ë™c7—P¿?#ÿ,@€Eýì=±tÈAÉçŸ@b\l¾–‡+E'º{D–¨DØ0öA"è!>Nõµ¹½ØL>v20130818_00530_stKsb291@ë™c;%*1?$Hé@€E)Í=â¯ë¹½ØL>v20130818_00737_stKsb291@ë™eŠ´O?B"W@€Eš¼ö=´¹½ØL>v20130818_00739_stKsb291@ë™eô?*Y@€Ešöì=˜Ë¹½ØL>v20130915_00604_stKsb291@ëœãñ'7u?ÌÖ@€Eƒ+Í=›9|¹½ØL>v20130915_00606_stKsb291@ëœãôÛN›?'½ú@€Eƒå)=ƒ^©¹½ØL>v20130916_00462_stKsb291@ëmH?U16@€E•¤=wå๽ØL>v20130916_00464_stKsb291@ëpû?Pæk@€E"3×=Èœ¹½ØL>v20130924_00092_stKsb291@ëÿå*+£?)У@€Eµ¶á=·±Ì@Ïû@{…l¾²-E·ÎRD–ÉDØ?A†Á>t‰]¹½ØL>v20130924_00094_stKsb291@ëÿè•Àœ?$L¾@€EµÖá=¡§tAÿ0)@E¸p¾"t¼E·D¼îD×Lå¹½ØL>v20130925_00092_stKsb291@ëž K0*?—Š@€E£û=àym?›dõ@ŠáHl¾yÛ#E¥H)D—žDØ$RAŠR7>¥l"¹½ØL>v20130925_00094_stKsb291@ëž ÓUR?~4@€E¤*Ã>)‰¹½ØL>v20140318_00502_stKsb291@ë³ë&éôP? ý@€E›kÍ=öT ¹½ØL>v20140318_00504_stKsb291@ë³ë*@æz?‹œF@€E›š>Xøï¹½ØL>v20140325_00311_stKsb291@ë´É¨LºÄ?(h@€E f=ž4¸A›"é@hQìm¾'n˜E¤D
ãDغ‡AˆDé>fÚ¹½ØL>v20140325_00313_stKsb291@ë´É«~=É?!õÍ@€E Ó{=Ö
1¹½ØL>v20140325_00503_stKsb291@ë´Ëˆ†Ñ?‰‹@€E™2>îg¹½ØL>v20140325_00505_stKsb291@ë´ËŒ+É?b@€E™š
=·Ä¹½ØL>v20140325_00647_stKsb291@ë´ÍÂ!£?»—@€Ešö=Óôm¹½ØL>v20140325_00649_stKsb291@ë´Í*k¹?Kš@€E™¹ì=¹üA£ù@Që…n¾¤ZEœž{D¼­D×±Aˆw>+Rʹ½ØL>v20140326_00327_stKsb291@ë´ésqý?:!¢@€E¦
f=•P¹½ØL>v20140326_00329_stKsb291@ë´évâOk?4De@€E¦k=¬/¹½ØL>v20140326_00711_stKsb291@ë´í܇?]Ž@€Eœ~Í=Åøè¹½ØL>v20140326_00713_stKsb291@ë´ín¶l?HPµ@€EœÕÃ=ǐõA»/é?Ü(öm¾–‡+E–)D¼˜RD×­7A'UH=Óîç¹½ØL>v20140510_01060_stKsb291@뺋"s‡â?€µl@€EŠS==€5ø¹½ØL>v20140510_01062_stKsb291@뺋&O@?ŸóÂ@€E‹Û…>G¹½ØL>v20140521_00579_stKsb291@ë»äjøaP?ZGã@€E'Ñá=šë(¹½ØL>v20140521_00581_stKsb291@ë»än<XÌ?HÖ»@€E'µ×=ª¥D¹½ØL>v20140617_01042_stKsb291@ë¿H·Âï©?'Æt@€E¥wH=¾UT¹½ØL>v20140617_01044_stKsb291@ë¿H»)Q?Ÿï–@€E¥¾¤=Ÿiä¹½ØL>v20140620_00196_stKsb291@ë¿¡Iˆål?"è@€E´¾R>óÑ@ie@=qk¾™‡E·ášDÊNDجÅA|">y¸¹½ØL>v20140620_00198_stKsb291@ë¿¡Mg;ù?‡w@€E³}\=ŽW$>"µÏ@n¾™™šE´×3D¼D×éqA¨>b4§¹½ØL>v20140621_00244_stKsb291@ë¿ÁgÅ{ö?p@€E¢,×=ï|>ÁKk@g
=l¾\)E¥qD…DØ­yAÊF>!7í¹½ØL>v20140621_00246_stKsb291@ë¿Ák±?¯@€E¡®=ð}b@bËa@Tzán¾ž5?E¤+×D¼»çD×ÎéA´ý>*¹½ØL>v20140630_00816_stKsb291@ëÀæGmâÝ?Q@€Eˆ.="@A	E‹?ï\)k¾–EŠ-HD'ìDØN^A"Rì>mϹ½ØL>v20140630_00818_stKsb291@ëÀæJæÙ?aN¤@€EŒ%Ã=œˆ@=·&?ü(ön¾˜"uEE\D¼¼ÝD×pRA'
>¤Ñ¹½ØL>v20140701_00225_stKsb291@ëÁ…ZB?"O¶@€E¬×¸=¦ØAEEµ@:áHl¾\)E±"
D' DظþA'})>öŸ¹½ØL>v20140701_00227_stKsb291@ëÁˆ~SÃ?$dÍ@€E­ë®=«	œA¼î'@'™šm¾Ÿ¾wE²(RD¼ÍHD×ÍqAƒzQ>SRâ¹½ØL>v20140701_00897_stKsb291@ëÁ¢Å?Ak@€E…>Í=ęä¹½ØL>v20140701_00899_stKsb291@ëÁ¦|
è?>®t@€E"Òö=ÏS@ŠK•@@n¾¨õÃE…†)D¼ÈöD×jfA"'Y>3™¹½ØL>v20140702_00855_stKsb291@ëÁ&K_åC?Gcô@€Esô=j)¹½ØL>v20140702_00857_stKsb291@ëÁ&NÙQ•?IÀ@€ErñH=p«x¹½ØL>v20140702_01287_stKsb291@ëÁ*"[—?YP_@€E™=\=ž}¤¹½ØL>v20140702_01289_stKsb291@ëÁ*DD?Sôä@€E™Y=¢¹½ØL>v20140712_00231_stKsb291@ëÂar'v?I?@€E©:×=äåI@4ÔÒ@jáHm¾³33E«TRDb=Dص/A†->=eW¹½ØL>v20140712_00233_stKsb291@ëÂauØå	?î@€E©l{=wx@#òU@S33o¾ A‰EªuHD¼²òD×ѪA"Ô¥>¡Â¹½ØL>v20140714_00237_stKsb291@ë£'‰ù?3l@€EªCš=¨Óœ;š1)@AG®l¾s¶FE«-DÏ®D؃+A…ˆð>7ò®¹½ØL>v20140714_00239_stKsb291@ë£*Ϭ¦?4o×@€E«š=«
h?ª¨À@,ÌÍn¾Ÿ¾wEª<)D¼ØZDׯ…A†´ù>)°p¹½ØL>v20140831_00358_stKsb291@ëÈ£/J?$Ü@@€EÓ
=²	[AE_³@,ÌÍk¾‰7EŸjDuDØ åA…>š|¹½ØL>v20140831_00360_stKsb291@ëÈ£2rä#?`ë@€EÊ¸=œØ¼?´ÜI@ÌÍm¾˜bEŸ€D¼ÀöD×6ÑA"Ò>ýQ¹½ØL>v20140914_00322_stKsb291@ëÊb=@¸W?õy|@€E•b{=Å4¹½ØL>v20141008_00183_stKsb291@ëÍ`ŋ…/?4#1@€E·£==¥í$¹½ØL>v20141008_00185_stKsb291@ëÍ`Èï®?-(x@€E¸>®=Ò55¹½ØL>v20150330_01154_stKsb291@ëã·8P~?6'†@€E¡)ì=Þ_E¹½ØL>v20150330_01156_stKsb291@ëã»ùu¢?:OU@€E¡4×=Ä%̹½ØL>v20150806_00168_stKsb291@ëó +ʃÇ?9™;@€EÙbÃ='Öè¹½ØL>v20150806_00170_stKsb291@ëó /?-"8@€EÙÃ="¹½ØL>v20150807_00606_stKsb291@ëóE
‡²¼?'Ït@€Eåf=‡ù ¹½ØL>v20150807_00608_stKsb291@ëóED5º?zê@€ENö=6¨Ù¹½ØL>v20150820_00270_stKsb291@ëôá7H¶Ó?+k3@€E'|\=£@—?ž@/\)n¾ŒÌÍE"óìDٚD؀BA‡B–>;Ÿ¹½ØL>v20150820_00272_stKsb291@ëôá:B'J?4¥@€E'áq=¥Óй½ØL>v20150902_00060_stKsb291@ëöæ5^\?	ä^@€Eĸ=¨u°<ÂxÓ@W
=m¾yÛ#EÇw…DœJD؀öA†H'>.ŒB¹½ØL>v20150902_00062_stKsb291@ëöéd­ª?†Ž@€EÄ
Ã=ÇPÙ@:ûT@}p¤m¾˜bEÇHD¼OÇD×±ÃA‡|>WÖq¹½ØL>v20160719_00231_stKsb291@ì¡)Ž?ØÑ@€E¦=å/y@§Œ#@Tzám¾{çmE¦¼RD@Dؖ˜A…Œ7>.KO¹½ØL>v20160719_00233_stKsb291@ì¡,b-?øš@€E¦==÷'o@K_@që…n¾—PE¦¿šD¼«+D×´{A‰>Ø>`Ò8¹½ØL>v20160719_00863_stKsb291@ì§
øP´?-7`@€E†&×=õ%¿B)@	™š[¾yÛ#E†53Ds–DØ)²¹½ØL>v20160719_00865_stKsb291@ì§,ù?#žC@€E†Š{=ý¶AÍRˆ?ÚáHn¾|í'E†zÍD¼ÁD×@ÝA'=³â9¹½ØL>v20170328_00845_stKsb291@ì>,F˖?0PŸ@€Eœ>®=¼É@¹½ØL>v20170328_00847_stKsb291@ì>,
ß!c?0E7@€Eœ.Ã="-è

==> anc/pub_raw/L222_191_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2272 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-09-09T14:39:27
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="197">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-09-09T14:35:57">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid"/>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc"/>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match"/>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr"/>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext"/>
<FIELD datatype="long" name="objtype"/>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected"/>
<FIELD datatype="long" name="photcode"/>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="float" name="eKfinal"/>
<FIELD datatype="long" name="photcodef"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  202 / width of table in bytes                        NAXIS2  =                  197 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'E       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           DATE-HDU= '2022-09-09T14:39:27' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             8
Ç¿…v20100327_00924_st  Ksb322@êþk†^d?!ώ@€EŒ'=¹Ü                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20100327_00928_st  Ksb322@êþk‹mqs?NK@€EŒVq=ºÑ,                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20100511_00562_st  Ksb322@ë#ãßä?:©µ@€E–ˆ\>š»                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20100511_00566_st  Ksb322@ë)8My?=^@€E—@¸>b`i                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20100825_00448_st  Ksb322@ëE°
Ê??y4@€E5¸=·¨\CÏt#AüQìe¾Oß	EšN{DÌlBDŽÚ5v20100825_00448_stA©ü<#×
?áÔ^¢AÁA©ü>€8
Ç¿…v20100825_00452_st  Ksb322@ëE£–?5…ê@€E\)=Ó9D–0AÛ
=e¾bN
EˆRD$aDªÉv20100825_00452_stA²<#×
?á$à´TÁA²>€8
Ç¿…v20110820_00770_st  Ksb322@ë>Eî@TÚ?F¡g@€E€…q=‹à@.-·?¨õÃe¾¥ãT	E~ÐRDÐRD‹"Ayâù=7×`                  ÀÀøÀÀ€Ayâù=7×`8
Ç¿…v20110820_00774_st  Ksb322@ë>EöZ§?AØ­@€E~Ñ\=«Â´@uI$?§®c¾š¬
E|x{D+ž¨D‰»ßAz¢ó=X^                  ÀÀøÀÀ€Az¢ó=X^8
Ç¿…v20110913_00172_st  Ksb322@ëA@Öÿ¦>?!Pn@€E­÷¤=Ô	sA*?àf¾'ñª	E¬Ž{DÌ2-D!ãA€i–=›ÀÞ                  ÀÀøÀÀ€A€i–=›ÀÞ8
Ç¿…v20110913_00176_st  Ksb322@ëA@ßK??ÛA@€E¬ì=´	$?fàá@£×c¾ž5?
Eªå®D$9DJA''à=ÆÈ?                  ÀÀøÀÀ€A''à=ÆÈ?8
Ç¿…v20110924_00448_st  Ksb322@ëB¢·A*?Dç@€EÇÒ=ø?£vh?õe¾ž5?	EÈöDÐhD‹X´A€Ç=œ†                  ÀÀøÀÀ€A€Ç=œ†8
Ç¿…v20110924_00452_st  Ksb322@ëB¢½Æy÷?O"Ã@€EDŽ=Ê»Ì>ד_?èõÃe¾—P
EƀD+ðD‰ãøAVÿ=Àá¹                  ÀÀøÀÀ€AVÿ=Àá¹8
Ç¿…v20110929_00260_st  Ksb322@ëCAö5–»?‰l@€E¨q=°p¨                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20110929_00264_st  Ksb322@ëCAü"ÿ§?¦i¥@€E©o\>!Ò                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20111009_00467_st  Ksb322@ëD·7¢?X(U@€Eœ|q>ŒY?¢¦T?У×e¾'ë…	Eœ4áDÌh¼D{A€WÓ=˜¡                  ÀÀøÀÀ€A€WÓ=˜¡8
Ç¿…v20111009_00471_st  Ksb322@ëD½÷'?HGÒ@€EœåR=ûËí?{å¸?Ï\)d¾{çm
E›ÆRD$TÝD™¢A€D'=­'X                  ÀÀøÀÀ€A€D'=­'X8
Ç¿…v20111020_00145_st  Ksb322@ëEàð՚ý?Eþ@€EÓÒ3=þ:~                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20111020_00149_st  Ksb322@ëEà÷ û¹?N'4@€EÔ¨>
?O#1?ü(öe¾Ÿ;d
EÓSìD+'^D‰á7AFé=úK                  ÀÀøÀÀ€AFé=úK8
Ç¿…v20111023_00107_st  Ksb322@ëF@ö{?vÝ´@€E §=­nÜ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20111023_00111_st  Ksb322@ëF@ =®?"Ÿ¤@€E¡Q{=Ñù'Aj"ù?õe¾²-
E :fD+¡‰D‰ÖoA~I=Õ_²                  ÀÀøÀÀ€A~I=Õ_²8
Ç¿…v20120316_00652_st  Ksb322@ëXl"÷ñê? 2@€E¥ŸÃ=¨Ä>É°@ £×e¾—
=	E¤¸=D̖-DŽðþA‡9>,Ì                  ÀÀøÀÀ€A‡9>,Ì8
Ç¿…v20120316_00656_st  Ksb322@ëXl)hÔ«?(ûŽ@€E¥ˆÍ=ÕÓÿ@oï¸@£×f¾—P
E¥D$éDò^A†µ >Î×                  ÀÀøÀÀ€A†µ >Î×8
Ç¿…v20120318_00693_st  Ksb322@ëXªÕhí?'ƒ@€E¢ô¤=àq?4+Ë@Dzáe¾›¥ã	E¡¨)DÌ©'DŽÙÓA†ì^>3Ê                  ÀÀøÀÀ€A†ì^>3Ê8
Ç¿…v20120318_00697_st  Ksb322@ëXªÛيu?"*+@€E¢9q=Ëxö?ÎiÅ@>{f¾'n˜
E¢¤D$&wDùÓA†)–>¥J                  ÀÀøÀÀ€A†)–>¥J8
Ç¿…v20120320_00499_st  Ksb322@ëXêÁ5??	X—@€E•¹=ãeú=~ƒ#@)™še¾‹Æ¨	E"…3DÌ¿
DŽÌ¬A…ª~>
ó                  ÀÀøÀÀ€A…ª~>
ó8
Ç¿…v20120320_00503_st  Ksb322@ëXêǹ²¿?~,@€E•FH=ßØ@҅@&ffd¾ŠÀƒ
E•
D$"NDŽ'
A…T>Ä2                  ÀÀøÀÀ€A…T>Ä28
Ç¿…v20120402_00482_st  Ksb322@ëZˆŸB`"?S¤@€E¦R=÷Àu?։@@£×_¾…¡Ë	E¤\DÌÒNDŽÍ7A‡ë>Kdk                  ÀÀøÀÀ€A‡ë>Kdk8
Ç¿…v20120402_00486_st  Ksb322@ëZˆ¥·ÕD?Ê.@€E¥Í=Çõ¬@6Ù@#×
d¾ˆ1'
E¤ìD$@åDŽ<öA‡êI>1ï˜                  ÀÀøÀÀ€A‡êI>1ï˜8
Ç¿…v20120610_00390_st  Ksb322@ëc%èÝT?!ý†@€Eƒh==¸;Ô@Š§I@{f¾¡ÊÁ	EìDÐ,ÅD‹jAˆM]>l                  ÀÀøÀÀ€AˆM]>l8
Ç¿…v20120610_00394_st  Ksb322@ëc%ðµ¿ë?é·@€EƒŒ3>	†ó=BÎà@'®d¾\)
E'ð¸D+z°DŠ‰A‡'o>:üê                  ÀÀøÀÀ€A‡'o>:üê8
Ç¿…v20120615_00490_st  Ksb322@ëcÅ4ô'?%ø7@€Eœö=£¿@—qÑ@.¸Rc¾ŒIº	EšÏDÐM`D‹81A‡âÎ>Aw¯                  ÀÀøÀÀ€A‡âÎ>Aw¯8
Ç¿…v20120615_00494_st  Ksb322@ëcÅ;Â"û?$ܵ@€Eœ2R=ÿ0@ 8Ö@(õÃf¾‰º^
E›‹®D+|DŠ]Aˆxl>>(                  ÀÀøÀÀ€Aˆxl>>(8
Ç¿…v20120616_00248_st  Ksb322@ëcãΠ?%B@€EŠ$š=¼2‰                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120616_00252_st  Ksb322@ëcãËcœ?Q¸§@€E‹®=Ìcú                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120623_00188_st  Ksb322@ëdÂBrUÞ?7~@€E¤°==ãG¬>¿'Ý@.¸Rc¾‹C–	E¢ìDÐN5D‹2ÉAˆ/l>Jáë                  ÀÀøÀÀ€Aˆ/l>Jáë8
Ç¿…v20120623_00192_st  Ksb322@ëdÂI`a?ê@€E£ì=©–$@
Ëk@!ë…f¾‡®
E¢!HD+e'DŠb%AˆÛÃ>J|                  ÀÀøÀÀ€AˆÛÃ>J|8
Ç¿…v20120623_00644_st  Ksb322@ëdÆÿŸ'M?ôê@€E'Œ)=Ïws@%Å@\ÌÍf¾ß;	E›ÃDÐ01D‹tjAŠî>d                  ÀÀøÀÀ€AŠî>d8
Ç¿…v20120623_00648_st  Ksb322@ëdÇÀ¾¢?æ@€E'²q=æv»?¦Xã@£×e¾Òò
E'=ìD+ªNDŠþAˆï[>3¾ö                  ÀÀøÀÀ€Aˆï[>3¾ö8
Ç¿…v20120627_00387_st  Ksb322@ëeH®?J9§@€E™*=¤kÀ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120627_00391_st  Ksb322@ëeH!jô@?E@€Eš+×=ŠØ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120630_00265_st  Ksb322@ëe£×"?5:@€EŸ¸=ü£Æ@Gýí@#×
d¾ŒIº	E"3DÐ=D‹FÑA‡Nú>¢¹                  ÀÀøÀÀ€A‡Nú>¢¹8
Ç¿…v20120630_00269_st  Ksb322@ëe£ß§j"?:ó@€EèÃ=Ìñ4>'Ì8@S33f¾‰7
EœûìD+t9DŠo®Aˆ3¿>\ÕÊ                  ÀÀøÀÀ€Aˆ3¿>\ÕÊ8
Ç¿…v20120704_00464_st  Ksb322@ëf"SHýJ?K.•@€Eq8ö=Š[/                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120704_00468_st  Ksb322@ëf"[]ß.?^å@€EpL=š8|                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120705_00651_st  Ksb322@ëfC¡_?j¬@€ES›…>®š                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120705_00655_st  Ksb322@ëfC—mõ§?ríÉ@€ER¬¤=²›                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120706_00440_st  Ksb322@ëfc$
0?B{@€Ep=¥¢Ì>‹AÕ@3×
f¾²-	ElŒ{DÐßD‹b°A‡sM>åË                  ÀÀøÀÀ€A‡sM>åË8
Ç¿…v20120706_00444_st  Ksb322@ëfc+‰h?"‹@€Epë\=¯"Ô=Îà@
=qe¾š¬
EnD+^wDŠ'A†º—>³O                  ÀÀøÀÀ€A†º—>³O8
Ç¿…v20120716_01033_st  Ksb322@ëg¦´ÑÃØ?U‰¶@€EŒê=}vÐ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120716_01037_st  Ksb322@ëg¦»q%?hðA@€EŒ"ì=ti/                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120718_00390_st  Ksb322@ëgâI#†?põÍ@€EªþR>&‹§                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120718_00394_st  Ksb322@ëgâOºÇ?LTI@€Eªµ×>Œu@?"È'@¸Rd¾%
E¨ºRD*œ)DŠ†%A†í7=ï$Á                  ÀÀøÀÀ€A†í7=ï$Á8
Ç¿…v20120720_00307_st  Ksb322@ëh%<Óö7?( ³@€EΤ=¯à                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120720_00311_st  Ksb322@ëh%CGøè?2/´@€E á=…< ?'Ï¿@Vffe¾'hs
E|ó®D+Š=DŠ,A‰Ã>{)—                  ÀÀøÀÀ€A‰Ã>{)—8
Ç¿…v20120723_00588_st  Ksb322@ëh".ôT{?7ÛJ@€E
=¥ŸL                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120723_00592_st  Ksb322@ëh"5u}[?7ÈK@€E[=£+ä                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120724_00633_st  Ksb322@ëh¦Øú?b@€EŽO¸>
hÞ@
3*@`e¾ŠÀƒ	EŽ+qDÐ-ôD‹Œ¼AˆÑ>]9»                  ÀÀøÀÀ€AˆÑ>]9»8
Ç¿…v20120724_00637_st  Ksb322@ëh¦†OÛ
?(Jª@€EŽŠ=§£ü?]R@¸Rd¾‡®
E§HD+n5DŠAˆB>#¿Ž                  ÀÀøÀÀ€AˆB>#¿Ž8
Ç¿…v20120804_00817_st  Ksb322@ëjxé?Qu·@€E‹¤=¼                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120804_00821_st  Ksb322@ëjTcÚ?`n@€E‹¸>a                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120806_00319_st  Ksb322@ëjF"62?'Ü@€EìÍ=î˜                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120806_00323_st  Ksb322@ëjF(lP
?§~é@€E€ÿ
=¥&Ø                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120820_00321_st  Ksb322@ëlØɆ?N—@€E†Ã®=½WÜ=Œ°#@n{f¾‹C–	E…ÄRDÐ4D‹lƒA‰¥|>}g                  ÀÀøÀÀ€A‰¥|>}g8
Ç¿…v20120820_00325_st  Ksb322@ëlÞے¸?ò_@€E…Û=çÃÐ?§É@S33f¾\)
E"qD+žúDŠo¦AŠ'l>†|~                  ÀÀøÀÀ€AŠ'l>†|~8
Ç¿…v20120821_00078_st  Ksb322@ël!À˜?™@€EŽ5R=¨\>ç@HQìf¾ž¸R	Eg×DÐ='D‹`sA‰ù
>[@m                  ÀÀøÀÀ€A‰ù
>[@m8
Ç¿…v20120821_00082_st  Ksb322@ël!ƧnÄ?.ý@€EŽa)=ôž£?ˆ´¶@*áHf¾˜"u
EŒ ¤D+'7DŠ`ÅAŠ>`Si                  ÀÀøÀÀ€AŠ>`Si8
Ç¿…v20120822_00157_st  Ksb322@ëlDP˜Ê?Œ«&@€Eo…={*8                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20120822_00161_st  Ksb322@ëlD&^Ùª?zr@€EqZf=vå                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130511_00739_st  Ksb322@ë
÷•M?|ƒ(@€E ß×=JPØ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130511_00743_st  Ksb322@ë@ÿú?×@–@€E¢Í=yuÐ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130620_00780_st  Ksb322@ë'`ZÃÆ?BE4@€E?‡Ã=Äœ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130620_00784_st  Ksb322@ë'gèF¦?Cð@€E?N{=¢T                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130702_00164_st  Ksb322@듁OÈe?ZÛ©@€E¹Â>*Å»                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130702_00168_st  Ksb322@듁UŽ²‹?-±w@€E·Zá=É¥Ì                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130702_00404_st  Ksb322@듃ahðÚ?«á@€E–š>¸s                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130702_00408_st  Ksb322@듃h)o:?
,@€E–—)=Õ'¯                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130703_00118_st  Ksb322@든n63Ä?w@€Eoö=˜^ø                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130703_00122_st  Ksb322@든u\"–?4Þ@€E‹üf=À 4                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130703_00310_st  Ksb322@듢°?<Œ@€EM\=±Ø                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130703_00314_st  Ksb322@듢f'ì?:Ú²@€E€ÈH=É                   ÀÀøÀÀ€ÀÀ8
Ç¿…v20130703_00502_st  Ksb322@듣²g0f?zO@€E{Ø{=ϧç                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130703_00506_st  Ksb322@듣¹./?˜@€EzϚ=ÛÕ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130705_00342_st  Ksb322@ë"áŒ)."?C‹Ÿ@€E‰ì=——L                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130705_00346_st  Ksb322@ë"á'«ÎÐ?m0,@€E‰I==T©Q                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130705_00870_st  Ksb322@ë"æQµ?'$O@€Ei0=ͶO                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130705_00874_st  Ksb322@ë"æ þm.?cÃ@€EhÍ®=˜ü                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130705_01142_st  Ksb322@ë"éatº?ž{8@€E"Ûá= 0                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130705_01146_st  Ksb322@ë"é%zÞn?¦9ê@€E"Rá=™&¨                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130706_00741_st  Ksb322@ë"óOm?¨@€EŠDH=®¿°                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130706_00745_st  Ksb322@ë"	µU¸?Nû@€EŠ4=ÉÀ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130710_00306_st  Ksb322@딂FY Û?…­@€E£²ö=À!à                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130710_00310_st  Ksb322@딂MaýÌ?É+@€E¢¶\=­±                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130805_00016_st  Ksb322@뗿sæ'?zû™@€E³V)=‹)\                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130805_00020_st  Ksb322@뗿eýá?†t@€E³Ã=˜(4                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130805_00472_st  Ksb322@ë—Ã@b 1?0¸è@€E¡œ{=Ö	C                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130805_00476_st  Ksb322@ë—ÃG8=´?9ÂX@€E¢š=ÀNL                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130806_00481_st  Ksb322@ë—ãY)¼è?%Zz@€EŸí==ŸÝ<                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130806_00485_st  Ksb322@ë—ã_¹¾Ó?LV@€E =="U"                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130807_00377_st  Ksb322@ë˜ÀÍ?8ì@€Eš=šEÔ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130807_00381_st  Ksb322@ë˜Æçup?W²@€E' f>(D²                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130809_00673_st  Ksb322@ë˜F
"óð?…£™@€Etw…=¬4d                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130809_00677_st  Ksb322@ë˜Fˆ
€?‹$@€EvQH=ÕúÊ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130821_00454_st  Ksb322@ë™Âçöä£?!@€Eœ®)=²XÄ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130821_00458_st  Ksb322@ë™Âîàå?$€@€EœÙ{=¾ã                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130831_00210_st  Ksb322@ë›Þà ?JMH@€E•Qì=–€                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130831_00214_st  Ksb322@ë›å˜Ç?Sè˜@€E•´¤=Ãåà                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130831_00378_st  Ksb322@ë›V7t‹?¢ @€E—4Í>.‡]                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130831_00382_st  Ksb322@ë›\ÉõW?ŸT@€E—†H=S—                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130901_00498_st  Ksb322@ë›#'ÄàD?{;H@€EžŸÍ=žÆ\                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130901_00502_st  Ksb322@ë›#.B¨Ç?‰y@€EŸLf=·5                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130902_00364_st  Ksb322@ë›BŠ†{?^]â@€E•·=‹
x                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130902_00368_st  Ksb322@ë›B—91û?Lõ¹@€E"vÍ=¨                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130927_00381_st  Ksb322@ëžbD³ÉF?‰¾_@€EŽÃ=ò#¬                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20130927_00385_st  Ksb322@ëžbK#ÕG?œ•,@€EŽ=­÷ø                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20131007_00054_st  Ksb322@럟¬_Ó?bÿ"@€E²Ý\=°ôX                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20131007_00058_st  Ksb322@럟²I-Æ?_nÑ@€E´B)=Èî                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140317_00333_st  Ksb322@ë³É¤Šž?D[@€E Hì= ò(                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140317_00337_st  Ksb322@ë³É«4Ä?JCv@€E ýÃ=†F|                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140325_00417_st  Ksb322@ë´ÊͶR?&Q @€Eœ?{=Èx                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140325_00421_st  Ksb322@ë´ÊԒÎú?"æ@€Eœaf=Ӆü                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140328_00518_st  Ksb322@ëµ,htÙ?G±E@€E'ð×=ºox                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140328_00522_st  Ksb322@ëµ,oϐ÷?e¥Ï@€Eƒ4¸=¢H                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140511_00480_st  Ksb322@뺥•'Y‹?WNÄ@€E–@×=Ÿ–$                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140511_00484_st  Ksb322@뺥›y=Y?Yzê@€E•é\=xï                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140512_00335_st  Ksb322@ëºÄ¤T£p?P r@€EŽÒ{=™íÌ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140512_00339_st  Ksb322@ëºÄ«G·$?W[½@€E3=¹ðô                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140526_00769_st  Ksb322@뼆+s¡?œ@€E¤Œ\=e'                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140526_00773_st  Ksb322@뼆2c"à?)µ@€E¥`=Z8P                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140528_00500_st  Ksb322@ë¼ÆbuE|?jÛã@€EƒÂ®=¨å"                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140528_00504_st  Ksb322@ë¼ÆiÅ?[l.@€E'÷=™îÐ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140604_00440_st  Ksb322@ë½¢è¼Ò"?YØê@€E‡ãR>¿g                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140604_00444_st  Ksb322@ë½¢ï4K?R?é@€E†\=Œ(4                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140607_00613_st  Ksb322@ë¾~œóÁ?h€¯@€EI¥×=¬ø                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140607_00617_st  Ksb322@ë¾…£¸¬?d½@€EEŠ=¨ÃT                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140615_00169_st  Ksb322@ë¿	)âg?h«@€E®Í=nêp                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140615_00173_st  Ksb322@ë¿	0<«?E,™@€E®÷š=¼Tì                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140619_00697_st  Ksb322@뿅˜˜m?c)¶@€E¢U¤=Ê:                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140619_00701_st  Ksb322@뿅Ÿ÷Ò4?OíÍ@€E¢()=                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140621_00542_st  Ksb322@ë¿ÃýÒÂ?;ß}@€E•m…=Ü                   ÀÀøÀÀ€ÀÀ8
Ç¿…v20140621_00546_st  Ksb322@ë¿Ä¥†?-ý˜@€E"ÍH=­\\                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140624_00653_st  Ksb322@ëÀ&ÞFw3?+FÉ@€Eyå…=¥d                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140624_00657_st  Ksb322@ëÀ&äõȚ?<@ë@€E{ï=œø                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140628_00224_st  Ksb322@ëÀ¡O\?P=@€E˜ºì="Õô                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140628_00228_st  Ksb322@ëÀ¡U»]å?MØl@€E˜³
=£ëP                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140628_00794_st  Ksb322@ëÀ§ª²p«?F5Ý@€El4="†È                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140628_00798_st  Ksb322@ëÀ§±€Ñ!?G.«@€Ej¦á=¨è                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140701_00571_st  Ksb322@ëÁ´xó\?vÿ›@€EˆÌH=R?                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140701_00575_st  Ksb322@ëÁ»§*Ò?rwb@€E†éö=§>4                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140703_01141_st  Ksb322@ëÁJOÃA‰?÷®E@€E…ÁH=…È                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140703_01145_st  Ksb322@ëÁJWBB?ÁaÙ@€E†,=>ÀÁ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140906_00262_st  Ksb322@ëÉdÿm£Ç?U@€E¡p\=³¯                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140906_00266_st  Ksb322@ëÉe¾ñB?XŽ@€E¡!\=»€~                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140926_00247_st  Ksb322@ëËâ•Úݲ?Oæ.@€E¸¨¸>1H                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20140926_00251_st  Ksb322@ëËâŸoÂ?GZr@€E·ó¤=ªù,                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150721_00157_st  Ksb322@ëñí!@—?9'Ÿ@€E©©=Œh                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150721_00161_st  Ksb322@ëñów¬	?J÷\@€E¬Í=)P                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150725_00241_st  Ksb322@ëñ¡=O+a?%C)@€E¶ñá=›Ä                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150725_00245_st  Ksb322@ëñ¡Dmˆ?×O@€E¶«==¦îP                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150725_00937_st  Ksb322@ëñ§p™ {?4W@€E¾¦¸=º                   ÀÀøÀÀ€ÀÀ8
Ç¿…v20150725_00941_st  Ksb322@ëñ§vóÌì?çó@€E¿Bš=¿                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150807_00400_st  Ksb322@ëóC?ÓÅd?e—á@€E‰žq>
Et                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150807_00404_st  Ksb322@ëóCE«»…?'8'@€Eˆ\=Qñw                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150906_00321_st  Ksb322@ë÷œÝñ¸?"B*@€E‹¼f=9Ké                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150906_00325_st  Ksb322@ë÷¢¤?'É@€EŒ¥Ã=¬
                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150907_00373_st  Ksb322@ë÷"',M?g@@€EŽ®=®?¸                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20150907_00377_st  Ksb322@ë÷"˜®GQ?odÛ@€EŒeì=‡6                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20160710_00634_st  Ksb322@ì…`'a—?>D @€E¹š=¯3ˆ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20160710_00638_st  Ksb322@ì…gš£°?*»ˆ@€E€—š=Þ׋                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20170620_01073_st  Ksb322@ìH©¼zí?"Yá@€E˜¤=Y+ÿ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20170620_01077_st  Ksb322@ìH©Â· ?–˜—@€E—ß=kà                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20170628_01263_st  Ksb322@ìI©:h÷e?¶M	@€Eƒ23=³¶ô                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20170628_01267_st  Ksb322@ìI©@׬?‰±@€E'Ã=‡æÈ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180430_00421_st  Ksb322@ìoìÎaÝk?&÷É@€Eëޏ=§G`                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180430_00425_st  Ksb322@ìoìÔ é…?,	@€Eëó{= 2"                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180525_00619_st  Ksb322@ìsŠ–¬?yLÀ@€E²½H=¶@                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180525_00623_st  Ksb322@ìs–Ò>ý?]÷D@€E²=ˆW¸                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180525_01192_st  Ksb322@ìs
@Lüˆ?V|!@€E­ö=xæÀ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180525_01196_st  Ksb322@ìs
M©ÌB?:ز@€E­éö=GŒ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180728_00541_st  Ksb322@ì{XÂ#|?O+@€E‡
=Þò                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180728_00545_st  Ksb322@ì{_š}?í@€EŒ_H=iÑA                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180730_00253_st  Ksb322@ì{A™"[?	€^@€EœLq=øt                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180730_00257_st  Ksb322@ì{AŸÐoÅ?Ó­@€El¸=ÿ¡(                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180815_00061_st  Ksb322@ì}?7–D?;Œ@€E—²\=Ô'                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180815_00065_st  Ksb322@ì}?"u˜ˆ?/ªI@€E—rá=À4                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180826_00229_st  Ksb322@ì~¡ñnØ%?.fu@€EñH=Ò_´                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180826_00233_st  Ksb322@ì~¡÷ƒ.É?#ìJ@€Ey=¿¾ð                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180828_00253_st  Ksb322@ì~áZ‹‡?/ˆÚ@€E'mÃ=ÍñÆ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180828_00257_st  Ksb322@ì~áa—YÎ?;É©@€E'¸=ÆCÀ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180907_00185_st  Ksb322@ì€"=io?#R@€Ež–>¤…                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180907_00189_st  Ksb322@ì€"K²p€?W‡Æ@€E>Âô                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180907_00191_st  Ksb322@ì€"VËù¾?OI@€Eœ{>
o                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180909_00109_st  Ksb322@ì€`ÜàÛø?ƒ–²@€E"ÅÍ=™°Ä                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180909_00113_st  Ksb322@ì€`ã¨[~?¡'@€E"º{=xŒ                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180912_00148_st  Ksb322@ì€À©"½?ö@€E›¸=Ûq2                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20180912_00152_st  Ksb322@ì€À¯ó"
?;"@€ErÍ=Æ>Ì                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20190807_00985_st  Ksb322@ì©æ²E—º?"—à@€E‹=°5                  ÀÀøÀÀ€ÀÀ8
Ç¿…v20190807_00989_st  Ksb322@ì©æ¼ºp?Ÿô?@€EŒZ…=-                  ÀÀøÀÀ€ÀÀ

==> anc/pub_raw/L222_192_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  379 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Á±Â7v20100408_00679_stKsb337@êÿëlù=?$Ð0@€E–Q¸=çÖ¶?	h›@p¤_¾¢ÐåE•;DW ´Cl‹A'?=è*åÁ±Â7v20100408_00681_stKsb337@êÿëoÄَ?$`ç@€E–aÃ=åê²;˜µQ?õ`¾–‡+E"܏Dä±ãCäÝA'ÿ˜=ÄȁÁ±Â7v20100509_00818_stKsb337@ëÌ©­Ñ?P7@€E´£)>dr1?V
Æ@\b¾^5?E²D^n5C<)AÍx=ø0æÁ±Â7v20100509_00820_stKsb337@ë̬0O~?K¼®@€E´Ú3>/ª•>câs?ÚáH`¾'hsE²!qDé"°C	Þ¸A'
Ó=Ï¢ˆÁ±Â7v20100509_00822_stKsb337@ëÌ®Û$©?E·p@€Eµ-¸>eږ>*Èõ@-¾ž5?E³%ìDèøE°A'*Ú=ñ­Á±Â7v20100509_00824_stKsb337@ë̱`"?C¶}@€Eµ/R>-Š'Á±Â7v20100816_00352_stKsb337@ë"ò=Ä?G/@€E€¶H>"?—ž@®c¾‡+E|mšD^¦C`ƒAÇ–= 
Á±Â7v20100816_00354_stKsb337@ë"öM3å?W=?@€E€×>³ÓV?=s5?Տa¾q©üE|\öDéJC
kÇArJ=~ÒÂÁ±Â7v20100816_00357_stKsb337@ë#7q†?Òe@€E€£á>¸=ùßæ@G®,¾"t¼E~ÈÍDètåE''AÌÁ=À›öÁ±Â7v20100816_00359_stKsb337@ë#çw?$é@€E€ß=ҝ?:Û­@®+¾ŒIºE~bfD]êE}`Aæ~=Äæ'Á±Â7v20110803_00559_stKsb337@ë<#ÿP}F?"G@€EŒT®=Ídx>!>-?ÚáHa¾bNEŠD¤DZ©šBÿÛ#A'2ë=‡¼Á±Â7v20110803_00561_stKsb337@ë<$É^?Wš@€EŒq=ÈjÔ?™A¢?ü(ö_¾~ùÛEŠçìD栃Bø/A'~=®B0Á±Â7v20110803_00563_stKsb337@ë<$KSf?S@€EŒ|=>RÀ?'7"@-¾"ýôE‹fDæ2-E.¼AƒFp=Ô¹Á±Â7v20110803_00565_stKsb337@ë<$	èþ?"@€EŒ'3=¹{,?ù#•?ýp¤-¾šŸ¾E‹D¤DYøbEgAƒ3[=¼~ZÁ±Â7v20110804_00685_stKsb337@ë<E†›ð·?,¾í@€E¦Ï{=Չ->µN`@£×`¾ŒÌÍE¤ºöDZ!Bþl‹A'Wˆ=éêŽÁ±Â7v20110804_00687_stKsb337@ë<E‰Ð?7¦‹@€E¥þq=¨YL=U—9?÷
=_¾°£×E¤¸Dæš5Bôq'A"œ=òPÃÁ±Â7v20110804_00689_stKsb337@ë<E†*Ò?0d_@€E¥˜®=¡ë<?=iŒ@-¾—PE¢{\DæöE
qA'Ú±=ƌ&Á±Â7v20110804_00691_stKsb337@ë<EÁ£ú?'ëæ@€E¦=Ҋƒ?Ӟq@zá.¾/E¤;šDYÖ¸Eb9A'nm=ØQ¶Á±Â7v20110807_00917_stKsb337@ë<¦%ô¶¡?J[@€E¢«H=¹¹ã>ü@`¾}ó¶E ")DZ:NCÚ A'Ö =؋HÁ±Â7v20110807_00919_stKsb337@ë<¦)1*?+gÊ@€E¢¸…=§{>þ–Ñ@\^¾…¡ËEŸöáD晚Bóã×AƒzÛ=â½pÁ±Â7v20110807_00921_stKsb337@ë<¦,m@ö?9¿Ÿ@€E£H=˜¡ ?¾ê}@%-¾'ñªE Ý\Dæ2éEHA"cÂ>qÁ±Â7v20110807_00923_stKsb337@ë<¦/RP?Côq@€E£Ë)=™"0@-å@.¾›¥ãE¢šDY™7EÓA'ëS=þôuÁ±Â7v20110914_00348_stKsb337@ëAaäç‹??oYV@€E­×=Ž¦ø@(0f?õa¾¢MÓEªˆDa{çBɔþAMy=«æØÁ±Â7v20110914_00350_stKsb337@ëAaèÓ=?X¥P@€E¬ß=Ì©ª<¡-M?ç®_¾/E«#…Dê>B»°!A'ØŒ>¬,Á±Â7v20110914_00352_stKsb337@ëAaì )–?r›5@€E¬á=µ•@Ä»½@ë….¾§l‹E©€Déï\EFœA@>ú;Á±Â7v20110914_00354_stKsb337@ëAa?PŒÉ@€E«˜Í=¦k$@f"M?Þ¸R1¾¦éyE©JDa)ºE¨jA‰=¦"Á±Â7v20110925_00397_stKsb337@ëBÁ&…¥Ç?.Ô@€EÂY{=Äûä?EŠ€?ù™ša¾†$ÝE¿=Da¥qB'nA'N->X¦*Á±Â7v20110925_00399_stKsb337@ëBÁ)¶þ?vµ@€EÁ±{=ž¡Ì?™>=?Î{[¾¥`BE¿/\DêB‡B½²-A'=,=쥽Á±Â7v20110925_00401_stKsb337@ëBÁ,øç2?nßæ@€EÀØ=>%Š6?t">?ë….¾"záE¾Ï\Dé˶ELA@.=ºXÃÁ±Â7v20110925_00403_stKsb337@ëBÁ07?')@€EÀ:)=Õ?â?pŽ@7®1¾"záE½ÙDaK3E"A"¿¿>^¦nÁ±Â7v20110930_00327_stKsb337@ëCaÀ¦hµ?WB#@€E¬CR=™z@>ïtä?å¸_¾¥`BE©™
DZK×Bÿß;AËØ=ö÷SÁ±Â7v20110930_00329_stKsb337@ëCaĘ:Ê?a`&@€E«º…=¶vÜ?Ÿä??ñë…a¾…¸E©—®Dæ¨åB÷ÒoA;›=ÍÜÁ±Â7v20110930_00331_stKsb337@ëCaÇðNÝ?‡Ì@€E«Ú==³Jä?*>N@#33-¾"ýôE©þDæ1XE´A"î>g‡Á±Â7v20110930_00333_stKsb337@ëCaËՀû?pmV@€E«"®=¹ÅA@wù@G®.¾˜bE©l)DY´JEbwA€uæ>[¡Á±Â7v20111020_00111_stKsb337@ëE୏ZQ?;
Ý@€EÆH{=ÿcÑ@¥Ž@
p¤_¾~ùÛEÃޏDaé‰BÆÈ´AxA=Ó?Á±Â7v20111020_00113_stKsb337@ëEà±9!?MRæ@€EÆpÍ>ÊZ>±ÊÈ?Î{_¾‰7LEě®Dê
B»ÀƒAD5=´äãÁ±Â7v20111020_00115_stKsb337@ëEà´AÛ??î@€ELJ
>í{>6g"@K…/¾–‡+EÄR=DéÆoE5ôA'‡>&ýÁ±Â7v20111020_00117_stKsb337@ëEà·tQ?@ÔK@€EÈ#ì>võ?oJð@™š1¾›¥ãEį®D`ã3EŸ¾A'Q\>áñÁ±Â7v20120229_00516_stKsb337@ëVkÈ´º1?4@€E£Œ¸=ÈÛð?7?ٙš`¾™‡E¢T¸DZôJBý-'A'‡ž=Ÿ~RÁ±Â7v20120229_00518_stKsb337@ëVkËÉòÓ?Ž@€E£'ö=—d">¿Ã>@
=_¾¦éyE¢k3DæouBÿ"þAIÒ=²ÒÇÁ±Â7v20120229_00520_stKsb337@ëVkÏ.kÎ?#¨@€E¤N…=ÞGx?Di2@(ö,¾ÃoE èáDåòáEn"A'ÿÇ=Ê»µÁ±Â7v20120229_00522_stKsb337@ëVkÒC´‹?!$@€E¤Qq=¼ø>)ñŽ@\-¾£SøE¡RDZPEXþAXP=¢¯Á±Â7v20120312_00473_stKsb337@ëWëÂhE?¯Î@€E«ì=¥ëX>V(@Qìa¾¨r°EªhÍDZÈRBýLÍAÕm=ÇyuÁ±Â7v20120312_00475_stKsb337@ëWë!ÖÚB?ló@€E«[\=­¢d?Â,@(öC¾¨r°EªÞáDælÅC/Aƒv¢>²eÁ±Â7v20120312_00477_stKsb337@ëWë$ùĨ?!dö@€E«±®=¨¬Ì?t!@
=-¾ŒIºE¨Õ\DåÿEe‰A'=éÕFÁ±Â7v20120312_00479_stKsb337@ëWë(»}? N@€E«×…=¼Ã<>½&8@
p¤-¾ŒIºE¨þ¸DZ0åEeAIe=ίáÁ±Â7v20120330_00534_stKsb337@ëZ,.¨ßÞ?*@€E­ö×=×]ë>|Ø ?ÁG®`¾Š=qE¬&DZ–ÉCöAµŸ=£ýÁ±Â7v20120330_00536_stKsb337@ëZ,2u]¥?'m@€E­Êš=ò°?al@×
_¾‡+E¬13DæuºBüp¤AÝ]=×Ñ3Á±Â7v20120330_00538_stKsb337@ëZ,6uã1?(Ù@€E­s®=º<?‡[B@zá-¾ß;EªPDæ×ELÙA'=´Á±Â7v20120330_00540_stKsb337@ëZ,:ÄÂ<?iå@€E­~®=¶0?µ†@-¾'n˜EªmqDZE†áA'	P=ÂïÒÁ±Â7v20120603_00502_stKsb337@ëbEß>e?³å@€E‹B{=ÁÒð?‡š@ _¾ÒòEˆÐ)Db
BÃÌJA'@|>$àÁ±Â7v20120603_00504_stKsb337@ëbEâòBþ?d@€E‹iÍ=ê~YÁ±Â7v20120603_00506_stKsb337@ëbEæÂòƒ?¬E@€E‹ã=Ügû@.â@!ë….¾'ñªE‰¢Dé¶ÑE'åA'¤=í[Á±Â7v20120603_00508_stKsb337@ëbEê'?Qm@€E‹­á=âø1>ý®x@£×1¾'n˜E‰vfDawE"
A*O=­&ŒÁ±Â7v20120610_00164_stKsb337@ëc#½è?4Ña@€E¡=Ðu~> ÖÃ@_¾²-EŸ‡\Db/}BÃ/A'2=²²1Á±Â7v20120610_00166_stKsb337@ëc#Àˆ{?#Œ¨@€E ¯á>
Ñv>ñ@¸\¾¡G®EŸØ)DêsBĸRA'ƒ"=Ë.*Á±Â7v20120610_00168_stKsb337@ëc#ÄO»)?@€E¡œ
>^»@ɯØ@1ë….¾œ(öEŸ3Dé¤BE'bAŒ^=ëkGÁ±Â7v20120610_00170_stKsb337@ëc#ÈÇ?0Öd@€E ýÍ>Ÿ7?íaS@¸R1¾'n˜Ežl{Da~wE…¢A'}=ÙpÕÁ±Â7v20120611_00572_stKsb337@ëcEž"ë?˜F@€E€fÃ=·u€@S]@\)8¾ŽÙE}|RDbdBÈ4¼Aƒ±=ú¡¡Á±Â7v20120611_00574_stKsb337@ëcE"¼°u?+ba@€E€>D֛>ð"è@×
\¾¡G®E~{×Dê2=BÀSuA'q=ÈÄoÁ±Â7v20120611_00576_stKsb337@ëcE—Ü`?#»@€E~rÍ=‰Ø>Ó>ø?¼(ö/¾ A‰E{8ÍDéÐZEpA'=Š=~£MÁ±Â7v20120611_00578_stKsb337@ëcE›í\?#¶¨@€E~iq= ÇX?8çy@\0¾¤Ý/Ez¯
Dad¬E»A'Ò+=·þÁ±Â7v20120614_00327_stKsb337@ëc¤û¬?&®@€E|N¤=¾%°>¡C@`¾"ýôExÁìDbôBÅßA'5Æ=¾ÑÁ±Â7v20120614_00329_stKsb337@ëc¤r^l?#×@€E{çì=¸h¼?Ùl?ï\)_¾–‡+Exß®Dê.ÑBÃAA'L="m
Á±Â7v20120614_00331_stKsb337@ëc¤3-Õ?-ŵ@€E|Ӛ=áȚ>1¯@{/¾©xÕEy–DéÁhE~Aþ,=ìRoÁ±Â7v20120614_00333_stKsb337@ëc¤Ð@ö?Pã¡@€E|υ=¸ƒ?D3@ÌÍ/¾¤ZEx¾fDa'E•?A%F=Ê8Á±Â7v20120621_00182_stKsb337@ëd'	{3¨?5µ6@€Eˆ™ì=ÓÒ@X€?У×`¾·ÎÙE†š)DbBÂm'A'$=yTRÁ±Â7v20120621_00184_stKsb337@ëd'åüŸ?."¢@€EˆW3=ã9H>"G%@×
R¾¬‹DE†®Dê
NBÅbA"`Ò=üܓÁ±Â7v20120621_00186_stKsb337@ëd'™Z¯?.©Ñ@€Eˆ-R=°ë,>,>@?ÈõÃ.¾­'hE†`{DéžE›\A'r"={S¶Á±Â7v20120621_00188_stKsb337@ëd'ÂÊ?12@€E‡ªš=áζ>/Ú¨@
=q0¾¨r°E†\DašE3A¬=¾#BÁ±Â7v20120622_00200_stKsb337@ëd¢özÐ×?%و@€E—Ž¤>ò>€(@
p¤`¾­'hE•9DbfwBÃå`A¥=‰úÁ±Â7v20120622_00202_stKsb337@ëd¢ù¾'‡?-€B@€E—«=µBÔ?êë?ë…^¾²-E•"Dê$sBÅxÕA'¹=¿"Á±Â7v20120622_00204_stKsb337@ëd¢ý‡Õ¢?1¦@€E—²H=àRë?'š™?ó33.¾™™šE•"…Dé®=E';A")é=åSpÁ±Â7v20120622_00206_stKsb337@ëd£F;¤?;»T@€E–©)=¹i°@?ù™š0¾œ¬E"Ù…Da¡yE'A'[–=©Ê¾Á±Â7v20120704_00877_stKsb337@ëf'nìw7?*@€En‹=§ ?´Î?úáH[¾'hsEjyÃDa•ÓBÌ+A'Ä÷=¸·DÁ±Â7v20120704_00879_stKsb337@ëf'rв`?8@@€Ekâ=R8=âŠ@×
]¾ŒIºEh(RDê.°B¼QhA'=¥R£Á±Â7v20120704_00881_stKsb337@ëf'vðÂu?&%·@€EjJR=®´¸<ÅT}?ð£×/¾œ(öEeC×DéÙüEGhA'~=¬ï‰Á±Â7v20120704_00883_stKsb337@ëf'zÜj$?'Øß@€Ek<ö=Œwø?üb@ÌÍ1¾'n˜EeøÍDaXEØ!A'¾=¹—IÁ±Â7v20120705_01121_stKsb337@ëfGoô"¢?X×Þ@€EXŸH=ħ?âv@Qì_¾²°!ETéÃDa¯}BÏA'Zs>
ðÁ±Â7v20120705_01123_stKsb337@ëfGs[¿?>ÍÐ@€EYvf=ÒTª@L҄@\)3¾Û¥ãEU×\Dê8ÕBº©üA"F±>lÁ±Â7v20120705_01125_stKsb337@ëfGvÈÙÎ?OJ'@€E[œ=œ%Œ?õ3?¯\).¾ž¸REU˜ÍDéé²E6bA'ë=ŸÕ®Á±Â7v20120705_01127_stKsb337@ëfGzH`l?U"}@€E]‹Ã=ÕÚj@ƒÆc@,ÌÍ/¾¤Ý/EWfDaEä-Aƒ›Ö>ÊSÁ±Â7v20120725_00814_stKsb337@ëhÇEû¸?Uˆf@€EŒÈ…=æ<Ì>Ÿ3@¸R_¾®—E‹/\DaºBň´Aƒê>G8Á±Â7v20120725_00816_stKsb337@ëhÇ!YÁè?PÐ@€ES=­f=#K?ýp¤^¾›¥ãEŠªRDê7ðB¿åãA']V=­;ÔÁ±Â7v20120725_00818_stKsb337@ëhÇ%3;?b'|@€EŒZ…=¤B¼<2
g@&ff.¾–Eˆˆ=D题EchAƒêª>4J"Á±Â7v20120725_00820_stKsb337@ëhÇ(H^?]VÓ@€EŒîR=ŸO¥?g@2¾œ¬E‰7Da%²ETAƒš†>"ÃÁ±Â7v20120726_00570_stKsb337@ëhäz§[N?€
è@€Ev®==—ñw@œÆM@õÃ]¾ ÄœEs!DaœîBËoAƒ˜ö=åZÁ±Â7v20120726_00572_stKsb337@ëhä~s?…á@€EuÐ=rzø<ÿù@ë…^¾¤Ý/Es8ÍDê)'B¾u?A"LÙ>Sx"Á±Â7v20120726_00574_stKsb337@ëhä'&Ñ%?ŒË®@€Et>=dh?ÌEj@õÃ/¾¦ffEnÄRD黅ELoAË->F·óÁ±Â7v20120726_00576_stKsb337@ëh䅤Å?rU@€Er×Ã=›Ø@ã@?\)0¾¦éyElÀ{D`æ%EºÙA†_>ZÖfÁ±Â7v20120804_00735_stKsb337@ëj¿©®e?Pðâ@€E‡À{=|cg>O
"?ýp¤_¾°£×E…'¸DaÑXBÉ BAƒ%$=º¼Á±Â7v20120804_00737_stKsb337@ëjÂ÷Ì?N€Ù@€Eˆš=¾_è=ò~é@õÃ[¾ A‰E†1qDê.‡B½ÉºA'«Ù=ÜxªÁ±Â7v20120804_00739_stKsb337@ëjÆ~Cþ?jö@€EˆÖ)=Ë
ã>äÁ@9™š.¾²°!E"}qDéÅHE_LA"ó¦>)ÿkÁ±Â7v20120804_00741_stKsb337@ëjÉދ;?ox8@€Eˆ•ö=i§Y=•®/?ó330¾¦éyE"DDaK–E¯qA"pz=ûÇ9Á±Â7v20120805_00137_stKsb337@ëj ;d4ˆ?2ÊÄ@€E•¹
=²f´>ä'@
=q_¾'ñªE"D=Db
BÄ.˜A¸é=ƸšÁ±Â7v20120805_00139_stKsb337@ëj >Àtû?)"$@€E•š=Ý%—?Ëá?øQì_¾®—E"V¤Dê7¶BĦAƒP=ºÔÁ±Â7v20120805_00141_stKsb337@ëj Bm°?#û»@€E•z®>¨?~¬ß?ç®.¾–E'ÐDé±üE‡ãA'µh=ª¯†Á±Â7v20120805_00143_stKsb337@ëj EÔ«>?%NÊ@€E•´×=Ý#A?°ß@ÌÍ1¾‹Æ¨E'á×Da¾EŠAaR=÷í{Á±Â7v20120814_00807_stKsb337@ëkE…îVŠ?BO@€Eš=Í£"?ˆZ&@…`¾ŽÙEŒx¤DaÙHBÅÂAƒòò=Í4©Á±Â7v20120814_00809_stKsb337@ëkE‰2Î?Gó@€E†q=¸…>L¤ƒ?Ôzá]¾ƒoEŽ)Dê&VBÀTþAƒsß=ºWêÁ±Â7v20120814_00811_stKsb337@ëkEŒbt?D¢I@€E{=·P@¯¿@zá.¾›¥ãE‹¿
Dé¹Eg/A†ê=æ[bÁ±Â7v20120814_00813_stKsb337@ëkE¡M˜?K×\@€E€ö=Å°ô>£¿@'®1¾–EŒ6DasE¤òA'éÖ=ý6¿Á±Â7v20120815_00370_stKsb337@ëkbŠM¡I?NP@€E`U®=™þÌ?°óö@zá_¾šŸ¾E]ìDaô9BÉ
A''€=ÂώÁ±Â7v20120815_00372_stKsb337@ëkbÆ!b?R¡'@€E`­\="³¸@]ž@33\¾£SøE]ÙìDê3+BÀRoAƒ]À=É3êÁ±Â7v20120815_00374_stKsb337@ëkb'Ï
j?CO¦@€E`°=º]Ì?+ƒ|@
=/¾¯²EYO×DéÄ{EdNA{}=¬ÕÁ±Â7v20120815_00376_stKsb337@ëkb•A…±?CºÞ@€E_¶R="f>÷ 9@õÃ0¾¨r°EXRáDa9'E¥PA{t=ô´5Á±Â7v20120818_00425_stKsb337@ëkºäíÖ?HùU@€EuÐ)>Q™>ѧ×@ÌÍ`¾‡+Er·®DaùyBÄF¨Aƒ¹=ìùÑÁ±Â7v20120818_00427_stKsb337@ëk½øž?KŸè@€Ewrf=ª#ø>¬Cß@zá^¾¬‹DEt¸Dê'uBÂûçAƒ=Õ=ÀëŸÁ±Â7v20120818_00429_stKsb337@ëkÂÆÇêæ?1'@€E{W®=©®?"4)@33.¾®—Erç3Dé—ÇEqA'í9=¯äaÁ±Â7v20120818_00431_stKsb337@ëkÂÊmFª?5º@€E{š=Ü}?žø`@
p¤1¾–EslöDa5E'þA'áï=½šÁ±Â7v20120818_00557_stKsb337@ëkÄHœý?GE™@€E\×=˜æ|>*§C?Տ_¾ A‰EŽLDaÞÉBÄE¢Aƒ,=žåáÁ±Â7v20120818_00559_stKsb337@ëkÄ~²c?2vy@€E¢==¥°µ=¶ë@\)^¾³¶FEÄ)Dê'¦BÁ@A'þš=ÁSÁ±Â7v20120818_00561_stKsb337@ëkÄX;€?6ò¨@€EŽü3=Œœ°?†¦á@zá/¾­VE‹jöDé¤EloA§†=ç˜OÁ±Â7v20120818_00563_stKsb337@ëkĨWx?7¼@€EŽ>ö=¡¼>æ‹C@3332¾å`EŠ3Da8RE‹qA'‡C>º?Á±Â7v20120818_00778_stKsb337@ëkÅó'äK?iÑt@€E"+×=–vè?f…@,ÌÍa¾¹Û#E'vRDa°!BÅ5?A"™>ôÑÁ±Â7v20120818_00780_stKsb337@ëkÅöµ¾é?y-D@€E")='Zd?Jp£?У×^¾¢ÐåE'É
DêÁB¿ÀAÌv=Íÿ½Á±Â7v20120818_00782_stKsb337@ëkÅùð
?"l5@€E"ž3=°~ð?)k´@<(ö.¾—
=E¡…Dé¤ÍEp5A†øÕ>ÃóÁ±Â7v20120818_00784_stKsb337@ëkÅý"µ¸?€e$@€E"¤3=œEp@	ý@ £×0¾¤ZEëqD`Ò=E'ËA…a~>2ÝFÁ±Â7v20120819_00338_stKsb337@ëkãX9ó?/š"@€E}ñ=üP?â|ú@£×`¾ˆ1'EyÞ¸Daö¨BÅîA'µi=ÎAçÁ±Â7v20120819_00340_stKsb337@ëkã[d_{?"Ú@€E}zö=¸ä?,@Qì[¾/Ezî=Dê2BÀ2-A'€=¶GÄÁ±Â7v20120819_00342_stKsb337@ëkã^ ïÏ?!s1@€E|ôR=Ú4=ìI^@¸.¾ž5?EtašDé¶oEo¾A'¾d=½–[Á±Â7v20120819_00344_stKsb337@ëkãaÞAi?%{'@€E|ã…=ã˜ð?œí?Î{0¾§ïžEsýHDaKuEuAƒÐ=•'Á±Â7v20120829_00264_stKsb337@ëm"mýß?""%@€E£R=´W?xv@33`¾|í'E¡xáDaëTBƑhA'Ι=ÔÓøÁ±Â7v20120829_00266_stKsb337@ëm"	®%?Ã@€E£W…=³q±>$ª@£×\¾'ë…E¢¸Dê:ÑBÀaHA'ÈY=³}óÁ±Â7v20120829_00268_stKsb337@ëm"
t…? ¿d@€E£Ÿ¤=ŸhÌ?£§@®.¾"÷ÏEž–DéƇEhAƒ;n=Ó,)Á±Â7v20120829_00270_stKsb337@ëm"Ä£³?(ž¶@€E¤ì=ȐØ@%«"@G®1¾š¬EžµšDa/E¦1A'Šw=¶PÁ±Â7v20120829_00560_stKsb337@ëm$•_?.®x@€E§ˆ¤=ú'¯?
§è@
=_¾'hsE¦€¤DaÁ‰BÇ5A'ê£=åR\Á±Â7v20120829_00562_stKsb337@ëm$ór©?2:@€E§¨ö=˜2ü=n¿l?ã×
_¾œ¬E¦ÁÃDê'\B¾8RA'Ž=°ã,Á±Â7v20120829_00564_stKsb337@ëm$"¹Ëh? Îÿ@€E¨	q>
G«=‹V}@ÌÍ/¾™‡E¢úDé»3E`òA'XÊ=À ‹Á±Â7v20120829_00566_stKsb337@ëm$—äX?"¨¼@€E¨c{=õí>÷4@áH1¾«E¢âÍDaÝE¨AÊÒ=Ä÷Á±Â7v20120911_00270_stKsb337@ënÁw¹z`?	æ0@€E¨])=ßøå=®Ks?æffa¾å`E¦ÍDaîBÅÅA'˜¶=¬"kÁ±Â7v20120911_00272_stKsb337@ënÁ~€8 ?Ó%@€E¨×>7w?ƒ¨œ@záR¾["ÑE¦HfDêféBÀçðAƒ`°>
ÜÁ±Â7v20120911_00274_stKsb337@ënÁÂÝá?ØJ@€E¨:H=ø
è?>'å@333/¾'\E¥€RDé¹ÃEn9Aç=õ°Á±Â7v20120911_00276_stKsb337@ënÁ…(2ú?»â@€E§à\>8Î=´hº@#331¾‡®E¤É®Da7ßE AÔú=Ã̐Á±Â7v20120925_00419_stKsb337@ëp'›ZC?6©Z@€EÎyá=æ_?››Y@,(öc¾­'hEÌ,)DbƒBÄó¶A'$·=öÁ±Â7v20120925_00421_stKsb337@ëp'žÖ¿ë?3'È@€EΠ3>
ÂÒ?"šK?Ó33^¾Ÿ¾wEÌ¡®Dê.%BÀ®A'À=ÐótÁ±Â7v20120925_00423_stKsb337@ëp'¢ fR?7™•@€EÎv…=ú+|?x†E@33/¾«EË>{DéãE]+Ažµ=ÚÚÁ±Â7v20120925_00425_stKsb337@ëp'¥41á?Aª§@€EÍí=¶¿˜@ל@S331¾ž5?EËqDa"E•uAƒØÁ>(rŒÁ±Â7v20121007_00272_stKsb337@ërï9
¾?3öS@€E¤ÍH=ÜÒ?G1¦@%`¾§l‹E£+…DaÃøBÄožAƒì6>	´žÁ±Â7v20121007_00274_stKsb337@ër÷H¼1?N÷@€E¦Â3>PH†>^¥Ç@Qì]¾¤Ý/E¥p¤DêB¿ËDA"­Ó>¸|Á±Â7v20121007_00276_stKsb337@ërúWI"?&#@€E§=¶H @é¾@(ö.¾ ÄœE¤šDé"+Ed°A…0¤>$µ¿Á±Â7v20121007_00278_stKsb337@ërý@?1{˜@€E§Yá=¿.Ø?\"@ 1¾š¬E£·®Da'ÏEšÙA'»=ê0ÍÁ±Â7v20130301_00731_stKsb337@ë",jHŽ?Ä@€E³4{>àQ=/À%?â\^¾¯²E±¸DbyB½_¾A´<=–
|Á±Â7v20130301_00733_stKsb337@ë",mÖ¢? `@€E´l3>­:=½›n@¸`¾œ¬E³fDê¶BǨA'ˆ=ː[Á±Â7v20130301_00735_stKsb337@ë",qir?¼\@€EµM3>n'>XÃË@zá-¾±&éE²´¤Dé|öE£A'?ì=糿Á±Â7v20130301_00737_stKsb337@ë",tm*%??<@€Eµj®=ÿ›;@Ôäè@HõÃ0¾Ÿ¾wE²á
DaRÑE[ðA'.b>2Á±Â7v20130308_00763_stKsb337@ë…¬ZkÜ?ô@€E¶|>Ëx?Z·g@0a¾Š=qEµM×Db=PB¾'ðA'øó=á¸ýÁ±Â7v20130308_00765_stKsb337@ë…¯³—?î±@€E¶:á=ߪÔ@&é?ØQìU¾¥ãTEµs…Dê*VBÆ@AƒsÏ=ª°ªÁ±Â7v20130308_00767_stKsb337@ë…²òE­?Ä)@€E¶ì=ìt<ÔY¸?úáH.¾'ë…E´,áDéŽE¡Aƒxè=¦ üÁ±Â7v20130308_00769_stKsb337@ë…¶-‰%?À~@€EµÎ®=ÖI—=ÂÙð@0¾œ¬E³lDa'=Ed¤Aƒ
=–ñ–Á±Â7v20130313_00870_stKsb337@녫+e
÷?¡[ž@€E™Ã{=™TÁ±Â7v20130313_00872_stKsb337@녫.¥$<?µ6ó@€Ešž3=¹
±Á±Â7v20130313_00874_stKsb337@녫1ýîÙ?´¶U@€E›Vö=™l$Á±Â7v20130313_00876_stKsb337@녫5Ëùé?ðЋ@€Eœ0{=îm½Á±Â7v20130317_00516_stKsb337@ë†*ß3?%·T@€E¢H=ÒqÄ?®Ìh@ ^¾ÒòE ØDbG;B¼|îA'ûK>‹_Á±Â7v20130317_00518_stKsb337@ë†* é"¯?)œŒ@€E¢¸=ч¥?"L?å¸_¾£SøE¡qìDêoBÆKÇA'¡=´ìÁ±Â7v20130317_00520_stKsb337@ë†*¤2ïì? "@€E¡è®=ÎÂÐ?·Y?èõÃ.¾®—EŸêRDéyEž‡Aˆ,="ÿHÁ±Â7v20130317_00522_stKsb337@ë†*§Uå?0Èö@€E¡Ÿ×=ü6?—ó­?÷
=0¾‰º^EŸ5HDašÑEXsA'=ªÛ×Á±Â7v20130326_00752_stKsb337@ë‡L"¶p•?tw@€E›K3=ØÅÃ>1â?ç®_¾ŽÙE™­ìDb-'BÂÀAña=´R'Á±Â7v20130326_00754_stKsb337@ë‡L˜Ö*š?,á@€EšñH=¿«T>Ž"Ä?¹™šU¾•EšDê$¤BÂÝ/Aƒ3E=AëÁ±Â7v20130326_00756_stKsb337@ë‡Lž¿j?=	@€E›×=Ë?"@&˜@(Qì.¾ª~úE™ÃD韮E†9A'Ä\=îV6Á±Â7v20130326_00758_stKsb337@ë‡L£\†>?åû@€Eš¶Ã=Ñ_#@EZÞ@;…0¾"ýôE˜\DabÁEéA'R/>­ºÁ±Â7v20130625_00986_stKsb337@뒩MÄ@?‰ë@€Ef=
=¨€Á±Â7v20130625_00988_stKsb337@뒩Q­Ä?º»,@€Eei×=Ø%YÁ±Â7v20130625_00990_stKsb337@뒩Tdv!?¦M©@€Eetá=ÎÙÐÁ±Â7v20130625_00992_stKsb337@뒩Wy?λ>@€Efë…=‡öhÁ±Â7v20130713_00315_stKsb337@ë"á4¼?ßô@€E•á¤=ëú>Àþp?Ê=q_¾Ÿ;dE"L=Db`´B¿ªAh=l'ÄÁ±Â7v20130713_00317_stKsb337@ë"á74š<?µj@€E•¤á=í9T?'Á?Ñë…_¾§ïžE"W
DêBńœAÂÄ=©±Á±Â7v20130713_00319_stKsb337@ë"á:~ÜT?d@€E•5š=Øԓ>È?Î{.¾™‡E"bRDé¢5EžåAŒy="X/Á±Â7v20130713_00321_stKsb337@ë"á=¾V?
$@€E"q>·Œ?!Cã?ð£×0¾œ¬E'VöDaƒ#EeA'9¬=²U¥Á±Â7v20130805_00174_stKsb337@ë—Àƒz8U?n¡@€E¤iš=»D>Àý@\^¾œ¬E¡ÕÃDbL{B¿´¼AƒwÞ>%…Á±Â7v20130805_00176_stKsb337@ë—À†õ'y?ƒ²÷@€E¤j="Üx?$U?Ã×
`¾¯ E¢SšDêGžBęA'd¢=áÔÁ±Â7v20130805_00178_stKsb337@ë—ÀŠX=Ú?†©@€E¤ìö=˜¤\=‡Ñv@{.¾¬1E¢þ¤D鮘E'¬A'ŽŸ>K]ÀÁ±Â7v20130805_00180_stKsb337@ë—ÀÞJ#?']ž@€E¥š=âÓÕ=$»à@
áH0¾¡ÊÁE£[qDavÉEtÕAƒÁs>iÜÁ±Â7v20130805_00630_stKsb337@ë—ĐŽþ‹?!æK@€E¥ÈÃ=¾}L>jÏ»?Ÿa¾¥ãTE£©ìDb%BÄÍAk\=š'¨Á±Â7v20130805_00632_stKsb337@ë—Ä"ÀÄ?£"@€E¤:f=Á›Y?ø‰@\]¾¥`BE£DêBÀ¢NA'Œd=ËŠÁ±Â7v20130805_00634_stKsb337@ë—Ä—›ýø?__@€E¦¤=âL}?uAp?þ¸R/¾'ë…E¤öDé¨{EmDA'´=ÀÔ´Á±Â7v20130805_00636_stKsb337@ë—Äšú'X?
©Ñ@€E¦PR=¶»È?Õz@…1¾ ÄœE¤áDa4œEA'Gý=ë–QÁ±Â7v20130806_00591_stKsb337@ë—äC'&?vD@€E›–R=ßAÃ?A^@J¾—PE™dDb BÆPbAÁQ=Ȑ¯Á±Â7v20130806_00593_stKsb337@ë—äG{t?9û@€E›®…=Ük­=¸@G®_¾¯ EšÍDéö%BÀKÇA†Œ=¢±-Á±Â7v20130806_00595_stKsb337@ë—äJd͵?K$@€Eœ
=æ@á@G®/¾ŒIºE™®DéÉEJjAL+=Ø~sÁ±Â7v20130806_00597_stKsb337@ë—äMöÞC?Ð@@€EœH\=ÃLû?›±?×
=0¾›¥ãEš\DaYºE"˜Aˆö=ˆHòÁ±Â7v20130831_00272_stKsb337@ë›bÏ1?@¢–@€E"™Ã=íÝ8>­\Y@{`¾•E'\Db
/BÃÞ¸A'ÿ=¯3þÁ±Â7v20130831_00274_stKsb337@ë›fA,ñ?6?ý@€E"-=+=ªu'@	™š^¾/E'¶Dê1B¿p¤Aë=¾æyÁ±Â7v20130831_00276_stKsb337@ë›iza?+g@€E"qR=»˜Ø>0Û@ff/¾®{E':áDé¤îEX)A&G=ÊsÍÁ±Â7v20130831_00278_stKsb337@ë›l×^¡?8Íe@€E"ú¸=ˆ•Œ@Á­@áH1¾²-E'"¸DaišE€¬A'0!=ïk0Á±Â7v20130901_00464_stKsb337@ë›"å×JT?5~g@€EŸ9Í=©·¬=@ë…a¾ ÄœEœÅDaâ-BÅH´A'»=ݬ¾Á±Â7v20130901_00466_stKsb337@ë›"é(d?+~@€E ¸=¥cx>°@33`¾bNEž
ÍDééìBÀzáAŠ%=ÌßÁ±Â7v20130901_00468_stKsb337@ë›"ì``"?=mf@€EŸß¸=l@.î@£×/¾®{E:¤DéÈ´EQ3AƒÕ=¶÷Á±Â7v20130901_00470_stKsb337@ë›"ï®(?Cq@€EŸåá=¨†ô?Ú@
p¤0¾™‡EœÝ3DabáE'øA'‡X=ã3Á±Â7v20130915_00220_stKsb337@ëœàØ
Ȗ?Šøþ@€E¤>.=@LCÜ@	™ša¾›"ÑEŠ˜áDaÁyBÅuÃAƒÄZ>)ڌÁ±Â7v20130915_00222_stKsb337@ëœàÛWÚ]?–T@€EŒ€Ã>!•Ý?–š?â\^¾ž¸REŠ«\DéîB¿›¦Aƒ|•>ƒóÁ±Â7v20130915_00224_stKsb337@ëœàÞª$¬?Ú¿@€EŒl>r¸Ë?c@\)/¾¤Ý/E‰]3Dé±ìEPA'¹>'À‰Á±Â7v20130915_00226_stKsb337@ëœàâÊM?€§>@€E‹µf>YÕ¹?‹'Œ@¸0¾š¬Eˆ©HDaaÛE—qA'–y>+u{Á±Â7v20130919_00356_stKsb337@ëbIfËç?axæ@€E€Ž…=o" @nR?ìÌÍa¾¬‹DE{υDaÏ+BÅÙA&=¯	Á±Â7v20130919_00358_stKsb337@ëbL‹NR?Z"—@€E'-=ђI?g?ë…^¾¸QìE€¤{Déß®BÀA'~"=ßáÐÁ±Â7v20130919_00360_stKsb337@ëbOÇM²?d~@€E|)>œ±=>¾"@0/¾Ÿ¾wE}1ìD鰃E@sAƒ±í>Œ:Á±Â7v20130919_00362_stKsb337@ëbRîO?Q1@€E€3=¢˜"?¢ß@	™š0¾³¶FEz…DaVéE–ÁA'à=ÁJTÁ±Â7v20130925_00164_stKsb337@ëž ôéÙ?Þ@€E¢q=ºè@3Ü@:¾"÷ÏEŸ¹…DaàBBÅmAƒs>=܂ÈÁ±Â7v20130925_00166_stKsb337@ëž ø4Ù?@€E¢W=ÅÇx=4û?ØQì`¾ŒÌÍE z{Dé÷ÇBÀ^¸AJõ=¨`
Á±Â7v20130925_00168_stKsb337@ëž û£yí?QÛ@€E¢²=Ï¿¾?\ëÞ@?\)/¾‹C–EŸÉ×Dé¿×EJáA€‰|=Ñ dÁ±Â7v20130925_00170_stKsb337@ëž þì´õ?f@€E¢¦R=Õ»F?tææ?ìÌÍ0¾†$ÝEŸÍ…DadþE" AÌ?=½«ŽÁ±Â7v20130927_00275_stKsb337@ëžai~ú?há@€EŽu=܄€@]?ê=qb¾š¬EŒ×Da¨1BÄÆ%A5Á=½ü‡Á±Â7v20130927_00277_stKsb337@ëžal"Q+?_x¹@€EŽ-á>:=—ò‡?ù™š^¾š¬EŒDéòVB¿´¼AŒ=Î(­Á±Â7v20130927_00279_stKsb337@ëžaoäŸ&?gƒ}@€Eó…=¶È,>o0 @ÌÍ/¾"záE‹…Dé³E<ÝAÕ!>	MÁ±Â7v20130927_00281_stKsb337@ëžas¨?n?ö@€EÏ
=ï9Ò?ëÒØ?Տ1¾¡ÊÁE‹¸DaLÍE•AƒRó>LëÁ±Â7v20140325_00335_stKsb337@ë´Éû²¾Y?8k@€EJ…=؄[?(ä'@áH^¾£×
E›tRDb!ËB¾I7AÞÄ=܇DÁ±Â7v20140325_00337_stKsb337@ë´Éÿ,`[??c2@€E¨=Ÿ\k>×/Ã@
=qa¾—PEœ8RDê°B¸Ø"AÞ[=ÄX±Á±Â7v20140325_00339_stKsb337@ë´ÊyíW?"Е@€ED\=ï±b=ÿE¨?áG®.¾'ë…E›ÉqD鬴EƒXA€âÝ=—LÎÁ±Â7v20140325_00341_stKsb337@ë´Êº‰Ô?à @€Eœìq=°;ü@‡òÒ@(ö0¾—
=E›ÝÃDa¢Ec¶A'êÆ=â?}Á±Â7v20140327_00416_stKsb337@ëµ
u§â]?)Çj@€E"`×=ÊÒÔ=¸;@33_¾° ÅE'³®Db@ƒB¿Á‰A'0=ª}Á±Â7v20140327_00418_stKsb337@ëµ
xä}n?)"q@€E"=ÊVŽ=%–³@^¾…¸E'Ï3DêBº'oA‰G=º!Á±Â7v20140327_00420_stKsb337@ëµ
| ­?-Ë@€E'ã×=â¿@lt@G®/¾¨r°E'á\DéŸøE~ÕAv*=ÕŶÁ±Â7v20140327_00422_stKsb337@ëµ
D^?$†ž@€E'Ý)=‹Cp@­8ð@Qì0¾¢ÐåE'ÔDa¶ÉEo¶A'"}=ÚÚÁ±Â7v20140504_00302_stKsb337@ë¹Í`b±%?L˜´@€E­d¤=•®4>rÐ@×
a¾ŒIºEªª{Da°!BÅô¼A'0:=¾~çÁ±Â7v20140504_00304_stKsb337@ë¹Íc™ã?G]Ð@€E­ó\=°'œ>°IH@ff_¾ŠÀƒE«Ÿ…DéæBÁUAjé=®
Á±Â7v20140504_00306_stKsb337@ë¹ÍfÉóª?E/'@€E­Ûf=ȝf<þі?ð£×/¾½ó¶E«tÍDé³EM7A°=­ÔFÁ±Â7v20140504_00308_stKsb337@ë¹Íj‹U?HÔ@€E­'q=ºÚì>mtq@1¾·ÎÙEªøDa4îE AFC=¯_àÁ±Â7v20140510_01084_stKsb337@뺋T"ë…?`h@€EŽ)Í=h>ùzÿ@Qì`¾ŽÙE‹ÞfDa¬BÆgmAƒ3•>H
Á±Â7v20140510_01086_stKsb337@뺋X€E?œ[¾@€EŽ£==;žX@
À@^¾¥`BEŒp¸DéÂBÁ|îA"WV>X-ðÁ±Â7v20140510_01088_stKsb337@뺋[°*?Ž+@€E_Í=W¯€>"mX@&ff1¾Ã•E3DéÄJEHéA……Ñ>¡‹±Á±Â7v20140510_01090_stKsb337@뺋_B%?ƒp@€EŽø×=€ö?	ö'@:áH1¾º^5EŒ1DaH!E²!Aƒz0>`ûúÁ±Â7v20140520_00876_stKsb337@ë»Ê«W1??/x°@€E{í®=­ëù>ä%a?¾¸Ra¾˜bEw×3Da"ÇBÉÏ\A'ŸÆ=uÆsÁ±Â7v20140520_00878_stKsb337@ë»Ê®Õ¼?B½Ñ@€E|[Ã=†gx?†Á™@£×^¾"t¼ExìD鼓BÆeãA8ë=—KpÁ±Â7v20140520_00880_stKsb337@ë»Ê²J…_?Aæ@€E|yH=¢±¤=™ð+@\).¾\)EwW3DéÛE;ãA'n=àr×Á±Â7v20140520_00882_stKsb337@ë»Êµ±óX?R&º@€E{)=¬ö<?"·‡@+…0¾¡ÊÁEuz¸Da>ÉE¸öA'¦@=ù 2Á±Â7v20140520_01068_stKsb337@ë»ÌJàï?J(G@€E—{=†^@>‡Z+?ë…`¾¢MÓE•<RDa"9BɘA€ùî=ŸÄÁ±Â7v20140520_01070_stKsb337@ë»ÌNRHw?WzÝ@€E™¯¤="à?51@\_¾«E˜>Dé°jBÅ!HA'Qr=ÐdÁ±Â7v20140520_01072_stKsb337@ë»ÌQЦ?`c§@€Eš¯f=–]ð?L{@N{.¾š¬Ešk®DéÍHE<5A†»¡>ŽI|Á±Â7v20140520_01074_stKsb337@ë»ÌUGài?oôi@€E›ÈÃ=]p>síØ@\2¾¦ffEšt¤Da ÕE´¨A€ÎÏ=ÙÖ÷Á±Â7v20140525_00098_stKsb337@ë¼l­glK?Ãë0@€E"==ÅÌ$Á±Â7v20140525_00100_stKsb337@ë¼l°ÅûL?¤Ñ>@€EƒË…=Î7¢Á±Â7v20140525_00102_stKsb337@ë¼l´¢?ŽH@€Eƒ\=™tPÁ±Â7v20140525_00104_stKsb337@ë¼l·YÞn?¹€T@€EƒÅ=ŽãÌÁ±Â7v20140525_00146_stKsb337@ë¼m
À]~?¸O@€E‡§Í=o_Á±Â7v20140525_00148_stKsb337@ë¼m"É´?­}Ô@€E‰$
=Ò3Á±Â7v20140525_00150_stKsb337@ë¼m%>]´?˜î¤@€E‰"H= ê Á±Â7v20140525_00152_stKsb337@ë¼m(¥«v?œ-Ö@€E‰©á=^O?ëSS?×
=1¾£SøE†®)Da1E¬œA€>L›Á±Â7v20140605_00678_stKsb337@ë½Äƒ}£o?*¼@€E…‡á=éÁr>ñGX?ë…`¾å`E"ýHDbBÂ/Aùê=¨¬Á±Â7v20140605_00680_stKsb337@ë½Ä†º^¶?(œÍ@€E"Þ3=¨ ?©P?æff]¾Š=qE"¾Dê	ÃB½-A'x=ëÝÁ±Â7v20140605_00682_stKsb337@ë½Ä‰Ýė?"ü"@€E"×='V€>*;
@
=.¾—
=E'Õ×DéÁãE{7A€va=´…Á±Â7v20140605_00684_stKsb337@ë½Ä.q'?ã@€Eƒ³{=š© ?±;Ë@G®1¾—
=E'Å3Da´Ez¬AÊ"=ðý®Á±Â7v20140618_01023_stKsb337@ë¿h8s¶?Œ{@€E¼<
=¶Á±Â7v20140618_01025_stKsb337@ë¿h;•È)?~Š@€E¼i3=wy˜?$ù?ù™š^¾˜bE»	®DéÚwB¿ÙšA€®g>dhÁ±Â7v20140618_01027_stKsb337@ë¿h>ÛG?púX@€E¼
=ÓàÄÁ±Â7v20140618_01029_stKsb337@ë¿hB2Õj?y}È@€E»$¸=j2QÁ±Â7v20140618_01119_stKsb337@ë¿hüFb?g"ñ@€E¿$ö=ʵð?§T@5¸`¾©ûçE½Y3DaÉyBÆoA'šj>*Á±Â7v20140618_01121_stKsb337@ë¿i%#
F?hLü@€E¼ÉÍ=gâo@ØÍ@õÃ^¾±&éE»$DéÇÏBÁþAÃ±>l:Á±Â7v20140618_01123_stKsb337@ë¿i(qƒ{?sb®@€E½¡=ŸŽ€@˜fè@.{/¾›¥ãEºíÃDé¿×ENöA+¬>þÔÁ±Â7v20140618_01125_stKsb337@ë¿i+¹²?pÊú@€E½`)=ª®`@Sf@&ff2¾µÂEºFDaa7E£¢AP>qbÁ±Â7v20140619_00351_stKsb337@뿁ñ²û?§`¿@€EÕx
=ïq(Á±Â7v20140619_00353_stKsb337@뿁õQN?ªþ!@€EÔ¼H=Þ–Á±Â7v20140619_00355_stKsb337@뿁ùjµ+?Û(H@€EÔj>7>Á±Â7v20140619_00357_stKsb337@뿁þ4~7?ÔåŠ@€EÔ,>þÁ±Â7v20140620_00941_stKsb337@ë¿©NÐb"?[>@€EŽN\= äÄ>&¶c@:áHa¾‹C–EŒB=DaèöBÂjAƒï;=ûŠ"Á±Â7v20140620_00943_stKsb337@ë¿©RÎÉÒ?Uß@€EŽ¡=†á0<ü'<@\]¾­'hEŒìRDêBºÎVA'Ä.>ˆBÁ±Â7v20140620_00945_stKsb337@ë¿©W¬Â?KC@€EŽŠì=ˆÁ@?ü²û@=q/¾ A‰E‹°áDé®ÑEaºA_!=ļNÁ±Â7v20140620_00947_stKsb337@ë¿©[ ?:÷@€EŽ®=´^ë@A*C@õÃ0¾—
=EŠ€ÍDaIªEpBAƒ'(>	¸€Á±Â7v20140623_00399_stKsb337@ëÀsñ#™?KÂ@€E'SR=†ß?™Ó@ë…J¾¥`BE'rDbøBœ)A"w¾>
JÜÁ±Â7v20140623_00401_stKsb337@ëÀw"?ìq@€E't=Âà>Øøq@£×^¾ª~úE'®Dê5B½kAæã=è±gÁ±Â7v20140623_00403_stKsb337@ëÀzUç=?öì@€E'&¸=™ìð@CmÌ@áH/¾ˆ1'E'¥×DéÅÓE"¼Aƒ}ž>‡ÀÁ±Â7v20140623_00405_stKsb337@ëÀ}'·?"—@€E'ƒ=±5Ì?"¶ã@0£×0¾‹Æ¨E'<öDaˆBE|FA'M¾>1ðÁ±Â7v20140629_00434_stKsb337@ëÀÁÝŠ·?S=1@€E˜*\=­ÄÌ?¾ö.@×
_¾{çmE—DbBÁåAƒJ}>åÁ±Â7v20140629_00436_stKsb337@ëÀÁà]Mc?>'@€E˜q=÷&>•ƒ\@\]¾•E—]qDéüœB½
ÁA€î!=–ØWÁ±Â7v20140629_00438_stKsb337@ëÀÁãÑUó?H8ò@€E˜w×=*¼?´}s@¸R/¾"ýôE–Œ{Dé®EvA»^=½jÁ±Â7v20140629_00440_stKsb337@ëÀÁçæ?0O@€E˜·=ÀU<åNW@p¤1¾'hsE–öfDa"9E~ÉA'Ò=Ø^ÁÁ±Â7v20140629_00578_stKsb337@ëÀÃx0þ¦?Cö@€E'†)>3<óÛX@ë…_¾Ÿ¾wE—…Db#BÃ-'A'Ã=܂~Á±Â7v20140629_00580_stKsb337@ëÀÃ{†©R?S¿±@€E'3
=~¼?ªS?÷
=]¾¤Ý/EaHDê'B¾ßA' Š>ÝTÁ±Â7v20140629_00582_stKsb337@ëÀÃ~´@d?F¸$@€E'p¤=˜R>Ձ©@!ë….¾ A‰Eô¤DéÄ{Eo¢A…	»>>Û(Á±Â7v20140629_00584_stKsb337@ëÀÂ?NÁ¾@€E'õ==åp«>à͓?ü(ö0¾¤Ý/E²RDa"9E…3Aôe=іÁ±Â7v20140630_00960_stKsb337@ëÀèq›³Ð?(Ì@€E™š=²ë?f¡/@\)`¾£SøE—N=DaŒ¼BÈüîAÖ™=Äv"Á±Â7v20140630_00962_stKsb337@ëÀèuåç?4£@€E™ºö=—öT=œðb?Տ\¾ŽVE—éHDéǦBò-A%Â=¢"Á±Â7v20140630_00964_stKsb337@ëÀèx…m?,K@€E›á=ŒbÌ>wBù?ýp¤/¾›"ÑE—Á\DéÅËE;üAwQ=´wÀÁ±Â7v20140630_00966_stKsb337@ëÀè{͐í?*-S@€E›Z=ڙ>Ë1@×
0¾–‡+E˜M\DaÕE«#A'Ò=ø»rÁ±Â7v20140701_00465_stKsb337@ëÁ§_ºü?4­Û@€E‡]{=¦'8>Z??õ`¾ž5?E…\Daî¨BÂ[¦A'ù=—ÙšÁ±Â7v20140701_00467_stKsb337@ëÁª"Ùk?=R¡@€EˆŒ×=È|=îÉ?У×]¾©xÕE‡¡qDêåB½ì‹AÙ}=©=Á±Â7v20140701_00469_stKsb337@ëÁ­Í"ˆ?>Šñ@€E†þ==áV÷@¯x@®0¾Á%E….DéǍEtúA'	%=ÄŠÁ±Â7v20140701_00471_stKsb337@ëÁ±^Œ?M:@€E†Ã=¿6Ä@2€-@ff1¾›¥ãE'ÐÍDas¦E€)A+=±ÂýÁ±Â7v20140705_00706_stKsb337@ëÁ‰$i?×`á@€E‡9
=‡8˜Á±Â7v20140713_00858_stKsb337@ë‡Á2?/RÉ@€E¨Ã=¤M¼?ʅ¸@
=^¾'ë…E¦áDaoßBÇ BAá#=£žðÁ±Â7v20140713_00860_stKsb337@ë‡H¦?'j}@€E§ý3=Ó]<£Õ'?÷
=]¾'\E¦C×Dé·+B¿}A3=ŸnoÁ±Â7v20140713_00862_stKsb337@뇇OÀ?+íB@€E¨UÍ=»µL@E@/¾ŒIºE¤NDé¿;EYºAré=¼ÊÁ±Â7v20140713_00864_stKsb337@뇹ɻ?7½@€E¨ÓR=‹=Ô<øžZ@*=q0¾–E¤½D`âáE£'Aƒâ>_íÁ±Â7v20140726_00094_stKsb337@ëďéÂ?ó,·@€EŸ¥
>küNÁ±Â7v20140726_00096_stKsb337@ëÄ'SdV?™Pá@€Eåf>Z*@HÌr@¸\¾Æ$ÝEÊDéèÝB¼9ÛAƒò>TƒßÁ±Â7v20140726_00098_stKsb337@ëÄ•xg›?¸ÚÛ@€Eû3> eÁ±Â7v20140726_00100_stKsb337@ëĘÉà‰?·IÊ@€E¹q>#Á±Â7v20140809_00495_stKsb337@ëÅä
žÿà?–ã¨@€Ej
="á¸Á±Â7v20140809_00497_stKsb337@ëÅä
Î?£¿Þ@€E›ýì=§DÁ±Â7v20140809_00499_stKsb337@ëÅäN\?— ‰@€E›¤>	BÁ±Â7v20140809_00501_stKsb337@ëÅä¶pj?™Ì€@€EšHá=¸¸T>ˆd0@¸R1¾¯ E˜;qDa'ÑE¤¤AƒTp>tßâÁ±Â7v20140915_00448_stKsb337@ëʂ×;…è?Kï¾@€E¶"š=œuÈ>óíA@=qa¾²-E´fDaé‰BɧmAÓO=҂SÁ±Â7v20140915_00450_stKsb337@ëʂڌˆº?d%@€E¶k=ìnE?õ5@{\¾'JE´÷…DéåüBÄT{A'*ý=õpüÁ±Â7v20140915_00452_stKsb337@ëʂÝÉ#Ë?Mµë@€E¶B…=†s@ĔÅ?øQì/¾¨r°E³…Dé»×E8ZAƒ=á=¶‰Á±Â7v20140915_00454_stKsb337@ëʂáBÔ?cõ@€EµË®=g©?±¹@)™š0¾œ¬E²JöDaQHE­×A¡>erÁ±Â7v20140926_00117_stKsb337@ëËá ¥!7?1$\@€E°gR=Ÿ‹p>ƒ°]@zá`¾—
=E®­×Daö˜BÈvÉA'bÜ=ÑõVÁ±Â7v20140926_00119_stKsb337@ëËá%nSñ?* ·@€E°…=®Cø?ª"Ë?˅^¾ÒòE®©…DéýyBÃÅA€Ìa=˜¹eÁ±Â7v20140926_00121_stKsb337@ëËá*G+¹?.i@€E°Uö='aÀ<P(L@(Qì/¾'hsE­ïqDéԜEK‰A€ø'=øE§Á±Â7v20140926_00123_stKsb337@ëËá.èuË?;¤@€E°!á=½¢H@U7@\1¾‹C–E­ÚDa‰E±üAƒ7×=ïEýÁ±Â7v20150720_00471_stKsb337@ëñ"—&x?@Ÿ@€E˜"á=–- ?IÍ%?þ¸R_¾"záE–4=Da¨öBÇaËA)Þ=áÉÁ±Â7v20150720_00473_stKsb337@ëñŸæ@?NA@€E˜b×=œÅ,?:n?Ü(ö\¾–E–­D黍BÂ[¦A€½Í=KÁ±Â7v20150720_00475_stKsb337@ëñ£(ùô?0á­@€E˜==ŸÈ@*ˆ@ /¾³¶FE•á…Dé`îEC®A€¼V=âzÁ±Â7v20150720_00477_stKsb337@ëñ§
%?:µ@€E˜Çö= è<?´!?æff2¾›"ÑE–H)D`òEª1A.c=­œÁ±Â7v20150830_00688_stKsb337@ëö%«ËJ?/¸@€EÃlH=¡•?°¡@\)\¾'\EÀ^{Da	HBËSøA'2-=ÂV˜Á±Â7v20150830_00690_stKsb337@ëö%
Xƒ¥?3á˜@€EÃGH=ž[˜@üj?×
=_¾¦ffEÀ@fDéüBÇzáA€zÔ=vßÈÁ±Â7v20150830_00692_stKsb337@ëö%
E}¹?4\@€EÂÓ)=Ÿ‰L@É«¨@®/¾ÒòE¿ÿDé+TE¢sAƒ1>>ÖôÁ±Â7v20150830_00694_stKsb337@ëö%퓗?4ð¸@€EÂsÍ=®¢@yÃý@G®0¾§ïžE¿—\D`'NEµ¦A€ªÁ=­íÁ±Â7v20150902_00708_stKsb337@ëö"ܾwJ?E<@€E¹I®=×WÜ@8?ÚáHa¾"t¼E¶ž=DaBÉ©yAÀ.=˜Ç¿Á±Â7v20150902_00710_stKsb337@ëö"ߪµv?3©@€E¹'×=åU@ìÏ@
=`¾œ¬E¸
Déy'BÆÖA€éÈ=Ür±Á±Â7v20150902_00712_stKsb337@ëö"â•?4Ú@€E¹ò\=»Q?ýº%@Tzá/¾¥`BE·¤{DéÏE—\A'¶
>H«Á±Â7v20150902_00714_stKsb337@ëö"合N?5Õþ@€Eº{š="n!@ó'?ê=q0¾"t¼E·ŸìD`¨ƒE¬AÖ
=¨¹ßÁ±Â7v20150903_00555_stKsb337@ëö£Ê1·ˆ?}ÿF@€E©&=»Üè=Ê?ï\)_¾ ÄœE¦òöDa[TBÇçðA9>ÞäÁ±Â7v20150903_00557_stKsb337@ëö£Í<^U?qaI@€E©H=–Y=°¼Á?Ï\)^¾¢MÓE§nfDéÂÙBÅüjA€‡i=ř2Á±Â7v20150903_00559_stKsb337@ëö£Ð^g>?|Üì@€E©q=•?‹K5?Ýp¤/¾Ÿ;dE¦8¤DéAE…ÏA€"¨=ÂgwÁ±Â7v20150903_00561_stKsb337@ëö£Ó5+Ü? @€E¨š
=´Mü>;‰ç@ë…0¾"ýôE¥¶¤DahE©mA²3>!~Á±Â7v20150906_00407_stKsb337@ë÷8h±ð?ªM0@€EŽÈ=ÉÝmÁ±Â7v20150906_00409_stKsb337@ë÷;|?¥Ð¼@€E+H=Šç`Á±Â7v20150906_00411_stKsb337@ë÷>fy?²k@€EÑ\=§"Á±Â7v20150906_00413_stKsb337@ë÷A(úJ?¶"9@€E&q=œUˆÁ±Â7v20150907_00555_stKsb337@ë÷$pÊbº?;	ü@€E"Q×=‰mØ?ª ?У×_¾Ÿ;dE'rfDa"-BÈíA€Ôæ="l¾Á±Â7v20150907_00557_stKsb337@ë÷$sLmÂ?5L¬@€E"½\=ˆHDÁ±Â7v20150907_00559_stKsb337@ë÷$v`y½?7ƒ}@€E…
=¨…é@;H@ë…-¾ž5?E'"®Dé¬EŠáA€â=µWÊÁ±Â7v20150907_00561_stKsb337@ë÷$yEë?:­æ@€E…¸=ÞLX?V#Ü@¸0¾²-EƒEšD`"EºòA8'=âì1Á±Â7v20150922_00279_stKsb337@ëùé¸?%֜@€E¢Z=>óù=C¬?Ê=q_¾¦éyEŸúRDa:òBɗA€Om=1ýÁ±Â7v20150922_00281_stKsb337@ëùňÅâ?&?T@€E¢«¤=ÇAô>ß>ó?Ôzá_¾•E |ÍD釦BÆ
PA€L=—‡Á±Â7v20150922_00283_stKsb337@ëùȂЪ?¥S@€E£#\>×?¨#£@:=q.¾·ÎÙE¡­®DéÝE/A'=µÉÁ±Â7v20150922_00285_stKsb337@ëùËmœf?B¶@€E¢Ø…=äøë@S'@{0¾±&éE ³3D`¯mE½`AQ·=¶o¾Á±Â7v20160714_00867_stKsb337@ìõÊÇå?/²@€Ers3=éúý?\=ý?"zá^¾‹C–EnšDa¢BÊE¢Ar=*ùyÁ±Â7v20160714_00869_stKsb337@ìøùEÒ?.Ø´@€Es=Í$=–™3?±ë…]¾¢ÐåEoê¸Dé½BÅ'mAr7W=ióÁ±Â7v20160714_00871_stKsb337@ìüU%¡?/qz@€EtIì=ç
_=暂?¾¸R)¾å`EoõHDén5ER¸Asµ= ÕgÁ±Â7v20160714_00873_stKsb337@ìÿw‰Ï?*qÃ@€EsPf=ÂÝm>2,£?·
=+¾˜bEo¿…DaPREÁªArì)=>­?Á±Â7v20170623_00843_stKsb337@ìI+çÊ?7m@€E˜Gá=™ÚÐ>âs.?#×
^¾¹Û#E˜¡®Da"¬BÊ<jA8½Ë=0ãÑÁ±Â7v20170623_00845_stKsb337@ìI.»ÏÏ?sP@€E—c{="ß°>À·l?W
=^¾¨r°E˜OqDéÀ!BÇ2°A92l<ÔÓ½Á±Â7v20170623_00847_stKsb337@ìI1Ñ#I?¢'@@€E˜|f=¨¨ä?7߂?³33)¾±©üE˜B¤DéHZEš¤A9M%=E6ÉÁ±Â7v20170623_00849_stKsb337@ìI4ÀqJ?"«@€E˜SÃ=^lH>©d?œ(ö,¾´¼jE–|D`êÁEÆBA8"®=\,Á±Â7v20170628_01421_stKsb337@ìIªXW_b?>@€EŒ¸=ƒVH<~û_?(ö`¾·ÎÙE‹øfDa'òBÉëA8&>=9PÁ±Â7v20170628_01423_stKsb337@ìIªZü€D?xž@€EŒC¤=¨f?¾?Î{^¾»dZEM3D随BÈ}qA8(l<öVÁ±Â7v20170628_01425_stKsb337@ìIª]½/¡?‡c&@€EŒÙÍ=tÞ/AÉL?Þ¸R*¾¤ZE‰2áDé:%Eš!A7×=	bÁ±Â7v20170628_01427_stKsb337@ìIª`_×?ê§@€EŒÝR=é)@"K?B\+¾³¶FEŠü¸DaÝEÃ
A7ìÏ=°€Á±Â7v20180402_00773_stKsb337@ìlkqÔ¯?ƒN©@€EH=À©ü<t1?=p¤b¾½p¤E^áDa¡XBÅ3¶A>:<ïWùÁ±Â7v20180402_00775_stKsb337@ìlk·ÚL?Y–³@€E%H=½Šø>€¦W?¾¸R\¾¢ÐåEBD齺BÁýqA>
S<·#Á±Â7v20180402_00777_stKsb337@ìlk
²v	?Ja3@€EŽö®>ˆæ?L) @(ö*¾¤ZE1ìDéNEjFA>@¾<ÃÊ{Á±Â7v20180402_00779_stKsb337@ìlk
ÔP?a¤ù@€EWá=··ä?µþ?«…,¾¦ffEŽKìDa
oE—dA=è<ÆB÷Á±Â7v20180525_00633_stKsb337@ìs©‡è?y²Ð@€E²+ö=eóè?å
f?Y™š`¾¡ÊÁE±šDa´ÝBöFA>ڈ<àg"Á±Â7v20180525_00635_stKsb337@ìs­h²?…=¹@€E²Y=‹®˜>á
+?™š]¾©ûçE²H¸D齁BÂ$ZA?L=h¿Á±Â7v20180525_00637_stKsb337@ìs°åÑ?hØT@€E²r¤=l«©?¥ˆû@ÌÍ)¾š¬E±Z)DéjEm…A>?ÿ<퇘Á±Â7v20180525_00639_stKsb337@ìs³Ñ(Q?bjÂ@€E²B)=p"8@iü`@(ö+¾¨r°Eµ¨áDa ÕEA?‹<ñsðÁ±Â7v20180525_00969_stKsb337@ìsÔc¤À?7E@€E£f=¡ì>}ú‰@
áH`¾\)E¢t=DjÄ9BÆyÛA?¿<lÖ£Á±Â7v20180525_00971_stKsb337@ìsÕ3y?B3ˆ@€E ‰
=âÎ@=£'n@áHb¾˜"uE ({DîTJBßp!A?{û<žtŽÁ±Â7v20180525_00973_stKsb337@ìsŽÁN?.T´@€E ¬®=ú•™?	},@.{)¾–E mDî!ÓEmÛA?|<¨u7Á±Â7v20180525_00975_stKsb337@ìs °™æ?Fä™@€E ž
=Ý\Ì?)ã@7
=*¾ž5?E¡¤Dj†éEsA>Ù»<QšÁ±Â7v20180526_01017_stKsb337@ìs,(S¶‹?š7@€E·="Zˆ@ˆjr?Tzá_¾¨r°E¶láDaLBÀÍÓA>Ä=¢ëÁ±Â7v20180526_01019_stKsb337@ìs,+NÍÃ?'©Æ@€E¶èš=šJL?*C>ð£×]¾ž¸RE¶DéFÁB»ë…A>íP=!¨9Á±Â7v20180526_01021_stKsb337@ìs,-ñåá?Œ:$@€E¶¾š=‰Äü@9gY?´zá*¾ A‰E´¾RDèìÝE=×A>þ+=HŒÁ±Â7v20180526_01023_stKsb337@ìs,1½?Ÿ¡£@€E¶À
="Ò<?•pµ?=p¤*¾¬‹DE´¹ÃD`hRE`oA?"«= ˜´Á±Â7v20180805_00189_stKsb337@ì|&Žd‡?F~@€E•·3=֍¹@Åh@!ë…b¾ÀE—¸RDaÎFBńœA@_v<º¶êÁ±Â7v20180805_00191_stKsb337@ì|)wb?TÝ@€E•Ú…=Åv?]˜þ?«…\¾‰7E"ÞRDêBÁïžA@®¹<­Á±Â7v20180805_00193_stKsb337@ì|,g1h?9Ùs@€E•Ô¸=ӏ×?J"N@g®)¾ÃoE˜—\DérÙE^ÝA@4¼<ìÎ×Á±Â7v20180805_00195_stKsb337@ì|/ˆéÉ?D~À@€E•5×=¼•ÔAp¬´?áG®)¾®{E–tDaA'EøA@u<¿>»Á±Â7v20180812_00471_stKsb337@ì|â|Åx?[TÌ@€EŽ\=ȏD?¾?ÚáH^¾Á%EDaS–BË]/A@ô<ÞÁ±Â7v20180812_00473_stKsb337@ì|âàe[?aR@€EŒíš=§q@?xú<?n{^¾º^5E<{D遁BÊA@{è<¶'jÁ±Â7v20180812_00475_stKsb337@ì|âƒQ8'?Z†@€EŒ‰=ïO@J©¡@®*¾ÃoEŽƒ\Dé.E©žA@n<Ï×Á±Â7v20180812_00477_stKsb337@ì|â†Ï½m?OÍÉ@€EŒ>\=Ñ>Á±Â7v20180826_00171_stKsb337@ì~¡db°y?+ö°@€E'=×$Þ@9ó@õÃ]¾—
=E'BöDae²BË°!AATü<´¦Á±Â7v20180826_00173_stKsb337@ì~¡g§žë?Ec@€E'R>³x@tI'?Ôzá\¾å`E'"RDé ÅBÉ-'AA&&<'!ãÁ±Â7v20180826_00175_stKsb337@ì~¡jÉÒÇ?C~K@€E'í¤>`ñ@oðÞ@
=)¾§l‹E'·\DéR^E ÍAA­=Ñ;Á±Â7v20180826_00177_stKsb337@ì~¡n
¯k?8ï¤@€E'B…=Ê8"@=mŠ@R\+¾¡ÊÁE'¸DaEÁÏA@ô<<ÉýÁ±Â7v20180830_00138_stKsb337@ì!5¥ÎÜ?Lè@€E‡öá="K?wÔ?Që…]¾š¬E‡ˆöDa^¸BË}ôA@çà<4|Á±Â7v20180830_00140_stKsb337@ì!8Çò?F*ò@€E‡v=¾Î¨>ÀVÄ?«…\¾œ¬EˆDé©hBÉ3¶AA%á<G­ÌÁ±Â7v20180830_00142_stKsb337@ì!<á¨?9Šp@€E‡ˆÍ="û?L«×@{*¾·ÎÙEˆóqDé>E¦9A@…B<…#†Á±Â7v20180830_00144_stKsb337@ì!?a$?<ˆ1@€E‡g=Ô®?l1'@¸+¾'ë…E†É\Da`EÃüA@ÔÍ<…ikÁ±Â7v20180901_00291_stKsb337@ìa˜Ÿ½?'ýZ@€Emœ=¶DP@.:á@\a¾¡G®En»\Da"JBÆՁAAS8<x ­Á±Â7v20180901_00293_stKsb337@ìa›þ©?0ô@€Elœá=³Þ¼=eef@%¸^¾È´9Er¹šD鷞Bć®A@ún<¶€Á±Â7v20180901_00295_stKsb337@ìa§­- ?6öw@€Ekš=ô½w?"²@tzá*¾£SøEh=qDéIHE{çA@íý<ùÁ±Â7v20180901_00297_stKsb337@ìaªçŸ·?3:@€Ekì=ÇøÚ>¶éà?úáH,¾¨õÃEj€ÍDasEžZAA	
<ŒŽtÁ±Â7v20180905_00099_stKsb337@ìàA 8?òQ@€E£H\>Þ>®"$@ë…^¾å`E£U×Daf5BÌG®AAi£<—O¥Á±Â7v20180905_00101_stKsb337@ìàD2Ÿe?´@€E£{>	^€?
X@k…_¾šŸ¾E¤¤Dé {BÊÇA@õ<âŠsÁ±Â7v20180905_00103_stKsb337@ìàGƒg(?Ö@€E£~ì>ã§?Á}+@˅(¾"záE¡"RDéIšE´Á±Â7v20180905_00105_stKsb337@ìàJ½ÃÅ?)	@€E£®š=îÒ$?y7MA/®+¾bNE¢•
Da
áEԏ

==> anc/pub_raw/L222_193_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  372 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             £ý*v20100408_00683_stKsb337@êÿër{7"?!õ¹@€E–­¸='æ´>Þfß?ù™š1¾¢ÐåE–«qD±cEhÕAv­¶="¾£ý*v20100408_00685_stKsb337@êÿëu.US?,A4@€E–‰R>Q9A,
þ?ìÌÍ.¾å`E–‹ìCފáEØjAw(É=Ä[£ý*v20100408_00751_stKsb338@êÿìC`È?CÉ@€EÿÍ=Õºž?]–@0£×j¾¦éyE"6=CãðåCKLAxG=ÄÎ÷£ý*v20100408_00753_stKsb338@êÿìFOŸû?¤%@€E½¸>ÏA{^?â\k¾¡ÊÁE'ßqD²iºCMá‰Ax-›=>•s£ý*v20100509_00822_stKsb337@ëÌ®Û$©?E·p@€Eµ-¸>eږ£ý*v20100509_00824_stKsb337@ë̱`"?C¶}@€Eµ/R>-Š'>™(Ù?Ü(ö¾©ûçE¶¿…CòµÃEˆ¸Aw6=ƒ£ý*v20100509_00890_stKsb338@ëÍ/Áɹ?WMì@€E¹"{>[¡
AVõ"@ZáHl¾ŒIºE»å\Cë̋CG"þA'T>eÉ1£ý*v20100509_00892_stKsb338@ëÍ2dPâ?='@€E¹:R>*n?~~?ìÌÍi¾–‡+E¼(ÍD´WßCHùXAw*Í=YI£ý*v20100816_00357_stKsb337@ë#7q†?Òe@€E€£á>¸@'Çj?Ó33_¾˜bE$D¶÷+EAxQ‡=g-£ý*v20100816_00359_stKsb337@ë#çw?$é@€E€ß=ҝBíú?õ¾³33E€°Có\EyË£ý*v20100816_00425_stKsb338@ë#Â$]?«A@€Eï=Ò¢ø?+ŒÅ@=p¤j¾»dZE†3CëRòCHe¢Ax	Ç=ÁΛ£ý*v20100816_00427_stKsb338@ë#ÅÂ,
?"?@€EÅf=֓â?Zã@{h¾ž5?E…úáD´%CIƨAx—=8H£ý*v20110803_00535_stKsb338@ë<#ÊS%A?@¶@€E‰4
>9>}}a@Qìk¾­'hEŒ${CãöC7‹Ax›=˜V¢£ý*v20110803_00537_stKsb338@ë<#ÍÝxÂ?ÿ¤@€Eˆãq>*q?ƒT@333h¾\)E‹Ð=D²jC8ú Ayž=«×é£ý*v20110803_00563_stKsb337@ë<$KSf?S@€EŒ|=>RÀ?"?úáH`¾ ÄœEnöD´K+DýæfAxYH=ˆè£ý*v20110803_00565_stKsb337@ë<$	èþ?"@€EŒ'3=¹{,A"šd?ÈõÃ]¾³¶FEŒ¬öCêDþ˜ÅAwº=Onˆ£ý*v20110804_00661_stKsb338@ë<EVîßF?Dš@€E ¼R=¦æ?¥œ÷?Þ¸Ri¾/E¢"Câç®C6 BAv'=Œ"°£ý*v20110804_00663_stKsb338@ë<EZ4t&?.ÃÌ@€E –)=è×+>©´>@ë…h¾¼jE£!
D²
ìC8­'Awñ='>£ý*v20110804_00689_stKsb337@ë<E†*Ò?0d_@€E¥˜®=¡ë<?Uì®?Ï\)`¾ŒÌÍE¦<áD´2áDý¡/AwÊé=õ£ý*v20110804_00691_stKsb337@ë<EÁ£ú?'ëæ@€E¦=Ҋƒ<'çí@ë…\¾° ÅE¦nfC髦Dþ¦ÑAvC=<â£ý*v20110807_00893_stKsb338@ë<¥÷âO@?°@€E¡3=Â.è=úÃ@ i¾È1'E¥.Cãà!C5ÄÝAy'=©8D£ý*v20110807_00895_stKsb338@ë<¥ûjNÓ?Ì4@€E¡¦=ÕÅk@ÀÁp@ffj¾·ÎÙE§zRD²OC7XAx"è=˜°£ý*v20110807_00921_stKsb337@ë<¦,m@ö?9¿Ÿ@€E£H=˜¡ A@˖?Ï\)_¾‹C–E¦-D´4jDýu'AwP®=Ž»ë£ý*v20110807_00923_stKsb337@ë<¦/RP?Côq@€E£Ë)=™"0@¾Ã·?Ï\)[¾"t¼E§©
Cèî5DþÙüAx¯=žÔ £ý*v20110914_00336_stKsb338@ëAaÌçïé?`>>@€E¯}H=»+X>ËPÛ?ÚáHm¾­VE±ìfCò;…CîAuú=Sþ°£ý*v20110914_00338_stKsb338@ëAaÐmeß?j«o@€E¯À3=¤®4?!g´?½p¤i¾®{E²%HDµöFCÀAvá›=6¹ £ý*v20110914_00352_stKsb337@ëAaì )–?r›5@€E¬á=µ•@¸BO?·
=b¾˜"uE¬röD·Ð)DùúAx›!=­K1£ý*v20110914_00354_stKsb337@ëAa?PŒÉ@€E«˜Í=¦k$A+¼?Ñë…^¾™™šE«dRC÷lJDû1Azd9=½kï£ý*v20110925_00385_stKsb338@ëBÁ5w†?2r@€E¿@ì=÷wÑAÉl?ÈõÃl¾­VEÁJCòÍCÝ/AsOö=݃ÿ£ý*v20110925_00387_stKsb338@ëBÁzp´?lBØ@€E¿H=—sd>Ô¾?˅j¾·ÎÙEÀüDµÇ¾CroAuUì=gªÏ£ý*v20110925_00401_stKsb337@ëBÁ,øç2?nßæ@€EÀØ=>%Š6@ÉÈä?Àb¾š¬EÀÆD·îDúAw	=Õ£ý*v20110925_00403_stKsb337@ëBÁ07?')@€EÀ:)=Õ?â£ý*v20110930_00303_stKsb338@ëCa1è?SϪ@€Eªê¸=®Cè@U…$?Æffj¾²-E­yCã1C7ØAwޑ=Œ
Ä£ý*v20110930_00305_stKsb338@ëCa"²ÏÌ?[DY@€E¬(f=˜t§A|¯@¸h¾¤Ý/E¯*öD²,sC9-ÓAtJ¼=€2}£ý*v20110930_00331_stKsb337@ëCaÇðNÝ?‡Ì@€E«Ú==³Jä£ý*v20110930_00333_stKsb337@ëCaËՀû?pmV@€E«"®=¹ÅA£ý*v20111020_00099_stKsb338@ëEà–‹|ö?7¿·@€EÆ=Í>
ïv>–q?Տl¾Ç+EÇPfCò:CR°Avà=izé£ý*v20111020_00101_stKsb338@ëEà™Ç|V?H¬˜@€EÇ%š>M,?Bž@
=qk¾ÐbNEȶ¤Dµÿ–Cœ¬AvXà=l¯Ü£ý*v20111020_00115_stKsb337@ëEà´AÛ??î@€ELJ
>í{?Xã?ìÌÍc¾´9XEÈ$RD·Ø´Dù÷®Av˜`=…™Š£ý*v20111020_00117_stKsb337@ëEà·tQ?@ÔK@€EÈ#ì>võA\_"?ºáH^¾°£×EÇËC÷Ÿ}DúôƒAx¾Æ=U9í£ý*v20120229_00492_stKsb338@ëVk}þj?$Ù@€Eª\=¥/(AW<@HQìM¾®—E¨CãzáC>eãA}'=£ý*v20120229_00494_stKsb338@ëVk?"¢#@€Eª%f=®¯°?œ@\j¾¥ãTE¨hRD²$åC@%ãAx¶Ã=š[¸£ý*v20120229_00520_stKsb337@ëVkÏ.kÎ?#¨@€E¤N…=ÞGxB;ë½@Z¾bNE¦ã
D´°Dþþ£ý*v20120229_00522_stKsb337@ëVkÒC´‹?!$@€E¤Qq=¼ø@O]?Æff\¾ÒòE§3CêLjDþ;+Avå!=Q…£ý*v20120312_00449_stKsb338@ëWêÆ	nê?u@€E«]…=̓È>¶Ô`@(Qìk¾«EªeÃCã‡mC=iyAwÑ=¶/£ý*v20120312_00451_stKsb338@ëWêÉ,~ä?"+@€EªÐì=߂>«XŒ@ffk¾¨r°Eª5…D²%'C?1hAv¸Ô=¤Á>£ý*v20120312_00477_stKsb337@ëWë$ùĨ?!dö@€E«±®=¨¬Ì@ÑÙ±?×
=_¾š¬E­òfD´
ºDþ®AxÄ=nŸ³£ý*v20120312_00479_stKsb337@ëWë(»}? N@€E«×…=¼Ã<@Ù°?Ñë…\¾˜bE®"ÍCê-DþaôAw¹={K¡£ý*v20120330_00510_stKsb338@ëZ+ÎWq+?
Y"@€E¬Èá=òqì=· °@S33k¾"ýôE¬èCã@C;eãAx¬=êø£ý*v20120330_00512_stKsb338@ëZ+ÒA€Ô>öÛY@€E­#R=ï~=>(Éu@XõÃk¾¢ÐåE­öD²`C=bNAx¢Ë=ã–£ý*v20120330_00538_stKsb337@ëZ,6uã1?(Ù@€E­s®=º<?
¥C@¸R`¾¬‹DE°x{D´úDýÖAx`%=¢Ç£ý*v20120330_00540_stKsb337@ëZ,:ÄÂ<?iå@€E­~®=¶0AEÓ?Ÿ\¾/E¯ÁCéLjDþ˜!AxŒÜ=Yæì£ý*v20120603_00490_stKsb338@ëbEÅíÕ±?
 ô@€EU=Ûl?óv)@G®l¾¯ E+
CñYºCAx­=Œ·o£ý*v20120603_00492_stKsb338@ëbEÉzýø?_@€E9)=ë‰W@@ƒ@(öh¾"t¼EŽbÍDµºúC^¸Axf=¸Ò(£ý*v20120603_00506_stKsb337@ëbEæÂòƒ?¬E@€E‹ã=Ügû?…(@
=qb¾Ÿ¾wEŒŠ¸D·ÜÅDú`jAx¸o=ô£ý*v20120603_00508_stKsb337@ëbEê'?Qm@€E‹­á=âø1?aÂd@õÃ^¾¨õÃEŒ¯×Cø÷+DúÄAx.e= Ö£ý*v20120610_00152_stKsb338@ëc#¤Pa—?4O4@€E¦lÍ=¦](?xè?ê=qm¾µÂE¤ó
Cñ€ÅCÑìAwª+=‡/£ý*v20120610_00154_stKsb338@ëc#§²¡}?2¿i@€E£'==±¹°@³?ã×
i¾¼jE£v{DµœC ÖAvՓ=LÜN£ý*v20120610_00168_stKsb337@ëc#ÄO»)?@€E¡œ
>^»>è§À?þ¸Ra¾¦ffE£ƒD·Í/Dú"ƒAwEé=‡Nu£ý*v20120610_00170_stKsb337@ëc#ÈÇ?0Öd@€E ýÍ>Ÿ7>›»ë?ºáH]¾¥ãTE¡Æ)CùW+Dúº^Aw Ê=\琣ý*v20120611_00560_stKsb338@ëcEsŽ,©?óÿ@€Ezš=²íØ?R1e@ £×k¾¤Ý/E~YCò/ßC×
AxšJ=±¸q£ý*v20120611_00562_stKsb338@ëcEwÀñ¢?¶x@€Ezl)=§à?
r†@%¸j¾ª~úE}ÑqDµê°C›¦AxCU=ŸoÖ£ý*v20120611_00576_stKsb337@ëcE—Ü`?#»@€E~rÍ=‰Ø@xAÛ?â\a¾¤ZE~–D·½ãDú Ayf£=Œÿ£ý*v20120611_00578_stKsb337@ëcE›í\?#¶¨@€E~iq= ÇXA«[?Ï\)^¾¬1E¸CøDúü9Ax5q=hâi£ý*v20120614_00315_stKsb338@ëc£ó ©C?2r*@€E€×¤=²½¤>²Y@G®k¾œ¬E'E
CñÀåC{¦Awâ=¡3"£ý*v20120614_00317_stKsb338@ëc£ö•?AR`@€E€¤Í=˨?ÃU»?Ôzái¾¨õÃE''®DµÕ‰C ìAwá²=¸å£ý*v20120614_00331_stKsb337@ëc¤3-Õ?-ŵ@€E|Ӛ=áȚ?±n ?ê=q_¾¥ãTE}`öD·ÆDúašAy'ã=ŠNŸ£ý*v20120614_00333_stKsb337@ëc¤Ð@ö?Pã¡@€E|υ=¸ƒ=g§`?³33^¾œ(öE}g…CøâoDúÅ¢Auý›=E@ð£ý*v20120621_00170_stKsb338@ëdñƑt?)¾@€Eƒj{=°W?ìnö?â\m¾Â\E… {Cñ­'Cœ)Av¶=fP%£ý*v20120621_00172_stKsb338@ëdôÚGŠ?.Û@€E"'H=²A@AÁVR?ù™ši¾³¶FE†;×DµÏ…C œ)A{¥u=­†¬£ý*v20120621_00186_stKsb337@ëd'™Z¯?.©Ñ@€Eˆ-R=°ë,@¬ã?ÌÌÍa¾¥`BE‡sHD·Õ/Dú…'Axm=S€U£ý*v20120621_00188_stKsb337@ëd'ÂÊ?12@€E‡ªš=áζ?"û¿?°£×^¾¤ZE†êRCùahDú´jAw+ƒ=S©D£ý*v20120622_00188_stKsb338@ëd¢ÝÖ$d?)d'@€E™{H=ÌäÍ<Wn›?õl¾¾vÉEšÍCñ\)C¹ÛAwg=R§©£ý*v20120622_00190_stKsb338@ëd¢áhi?)Gp@€E™"ö=©#L?…b'@(öi¾¸QìEš£šDµÁC ¸ÕAxs=Á£ý*v20120622_00204_stKsb337@ëd¢ý‡Õ¢?1¦@€E—²H=àRë>Œ¶§?÷
=a¾"záE—×D·ÒDúAvœó=eA'£ý*v20120622_00206_stKsb337@ëd£F;¤?;»T@€E–©)=¹i°@j«(?ÌÌÍ^¾œ(öE–ŠRCùAªDúÑ/AwÒä=zËO£ý*v20120704_00865_stKsb338@ëf'T€/?!"ó@€Egªö=—ìA;k?ìÌÍk¾¾ùÛEg:fCòâ°CäœAwèg=`JÚ£ý*v20120704_00867_stKsb338@ëf'X]T?#Mp@€EgÆ{=—%ˆ>b*@õÃj¾½ó¶Ej&D¶éCª=Ax5='ƒ£ý*v20120704_00881_stKsb337@ëf'vðÂu?&%·@€EjJR=®´¸@v¨ú?Î{a¾ºáHEm
HD·®ÁDùÔBAxÑê=O,å£ý*v20120704_00883_stKsb337@ëf'zÜj$?'Øß@€Ek<ö=Œwø=ÏÃ~@^¾¤Ý/En®C÷<ÍDûZAx}‰=š`ãý*v20120705_01109_stKsb338@ëfGXû&?c$%@€EXöö=鎲?CN?•Âk¾ÀƒEXÏ®CòîúCÌÍAtÛ$=dìÌ£ý*v20120705_01111_stKsb338@ëfG[f]'?v˜@€EYm\=Ýc'@'V?¯\)k¾»çmEYª¸D¶$¼CFéAv°t=½ZQ£ý*v20120705_01125_stKsb337@ëfGvÈÙÎ?OJ'@€E[œ=œ%Œ@hCí?±ë…a¾±©üE]¬¤D·'˜Dù´ÕAv'=U<â£ý*v20120705_01127_stKsb337@ëfGzH`l?U"}@€E]‹Ã=ÕÚj?f¥?™™š]¾¼jE`{CöۅDû\Av:w=¼#£ý*v20120725_00802_stKsb338@ëhÇ	ÿ¤?@òÌ@€EŒ
>
8b@´?Þ¸Rl¾¤ZE…HCð˅C BAvƒà=fþ!£ý*v20120725_00804_stKsb338@ëhÇ8E?A:á@€Eû3=âŸn?ë9®?p¤j¾'ñªEÓšDµ ƒC>5Avbc=ABU£ý*v20120725_00818_stKsb337@ëhÇ%3;?b'|@€EŒZ…=¤B¼?Ôðv?¸Qìb¾'ñªEŽ'=D·ðîDúQÃAv=m3n£ý*v20120725_00820_stKsb337@ëhÇ(H^?]VÓ@€EŒîR=ŸO¥@]y?Ó33^¾ß;EtCøÂNDûƒAväµ=}ò£ý*v20120726_00558_stKsb338@ëhäb€¨²?—LW@€ErÚ=˜ýø@Câ?\)l¾­VEtECòˆsCO\Azd>eÈ£ý*v20120726_00560_stKsb338@ëhäeúñ"?xä@€Es=ˆ`?§Áè?¸Qìj¾µÂEvJáDµñôCúAwÀ¿='r£ý*v20120726_00574_stKsb337@ëhä'&Ñ%?ŒË®@€Et>=dh?Ûí®?šáHb¾®—EvÝD·ºDùø1Ausâ=¡*~£ý*v20120726_00576_stKsb337@ëh䅤Å?rU@€Er×Ã=›Ø@ܪx?"zá^¾° ÅEtʏC÷ÆDûwAsÈ!=†™%£ý*v20120804_00723_stKsb338@ëj¨žâ?h]Ë@€E‡™3=tõç£ý*v20120804_00725_stKsb338@ëj«ü½Ö?cÞÊ@€E‡oš=cEÐ@w%j?ºáHi¾±©üE‰/\DµË;Cð!Atüs=N=0£ý*v20120804_00739_stKsb337@ëjÆ~Cþ?jö@€EˆÖ)=Ë
ã?ÃC'?´záb¾Ä›¦EŠË\D·×\Dú5üAxÓ=™œ†£ý*v20120804_00741_stKsb337@ëjÉދ;?ox8@€Eˆ•ö=i§Y£ý*v20120805_00125_stKsb338@ëj #ÙCS?#uL@€E—©3=þîß=ƒ<@m¾¤Ý/E™¡®CñtœC—ÏAxK=†©£ý*v20120805_00127_stKsb338@ëj '3ÀÍ?+@€E—-=ÌÉÎ?äB€?±ë…i¾Ÿ¾wE˜­šDµ´9CîAxH#=jIÚ£ý*v20120805_00141_stKsb337@ëj Bm°?#û»@€E•z®>¨?¨ðé?˅a¾Ÿ¾wE–3
D·ÇðDúˆ‹Avã³=}=®£ý*v20120805_00143_stKsb337@ëj EÔ«>?%NÊ@€E•´×=Ý#A?‡˜Ò?У×^¾˜bE•ì=CøñªDúÜ1Awi-=tQ€£ý*v20120814_00795_stKsb338@ëkEpmW?L­ë@€E‹œ=Â%>ô-à?â\k¾ºáHE…ÃCñAìC/ßAwm=m檣ý*v20120814_00797_stKsb338@ëkEs€û¾?B†}@€E‹½ö=àªk@"u?èõÃi¾§l‹EHDµ¨ƒC×ÏAwÿ*=™Kã£ý*v20120814_00811_stKsb337@ëkEŒbt?D¢I@€E{=·P>Ã¥Y?ÆffW¾›"ÑE'/HD·ôDúO¾AvÊ=c‰ë£ý*v20120814_00813_stKsb337@ëkE¡M˜?K×\@€E€ö=Å°ô@É«~?ÌÌÍ^¾µ?}E'PáCøÓøDû(sAwá=I"ì£ý*v20120815_00358_stKsb338@ëkbrÄî‡?Fi"@€E_¼=Œ(Ô@àèv?¥¸k¾¶È´Eb¯×CòqCo\Aw"¸=M—º£ý*v20120815_00360_stKsb338@ëkbv)wž?Ls@€E`kH=˛û>àCˆ?Ç®i¾ÀEcß\DµÌ´C¯\AvÕ~=@ø\£ý*v20120815_00374_stKsb337@ëkb'Ï
j?CO¦@€E`°=º]Ì£ý*v20120815_00376_stKsb337@ëkb•A…±?CºÞ@€E_¶R="fA$ñ?¡G®]¾¾vÉEbÎ=CøwDûAwð7=2·£ý*v20120818_00413_stKsb338@ëk¤ÈÞ?HÄì@€ExÜR=˜L˜?¡á?â\l¾²°!E{
CðA'C™šAve›=H€œ£ý*v20120818_00415_stKsb338@ëk§V5—?6E@€Exó®=ÈxAǹª?ٙši¾¹Û#E{	ìDµˆÍCnAxT`='À£ý*v20120818_00429_stKsb337@ëkÂÆÇêæ?1'@€E{W®=©®@Y£?ð£×b¾¤Ý/E~Ó×D·ìJDúyãAvþu=…Á
£ý*v20120818_00431_stKsb337@ëkÂÊmFª?5º@€E{š=Ü}@SÜí?µÂ^¾œ¬E~šCù-'DúüåAvPƒ=Tý*v20120818_00545_stKsb338@ëkÃûD«?5¡"@€E‰Íq=ÓïA¡­@k¾È1'E‹…Cð—ðCw
AyVŽ=ƒÈÿ£ý*v20120818_00547_stKsb338@ëkÃþk«J?D‡p@€EŠD¸=Ä{XAãÜ?ÌÌÍh¾° ÅE‹=Dµ"sCAy;=péù£ý*v20120818_00561_stKsb337@ëkÄX;€?6ò¨@€EŽü3=Œœ°?€H ?ï\)a¾°£×EPD·ïDúb‡AvG»=[«£ý*v20120818_00563_stKsb337@ëkĨWx?7¼@€EŽ>ö=¡¼?ío^?±ë…^¾Ÿ¾wEìCùT{DúòwAvH6=0éê£ý*v20120818_00766_stKsb338@ëkÅÞJŽ?xtÂ@€E'Òì=™Z˜@օD?™™šj¾ž¸RE•'Cñ!C\¬ArôE=€"£ý*v20120818_00768_stKsb338@ëkÅáx¦?k×û@€E"šH=͗K>'Š&?\h¾ÑhsE–¸DµZC(öAwGƒ=O'X£ý*v20120818_00782_stKsb337@ëkÅùð
?"l5@€E"ž3=°~ðA7l?ª=qV¾µ?}E–4D·Û\Dú‡3Aw =Š]£ý*v20120818_00784_stKsb337@ëkÅý"µ¸?€e$@€E"¤3=œEp£ý*v20120819_00326_stKsb338@ëkãB
Ù?"À–@€Ez]š=©t¤=by1?ýp¤k¾Ÿ;dEP¤Cðô¼Cp¤Ax‹M='7½£ý*v20120819_00328_stKsb338@ëkãED¨Q?ÔÇ@€Ez"š=²!À?‹@3×
h¾¹XEHDµ1Cr-Ay º=Å{#£ý*v20120819_00342_stKsb337@ëkã^ ïÏ?!s1@€E|ôR=Ú4@x%õ?æffb¾ ÄœE\¤D·îéDúc+Aw«=1°£ý*v20120819_00344_stKsb337@ëkãaÞAi?%{'@€E|ã…=ã˜ð@e…¾@33]¾™™šE~G×Cøö¨DûƒAvÙþ=•:¸£ý*v20120829_00252_stKsb338@ëm!ð
(Ý?$ÉR@€E£ô=¸µÛ>'
3?Ýp¤k¾š¬E¦K\Cñ'°CÍPAv°)=Jãý*v20120829_00254_stKsb338@ëm!óu'Ê?Kç@€E¤H==¯´?"žü@/\)i¾ÐbNE¦›šDµÍãC¶ÉAxž=´õœ£ý*v20120829_00268_stKsb337@ëm"
t…? ¿d@€E£Ÿ¤=ŸhÌ?î@
áHS¾¤Ý/E¦4D·ãÇDúEAv£*=yöM£ý*v20120829_00270_stKsb337@ëm"Ä£³?(ž¶@€E¤ì=ȐØ@©Gs?Æff]¾˜"uE¥õ…CøiyDû¢Ax&£=~‹[£ý*v20120829_00548_stKsb338@ëm$w`9&?/õÊ@€E©'3=Ç¿ˆ@´Ù^?ü(öl¾º^5E«àfCñZCCAxKÔ=b÷£ý*v20120829_00550_stKsb338@ëm$zž6Œ?8Œñ@€Eª=Ã?'Zý?Տj¾®{E«—šDµ³–CâAxFB=ƒs­£ý*v20120829_00564_stKsb337@ëm$"¹Ëh? Îÿ@€E¨	q>
G«>x7/@
áH_¾–EªË×D·àÕDú?LAw™q=¥þ£ý*v20120829_00566_stKsb337@ëm$—äX?"¨¼@€E¨c{=õí?Œ	@Qì]¾ž¸REªðCøq‰Dû!‰Aw†="èO£ý*v20120911_00258_stKsb338@ënÁ`EË?
€ð@€E¨[š=ÃoH@¨@ £×j¾/EªxfCñåCyXAz¤=ÌLz£ý*v20120911_00260_stKsb338@ënÁc®9?âj@€E¨¥R=ÖÕ%=öb$@K…L¾ª~úEª[…DµœîC[#AzD>í`£ý*v20120911_00274_stKsb337@ënÁÂÝá?ØJ@€E¨:H=ø
è@uݧ@>¸Rb¾œ¬EªP)D·òoDú`åAx=ÚfÈ£ý*v20120911_00276_stKsb337@ënÁ…(2ú?»â@€E§à\>8Î>DùÚ@0£×^¾OßE©ê{CøÒoDûVAx‹'=æ>«£ý*v20120925_00407_stKsb338@ëp'…4ã?2ŽÅ@€EÏÃá=ò5r>ÀÇ@33k¾Á‰7EВÍCñFCAwº¢={Å£ý*v20120925_00409_stKsb338@ëp'ˆ}GS?)÷1@€EÏ®R=æTP?
—q@õÃj¾ÃoEМáDµ¢˜CÛçAw'§=‹?£ý*v20120925_00423_stKsb337@ëp'¢ fR?7™•@€EÎv…=ú+|@L^S?¾¸RT¾¹XEÐ
\D·íDúRòAv±=V¾í£ý*v20120925_00425_stKsb337@ëp'¥41á?Aª§@€EÍí=¶¿˜?-EA?ٙš^¾š¬EϽ…CøçDû¾Aw
Þ=€Ç£ý*v20121007_00260_stKsb338@ërÚ!Éÿ?4-Ä@€E£Œ=ß¼k>´¢ù?Ýp¤k¾š¬E£–CðÐÅC«Aw""=|y4£ý*v20121007_00262_stKsb338@ërÝ6\3?;Nl@€E£ˆì=ÿ±"?a×?½p¤j¾bNE£ç\Dµm¢C§mAw–8=eó£ý*v20121007_00276_stKsb337@ërúWI"?&#@€E§=¶H @w—;?ôzáZ¾©ûçE©ušD·ìJDú^òAw='(Ö£ý*v20121007_00278_stKsb337@ërý@?1{˜@€E§Yá=¿.Ø>ÆÁÇ?å¸^¾Ÿ¾wE©'
Cù]ôDû
NAv¨;=rŽ¶£ý*v20130301_00719_stKsb338@ë",9ð™?9@€E´?×=ö`l@>D/?àk¾»dZE´išCðU`C"ÂAx'=ƒ/£ý*v20130301_00721_stKsb338@ë",=Ÿ?)Æs@€E´ñ\=¼¿ü@Žb@33i¾¬1E´†öDµ‰'C#îVAx³= ú!£ý*v20130301_00735_stKsb337@ë",qir?¼\@€EµM3>n'?¿K@ë…b¾µÂE¹N¤D·áãDú¨ÅAy-R=' g£ý*v20130301_00737_stKsb337@ë",tm*%??<@€Eµj®=ÿ›;A¬¾Î?\]¾ ÄœE¸?®Cú/;Dúf^Az|÷=coj£ý*v20130308_00751_stKsb338@ë…2}¬?/@€Eºq=«ô@?Áá]@ÌÍl¾±&éE¹Â)Cð"–C!ÏßAy_Ž='éC£ý*v20130308_00753_stKsb338@ë…F"I?y°@€EºBÍ=ÑÜl?db@ j¾¯²Eº>öDµy‰C"P¤AzË=ªÇP£ý*v20130308_00767_stKsb337@ë…²òE­?Ä)@€E¶ì=ìt?vŽ@®a¾ÒòE¹D·øBDú sAxB'=‹£ý*v20130308_00769_stKsb337@ë…¶-‰%?À~@€EµÎ®=ÖI—?Ø!i@
=q<¾\)E¸¨CúIºDúwAxúº=°Š8£ý*v20130313_00858_stKsb338@녫ª·N?Ê-ö@€E›™=Ð~¡>Å./?záHm¾ØbE™æöCñ!HC!{dAré<>¡\£ý*v20130313_00860_stKsb338@녫Û~k?ÁJ`@€E›«=ˆï@Lúå?Ž{k¾Ù™šE™ûšDµ'ÙC"uArÈ=þ·t£ý*v20130313_00874_stKsb337@녫1ýîÙ?´¶U@€E›Vö=™l$£ý*v20130313_00876_stKsb337@녫5Ëùé?ðЋ@€Eœ0{=îm½£ý*v20130317_00504_stKsb338@ë†*‡'PO?té@€E£+¸=ú™>Ž®@(õÃl¾´9XE¢¡CðÑ'C!Á‰Aw¨»=–ÛΣý*v20130317_00506_stKsb338@ë†*ŠëpÒ?=¤@€E£kf=ñ	¼>Í Ý@.{j¾¦ffE£
DµròC"Ý/Ayâê=Āâ£ý*v20130317_00520_stKsb337@ë†*¤2ïì? "@€E¡è®=ÎÂÐ@&Å«@	™ša¾–‡+E£ç
D·Í7Dúž^Ax'­=žž<£ý*v20130317_00522_stKsb337@ë†*§Uå?0Èö@€E¡Ÿ×=ü6=¦É?ç®^¾¢ÐåE£áCúKDDúIãAwßÍ=tro£ý*v20130326_00740_stKsb338@ë‡LpxXV?†+@€Eœ³R=ÔÆM?mÃN@Z=ql¾ž¸RE»ìCñ"C¤Axô=¾£ý*v20130326_00742_stKsb338@ë‡LuÑÙ&?{Œ@€Eœ¡ö=¹åœ?ñï'?ÁG®h¾¤Ý/Eœ±®Dµ©'CõAxx=jxU£ý*v20130326_00756_stKsb337@ë‡Lž¿j?=	@€E›×=Ë?"@Ÿ9^@@9¾/E¾=D·ÍDúY'A{í=ã0¯£ý*v20130326_00758_stKsb337@ë‡L£\†>?åû@€Eš¶Ã=Ñ_#@%]ê@
=^¾ŽVEœÉ\Cøö‡Dú­Ax7…=œ¯+£ý*v20130625_00974_stKsb338@뒩7Lm?·i@€Ecö=±z°@Üé…?p£×j¾Æ§ðEdt{Cñ(C`Ar>ë=ùû1£ý*v20130625_00976_stKsb338@뒩:ϯU?w{R@€Eb\=,PAÚ?µÂi¾ÀƒEc\Dµ}/C¾úAvsÐ=¬£ý*v20130625_00990_stKsb337@뒩Tdv!?¦M©@€Eetá=ÎÙУý*v20130625_00992_stKsb337@뒩Wy?λ>@€Efë…=‡öh£ý*v20130713_00303_stKsb338@ë"á¤%d?9í@€E˜¸f=åÅ?¬¯J@#×
k¾Å¸Eš×
CðŸžC xRAxŒ¥=´(º£ý*v20130713_00305_stKsb338@ë"á à»?±(@€E˜7á=îA\>'®·@i¾­VEšZRDµx!C"AxŸ=À•ê£ý*v20130713_00319_stKsb337@ë"á:~ÜT?d@€E•5š=Øԓ=Çú.@%a¾¦ffE•àD·ì"DúºAxy]=ʄë£ý*v20130713_00321_stKsb337@ë"á=¾V?
$@€E"q>·Œ@
"Y?èõÃ^¾¨r°E"€öCú.˜Dú"LAx)ã=ƒU®£ý*v20130805_00162_stKsb338@ë—À^Ïï?cgî@€E¤u)=²$@¾hð?Տl¾¦éyE¦ìCð¦ÉC*=AuÜú={«è£ý*v20130805_00164_stKsb338@ë—Àb-|e?‰§@€E¤«="œA
{?Ç®h¾¾ùÛE§kDµÛC ´¼Ar5¥=…3£ý*v20130805_00178_stKsb337@ë—ÀŠX=Ú?†©@€E¤ìö=˜¤\?& '?ù™ša¾ A‰E¤)D¸	¢Dú–A~|A>£ý*v20130805_00180_stKsb337@ë—ÀÞJ#?']ž@€E¥š=âÓÕ£ý*v20130805_00618_stKsb338@ë—Äyø?ôú@€E£z=éo=@·Í_?ê=qj¾¡ÊÁE¥&ÍCð€bC…AwÎË=2s?£ý*v20130805_00620_stKsb338@ë—Ä}<¼I?!òM@€E£¼Ã> ?(Îè?ù™šj¾/E¥:=DµuC…ãAy—=n~£ý*v20130805_00634_stKsb337@ë—Ä—›ýø?__@€E¦¤=âL}>§?Ò@%Z¾£×
E§‡×D·ôDú[}AwñA=Ç›£ý*v20130805_00636_stKsb337@ë—Äšú'X?
©Ñ@€E¦PR=¶»È;¢æ3@p¤^¾³¶FE§è)Cù>úDúøÕAwô:=΢º£ý*v20130806_00579_stKsb338@ë—ä,¬¦'?™¾@€Eš{=ðh~>´Ý0@Aë…k¾ó33Ef=Cð\C®VAxª¨=¾–È£ý*v20130806_00581_stKsb338@ë—ä/ÚX|?Ç/@€E›ì=Æý>n@g®k¾ A‰E#\Dµ¨JCroAx§º=í\'£ý*v20130806_00595_stKsb337@ë—äJd͵?K$@€Eœ
=æ?D«@…a¾­'hEœð)D¸1DúøAv
¦=ŒÜ£ý*v20130806_00597_stKsb337@ë—äMöÞC?Ð@@€EœH\=ÃLû@bc´?ù™š^¾¸QìEtöCùroDúüþAw['=…¨£ý*v20130831_00260_stKsb338@ë›JÜAà?Hûã@€E'¹H='GÌ?ÌH?ÈõÃk¾ ÄœE"&fCðçCbAu'´=e0Æ£ý*v20130831_00262_stKsb338@ë›N/¸Õ??bÏ@€E"\=¸®`=¥U?èõÃi¾´¼jE""{DµŒC^5Av#Q=aÁq£ý*v20130831_00276_stKsb337@ë›iza?+g@€E"qR=»˜Ø?‰ù@a¾¸ÔþE•Ë
D¸TDúEÓAwŒ:="E$£ý*v20130831_00278_stKsb337@ë›l×^¡?8Íe@€E"ú¸=ˆ•Œ>KLK?ÚáH]¾¯ E"ùšCù­²DúïAxK&=~VÜ£ý*v20130901_00452_stKsb338@ë›"ÎäŸQ?Hê¼@€EŸêá=…]à>ÁQ5?Ï\)j¾£×
E ÖCðM/C]²AvÀ¬=3\e£ý*v20130901_00454_stKsb338@ë›"Ò&
0??´‹@€Ežèš=™: AÍð?У×k¾§l‹EŸšDµµyCÜîAxp;=@Š£ý*v20130901_00468_stKsb337@ë›"ì``"?=mf@€EŸß¸=l@D
¬?ç®a¾¹Û#E¢…D¸	ËDú'–AvŸ»=j¦X£ý*v20130901_00470_stKsb337@ë›"ï®(?Cq@€EŸåá=¨†ô@µ­?¹™š^¾©ûçE¡µ3CùoDû"Avàv=.Îó£ý*v20130915_00208_stKsb338@ëœàÁ‰M?ZL@€EŽ===ׁº=ôðÓ?àj¾¡ÊÁE0áCðˆRC¸Au¹Þ='
?£ý*v20130915_00210_stKsb338@ëœàĶxx?_ž @€EŽi×=£Ïh>¬d?ÈõÃi¾·KÇEŽÏšDµ©¢CC–Au–×=CÀ=£ý*v20130915_00224_stKsb337@ëœàÞª$¬?Ú¿@€EŒl>r¸Ë='7?…¸a¾™™šEŒó×D·ü{Dú
PAq)ö=‰³â£ý*v20130915_00226_stKsb337@ëœàâÊM?€§>@€E‹µf>YÕ¹A€}æ?p¤]¾šŸ¾EŒµ
CùÄ{DúëðAr*á=Šoö£ý*v20130919_00344_stKsb338@ëb$úk?ƒž@€E€®®=iSG£ý*v20130919_00346_stKsb338@ëb(-0:?™‰D@€EO=ãQËAL/?¨õÃk¾¬‹DE*{Dµ¶5C(öArÁ»=É0$£ý*v20130919_00360_stKsb337@ëbOÇM²?d~@€E|)>œ±>$ªZ?¡G®a¾»çmE'ŽÍD·òwDú5AuÛ¾=)G£ý*v20130919_00362_stKsb337@ëbRîO?Q1@€E€3=¢˜"@²Å§?œ(ö^¾µ?}EHRCù7®Dû	ôAzEô=QiÒ£ý*v20130925_00152_stKsb338@ëž ¢+´?ƒE@€E¡
=ñ2Þ?¾lØ@×
j¾£×
E¢LöCð€bC@Ay"Ë=¯Çÿ£ý*v20130925_00154_stKsb338@ëž á±›n?	ÔK@€E¡±=ÌP­@+U9@U¸j¾©ûçE¢ãHDµ²áCPåAy$×=ï"£ý*v20130925_00168_stKsb337@ëž û£yí?QÛ@€E¢²=Ï¿¾>¸·ï@…a¾'ë…E¥fD¸Dú"Axc›=´#}£ý*v20130925_00170_stKsb337@ëž þì´õ?f@€E¢¦R=Õ»F>J‡œ@ff^¾¨r°E¥,)Cùn˜Dû²AxÏ=©Mò£ý*v20130927_00263_stKsb338@ëžaSZµÙ?S@€EÙ3=…¾AŽ?Ê=qj¾ÀƒE:{Cð<ÍC|¬Aw=ƒÞv£ý*v20130927_00265_stKsb338@ëžaV•?QsÑ@€Eá>½8@'›_?¹™šj¾¤Ý/El¤Dµ¤!CnAv£Ž=PL‰£ý*v20130927_00279_stKsb337@ëžaoäŸ&?gƒ}@€Eó…=¶È,@Âÿ÷?¦ffa¾¡ÊÁE8ÍD·ôöDúAw-"=@(ö£ý*v20130927_00281_stKsb337@ëžas¨?n?ö@€EÏ
=ï9Ò@Žó?¬ÌÍ^¾/E%ìCù,JDûuAw­S='-Ì£ý*v20140325_00323_stKsb338@ë´ÉãÜh¡?ÅZ@€E»=£â>šKF@¸Rl¾´¼jEŸÚÍCð¾úC!U?Ax÷=ŽDü£ý*v20140325_00325_stKsb338@ë´ÉçJÒa?)*9@€Ee×=´#=Ð^Á@®i¾·KÇEŸs3Dµ¨9C"3uAx)"=o	£ý*v20140325_00339_stKsb337@ë´ÊyíW?"Е@€ED\=ï±b@	¯Q?¹™šb¾œ(öEH)D¸
áDúS¦Ax­o=YoŽ£ý*v20140325_00341_stKsb337@ë´Êº‰Ô?à @€Eœìq=°;ü=MtÁ@¸R^¾–EpfCú.˜DúlZAxñ=º&£ý*v20140327_00404_stKsb338@ëµ
Y¶û)?<•œ@€E"á®=‡—ü?ìjÕ?Þ¸Rl¾ª~úE–¹
CðEC!=ôAwè=t×C£ý*v20140327_00406_stKsb338@ëµ
\óeé?6Pà@€E"ã=åšæ?sú8?àg¾Á‰7E•®fDµžVC!'ìAx	=nÙc£ý*v20140327_00420_stKsb337@ëµ
| ­?-Ë@€E'ã×=â¿A›™?¼(öW¾¬1E'c…D·þNDúZ^Ax0|=L£ý*v20140327_00422_stKsb337@ëµ
D^?$†ž@€E'Ý)=‹Cp@Vù?½p¤^¾²-E'láCús–DúwDAxfý=kKê£ý*v20140504_00290_stKsb338@ë¹ÍHç°(?P%@€E«?Ã=…?öÅ?ù™šj¾¬1E­Ž=Cðû…Cs3Aw =U†P£ý*v20140504_00292_stKsb338@ë¹ÍL[R·?_ÂQ@€E«F="80@WÑ,?µÂj¾Æ$ÝE­áDµ¯}CKÇAw-4=[1˜£ý*v20140504_00306_stKsb337@ë¹ÍfÉóª?E/'@€E­Ûf=ȝf@I7¿?¯\)a¾²-E®…®D¸åDùù7Aw²®=cÿX£ý*v20140504_00308_stKsb337@ë¹Íj‹U?HÔ@€E­'q=ºÚì@?ÕÇ?¹™š^¾Ÿ¾wE®
Cù=PDúáºAu06=.
ð£ý*v20140510_01072_stKsb338@뺋<;S?³÷À@€E²…=Šò@ÁCc?k…l¾Ä›¦EŽ{HCñ¿}CN˜Ar[?>C›£ý*v20140510_01074_stKsb338@뺋?£i&?m@€E"=• A8Eð?ØQìi¾Ïß;E|RDµôþC¶FAtœ#=µ£ý*v20140510_01088_stKsb337@뺋[°*?Ž+@€E_Í=W¯€Az«?ˆõÃb¾Ç®E)
D·ó…Dù̬At_=ÚÆk£ý*v20140510_01090_stKsb337@뺋_B%?ƒp@€EŽø×=€öA7=ì?£×
^¾µ?}EŽøRCùÍDúê‡At'g="F'£ý*v20140520_00864_stKsb338@ë»Ê"?'?2lc@€ExÐÍ=ŽÃä>.ž*?ìÌÍi¾¼jE{Ö=CòqCÅAwO0=~Æ£ý*v20140520_00866_stKsb338@ë»Ê–š«è?HìÖ@€Ex'H="6P?Þ`?ÈõÃk¾¡ÊÁEz¸D¶C¾wAuþ="ÓE£ý*v20140520_00880_stKsb337@ë»Ê²J…_?Aæ@€E|yH=¢±¤?áçj?Ê=qb¾–‡+E|ÚD·ÜjDù¶ÑAw=[=yæ £ý*v20140520_00882_stKsb337@ë»Êµ±óX?R&º@€E{)=¬ö<?݅ï?³33]¾±&éE{žCø)DûAuŒð=E"£ý*v20140520_01056_stKsb338@ë»Ì3&ƒ"?\Œ@€E˜wì=¶ˆôBF/?å¸k¾Â\EšœRCñðƒCˆö£ý*v20140520_01058_stKsb338@ë»Ì6|Žq?"
O@€E—õ¤=ƒÕ ?Vó?¢\i¾®—E˜ŽRDµüZCwAw³'=^O£ý*v20140520_01072_stKsb337@ë»ÌQЦ?`c§@€Eš¯f=–]ðA¯@ffa¾¶È´E˜-®D·Ø´DùƘA}q0>(£ý*v20140520_01074_stKsb337@ë»ÌUGài?oôi@€E›ÈÃ=]pA+ÞS?Ç®^¾­VE™:Cø'DúúáAuœ1=¥9G£ý*v20140525_00086_stKsb338@ë¼lŽyûo?"@Z@€EŠq=i–?ùË?'ë…l¾«…E'ðCñ4ÝC®˜AuWk=nÀ·£ý*v20140525_00088_stKsb338@ë¼lš%UO?»v1@€E'cö>áQ@–2"?fffj¾·ÎÙEƒÊDµP¤C49ApØ&=úÒS£ý*v20140525_00102_stKsb337@ë¼l´¢?ŽH@€Eƒ\=™tPA"¾?±ë…c¾´¼jE"&¸D·ýüDù¬"As¾=©"T£ý*v20140525_00104_stKsb337@ë¼l·YÞn?¹€T@€EƒÅ=ŽãÌ@Q¬?\(ö]¾´9XE"W…CøÈÕDû‡AsØö=ó£ý*v20140525_00134_stKsb338@ë¼lóâjÄ?šØ"@€E…H
=º¬tA.vi?€l¾£×
E‡3ÃCñ¾ÙC}qAqqš=±K£ý*v20140525_00136_stKsb338@ë¼l÷8*ê?'8ó@€E…°ö=¶@ èä?¦ffk¾¼í'Eˆ(fDµøsCèsAtÄ,=úÜÆ£ý*v20140525_00150_stKsb337@ë¼m%>]´?˜î¤@€E‰"H= ê £ý*v20140525_00152_stKsb337@ë¼m(¥«v?œ-Ö@€E‰©á=^O£ý*v20140605_00666_stKsb338@ë½ÄdB§?(N‹@€E"øì=¡¯?Ñ¥*@Qìm¾¡ÊÁE†×CðÑìC¥¢Ax£š=†§_£ý*v20140605_00668_stKsb338@ë½Äg`ý?-b™@€E†}¤=®fì?ƒúû?æffi¾²-E‡nÍDµÀÝC¸RAyDÓ=šrÁ£ý*v20140605_00682_stKsb337@ë½Ä‰Ýė?"ü"@€E"×='V€?4Lõ?×
=Y¾™™šE…3D·üDúJ‡Aw	»='k;£ý*v20140605_00684_stKsb337@ë½Ä.q'?ã@€Eƒ³{=š© ?˜§ˆ?ٙšG¾"÷ÏE"[\Cù—
Dú¨!Av¤H=†Ñj£ý*v20140618_01011_stKsb338@ë¿hÁ<?…©¶@€E¼8Ã=J@è@mÏ?áG®k¾° ÅE½ôRCòl¬C;At™V=Ý!"£ý*v20140618_01013_stKsb338@ë¿h	,êD?'%Æ@€E¾FÍ=¢"l@€›¼?àj¾¶E¢E¿ìD¶%CâÑAp†þ=Ö3£ý*v20140618_01027_stKsb337@ë¿h>ÛG?púX@€E¼
=ÓàÄ@"ö?ìÌÍa¾­'hE½ÝHD¸;DúRAtœ=Íe÷£ý*v20140618_01029_stKsb337@ë¿hB2Õj?y}È@€E»$¸=j2Q@1Ý·?Ê=q^¾©xÕE½¸Cù_\DûZAtô=°þš£ý*v20140618_01107_stKsb338@ë¿håxÂ?` ½@€E½S×=CÏ1Aÿ$W?ÁG®j¾°£×E¾¦CñAËC=/£ý*v20140618_01109_stKsb338@ë¿hèÇD"?j}@€E¿4=óA‡·ê@ë…i¾¤Ý/EÀŽRDµË3CpbAu¥½=§£ý*v20140618_01123_stKsb337@ë¿i(qƒ{?sb®@€E½¡=ŸŽ€@±¶Ð?õa¾®—E¿·×D¸ÃDù÷\Auü.=ž×í£ý*v20140618_01125_stKsb337@ë¿i+¹²?pÊú@€E½`)=ª®`A<"w?ØQì^¾¯ E¿ßÃCùcøDúì¼As†€=Ö1Æ£ý*v20140619_00339_stKsb338@뿁¤h9Ð?¢Å'@€EÜ ö=¯T£ý*v20140619_00341_stKsb338@뿁§¸Æ†?Ý;Á@€Eܸá>KN@s'I?½p¤i¾²-EÜÙqDµýšC œ¬Awg>>œD{£ý*v20140619_00355_stKsb337@뿁ùjµ+?Û(H@€EÔj>7>>݌?†ffb¾¦éyEԐD¶ÂDú÷;Asvz>Fõ£ý*v20140619_00357_stKsb337@뿁þ4~7?ÔåŠ@€EÔ,>þ@®˜M?™™š]¾®—EÔjCùͲDúsAu·>O¦£ý*v20140620_00929_stKsb338@ë¿©,©j?B@€EŽ÷¤=ˆáA(¨œ?½p¤l¾Ÿ¾wE'ÃCïÛCêÁAwŸ=<¼I£ý*v20140620_00931_stKsb338@ë¿©0dV—?FS@€EŽ…=2ø?är?ôzáj¾¥ãTEÃìDµsžC`ƒAw\^=Zðœ£ý*v20140620_00945_stKsb337@ë¿©W¬Â?KC@€EŽŠì=ˆÁ@@4'ž?«…b¾«…E¸fD¸PjDúSžAvÂ+="3£ý*v20140620_00947_stKsb337@ë¿©[ ?:÷@€EŽ®=´^ë@¤¤?ºáH^¾›¥ãEŽüRCúkDúÒ5Au²e=aÁ£ý*v20140623_00387_stKsb338@ëÀ\rÒ[?<Ž@€Eš=‡%¤=ls@¸l¾¹Û#ES3Cñ
^C[çAxíZ=§cª£ý*v20140623_00389_stKsb338@ëÀ`TÙÌ?³<@€ErR="äT@˜@
áHi¾¯²EbáDµØRC ÕAw™=ÂÜS£ý*v20140623_00403_stKsb337@ëÀzUç=?öì@€E'&¸=™ìð>àí?ù™šY¾'n˜E'C…D·ôœDú_#AvæÏ=À5
£ý*v20140623_00405_stKsb337@ëÀ}'·?"—@€E'ƒ=±5Ì?ƒ^ƒ?èõÃ_¾²°!E'ý×CùnDú®áAxã™=¸^ƒ£ý*v20140629_00422_stKsb338@ëÀÁÄIáK?Pu"@€E˜¤=½£¨?Œgª?â\l¾¦éyE™1ìCñƒTC·ÏAuô=3F£ý*v20140629_00424_stKsb338@ëÀÁǖ§¢?7®Û@€E—¡=š%D>aÜ?ï\)i¾"÷ÏE˜bDµÎÁC *ÁAu˜¹=‡£ý*v20140629_00438_stKsb337@ëÀÁãÑUó?H8ò@€E˜w×=*¼@ZºP?«…W¾—PE˜ÕD·õDúTÕAuÆ#=O{(£ý*v20140629_00440_stKsb337@ëÀÁçæ?0O@€E˜·=ÀU@
~?Þ¸RI¾¨r°E™(CùgðDú­ÓAz/=ƒ}Ì£ý*v20140629_00566_stKsb338@ëÀÃ`WMð?G&®@€E'j¸=Ü»>§ê!?ÈõÃl¾šŸ¾E'ä{Cð÷ðC'Avr:=X)þ£ý*v20140629_00568_stKsb338@ëÀÃcÇZr?Fg`@€E'×=…¨(A‹Bs?®{i¾Á%E'¨)DµÎéCÐåAvd3=û£ý*v20140629_00582_stKsb337@ëÀÃ~´@d?F¸$@€E'p¤=˜R?.åô?Ç®6¾"záE'X¸D·ýìDúPÝAv—´=•G£ý*v20140629_00584_stKsb337@ëÀÂ?NÁ¾@€E'õ==åp«>M ?¦ff^¾¢ÐåE'áìCùVFDúɪAv	`=5àC£ý*v20140630_00948_stKsb338@ëÀèZÆzx?ÜÁ@€E"Ðq=éøC@¾5²?µÂl¾¬‹DE"¿Cñ.VCG+Ayßù=Uý*v20140630_00950_stKsb338@ëÀè^T?)¢@€E"!R=±K¼@7@®i¾ž5?E•¸öDµÊwC;Aw¯h=†3>£ý*v20140630_00964_stKsb337@ëÀèx…m?,K@€E›á=ŒbÌ@?×
=b¾ß;E›â{D·öDùúáAw¢–=mÇ£ý*v20140630_00966_stKsb337@ëÀè{͐í?*-S@€E›Z=ڙAYt<?±ë…^¾±&éE›†¸Cø²òDû
Ay=F¶Q£ý*v20140701_00453_stKsb338@ëÁhm¨?9…S@€E‰U®=÷óñ@õG?ã×
m¾¼í'E‹›HCðÍCÏ\AxvC=dVe£ý*v20140701_00455_stKsb338@ëÁ'Ò»#?1|,@€EŒ
{=ג0@õˆ?ôzái¾±&éE××DµÅC\Azo=‡˜'£ý*v20140701_00469_stKsb337@ëÁ­Í"ˆ?>Šñ@€E†þ==áV÷@ r÷?У×`¾®—Eˆ†{D·üîDúb¨Av90=nζ£ý*v20140701_00471_stKsb337@ëÁ±^Œ?M:@€E†Ã=¿6Ä?jBy?¢\_¾™‡E†W\Cù\‹Dú¿;AuÄ=ÞC£ý*v20140705_00696_stKsb338@ëÁˆð¦Ü"?þ´@€E‡Gq=—׈@,çl?Që…i¾Ä"E‡D¸DµËçCO\Aq–Í>HiL£ý*v20140713_00846_stKsb338@ë†þ'ÈÇ?.Yê@€E§ûá=£× @˜ö'@£×l¾¡ÊÁE©—
Cð®úC!Aw@•=}wä£ý*v20140713_00848_stKsb338@ë‡c¸?)ð@€E¨Á=µS@@
Q?ó33f¾/Eª®Dµ´bCc–AwӅ='ÔØ£ý*v20140713_00862_stKsb337@뇇OÀ?+íB@€E¨UÍ=»µL? Z·?Ÿ_¾ˆ1'E¨ûqD·òÙDú<¤Auõù=hœ£ý*v20140713_00864_stKsb337@뇹ɻ?7½@€E¨ÓR=‹=Ô@;¡?¯\)E¾¡ÊÁE©O…CøM²Dû¼Ax ä=nÍÄ£ý*v20140726_00082_stKsb338@ëÄx¹®?¬›ù@€EŸö="Åí£ý*v20140726_00084_stKsb338@ëÄ{öJõ?ÇMH@€EŸžö=¥'@ϒ5?}p¤h¾Å¸EžlDµÜ)C ¢At-³>$iA£ý*v20140726_00098_stKsb337@ëÄ•xg›?¸ÚÛ@€Eû3> e@8­?Š=qb¾¼jEž‰D¸jDúrAu\š>ú£ý*v20140726_00100_stKsb337@ëĘÉà‰?·IÊ@€E¹q>#@éòÜ?€]¾«Ež‡®Cú®Dú«×AsY>7ð£ý*v20140809_00483_stKsb338@ëÅãól´3?eAý@€E›P\=‹ªh?Ðù?¾¸Rk¾¸QìEœðRCñC3CٚAu^o='¸T£ý*v20140809_00485_stKsb338@ëÅãöŽø+?^þÇ@€EšY)=£>]? k¾¡ÊÁEœê)Dµ¼œCCAv›=Ior£ý*v20140809_00499_stKsb337@ëÅäN\?— ‰@€E›¤>	B@¶3!?¨õÃb¾¤Ý/EšR=D¸DúAya=ù÷£ý*v20140809_00501_stKsb337@ëÅä¶pj?™Ì€@€EšHá=¸¸T@¯4t?‹…^¾—PE™{CùfFDû+Asûq=¿<o£ý*v20140915_00436_stKsb338@ëʂ¾ÖtÁ?…Ñç@€E²õ==رÃ>wñ?¬ÌÍl¾ÂJE´…Cñ¥?CŒJAuó´>.A£ý*v20140915_00438_stKsb338@ëʂÂÃê%?fæö@€E´,
=¦²hA¼‡Ð?ð£×i¾®{E´ä¸D¶¬CÌAus>Ã)£ý*v20140915_00452_stKsb337@ëʂÝÉ#Ë?Mµë@€E¶B…=†s?( §?šáHb¾œ¬E¶†)D·í‰Dú¶Av–8=Uy
£ý*v20140915_00454_stKsb337@ëʂáBÔ?cõ@€EµË®=g©£ý*v20140926_00107_stKsb338@ëËàÿó/¸?0´@€E®^f=ر?#G¥?ç®i¾ŽVE¯—®DµÒfCYXAx`=‹*£ý*v20140926_00121_stKsb337@ëËá*G+¹?.i@€E°Uö='aÀ@Sԅ@(öa¾£×
E°ê¤D¸/Dú!?Aw3=š?u£ý*v20140926_00123_stKsb337@ëËá.èuË?;¤@€E°!á=½¢H?E}'?ð£×^¾¥ãTE°‹×Cù1Dû=ãAvœ¯=WP£ý*v20150720_00459_stKsb338@ëñw[k·?%!@€E–Ù×=›Nô@k¸U@33l¾¹XE–
3Cðé7C͑Avøô=q!K£ý*v20150720_00461_stKsb338@ëñ{P8'?*O¦@€E•Qö=‡BÜ@-Øm@i¾ž¸RE–HÍDµ5HC>5AxMj=›÷ö£ý*v20150720_00475_stKsb337@ëñ£(ùô?0á­@€E˜==ŸÈ@Pve?p¤a¾¤ZE˜æ¤D·°ƒDùöfAv¢=Ja=£ý*v20150720_00477_stKsb337@ëñ§
%?:µ@€E˜Çö= è<A©Ê@¸]¾ª~úE™ÑCøã¶Dû˜Au<=™¶Þ£ý*v20150830_00676_stKsb338@ëö$îœZ¿?Vç@€E¿ç=½çBς@!G®j¾¶E¢EÂ×CñNCՁ£ý*v20150830_00678_stKsb338@ëö$ñc	?B¡Þ@€EÀñ®=?Y:6?æffi¾¼jEÂÌ{DµÆ5C´AvA=HŸ£ý*v20150830_00692_stKsb337@ëö%
E}¹?4\@€EÂÓ)=Ÿ‰L>¬ ?×
=a¾®{EÅÁ×D·:°Dú­‰Av"=M¥Ò£ý*v20150830_00694_stKsb337@ëö%퓗?4ð¸@€EÂsÍ=®¢@•""?úáH^¾¨õÃEÅ)C÷k¦DûA/Av~0=œÉµ£ý*v20150902_00712_stKsb337@ëö"â•?4Ú@€E¹ò\=»Q£ý*v20150902_00714_stKsb337@ëö"合N?5Õþ@€Eº{š="n!A[Aö@£×^¾£×
E»HC÷êDûR¸Au¥j=¬d,£ý*v20150902_00720_stKsb338@ëö"ñåeu?.΍@€E¹c¸=—bÀ?/°A?ê=qk¾¬‹DEºTfCñH"C¼jAw‰=Ï£ý*v20150902_00722_stKsb338@ëö"ôøÕ¿?*K@€E¹ìì=ð‡>@Ý-?ìÌÍi¾¿|îEºHDµÔRCÁAv"=Q9a£ý*v20150903_00543_stKsb338@ëö££=òª?y­@€Eªó=ŽÝdA…ß??Àk¾¢MÓE«2{CðþúC¾úAt:2=ªÊ:£ý*v20150903_00545_stKsb338@ëö£¦8Žg?~ºs@€EªÃì=£`°AwNA?Ç®i¾¯²Eª‡qDµÅ¢Ce`ArÇ}=Š9R£ý*v20150903_00559_stKsb337@ëö£Ð^g>?|Üì@€E©q=•£ý*v20150903_00561_stKsb337@ëö£Ó5+Ü? @€E¨š
=´Mü@î"M?°£×]¾®—E©q®Cø9ºDûÍAs`=kãý*v20150906_00411_stKsb337@ë÷>fy?²k@€EÑ\=§"£ý*v20150906_00413_stKsb337@ë÷A(úJ?¶"9@€E&q=œUˆ£ý*v20150906_00419_stKsb338@ë÷K×Cô?®Úe@€Es=´è£ý*v20150906_00421_stKsb338@ë÷Nmìm?³±H@€Eƒ
=p·Aê°?ƒ×
i¾ÌÌÍENfDµÉ‰C²°Ao×Õ=å"Ý£ý*v20150907_00559_stKsb337@ë÷$v`y½?7ƒ}@€E…
=¨…é£ý*v20150907_00561_stKsb337@ë÷$yEë?:­æ@€E…¸=ÞLX?ú¹?â\^¾—PE…ãÃC÷§mDûLƒAvN¾=_£ý*v20150907_00567_stKsb338@ë÷$…HÚ?+e'@€E"]=Â^@¦´ï?úáHk¾ºáHE"Ð)CðáìCÆfAxK²=xçY£ý*v20150907_00569_stKsb338@ë÷$‡êņ?-šK@€E"R®=´–Ø@P°Õ@j¾¡ÊÁE"3…DµÒÁCmÓAx:"=†k£ý*v20150922_00283_stKsb337@ëùȂЪ?¥S@€E£#\>×Aã¤?÷
=?¾§l‹E£‰qD·OßDú–oAx
Ä=j:£ý*v20150922_00285_stKsb337@ëùËmœf?B¶@€E¢Ø…=äøë@‹ô"@
=^¾ˆ´9E£ÃC÷–‡Dû;;Av'ó=]£ý*v20150922_00315_stKsb338@ëù	#…?*`÷@€E¥jÍ=ºò8A>ÎÒ@{k¾±&éE¤¤ÍCð¦FC²Ay¾e=•W\£ý*v20150922_00317_stKsb338@ëù?V?,-@€E¦ö>Úå@_°Ÿ@j¾ˆ´9E¦HDµ¨BC¾úAwÞÕ=³L#£ý*v20160714_00855_stKsb338@ìߪOt?8?¤@€Eoÿq=¬¨P?B×?å¸l¾˜bEq¹ÃCñ3CSuAw¶=†ÚF£ý*v20160714_00857_stKsb338@ìâü"f?A\@€EoƤ=¬ìø@i"?ôzái¾´9XEqã×DµTÍC V‡AxO^=‹öΣý*v20160714_00871_stKsb337@ìüU%¡?/qz@€EtIì=ç
_?øB-?þ¸Ra¾´¼jEv!qD·š°DúžAx°7=˜UH£ý*v20160714_00873_stKsb337@ìÿw‰Ï?*qÃ@€EsPf=ÂÝmAU?ÌÌÍ^¾±©üEuÓ×CùdDû5XAxã3='õ£ý*v20170623_00847_stKsb337@ìI1Ñ#I?¢'@@€E˜|f=¨¨ä@¶¦"?ª=qa¾µÂEš'D·PBDú¬¤Ar:>'£ý*v20170623_00849_stKsb337@ìI4ÀqJ?"«@€E˜SÃ=^lH@šÈ#?¹™š]¾¾ùÛE›vC÷øRDû/ÏAtúú=욣ý*v20170623_00855_stKsb338@ìIA–2‡?Ž–«@€E˜þ=Rç¡@øl
?Ç®l¾±&éE˜]Cñ}ôCi7Ar@8=¡ýD£ý*v20170623_00857_stKsb338@ìIDª)	?'´h@€E˜Ë==†é@¢®Å?¼(öj¾¶È´E˜'®DµãßCH1Av·…=Ò*£ý*v20170628_01425_stKsb337@ìIª]½/¡?‡c&@€EŒÙÍ=tÞ/AÅ%ô?˜Qìa¾¯ EŽŽ=D·šDú'òAuï9=øÎm£ý*v20170628_01427_stKsb337@ìIª`_×?ê§@€EŒÝR=é)@˄-?ž¸R^¾¡G®EUìCø›ÇDû*At»z>6¿Û£ý*v20170628_01433_stKsb338@ìIªkÉ?•Á¤@€Ey\=»ç £ý*v20170628_01435_stKsb338@ìIªnBé4?škŸ@€EŽ])=¾•£ý*v20180402_00777_stKsb337@ìlk
²v	?Ja3@€EŽö®>ˆæ@´K?ê=qa¾—
=EŽù\D·‹uDú!XAtÄ=lFæ£ý*v20180402_00779_stKsb337@ìlk
ÔP?a¤ù@€EWá=··ä£ý*v20180525_00637_stKsb337@ìs°åÑ?hØT@€E²r¤=l«©@°nÞ?Ž{b¾Ÿ;dE³ÐöD·¤åDú8A:Œ¹<¨îf£ý*v20180525_00639_stKsb337@ìs³Ñ(Q?bjÂ@€E²B)=p"8@"}3?"zá^¾±&éEµ@¸Cøµ?DúÇ×A:u<½áe£ý*v20180525_00973_stKsb337@ìsŽÁN?.T´@€E ¬®=ú•™@±ý@%]¾œ¬E¢æ¤D»ï¦DüA<hh<''£ý*v20180525_00975_stKsb337@ìs °™æ?Fä™@€E ž
=Ý\Ì@þFH@'®]¾•E¢D¤DêÁDü¤öA<XY<iB£ý*v20180526_01021_stKsb337@ìs,-ñåá?Œ:$@€E¶¾š=‰Äü<«È?¸Rb¾£×
E¸»ìD·0ÍDùÓAHŽu<ëœD£ý*v20180526_01023_stKsb337@ìs,1½?Ÿ¡£@€E¶À
="Ò<?'·?:áH]¾¸ÔþE¹/×CöÍPDúÏAH½p=Ó¸£ý*v20180805_00193_stKsb337@ì|,g1h?9Ùs@€E•Ô¸=ӏ×AQÏ*?ìÌÍa¾­VE–
šD·žwDúCDAwœ:=¥|£ý*v20180805_00195_stKsb337@ì|/ˆéÉ?D~À@€E•5×=¼•Ô?"­	?æff]¾©ûçE–WìCøáHDúÀ{Awr`=•âZ£ý*v20180805_00201_stKsb338@ì|Tz£?@n¡@€E•H=Íú>Œ´È?½p¤l¾™™šE–ÍCðƒ3CÕAtÕ=UÔ£ý*v20180805_00203_stKsb338@ì|W—Ì:?*Wä@€E•q=ڜ>Û»@%¸j¾¼í'E–tfDµˆåCî˜AwXõ=³e]£ý*v20180812_00475_stKsb337@ì|âƒQ8'?Z†@€EŒ‰=ïOAt§?â\`¾Å¸EŽW3D¶÷øDú©XAvR=ƒÅ'£ý*v20180812_00477_stKsb337@ì|â†Ï½m?OÍÉ@€EŒ>\=Ñ>A'î?ºáH]¾¿|îEŽR=Cö)Dû?;Ay ¦=†1»£ý*v20180812_00483_stKsb338@ì|â"8{ò?Z*˜@€EŒMš="¥ØB¬9?áG®l¾Ó÷ÏEŒ¸CòÊ^Coߣý*v20180812_00485_stKsb338@ì|â—üñƒ?SÄ@€EŒ/Í=‹¯?4¾´?˅i¾° ÅE‹ï®D¶jC¬‹AwŠM=§"£ý*v20180826_00175_stKsb337@ì~¡jÉÒÇ?C~K@€E'í¤>`ñAuC@\)a¾®—E"yHD·/¶Dú¯;Avæ@=š''£ý*v20180826_00177_stKsb337@ì~¡n
¯k?8ï¤@€E'B…=Ê8"AAÇÀ?ê=q]¾»dZE"œfC÷=/Dû;Atíž=e·ü£ý*v20180826_00183_stKsb338@ì~¡{®g?9ÉZ@€E's…=Í?†ó@k¾¤Ý/E'‰šCñüîC6ÉAx5˜=Žr£ý*v20180826_00185_stKsb338@ì~¡~ÏW?BŒe@€E'¶=Òâ¹@^¸?p¤i¾¦ffE"HDµçÇC·LAw£¦=GWÖ£ý*v20180830_00142_stKsb337@ì!<á¨?9Šp@€E‡ˆÍ="ûAUsÇ@	™ša¾'ë…EˆÅHD·"¨Dú³TAxO=¥hÚ£ý*v20180830_00144_stKsb337@ì!?a$?<ˆ1@€E‡g=Ô®@©ŸË?·
=]¾¤ZEˆÁ
C÷SuDû*Avý=`åF£ý*v20180830_00150_stKsb338@ì!LŽ©Q?<-@€E‡"á=²!d@bˆ§@ffl¾´¼jE‡îRCñ'-CV‡AwÇ=ŒåN£ý*v20180830_00152_stKsb338@ì!O¡î¨?B‰@€E‡Õš=Ô­Þ@'wk?ë…X¾´9XE‡‰HDµî5C: Ax.ð=Ÿ?™£ý*v20180901_00295_stKsb337@ìa§­- ?6öw@€Ekš=ô½wA­›?æffb¾˜"uElÍD·g…DúpAw¸ÿ=—ºB£ý*v20180901_00297_stKsb337@ìaªçŸ·?3:@€Ekì=ÇøÚ>§[À?ù™š^¾«…Em¤Cø[#DûfAuKj=Ò=£ý*v20180901_00303_stKsb338@ìa·Ìàn?E)¾@€EjPÍ=‹oX>2nÅ?Ã×
l¾¶È´EkäCðýCp!Aw™=—iL£ý*v20180901_00305_stKsb338@ìaºð{þ?L u@€EjZ¤=Ñ'?G^d?Ÿj¾É7LEk=qDµ®˜Ct9Au×Ý=†Rë£ý*v20180905_00103_stKsb337@ìàGƒg(?Ö@€E£~ì>ã§>Ô¡@
=a¾ž¸RE¥:=D·9ËDúÆÑAwñ=…<£ý*v20180905_00105_stKsb337@ìàJ½ÃÅ?)	@€E£®š=îÒ$>ù5Õ?˜Qì^¾‰º^E¥ØC÷:DûYÓAxœ=K%£ý*v20180905_00135_stKsb338@ìàÍ@…V?Q@€E¡&H>Æ>üš@?\)k¾²-E¢è=CñmÓC,AyòÓ=Ôò£ý*v20180905_00137_stKsb338@ìàÐS¥?Q@€E¡š>Ò@åÌ@G®k¾œ¬E¢6ÍDµã}C²Azƒù=Ւ)

==> anc/pub_raw/L222_194_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:22
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="584">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:09">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  584 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:22' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             GM5rUv20100327_00924_st  Ksb322@êþk†^d?!ώ@€EŒ'=¹Ü                  ÀÀøÀÀ€ÀøGM5rUv20100327_00926_st  Ksb322@êþkˆáZÎ?"Ì@€EŒq
=µÕè                  ÀÀøÀÀ€ÀøGM5rUv20100327_00928_st  Ksb322@êþk‹mqs?NK@€EŒVq=ºÑ,                  ÀÀøÀÀ€ÀøGM5rUv20100327_00930_st  Ksb322@êþkŽ]%u?-š½@€EŒuR=Ù×Ï                  ÀÀøÀÀ€ÀøGM5rUv20100327_00932_st  Ksb322@êþkîIõ?$è{@€EŒÂ¤=³Ä                  ÀÀøÀÀ€ÀøGM5rUv20100327_00934_st  Ksb322@êþk"o¹K?4üE@€EŒýÍ=ìäø                  ÀÀøÀÀ€ÀøGM5rUv20100511_00562_st  Ksb322@ë#ãßä?:©µ@€E–ˆ\>š»                  ÀÀøÀÀ€ÀøGM5rUv20100511_00564_st  Ksb322@ë&žô?5#þ@€E—f>"˜Ú                  ÀÀøÀÀ€ÀøGM5rUv20100511_00566_st  Ksb322@ë)8My?=^@€E—@¸>b`i                  ÀÀøÀÀ€ÀøGM5rUv20100511_00568_st  Ksb322@ë,%gÄ?0­ª@€E—9>aæ}                  ÀÀøÀÀ€ÀøGM5rUv20100511_00570_st  Ksb322@ë.Å$ã?<`@€E—²>i–B                  ÀÀøÀÀ€ÀøGM5rUv20100511_00572_st  Ksb322@ë1_(Z?9א@€E˜+ì>tqô                  ÀÀøÀÀ€ÀøGM5rUv20100825_00448_st  Ksb322@ëE°
Ê??y4@€E5¸=·¨\                  ÀÀøÀÀ€ÀøGM5rUv20100825_00450_st  Ksb322@ëEZ´×?2VÔ@€E!q=Ô¬z                  ÀÀøÀÀ€ÀøGM5rUv20100825_00452_st  Ksb322@ëE£–?5…ê@€E\)=Ó9                  ÀÀøÀÀ€ÀøGM5rUv20100825_00454_st  Ksb322@ëE Óm??*6@€E5f=Òí]                  ÀÀøÀÀ€ÀøGM5rUv20100825_00456_st  Ksb322@ëE$at?G5¥@€EŽúq=ç12                  ÀÀøÀÀ€ÀøGM5rUv20100825_00458_st  Ksb322@ëE(2ôŸ?Cl8@€EŽh=çÃä                  ÀÀøÀÀ€ÀøGM5rUv20110820_00770_st  Ksb322@ë>Eî@TÚ?F¡g@€E€…q=‹à                  ÀÀøÀÀ€ÀøGM5rUv20110820_00772_st  Ksb322@ë>EògìM?MB@€EKÃ=·°8                  ÀÀøÀÀ€ÀøGM5rUv20110820_00774_st  Ksb322@ë>EöZ§?AØ­@€E~Ñ\=«Â´                  ÀÀøÀÀ€ÀøGM5rUv20110820_00776_st  Ksb322@ë>EúSóó?DÁx@€E†=¢E"                  ÀÀøÀÀ€ÀøGM5rUv20110820_00778_st  Ksb322@ë>Eþ—Š¡?@6	@€E¤=¶n                  ÀÀøÀÀ€ÀøGM5rUv20110820_00780_st  Ksb322@ë>F\1?AV
@€E'{=Ÿ¬'                  ÀÀøÀÀ€ÀøGM5rUv20110913_00172_st  Ksb322@ëA@Öÿ¦>?!Pn@€E­÷¤=Ô	s                  ÀÀøÀÀ€ÀøGM5rUv20110913_00174_st  Ksb322@ëA@Û,×$?_@€E¬ãf=´éÈ                  ÀÀøÀÀ€ÀøGM5rUv20110913_00176_st  Ksb322@ëA@ßK??ÛA@€E¬ì=´	$                  ÀÀøÀÀ€ÀøGM5rUv20110913_00178_st  Ksb322@ëA@ãZó—?"ª@€E¬ŸÍ=½˜                  ÀÀøÀÀ€ÀøGM5rUv20110913_00180_st  Ksb322@ëA@ç'KÉ?Ý@€E¬·)=¿¨1                  ÀÀøÀÀ€ÀøGM5rUv20110913_00182_st  Ksb322@ëA@ëÚ?	ÿ@€E¬z¸=±#Ì                  ÀÀøÀÀ€ÀøGM5rUv20110924_00448_st  Ksb322@ëB¢·A*?Dç@€EÇÒ=ø                  ÀÀøÀÀ€ÀøGM5rUv20110924_00450_st  Ksb322@ëB¢º£"Õ?Yê÷@€EÇë=½ü                  ÀÀøÀÀ€ÀøGM5rUv20110924_00452_st  Ksb322@ëB¢½Æy÷?O"Ã@€EDŽ=Ê»Ì                  ÀÀøÀÀ€ÀøGM5rUv20110924_00454_st  Ksb322@ëB¢Á\?Ne*@€EÇ6
=¹©¸                  ÀÀøÀÀ€ÀøGM5rUv20110924_00456_st  Ksb322@ëB¢Ä3kg?WC@€EÇc)=±d¼                  ÀÀøÀÀ€ÀøGM5rUv20110924_00458_st  Ksb322@ëB¢ÇV[+?]2#@€EÇÎR=·…\                  ÀÀøÀÀ€ÀøGM5rUv20110929_00260_st  Ksb322@ëCAö5–»?‰l@€E¨q=°p¨                  ÀÀøÀÀ€ÀøGM5rUv20110929_00262_st  Ksb322@ëCAùq&?šƒ¦@€E©$¤=‡¯M                  ÀÀøÀÀ€ÀøGM5rUv20110929_00264_st  Ksb322@ëCAü"ÿ§?¦i¥@€E©o\>!Ò                  ÀÀøÀÀ€ÀøGM5rUv20110929_00266_st  Ksb322@ëCAÿÜÅ?–z}@€E©Ó\=›p                  ÀÀøÀÀ€ÀøGM5rUv20110929_00268_st  Ksb322@ëCBïÉ|?‹9õ@€Eª6Ã=§]d                  ÀÀøÀÀ€ÀøGM5rUv20110929_00270_st  Ksb322@ëCB/
?•|/@€EªÉR=œ)°                  ÀÀøÀÀ€ÀøGM5rUv20111009_00467_st  Ksb322@ëD·7¢?X(U@€Eœ|q>ŒY                  ÀÀøÀÀ€ÀøGM5rUv20111009_00469_st  Ksb322@ëDºƒ?Jf°@€Eœl®=Ðv                  ÀÀøÀÀ€ÀøGM5rUv20111009_00471_st  Ksb322@ëD½÷'?HGÒ@€EœåR=ûËí                  ÀÀøÀÀ€ÀøGM5rUv20111009_00473_st  Ksb322@ëDÁW"Ò?QWÇ@€E¯=Ùä÷                  ÀÀøÀÀ€ÀøGM5rUv20111009_00475_st  Ksb322@ëDÄ'‹Þ?\²i@€Eò3=ٍ                  ÀÀøÀÀ€ÀøGM5rUv20111009_00477_st  Ksb322@ëDÇÌ­m?[%`@€Ežj)=Ãu                   ÀÀøÀÀ€ÀøGM5rUv20111020_00145_st  Ksb322@ëEàð՚ý?Eþ@€EÓÒ3=þ:~                  ÀÀøÀÀ€ÀøGM5rUv20111020_00147_st  Ksb322@ëEàó÷ÎÙ?CY[@€EÔb¸>¡²                  ÀÀøÀÀ€ÀøGM5rUv20111020_00149_st  Ksb322@ëEà÷ û¹?N'4@€EÔ¨>
                  ÀÀøÀÀ€ÀøGM5rUv20111020_00151_st  Ksb322@ëEàúã»Ò?>Հ@€EÔç®=ùnú                  ÀÀøÀÀ€ÀøGM5rUv20111020_00153_st  Ksb322@ëEàþ
?H_N@€EÔñ>&:#                  ÀÀøÀÀ€ÀøGM5rUv20111020_00155_st  Ksb322@ëEácAï?\,@€EÕ)=Óí	                  ÀÀøÀÀ€ÀøGM5rUv20111023_00107_st  Ksb322@ëF@ö{?vÝ´@€E §=­nÜ                  ÀÀøÀÀ€ÀøGM5rUv20111023_00109_st  Ksb322@ëF@!ê?a`£@€E¡H=öƒ
                  ÀÀøÀÀ€ÀøGM5rUv20111023_00111_st  Ksb322@ëF@ =®?"Ÿ¤@€E¡Q{=Ñù'                  ÀÀøÀÀ€ÀøGM5rUv20111023_00113_st  Ksb322@ëF@#™rW?iÍu@€E ê==Â.D                  ÀÀøÀÀ€ÀøGM5rUv20111023_00115_st  Ksb322@ëF@&¾:Ž?_ìž@€E ‡®=¹Žµ                  ÀÀøÀÀ€ÀøGM5rUv20111023_00117_st  Ksb322@ëF@)'ä™?J& @€E hÍ=î*¼                  ÀÀøÀÀ€ÀøGM5rUv20120316_00652_st  Ksb322@ëXl"÷ñê? 2@€E¥ŸÃ=¨Ä                  ÀÀøÀÀ€ÀøGM5rUv20120316_00654_st  Ksb322@ëXl&3…é? 8@€E¥3=ôÛí                  ÀÀøÀÀ€ÀøGM5rUv20120316_00656_st  Ksb322@ëXl)hÔ«?(ûŽ@€E¥ˆÍ=ÕÓÿ                  ÀÀøÀÀ€ÀøGM5rUv20120316_00658_st  Ksb322@ëXl,º
-?%†@€E¥Q=ÏGØ                  ÀÀøÀÀ€ÀøGM5rUv20120316_00660_st  Ksb322@ëXl/ÿa ?(Ò@€E¥]R=¬]Ð                  ÀÀøÀÀ€ÀøGM5rUv20120316_00662_st  Ksb322@ëXl3IxÅ?1H
@€E¥¥f>(Œ¸                  ÀÀøÀÀ€ÀøGM5rUv20120318_00693_st  Ksb322@ëXªÕhí?'ƒ@€E¢ô¤=àq                  ÀÀøÀÀ€ÀøGM5rUv20120318_00695_st  Ksb322@ëXªØ–u?!v^@€E¢º¸>åô                  ÀÀøÀÀ€ÀøGM5rUv20120318_00697_st  Ksb322@ëXªÛيu?"*+@€E¢9q=Ëxö                  ÀÀøÀÀ€ÀøGM5rUv20120318_00699_st  Ksb322@ëXªß¬K?%P[@€E¢H=>šä                  ÀÀøÀÀ€ÀøGM5rUv20120318_00701_st  Ksb322@ëXªâSAq?"É@€E¢…®=¢á$                  ÀÀøÀÀ€ÀøGM5rUv20120318_00703_st  Ksb322@ëXªå'ÏÌ?#Ƨ@€E¢==Ó9V                  ÀÀøÀÀ€ÀøGM5rUv20120320_00499_st  Ksb322@ëXêÁ5??	X—@€E•¹=ãeú                  ÀÀøÀÀ€ÀøGM5rUv20120320_00501_st  Ksb322@ëXêÄe)û?.@€E•ká=Óg                  ÀÀøÀÀ€ÀøGM5rUv20120320_00503_st  Ksb322@ëXêǹ²¿?~,@€E•FH=ßØ                  ÀÀøÀÀ€ÀøGM5rUv20120320_00505_st  Ksb322@ëXêË`k{?ّ@€E•d)=¾Ñø                  ÀÀøÀÀ€ÀøGM5rUv20120320_00507_st  Ksb322@ëXêÎä#Ö?±ß@€E•º¤=òo‰                  ÀÀøÀÀ€ÀøGM5rUv20120320_00509_st  Ksb322@ëXêÒMÐB? Ø@€E•ªH>â²                  ÀÀøÀÀ€ÀøGM5rUv20120402_00482_st  Ksb322@ëZˆŸB`"?S¤@€E¦R=÷Àu                  ÀÀøÀÀ€ÀøGM5rUv20120402_00484_st  Ksb322@ëZˆ¢}¹?
Ø
@€E¥ª3=ßtÆ                  ÀÀøÀÀ€ÀøGM5rUv20120402_00486_st  Ksb322@ëZˆ¥·ÕD?Ê.@€E¥Í=Çõ¬                  ÀÀøÀÀ€ÀøGM5rUv20120402_00488_st  Ksb322@ëZˆ©4AP?õ–@€E¥R=â®K                  ÀÀøÀÀ€ÀøGM5rUv20120402_00490_st  Ksb322@ëZˆ¬"M,?	7¡@€E¥z)=ö)Ž                  ÀÀøÀÀ€ÀøGM5rUv20120402_00492_st  Ksb322@ëZˆ¯¿¤?.@€E¦=ì=ý/                  ÀÀøÀÀ€ÀøGM5rUv20120610_00390_st  Ksb322@ëc%èÝT?!ý†@€Eƒh==¸;Ô                  ÀÀøÀÀ€ÀøGM5rUv20120610_00392_st  Ksb322@ëc%ì¹&R?—@€E"ŒÍ=܇                  ÀÀøÀÀ€ÀøGM5rUv20120610_00394_st  Ksb322@ëc%ðµ¿ë?é·@€EƒŒ3>	†ó                  ÀÀøÀÀ€ÀøGM5rUv20120610_00396_st  Ksb322@ëc%ôü'a?@€E'Ò3>@û                  ÀÀøÀÀ€ÀøGM5rUv20120610_00398_st  Ksb322@ëc%ùUú?
I)@€Eƒ…=»9ä                  ÀÀøÀÀ€ÀøGM5rUv20120610_00400_st  Ksb322@ëc%ý­:?p%@€E'u¤=õÂF                  ÀÀøÀÀ€ÀøGM5rUv20120615_00490_st  Ksb322@ëcÅ4ô'?%ø7@€Eœö=£¿                  ÀÀøÀÀ€ÀøGM5rUv20120615_00492_st  Ksb322@ëcÅ8k«?,C'@€EœX3=Ó
0                  ÀÀøÀÀ€ÀøGM5rUv20120615_00494_st  Ksb322@ëcÅ;Â"û?$ܵ@€Eœ2R=ÿ0                  ÀÀøÀÀ€ÀøGM5rUv20120615_00496_st  Ksb322@ëcÅ?—Úþ?Þ@@€Eœ¸=¶¸                  ÀÀøÀÀ€ÀøGM5rUv20120615_00498_st  Ksb322@ëcÅC%?,uJ@€EWq=Á¨¨                  ÀÀøÀÀ€ÀøGM5rUv20120615_00500_st  Ksb322@ëcÅFöSÚ?.YP@€Eœêf=ÑÞ-                  ÀÀøÀÀ€ÀøGM5rUv20120616_00248_st  Ksb322@ëcãΠ?%B@€EŠ$š=¼2‰                  ÀÀøÀÀ€ÀøGM5rUv20120616_00250_st  Ksb322@ëcãÇMâ6?13Ê@€E‹-¸=ºW"                  ÀÀøÀÀ€ÀøGM5rUv20120616_00252_st  Ksb322@ëcãËcœ?Q¸§@€E‹®=Ìcú                  ÀÀøÀÀ€ÀøGM5rUv20120616_00254_st  Ksb322@ëcãÎÁÔ¡?H¡Ø@€EŠÊ>$ˆ                  ÀÀøÀÀ€ÀøGM5rUv20120616_00256_st  Ksb322@ëcãÒM	ž?lg@€EŠ=ÛI                  ÀÀøÀÀ€ÀøGM5rUv20120616_00258_st  Ksb322@ëcãÖ-žŸ?#8O@€E‰ô×=Áà                  ÀÀøÀÀ€ÀøGM5rUv20120623_00188_st  Ksb322@ëdÂBrUÞ?7~@€E¤°==ãG¬                  ÀÀøÀÀ€ÀøGM5rUv20120623_00190_st  Ksb322@ëdÂE× :?¥3@€E£©)=À°                  ÀÀøÀÀ€ÀøGM5rUv20120623_00192_st  Ksb322@ëdÂI`a?ê@€E£ì=©–$                  ÀÀøÀÀ€ÀøGM5rUv20120623_00194_st  Ksb322@ëdÂMD;™?}ì@€E¢®Í=ÃèH                  ÀÀøÀÀ€ÀøGM5rUv20120623_00196_st  Ksb322@ëdÂPê¹G?!÷Ø@€E¡ˆÍ=½_0                  ÀÀøÀÀ€ÀøGM5rUv20120623_00198_st  Ksb322@ëdÂT^[Ö?YG@€E¡©Ã=¸ì"                  ÀÀøÀÀ€ÀøGM5rUv20120623_00644_st  Ksb322@ëdÆÿŸ'M?ôê@€E'Œ)=Ïws                  ÀÀøÀÀ€ÀøGM5rUv20120623_00646_st  Ksb322@ëdǯâÜ?
ÿÔ@€E'Sf=¿÷°                  ÀÀøÀÀ€ÀøGM5rUv20120623_00648_st  Ksb322@ëdÇÀ¾¢?æ@€E'²q=æv»                  ÀÀøÀÀ€ÀøGM5rUv20120623_00650_st  Ksb322@ëdÇâ¼?—@€E'˜q=ÌYë                  ÀÀøÀÀ€ÀøGM5rUv20120623_00652_st  Ksb322@ëdÇâ?ýf@€E'Ã×=՚                  ÀÀøÀÀ€ÀøGM5rUv20120623_00654_st  Ksb322@ëdǵ¿j? Á@€E'Ø=Ê#²                  ÀÀøÀÀ€ÀøGM5rUv20120627_00387_st  Ksb322@ëeH®?J9§@€E™*=¤kÀ                  ÀÀøÀÀ€ÀøGM5rUv20120627_00389_st  Ksb322@ëeH®?Hun@€E™\=Á|´                  ÀÀøÀÀ€ÀøGM5rUv20120627_00391_st  Ksb322@ëeH!jô@?E@€Eš+×=ŠØ                  ÀÀøÀÀ€ÀøGM5rUv20120627_00393_st  Ksb322@ëeH%zž?U¾c@€E™'¸=µ†T                  ÀÀøÀÀ€ÀøGM5rUv20120627_00395_st  Ksb322@ëeH)-:Ì?YJb@€E˜ï…=…T                  ÀÀøÀÀ€ÀøGM5rUv20120627_00397_st  Ksb322@ëeH,å"?_‰ü@€E˜Í=ÅS¸                  ÀÀøÀÀ€ÀøGM5rUv20120630_00265_st  Ksb322@ëe£×"?5:@€EŸ¸=ü£Æ                  ÀÀøÀÀ€ÀøGM5rUv20120630_00267_st  Ksb322@ëe£ÛÀÀ¥?¯ß@€Ežà==ߘË                  ÀÀøÀÀ€ÀøGM5rUv20120630_00269_st  Ksb322@ëe£ß§j"?:ó@€EèÃ=Ìñ4                  ÀÀøÀÀ€ÀøGM5rUv20120630_00271_st  Ksb322@ëe£ãž*M?º@€EZ…=¿ºˆ                  ÀÀøÀÀ€ÀøGM5rUv20120630_00273_st  Ksb322@ëe£çŠX3?™@€E')=¾¨"                  ÀÀøÀÀ€ÀøGM5rUv20120630_00275_st  Ksb322@ëe£ë%BZ>õį@€Ež"š=ʜ                  ÀÀøÀÀ€ÀøGM5rUv20120704_00464_st  Ksb322@ëf"SHýJ?K.•@€Eq8ö=Š[/                  ÀÀøÀÀ€ÀøGM5rUv20120704_00466_st  Ksb322@ëf"Wv¯	?Tö·@€Ep<á=ºÈ                  ÀÀøÀÀ€ÀøGM5rUv20120704_00468_st  Ksb322@ëf"[]ß.?^å@€EpL=š8|                  ÀÀøÀÀ€ÀøGM5rUv20120704_00470_st  Ksb322@ëf"_4"†?^ª‹@€Em¾=¬ƒ€                  ÀÀøÀÀ€ÀøGM5rUv20120704_00472_st  Ksb322@ëf"bæÏ­?u@€EmdÍ>\Ñ                  ÀÀøÀÀ€ÀøGM5rUv20120704_00474_st  Ksb322@ëf"f¹U?T@€Eoº>
ÜP                  ÀÀøÀÀ€ÀøGM5rUv20120705_00651_st  Ksb322@ëfC¡_?j¬@€ES›…>®š                  ÀÀøÀÀ€ÀøGM5rUv20120705_00653_st  Ksb322@ëfC"Ë:?^Ïï@€ES®=>Ÿš                  ÀÀøÀÀ€ÀøGM5rUv20120705_00655_st  Ksb322@ëfC—mõ§?ríÉ@€ER¬¤=²›                  ÀÀøÀÀ€ÀøGM5rUv20120705_00657_st  Ksb322@ëfCšô³?gD@€ESÃ>(w                  ÀÀøÀÀ€ÀøGM5rUv20120705_00659_st  Ksb322@ëfCž~¶?T5˜@€EU8{=¡                  ÀÀøÀÀ€ÀøGM5rUv20120705_00661_st  Ksb322@ëfC¡Ù¿$?fât@€EVf=tf                  ÀÀøÀÀ€ÀøGM5rUv20120706_00440_st  Ksb322@ëfc$
0?B{@€Ep=¥¢Ì                  ÀÀøÀÀ€ÀøGM5rUv20120706_00442_st  Ksb322@ëfc(dª?SD@€EpÔ=¶Ç@Aá/z@‰ë…0¾¾ùÛEqšE#B-ZA‰)ˆ>Žã                  ÀÀøÀÀ€A‰)ˆ?ÑÜrGM5rUv20120706_00444_st  Ksb322@ëfc+‰h?"‹@€Epë\=¯"Ô                  ÀÀøÀÀ€ÀøGM5rUv20120706_00446_st  Ksb322@ëfc/á‹?
>@€Ep.á=Òå                  ÀÀøÀÀ€ÀøGM5rUv20120706_00448_st  Ksb322@ëfc2s•N?ü<@€EpP==ÉB                  ÀÀøÀÀ€ÀøGM5rUv20120706_00450_st  Ksb322@ëfc5Ü
W?µx@€Epç®=ÃÊÐ                  ÀÀøÀÀ€ÀøGM5rUv20120716_01033_st  Ksb322@ëg¦´ÑÃØ?U‰¶@€EŒê=}vÐ                  ÀÀøÀÀ€ÀøGM5rUv20120716_01035_st  Ksb322@ëg¦¸9²©?GY@€EŒÛì=Œ8¤                  ÀÀøÀÀ€ÀøGM5rUv20120716_01037_st  Ksb322@ëg¦»q%?hðA@€EŒ"ì=ti/                  ÀÀøÀÀ€ÀøGM5rUv20120716_01039_st  Ksb322@ëg¦¾²³?zÓµ@€EŒY\=—¤                  ÀÀøÀÀ€ÀøGM5rUv20120716_01041_st  Ksb322@ëg¦Â'C?uFê@€E‹§¤=³Ä                  ÀÀøÀÀ€ÀøGM5rUv20120716_01043_st  Ksb322@ëg¦Å]&ø?f!d@€E‹Úq=¢(                  ÀÀøÀÀ€ÀøGM5rUv20120718_00390_st  Ksb322@ëgâI#†?põÍ@€EªþR>&‹§                  ÀÀøÀÀ€ÀøGM5rUv20120718_00392_st  Ksb322@ëgâL`N?9ÞÜ@€Eªê®>XTG                  ÀÀøÀÀ€ÀøGM5rUv20120718_00394_st  Ksb322@ëgâOºÇ?LTI@€Eªµ×>Œu@                  ÀÀøÀÀ€ÀøGM5rUv20120718_00396_st  Ksb322@ëgâS¯t?>"@€E«1q>H^                  ÀÀøÀÀ€ÀøGM5rUv20120718_00398_st  Ksb322@ëgâVn†Æ?=ªÉ@€Eª†®>NF                  ÀÀøÀÀ€ÀøGM5rUv20120718_00400_st  Ksb322@ëgâYÒ)?:R`@€E©ãq>bk                  ÀÀøÀÀ€ÀøGM5rUv20120720_00307_st  Ksb322@ëh%<Óö7?( ³@€EΤ=¯à                  ÀÀøÀÀ€ÀøGM5rUv20120720_00309_st  Ksb322@ëh%@Œ¼?2ù³@€Eö=®Öß                  ÀÀøÀÀ€ÀøGM5rUv20120720_00311_st  Ksb322@ëh%CGøè?2/´@€E á=…<                   ÀÀøÀÀ€ÀøGM5rUv20120720_00313_st  Ksb322@ëh%FŽÊ‰?C—@€E\=Á:­                  ÀÀøÀÀ€ÀøGM5rUv20120720_00315_st  Ksb322@ëh%Iҁ˜?J&r@€E·=ú²@                  ÀÀøÀÀ€ÀøGM5rUv20120720_00317_st  Ksb322@ëh%M:{&? $ó@€EL=ê•P                  ÀÀøÀÀ€ÀøGM5rUv20120723_00588_st  Ksb322@ëh".ôT{?7ÛJ@€E
=¥ŸL                  ÀÀøÀÀ€ÀøGM5rUv20120723_00590_st  Ksb322@ëh"2BÍ°?>¦¥@€E]š=ς                  ÀÀøÀÀ€ÀøGM5rUv20120723_00592_st  Ksb322@ëh"5u}[?7ÈK@€E[=£+ä                  ÀÀøÀÀ€ÀøGM5rUv20120723_00594_st  Ksb322@ëh"8æÒ?#;w@€E=Á4"                  ÀÀøÀÀ€ÀøGM5rUv20120723_00596_st  Ksb322@ëh"<!®Ñ?5U)@€E€êR=樊                  ÀÀøÀÀ€ÀøGM5rUv20120723_00598_st  Ksb322@ëh"?_kË?RËL@€E€Ï>¸
                  ÀÀøÀÀ€ÀøGM5rUv20120724_00633_st  Ksb322@ëh¦Øú?b@€EŽO¸>
hÞ                  ÀÀøÀÀ€ÀøGM5rUv20120724_00635_st  Ksb322@ëh¦ƒ?²?v7@€EŽªÃ=Ý­n                  ÀÀøÀÀ€ÀøGM5rUv20120724_00637_st  Ksb322@ëh¦†OÛ
?(Jª@€EŽŠ=§£ü                  ÀÀøÀÀ€ÀøGM5rUv20120724_00639_st  Ksb322@ëh¦‰"Q¬?)çà@€EŽ+š>@D                  ÀÀøÀÀ€ÀøGM5rUv20120724_00641_st  Ksb322@ëh¦ŒÙL?0-@€Eáá=±…ì                  ÀÀøÀÀ€ÀøGM5rUv20120724_00643_st  Ksb322@ëh¦\? .1@€Eôá>ü—                  ÀÀøÀÀ€ÀøGM5rUv20120804_00817_st  Ksb322@ëjxé?Qu·@€E‹¤=¼                  ÀÀøÀÀ€ÀøGM5rUv20120804_00819_st  Ksb322@ëj|ª?Q
@€E‹='
                  ÀÀøÀÀ€ÀøGM5rUv20120804_00821_st  Ksb322@ëjTcÚ?`n@€E‹¸>a                  ÀÀøÀÀ€ÀøGM5rUv20120804_00823_st  Ksb322@ëj'»q0?Mì!@€EŠ'…=s'                  ÀÀøÀÀ€ÀøGM5rUv20120804_00825_st  Ksb322@ëj…?|§@€E‹7Ã=¹ü                  ÀÀøÀÀ€ÀøGM5rUv20120804_00827_st  Ksb322@ëj‰,¯6?y8Ï@€E‹gö=b¼                  ÀÀøÀÀ€ÀøGM5rUv20120806_00319_st  Ksb322@ëjF"62?'Ü@€EìÍ=î˜                  ÀÀøÀÀ€ÀøGM5rUv20120806_00321_st  Ksb322@ëjF%IuÀ?—ÀÝ@€E€Ç
=]@                  ÀÀøÀÀ€ÀøGM5rUv20120806_00323_st  Ksb322@ëjF(lP
?§~é@€E€ÿ
=¥&Ø                  ÀÀøÀÀ€ÀøGM5rUv20120806_00325_st  Ksb322@ëjF+"¾?ŠÞc@€E€¹…=•w`                  ÀÀøÀÀ€ÀøGM5rUv20120806_00327_st  Ksb322@ëjF.°Ò›?‹†É@€E?=Xóï                  ÀÀøÀÀ€ÀøGM5rUv20120806_00329_st  Ksb322@ëjF1߀Ú?•[Æ@€E''=–À                  ÀÀøÀÀ€ÀøGM5rUv20120820_00321_st  Ksb322@ëlØɆ?N—@€E†Ã®=½WÜ                  ÀÀøÀÀ€ÀøGM5rUv20120820_00323_st  Ksb322@ëlÛ¹ª?^@€E†;=Ûú	                  ÀÀøÀÀ€ÀøGM5rUv20120820_00325_st  Ksb322@ëlÞے¸?ò_@€E…Û=çÃÐ                  ÀÀøÀÀ€ÀøGM5rUv20120820_00327_st  Ksb322@ëláö¥8?ñÁ@€E…/¤=Ðå{                  ÀÀøÀÀ€ÀøGM5rUv20120820_00329_st  Ksb322@ëlå£e?'5@€E"Ô=ëÎ!                  ÀÀøÀÀ€ÀøGM5rUv20120820_00331_st  Ksb322@ëlè2S?Ée@€E"õì=ϳt                  ÀÀøÀÀ€ÀøGM5rUv20120821_00078_st  Ksb322@ël!À˜?™@€EŽ5R=¨\                  ÀÀøÀÀ€ÀøGM5rUv20120821_00080_st  Ksb322@ël!ÃFKi?‹þ@€EŽ\>Jq                  ÀÀøÀÀ€ÀøGM5rUv20120821_00082_st  Ksb322@ël!ƧnÄ?.ý@€EŽa)=ôž£@¡Ã¼@‹330¾Š=qEŽ&)Cˆ1B¥ãAŠÆ9>¯I                  ÀÀøÀÀ€AŠÆ9?Õã© GM5rUv20120821_00084_st  Ksb322@ël!ÉýŸ¨?ã¿@€Eþ{>
ÆÕ                  ÀÀøÀÀ€ÀøGM5rUv20120821_00086_st  Ksb322@ël!ÍI"Ÿ?r@€EŽá=ú—                  ÀÀøÀÀ€ÀøGM5rUv20120821_00088_st  Ksb322@ël!Ð}	?	rK@€EŽ )>‹                  ÀÀøÀÀ€ÀøGM5rUv20120822_00157_st  Ksb322@ëlDP˜Ê?Œ«&@€Eo…={*8                  ÀÀøÀÀ€ÀøGM5rUv20120822_00159_st  Ksb322@ëlD"ª_?d-‰@€EpV=Sé°                  ÀÀøÀÀ€ÀøGM5rUv20120822_00161_st  Ksb322@ëlD&^Ùª?zr@€EqZf=vå                  ÀÀøÀÀ€ÀøGM5rUv20120822_00163_st  Ksb322@ëlD)…4ˆ?PS°@€EpÓ
=&$                  ÀÀøÀÀ€ÀøGM5rUv20120822_00165_st  Ksb322@ëlD,œÖ?]§W@€EqÍ=™8|                  ÀÀøÀÀ€ÀøGM5rUv20120822_00167_st  Ksb322@ëlD/ÎdR?V\@€Epp=‡¶Ø                  ÀÀøÀÀ€ÀøGM5rUv20130511_00739_st  Ksb322@ë
÷•M?|ƒ(@€E ß×=JPØ                  ÀÀøÀÀ€ÀøGM5rUv20130511_00741_st  Ksb322@ë¶×m?¹Ý/@€E¡ƒ®=…´                  ÀÀøÀÀ€ÀøGM5rUv20130511_00743_st  Ksb322@ë@ÿú?×@–@€E¢Í=yuÐ                  ÀÀøÀÀ€ÀøGM5rUv20130511_00745_st  Ksb322@ëinY?êJU@€E¡ã…=Å;P                  ÀÀøÀÀ€ÀøGM5rUv20130511_00747_st  Ksb322@ë¸e?'K¦@€E¡m¤=d®±                  ÀÀøÀÀ€ÀøGM5rUv20130511_00749_st  Ksb322@ë7H—?ÔN¿@€E¢í{=½Ž0                  ÀÀøÀÀ€ÀøGM5rUv20130620_00780_st  Ksb322@ë'`ZÃÆ?BE4@€E?‡Ã=Äœ                  ÀÀøÀÀ€ÀøGM5rUv20130620_00782_st  Ksb322@ë'dƒ'<?DÏf@€E?@R=¨S¨                  ÀÀøÀÀ€ÀøGM5rUv20130620_00784_st  Ksb322@ë'gèF¦?Cð@€E?N{=¢T                  ÀÀøÀÀ€ÀøGM5rUv20130620_00786_st  Ksb322@ë'k)?Qþ±@€E?¶)=—c                  ÀÀøÀÀ€ÀøGM5rUv20130620_00788_st  Ksb322@ë'n˜I8?1»§@€E?»×=Ãí,                  ÀÀøÀÀ€ÀøGM5rUv20130620_00790_st  Ksb322@ë'r(ì³?=ó@€E@€)=¾âh                  ÀÀøÀÀ€ÀøGM5rUv20130702_00164_st  Ksb322@듁OÈe?ZÛ©@€E¹Â>*Å»                  ÀÀøÀÀ€ÀøGM5rUv20130702_00166_st  Ksb322@듁Rkr??/V@€E¸˜¸>D                  ÀÀøÀÀ€ÀøGM5rUv20130702_00168_st  Ksb322@듁UŽ²‹?-±w@€E·Zá=É¥Ì                  ÀÀøÀÀ€ÀøGM5rUv20130702_00170_st  Ksb322@듁X£O{?)¥.@€E¶¶®=¢-                   ÀÀøÀÀ€ÀøGM5rUv20130702_00172_st  Ksb322@듁[ûžœ?/Së@€Eµß=¿¸T                  ÀÀøÀÀ€ÀøGM5rUv20130702_00174_st  Ksb322@듁eî?,jû@€E´-Ã>["                  ÀÀøÀÀ€ÀøGM5rUv20130702_00404_st  Ksb322@듃ahðÚ?«á@€E–š>¸s                  ÀÀøÀÀ€ÀøGM5rUv20130702_00406_st  Ksb322@듃dØíB?Q@€E–Eš=¼îp                  ÀÀøÀÀ€ÀøGM5rUv20130702_00408_st  Ksb322@듃h)o:?
,@€E–—)=Õ'¯                  ÀÀøÀÀ€ÀøGM5rUv20130702_00410_st  Ksb322@듃k¤
'?
nµ@€E–Ü{=ǝt                  ÀÀøÀÀ€ÀøGM5rUv20130702_00412_st  Ksb322@듃nö˜M?ŒG@€E–ì=Úwí                  ÀÀøÀÀ€ÀøGM5rUv20130702_00414_st  Ksb322@듃r[?'û@€E•›…=ǘä                  ÀÀøÀÀ€ÀøGM5rUv20130703_00118_st  Ksb322@든n63Ä?w@€Eoö=˜^ø                  ÀÀøÀÀ€ÀøGM5rUv20130703_00120_st  Ksb322@든rGZ²?–»@€EŒæÃ=³º                  ÀÀøÀÀ€ÀøGM5rUv20130703_00122_st  Ksb322@든u\"–?4Þ@€E‹üf=À 4                  ÀÀøÀÀ€ÀøGM5rUv20130703_00124_st  Ksb322@든xoÞ	? U@€E‹Gö=žrÉ                  ÀÀøÀÀ€ÀøGM5rUv20130703_00126_st  Ksb322@든{¬^B?õ‰@€E‰ã®=­Þ                  ÀÀøÀÀ€ÀøGM5rUv20130703_00128_st  Ksb322@든~äF¼?
Ɗ@€E‰€==ÝX
                  ÀÀøÀÀ€ÀøGM5rUv20130703_00310_st  Ksb322@듢°?<Œ@€EM\=±Ø                  ÀÀøÀÀ€ÀøGM5rUv20130703_00312_st  Ksb322@듢*ôJ?0Î@€E€²¸>-ð                  ÀÀøÀÀ€ÀøGM5rUv20130703_00314_st  Ksb322@듢f'ì?:Ú²@€E€ÈH=É                   ÀÀøÀÀ€ÀøGM5rUv20130703_00316_st  Ksb322@듢"æ?a¢z@€E€÷¸=£×                  ÀÀøÀÀ€ÀøGM5rUv20130703_00318_st  Ksb322@듢"ì8Î?$ÿI@€EEö= jì                  ÀÀøÀÀ€ÀøGM5rUv20130703_00320_st  Ksb322@듢&5y4?,§Û@€EêH=€"`                  ÀÀøÀÀ€ÀøGM5rUv20130703_00502_st  Ksb322@듣²g0f?zO@€E{Ø{=ϧç                  ÀÀøÀÀ€ÀøGM5rUv20130703_00504_st  Ksb322@듣µ®ØÆ?	׆@€E{×3>.BAÄ9@¹G®/¾¾vÉE{ÎfEجB):^                  ÀÀøÀÀ€ÀøGM5rUv20130703_00506_st  Ksb322@듣¹./?˜@€EzϚ=ÛÕ                  ÀÀøÀÀ€ÀøGM5rUv20130703_00508_st  Ksb322@듣¼Ž`Ö?|Á@€Ey{…=èGž                  ÀÀøÀÀ€ÀøGM5rUv20130703_00510_st  Ksb322@듣¿ÙI]?
rî@€Eyö>PV                  ÀÀøÀÀ€ÀøGM5rUv20130703_00512_st  Ksb322@듣ä¥?	â%@€EyM…=«mÀ                  ÀÀøÀÀ€ÀøGM5rUv20130705_00342_st  Ksb322@ë"áŒ)."?C‹Ÿ@€E‰ì=——L                  ÀÀøÀÀ€ÀøGM5rUv20130705_00344_st  Ksb322@ë"á\©Ï?`^¿@€E‰5=©t                  ÀÀøÀÀ€ÀøGM5rUv20130705_00346_st  Ksb322@ë"á'«ÎÐ?m0,@€E‰I==T©Q                  ÀÀøÀÀ€ÀøGM5rUv20130705_00348_st  Ksb322@ë"á•Òº¢?Cß@€E‰3=ºê"                  ÀÀøÀÀ€ÀøGM5rUv20130705_00350_st  Ksb322@ë"á™ 2%?TâÚ@€Eˆè=¬À                  ÀÀøÀÀ€ÀøGM5rUv20130705_00352_st  Ksb322@ë"á¡:ã?F	@€Eˆå®= Ñ"                  ÀÀøÀÀ€ÀøGM5rUv20130705_00870_st  Ksb322@ë"æQµ?'$O@€Ei0=ͶO                  ÀÀøÀÀ€ÀøGM5rUv20130705_00872_st  Ksb322@ë"æ°ðM?ƒ Û@€Eh^==m[`                  ÀÀøÀÀ€ÀøGM5rUv20130705_00874_st  Ksb322@ë"æ þm.?cÃ@€EhÍ®=˜ü                  ÀÀøÀÀ€ÀøGM5rUv20130705_00876_st  Ksb322@ë"æ$kiÛ?t:ð@€EhLö=¹>Œ                  ÀÀøÀÀ€ÀøGM5rUv20130705_00878_st  Ksb322@ë"æ'üù?tGS@€Ehh=f˜x                  ÀÀøÀÀ€ÀøGM5rUv20130705_00880_st  Ksb322@ë"æ/ÒÖ|?ˆÎå@€Ei=•Pˆ                  ÀÀøÀÀ€ÀøGM5rUv20130705_01142_st  Ksb322@ë"éatº?ž{8@€E"Ûá= 0                  ÀÀøÀÀ€ÀøGM5rUv20130705_01144_st  Ksb322@ë"é!íjý?¬i@€E"i=˜È                   ÀÀøÀÀ€ÀøGM5rUv20130705_01146_st  Ksb322@ë"é%zÞn?¦9ê@€E"Rá=™&¨                  ÀÀøÀÀ€ÀøGM5rUv20130705_01148_st  Ksb322@ë"é(õ?žÉH@€E" {=±´d                  ÀÀøÀÀ€ÀøGM5rUv20130705_01150_st  Ksb322@ë"é,Iyò?³µ@€E"4)=¯–h                  ÀÀøÀÀ€ÀøGM5rUv20130705_01152_st  Ksb322@ë"é/‹ÿ?‹4o@€Eƒ§®=¹5                  ÀÀøÀÀ€ÀøGM5rUv20130706_00741_st  Ksb322@ë"óOm?¨@€EŠDH=®¿°                  ÀÀøÀÀ€ÀøGM5rUv20130706_00743_st  Ksb322@ë"5Hâ?¿Ç@€EŠ7=ú¸                  ÀÀøÀÀ€ÀøGM5rUv20130706_00745_st  Ksb322@ë"	µU¸?Nû@€EŠ4=ÉÀ                  ÀÀøÀÀ€ÀøGM5rUv20130706_00747_st  Ksb322@ë"übg?ùŸ@€E‰¼ì=åK­                  ÀÀøÀÀ€ÀøGM5rUv20130706_00749_st  Ksb322@ë"Jös?¸­@€E‰@{=ÈÍè                  ÀÀøÀÀ€ÀøGM5rUv20130706_00751_st  Ksb322@ë"‡Q?xú@€EˆÞ
=Áì                  ÀÀøÀÀ€ÀøGM5rUv20130710_00306_st  Ksb322@딂FY Û?…­@€E£²ö=À!à                  ÀÀøÀÀ€ÀøGM5rUv20130710_00308_st  Ksb322@딂Iè »?ͽ@€E£Rö=¥L                  ÀÀøÀÀ€ÀøGM5rUv20130710_00310_st  Ksb322@딂MaýÌ?É+@€E¢¶\=­±                  ÀÀøÀÀ€ÀøGM5rUv20130710_00312_st  Ksb322@딂P·­×?
Ú:@€E¢O==ñh                  ÀÀøÀÀ€ÀøGM5rUv20130710_00314_st  Ksb322@딂T ž[?ÆX@€E¡‡®=·¼8                  ÀÀøÀÀ€ÀøGM5rUv20130710_00316_st  Ksb322@딂Wy^;?êî@€E¡çì>Ë                  ÀÀøÀÀ€ÀøGM5rUv20130805_00016_st  Ksb322@뗿sæ'?zû™@€E³V)=‹)\                  ÀÀøÀÀ€ÀøGM5rUv20130805_00018_st  Ksb322@뗿Fi?ƒ®i@€E³rÃ=µ@¤                  ÀÀøÀÀ€ÀøGM5rUv20130805_00020_st  Ksb322@뗿eýá?†t@€E³Ã=˜(4                  ÀÀøÀÀ€ÀøGM5rUv20130805_00022_st  Ksb322@뗿¥é3?"êÑ@€E±Ñ)=ðŽ©                  ÀÀøÀÀ€ÀøGM5rUv20130805_00024_st  Ksb322@뗿
‡}?l@€E±Ëá>ÜÒ                  ÀÀøÀÀ€ÀøGM5rUv20130805_00026_st  Ksb322@뗿^z4?r''@€E°÷f=°Þ|                  ÀÀøÀÀ€ÀøGM5rUv20130805_00472_st  Ksb322@ë—Ã@b 1?0¸è@€E¡œ{=Ö	C                  ÀÀøÀÀ€ÀøGM5rUv20130805_00474_st  Ksb322@ë—ÃCÝ4¤?3ì@€E¡™=·ýh                  ÀÀøÀÀ€ÀøGM5rUv20130805_00476_st  Ksb322@ë—ÃG8=´?9ÂX@€E¢š=ÀNL                  ÀÀøÀÀ€ÀøGM5rUv20130805_00478_st  Ksb322@ë—ÃJ7?4ù@€E¢.=¾ìÈ                  ÀÀøÀÀ€ÀøGM5rUv20130805_00480_st  Ksb322@ë—ÃN*°X?2
[@€E¢\=¥¹                   ÀÀøÀÀ€ÀøGM5rUv20130805_00482_st  Ksb322@ë—ÃQ¾
Â?/oò@€E¡¶×=ÅÓÀ                  ÀÀøÀÀ€ÀøGM5rUv20130806_00481_st  Ksb322@ë—ãY)¼è?%Zz@€EŸí==ŸÝ<                  ÀÀøÀÀ€ÀøGM5rUv20130806_00483_st  Ksb322@ë—ã\?"ÃI@€EŸÞ¸=ª†                  ÀÀøÀÀ€ÀøGM5rUv20130806_00485_st  Ksb322@ë—ã_¹¾Ó?LV@€E =="U"                  ÀÀøÀÀ€ÀøGM5rUv20130806_00487_st  Ksb322@ë—ãcÇ?0K±@€EŸ»ì=–ÆÄ                  ÀÀøÀÀ€ÀøGM5rUv20130806_00489_st  Ksb322@ë—ãfeŒ?0ïê@€EŸ7H=ˆH\                  ÀÀøÀÀ€ÀøGM5rUv20130806_00491_st  Ksb322@ë—ãiºC]?5Ð)@€EŸâ3=¦dd                  ÀÀøÀÀ€ÀøGM5rUv20130807_00377_st  Ksb322@ë˜ÀÍ?8ì@€Eš=šEÔ                  ÀÀøÀÀ€ÀøGM5rUv20130807_00379_st  Ksb322@ë˜ÓÞD?@Õh@€E'/q=Žü                  ÀÀøÀÀ€ÀøGM5rUv20130807_00381_st  Ksb322@ë˜Æçup?W²@€E' f>(D²                  ÀÀøÀÀ€ÀøGM5rUv20130807_00383_st  Ksb322@ë˜ÊBŽ›?RË>@€E'†á>ë                  ÀÀøÀÀ€ÀøGM5rUv20130807_00385_st  Ksb322@ë˜͖2?5|@€E'•=t´                  ÀÀøÀÀ€ÀøGM5rUv20130807_00387_st  Ksb322@ë˜Ðñ$?V*y@€ELH>ª                  ÀÀøÀÀ€ÀøGM5rUv20130809_00673_st  Ksb322@ë˜F
"óð?…£™@€Etw…=¬4d                  ÀÀøÀÀ€ÀøGM5rUv20130809_00675_st  Ksb322@ë˜F
˜êr?ŒäL@€EuD=×Fà                  ÀÀøÀÀ€ÀøGM5rUv20130809_00677_st  Ksb322@ë˜Fˆ
€?‹$@€EvQH=ÕúÊ                  ÀÀøÀÀ€ÀøGM5rUv20130809_00679_st  Ksb322@ë˜F±˜i?‰‹›@€Et¤Í=Âp                  ÀÀøÀÀ€ÀøGM5rUv20130809_00681_st  Ksb322@ë˜FúîH?…³ó@€Et=µ¤                  ÀÀøÀÀ€ÀøGM5rUv20130809_00683_st  Ksb322@ë˜F+j<?÷@€Es
)=¨Ó|                  ÀÀøÀÀ€ÀøGM5rUv20130821_00454_st  Ksb322@ë™Âçöä£?!@€Eœ®)=²XÄ                  ÀÀøÀÀ€ÀøGM5rUv20130821_00456_st  Ksb322@ë™Âë®q?#5@€Eœà×=ºµØ                  ÀÀøÀÀ€ÀøGM5rUv20130821_00458_st  Ksb322@ë™Âîàå?$€@€EœÙ{=¾ã                  ÀÀøÀÀ€ÀøGM5rUv20130821_00460_st  Ksb322@ë™Âòs?"˜å@€EœÙì=«a                  ÀÀøÀÀ€ÀøGM5rUv20130821_00462_st  Ksb322@ë™ÂõP.l?åñ@€EœR=¼(,                  ÀÀøÀÀ€ÀøGM5rUv20130821_00464_st  Ksb322@ë™Âø¹9È?% ê@€Eœì=¥AÈ                  ÀÀøÀÀ€ÀøGM5rUv20130831_00210_st  Ksb322@ë›Þà ?JMH@€E•Qì=–€                  ÀÀøÀÀ€ÀøGM5rUv20130831_00212_st  Ksb322@ë›âL<?U8>@€E•B×=¯îœ                  ÀÀøÀÀ€ÀøGM5rUv20130831_00214_st  Ksb322@ë›å˜Ç?Sè˜@€E•´¤=Ãåà                  ÀÀøÀÀ€ÀøGM5rUv20130831_00216_st  Ksb322@ë›é6$?`hÏ@€E–7ö='rT                  ÀÀøÀÀ€ÀøGM5rUv20130831_00218_st  Ksb322@ë›ìǃã?U@h@€E–U\=£ßØ                  ÀÀøÀÀ€ÀøGM5rUv20130831_00220_st  Ksb322@ë›ðGú?VL@€E–&q=ÁìÀ                  ÀÀøÀÀ€ÀøGM5rUv20130831_00378_st  Ksb322@ë›V7t‹?¢ @€E—4Í>.‡]                  ÀÀøÀÀ€ÀøGM5rUv20130831_00380_st  Ksb322@ë›YwµÄ?ˆhÊ@€E—Eö=š\È                  ÀÀøÀÀ€ÀøGM5rUv20130831_00382_st  Ksb322@ë›\ÉõW?ŸT@€E—†H=S—                  ÀÀøÀÀ€ÀøGM5rUv20130831_00384_st  Ksb322@ë›`'G?ëV@€E—v
=XZð                  ÀÀøÀÀ€ÀøGM5rUv20130831_00386_st  Ksb322@ë›c*ÂK?ƒ6 @€E–´=åôW                  ÀÀøÀÀ€ÀøGM5rUv20130831_00388_st  Ksb322@ë›f"ê2?—͵@€E–Í="EX                  ÀÀøÀÀ€ÀøGM5rUv20130901_00498_st  Ksb322@ë›#'ÄàD?{;H@€EžŸÍ=žÆ\                  ÀÀøÀÀ€ÀøGM5rUv20130901_00500_st  Ksb322@ë›#*ò÷?…H@€EŸÍ=‡€(                  ÀÀøÀÀ€ÀøGM5rUv20130901_00502_st  Ksb322@ë›#.B¨Ç?‰y@€EŸLf=·5                  ÀÀøÀÀ€ÀøGM5rUv20130901_00504_st  Ksb322@ë›#1}!?"Ô@€EŸ.¤=‰X                  ÀÀøÀÀ€ÀøGM5rUv20130901_00506_st  Ksb322@ë›#4ˤ.?|Ì£@€E f=˜Ä                  ÀÀøÀÀ€ÀøGM5rUv20130901_00508_st  Ksb322@ë›#8·?zy|@€E s=Ò¦Ì                  ÀÀøÀÀ€ÀøGM5rUv20130902_00364_st  Ksb322@ë›BŠ†{?^]â@€E•·=‹
x                  ÀÀøÀÀ€ÀøGM5rUv20130902_00366_st  Ksb322@ë›B"›=^?Aé«@€E"ºq="pÄ                  ÀÀøÀÀ€ÀøGM5rUv20130902_00368_st  Ksb322@ë›B—91û?Lõ¹@€E"vÍ=¨                  ÀÀøÀÀ€ÀøGM5rUv20130902_00370_st  Ksb322@ë›Bš"áy?R$h@€E";Ã=µÒH                  ÀÀøÀÀ€ÀøGM5rUv20130902_00372_st  Ksb322@ë›BžkÃ?G@f@€E"H=©7                  ÀÀøÀÀ€ÀøGM5rUv20130902_00374_st  Ksb322@ë›B¡uæ·?O	@€E"¹=©q                  ÀÀøÀÀ€ÀøGM5rUv20130927_00381_st  Ksb322@ëžbD³ÉF?‰¾_@€EŽÃ=ò#¬                  ÀÀøÀÀ€ÀøGM5rUv20130927_00383_st  Ksb322@ëžbH[?]è@€EŽ4¸=È©‹                  ÀÀøÀÀ€ÀøGM5rUv20130927_00385_st  Ksb322@ëžbK#ÕG?œ•,@€EŽ=­÷ø                  ÀÀøÀÀ€ÀøGM5rUv20130927_00387_st  Ksb322@ëžbN%\±?¢G‹@€E×=>Â                  ÀÀøÀÀ€ÀøGM5rUv20130927_00389_st  Ksb322@ëžbQ?bÁ?v@€EŽU¸=tÈ                  ÀÀøÀÀ€ÀøGM5rUv20130927_00391_st  Ksb322@ëžbT"Áñ?®Ò@€EŽS®=–_d                  ÀÀøÀÀ€ÀøGM5rUv20131007_00054_st  Ksb322@럟¬_Ó?bÿ"@€E²Ý\=°ôX                  ÀÀøÀÀ€ÀøGM5rUv20131007_00056_st  Ksb322@럟¯/­î?u¯?@€E³(q=Å1L                  ÀÀøÀÀ€ÀøGM5rUv20131007_00058_st  Ksb322@럟²I-Æ?_nÑ@€E´B)=Èî                  ÀÀøÀÀ€ÀøGM5rUv20131007_00060_st  Ksb322@럟µ‰.'?Vî¿@€Eµ%=š+                  ÀÀøÀÀ€ÀøGM5rUv20131007_00062_st  Ksb322@럟¸Õ"G?dß@€EµËì=£lÜ                  ÀÀøÀÀ€ÀøGM5rUv20131007_00064_st  Ksb322@럟¼,PÁ?qÖ¹@€E¶&š=šÄ<                  ÀÀøÀÀ€ÀøGM5rUv20140317_00333_st  Ksb322@ë³É¤Šž?D[@€E Hì= ò(                  ÀÀøÀÀ€ÀøGM5rUv20140317_00335_st  Ksb322@ë³É§­Î°?Sr@€E I×>h                  ÀÀøÀÀ€ÀøGM5rUv20140317_00337_st  Ksb322@ë³É«4Ä?JCv@€E ýÃ=†F|                  ÀÀøÀÀ€ÀøGM5rUv20140317_00339_st  Ksb322@ë³É®@R?H×»@€E¡hq=é Ï                  ÀÀøÀÀ€ÀøGM5rUv20140317_00341_st  Ksb322@ë³É±€uÜ?E«@€E¡R=¡ ´                  ÀÀøÀÀ€ÀøGM5rUv20140317_00343_st  Ksb322@ë³É´À[Ð?Uo@€E Ø)>ÂÓ                  ÀÀøÀÀ€ÀøGM5rUv20140325_00417_st  Ksb322@ë´ÊͶR?&Q @€Eœ?{=Èx                  ÀÀøÀÀ€ÀøGM5rUv20140325_00419_st  Ksb322@ë´ÊÑð}?/ÔI@€Eœ>ZB                  ÀÀøÀÀ€ÀøGM5rUv20140325_00421_st  Ksb322@ë´ÊԒÎú?"æ@€Eœaf=Ӆü                  ÀÀøÀÀ€ÀøGM5rUv20140325_00423_st  Ksb322@ë´Ê×µé±?ÏB@€E›°q=¾p|                  ÀÀøÀÀ€ÀøGM5rUv20140325_00425_st  Ksb322@ë´ÊÚ×Ý!?.@€E›:H=ÜoÄ                  ÀÀøÀÀ€ÀøGM5rUv20140325_00427_st  Ksb322@ë´ÊÞko?"a¡@€E›Dq=ÝÀý                  ÀÀøÀÀ€ÀøGM5rUv20140328_00518_st  Ksb322@ëµ,htÙ?G±E@€E'ð×=ºox                  ÀÀøÀÀ€ÀøGM5rUv20140328_00520_st  Ksb322@ëµ,lc›[?l¤@€Eƒk=–™¤                  ÀÀøÀÀ€ÀøGM5rUv20140328_00522_st  Ksb322@ëµ,oϐ÷?e¥Ï@€Eƒ4¸=¢H                  ÀÀøÀÀ€ÀøGM5rUv20140328_00524_st  Ksb322@ëµ,sIô@?N*	@€Eƒ9q=¼žô                  ÀÀøÀÀ€ÀøGM5rUv20140328_00526_st  Ksb322@ëµ,vÓì|?UÒY@€EƒUÍ=•—                  ÀÀøÀÀ€ÀøGM5rUv20140328_00528_st  Ksb322@ëµ,z'ó:?S!ë@€Eƒj…=µŸ                  ÀÀøÀÀ€ÀøGM5rUv20140511_00480_st  Ksb322@뺥•'Y‹?WNÄ@€E–@×=Ÿ–$                  ÀÀøÀÀ€ÀøGM5rUv20140511_00482_st  Ksb322@뺥˜b‡Š?`œv@€E–="z(                  ÀÀøÀÀ€ÀøGM5rUv20140511_00484_st  Ksb322@뺥›y=Y?Yzê@€E•é\=xï                  ÀÀøÀÀ€ÀøGM5rUv20140511_00486_st  Ksb322@뺥žÁ÷‡?b|…@€E•…¤>;                  ÀÀøÀÀ€ÀøGM5rUv20140511_00488_st  Ksb322@뺥¢Z¨?JA@€E•¦Ã=²%h                  ÀÀøÀÀ€ÀøGM5rUv20140511_00490_st  Ksb322@뺥¥?Z?:u@€E•ƒ¤=†o$                  ÀÀøÀÀ€ÀøGM5rUv20140512_00335_st  Ksb322@ëºÄ¤T£p?P r@€EŽÒ{=™íÌ                  ÀÀøÀÀ€ÀøGM5rUv20140512_00337_st  Ksb322@ëºÄ¨%¾V?>,|@€EÛÃ=|—ˆ                  ÀÀøÀÀ€ÀøGM5rUv20140512_00339_st  Ksb322@ëºÄ«G·$?W[½@€E3=¹ðô                  ÀÀøÀÀ€ÀøGM5rUv20140512_00341_st  Ksb322@ëºÄ®…3±?S™	@€EŒ3= =<                  ÀÀøÀÀ€ÀøGM5rUv20140512_00343_st  Ksb322@ëºÄ±á߄?há½@€E‹\=Ÿ                  ÀÀøÀÀ€ÀøGM5rUv20140512_00345_st  Ksb322@ëºÄ´ëiÆ?m
5@€E‹iH=}u8                  ÀÀøÀÀ€ÀøGM5rUv20140526_00769_st  Ksb322@뼆+s¡?œ@€E¤Œ\=e'                  ÀÀøÀÀ€ÀøGM5rUv20140526_00771_st  Ksb322@뼆/0?*íI@€E¤×=^2P                  ÀÀøÀÀ€ÀøGM5rUv20140526_00773_st  Ksb322@뼆2c"à?)µ@€E¥`=Z8P                  ÀÀøÀÀ€ÀøGM5rUv20140526_00775_st  Ksb322@뼆5ؤœ?/MG@€E¥£…=¢ D                  ÀÀøÀÀ€ÀøGM5rUv20140526_00777_st  Ksb322@뼆9M#I?'ŸÚ@€E¥|==G­à                  ÀÀøÀÀ€ÀøGM5rUv20140526_00779_st  Ksb322@뼆<ƯÒ?.¢à@€E¥=l
                  ÀÀøÀÀ€ÀøGM5rUv20140528_00500_st  Ksb322@ë¼ÆbuE|?jÛã@€EƒÂ®=¨å"                  ÀÀøÀÀ€ÀøGM5rUv20140528_00502_st  Ksb322@ë¼Æe­¤?T­³@€Eƒ/=w&                   ÀÀøÀÀ€ÀøGM5rUv20140528_00504_st  Ksb322@ë¼ÆiÅ?[l.@€E'÷=™îÐ                  ÀÀøÀÀ€ÀøGM5rUv20140528_00506_st  Ksb322@ë¼Æl'z?TkN@€E'ÍR="æ|                  ÀÀøÀÀ€ÀøGM5rUv20140528_00508_st  Ksb322@ë¼ÆoàR'?F¾ˆ@€Eƒ-\='ÈÄ                  ÀÀøÀÀ€ÀøGM5rUv20140528_00510_st  Ksb322@ë¼ÆsHAb?Ji§@€Eƒ‹Í= 	Œ                  ÀÀøÀÀ€ÀøGM5rUv20140604_00440_st  Ksb322@ë½¢è¼Ò"?YØê@€E‡ãR>¿g                  ÀÀøÀÀ€ÀøGM5rUv20140604_00442_st  Ksb322@ë½¢ë÷ªœ?GÈ@€E†…)>ým                  ÀÀøÀÀ€ÀøGM5rUv20140604_00444_st  Ksb322@ë½¢ï4K?R?é@€E†\=Œ(4                  ÀÀøÀÀ€ÀøGM5rUv20140604_00446_st  Ksb322@ë½¢òWü?OR@€E†r¸=؂~                  ÀÀøÀÀ€ÀøGM5rUv20140604_00448_st  Ksb322@ë½¢õ|(š?:0@€E†'=Í:"                  ÀÀøÀÀ€ÀøGM5rUv20140604_00450_st  Ksb322@ë½¢øŸ(z?T1ñ@€E‡¤=µl                  ÀÀøÀÀ€ÀøGM5rUv20140607_00613_st  Ksb322@ë¾~œóÁ?h€¯@€EI¥×=¬ø                  ÀÀøÀÀ€ÀøGM5rUv20140607_00615_st  Ksb322@ë¾'_5›?ru›@€EF@f=¯ûä                  ÀÀøÀÀ€ÀøGM5rUv20140607_00617_st  Ksb322@ë¾…£¸¬?d½@€EEŠ=¨ÃT                  ÀÀøÀÀ€ÀøGM5rUv20140607_00619_st  Ksb322@뾉\á?ue@€EHFR=€(¡                  ÀÀøÀÀ€ÀøGM5rUv20140607_00621_st  Ksb322@뾌bÏX?jfë@€EJÔ==ÀÀø                  ÀÀøÀÀ€ÀøGM5rUv20140607_00623_st  Ksb322@뾏²À\?gþ:@€EL—q=¸8H                  ÀÀøÀÀ€ÀøGM5rUv20140615_00169_st  Ksb322@ë¿	)âg?h«@€E®Í=nêp                  ÀÀøÀÀ€ÀøGM5rUv20140615_00171_st  Ksb322@ë¿	,ì\µ?MŸ#@€E®ì
=‰f<                  ÀÀøÀÀ€ÀøGM5rUv20140615_00173_st  Ksb322@ë¿	0<«?E,™@€E®÷š=¼Tì                  ÀÀøÀÀ€ÀøGM5rUv20140615_00175_st  Ksb322@ë¿	3ª·y?q.@€E¯H={|h                  ÀÀøÀÀ€ÀøGM5rUv20140615_00177_st  Ksb322@ë¿	7œ(?n?@€E®Õ{=Fï                  ÀÀøÀÀ€ÀøGM5rUv20140615_00179_st  Ksb322@ë¿	:gª‰?€œ@€E®ÿá=†³‰                  ÀÀøÀÀ€ÀøGM5rUv20140619_00697_st  Ksb322@뿅˜˜m?c)¶@€E¢U¤=Ê:                  ÀÀøÀÀ€ÀøGM5rUv20140619_00699_st  Ksb322@뿅œ¦ÿ´?dC5@€E¢="ŸX                  ÀÀøÀÀ€ÀøGM5rUv20140619_00701_st  Ksb322@뿅Ÿ÷Ò4?OíÍ@€E¢()=                  ÀÀøÀÀ€ÀøGM5rUv20140619_00703_st  Ksb322@뿅£É˜æ?N€ @€E¢Y==B                  ÀÀøÀÀ€ÀøGM5rUv20140619_00705_st  Ksb322@뿅§møV?KF@€E£…=¬"T                  ÀÀøÀÀ€ÀøGM5rUv20140619_00707_st  Ksb322@뿅«-J'?@œI@€E£{=ŒT                  ÀÀøÀÀ€ÀøGM5rUv20140621_00542_st  Ksb322@ë¿ÃýÒÂ?;ß}@€E•m…=Ü                   ÀÀøÀÀ€ÀøGM5rUv20140621_00544_st  Ksb322@ë¿ÄG-;?^¯µ@€E"É…>!Xõ                  ÀÀøÀÀ€ÀøGM5rUv20140621_00546_st  Ksb322@ë¿Ä¥†?-ý˜@€E"ÍH=­\\                  ÀÀøÀÀ€ÀøGM5rUv20140621_00548_st  Ksb322@ë¿ÄtŒ?8S@€E" {=¹ôÌ                  ÀÀøÀÀ€ÀøGM5rUv20140621_00550_st  Ksb322@ë¿Äų?$04@€E"0=ÔÐ                  ÀÀøÀÀ€ÀøGM5rUv20140621_00552_st  Ksb322@ë¿Äìâ—?2-g@€E"ô{=îÇ/                  ÀÀøÀÀ€ÀøGM5rUv20140624_00653_st  Ksb322@ëÀ&ÞFw3?+FÉ@€Eyå…=¥d                  ÀÀøÀÀ€ÀøGM5rUv20140624_00655_st  Ksb322@ëÀ&á©£R?)'ï@€E|‹š=Íþ/                  ÀÀøÀÀ€ÀøGM5rUv20140624_00657_st  Ksb322@ëÀ&äõȚ?<@ë@€E{ï=œø                  ÀÀøÀÀ€ÀøGM5rUv20140624_00659_st  Ksb322@ëÀ&è
Ÿ?(V¤@€E| =¯y$                  ÀÀøÀÀ€ÀøGM5rUv20140624_00661_st  Ksb322@ëÀ&ìg?8ö
@€E~Òf=…d                  ÀÀøÀÀ€ÀøGM5rUv20140624_00663_st  Ksb322@ëÀ&ïf9ñ?5'œ@€Ea
=›¡€                  ÀÀøÀÀ€ÀøGM5rUv20140628_00224_st  Ksb322@ëÀ¡O\?P=@€E˜ºì="Õô                  ÀÀøÀÀ€ÀøGM5rUv20140628_00226_st  Ksb322@ëÀ¡R"5?C'Ù@€E˜ÆR=£À`                  ÀÀøÀÀ€ÀøGM5rUv20140628_00228_st  Ksb322@ëÀ¡U»]å?MØl@€E˜³
=£ëP                  ÀÀøÀÀ€ÀøGM5rUv20140628_00230_st  Ksb322@ëÀ¡XêL?eù@€E—á®=¡†X                  ÀÀøÀÀ€ÀøGM5rUv20140628_00232_st  Ksb322@ëÀ¡\>Ê?`/S@€E—,{=¯l                  ÀÀøÀÀ€ÀøGM5rUv20140628_00234_st  Ksb322@ëÀ¡_zn±?bÒc@€E—IÍ=býè                  ÀÀøÀÀ€ÀøGM5rUv20140628_00794_st  Ksb322@ëÀ§ª²p«?F5Ý@€El4="†È                  ÀÀøÀÀ€ÀøGM5rUv20140628_00796_st  Ksb322@ëÀ§®:.?6wL@€Ejù®=œá                  ÀÀøÀÀ€ÀøGM5rUv20140628_00798_st  Ksb322@ëÀ§±€Ñ!?G.«@€Ej¦á=¨è                  ÀÀøÀÀ€ÀøGM5rUv20140628_00800_st  Ksb322@ëÀ§´ý¨?.ùZ@€Eiö=Œ/D                  ÀÀøÀÀ€ÀøGM5rUv20140628_00802_st  Ksb322@ëÀ§¸æ?/ŸÍ@€Ek>=£GL                  ÀÀøÀÀ€ÀøGM5rUv20140628_00804_st  Ksb322@ëÀ§»äÒÓ?6Yü@€Ek ==–"                  ÀÀøÀÀ€ÀøGM5rUv20140701_00571_st  Ksb322@ëÁ´xó\?vÿ›@€EˆÌH=R?                  ÀÀøÀÀ€ÀøGM5rUv20140701_00573_st  Ksb322@ëÁ¸^ ?d‡È@€E‡{=k¹'                  ÀÀøÀÀ€ÀøGM5rUv20140701_00575_st  Ksb322@ëÁ»§*Ò?rwb@€E†éö=§>4                  ÀÀøÀÀ€ÀøGM5rUv20140701_00577_st  Ksb322@ëÁ¾þ'¹?Y©å@€E†"=o¼8                  ÀÀøÀÀ€ÀøGM5rUv20140701_00579_st  Ksb322@ëÁÂ̹?A¾m@€E†9¤=¤&È                  ÀÀøÀÀ€ÀøGM5rUv20140701_00581_st  Ksb322@ëÁÆh"¿?A1å@€E†<=>í                  ÀÀøÀÀ€ÀøGM5rUv20140703_01141_st  Ksb322@ëÁJOÃA‰?÷®E@€E…ÁH=…È                  ÀÀøÀÀ€ÀøGM5rUv20140703_01143_st  Ksb322@ëÁJSžÓj?Ï%,@€E…¤=¶OÔ                  ÀÀøÀÀ€ÀøGM5rUv20140703_01145_st  Ksb322@ëÁJWBB?ÁaÙ@€E†,=>ÀÁ                  ÀÀøÀÀ€ÀøGM5rUv20140703_01147_st  Ksb322@ëÁJZW?¨[Q@€E†K=™Ä                  ÀÀøÀÀ€ÀøGM5rUv20140703_01149_st  Ksb322@ëÁJ]å¹X?¤­"@€E‡<…=¼                  ÀÀøÀÀ€ÀøGM5rUv20140703_01151_st  Ksb322@ëÁJatˆ?Ûõ‰@€Eˆ‰=ÌÔ¾                  ÀÀøÀÀ€ÀøGM5rUv20140906_00262_st  Ksb322@ëÉdÿm£Ç?U@€E¡p\=³¯v20140906_00262_st@þn˜<#×
?Ó«?Ŕ[Á@ñ/?àGM5rUv20140906_00264_st  Ksb322@ëÉeÅË?Ka±@€E¡¤=Ákx                  ÀÀøÀÀ€ÀøGM5rUv20140906_00266_st  Ksb322@ëÉe¾ñB?XŽ@€E¡!\=»€~                  ÀÀøÀÀ€ÀøGM5rUv20140906_00268_st  Ksb322@ëÉe	9Ÿ´?|îÎ@€E¢=KLv20140906_00268_st@üõÃ<#×
?Ò""±Åm©Á@ïC–?àGM5rUv20140906_00270_st  Ksb322@ëÉe½Û?cÎ@€E ÂÍ=ª4Ôv20140906_00270_st@ù©ü<#×
?ÛòÖe{ýÁAë…?àGM5rUv20140906_00272_st  Ksb322@ëÉeú´g?oµÖ@€EŸÕö=«dlv20140906_00272_st@ø¬<#×
?ؑ¬Ï³«Á@ï?àGM5rUv20140926_00247_st  Ksb322@ëËâ•Úݲ?Oæ.@€E¸¨¸>1Hv20140926_00247_st@ýOß<#×
?Қ¹þ ˜Á@û+?àGM5rUv20140926_00249_st  Ksb322@ëË⚥™?Q÷@€E¸›==¯ïtv20140926_00249_stA33<#×
?é
!:tÁA(ö?àGM5rUv20140926_00251_st  Ksb322@ëËâŸoÂ?GZr@€E·ó¤=ªù,v20140926_00251_stAIº<#×
?Ò
gµ<ÝÁAIº?àGM5rUv20140926_00253_st  Ksb322@ëËâ¤H¿a?Njæ@€E·Ë>ÉJv20140926_00253_st@ýÒò<#×
?Ú4°"jÁ@ò\?àGM5rUv20140926_00255_st  Ksb322@ëËâ©!V½?3®>@€E¸=ÕLÛv20140926_00255_st@ùûç<#×
?ՓúcW¼~Á@õ7L?àGM5rUv20140926_00257_st  Ksb322@ëËâ­êê?<[%@€E¹yš=šôv20140926_00257_st@ø1'<#×
?Ú¹ª'*Á@ôÝ/?àGM5rUv20150721_00157_st  Ksb322@ëñí!@—?9'Ÿ@€E©©=Œhv20150721_00157_stA&V<#×
?¿Ì\;rËÁA&V?ÐGM5rUv20150721_00159_st  Ksb322@ëñðD€ã?>ƒ"@€E«i)=0¼?,Ðw@È£×/¾¦éyE­´REÓuB(ž¸v20150721_00159_stA%%<#×
?ÄuõÅ©Ï¿ÁA%%?ÐGM5rUv20150721_00161_st  Ksb322@ëñów¬	?J÷\@€E¬Í=)P?àád@{.¾° ÅE¶YC°bB/A.ÀR<m#¾v20150721_00161_stA%/<#×
?¾î<ß0@ÁA%/?ÐGM5rUv20150721_00163_st  Ksb322@ëñöÞ
'?G™Ò@€E¬=´žX?"Ù¥@ f¾'JE®y
CÇ+Dø$ZA/q<]¾Œv20150721_00163_stA&õÃ<#×
?Å^icŸÂÁA&õÃ?ÐGM5rUv20150721_00165_st  Ksb322@ëñú —û?PÓÕ@€E¬)=ëk¿=¡5m@ˆQì5¾ A‰E³ŠEE`Dù*ÁA.£<žHv20150721_00165_stA-\)<#×
?¸ðÔ
ñŽÁA-\)?ÐGM5rUv20150721_00167_st  Ksb322@ëñýœ8?bñu@€E«Ö¸=åƒi?(q?³33e¾ž¸RE®7šD‹-HDù sA.†R<Spúv20150721_00167_stA.<#×
?¿Ì\;rË¿€A.†R?Šn@GM5rUv20150725_00241_st  Ksb322@ëñ¡=O+a?%C)@€E¶ñá=›ÄBÆß÷AÄÌÍ1¾»çmE½k
DŠÖòB3Påv20150725_00241_stA%&é<#×
?¾î<ß0@ÁA%&é?ÐGM5rUv20150725_00243_st  Ksb322@ëñ¡A"? ý@€E·
=£üD'êËAs®0¾¯²E¼{EÔ-B*m'v20150725_00243_stA&bN<#×
?Ä]b)nÐÁA&bN?ÐGM5rUv20150725_00245_st  Ksb322@ëñ¡Dmˆ?×O@€E¶«==¦îP?Ã$c@â=q/¾»dZE¼÷
CLÍB^5v20150725_00245_stA*9X<#×
?"…vmØÁA*9X?ÐGM5rUv20150725_00247_st  Ksb322@ëñ¡G¼''?­Î@€EµÍH=¬½ì>ŒÜp@G®g¾˜"uE½‰HC›¦DøCLA2¦ó<'‡;v20150725_00247_stA)o<#×
?Å^icŸÂÁA)o?ÐGM5rUv20150725_00249_st  Ksb322@ëñ¡KA? .ö@€E¶(H=ÁŒ¬?ÒwOA £×7¾´¼jE¾1…EI#Dùmv20150725_00249_stA%™š<#×
?À³o´îzbÁA%™š?ÐGM5rUv20150725_00251_st  Ksb322@ëñ¡NzF˜?!lÖ@€EµÚ3=¹½È?‰ñ
@¦ffg¾©ûçE¾€áD‹Dù?;v20150725_00251_stA&Z<#×
?¿Ì\;rËÁA&Z?ÐGM5rUv20150725_00937_st  Ksb322@ëñ§p™ {?4W@€E¾¦¸=º v20150725_00937_stA+™š<#×
?¶¿1C"š;ÁA+™š?ÐGM5rUv20150725_00939_st  Ksb322@ëñ§s¸~·?$ÍØ@€E¿Q=œfxv20150725_00939_stA%©ü<#×
?¿Œº2{ÁA%©ü?ÐGM5rUv20150725_00941_st  Ksb322@ëñ§vóÌì?çó@€E¿Bš=¿?
zìA33/¾"záEÄöfC™šB)jv20150725_00941_stA)ó¶<#×
?¾î<ß0@ÁA)ó¶?ÐGM5rUv20150725_00943_st  Ksb322@ëñ§z2Í?(²@€E¾y\=šÚp?˜y@"(ög¾Š=qE¿°CÕDøXA1Bù<rßuv20150725_00943_stA';d<#×
?Å^icŸÂÁA';d?ÐGM5rUv20150725_00945_st  Ksb322@ëñ§}dÏã?'¦@€E¾Â®=˜dœv20150725_00945_stA)Oß<#×
?…?…›ÁA)Oß?ÐGM5rUv20150725_00947_st  Ksb322@ëñ§€ßQ?+Ve@€E¾G=Ž7"?aä@\(öb¾ß;E¿jRDŠùDù†ÉA0†<r v20150725_00947_stA#®<#×
?ÁŸjǾµÁA#®?ÐGM5rUv20150807_00400_st  Ksb322@ëóC?ÓÅd?e—á@€E‰žq>
Et<ÿq†?°£×2¾¶È´EŒïHDŠ£®B4A5:<±wáv20150807_00400_stA4A‰<#×
?¿Ì\;rË¿€A5:?–.ü GM5rUv20150807_00402_st  Ksb322@ëóCBåÐ?\"@€Eˆõ)=f͏v20150807_00402_stA4ñª<#×
?ª®PÖ+óÅ¿€A4ñª?àGM5rUv20150807_00404_st  Ksb322@ëóCE«»…?'8'@€Eˆ\=Qñw>x•Ï?¼(ö/¾œ(öE‰á\CÁHB&éA5h<ë;ðv20150807_00404_stA5&é<#×
?¾î<ß0@¿€A5h?g~GM5rUv20150807_00406_st  Ksb322@ëóCH¾Àp?[tV@€Eˆ'®=xÃÀ@'?ï\)f¾–Eˆ«qCªÁDø-PA5_]<½:-v20150807_00406_stA4Iº<#×
?ÁŸjǾµ¿€A5_]?—§E GM5rUv20150807_00408_st  Ksb322@ëóCK"]Æ?V<A@€E‰R=»¨9=†1?Æff4¾¹Û#EŒ^=E-yDøà‹A5Ò<Ù¶v20150807_00408_stA5/<#×
?¸ðÔ
ñŽ¿€A5Ò?'»6ÀGM5rUv20150807_00410_st  Ksb322@ëóCNx"ü?ZMq@€E‰d®=£U˜?£¦K?"33f¾µÂE‹xÍD‹@jDù*ÑA5<…Ú|v20150807_00410_stA4V<#×
?¿Ì\;rË¿€A5?»O€GM5rUv20150906_00321_st  Ksb322@ë÷œÝñ¸?"B*@€E‹¼f=9Ké?¤ËÆ?ŒÌÍ1¾Ã•EŒÐfDŠ"DB9ì‹A@÷<ç+¹v20150906_00321_stA?ƨ<#×
?¹ÝÎÄ2
"¿€A@÷?œåw GM5rUv20150906_00323_st  Ksb322@ë÷Ÿê`Ü?~þ–@€E‹Ó¸=_¦ð?T?â\0¾·ÎÙEŒà)EàîB0šA@•=@¶v20150906_00323_stA@-<#×
?¿Ì\;rËA@•?¢HÀGM5rUv20150906_00325_st  Ksb322@ë÷¢¤?'É@€EŒ¥Ã=¬
=£íp?ºáH0¾ÎÙE‹ï3CXRB%ƨA?²a=!iÿv20150906_00325_stA?33<#×
?Ã
¬ÏïP«¿€A?²a?¤-?àGM5rUv20150906_00327_st  Ksb322@ë÷¥¯ò¡?'û@€EŒJ×=À@=???@h¾­VE‹ÍC Dø'A@ƒ =ã3v20150906_00327_stA?²<#×
?Å^icŸÂ¿€A@ƒ ?¢<f`GM5rUv20150906_00329_st  Ksb322@ë÷®jf{?š•¬@€EŒ›¸=éM×@HÿX?™™š6¾Æ$ÝEÓšE?DDù$ÕA@½û=v20150906_00329_stA@í'<#×
?·Œwí,ÁB¿€A@½û?¡Áƒ GM5rUv20150906_00331_st  Ksb322@ë÷±Cd.?'›ÿ@€E=é>ßZp?'\g¾Ç®E´=D‹cdDùš^A@8<ë"|v20150906_00331_stA?‰7<#×
?ÄuõÅ©Ï¿¿€A@8?ro€GM5rUv20150907_00373_st  Ksb322@ë÷"',M?g@@€EŽ®=®?¸?xލ?^¸R2¾¹XEŽñ3DŠB633A@i<£fdv20150907_00373_stA@MÓ<#×
?É
,î‰忀A@i?"l̀GM5rUv20150907_00375_st  Ksb322@ë÷"•Šñ‹?e¶s@€EŒwH=·2@É?fff0¾ŒÌÍEK3Eã…B/ƨA?ó<¡¾v20150907_00375_stA@1'<#×
?¿Ì\;rË¿€A?ó?"#÷ÀGM5rUv20150907_00377_st  Ksb322@ë÷"˜®GQ?odÛ@€EŒeì=‡6>Ÿ*]?Ñë…0¾/E‹\C˜B#°!A@©
<Î0v20150907_00377_stA?÷Ï<#×
?É/ÆgE¦€¿€A@©
?™Æ GM5rUv20150907_00379_st  Ksb322@ë÷"›úA¥?hC`@€EŒ]Í=zÐ@°X^?xQìe¾bNEŒöC¸ÕDøgøA@j{<|Üãv20150907_00379_stA?Òò<#×
?ÑLgi¿€A@j{?›œ`GM5rUv20150907_00381_st  Ksb322@ë÷"Ÿ>"J?€ƒ(@€EŒÍ{=µrD?ðÃ?ýp¤7¾¢ÐåEŒêöEA;Dù
AA.=
Ÿv20150907_00381_stA?çm<#×
?¨¹¯à~¿€AA.?¢SàGM5rUv20150907_00383_st  Ksb322@ë÷"¢—ÏÀ?±-@€E3='£4<	øë?n{e¾¥ãTE\D‹ODùz¸A@sN<™jv20150907_00383_stA?<#×
?¹ÝÎÄ2
"¿€A@sN?"#­@GM5rUv20160710_00634_st  Ksb322@ì…`'a—?>D @€E¹š=¯3ˆ=‡5‰?þ¸R8¾ˆ1'EI×DŠÌ9B=SøAu§@=–jˆ                  ÀÀøÀÀ€Au§@?²ÍQGM5rUv20160710_00636_st  Ksb322@ì…c÷KQ?9N@€Ec=¨(¤?ó-b?ôzá6¾Š=qEáE×/B8A‰Av—=zVˆ                  ÀÀøÀÀ€Av—?¯JÑGM5rUv20160710_00638_st  Ksb322@ì…gš£°?*»ˆ@€E€—š=Þ׋>ž¸@G®4¾†$ÝE€»…CàB+àBAx9}=˜Å                  ÀÀøÀÀ€Ax9}?³X GM5rUv20160710_00640_st  Ksb322@ì…kω?0%z@€E»®=×åÉ?ˆ¦?ª=qf¾›¥ãE!ìCT¼Dø´9Av3ï=#>Ç                  ÀÀøÀÀ€Av3ï?¤gØàGM5rUv20160710_00642_st  Ksb322@ì…nY4$?)Ej@€E~F)=ÀŠè?Í»@
=;¾£×
E{áEbDøêFAwl6=žÁ                  ÀÀøÀÀ€Awl6?³Ø3 GM5rUv20160710_00644_st  Ksb322@ì…q»äÈ?Z@€E|·
=¸Eð?…ß?ù™še¾­'hEzµìD‹'mDùª%AuÅ =|Ü                   ÀÀøÀÀ€AuÅ ?¯›"GM5rUv20170620_01073_st  Ksb322@ìH©¼zí?"Yá@€E˜¤=Y+ÿ                  ÀÀøÀÀ€ÀøGM5rUv20170620_01077_st  Ksb322@ìH©Â· ?–˜—@€E—ß=kà                  ÀÀøÀÀ€ÀøGM5rUv20170620_01079_st  Ksb322@ìH©Å'?e·
@€E—"×=l׀@'&@3×
f¾ŒÌÍE˜RCËDø£¦A…ïf>tÖx                  ÀÀøÀÀ€A…ïf?ΚÏGM5rUv20170620_01081_st  Ksb322@ìH©Çõî?uÏP@€E˜Q{=}Þ @¡)A@ˆQì<¾¨r°E–ÅšE"ÁDù$AƒÉÑ>«þ                  ÀÀøÀÀ€AƒÉÑ?Õ GM5rUv20170620_01083_st  Ksb322@ìH©Ê'4ö?u.ý@€E˜ýq=q=y?$—@N{f¾¨õÃE—JRD‹IDù )A†.<>|*…                  ÀÀøÀÀ€A†.<?υP GM5rUv20170628_01263_st  Ksb322@ìI©:h÷e?¶M	@€Eƒ23=³¶ô                  ÀÀøÀÀ€ÀøGM5rUv20170628_01267_st  Ksb322@ìI©@׬?‰±@€E'Ã=‡æÈ                  ÀÀøÀÀ€ÀøGM5rUv20170628_01269_st  Ksb322@ìI©M«õ<?r*Y@€E'´H=§Ï8@|‰X@ffd¾'ë…E'ìCŸ}DøÁªAƒ3>:½k                  ÀÀøÀÀ€Aƒ3?ÇW­`GM5rUv20170628_01271_st  Ksb322@ìI©Pz0É?©Ÿ@€E'â®=ƒZ´                  ÀÀøÀÀ€ÀøGM5rUv20170628_01273_st  Ksb322@ìI©S/gw?|¬x@€E'̏=Ô³•                  ÀÀøÀÀ€ÀøGM5rUv20180430_00421_st  Ksb322@ìoìÎaÝk?&÷É@€Eëޏ=§G`                  ÀÀøÀÀ€ÀøGM5rUv20180430_00423_st  Ksb322@ìoìшC?!¢¼@€Eì{=© È?È:@Y™š7¾j~úEê}E×+B0«A†¶]>n|®                  ÀÀøÀÀ€A†¶]?ÍϕÀGM5rUv20180430_00425_st  Ksb322@ìoìÔ é…?,	@€Eëó{= 2"                  ÀÀøÀÀ€ÀøGM5rUv20180430_00427_st  Ksb322@ìoì×A?0˜‡@€Eë¶3=¶zˆ                  ÀÀøÀÀ€ÀøGM5rUv20180430_00429_st  Ksb322@ìoìÙÇÒ<?0Ë@€Eë£)=Á¨´                  ÀÀøÀÀ€ÀøGM5rUv20180430_00431_st  Ksb322@ìoìÜÓ\?+êx@€Eë¯H=¨=T                  ÀÀøÀÀ€ÀøGM5rUv20180525_00619_st  Ksb322@ìsŠ–¬?yLÀ@€E²½H=¶@>ªOÓ@LÌÍ8¾Ÿ¾wE²Þ¸DŠÈöB4Ü)Aƒo¯>lîè                  ÀÀøÀÀ€Aƒo¯?͝ÝGM5rUv20180525_00621_st  Ksb322@ìs"£–?'6®@€E²!\=4°                  ÀÀøÀÀ€ÀøGM5rUv20180525_00623_st  Ksb322@ìs–Ò>ý?]÷D@€E²=ˆW¸                  ÀÀøÀÀ€ÀøGM5rUv20180525_00625_st  Ksb322@ìs™êŒÑ?[ã*@€E²P
=j×                  ÀÀøÀÀ€ÀøGM5rUv20180525_00627_st  Ksb322@ìsº6?b:@€E²|=s•Ð                  ÀÀøÀÀ€ÀøGM5rUv20180525_00629_st  Ksb322@ìs ¥6±?bŠ@€E²k3=c›ñ                  ÀÀøÀÀ€ÀøGM5rUv20180525_01192_st  Ksb322@ìs
@Lüˆ?V|!@€E­ö=xæÀ                  ÀÀøÀÀ€ÀøGM5rUv20180525_01194_st  Ksb322@ìs
Jé'æ?AÖZ@€E­¸='@ž@tzá5¾¦éyE¬ööEÆbB9·LA"aø>6›1                  ÀÀøÀÀ€A"aø?ÆÓf GM5rUv20180525_01196_st  Ksb322@ìs
M©ÌB?:ز@€E­éö=GŒ                  ÀÀøÀÀ€ÀøGM5rUv20180525_01198_st  Ksb322@ìs
Q0Cë?p*n@€E®Áì=§¦H                  ÀÀøÀÀ€ÀøGM5rUv20180525_01200_st  Ksb322@ìs
S÷
"?r+<@€E¬Š==eϨ                  ÀÀøÀÀ€ÀøGM5rUv20180525_01202_st  Ksb322@ìs
W	×o?¦Ï@€E®)>õ=                  ÀÀøÀÀ€ÀøGM5rUv20180728_00541_st  Ksb322@ì{XÂ#|?O+@€E‡
=Þò                  ÀÀøÀÀ€ÀøGM5rUv20180728_00545_st  Ksb322@ì{_š}?í@€EŒ_H=iÑA                  ÀÀøÀÀ€ÀøGM5rUv20180728_00547_st  Ksb322@ì{aæI¡?‹‹'@€EŠ‹š=rá                  ÀÀøÀÀ€ÀøGM5rUv20180728_00549_st  Ksb322@ì{dÑƇ?S8_@€E‹E=Š°@                  ÀÀøÀÀ€ÀøGM5rUv20180728_00551_st  Ksb322@ì{g˦\?YL@€EŒR=f¬                  ÀÀøÀÀ€ÀøGM5rUv20180730_00253_st  Ksb322@ì{A™"[?	€^@€EœLq=øt                  ÀÀøÀÀ€ÀøGM5rUv20180730_00255_st  Ksb322@ì{A™?á@€Eœ")=ÔW4@K5@`£×7¾–‡+Eœ=®EøB-49A†}`>gü8                  ÀÀøÀÀ€A†}`?Ìÿ‡GM5rUv20180730_00257_st  Ksb322@ì{AŸÐoÅ?Ó­@€El¸=ÿ¡(                  ÀÀøÀÀ€ÀøGM5rUv20180730_00259_st  Ksb322@ì{A£
¼G?]'@€E£)¤=ïÍ
                  ÀÀøÀÀ€ÀøGM5rUv20180730_00261_st  Ksb322@ì{A¦ˆU?!¨@€E Ì)=íöð                  ÀÀøÀÀ€ÀøGM5rUv20180730_00263_st  Ksb322@ì{A¨à^z?
ý½@€EuÃ=øL'                  ÀÀøÀÀ€ÀøGM5rUv20180815_00061_st  Ksb322@ì}?7–D?;Œ@€E—²\=Ô'                  ÀÀøÀÀ€ÀøGM5rUv20180815_00063_st  Ksb322@ì}?´ùF?2+@€E—\=Ãm´?(W@\)6¾¡ÊÁE—·…EnÉB"{A‡ŽÏ>¤ÈJ                  ÀÀøÀÀ€A‡ŽÏ?ԙ	@GM5rUv20180815_00065_st  Ksb322@ì}?"u˜ˆ?/ªI@€E—rá=À4                  ÀÀøÀÀ€ÀøGM5rUv20180815_00067_st  Ksb322@ì}?–où7?-|Â@€E—è==èA"Û@Âh¾Š=qEš€fCqìD÷äÕAˆ 1>œÖ                  ÀÀøÀÀ€Aˆ 1?ӂÚÀGM5rUv20180815_00069_st  Ksb322@ì}?™˜b7?(Íï@€E–R=¸o                  ÀÀøÀÀ€ÀøGM5rUv20180815_00071_st  Ksb322@ì}?œ]ùÛ?-nh@€E–&R=ß5þAj·@~{e¾ˆ´9E—fDŒ+¶Døá¢A‰/Ž>¬Šî                  ÀÀøÀÀ€A‰/Ž?Ց]ÀGM5rUv20180826_00229_st  Ksb322@ì~¡ñnØ%?.fu@€EñH=Ò_´>ù\}@^¸R8¾†$ÝESqDŠäœB?SøAˆ7T>o+£                  ÀÀøÀÀ€Aˆ7T?Íåt`GM5rUv20180826_00231_st  Ksb322@ì~¡ôµÉü?0à@€E……=½ ?ªFÞ@ÌÍ6¾ŒÌÍEÏìEïÏB8KÇA…hm>%¦W                  ÀÀøÀÀ€A…hm?Ä´ÊàGM5rUv20180826_00233_st  Ksb322@ì~¡÷ƒ.É?#ìJ@€Ey=¿¾ð                  ÀÀøÀÀ€ÀøGM5rUv20180826_00235_st  Ksb322@ì~¡ú}"»?0ºq@€E}×=¾ÿ?šTg@I™še¾‰º^E'¸C~wDø¢A‰:·>mL^                  ÀÀøÀÀ€A‰:·?Í©‹ÀGM5rUv20180826_00237_st  Ksb322@ì~¡ýt	'?6b:@€E«{=Uœ                  ÀÀøÀÀ€ÀøGM5rUv20180826_00239_st  Ksb322@ì~¢§DÓ?"b@€E·==š¼Ü@T.@˜õÃf¾œ¬EŽÎ)D‹QôDùˆ‹AŠ*V>¨˜¡                  ÀÀøÀÀ€AŠ*V?Õ GM5rUv20180828_00253_st  Ksb322@ì~áZ‹‡?/ˆÚ@€E'mÃ=ÍñÆ>ƒMû@`£×8¾¯²E'…DŠÁìB>oA….Ñ>L;¥                  ÀÀøÀÀ€A….Ñ?ɇt GM5rUv20180828_00257_st  Ksb322@ì~áa—YÎ?;É©@€E'¸=ÆCÀ@1·s@¸R4¾"záE'"=CïßB&ó¶Aˆ}ç>kX                  ÀÀøÀÀ€Aˆ}ç?íkGM5rUv20180828_00259_st  Ksb322@ì~ádþ?T²>@€E'$)=Ô²                  ÀÀøÀÀ€ÀøGM5rUv20180828_00261_st  Ksb322@ì~ágëa7?BzÂ@€E'}{=Îáú                  ÀÀøÀÀ€ÀøGM5rUv20180828_00263_st  Ksb322@ì~ák‰[3?7Vª@€E'Ə=À«l?9z‡@`e¾ ÄœEnD‹]ªDùlþAˆ2>x                  ÀÀøÀÀ€Aˆ2?Ï`GM5rUv20180907_00185_st  Ksb322@ì€"=io?#R@€Ež–>¤…                  ÀÀøÀÀ€ÀøGM5rUv20180907_00187_st  Ksb322@ì€"CŠÎû?qÿ@€EžH=û'Î                  ÀÀøÀÀ€ÀøGM5rUv20180907_00189_st  Ksb322@ì€"K²p€?W‡Æ@€E>Âô                  ÀÀøÀÀ€ÀøGM5rUv20180907_00191_st  Ksb322@ì€"VËù¾?OI@€Eœ{>
o                  ÀÀøÀÀ€ÀøGM5rUv20180907_00195_st  Ksb322@ì€"mì¿?<–n@€EœH=Ò_;                  ÀÀøÀÀ€ÀøGM5rUv20180907_00197_st  Ksb322@ì€"tÆp½?8ã}@€Eœe
=ïé?Ýb@×
e¾|í'E›VfC$•DöˆƒA†a>!óë                  ÀÀøÀÀ€A†a?Ä>}`GM5rUv20180907_00201_st  Ksb322@ì€"€ïôÅ?3Z@€E›i=ë¯                  ÀÀøÀÀ€ÀøGM5rUv20180909_00109_st  Ksb322@ì€`ÜàÛø?ƒ–²@€E"ÅÍ=™°Ä                  ÀÀøÀÀ€ÀøGM5rUv20180909_00111_st  Ksb322@ì€`à;Ÿ=?Žþµ@€E•=–]                  ÀÀøÀÀ€ÀøGM5rUv20180909_00113_st  Ksb322@ì€`ã¨[~?¡'@€E"º{=xŒ                  ÀÀøÀÀ€ÀøGM5rUv20180909_00115_st  Ksb322@ì€`æ™,?–"`@€E"V)=Ò                  ÀÀøÀÀ€ÀøGM5rUv20180909_00117_st  Ksb322@ì€`é»*8?ŒÛ@€E")\=¢Ø                  ÀÀøÀÀ€ÀøGM5rUv20180909_00119_st  Ksb322@ì€`ìçª?›lÑ@€E"Ñ3=§¢@                  ÀÀøÀÀ€ÀøGM5rUv20180912_00148_st  Ksb322@ì€À©"½?ö@€E›¸=Ûq2@>`@g®9¾›"ÑEÃDŠ·B1Ç®A‡€í>iš                  ÀÀøÀÀ€A‡€í?Í3Q GM5rUv20180912_00150_st  Ksb322@ì€À¬É×Ð?¶½@€ExR=¹Ä@Z×@c×
5¾©xÕE*REäfB-å`A†Õ.>K7                  ÀÀøÀÀ€A†Õ.?Éfà GM5rUv20180912_00152_st  Ksb322@ì€À¯ó"
?;"@€ErÍ=Æ>Ì                  ÀÀøÀÀ€ÀøGM5rUv20180912_00154_st  Ksb322@ì€À³¯!?$g@€E'¤=¯þì?	=Ö@E¸f¾‰7LE°¤C™šDøIA‰Ê>)¾ñ                  ÀÀøÀÀ€A‰Ê?Å7Þ GM5rUv20180912_00156_st  Ksb322@ì€À¶)?@€EOš=Þª                  ÀÀøÀÀ€ÀøGM5rUv20180912_00158_st  Ksb322@ì€À¹BÇ%?N<@€E)R=£ßx@Í
@333f¾‹Æ¨E×D‹DDùF¨AˆçÆ>OŠ¯                  ÀÀøÀÀ€AˆçÆ?ÉñUàGM5rUv20190807_00985_st  Ksb322@ì©æ²E—º?"—à@€E‹=°5                  ÀÀøÀÀ€ÀøGM5rUv20190807_00987_st  Ksb322@ì©æµg«`?›-+@€E‹©)=§3                  ÀÀøÀÀ€ÀøGM5rUv20190807_00989_st  Ksb322@ì©æ¼ºp?Ÿô?@€EŒZ…=-                  ÀÀøÀÀ€ÀøGM5rUv20190807_00991_st  Ksb322@ì©æ¿©÷?¥§@€EŒ"==†|œ                  ÀÀøÀÀ€ÀøGM5rUv20190807_00995_st  Ksb322@ì©æÆJ'?­xU@€EŒmš=Èò                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_195_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:23
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="190">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:10">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  190 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:23' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Ù¦…v20100408_00683_st  Ksb337@êÿër{7"?!õ¹@€E–­¸='æ´                  ÀÀøÀÀ€ÀøÙ¦…v20100408_00685_st  Ksb337@êÿëu.US?,A4@€E–‰R>Q9                  ÀÀøÀÀ€ÀøÙ¦…v20100509_00822_st  Ksb337@ëÌ®Û$©?E·p@€Eµ-¸>eږ                  ÀÀøÀÀ€ÀøÙ¦…v20100509_00824_st  Ksb337@ë̱`"?C¶}@€Eµ/R>-Š'                  ÀÀøÀÀ€ÀøÙ¦…v20100816_00357_st  Ksb337@ë#7q†?Òe@€E€£á>¸                  ÀÀøÀÀ€ÀøÙ¦…v20100816_00359_st  Ksb337@ë#çw?$é@€E€ß=ҝ                  ÀÀøÀÀ€ÀøÙ¦…v20110803_00563_st  Ksb337@ë<$KSf?S@€EŒ|=>RÀ                  ÀÀøÀÀ€ÀøÙ¦…v20110803_00565_st  Ksb337@ë<$	èþ?"@€EŒ'3=¹{,                  ÀÀøÀÀ€ÀøÙ¦…v20110804_00689_st  Ksb337@ë<E†*Ò?0d_@€E¥˜®=¡ë<                  ÀÀøÀÀ€ÀøÙ¦…v20110804_00691_st  Ksb337@ë<EÁ£ú?'ëæ@€E¦=Ҋƒ                  ÀÀøÀÀ€ÀøÙ¦…v20110807_00921_st  Ksb337@ë<¦,m@ö?9¿Ÿ@€E£H=˜¡                   ÀÀøÀÀ€ÀøÙ¦…v20110807_00923_st  Ksb337@ë<¦/RP?Côq@€E£Ë)=™"0                  ÀÀøÀÀ€ÀøÙ¦…v20110914_00352_st  Ksb337@ëAaì )–?r›5@€E¬á=µ•                  ÀÀøÀÀ€ÀøÙ¦…v20110914_00354_st  Ksb337@ëAa?PŒÉ@€E«˜Í=¦k$                  ÀÀøÀÀ€ÀøÙ¦…v20110925_00401_st  Ksb337@ëBÁ,øç2?nßæ@€EÀØ=>%Š6                  ÀÀøÀÀ€ÀøÙ¦…v20110925_00403_st  Ksb337@ëBÁ07?')@€EÀ:)=Õ?â                  ÀÀøÀÀ€ÀøÙ¦…v20110930_00331_st  Ksb337@ëCaÇðNÝ?‡Ì@€E«Ú==³Jä                  ÀÀøÀÀ€ÀøÙ¦…v20110930_00333_st  Ksb337@ëCaËՀû?pmV@€E«"®=¹ÅA                  ÀÀøÀÀ€ÀøÙ¦…v20111020_00115_st  Ksb337@ëEà´AÛ??î@€ELJ
>í{                  ÀÀøÀÀ€ÀøÙ¦…v20111020_00117_st  Ksb337@ëEà·tQ?@ÔK@€EÈ#ì>võ                  ÀÀøÀÀ€ÀøÙ¦…v20120229_00520_st  Ksb337@ëVkÏ.kÎ?#¨@€E¤N…=ÞGx                  ÀÀøÀÀ€ÀøÙ¦…v20120229_00522_st  Ksb337@ëVkÒC´‹?!$@€E¤Qq=¼ø                  ÀÀøÀÀ€ÀøÙ¦…v20120312_00477_st  Ksb337@ëWë$ùĨ?!dö@€E«±®=¨¬Ì                  ÀÀøÀÀ€ÀøÙ¦…v20120312_00479_st  Ksb337@ëWë(»}? N@€E«×…=¼Ã<                  ÀÀøÀÀ€ÀøÙ¦…v20120330_00538_st  Ksb337@ëZ,6uã1?(Ù@€E­s®=º<                  ÀÀøÀÀ€ÀøÙ¦…v20120330_00540_st  Ksb337@ëZ,:ÄÂ<?iå@€E­~®=¶0                  ÀÀøÀÀ€ÀøÙ¦…v20120603_00506_st  Ksb337@ëbEæÂòƒ?¬E@€E‹ã=Ügû                  ÀÀøÀÀ€ÀøÙ¦…v20120603_00508_st  Ksb337@ëbEê'?Qm@€E‹­á=âø1                  ÀÀøÀÀ€ÀøÙ¦…v20120610_00168_st  Ksb337@ëc#ÄO»)?@€E¡œ
>^»                  ÀÀøÀÀ€ÀøÙ¦…v20120610_00170_st  Ksb337@ëc#ÈÇ?0Öd@€E ýÍ>Ÿ7                  ÀÀøÀÀ€ÀøÙ¦…v20120611_00576_st  Ksb337@ëcE—Ü`?#»@€E~rÍ=‰Ø                  ÀÀøÀÀ€ÀøÙ¦…v20120611_00578_st  Ksb337@ëcE›í\?#¶¨@€E~iq= ÇX                  ÀÀøÀÀ€ÀøÙ¦…v20120614_00331_st  Ksb337@ëc¤3-Õ?-ŵ@€E|Ӛ=áȚ                  ÀÀøÀÀ€ÀøÙ¦…v20120614_00333_st  Ksb337@ëc¤Ð@ö?Pã¡@€E|υ=¸ƒ                  ÀÀøÀÀ€ÀøÙ¦…v20120621_00186_st  Ksb337@ëd'™Z¯?.©Ñ@€Eˆ-R=°ë,                  ÀÀøÀÀ€ÀøÙ¦…v20120621_00188_st  Ksb337@ëd'ÂÊ?12@€E‡ªš=áζ                  ÀÀøÀÀ€ÀøÙ¦…v20120622_00204_st  Ksb337@ëd¢ý‡Õ¢?1¦@€E—²H=àRë                  ÀÀøÀÀ€ÀøÙ¦…v20120622_00206_st  Ksb337@ëd£F;¤?;»T@€E–©)=¹i°                  ÀÀøÀÀ€ÀøÙ¦…v20120704_00881_st  Ksb337@ëf'vðÂu?&%·@€EjJR=®´¸                  ÀÀøÀÀ€ÀøÙ¦…v20120704_00883_st  Ksb337@ëf'zÜj$?'Øß@€Ek<ö=Œwø                  ÀÀøÀÀ€ÀøÙ¦…v20120705_01125_st  Ksb337@ëfGvÈÙÎ?OJ'@€E[œ=œ%Œ                  ÀÀøÀÀ€ÀøÙ¦…v20120705_01127_st  Ksb337@ëfGzH`l?U"}@€E]‹Ã=ÕÚj                  ÀÀøÀÀ€ÀøÙ¦…v20120725_00818_st  Ksb337@ëhÇ%3;?b'|@€EŒZ…=¤B¼                  ÀÀøÀÀ€ÀøÙ¦…v20120725_00820_st  Ksb337@ëhÇ(H^?]VÓ@€EŒîR=ŸO¥                  ÀÀøÀÀ€ÀøÙ¦…v20120726_00574_st  Ksb337@ëhä'&Ñ%?ŒË®@€Et>=dh                  ÀÀøÀÀ€ÀøÙ¦…v20120726_00576_st  Ksb337@ëh䅤Å?rU@€Er×Ã=›Ø                  ÀÀøÀÀ€ÀøÙ¦…v20120804_00739_st  Ksb337@ëjÆ~Cþ?jö@€EˆÖ)=Ë
ã                  ÀÀøÀÀ€ÀøÙ¦…v20120804_00741_st  Ksb337@ëjÉދ;?ox8@€Eˆ•ö=i§Y                  ÀÀøÀÀ€ÀøÙ¦…v20120805_00141_st  Ksb337@ëj Bm°?#û»@€E•z®>¨                  ÀÀøÀÀ€ÀøÙ¦…v20120805_00143_st  Ksb337@ëj EÔ«>?%NÊ@€E•´×=Ý#A                  ÀÀøÀÀ€ÀøÙ¦…v20120814_00811_st  Ksb337@ëkEŒbt?D¢I@€E{=·P                  ÀÀøÀÀ€ÀøÙ¦…v20120814_00813_st  Ksb337@ëkE¡M˜?K×\@€E€ö=Å°ô                  ÀÀøÀÀ€ÀøÙ¦…v20120815_00374_st  Ksb337@ëkb'Ï
j?CO¦@€E`°=º]Ì                  ÀÀøÀÀ€ÀøÙ¦…v20120815_00376_st  Ksb337@ëkb•A…±?CºÞ@€E_¶R="f                  ÀÀøÀÀ€ÀøÙ¦…v20120818_00429_st  Ksb337@ëkÂÆÇêæ?1'@€E{W®=©®                  ÀÀøÀÀ€ÀøÙ¦…v20120818_00431_st  Ksb337@ëkÂÊmFª?5º@€E{š=Ü}                  ÀÀøÀÀ€ÀøÙ¦…v20120818_00561_st  Ksb337@ëkÄX;€?6ò¨@€EŽü3=Œœ°                  ÀÀøÀÀ€ÀøÙ¦…v20120818_00563_st  Ksb337@ëkĨWx?7¼@€EŽ>ö=¡¼                  ÀÀøÀÀ€ÀøÙ¦…v20120818_00782_st  Ksb337@ëkÅùð
?"l5@€E"ž3=°~ð                  ÀÀøÀÀ€ÀøÙ¦…v20120818_00784_st  Ksb337@ëkÅý"µ¸?€e$@€E"¤3=œEp                  ÀÀøÀÀ€ÀøÙ¦…v20120819_00342_st  Ksb337@ëkã^ ïÏ?!s1@€E|ôR=Ú4                  ÀÀøÀÀ€ÀøÙ¦…v20120819_00344_st  Ksb337@ëkãaÞAi?%{'@€E|ã…=ã˜ð                  ÀÀøÀÀ€ÀøÙ¦…v20120829_00268_st  Ksb337@ëm"
t…? ¿d@€E£Ÿ¤=ŸhÌ                  ÀÀøÀÀ€ÀøÙ¦…v20120829_00270_st  Ksb337@ëm"Ä£³?(ž¶@€E¤ì=ȐØ                  ÀÀøÀÀ€ÀøÙ¦…v20120829_00564_st  Ksb337@ëm$"¹Ëh? Îÿ@€E¨	q>
G«                  ÀÀøÀÀ€ÀøÙ¦…v20120829_00566_st  Ksb337@ëm$—äX?"¨¼@€E¨c{=õí                  ÀÀøÀÀ€ÀøÙ¦…v20120911_00274_st  Ksb337@ënÁÂÝá?ØJ@€E¨:H=ø
è                  ÀÀøÀÀ€ÀøÙ¦…v20120911_00276_st  Ksb337@ënÁ…(2ú?»â@€E§à\>8Î                  ÀÀøÀÀ€ÀøÙ¦…v20120925_00423_st  Ksb337@ëp'¢ fR?7™•@€EÎv…=ú+|                  ÀÀøÀÀ€ÀøÙ¦…v20120925_00425_st  Ksb337@ëp'¥41á?Aª§@€EÍí=¶¿˜                  ÀÀøÀÀ€ÀøÙ¦…v20121007_00276_st  Ksb337@ërúWI"?&#@€E§=¶H                   ÀÀøÀÀ€ÀøÙ¦…v20121007_00278_st  Ksb337@ërý@?1{˜@€E§Yá=¿.Ø                  ÀÀøÀÀ€ÀøÙ¦…v20130301_00735_st  Ksb337@ë",qir?¼\@€EµM3>n'                  ÀÀøÀÀ€ÀøÙ¦…v20130301_00737_st  Ksb337@ë",tm*%??<@€Eµj®=ÿ›;                  ÀÀøÀÀ€ÀøÙ¦…v20130308_00767_st  Ksb337@ë…²òE­?Ä)@€E¶ì=ìt                  ÀÀøÀÀ€ÀøÙ¦…v20130308_00769_st  Ksb337@ë…¶-‰%?À~@€EµÎ®=ÖI—                  ÀÀøÀÀ€ÀøÙ¦…v20130313_00874_st  Ksb337@녫1ýîÙ?´¶U@€E›Vö=™l$                  ÀÀøÀÀ€ÀøÙ¦…v20130313_00876_st  Ksb337@녫5Ëùé?ðЋ@€Eœ0{=îm½                  ÀÀøÀÀ€ÀøÙ¦…v20130317_00520_st  Ksb337@ë†*¤2ïì? "@€E¡è®=ÎÂÐ                  ÀÀøÀÀ€ÀøÙ¦…v20130317_00522_st  Ksb337@ë†*§Uå?0Èö@€E¡Ÿ×=ü6                  ÀÀøÀÀ€ÀøÙ¦…v20130326_00756_st  Ksb337@ë‡Lž¿j?=	@€E›×=Ë?"                  ÀÀøÀÀ€ÀøÙ¦…v20130326_00758_st  Ksb337@ë‡L£\†>?åû@€Eš¶Ã=Ñ_#                  ÀÀøÀÀ€ÀøÙ¦…v20130625_00990_st  Ksb337@뒩Tdv!?¦M©@€Eetá=ÎÙÐ                  ÀÀøÀÀ€ÀøÙ¦…v20130625_00992_st  Ksb337@뒩Wy?λ>@€Efë…=‡öh                  ÀÀøÀÀ€ÀøÙ¦…v20130713_00319_st  Ksb337@ë"á:~ÜT?d@€E•5š=Øԓ                  ÀÀøÀÀ€ÀøÙ¦…v20130713_00321_st  Ksb337@ë"á=¾V?
$@€E"q>·Œ                  ÀÀøÀÀ€ÀøÙ¦…v20130805_00178_st  Ksb337@ë—ÀŠX=Ú?†©@€E¤ìö=˜¤\                  ÀÀøÀÀ€ÀøÙ¦…v20130805_00180_st  Ksb337@ë—ÀÞJ#?']ž@€E¥š=âÓÕ                  ÀÀøÀÀ€ÀøÙ¦…v20130805_00634_st  Ksb337@ë—Ä—›ýø?__@€E¦¤=âL}                  ÀÀøÀÀ€ÀøÙ¦…v20130805_00636_st  Ksb337@ë—Äšú'X?
©Ñ@€E¦PR=¶»È                  ÀÀøÀÀ€ÀøÙ¦…v20130806_00595_st  Ksb337@ë—äJd͵?K$@€Eœ
=æ                  ÀÀøÀÀ€ÀøÙ¦…v20130806_00597_st  Ksb337@ë—äMöÞC?Ð@@€EœH\=ÃLû                  ÀÀøÀÀ€ÀøÙ¦…v20130831_00276_st  Ksb337@ë›iza?+g@€E"qR=»˜Ø                  ÀÀøÀÀ€ÀøÙ¦…v20130831_00278_st  Ksb337@ë›l×^¡?8Íe@€E"ú¸=ˆ•Œ                  ÀÀøÀÀ€ÀøÙ¦…v20130901_00468_st  Ksb337@ë›"ì``"?=mf@€EŸß¸=l                  ÀÀøÀÀ€ÀøÙ¦…v20130901_00470_st  Ksb337@ë›"ï®(?Cq@€EŸåá=¨†ô                  ÀÀøÀÀ€ÀøÙ¦…v20130915_00224_st  Ksb337@ëœàÞª$¬?Ú¿@€EŒl>r¸Ë                  ÀÀøÀÀ€ÀøÙ¦…v20130915_00226_st  Ksb337@ëœàâÊM?€§>@€E‹µf>YÕ¹                  ÀÀøÀÀ€ÀøÙ¦…v20130919_00360_st  Ksb337@ëbOÇM²?d~@€E|)>œ±                  ÀÀøÀÀ€ÀøÙ¦…v20130919_00362_st  Ksb337@ëbRîO?Q1@€E€3=¢˜"                  ÀÀøÀÀ€ÀøÙ¦…v20130925_00168_st  Ksb337@ëž û£yí?QÛ@€E¢²=Ï¿¾                  ÀÀøÀÀ€ÀøÙ¦…v20130925_00170_st  Ksb337@ëž þì´õ?f@€E¢¦R=Õ»F                  ÀÀøÀÀ€ÀøÙ¦…v20130927_00279_st  Ksb337@ëžaoäŸ&?gƒ}@€Eó…=¶È,                  ÀÀøÀÀ€ÀøÙ¦…v20130927_00281_st  Ksb337@ëžas¨?n?ö@€EÏ
=ï9Ò                  ÀÀøÀÀ€ÀøÙ¦…v20140325_00339_st  Ksb337@ë´ÊyíW?"Е@€ED\=ï±b                  ÀÀøÀÀ€ÀøÙ¦…v20140325_00341_st  Ksb337@ë´Êº‰Ô?à @€Eœìq=°;ü                  ÀÀøÀÀ€ÀøÙ¦…v20140327_00420_st  Ksb337@ëµ
| ­?-Ë@€E'ã×=â¿                  ÀÀøÀÀ€ÀøÙ¦…v20140327_00422_st  Ksb337@ëµ
D^?$†ž@€E'Ý)=‹Cp                  ÀÀøÀÀ€ÀøÙ¦…v20140504_00306_st  Ksb337@ë¹ÍfÉóª?E/'@€E­Ûf=ȝf                  ÀÀøÀÀ€ÀøÙ¦…v20140504_00308_st  Ksb337@ë¹Íj‹U?HÔ@€E­'q=ºÚì                  ÀÀøÀÀ€ÀøÙ¦…v20140510_01088_st  Ksb337@뺋[°*?Ž+@€E_Í=W¯€                  ÀÀøÀÀ€ÀøÙ¦…v20140510_01090_st  Ksb337@뺋_B%?ƒp@€EŽø×=€ö                  ÀÀøÀÀ€ÀøÙ¦…v20140520_00880_st  Ksb337@ë»Ê²J…_?Aæ@€E|yH=¢±¤                  ÀÀøÀÀ€ÀøÙ¦…v20140520_00882_st  Ksb337@ë»Êµ±óX?R&º@€E{)=¬ö<                  ÀÀøÀÀ€ÀøÙ¦…v20140520_01072_st  Ksb337@ë»ÌQЦ?`c§@€Eš¯f=–]ð                  ÀÀøÀÀ€ÀøÙ¦…v20140520_01074_st  Ksb337@ë»ÌUGài?oôi@€E›ÈÃ=]p                  ÀÀøÀÀ€ÀøÙ¦…v20140525_00102_st  Ksb337@ë¼l´¢?ŽH@€Eƒ\=™tP                  ÀÀøÀÀ€ÀøÙ¦…v20140525_00104_st  Ksb337@ë¼l·YÞn?¹€T@€EƒÅ=ŽãÌ                  ÀÀøÀÀ€ÀøÙ¦…v20140525_00150_st  Ksb337@ë¼m%>]´?˜î¤@€E‰"H= ê                   ÀÀøÀÀ€ÀøÙ¦…v20140525_00152_st  Ksb337@ë¼m(¥«v?œ-Ö@€E‰©á=^O                  ÀÀøÀÀ€ÀøÙ¦…v20140605_00682_st  Ksb337@ë½Ä‰Ýė?"ü"@€E"×='V€                  ÀÀøÀÀ€ÀøÙ¦…v20140605_00684_st  Ksb337@ë½Ä.q'?ã@€Eƒ³{=š©                   ÀÀøÀÀ€ÀøÙ¦…v20140618_01027_st  Ksb337@ë¿h>ÛG?púX@€E¼
=ÓàÄ                  ÀÀøÀÀ€ÀøÙ¦…v20140618_01029_st  Ksb337@ë¿hB2Õj?y}È@€E»$¸=j2Q                  ÀÀøÀÀ€ÀøÙ¦…v20140618_01123_st  Ksb337@ë¿i(qƒ{?sb®@€E½¡=ŸŽ€                  ÀÀøÀÀ€ÀøÙ¦…v20140618_01125_st  Ksb337@ë¿i+¹²?pÊú@€E½`)=ª®`                  ÀÀøÀÀ€ÀøÙ¦…v20140619_00355_st  Ksb337@뿁ùjµ+?Û(H@€EÔj>7>                  ÀÀøÀÀ€ÀøÙ¦…v20140619_00357_st  Ksb337@뿁þ4~7?ÔåŠ@€EÔ,>þ                  ÀÀøÀÀ€ÀøÙ¦…v20140620_00945_st  Ksb337@ë¿©W¬Â?KC@€EŽŠì=ˆÁ@                  ÀÀøÀÀ€ÀøÙ¦…v20140620_00947_st  Ksb337@ë¿©[ ?:÷@€EŽ®=´^ë                  ÀÀøÀÀ€ÀøÙ¦…v20140623_00403_st  Ksb337@ëÀzUç=?öì@€E'&¸=™ìð                  ÀÀøÀÀ€ÀøÙ¦…v20140623_00405_st  Ksb337@ëÀ}'·?"—@€E'ƒ=±5Ì                  ÀÀøÀÀ€ÀøÙ¦…v20140629_00438_st  Ksb337@ëÀÁãÑUó?H8ò@€E˜w×=*¼                  ÀÀøÀÀ€ÀøÙ¦…v20140629_00440_st  Ksb337@ëÀÁçæ?0O@€E˜·=ÀU                  ÀÀøÀÀ€ÀøÙ¦…v20140629_00582_st  Ksb337@ëÀÃ~´@d?F¸$@€E'p¤=˜R                  ÀÀøÀÀ€ÀøÙ¦…v20140629_00584_st  Ksb337@ëÀÂ?NÁ¾@€E'õ==åp«                  ÀÀøÀÀ€ÀøÙ¦…v20140630_00964_st  Ksb337@ëÀèx…m?,K@€E›á=ŒbÌ                  ÀÀøÀÀ€ÀøÙ¦…v20140630_00966_st  Ksb337@ëÀè{͐í?*-S@€E›Z=ڙ                  ÀÀøÀÀ€ÀøÙ¦…v20140701_00469_st  Ksb337@ëÁ­Í"ˆ?>Šñ@€E†þ==áV÷                  ÀÀøÀÀ€ÀøÙ¦…v20140701_00471_st  Ksb337@ëÁ±^Œ?M:@€E†Ã=¿6Ä                  ÀÀøÀÀ€ÀøÙ¦…v20140713_00862_st  Ksb337@뇇OÀ?+íB@€E¨UÍ=»µL                  ÀÀøÀÀ€ÀøÙ¦…v20140713_00864_st  Ksb337@뇹ɻ?7½@€E¨ÓR=‹=Ô                  ÀÀøÀÀ€ÀøÙ¦…v20140726_00098_st  Ksb337@ëÄ•xg›?¸ÚÛ@€Eû3> e                  ÀÀøÀÀ€ÀøÙ¦…v20140726_00100_st  Ksb337@ëĘÉà‰?·IÊ@€E¹q>#                  ÀÀøÀÀ€ÀøÙ¦…v20140809_00499_st  Ksb337@ëÅäN\?— ‰@€E›¤>	B                  ÀÀøÀÀ€ÀøÙ¦…v20140809_00501_st  Ksb337@ëÅä¶pj?™Ì€@€EšHá=¸¸T                  ÀÀøÀÀ€ÀøÙ¦…v20140915_00452_st  Ksb337@ëʂÝÉ#Ë?Mµë@€E¶B…=†s                  ÀÀøÀÀ€ÀøÙ¦…v20140915_00454_st  Ksb337@ëʂáBÔ?cõ@€EµË®=g©                  ÀÀøÀÀ€ÀøÙ¦…v20140926_00121_st  Ksb337@ëËá*G+¹?.i@€E°Uö='aÀ                  ÀÀøÀÀ€ÀøÙ¦…v20140926_00123_st  Ksb337@ëËá.èuË?;¤@€E°!á=½¢H                  ÀÀøÀÀ€ÀøÙ¦…v20150720_00475_st  Ksb337@ëñ£(ùô?0á­@€E˜==ŸÈ=þw?§®h¾/E˜'¤DÚ?3Duª=AC"'<+1Kv20150720_00475_stABÔþ<#×
?Æh5ÉG¿€AC"'?…f)`Ù¦…v20150720_00477_st  Ksb337@ëñ§
%?:µ@€E˜Çö= è<?Ôû@?ºáHd¾›"ÑE˜k®DA-PDvÂoACd<}"±v20150720_00477_stABÔþ<#×
?Æh5ÉG¿€ACd?²– Ù¦…v20150830_00692_st  Ksb337@ëö%
E}¹?4\@€EÂÓ)=Ÿ‰L?S?0£×i¾ A‰EÀÔ)DÙë®Dw<îAOÿ—<´"v20150830_00692_stAO<e`B?Æh5ÉG¿€AOÿ—?Ö"@Ù¦…v20150830_00694_st  Ksb337@ëö%퓗?4ð¸@€EÂsÍ=®¢>Ý)?¨õÃc¾'ë…EÀšD@¹ºDw,ÍAP*â<ƒZÛv20150830_00694_stAOG®<e`B?Æh5ÉG¿€AP*â?k[`Ù¦…v20150902_00712_st  Ksb337@ëö"â•?4Ú@€E¹ò\=»Q?"D?µÂi¾¯ E¹îDÙáÓDw*°AP¥ <''v20150902_00712_stAP¬<‹C–?ʟjr§À¿€AP¥ ?'R@Ù¦…v20150902_00714_st  Ksb337@ëö"合N?5Õþ@€Eº{š="n!?!ñó?0£×c¾š¬E¹ŸšD@¿}Dw>%AP|8<f¸‡v20150902_00714_stAP‡+<u?Æh5ÉG¿€AP|8?Œ×àÙ¦…v20150903_00559_st  Ksb337@ëö£Ð^g>?|Üì@€E©q=•>dÓ4?¸Ri¾£×
E¨"DÚ°DvÉhAP¹~<ß«v20150903_00559_stAP¸R<‹C–?ÑG&K"П¿€AP¹~?›àµ`Ù¦…v20150903_00561_st  Ksb337@ëö£Ó5+Ü? @€E¨š
=´Mü="ë+?333d¾ A‰E¨DA4{DwdAQ*<Æ£Åv20150903_00561_stAPÙ<‹C–?Ë+'*¢f¿€AQ*?˜Ôx Ù¦…v20150906_00411_st  Ksb337@ë÷>fy?²k@€EÑ\=§"@EL?ë…i¾º^5EEšDÙþFDw¨AQjQ=Y#Xv20150906_00411_stAQÒò<Ôýô?гüÞ/ÀAQjQ?«$kÙ¦…v20150906_00413_st  Ksb337@ë÷A(úJ?¶"9@€E&q=œUˆ@GS@?ë…c¾¾vÉEbáD@ÙhDvùAQ®+=r?ƒv20150906_00413_stAQÛ#<å`B?ÒyU†È>äÀAQ®+?®Gð`Ù¦…v20150907_00559_st  Ksb337@ë÷$v`y½?7ƒ}@€E…
=¨…é? º?¬ÌÍj¾¨r°E"éìDÙàœDvü9AQüÔ<šÐv20150907_00559_stAQ¥ã<u?Âa7ÑÄZÖ¿€AQüÔ?"@ºÙ¦…v20150907_00561_st  Ksb337@ë÷$yEë?:­æ@€E…¸=ÞLX?ñA?\)c¾–‡+EƒüD@¥ÃDwyAQÈá<‹üv20150907_00561_stAQ|î<u?Äç2vu†Ý¿€AQÈá?'`€Ù¦…v20150922_00283_st  Ksb337@ëùȂЪ?¥S@€E£#\>×?{Ñ®@õÃi¾¦ffE¢øDÚjDw
ÁATÚg<ºòv20150922_00283_stAT§ð<"t¼?Âa7ÑÄZÖÀATÚg?—@>@Ù¦…v20150922_00285_st  Ksb337@ëùËmœf?B¶@€E¢Ø…=äøë<à°Y?Æffc¾–‡+E¢*D@òDw%²ATáR<§nv20150922_00285_stATr°<‹C–?Äç2vu†Ý¿€ATáR?"íÑàÙ¦…v20160714_00871_st  Ksb337@ìüU%¡?/qz@€EtIì=ç
_@áя@(ög¾–ErüöDÚ-`DvfA…¶=üϦ                  ÀÀøÀÀ€A…¶?¿™ôÀÙ¦…v20160714_00873_st  Ksb337@ìÿw‰Ï?*qÃ@€EsPf=ÂÝm?KX?ôzád¾Š=qErˆRDAQìDw-ÃA"SÄ=ò.ì                  ÀÀøÀÀ€A"SÄ?¾E݀Ù¦…v20170623_00847_st  Ksb337@ìI1Ñ#I?¢'@@€E˜|f=¨¨ä                  ÀÀøÀÀ€ÀøÙ¦…v20170623_00849_st  Ksb337@ìI4ÀqJ?"«@€E˜SÃ=^lH                  ÀÀøÀÀ€ÀøÙ¦…v20170628_01425_st  Ksb337@ìIª]½/¡?‡c&@€EŒÙÍ=tÞ/                  ÀÀøÀÀ€ÀøÙ¦…v20170628_01427_st  Ksb337@ìIª`_×?ê§@€EŒÝR=é)                  ÀÀøÀÀ€ÀøÙ¦…v20180402_00777_st  Ksb337@ìlk
²v	?Ja3@€EŽö®>ˆæ                  ÀÀøÀÀ€ÀøÙ¦…v20180402_00779_st  Ksb337@ìlk
ÔP?a¤ù@€EWá=··ä                  ÀÀøÀÀ€ÀøÙ¦…v20180525_00637_st  Ksb337@ìs°åÑ?hØT@€E²r¤=l«©                  ÀÀøÀÀ€ÀøÙ¦…v20180525_00639_st  Ksb337@ìs³Ñ(Q?bjÂ@€E²B)=p"8                  ÀÀøÀÀ€ÀøÙ¦…v20180525_00973_st  Ksb337@ìsŽÁN?.T´@€E ¬®=ú•™                  ÀÀøÀÀ€ÀøÙ¦…v20180525_00975_st  Ksb337@ìs °™æ?Fä™@€E ž
=Ý\Ì                  ÀÀøÀÀ€ÀøÙ¦…v20180526_01021_st  Ksb337@ìs,-ñåá?Œ:$@€E¶¾š=‰Äü                  ÀÀøÀÀ€ÀøÙ¦…v20180526_01023_st  Ksb337@ìs,1½?Ÿ¡£@€E¶À
="Ò<                  ÀÀøÀÀ€ÀøÙ¦…v20180805_00193_st  Ksb337@ì|,g1h?9Ùs@€E•Ô¸=ӏ×                  ÀÀøÀÀ€ÀøÙ¦…v20180805_00195_st  Ksb337@ì|/ˆéÉ?D~À@€E•5×=¼•Ô                  ÀÀøÀÀ€ÀøÙ¦…v20180812_00475_st  Ksb337@ì|âƒQ8'?Z†@€EŒ‰=ïO                  ÀÀøÀÀ€ÀøÙ¦…v20180812_00477_st  Ksb337@ì|â†Ï½m?OÍÉ@€EŒ>\=Ñ>                  ÀÀøÀÀ€ÀøÙ¦…v20180826_00175_st  Ksb337@ì~¡jÉÒÇ?C~K@€E'í¤>`ñ                  ÀÀøÀÀ€ÀøÙ¦…v20180826_00177_st  Ksb337@ì~¡n
¯k?8ï¤@€E'B…=Ê8"                  ÀÀøÀÀ€ÀøÙ¦…v20180830_00142_st  Ksb337@ì!<á¨?9Šp@€E‡ˆÍ="û                  ÀÀøÀÀ€ÀøÙ¦…v20180830_00144_st  Ksb337@ì!?a$?<ˆ1@€E‡g=Ô®                  ÀÀøÀÀ€ÀøÙ¦…v20180901_00295_st  Ksb337@ìa§­- ?6öw@€Ekš=ô½w                  ÀÀøÀÀ€ÀøÙ¦…v20180901_00297_st  Ksb337@ìaªçŸ·?3:@€Ekì=ÇøÚ                  ÀÀøÀÀ€ÀøÙ¦…v20180905_00103_st  Ksb337@ìàGƒg(?Ö@€E£~ì>㧠                 ÀÀøÀÀ€ÀøÙ¦…v20180905_00105_st  Ksb337@ìàJ½ÃÅ?)	@€E£®š=îÒ$                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_196_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  191 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             göì@v20100408_00685_stKsb337@êÿëu.US?,A4@€E–‰R>Q9>⯧@
áHh¾å`E–^¤D›ˆöD³TöA>,"<w'Sgöì@v20100408_00687_stKsb337@êÿëwÉe9?(F¢@€E–=³yø=Æúé?ù™šd¾OßE•§\C‰µ¢D³A>4½<[%?göì@v20100509_00824_stKsb337@ë̱`"?C¶}@€Eµ/R>-Š'>
îN?èõÃg¾•E´êÍD \1D±é¢A@•µ<J&ºgöì@v20100509_00826_stKsb337@ë̳øZo?AŽ@€Eµ&>;x@?f¶?â\c¾™‡E´ýHC€D±Ö A@"ž<DÝgöì@v20100816_00359_stKsb337@ë#çw?$é@€E€ß=ҝ?@­¶?\)g¾£SøEêáD üD±ÑyAS+‹<=]igöì@v20100816_00361_stKsb337@ë# `?¬Ó@€E$H=ªÿT=bº"?¦ffd¾•Eû3Cž4D±ÃÏAS9—<zggöì@v20110803_00565_stKsb337@ë<$	èþ?"@€EŒ'3=¹{,=ìÅ(?€e¾"ýôE‹dDžM'D¯™Am:­<Ð/Dgöì@v20110803_00567_stKsb337@ë<$
jaH?ëø@€EŒPH=¾»¨?g 5?Ž{`¾˜"uE‹yÃC"ñìD¯Œ¤Amf¸<ܸ—göì@v20110804_00691_stKsb337@ë<EÁ£ú?'ëæ@€E¦=Ҋƒ>×n?ž¸Rg¾œ¬E¤ÿìDž2^D¯›LAn\ð=ágöì@v20110804_00693_stKsb337@ë<E"Y?2Œx@€E¥f=žP=])†?p¤d¾ŽÙE¢ôC"}qD¯"AnO=èìgöì@v20110807_00923_stKsb337@ë<¦/RP?Côq@€E£Ë)=™"0>R?ÈõÃg¾ŒÌÍE )qDøÅD¯ç}AsÞ÷=EÉCgöì@v20110807_00925_stKsb337@ë<¦3YÇ?6C6@€E¥¿=§w¸?rÎ?˅c¾•E ®áC"wðD¯Ï3Atù/=`Bgöì@v20110914_00354_stKsb337@ëAa?PŒÉ@€E«˜Í=¦k$>̍?¹™šg¾•EªŸšD¡®òD¬ ÅAu<W=býÝgöì@v20110914_00356_stKsb337@ëAaòë6?Vù¸@€E«‰R=¸Cx>UÛÊ?ñë…c¾¤Ý/Eª*C¡3D«ûžAvÒ*=›'Sgöì@v20110925_00403_stKsb337@ëBÁ07?')@€EÀ:)=Õ?â?,×?¯\)g¾œ(öE¾É\D¡çÇD«æÁApþ=u^¨göì@v20110925_00405_stKsb337@ëBÁ3`=?wÍ@€E¿&{>òH>À<"?™™šd¾%E½T¸C¡ÍqD«ËdApÇq=€x‡göì@v20110930_00333_stKsb337@ëCaËՀû?pmV@€E«"®=¹ÅA>(¤;?˅g¾–Eª®Dž3žD¯˜!Ar]³=[göì@v20110930_00335_stKsb337@ëCaÏēÃ?i;@€Eª{)=±¸D?&Õ?‹…d¾š¬E©-ìC"(D¯Š-Aq¶ì=Jq«göì@v20111020_00117_stKsb337@ëEà·tQ?@ÔK@€EÈ#ì>võ?%r?µÂP¾›¥ãEÇD=D¡ª¨D«õ²AsEN=UHÌgöì@v20111020_00119_stKsb337@ëEàºöñŽ?9J$@€EÉ6>FÄÝ>Ûþÿ?×
=^¾§l‹EÈ®C¡G®D«ãmAszo=_"<göì@v20120229_00522_stKsb337@ëVkÒC´‹?!$@€E¤Qq=¼ø?(M?î{Y¾—PE¦%3DžG®D¯BA€æ¤=£¤®göì@v20120229_00524_stKsb337@ëVkÕg £?o@€E¤iö=µ½ˆ?½bo?úáHc¾™‡E¦G×C•FD¯'çAW=®¡Bgöì@v20120312_00479_stKsb337@ëWë(»}? N@€E«×…=¼Ã<?qn?å¸f¾Ÿ;dE¬‹ìDž5ìD¯qA~ú+='¢göì@v20120312_00481_stKsb337@ëWë+@‹?ä@€E¬¿×=È¥«?oߟ@zád¾"záE­ZC"mqD¯GA~xã=´Agöì@v20120330_00540_stKsb337@ëZ,:ÄÂ<?iå@€E­~®=¶0@+FX?\g¾©xÕE­Ë
Dž=D¯¿Aw–U=)Ɂgöì@v20120330_00542_stKsb337@ëZ,>þMM?×8@€E­"f=ËÙ5>»®Ð?¯\)b¾"záE­|áC")yD¯¤{AwÙ=;S.göì@v20120603_00508_stKsb337@ëbEê'?Qm@€E‹­á=âø1>IiÂ?â\g¾›¥ãEŠãÃD¡÷D«ËA€&=Œakgöì@v20120603_00510_stKsb337@ëbEîSµŠ?†@€E‹Z3=Í2>pQ-?å¸d¾‹C–EŠu×C¢5¢D«¾òA€&F=Ÿ&göì@v20120610_00170_stKsb337@ëc#ÈÇ?0Öd@€E ýÍ>Ÿ7>ó¦?áG®h¾–‡+E¡¿
D¢¨D«¹A€<X=‡<"göì@v20120610_00172_stKsb337@ëc#˹L?>‰@€E M\>l¦K>ì¾¹@G®c¾¢MÓE ï\C¢QHD«¡'A€ˆr=¹G:göì@v20120611_00578_stKsb337@ëcE›í\?#¶¨@€E~iq= ÇX>Ž£?ð£×h¾­VE}.D¡½D¬$´AN=‡‰—göì@v20120611_00580_stKsb337@ëcE ¿?'X"@€E~Ëì=®ÝX?z'@¸c¾–‡+E|Æ=C¡˜D«ò^AåÆ=ùhgöì@v20120614_00333_stKsb337@ëc¤Ð@ö?Pã¡@€E|υ=¸ƒ>¸¦ø@zág¾œ(öE|FD¡ðsD«ÒNAkó=ç®göì@v20120614_00335_stKsb337@ëc¤v8l?dq@€E|Å®=°>¹eì@p¤d¾¬‹DE|C¢4ZD«µšAnÚ>;Ñ.göì@v20120621_00188_stKsb337@ëd'ÂÊ?12@€E‡ªš=áζ?˜äõ@G®g¾™‡E†N¸D¡üþD«¦%A€ÜA=­O"göì@v20120621_00190_stKsb337@ëd'…Íà?.ãÊ@€E†'×=×j›>Ls?ÌÌÍc¾²-E…
C¢<)D«‡–A€Òh='Ç'göì@v20120622_00206_stKsb337@ëd£F;¤?;»T@€E–©)=¹i°?‡©@(öh¾ ÄœE•dD¢çD«ÒòA†°=̉/göì@v20120622_00208_stKsb337@ëd£þÍ%?Ew@€E—UR>öá=l"q?ٙšd¾ÒòE•ø¸C¢¬ÍD«¹²A€Êe=§Àïgöì@v20120704_00883_stKsb337@ëf'zÜj$?'Øß@€Ek<ö=Œwø?c×
?¡G®M¾ž5?EjÃD¡šND¬}qAwa•=*ì.göì@v20120704_00885_stKsb337@ëf'~ÓjK?/fu@€Eiظ=šØì@ëJ?±ë…c¾¶E¢Ei"×C¡¾D¬Q²AvɆ=)göì@v20120705_01127_stKsb337@ëfGzH`l?U"}@€E]‹Ã=ÕÚj<‡&5?uf¾° ÅE]©šD¡€ÕD¬ŒJAt"w<é¡dgöì@v20120705_01129_stKsb337@ëfG}'…ú?gf@€E^¸=ח>"pA?±ë…T¾«E_XRC öfD¬\¼AuH=f_göì@v20120725_00820_stKsb337@ëhÇ(H^?]VÓ@€EŒîR=ŸO¥?(çT@£×g¾™™šEHD¡èsD«òAìî=ÛÒMgöì@v20120725_00822_stKsb337@ëhÇ+w*?]•6@€E¼f=¿v(?H'?ó33c¾¢ÐåE1\C¢'-D«á'Aõ=Î&=göì@v20120726_00576_stKsb337@ëh䅤Å?rU@€Er×Ã=›Ø?{Û¹?Ü(ög¾£SøErC\D¡»uD¬3LAƒ}=ý6göì@v20120726_00578_stKsb337@ëhäˆÜLò?šØ@€Es×=– ø?Ed¨?þ¸Rc¾«Erc\C¡ßD¬çAƒ#¤>g.çgöì@v20120804_00741_stKsb337@ëjÉދ;?ox8@€Eˆ•ö=i§Y;PQØ@õÃg¾©ûçE‰D¡×…D¬+dA'S=>%#ƒgöì@v20120804_00743_stKsb337@ëjÍ<3b?s×Ñ@€EˆO×=ÉÀ?•"Ã@"\c¾¥ãTEˆ§3C¡á'D¬ôA'¢>1vgöì@v20120805_00143_stKsb337@ëj EÔ«>?%NÊ@€E•´×=Ý#A?´Ô?·
=g¾‹Æ¨E•CHD¢9D«åhA/õ=y#@göì@v20120805_00145_stKsb337@ëj I'[?uÕ@€E"ã®=ühR?bÜè@ffc¾"÷ÏE•)®C¢q‰D«Ð{A=Æ&göì@v20120814_00813_stKsb337@ëkE¡M˜?K×\@€E€ö=Å°ô?!€Ï@Qìh¾¥`BE˜{D¡ë}D¬œAƒ6Ô>I3göì@v20120814_00815_stKsb337@ëkE'ÃœL?H‹@€E'j)=ž}ð>¨wo?ñë…d¾Ÿ;dEÎÍC¢L)D«øƒA'Á°=»Dègöì@v20120815_00376_stKsb337@ëkb•A…±?CºÞ@€E_¶R="f?m\•@G®g¾¡ÊÁE`ݚD¡ÞD¬1A">ˆÏgöì@v20120815_00378_stKsb337@ëkb˜±ŒÕ?Sv–@€E_@=¦D?Ü@=qc¾œ¬E`=C¢®D¬HAƒðÞ>+§ºgöì@v20120818_00431_stKsb337@ëkÂÊmFª?5º@€E{š=Ü}@NnÛ?õg¾ A‰E|§
D¢ðD«èsAƒsÐ= Æ£göì@v20120818_00433_stKsb337@ëkÂÍ¢µ¢?6‹©@€Ez^¤=Üá> ¶?±ë…d¾•E{ÍC£˜D«ÝšAƒ9(='ƒgöì@v20120818_00563_stKsb337@ëkĨWx?7¼@€EŽ>ö=¡¼=M|¾?У×g¾Ÿ¾wE!\D¢ND«Û×AƒºÄ=º¦Sgöì@v20120818_00565_stKsb337@ëkÄöf?7²Ÿ@€Eå\=®>áý[?Î{c¾¡G®Eª{C¢¾wD«ÍËACž=žtvgöì@v20120818_00784_stKsb337@ëkÅý"µ¸?€e$@€E"¤3=œEp@4;Ú@8õÃg¾­'hE•¤öD¡ÙD«çA…+â>B}göì@v20120818_00786_stKsb337@ëkÆ7x<?oÒ@€E"²q=ˆò°göì@v20120819_00344_stKsb337@ëkãaÞAi?%{'@€E|ã…=ã˜ð?¡	@?ð£×h¾™‡E|´{D¡ý?D¬
òA"ê=˕jgöì@v20120819_00346_stKsb337@ëkãeó§?19Õ@€E|"R=Ï X?¾êf?î{d¾"t¼E|¤C¢kdD«â‡A'¿ß=·‹göì@v20120829_00270_stKsb337@ëm"Ä£³?(ž¶@€E¤ì=ȐØ?ˆ˜Ÿ@£×g¾ÒòE¤föD¡â5D¬˜A…¢Ò>-göì@v20120829_00272_stKsb337@ëm"7³?/®@€E¤‰ì=±">׍@ffb¾bNE¤s3C¢D¬JA'c>=¼¨Pgöì@v20120829_00566_stKsb337@ëm$—äX?"¨¼@€E¨c{=õí?§}@£×g¾¥ãTE©¹
D¡ÞéD¬éA'Ö@=ªkCgöì@v20120829_00568_stKsb337@ëm$›I½8?/Þ@€E¨ñ3=¥:0>}@õÃc¾'n˜E©¼RC¢žD«ýA's=Ê{göì@v20120911_00276_stKsb337@ënÁ…(2ú?»â@€E§à\>8Î>-²? g¾ A‰E§Š=D¡ö D¬
¸A'sy=Y´­göì@v20120911_00278_stKsb337@ënÁˆ›ÊÌ? @€E§Ö=ñs‰>ۉû@G®B¾'n˜E§eC¢4œD«êáAƒ:'=Ýígöì@v20120925_00425_stKsb337@ëp'¥41á?Aª§@€EÍí=¶¿˜@>š·@g¾'n˜EÍ:D¡ñ/D«ìÕA"<n>ðgöì@v20120925_00427_stKsb337@ëp'¨X^f?L<M@€EÍÅ{=àúm?'›Ž@G
=c¾™‡EÍwÃC¢öD«ïøA"^ò>XMÔgöì@v20121007_00278_stKsb337@ërý@?1{˜@€E§Yá=¿.Ø?]f±?—
=g¾Ÿ;dE§û3D¡èÅD«ôœAt{=ðpgöì@v20121007_00280_stKsb337@ër"ä#?8Á@€E§aš=´QU>Âië?\)c¾—PE§ºfC¢rD«ì¬Atɋ=3ogöì@v20130301_00737_stKsb337@ë",tm*%??<@€Eµj®=ÿ›;@§ @Vffh¾œ¬E¶ìD¢2^D«J¸A†8">BÊÙgöì@v20130301_00739_stKsb337@ë",w£Àd?&&P@€EµP¸>+½?…ÌL@b\d¾ŒIºE·z¤C£‹¦D«-‰A‡ £>Xðgöì@v20130308_00769_stKsb337@ë…¶-‰%?À~@€EµÎ®=ÖI—?ÉÊ$@h¾œ(öE¶ðÍD¢ED«`ÅA"—'=«Ågöì@v20130308_00771_stKsb337@ë…¹Oa½?¯ô@€EµØÃ=ºRü?
4Û@4zác¾'hsE¶È¸C£ZD«DBA…±œ>2fgöì@v20130313_00876_stKsb337@녫5Ëùé?ðЋ@€Eœ0{=îm½göì@v20130313_00878_stKsb337@녫9Ô?Àp8@€E›ƒ3=õ´|göì@v20130317_00522_stKsb337@ë†*§Uå?0Èö@€E¡Ÿ×=ü6?Ì¡@ £×h¾¢ÐåE¢ý®D¢7®D«7×A…žÅ>	ãJgöì@v20130317_00524_stKsb337@ë†*ªx´?$åY@€E¡Ç3=Ý|À?'h@5¸U¾†$ÝE¢³šC£C–D«&áA†›O>4Z göì@v20130326_00758_stKsb337@ë‡L£\†>?åû@€Eš¶Ã=Ñ_#>ûùÏ@8õÃh¾®{E›*¤D¡ö%D«²=A‡*
>Õ±göì@v20130326_00760_stKsb337@ë‡L¨ŸV?¤É@€Eš©…=ÈT,>—¨@I™šb¾ž5?EšÍšC¢cTD«˜‹Aˆ&:>?wgöì@v20130625_00992_stKsb337@뒩Wy?λ>@€Efë…=‡öhgöì@v20130625_00994_stKsb337@뒩Z¢7ù?·^q@€EgÍ=[0göì@v20130713_00321_stKsb337@ë"á=¾V?
$@€E"q>·Œ=­
!@G®h¾ A‰E"E…D¢9'D«xœA†:ð=÷їgöì@v20130713_00323_stKsb337@ë"á@óU"?
ñq@€E"Áš>07<|vÅ@ffc¾bNE'ëšC£dZD«aÃA†&å>>qgöì@v20130805_00180_stKsb337@ë—ÀÞJ#?']ž@€E¥š=âÓÕgöì@v20130805_00182_stKsb337@ë—À'>Ìo?‰"@€E¥ö=±xgöì@v20130805_00636_stKsb337@ë—Äšú'X?
©Ñ@€E¦PR=¶»È?ºé³@1G®g¾° ÅE¥y®D¢uD«ìA‡!_>´Œgöì@v20130805_00638_stKsb337@ë—Äž q»?֔@€E¦ñ{=Ý:@5U"@R\c¾Ÿ¾wE¥ŸC¢‡D«ÃTA‰'ä>w44göì@v20130806_00597_stKsb337@ë—äMöÞC?Ð@@€EœH\=ÃLû?‹z@¸Rg¾'n˜E›1×D¢'D«àRA†ü>Ù«göì@v20130806_00599_stKsb337@ë—äQh7¢?"Y@€Eœ:š>?^‡Ñ@=qb¾'n˜E›\C¢kdD«æfA‡¾ú>˜.göì@v20130831_00278_stKsb337@ë›l×^¡?8Íe@€E"ú¸=ˆ•Œgöì@v20130831_00280_stKsb337@ë›p0õ@?A\!@€E" =‹vØ?&®@E¸d¾•E"fC¢ËÇD«ÚAˆ6ø>}ÃXgöì@v20130901_00470_stKsb337@ë›"ï®(?Cq@€EŸåá=¨†ôgöì@v20130901_00472_stKsb337@ë›"ó
Él?R"5@€Ežåì=»Aøgöì@v20130915_00226_stKsb337@ëœàâÊM?€§>@€E‹µf>YÕ¹göì@v20130915_00228_stKsb337@ëœàåK~"?ŒhŽ@€E‹W>V`¢göì@v20130919_00362_stKsb337@ëbRîO?Q1@€E€3=¢˜"göì@v20130919_00364_stKsb337@ëbV=ć?XI†@€E~Ê=Ò`?2´È@(Qìc¾£×
E~váC¢D«×dA‡":>G܂göì@v20130925_00170_stKsb337@ëž þì´õ?f@€E¢¦R=Õ»F=l]@C33g¾—
=E¢éÃD¢qD«îÁA‰æ
>9¼göì@v20130925_00172_stKsb337@ëž!c‡?S:@€E¢l®=ÊÝø?#Ô@'
=c¾""E¢ó3C¢uD«ómAˆ¾ª>F¨agöì@v20130927_00281_stKsb337@ëžas¨?n?ö@€EÏ
=ï9Ògöì@v20130927_00283_stKsb337@ëžauöòe?|˜@€E¯ö=‹žÐgöì@v20140325_00341_stKsb337@ë´Êº‰Ô?à @€Eœìq=°;ügöì@v20140325_00343_stKsb337@ë´Ê	-¦+?#H@€E-H=¹°göì@v20140327_00422_stKsb337@ëµ
D^?$†ž@€E'Ý)=‹Cpgöì@v20140327_00424_stKsb337@ëµ
'zn0?%¿©@€E'ª)=³¼göì@v20140504_00308_stKsb337@ë¹Íj‹U?HÔ@€E­'q=ºÚìgöì@v20140504_00310_stKsb337@ë¹Ímr#´?I·Q@€E¬|=Ÿ0°göì@v20140510_01090_stKsb337@뺋_B%?ƒp@€EŽø×=€ögöì@v20140510_01092_stKsb337@뺋b½ð?PÁV@€EŽÍ=U¸agöì@v20140520_00882_stKsb337@ë»Êµ±óX?R&º@€E{)=¬ö<göì@v20140520_00884_stKsb337@ë»Ê¸îMü?J¤,@€Ezèö=«¶¨göì@v20140520_01074_stKsb337@ë»ÌUGài?oôi@€E›ÈÃ=]pgöì@v20140520_01076_stKsb337@ë»ÌX¬t=?…6@€Eœ†\=zgöì@v20140525_00104_stKsb337@ë¼l·YÞn?¹€T@€EƒÅ=ŽãÌgöì@v20140525_00106_stKsb337@ë¼lºÔ—œ?©	@€EƒåH=ŸÝ$göì@v20140525_00152_stKsb337@ë¼m(¥«v?œ-Ö@€E‰©á=^Ogöì@v20140525_00154_stKsb337@ë¼m+öBè?¢f@€Eˆ›
=ÂáÑgöì@v20140605_00684_stKsb337@ë½Ä.q'?ã@€Eƒ³{=š© göì@v20140605_00686_stKsb337@ë½ÄQ±Î?ˆ|@€E…V3='Rhgöì@v20140618_01029_stKsb337@ë¿hB2Õj?y}È@€E»$¸=j2Qgöì@v20140618_01031_stKsb337@ë¿hEè·º?Ž7q@€E¼^ì=à%göì@v20140618_01125_stKsb337@ë¿i+¹²?pÊú@€E½`)=ª®`göì@v20140618_01127_stKsb337@ë¿i.Üç¢?H	š@€E½µ¸=Œgöì@v20140619_00357_stKsb337@뿁þ4~7?ÔåŠ@€EÔ,>þgöì@v20140619_00359_stKsb337@뿂s­?µÒŸ@€EÔZ…=׶»göì@v20140620_00947_stKsb337@ë¿©[ ?:÷@€EŽ®=´^ëgöì@v20140620_00949_stKsb337@ë¿©_°?S^Q@€E¸…=ŽV¼göì@v20140623_00405_stKsb337@ëÀ}'·?"—@€E'ƒ=±5Ìgöì@v20140623_00407_stKsb337@ëÀ€àU?ª¯@€E'ºš=Ÿu¸göì@v20140629_00440_stKsb337@ëÀÁçæ?0O@€E˜·=ÀUgöì@v20140629_00442_stKsb337@ëÀÁê^B«?1B;@€E˜¶H=Å1°göì@v20140629_00584_stKsb337@ëÀÂ?NÁ¾@€E'õ==åp«göì@v20140629_00586_stKsb337@ëÀń~ª?A¿Ó@€E'Ð=Ĺ`göì@v20140630_00966_stKsb337@ëÀè{͐í?*-S@€E›Z=ڙgöì@v20140630_00968_stKsb337@ëÀè9Ú?)þ @€E›±ì=­Ô¨göì@v20140701_00471_stKsb337@ëÁ±^Œ?M:@€E†Ã=¿6Ägöì@v20140701_00473_stKsb337@ëÁµ=Ïn?=—}@€Eˆöq=¬àgöì@v20140705_00714_stKsb337@ëÁ‰(áö?Ö(W@€E‹-=ï"göì@v20140713_00864_stKsb337@뇹ɻ?7½@€E¨ÓR=‹=Ôgöì@v20140713_00866_stKsb337@ë‡"í?@‹@€E¨N\=˜'Œgöì@v20140726_00100_stKsb337@ëĘÉà‰?·IÊ@€E¹q>#göì@v20140726_00102_stKsb337@ëÄœ†W?¬K"@€EG3>Ýgöì@v20140809_00501_stKsb337@ëÅä¶pj?™Ì€@€EšHá=¸¸Tgöì@v20140809_00503_stKsb337@ëÅän½?jž@€E›ÖH=jÉGgöì@v20140915_00454_stKsb337@ëʂáBÔ?cõ@€EµË®=g©göì@v20140915_00456_stKsb337@ëʂä5™À?d–Ï@€E´˜=‰göì@v20140926_00123_stKsb337@ëËá.èuË?;¤@€E°!á=½¢Hgöì@v20140926_00125_stKsb337@ëËá3Á-\?"ù@€E°>ì=Ømgöì@v20150720_00477_stKsb337@ëñ§
%?:µ@€E˜Çö= è<göì@v20150720_00479_stKsb337@ëñ«E?D7@€E™)q=¸Hgöì@v20150830_00694_stKsb337@ëö%퓗?4ð¸@€EÂsÍ=®¢göì@v20150830_00696_stKsb337@ëö%è:?,â5@€E›Ã=©zàgöì@v20150902_00714_stKsb337@ëö"合N?5Õþ@€Eº{š="n!göì@v20150902_00716_stKsb337@ëö"èW²™?.þ@€EºŽö=ºqgöì@v20150903_00561_stKsb337@ëö£Ó5+Ü? @€E¨š
=´Mügöì@v20150903_00563_stKsb337@ëö£Õú˜?z¶a@€E§î=˜NDgöì@v20150906_00413_stKsb337@ë÷A(úJ?¶"9@€E&q=œUˆgöì@v20150906_00415_stKsb337@ë÷CùÚL?µË8@€ED¤=Ħgöì@v20150907_00561_stKsb337@ë÷$yEë?:­æ@€E…¸=ÞLXgöì@v20150907_00563_stKsb337@ë÷$|
é?D¼#@€E"ðì=ؔógöì@v20150922_00285_stKsb337@ëùËmœf?B¶@€E¢Ø…=äøëgöì@v20150922_00287_stKsb337@ëùΗl?¤@€E¢´š=˨Êgöì@v20160714_00873_stKsb337@ìÿw‰Ï?*qÃ@€EsPf=ÂÝmgöì@v20160714_00875_stKsb337@ì	²ø:?:{X@€ErÀ=´'\göì@v20170623_00849_stKsb337@ìI4ÀqJ?"«@€E˜SÃ=^lHgöì@v20170623_00851_stKsb337@ìI7Õ:?6­@€E˜àì=I¸¯göì@v20170628_01427_stKsb337@ìIª`_×?ê§@€EŒÝR=é)göì@v20170628_01429_stKsb337@ìIªc;¾ó?‰‡@€EŒåá=òzqgöì@v20180402_00779_stKsb337@ìlk
ÔP?a¤ù@€EWá=··ägöì@v20180402_00781_stKsb337@ìlkç?e'H@€E»š=Ê*ògöì@v20180525_00639_stKsb337@ìs³Ñ(Q?bjÂ@€E²B)=p"8göì@v20180525_00641_stKsb337@ìs·'Ô°?{ R@€E±â¤='ÑDgöì@v20180525_00975_stKsb337@ìs °™æ?Fä™@€E ž
=Ý\Ìgöì@v20180525_00977_stKsb337@ìs$#k?/64@€E 
)=¿°lgöì@v20180526_01023_stKsb337@ìs,1½?Ÿ¡£@€E¶À
="Ò<göì@v20180526_01025_stKsb337@ìs,4)ä?ª:ì@€E¶Sq=‹2¸göì@v20180805_00195_stKsb337@ì|/ˆéÉ?D~À@€E•5×=¼•Ôgöì@v20180805_00197_stKsb337@ì|2ö¢^?Y@€E•^š=嗬göì@v20180812_00477_stKsb337@ì|â†Ï½m?OÍÉ@€EŒ>\=Ñ>göì@v20180812_00479_stKsb337@ì|âŠþ?9?Ç@€EŒO{=½ªØgöì@v20180826_00177_stKsb337@ì~¡n
¯k?8ï¤@€E'B…=Ê8"göì@v20180826_00179_stKsb337@ì~¡qGö?`Hí@€E'Ð)=³Àgöì@v20180830_00144_stKsb337@ì!?a$?<ˆ1@€E‡g=Ô®göì@v20180830_00146_stKsb337@ì!B›`n?G°m@€E‡A®= –Dgöì@v20180901_00297_stKsb337@ìaªçŸ·?3:@€Ekì=ÇøÚgöì@v20180901_00299_stKsb337@ìa®!;?.z@€Ejg\=äE¸göì@v20180905_00105_stKsb337@ìàJ½ÃÅ?)	@€E£®š=îÒ$göì@v20180905_00107_stKsb337@ìàMЍ¢?¦F@€E£Éö>Lî

==> anc/pub_raw/L222_197_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:23
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="181">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:12">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  204 / width of table in bytes                        NAXIS2  =                  181 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:23' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ôUE™)v20100408_00749_stKsb338@êÿì@¬Øç?¿÷@€EãÃ=×öÚ                  ÀÀøÀÀ€ÀøôUE™)v20100408_00751_stKsb338@êÿìC`È?CÉ@€EÿÍ=Õºž                  ÀÀøÀÀ€ÀøôUE™)v20100509_00888_stKsb338@ëÍ->çò?gŸk@€E¹¶H>‰+Ü                  ÀÀøÀÀ€ÀøôUE™)v20100509_00890_stKsb338@ëÍ/Áɹ?WMì@€E¹"{>[¡
                  ÀÀøÀÀ€ÀøôUE™)v20100816_00423_stKsb338@ë#¾~é?$ã=@€E°=»»"                  ÀÀøÀÀ€ÀøôUE™)v20100816_00425_stKsb338@ë#Â$]?«A@€Eï=Ò¢ø                  ÀÀøÀÀ€ÀøôUE™)v20110803_00533_stKsb338@ë<#Æ©å?ÐÈ@€E‰(Ã>7»½                  ÀÀøÀÀ€ÀøôUE™)v20110803_00535_stKsb338@ë<#ÊS%A?@¶@€E‰4
>9                  ÀÀøÀÀ€ÀøôUE™)v20110804_00659_stKsb338@ë<ESFÙ®?+ù@€E #==¿v<                  ÀÀøÀÀ€ÀøôUE™)v20110804_00661_stKsb338@ë<EVîßF?Dš@€E ¼R=¦æ                  ÀÀøÀÀ€ÀøôUE™)v20110807_00891_stKsb338@ë<¥ôSi_?Œ@€E c3=­4ü                  ÀÀøÀÀ€ÀøôUE™)v20110807_00893_stKsb338@ë<¥÷âO@?°@€E¡3=Â.è                  ÀÀøÀÀ€ÀøôUE™)v20110914_00334_stKsb338@ëAaÉNGâ?uª@€E¯µš>4÷                  ÀÀøÀÀ€ÀøôUE™)v20110914_00336_stKsb338@ëAaÌçïé?`>>@€E¯}H=»+X                  ÀÀøÀÀ€ÀøôUE™)v20110925_00383_stKsb338@ëBÁëuÚ?[$@€E¾â®=­Þô                  ÀÀøÀÀ€ÀøôUE™)v20110925_00385_stKsb338@ëBÁ5w†?2r@€E¿@ì=÷wÑ                  ÀÀøÀÀ€ÀøôUE™)v20110930_00301_stKsb338@ëCaŒ‹ú?[½k@€E©ñ¤=ê"ã                  ÀÀøÀÀ€ÀøôUE™)v20110930_00303_stKsb338@ëCa1è?SϪ@€Eªê¸=®Cè                  ÀÀøÀÀ€ÀøôUE™)v20111020_00097_stKsb338@ëEà'å?<½0@€EÅ	q=ïb£                  ÀÀøÀÀ€ÀøôUE™)v20111020_00099_stKsb338@ëEà–‹|ö?7¿·@€EÆ=Í>
ïv                  ÀÀøÀÀ€ÀøôUE™)v20120229_00490_stKsb338@ëVkzWiÉ?Ç$@€EªÍ=àÙK                  ÀÀøÀÀ€ÀøôUE™)v20120229_00492_stKsb338@ëVk}þj?$Ù@€Eª\=¥/(                  ÀÀøÀÀ€ÀøôUE™)v20120312_00447_stKsb338@ëWêÂö¥
?#å	@€E«ÿö=ó¤                  ÀÀøÀÀ€ÀøôUE™)v20120312_00449_stKsb338@ëWêÆ	nê?u@€E«]…=̓È                  ÀÀøÀÀ€ÀøôUE™)v20120330_00508_stKsb338@ëZ+Ê°—?­å@€E¬€ö=é"u                  ÀÀøÀÀ€ÀøôUE™)v20120330_00510_stKsb338@ëZ+ÎWq+?
Y"@€E¬Èá=òqì                  ÀÀøÀÀ€ÀøôUE™)v20120603_00488_stKsb338@ëbE³hù?''@€E°×=×2E                  ÀÀøÀÀ€ÀøôUE™)v20120603_00490_stKsb338@ëbEÅíÕ±?
 ô@€EU=Ûl                  ÀÀøÀÀ€ÀøôUE™)v20120610_00150_stKsb338@ëc# 2š²?~ª™@€E¨T=ïµµ                  ÀÀøÀÀ€ÀøôUE™)v20120610_00152_stKsb338@ëc#¤Pa—?4O4@€E¦lÍ=¦](                  ÀÀøÀÀ€ÀøôUE™)v20120611_00558_stKsb338@ëcEkÜ1š? nñ@€EzVÍ=°Nô                  ÀÀøÀÀ€ÀøôUE™)v20120611_00560_stKsb338@ëcEsŽ,©?óÿ@€Ezš=²íØ                  ÀÀøÀÀ€ÀøôUE™)v20120614_00313_stKsb338@ëc£ï£fw?-"S@€E'-f=žÆ´                  ÀÀøÀÀ€ÀøôUE™)v20120614_00315_stKsb338@ëc£ó ©C?2r*@€E€×¤=²½¤                  ÀÀøÀÀ€ÀøôUE™)v20120621_00168_stKsb338@ëdî{]Ä?&
L@€E"`¸=·|,                  ÀÀøÀÀ€ÀøôUE™)v20120621_00170_stKsb338@ëdñƑt?)¾@€Eƒj{=°W                  ÀÀøÀÀ€ÀøôUE™)v20120622_00186_stKsb338@ëd¢Úyˆ­?2T@€E˜××>ú                  ÀÀøÀÀ€ÀøôUE™)v20120622_00188_stKsb338@ëd¢ÝÖ$d?)d'@€E™{H=ÌäÍ                  ÀÀøÀÀ€ÀøôUE™)v20120704_00863_stKsb338@ëf'PO"Ó?)¥@€EfÁ…=ƒ1                  ÀÀøÀÀ€ÀøôUE™)v20120704_00865_stKsb338@ëf'T€/?!"ó@€Egªö=—ì                  ÀÀøÀÀ€ÀøôUE™)v20120705_01107_stKsb338@ëfGT£5O?]ïU@€EWGH=î¼ü                  ÀÀøÀÀ€ÀøôUE™)v20120705_01109_stKsb338@ëfGXû&?c$%@€EXöö=鎲                  ÀÀøÀÀ€ÀøôUE™)v20120725_00800_stKsb338@ëhÇóÞ?7¥®@€EŠ•…=âôÝ                  ÀÀøÀÀ€ÀøôUE™)v20120725_00802_stKsb338@ëhÇ	ÿ¤?@òÌ@€EŒ
>
8b                  ÀÀøÀÀ€ÀøôUE™)v20120726_00556_stKsb338@ëhä_'?{qç@€ErÔö=Ue°                  ÀÀøÀÀ€ÀøôUE™)v20120726_00558_stKsb338@ëhäb€¨²?—LW@€ErÚ=˜ýø                  ÀÀøÀÀ€ÀøôUE™)v20120804_00721_stKsb338@ëj¥H¯?q!@€E‡/f=¯RÜ                  ÀÀøÀÀ€ÀøôUE™)v20120804_00723_stKsb338@ëj¨žâ?h]Ë@€E‡™3=tõç                  ÀÀøÀÀ€ÀøôUE™)v20120805_00123_stKsb338@ëj  †³8?c¾@€E—Û®=òÂE                  ÀÀøÀÀ€ÀøôUE™)v20120805_00125_stKsb338@ëj #ÙCS?#uL@€E—©3=þîß                  ÀÀøÀÀ€ÀøôUE™)v20120814_00793_stKsb338@ëkEl¼¡†?dEô@€E‹õ¤=¤‰À                  ÀÀøÀÀ€ÀøôUE™)v20120814_00795_stKsb338@ëkEpmW?L­ë@€E‹œ=Â%                  ÀÀøÀÀ€ÀøôUE™)v20120815_00356_stKsb338@ëkboa·«?S¸Å@€E_ۅ=—òˆ                  ÀÀøÀÀ€ÀøôUE™)v20120815_00358_stKsb338@ëkbrÄî‡?Fi"@€E_¼=Œ(Ô                  ÀÀøÀÀ€ÀøôUE™)v20120818_00411_stKsb338@ëk äA?Rø*@€Ewz==¦—Ì                  ÀÀøÀÀ€ÀøôUE™)v20120818_00413_stKsb338@ëk¤ÈÞ?HÄì@€ExÜR=˜L˜                  ÀÀøÀÀ€ÀøôUE™)v20120818_00543_stKsb338@ëkÃøâ?6MÕ@€E‰®="Ô                  ÀÀøÀÀ€ÀøôUE™)v20120818_00545_stKsb338@ëkÃûD«?5¡"@€E‰Íq=Óï                  ÀÀøÀÀ€ÀøôUE™)v20120818_00764_stKsb338@ëkÅÛŒ3?–ã‹@€E'3=¤fä                  ÀÀøÀÀ€ÀøôUE™)v20120818_00766_stKsb338@ëkÅÞJŽ?xtÂ@€E'Òì=™Z˜                  ÀÀøÀÀ€ÀøôUE™)v20120819_00324_stKsb338@ëkã>Ú@~?&ÔB@€Ez'Í=ãLš                  ÀÀøÀÀ€ÀøôUE™)v20120819_00326_stKsb338@ëkãB
Ù?"À–@€Ez]š=©t¤                  ÀÀøÀÀ€ÀøôUE™)v20120829_00250_stKsb338@ëm!쯆?"Tl@€E£¾H=Í«1                  ÀÀøÀÀ€ÀøôUE™)v20120829_00252_stKsb338@ëm!ð
(Ý?$ÉR@€E£ô=¸µÛ                  ÀÀøÀÀ€ÀøôUE™)v20120829_00546_stKsb338@ëm$t&èø?%±L@€E©S3=¨.@                  ÀÀøÀÀ€ÀøôUE™)v20120829_00548_stKsb338@ëm$w`9&?/õÊ@€E©'3=Ç¿ˆ                  ÀÀøÀÀ€ÀøôUE™)v20120911_00256_stKsb338@ënÁ]ÊD?
–D@€E¨
=Ú}8                  ÀÀøÀÀ€ÀøôUE™)v20120911_00258_stKsb338@ënÁ`EË?
€ð@€E¨[š=ÃoH                  ÀÀøÀÀ€ÀøôUE™)v20120925_00405_stKsb338@ëp'å'·?7 [@€EÏÓ3=¾5\                  ÀÀøÀÀ€ÀøôUE™)v20120925_00407_stKsb338@ëp'…4ã?2ŽÅ@€EÏÃá=ò5r                  ÀÀøÀÀ€ÀøôUE™)v20121007_00258_stKsb338@ërÖÿ«œ?=¡f@€E£¬
=¹[Ð                  ÀÀøÀÀ€ÀøôUE™)v20121007_00260_stKsb338@ërÚ!Éÿ?4-Ä@€E£Œ=ß¼k                  ÀÀøÀÀ€ÀøôUE™)v20130301_00717_stKsb338@ë",6šv8?Fÿ@€E´.
>Ë·                  ÀÀøÀÀ€ÀøôUE™)v20130301_00719_stKsb338@ë",9ð™?9@€E´?×=ö`l                  ÀÀøÀÀ€ÀøôUE™)v20130308_00749_stKsb338@ë…ŠCN?yQ@€E¹Ö\=ŸQÐ                  ÀÀøÀÀ€ÀøôUE™)v20130308_00751_stKsb338@ë…2}¬?/@€Eºq=«ô@                  ÀÀøÀÀ€ÀøôUE™)v20130313_00856_stKsb338@녫"2?×H@€E›=§€"                  ÀÀøÀÀ€ÀøôUE™)v20130313_00858_stKsb338@녫ª·N?Ê-ö@€E›™=Ð~¡                  ÀÀøÀÀ€ÀøôUE™)v20130317_00502_stKsb338@ë†*",z\?õ[@€E£sH>€ò                  ÀÀøÀÀ€ÀøôUE™)v20130317_00504_stKsb338@ë†*‡'PO?té@€E£+¸=ú™                  ÀÀøÀÀ€ÀøôUE™)v20130326_00738_stKsb338@ë‡La¸÷Ù?²:@€EF)=ïÄ                  ÀÀøÀÀ€ÀøôUE™)v20130326_00740_stKsb338@ë‡LpxXV?†+@€Eœ³R=ÔÆM                  ÀÀøÀÀ€ÀøôUE™)v20130625_00972_stKsb338@뒩4&x:?¾^ñ@€EcH)=òÙP                  ÀÀøÀÀ€ÀøôUE™)v20130625_00974_stKsb338@뒩7Lm?·i@€Ecö=±z°                  ÀÀøÀÀ€ÀøôUE™)v20130713_00301_stKsb338@ë"áښ?N±@€E™zf=î/Å                  ÀÀøÀÀ€ÀøôUE™)v20130713_00303_stKsb338@ë"á¤%d?9í@€E˜¸f=åÅ                  ÀÀøÀÀ€ÀøôUE™)v20130805_00160_stKsb338@ë—À[QµT?m÷@€E£ÿ\=³¼°                  ÀÀøÀÀ€ÀøôUE™)v20130805_00162_stKsb338@ë—À^Ïï?cgî@€E¤u)=²$                  ÀÀøÀÀ€ÀøôUE™)v20130805_00616_stKsb338@ë—Ävºvß?F@€E£Â×=чo                  ÀÀøÀÀ€ÀøôUE™)v20130805_00618_stKsb338@ë—Äyø?ôú@€E£z=éo=                  ÀÀøÀÀ€ÀøôUE™)v20130806_00577_stKsb338@ë—ä)Bé?@€Ešö=êØk                  ÀÀøÀÀ€ÀøôUE™)v20130806_00579_stKsb338@ë—ä,¬¦'?™¾@€Eš{=ðh~                  ÀÀøÀÀ€ÀøôUE™)v20130831_00258_stKsb338@ë›GŒÆø?[ùÊ@€E'Ë==›é                  ÀÀøÀÀ€ÀøôUE™)v20130831_00260_stKsb338@ë›JÜAà?Hûã@€E'¹H='GÌ                  ÀÀøÀÀ€ÀøôUE™)v20130901_00450_stKsb338@ë›"˦‡?]¹±@€EŸHR>b'                  ÀÀøÀÀ€ÀøôUE™)v20130901_00452_stKsb338@ë›"ÎäŸQ?Hê¼@€EŸêá=…]à                  ÀÀøÀÀ€ÀøôUE™)v20130915_00206_stKsb338@ëœà½ÕéV?w#L@€EŽ
)=ÝÓþ                  ÀÀøÀÀ€ÀøôUE™)v20130915_00208_stKsb338@ëœàÁ‰M?ZL@€EŽ===ׁº                  ÀÀøÀÀ€ÀøôUE™)v20130919_00342_stKsb338@ëb!Íàs? ³:@€E&3>Z                  ÀÀøÀÀ€ÀøôUE™)v20130919_00344_stKsb338@ëb$úk?ƒž@€E€®®=iSG                  ÀÀøÀÀ€ÀøôUE™)v20130925_00150_stKsb338@ëž žå¾‹?	D@€E¡==Òk¹                  ÀÀøÀÀ€ÀøôUE™)v20130925_00152_stKsb338@ëž ¢+´?ƒE@€E¡
=ñ2Þ                  ÀÀøÀÀ€ÀøôUE™)v20130927_00261_stKsb338@ëžaPF?rœt@€Ev®=Ðù(                  ÀÀøÀÀ€ÀøôUE™)v20130927_00263_stKsb338@ëžaSZµÙ?S@€EÙ3=…¾                  ÀÀøÀÀ€ÀøôUE™)v20140325_00321_stKsb338@ë´ÉàOÑO?e-@€EÄf=šL                  ÀÀøÀÀ€ÀøôUE™)v20140325_00323_stKsb338@ë´ÉãÜh¡?ÅZ@€E»=£â                  ÀÀøÀÀ€ÀøôUE™)v20140327_00402_stKsb338@ëµ
Vzu'?- @€E•4f=Ù5ƒ                  ÀÀøÀÀ€ÀøôUE™)v20140327_00404_stKsb338@ëµ
Y¶û)?<•œ@€E"á®=‡—ü                  ÀÀøÀÀ€ÀøôUE™)v20140504_00288_stKsb338@ë¹ÍDþÂh?b5²@€EªïH=§x4                  ÀÀøÀÀ€ÀøôUE™)v20140504_00290_stKsb338@ë¹ÍHç°(?P%@€E«?Ã=…                  ÀÀøÀÀ€ÀøôUE™)v20140510_01070_stKsb338@뺋8º&?¤Vó@€EL¸=kÈ                  ÀÀøÀÀ€ÀøôUE™)v20140510_01072_stKsb338@뺋<;S?³÷À@€E²…=Šò                  ÀÀøÀÀ€ÀøôUE™)v20140520_00862_stKsb338@ë»Ê-õ²?)»Ï@€Ex4¤=¦¾5                  ÀÀøÀÀ€ÀøôUE™)v20140520_00864_stKsb338@ë»Ê"?'?2lc@€ExÐÍ=ŽÃä                  ÀÀøÀÀ€ÀøôUE™)v20140520_01054_stKsb338@ë»Ì/Îê?X×Â@€E˜hš=€å¸                  ÀÀøÀÀ€ÀøôUE™)v20140520_01056_stKsb338@ë»Ì3&ƒ"?\Œ@€E˜wì=¶ˆô                  ÀÀøÀÀ€ÀøôUE™)v20140525_00084_stKsb338@ë¼l‹+º?‡ƒb@€E@=°.œ                  ÀÀøÀÀ€ÀøôUE™)v20140525_00086_stKsb338@ë¼lŽyûo?"@Z@€EŠq=i–                  ÀÀøÀÀ€ÀøôUE™)v20140525_00132_stKsb338@ë¼lðÀ\|?ž(Ž@€E…
®=Þ¨@                  ÀÀøÀÀ€ÀøôUE™)v20140525_00134_stKsb338@ë¼lóâjÄ?šØ"@€E…H
=º¬t                  ÀÀøÀÀ€ÀøôUE™)v20140605_00664_stKsb338@ë½Ä`öÕµ?(¾Ñ@€E…G¤=¬U€                  ÀÀøÀÀ€ÀøôUE™)v20140605_00666_stKsb338@ë½ÄdB§?(N‹@€E"øì=¡¯                  ÀÀøÀÀ€ÀøôUE™)v20140618_01009_stKsb338@ë¿hB…6?Â?Ý@€E»…>'KM                  ÀÀøÀÀ€ÀøôUE™)v20140618_01011_stKsb338@ë¿hÁ<?…©¶@€E¼8Ã=J@è                  ÀÀøÀÀ€ÀøôUE™)v20140618_01105_stKsb338@ë¿hâd~…?m±5@€E½á=MÔÇ                  ÀÀøÀÀ€ÀøôUE™)v20140618_01107_stKsb338@ë¿håxÂ?` ½@€E½S×=CÏ1                  ÀÀøÀÀ€ÀøôUE™)v20140619_00337_stKsb338@뿁 ÿ^Å?³Àâ@€Eܲš>8¿(                  ÀÀøÀÀ€ÀøôUE™)v20140619_00339_stKsb338@뿁¤h9Ð?¢Å'@€EÜ ö=¯T                  ÀÀøÀÀ€ÀøôUE™)v20140620_00927_stKsb338@ë¿©(óžô?O½o@€E¤=³©(                  ÀÀøÀÀ€ÀøôUE™)v20140620_00929_stKsb338@ë¿©,©j?B@€EŽ÷¤=ˆá                  ÀÀøÀÀ€ÀøôUE™)v20140623_00385_stKsb338@ëÀT	ÝN?"Ëç@€E¸)=áDÌ                  ÀÀøÀÀ€ÀøôUE™)v20140623_00387_stKsb338@ëÀ\rÒ[?<Ž@€Eš=‡%¤                  ÀÀøÀÀ€ÀøôUE™)v20140629_00420_stKsb338@ëÀÁÀ¥L*?R*E@€E˜¾á=Œùà                  ÀÀøÀÀ€ÀøôUE™)v20140629_00422_stKsb338@ëÀÁÄIáK?Pu"@€E˜¤=½£¨                  ÀÀøÀÀ€ÀøôUE™)v20140629_00564_stKsb338@ëÀÃ\äè"?8³ú@€E'•á=¼                  ÀÀøÀÀ€ÀøôUE™)v20140629_00566_stKsb338@ëÀÃ`WMð?G&®@€E'j¸=Ü»                  ÀÀøÀÀ€ÀøôUE™)v20140630_00946_stKsb338@ëÀèWtño?!ß@€E"mq= <                  ÀÀøÀÀ€ÀøôUE™)v20140630_00948_stKsb338@ëÀèZÆzx?ÜÁ@€E"Ðq=éøC                  ÀÀøÀÀ€ÀøôUE™)v20140701_00451_stKsb338@ëÁ‹²°í?+ÜË@€E‡qá=«›À                  ÀÀøÀÀ€ÀøôUE™)v20140701_00453_stKsb338@ëÁhm¨?9…S@€E‰U®=÷óñ                  ÀÀøÀÀ€ÀøôUE™)v20140713_00844_stKsb338@ë†û–?6—@€E§¾q=™.Ä                  ÀÀøÀÀ€ÀøôUE™)v20140713_00846_stKsb338@ë†þ'ÈÇ?.Yê@€E§ûá=£×                   ÀÀøÀÀ€ÀøôUE™)v20140726_00080_stKsb338@ëÄu^¦Ô? Óª@€EŸ%ö>6x                  ÀÀøÀÀ€ÀøôUE™)v20140726_00082_stKsb338@ëÄx¹®?¬›ù@€EŸö="Åí                  ÀÀøÀÀ€ÀøôUE™)v20140809_00481_stKsb338@ëÅãïîJ ?{á@€E
¸=óF                  ÀÀøÀÀ€ÀøôUE™)v20140809_00483_stKsb338@ëÅãól´3?eAý@€E›P\=‹ªh                  ÀÀøÀÀ€ÀøôUE™)v20140915_00434_stKsb338@ëʂº£_@?°@€E²¤á=‰"x                  ÀÀøÀÀ€ÀøôUE™)v20140915_00436_stKsb338@ëʂ¾ÖtÁ?…Ñç@€E²õ==رà                  ÀÀøÀÀ€ÀøôUE™)v20140926_00103_stKsb338@ëËàö6"? [@€E«¹=¤ôD                  ÀÀøÀÀ€ÀøôUE™)v20150720_00457_stKsb338@ëñs~ÒÄ?-à@€E—o=='v20150720_00457_st@ôí'<#×
?æ¯ýT·nÁ@Õº^?àôUE™)v20150720_00459_stKsb338@ëñw[k·?%!@€E–Ù×=›Nôv20150720_00459_st@Ø Å<#×
?¼9ÌHUì£Á@ê^5?àôUE™)v20150830_00674_stKsb338@ëö$ëaÍÐ?F­P@€E¿ö=©Ú´                  ÀÀøÀÀ€ÀøôUE™)v20150830_00676_stKsb338@ëö$îœZ¿?Vç@€E¿ç=½ç                  ÀÀøÀÀ€ÀøôUE™)v20150902_00718_stKsb338@ëö"î»è?=j.@€E¹—¸=‡Øxv20150902_00718_st@웦<#×
?à'˜ýXÖwÁ@Ë¥ã?àôUE™)v20150902_00720_stKsb338@ëö"ñåeu?.΍@€E¹c¸=—bÀv20150902_00720_st@è´9<#×
?Èn:"¤êÁ@Ցh?àôUE™)v20150903_00541_stKsb338@ëö£ 	_Ð?iPl@€Eª¶…=ªUø                  ÀÀøÀÀ€ÀøôUE™)v20150903_00543_stKsb338@ëö££=òª?y­@€Eªó=ŽÝdv20150903_00543_st@ð"<#×
?Óã?­:"Á@ð"?àôUE™)v20150906_00417_stKsb338@ë÷HÜ7y?»mJ@€EËR='Ãìv20150906_00417_st@þÐå<#×
?¹ñC8–Á@ð1?àôUE™)v20150906_00419_stKsb338@ë÷K×Cô?®Úe@€Es=´èv20150906_00419_st@ýÊÁ<#×
?ÈNâÇ&ÛiÁ@ýÊÁ?àôUE™)v20150907_00565_stKsb338@ë÷$'>Ž†?0a>@€E"9¤=Șv20150907_00565_st@÷×
<#×
?Ê#i'ÒÁ@êÐå?àôUE™)v20150907_00567_stKsb338@ë÷$…HÚ?+e'@€E"]=Â^v20150907_00567_st@õë…<#×
?ĸýɚžÕÁ@ê-?àôUE™)v20150922_00313_stKsb338@ëù8ÿ%?$-¯@€E¤z=¦Š@v20150922_00313_stA,ñª<#×
?é"Ño¿€A,ñª?àôUE™)v20150922_00315_stKsb338@ëù	#…?*`÷@€E¥jÍ=ºò8v20150922_00315_stA.ƒ<#×
?åCS]û<µ¿€A.ƒ?àôUE™)v20160714_00853_stKsb338@ìÛñ­Ø?/«@€Ep5…=¶÷C?q­'@E¸Z¾¡G®
EvFC]æfCÁŽ¸AB.w<½®                  ÀÀøÀÀ€AB.w?—²ÀôUE™)v20160714_00855_stKsb338@ìߪOt?8?¤@€Eoÿq=¬¨P>š+?Ã×
d¾ž5?
Et0{D"­ãCÁh´AB"<lb¥                  ÀÀøÀÀ€AB"?ŒT ôUE™)v20170623_00853_stKsb338@ìI>Uëð?*@€E™y{=m–€AŽ@hõÃ]¾ž5?
Eš´ÍC]DZCÂ[DAnü…>!®Œ                  ÀÀøÀÀ€Anü…?Ä5рôUE™)v20170623_00855_stKsb338@ìIA–2‡?Ž–«@€E˜þ=Rç¡                  ÀÀøÀÀ€ÀøôUE™)v20170628_01431_stKsb338@ìIªhB(ï?ˆÊÔ@€E)=o4¡?@hå@*=q`¾–‡+
EÑ×C]ÿ;CÁîúAv½h>û                  ÀÀøÀÀ€Av½h?ÀÿcàôUE™)v20170628_01433_stKsb338@ìIªkÉ?•Á¤@€Ey\=»ç @
!Ô@AG®d¾"t¼
E×šD"«žCÁ"œAoÏ>2
                  ÀÀøÀÀ€AoÏ?ÆAAÀôUE™)v20180805_00199_stKsb338@ì|PèOà?Xú‰@€E•Q3=ª£ø                  ÀÀøÀÀ€ÀøôUE™)v20180805_00201_stKsb338@ì|Tz£?@n¡@€E•H=Íú                  ÀÀøÀÀ€ÀøôUE™)v20180812_00481_stKsb338@ì|âøpj?Cç¹@€E‹~=="vh@Áè@Y™ša¾Ÿ;d
EŒU×C]£–CÀVAƒ—)>(%                  ÀÀøÀÀ€Aƒ—)?Å €ôUE™)v20180812_00483_stKsb338@ì|â"8{ò?Z*˜@€EŒMš="¥Ø                  ÀÀøÀÀ€ÀøôUE™)v20180826_00181_stKsb338@ì~¡wڒ2?;GÐ@€E'€ö=ÃþL?¼@`£×`¾ŽV
E"^{C]¾CÀêAƒÚç>e.5                  ÀÀøÀÀ€AƒÚç?̥ƠôUE™)v20180826_00183_stKsb338@ì~¡{®g?9ÉZ@€E's…=Í@"R"@>{c¾bN
E'ÓD"³CÀA"­>%ÅX                  ÀÀøÀÀ€A"­?ĸ«ôUE™)v20180830_00148_stKsb338@ì!I:@Ä?;áU@€E†èÃ=µ¦@µJ0@g®`¾Ÿ¾w
E‡«ÃC]Õ?CÀݑA…ƒ>Q;e                  ÀÀøÀÀ€A…ƒ?Ê'l ôUE™)v20180830_00150_stKsb338@ì!LŽ©Q?<-@€E‡"á=²!d                  ÀÀøÀÀ€ÀøôUE™)v20180901_00301_stKsb338@ìa´©Oš?5éæ@€Ei¨R>
Ç?óº@,ÌÍ]¾"÷Ï
EmC]^¸CÂ#TAƒûž>«œ                  ÀÀøÀÀ€Aƒûž?Áus€ôUE™)v20180901_00303_stKsb338@ìa·Ìàn?E)¾@€EjPÍ=‹oX                  ÀÀøÀÀ€ÀøôUE™)v20180905_00133_stKsb338@ìàÉ´‰µ?
‹9@€E é>½ÃAaº§@Qìb¾šŸ¾
E¢š{C]dZCÁÁA†³>{Ur                  ÀÀøÀÀ€A†³?Ïj®@ôUE™)v20180905_00135_stKsb338@ìàÍ@…V?Q@€E¡&H>Æ@lB'@u¸d¾›¥ã
E¢hfD"–VCÁG
A…ty>Mtä                  ÀÀøÀÀ€A…ty?É®œ€

==> anc/pub_raw/L222_198_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  700 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             T§ˆOîv20100411_00946_stKsb308@ëJ­Æw?ÑÚ@€E†¤š=Å`Ä@Zja@×
X¾šŸ¾E‡¢áDKΘD«àjArü"=}5ÈT§ˆOîv20100411_00948_stKsb308@ëJ0î
?‰@€E†ù=í8À?ü?ÈõÃe¾"záE‡¸{DßM7D«ÐAqK=%mŠT§ˆOîv20101023_00115_stKsb308@ë ¥àŸh?t¦æ@€E¸…=òЕ?NÑ@ë…bEº½×DMEãD¨¤JAt"§=†Å¹T§ˆOîv20101023_00117_stKsb308@ë ©®Yð?v"A@€E¸Ã>
;ð>‹ã@p¤e¾ÀEº°fDàEÛD¨{}As«V=«ÀrT§ˆOîv20101027_00110_stKsb308@ë <Ÿë?'¸y@€E«k=–[x?èӋ?¾¸Rb¾ŽVE®ï…DMFÉD¨˜{At@Ó=ÂrT§ˆOîv20101027_00112_stKsb308@ë @iø?w¸å@€E«ÿá=ž½|>—8?°£×e¾•E­Ø¤Dà+–D¨vAsÓ=Iï§T§ˆOîv20110804_00637_stKsb308@ë<DùHd?<]Þ@€EšÔ=™<$==°?Ó33a¾²-EœÁHDM¢D¨W}Ar-=¦T§ˆOîv20110804_00639_stKsb308@ë<Dý3ÇÙ?2Æ-@€Ešÿ
=˜" >HM?µÂe¾¡G®EœSDàDZD¨:Ar7ª=#ÊT§ˆOîv20110805_00805_stKsb308@ë<g]8/F?Ií|@€E¥{{=ºe?Ãm?¬ÌÍb¾š¬E¨DMÈD¨ÃAq&ë=ŠÏT§ˆOîv20110805_00807_stKsb308@ë<g`\Q?K³@€E¥†…=º`>$'m?ÈõÃf¾£SøE¨pRDàh"D¨Ar˜5=;lÉT§ˆOîv20110821_00764_stKsb308@ë>cÜa4£?zÕ/@€Exá=–²¸>¥<¿?ÈõÃb¾°£×EyšDU†VD¤(îAsk_="CKT§ˆOîv20110821_00766_stKsb308@ë>cßÙtP?y²ƒ@€Ex[\=`|`?Öê_?Àd¾²°!Ezh¤DäD¤D£ÿAsxS=hî¢T§ˆOîv20110830_00587_stKsb308@ë?"$ÊÊ¿?^¯@€E±:×=º7T@"‡å?Þ¸Rb¾§l‹E´t¸DMËD¨DÝAqCµ=/¬—T§ˆOîv20110830_00589_stKsb308@ë?"(ì?%²@€E±·š=÷x?ŸI?ÆffE¾¡G®E´DàgD¨AqÀ-=BgT§ˆOîv20110923_00303_stKsb308@ëB}}Ê?T›Œ@€EªÆ>f2þ@¥i?½p¤a¾OßE¬fDU
D¤˜´AsÇC=R!OT§ˆOîv20110923_00305_stKsb308@ëB€ä̞?Rü›@€E«R>W0Š>´?¼(öe¾"ýôE¬2ÍDäD¤dåAs-€==×T§ˆOîv20110925_00601_stKsb308@ëBÂÆÄdô?"Ï@€EÃ=¬~´?À¤?¼(öc¾­'hEÅ6)DUNfD¤£Au›'=ýET§ˆOîv20110925_00603_stKsb308@ëBÂÉþ×?•¿S@€EÄÃ=Ùóé>ýl†?Æfff¾­'hEÆHáDäjD¤@JAsÓ%>&T§ˆOîv20110930_00231_stKsb308@ëC`ù4ÿç?T§9@€E©V\>Os?ë¦?ٙšb¾ŽVE«ÍDMœþD¨báAr€S=GÎT§ˆOîv20110930_00233_stKsb308@ëC`üË?H®C@€E©/…=Ë/v>Š n?Æffe¾²-Eª—\DàM/D¨%?Aq–—=1"T§ˆOîv20120325_00423_stKsb308@ëYŠvWÛ3?íS@€E‰@q=¯Ñp=`Ä÷?Ü(öb¾ß;E‡KìDMXRD©*VAqt%=X(®T§ˆOîv20120325_00425_stKsb308@ëYŠyÂ(¯?¾¨@€E‰V
=æ1ÿ>˶"?à2¾'ñªE‡	
Dà,sD¨ö5Ar\=y»@T§ˆOîv20120408_00091_stKsb308@ë[H"Ѷ?S̃@€EÒ¯á=®äl>ýýa?Ôzáb¾¥`BEÑì{DU0¤D¥@JAs§¸=Œÿ9T§ˆOîv20120408_00093_stKsb308@ë[HËxd?`@€EÒ¥¤=ÓGw?šD?˅e¾©ûçEÒáqDãòòD¥5AtÜz=Sx?T§ˆOîv20120515_00527_stKsb308@ë_êª?f?ŠˆÍ@€EyVR=rËà>At?Ã×
b¾§ïžE{–áDT»×D¤ÒÁAu¬Å>ÿ T§ˆOîv20120515_00529_stKsb308@ë_ê®B}Ô?µG@€Eyk='\Ì?úõ±?¼(öd¾¨r°E|ùÃDãè‹D¤¦¨AtÝj=¹WT§ˆOîv20120521_00755_stKsb308@ë`©ó½?d
Ç@€E‰GÃ=|—p?ÉÔÏ?¥¸c¾§ïžE‰òRDTÚoD¤ççArÃÈ=w"6T§ˆOîv20120521_00757_stKsb308@ë`©÷ŸŽ¦?mx¹@€E‰9¸=†"@	¬Î?Ÿd¾¯²EŠ‡DãøD¤·ðAreç=aÑT§ˆOîv20120521_00851_stKsb308@ë`«zÜÀ?B®[@€E•Ô=ˆ"ì=ÏΑ?¯\)b¾Ÿ;dE–ì=DT±D¤ðJAr…²=9nŒT§ˆOîv20120521_00853_stKsb308@ë`«h²Ç?i.ó@€E–="_€?TB`?ÈõÃd¾™™šE—ÍšDãÔÍD¤ÂAtO=aÖT§ˆOîv20120521_00947_stKsb308@ë`«ê§'?K%k@€E™lH=•+È?2¦?·
=b¾ª~úEšD¤DT‡ßD¤òÉAqÒb=2 mT§ˆOîv20120521_00949_stKsb308@ë`«înÃ,?Hü¤@€E™\=Â8Ð?¤-R?\d¾™™šE™¢fDãÌZD¤ÍPAq™"==üT§ˆOîv20120526_00515_stKsb308@ëaFö¼¡?.Nö@€E‹VH=íu>´þø?Àb¾"t¼EŒzRDUVéD¤Ø)AqÀ-='T§ˆOîv20120526_00517_stKsb308@ëaFú·vy?+)@€EŠí{=ûšT=Ï|?¾¸Rf¾¤Ý/EŒ')Dä%ÛD¤Â˜AqÎ<þòÔT§ˆOîv20120528_00267_stKsb308@ëa†iÔ¯ð?¹,ÿ@€Eµ>'`a?9²®?Ýp¤b¾·KÇE¶[ìDU%/D¤ðÅAv^s>7" T§ˆOîv20120607_00186_stKsb308@ëbÃA:‡æ?3¨œ@€EŽë==¶?";"?ºáHa¾™‡EJöDTÉüD¥TBAr-^=!érT§ˆOîv20120607_00188_stKsb308@ëbÃDŸÇ†?>m@€EŒ£\=ô¸?Äí?\E¾¡ÊÁE‹¤Dãâ^D¥!ËAt[C=]Ö.T§ˆOîv20120609_00444_stKsb308@ëcšÞMS?do@€E{>=°\|?\5á? c¾µ?}E{:fDT֘D¥oAr¶R=>0þT§ˆOîv20120609_00446_stKsb308@ëcž¬h~?XSi@€E}zÍ=›÷?ÆiU?àe¾£×
EõšDãÛðD¤øAt`ÿ=auT§ˆOîv20120610_00248_stKsb308@ëc$–²"!?@Ef@€E‹3>&\>s]?—
=Y¾¨r°Eq\DTȃD¥7®Ar=á=m1T§ˆOîv20120610_00250_stKsb308@ëc$šU‹ù?(?@€Eq=à7þ>Ù_Ž?ë…e¾šŸ¾E[DãØD¥øAr¬=LÌT§ˆOîv20120610_00296_stKsb308@ëc$þ¼£à?8-‹@€E‹ˆ=Âßä?/·d?Տb¾µÂE‹A×DT¨BD¥-ôAsH²=VkïT§ˆOîv20120610_00298_stKsb308@ëc%ŽDý?:@€E‹+Ã=Öeû?I#_?ÁG®e¾£SøE‹$fDãÑqD¤øAvÁ/=aå­T§ˆOîv20120611_00260_stKsb308@ëcB#]íò?À'û@€EŽ•\>Œ%s?ÖÓ
? a¾²-EŽ\DT öD¥_DAv¯Ù>!.T§ˆOîv20120611_00262_stKsb308@ëcB&Ì,¿?°½l@€EŽm¸>zòö@zè?ÁG®e¾™‡EŽUìDãÊ°D¥6¸Aw$ä>_/T§ˆOîv20120611_00344_stKsb308@ëcCkõq?!Àe@€E…=é­§@m,N?ÌÌÍL¾¬‹DE"Å3DT³¦D¥`)Ar©=2!£T§ˆOîv20120611_00346_stKsb308@ëcCn€º?!–ä@€E…wá=¸¡`>¢cÊ?ÚáHf¾»dZE"â¤DãßD¥#DAr/=*6QT§ˆOîv20120612_00133_stKsb308@ëcb²qòŒ?âdª@€E¡C=Ï#ÚT§ˆOîv20120612_00135_stKsb308@ëcb¶œF?çæ£@€E Þö=ôè¿T§ˆOîv20120612_00325_stKsb308@ëcdmÒ¥?Q@€E''×=že?bæM?Ê=qb¾ A‰Eƒ_…DU3DD¤ß…Ar­E=B̍T§ˆOîv20120612_00327_stKsb308@ëcdqœ?[È@€EƒN=›äX>£v‡?Æffe¾£SøE"J{Dä#D¤Ò¨As8,=b,¶T§ˆOîv20120614_00171_stKsb308@ëc¢¢Ž	î?LÀ<@€E™sq=ªñ€<¬*N?Æffa¾/Eš	qDTéD¥G¦Ar#=(¬æT§ˆOîv20120614_00173_stKsb308@ëc¢¦P¹?GVx@€Eš 3=Çà>+"ù?§®e¾"÷ÏEšÄöDãìZD¥7AsdQ=6ÒT§ˆOîv20120614_00363_stKsb308@ëc¤N|?I²@€E{BR=ž(?¦ë©?³33a¾'ñªE|ÍDTÍôD¥'TArÃN=+ÖcT§ˆOîv20120614_00365_stKsb308@ëc¤"ëU?(Í@€E|>R=­
Ø>ýVQ?¼(öe¾ž¸RE}qDãï®D¥œAr›=.âT§ˆOîv20120615_00180_stKsb308@ëcÂ|¿~[??Ք@€E¤q=ù¬¶?¯°?®{b¾œ(öE£TDUžD¥G3Ar(™="R~T§ˆOîv20120615_00182_stKsb308@ëc€'?"v.@€E£ÌÍ=Öo§?
8?ï\)f¾¦éyE£JfDãómD¥LAq»Þ=K	T§ˆOîv20120620_00785_stKsb308@ëdg"ͬ?|]³@€E"K)=}Ñÿ=0µÕ?¸Qìb¾«E"ÚDU*ND¤yHAt"§=ºÛ¬T§ˆOîv20120620_00787_stKsb308@ëdgˆÑÕö?šo	@€E"QÍ=ˆÐŒ?a_"?™™še¾³¶FE…`¸Dä ¬D¤tAus»=Ù±ÎT§ˆOîv20120621_00362_stKsb308@ëdƒÁãñ?zúü@€E-\>¾ø?"/å?±ë…b¾«…E öDTÄîD¥Asc·=ˆ#šT§ˆOîv20120621_00364_stKsb308@ëdƒÄþg$?c"ï@€EZR=áƕ@EÞ?ª=q]¾¢MÓE;ÃDäD¤æVAt´â==%T§ˆOîv20120625_00392_stKsb308@ëeŠ×Î?Cc@€E²Ï¸=Ž´<¯°?Î{c¾'ñªE³1
DTéÛD¥'Arxa==}<T§ˆOîv20120625_00394_stKsb308@ëeŽr±?9Øk@€E³
=ŠFà=¤ù?Æff9¾¢MÓE³Ã×Dã÷mD¤ò‡Asnº=eCT§ˆOîv20120625_00512_stKsb308@ëe•Eœ—?rK~@€E«!¤>{,=l–?±ë…b¾"t¼E«–áDUO®D¤ùArHë=3߅T§ˆOîv20120625_00514_stKsb308@ëe™*S;?}ߥ@€E«oá>?­?í«?ï\)e¾™‡E«wšDä3D¤Ï¶AtA='<¦T§ˆOîv20120626_00357_stKsb308@ëe#¨`œ?jÕá@€E‡¹3=ùÏ¡?£Bï?«…b¾³33EˆRDT®ÉD¥0‹ArŸ[=*î©T§ˆOîv20120626_00359_stKsb308@ëe#¬CÈ?Og @€E‡Ë==,ø@ôO?¼(öe¾®{Eˆ‰…DãÎÁD¤ýAuHÇ=E´T§ˆOîv20120627_00197_stKsb308@ëeCoßå?è¥@€E [{='üL?ÿ¹^?ØQìc¾£×
E¡ÌfDTÍ`D¥{Ato=ؘ3T§ˆOîv20120627_00199_stKsb308@ëeCr·B!?w°ž@€E¡->
ޟ?"Q?×
=e¾£×
E£#HDãã®D¤óuAt±=°‹T§ˆOîv20120628_00135_stKsb308@ëe`œ|4?¦™ü@€E­€=ʜø?D\?¬ÌÍa¾¦éyE­zfDU(ÅD¥H´Av1>	ðT§ˆOîv20120628_00137_stKsb308@ëe`ŸMó©?³m¾@€E­"=Äs<Üj¤?ØQìd¾´9XE¬ËšDäÝD¥ ¬Axg¨>Z¸ßT§ˆOîv20120629_00135_stKsb308@ëe'J)>"?|C@€E©ƒš>ôó?A™@a¾ž¸RE©(DTÆD¥GmAqoª=rsT§ˆOîv20120629_00137_stKsb308@ëe'MÏü­?!u3@€E¦"š=â¦í?	b?¾¸Re¾­VE¥ðöDãÖáD¥¢Aq#'=/Ö{T§ˆOîv20120629_00219_stKsb308@ëeƒŒIû?Iq@€E¨Ÿö>œn@ë?Æffc¾®—E©ª{DTÚ°D¥	qAsÿµ=Aî†T§ˆOîv20120629_00221_stKsb308@ëeƒ"Cy'?#‰[@€E¨¶®=ÄLð@ µÝ@"\Z¾¬‹DE©O3Dãû
D¤Ü¼Asð[=ŠrÃT§ˆOîv20120704_00937_stKsb308@ëf'ú÷1û?)*³@€E'=§kŒ@"³N?Àb¾ŠÀƒE€£šDU+çD¤lAp©f=sòT§ˆOîv20120704_00939_stKsb308@ëf'þÎè?.N·@€E'/¸=·hh??ûl?¸Qìe¾'n˜Eq×Dä
XD¤L¼Aq«Ø=¨!T§ˆOîv20120705_00341_stKsb308@ëfA$h¥0?Še¤@€E€ï¸=ÔFR<»Å?±ë…b¾­VEKìDUXD¥;ÇArâ®=´cîT§ˆOîv20120705_00343_stKsb308@ëfA'²q,?‡jý@€E€ƒH>e:<Âð†?ç®e¾©ûçE€µHDäÅD¥)AxS:=´2ÙT§ˆOîv20120706_00874_stKsb308@ëffå…ZÈ?•	@€EP==õ.ì?wRD?Æffb¾"÷ÏEOüDU[–D¤lsAqÀ
=+
ŠT§ˆOîv20120706_00876_stKsb308@ëffèéÜ?‰U@€EP}®>
0?m:E?Î{e¾bNEPk3Dä*wD¤HåAqÄ÷=E¦¨T§ˆOîv20120711_00114_stKsb308@ëgRtí?:m	@€EƒÞ3=Ñڏ>Ò*º?Î{b¾ž5?E"q®DT>wD¥[®Ar e=4!‰T§ˆOîv20120711_00116_stKsb308@ëg	Š'ë?9@l@€Eƒ•á=ÁDô?ÓL?°£×e¾ž¸RE"n)DãÅPD¥¬Ar:ï=¨›T§ˆOîv20120712_00234_stKsb308@ëg%—c´Z?ˆcž@€Eƒ—3=rÇx=4ËÀ?Ã×
d¾§ïžE"ù
DU+×D¤½Auñ=Â­T§ˆOîv20120712_00236_stKsb308@ëg%œÖu?…p»@€E"q=š™¬?n>Ê? d¾¥`BE…{Dãû#D¤ŠVAsBÍ=ÇT§ˆOîv20120713_00171_stKsb308@ëg@5¹à·?¡å@€E˜	Ã=¾ä>ItW?Ó33c¾›"ÑE˜{\DTÀD¥n5AqT=/¼|T§ˆOîv20120713_00173_stKsb308@ëg@8ÝÍ?Dj@€E—R=¬X> "3?¥¸e¾ ÄœE—°=DãÙ7D¥FwAr
´=3BT§ˆOîv20120713_00267_stKsb308@ëgAb4Ó?5_@€E"À
=·7|?K"ô?Ñë…P¾™‡E•)DTªD¥YÓAtüP=[7T§ˆOîv20120713_00269_stKsb308@ëgA8¥?&ãR@€E•Ž)=§Î@U5`?ºáH^¾¡G®E•·®DãĬD¥3çAsÊF=!åT§ˆOîv20120714_00469_stKsb308@ëgb•MÚ~?FÀó@€EˆR=¡ÏÐ>$I?·
=b¾¥ãTEˆ²fDT»çD¥×Aroµ=…T§ˆOîv20120714_00471_stKsb308@ëgb˜‹ýz?`B§@€EˆŸ®="\=ÁL"?¸QìE¾ž5?E‰q
Dãã3D¤ì{Atÿ0=fŸpT§ˆOîv20120715_00354_stKsb308@ëg'tת?H%@€Eg£×=ßH>¬d;?£×
b¾£×
Eg–fDT¿D¥%ËAqШ=˜"T§ˆOîv20120715_00356_stKsb308@ëg'w[Üu?Mcî@€Egá®=+·>ßWÏ?¼(öc¾™‡Ei
fDãÞÙD¤ô)As
=H
çT§ˆOîv20120716_00939_stKsb308@ëg¥ó"L?Wí?@€E±\=zF'?GjB?Æffc¾­'hEÀ=DTʏD¤®˜Aq¨=ÌxT§ˆOîv20120716_00941_stKsb308@ëg¥ö¯$?KM@€Eê®=Ðö?²ÝŽ?¥¸d¾¥`BEªDãúND¤žfAr€="fT§ˆOîv20120723_00734_stKsb308@ëh…™/L?Œ@€EŒÍ=ž˜=fV?ó33c¾¨õÃE‹ÜáDTÐ1D¤ÚòApÿY=#á°T§ˆOîv20120723_00736_stKsb308@ëh…œRìŒ?$fä@€EŒƒf=Œ
,?¦Ii?Ê=qd¾Ÿ;dEUDãÝüD¤½²Ar'r="EŠT§ˆOîv20120725_00754_stKsb308@ëhƲ"Œ—?+	ø@€EŒE¸=½·PT§ˆOîv20120725_00756_stKsb308@ëhƵ¨2å?3œÂ@€E&…=šÛH@K˜?ÈõÃY¾\)EŠ)DãÇLD¤³;AtTV=KõT§ˆOîv20120726_00702_stKsb308@ëhåªñ
D?uÇ@€Esß×='<˜>‹è?\c¾˜bEtœ¤DTÁšD¤ËLAs0Å=‰ÿ"T§ˆOîv20120726_00704_stKsb308@ëhå®}qE?['@€Etd¸=i·9>
ã?µÂe¾£SøEuíìDãà¬D¤¨¤AsDs=(ÐÿT§ˆOîv20120801_01104_stKsb308@ëi¨ËC?e´@€EW&¸=¾&,<é
H?¨õÃc¾•EZ|RDTÍ¢D¤Ö%At¾='npT§ˆOîv20120801_01106_stKsb308@ëi¨õ€J?eîd@€EV¨=µ¢ì@%Å	?šáHe¾ŒIºEZ®DãåªD¤£
As|¢=Š?)T§ˆOîv20120804_00771_stKsb308@ëjgs?Y›Ò@€E‰\š=•úÐ?I‰(?«…c¾­'hEŠ
DTÖ¸D¤»\AqÑä=õÞT§ˆOîv20120804_00773_stKsb308@ëj§>?B
Ñ@€E‰#==t¡a@šU?¼(öW¾£SøEŠ€DãùD¤…ªAt42=J8wT§ˆOîv20120806_00225_stKsb308@ëjEe¨›•?RZ@€Ev@R=oۉ?H‰d?¦ffa¾¢ÐåEyw…DTrD¤áÓAs?=aõT§ˆOîv20120806_00227_stKsb308@ëjEhˀœ?jå8@€EyLö=oÎè?ݟu?àe¾Ÿ¾wE} )Dã®ÁD¤±XAu`†=ð³T§ˆOîv20120820_00075_stKsb308@ël—XA
?pA¶@€E…aÍ>=ì#?š?¢\b¾Š=qE‡‰qDTÇD¤àÕAs® =+8T§ˆOîv20120820_00077_stKsb308@ëlš•ÝÍ?]'Ä@€E"¡H>bKæ<Ir–?°£×e¾ŒIºE‡_3Dã`D¤ÉÃAsï=7T§ˆOîv20120821_00128_stKsb308@ël"ª)à?$ôo@€E‰c¸>&‹.@zA?Ôzáa¾—
=EŠs3DTr-D¤ýËArwö=AAUT§ˆOîv20120821_00130_stKsb308@ël""ë±?+³@€E‰ªì>(~e>ˆþ?×
=d¾—PEŠÙ®Dã׶D¤ÒòAqâa=4bxT§ˆOîv20120901_00483_stKsb308@ëm'ÔFÿ??¹D@€EµÿÍ=«Æ8?eû?ü(öc¾}ó¶E¶pDTƇD¤ÞéArÞ{=lÀcT§ˆOîv20120901_00485_stKsb308@ëm'×Ç	?1Ä@€E»ö=ˆ`x=•q?ó33e¾"t¼E¼ðÍDã»D¤ÈArõ=•f¨T§ˆOîv20120902_00215_stKsb308@ëm¡~|\È?>vU@€EžÀH=ˆ(`?‹=O?\>¾\)E¡.DT¸ƒD¥Au»¹=m!]T§ˆOîv20120902_00217_stKsb308@ëm¡Äü?`W®@€EÊ{
=\åXT§ˆOîv20120902_00461_stKsb308@ëm£µG/??/JÕ@€E »×=»q´=#ž°?³33b¾…¸E¡\DT¢=D¤üÝAqX;="'T§ˆOîv20120902_00463_stKsb308@ëm£¸]i?/}²@€E¡h{=¨â€?Û?â\d¾—
=E¡Ê¸DãžFD¤Ñ7Ar‡ã=P
T§ˆOîv20120903_00161_stKsb308@ëmÄ#¨–?^¦q@€E H¸=€…?®®?´záU¾™™šE Í\DT+dD¤æ¨As/¦=XPT§ˆOîv20120903_00163_stKsb308@ëmÄ(ÔO?H¥'@€E fR=•Xx>ÁYÒ?¯\)e¾›¥ãE ùÃDã·+D¤ÒÁAr¡Ö=-‡ÖT§ˆOîv20120904_00032_stKsb308@ëm㆞Ÿé?K*â@€E¼Ò3=¨Øè>ë—ÿ?ÌÌÍK¾–E¼‰×DT")D¥As®¶=IkÌT§ˆOîv20120904_00034_stKsb308@ëm㉪žO?SQ5@€E½*=§Ì=»*?Ÿd¾¢ÐåE¼íqDãšND¤ç}Asúé=IBsT§ˆOîv20120905_00004_stKsb308@ëmÿ
Þe?qiº@€E»|==‹M4?¬×[?ìÌÍc¾©ûçE½
ÃDT­¢D¥šAt…G=z¦T§ˆOîv20120905_00006_stKsb308@ëmÿR¬?a€h@€EºÅH=>mA?˅e¾©ûçE¼V¤DãɁD¥Ask{=U¢ÍT§ˆOîv20120906_00136_stKsb308@ën"¶t?¥ø@€E—Þ\=\?"DÈ?"33a¾¨õÃE—ô¤DT}D¤ü{Au>$˜T§ˆOîv20120906_00138_stKsb308@ën"ß>>?®'I@€E˜m×=¨U4@
"?Ã×
e¾¢MÓE˜í\Dã‹#D¤ÍhAvÆÆ>*^âT§ˆOîv20120907_00122_stKsb308@ën@¶n&#?4Db@€E£ì=œ>†]P?ü(öb¾\)E£\DTš=D¤öÁArÓ=`À¨T§ˆOîv20120907_00124_stKsb308@ën@¹Âß8?R»"@€E£?f=šµí>öÄ?Ï\)d¾'n˜E¤šDã¸jD¤ÛøAtíÊ=‹çõT§ˆOîv20120913_00252_stKsb308@ëo6åÕ\?þY@€E®ù)=Ä>‰p?ê=qb¾ŽÙE®\DT¤ÝD¥uAq_Û=PõªT§ˆOîv20120913_00254_stKsb308@ëo:¸x? ×:@€E¯(á=ÐÉ6A
hŸ?ÚáH6¾–E®'3Dã¸JD¤æ-Au³1=_=rT§ˆOîv20120914_00210_stKsb308@ëo"ÿDƒ¾?i…
@€E¸Òö=­ñ"?M!ê?×
=c¾–‡+E¹Ž=DTè¤D¥‡Ar¬=dwëT§ˆOîv20120914_00212_stKsb308@ëo#6¡'?Q4ü@€E¹G¸=zj0?tƒU?×
=e¾œ¬EºiHD㣶D¤ÑAs§=;;T§ˆOîv20120915_00147_stKsb308@ëo@"ïs–?%šs@€E±×=ÁÐ`=A»ã?˅c¾™™šE±À{DTuÃD¥3…Aq½N=7ÀÞT§ˆOîv20120915_00149_stKsb308@ëo@&rÅð?"9@€E±=¯éÐ=ãÜ'?ª=qd¾ŒÌÍE±nöD㧅D¤üÍAqº¨=!"QT§ˆOîv20120916_00051_stKsb308@ëo_pŒ	Ž?)ÍÜ@€E°R=¯ÍŒ?ز?—
=c¾"ýôE¯g®DTš°D¤]ìArOñ<÷ŠáT§ˆOîv20120916_00053_stKsb308@ëo_s|(ð?>¡Ø@€E®ð¸=¤Æ>Þb?ù™šJ¾›¥ãE®ÖDã"D¤I7AsæÄ=ŒT§ˆOîv20120916_00243_stKsb308@ëoaœ†´?:ù°@€E¤Í=ƒ¼>ïâé?´záa¾"ýôE¥+3DSü)D¤óðArZõ=1ŽëT§ˆOîv20120916_00245_stKsb308@ëoaË?PJ¿@€E¦_{=‡0Ü>å°Q?¦ffe¾—
=E§öDãSÇD¤ÜÅAr<w=!²™T§ˆOîv20120916_00436_stKsb308@ëob£¬˜?lV@€E´}Í=™Â´?'Ö›?Ÿb¾›¥ãE´iÃDSýqD¥XAsV"={ÌÕT§ˆOîv20120916_00438_stKsb308@ëob'èÒ?Z	j@€E³/Ã=žnœ?"Û?å¸f¾•E³f{Dã`D¤ß;At=mDT§ˆOîv20120917_00412_stKsb308@ëo'x±¼?/¿.@€E¤0R=·­ã?ŠG¦?¾¸Rb¾å`E¤_HDT´9D¤ð9Aqi=+
øT§ˆOîv20120917_00414_stKsb308@ëo'{Ã¥‡?'5g@€E¤xÃ=¨N?ÕÖ\?Ç®e¾/E¥=ìD㯦D¤ÓDArâ£=[T§ˆOîv20120918_00337_stKsb308@ëo¢v+ ˜?içK@€E'Fš=ɘ±>ŠÝ`?Ç®V¾ ÄœE'\DT§}D¥jAvF"="áT§ˆOîv20120918_00339_stKsb308@ëo¢yx¼Õ?aºÂ@€E'çf='?3ð¿?Ü(öb¾˜"uE'ÃDã°!D¤ìœAt	m=OÐçT§ˆOîv20120919_00304_stKsb308@ëoÂú¤¦¾?"çÏ@€E—xö=Ĭ@òÇ?šáHW¾˜bE—ÓHDTh!D¥wAt0c=›T§ˆOîv20120919_00306_stKsb308@ëoÂýÈWÈ?èª@€E—'¤=å†ú?­?\e¾™™šE—qD㗦D¤Þ=Arp•=)ЀT§ˆOîv20120925_00215_stKsb308@ëp€þÝ°ö?›ý@€E¹=¾¹?t—?µÂb¾ŽVE¸ë…DT™HD¤ó}Aq Ë=7bºT§ˆOîv20120925_00217_stKsb308@ëp/9ÿ?Ó@€E¸8…=ê›?Üπ?ÀJ¾'hsE¸'Dã¾°D¤àRAtõX=fl€T§ˆOîv20120926_00023_stKsb308@ëpŸaáÒ?X	@€E ¯¤="{;ß‰?\b¾›¥ãE¡<¤DT'-D¤éüAsA;=PݐT§ˆOîv20120926_00025_stKsb308@ëpŸe8Ch?dM|@€E¡#==z$¸>ë}?×
=f¾¡ÊÁE¡Ç
Dã®°D¤ÜÝAsÙ=~\ÀT§ˆOîv20120927_00119_stKsb308@ëpÀ:ó@ª?EtÍ@€E'e=i˯?ýt?ÁG®a¾Ÿ;dE"0RDTœD¤þArý=A—îT§ˆOîv20120927_00121_stKsb308@ëpÀ>™î©?dÄÁ@€E'¤=‰D¬?ðGE?ç®e¾š¬E'øDã«DD¤ß®At=Y©T§ˆOîv20120928_00056_stKsb308@ëpß®‰b?WA€@€E˜úì=Ž¨?@¥??½p¤b¾¦ffE™c3DT~éD¤öúArî=NÈOT§ˆOîv20120928_00058_stKsb308@ëp߱⻢?yxÅ@€E™ 
=y÷?&<¤?¥¸d¾¶È´E™®RDã"çD¤ñ‰Atô\=gT§ˆOîv20120929_00034_stKsb308@ëpÿ‡FöŠ?5Á¸@€E¯£=–~T?'ä‹?˅c¾œ(öE¯œ)DT£¶D¥	'Asš4=@êÔT§ˆOîv20120929_00036_stKsb308@ëpÿŠ†K‰?2ß@€E¯ì¤=©)@?L?ٙš7¾°£×E¯º=Dã¯TD¤êAtö=DvþT§ˆOîv20120929_00226_stKsb308@ëqóˆÎ?
'q@€E³Äš=ÞZ/?ˆ© ?øQìP¾"t¼E²Ü¤DT›–D¥
/Aq•­=IPT§ˆOîv20120929_00228_stKsb308@ëq#y,?֋@€E³Y×=âJ]>þ9d?Ï\)e¾"záE³ÿqDãµÛD¤ÚfAr,é=(¥;T§ˆOîv20120930_00119_stKsb308@ëqùÛ=©?G[@€E s3=+ =Åâ?³33b¾œ¬E åìDTRD¤÷®Aroç=1@"T§ˆOîv20120930_00121_stKsb308@ëqý$Xz?`kt@€E }=°Äü?•Í€?î{c¾¸QìE¡~öD㢨D¤éAta"=ku1T§ˆOîv20121007_00081_stKsb308@ëqÿÐãŸ?±Ì@€E¡ü=­»¸?ªô?°£×a¾–E¡eÃDTyyD¥¼Aq•E=Ù×T§ˆOîv20121007_00083_stKsb308@ëqÿÓ.€œ? ¡Æ@€E¢,×=¨±¼?%BÌ? d¾‰7LE¡µ
Dã¢%D¤î‡Ar¢"=
²kT§ˆOîv20121009_00056_stKsb308@ër?®•T;?:ýo@€E"÷
=Éô˜>˜<Ÿ?Ï\)a¾Ÿ;dE'ÀöDTr=D¥žAq˜½=2á$T§ˆOîv20121009_00058_stKsb308@ër?±ð!?4O+@€E"Öf=ð9Š>yÕ9?¥¸d¾ ÄœE'»×DãªÉD¤á²Arv=%lzT§ˆOîv20121010_00051_stKsb308@ër_½k«u?Ñx@€E™,ì=ç.»@9«ž?Ï\)P¾‡®E˜áDT"–D¥¬Aqán=B+T§ˆOîv20121010_00053_stKsb308@ër_À·$ð?*•@€E™SÃ=äŸz>ºX¼?Ÿf¾"›¦E˜W×Dã¯ÏD¤Þ°Aq×8=+ ~T§ˆOîv20121011_00034_stKsb308@ërÃV†Ê?§b@€E­š=®kh>t#@334¾•E«õqDT²D¤ìþAr=[âvT§ˆOîv20121011_00036_stKsb308@ërÆ¿'?Þ»@€E­®Í=ÍÓÙ@rªQ@=q:¾€E­áDã¸ÍD¤ÐÅAyJ—=ÊVzT§ˆOîv20121012_00050_stKsb308@ërŸ–E ñ?W‰5@€E @=¨ûÜ?5£U?ÚáHa¾™‡EŸL)DT{uD¥AqÊn=ˆ)=T§ˆOîv20121012_00052_stKsb308@ërŸ™¡q?NJó@€E O=›¤¤>i'Ù?®{Q¾š¬EŸÍDã±hD¤ãTAu@ß=7¿ST§ˆOîv20121017_00039_stKsb308@ës?›¡æ?60˜@€EÂâ== Þ?ª9[?\a¾¢ÐåEÁ¢¸DT´¼D¥¦Aràé=+k—T§ˆOîv20121017_00041_stKsb308@ës?ž
—‰?AÿÒ@€EÂ6ö=…PÈ?
`*?¼(öd¾š¬EÀÓÃDã¸ZD¤ä)ArŽ!=(qeT§ˆOîv20121022_00072_stKsb308@ësßÕ­×?.Á*@€E³ö>#?6ð‰?˅b¾bNE±Ä=DT®%D¤øÍAqŸâ=­`T§ˆOîv20121022_00074_stKsb308@ësßؤU?44Ÿ@€E´
R=×¥‰?AŽ«?ՏD¾…¸E³(áDã§
D¤àJAt—(=QzT§ˆOîv20121023_00023_stKsb308@ëtœQZ?/j@€E¨63=Ǜl@Jü?Տc¾‹Æ¨E¥ÅDTÍ?D¥åArSù=QÎT§ˆOîv20121023_00025_stKsb308@ët	Ï6´?4ïÃ@€Eªjì=¼ãä> "?™™šd¾ŒIºE§oÃDãÊND¤åyAs^©=-ÆBT§ˆOîv20121024_00056_stKsb308@ët®<éÀ?6Žu@€E°[=¸ì?€‰'?¥¸b¾™™šE®ž=DT'^D¤í¢AqÙµ=ìT§ˆOîv20121024_00058_stKsb308@ët±¼ûô?="@€E°®=ØÑR?¿U	?´záI¾˜bE®ýšD㿖D¤ÝôAuXÐ=9 ÕT§ˆOîv20130301_00575_stKsb308@ë"++ê?%—@€E¾.¸=çú!@=Uü@=q.¾£×
EºàöDT€ƒD¥¸¬AtØ=šûxT§ˆOîv20130301_00577_stKsb308@ë"+=F?(ò@€E¾Í>	sÆ>£6"?¸QìX¾˜bE»6ÍDãÄþD¥¯TAs"Î=9ó	T§ˆOîv20130308_00607_stKsb308@ë…
û´·?,°|@€E½ôq=ÿXý@³[@G®G¾ß;E»Ð¸DT—+D¥ÂÉAsÀ=‡œºT§ˆOîv20130308_00609_stKsb308@ë…
þÙ_?$/ @€E¾&f=ßE@?)J?Ï\)f¾\)E¼bDã¬sD¥ŒjAq*£=0û'T§ˆOîv20130311_00386_stKsb308@ë…kO	s?#¶¿@€Eœ×>Ù1=³É?¼(öc¾"t¼Eš‰qDT^¨D¥™'ArÔ¸=ET§ˆOîv20130311_00388_stKsb308@ë…kR²m?m¼@€Eœö=Ԏ¹@F ?½p¤e¾—PEšg
D㕑D¥~ÙAqí3="ÌT§ˆOîv20130329_00416_stKsb308@뇬M(¢a?-¯u@€E{==åÚI>jmÒ?úáHa¾"÷ÏEŒ]×DSò^D¥—mAr²=:ÄGT§ˆOîv20130329_00418_stKsb308@뇬R¹k?'Æ@€Ež\=é'â?dì?ÈõÃg¾"÷ÏEŒ¬öDãe¢D¥psAr†Ã=»%T§ˆOîv20130625_01118_stKsb308@뒪jfÛ×?‰»ó@€EgÜö=ü*–>e‹?°£×a¾§l‹EhEÃDT"‹D¤û¦AsÔG=ä`T§ˆOîv20130625_01120_stKsb308@뒪mϜ
?‡¢š@€Eh_×=mõ'?>Ç?—
=d¾§ïžEil¤Dã²VD¤Ä´At
{=‹ ÆT§ˆOîv20130706_00167_stKsb308@ë"›%œ?AÆ¥@€E±i¸=£Ì>Øâº?¬ÌÍb¾§ïžE°îDTfÙD¥š=As"â= ÌT§ˆOîv20130706_00169_stKsb308@ë"žC?)=@€E°âö="é+>0'@ë…/¾­VE°ÿ3DãŒD¥h!Awný="¬›T§ˆOîv20130712_00263_stKsb308@ë"ÁÊq]?)/@€E"ª=·DŒ?)RÅ?ٙšb¾—
=E–öDTbD¥nAr3=;‡
T§ˆOîv20130712_00265_stKsb308@ë"ÁÍ1V?+˜@€E"ÎÍ=¼SÀ;'r$?¥¸e¾›¥ãE–e…D㔤D¥O–Aq`¬='¯T§ˆOîv20130806_00099_stKsb308@ë—à)ÐMá?MÉ®@€E·6
=›4¬?0Þ?Î{a¾¥`BE¹C…DTƒÇD¥]Assj=n<ØT§ˆOîv20130806_00101_stKsb308@ë—à-70C?Kf¨@€E·;š=¦ˆ?'¡?ºáHe¾®{E¹Œ{Dã•ÃD¥+Ar¼õ=:T§ˆOîv20130926_00003_stKsb308@ëž@8
?z²E@€E™®=né >'k[?Æffb¾©xÕE˜­ÃDT€¤D¤î^Asv¿=\FŽT§ˆOîv20130926_00005_stKsb308@ëž@;Aê±?z‹Y@€ER=WP?†K?Þ¸Rd¾™™šEŸB{Dã¥7D¤ÅAsŠÕ=›äT§ˆOîv20130927_00215_stKsb308@ëž`ô»cn?V.B@€E¿…=|nø<Ò©R?¾¸Ra¾¤Ý/E'®DTuD¤òÉAscÆ=AËæT§ˆOîv20130927_00217_stKsb308@ëž`÷ì«d?WT@€Ef='̨=ââ?Î{e¾ ÄœEe3Dã–FD¤Õ'Ar¢d=H®ÖT§ˆOîv20130928_00245_stKsb308@란ôD«+?%üÛ@€E§Úš=¢zP?­÷?˜Qìb¾ƒoE§¸DTŒþD¤ÿ3AqÞÔ<óFÐT§ˆOîv20130928_00247_stKsb308@란÷wjñ?$³è@€E§3=ØF>ŸÓÐ?¸Qìe¾yÛ#E¦¤Dã¦D¤ÕArí"=2ÅûT§ˆOîv20140316_00805_stKsb308@볫cñ×s?V\È@€E ¯ì>—‰ì?
«E?ôzác¾ixÕE PáDTPöD¥yArÔ·=&]ÅT§ˆOîv20140316_00807_stKsb308@볫güç?`ïi@€E ·ì>±×W>îc?ê=qf¾uE †Dã‹3D¥x"At0=5T§ˆOîv20140317_00551_stKsb308@ë³Ë—¦û,?%üø@€E›$ì=‡4|??¨?àb¾š¬E›,áDT…ÃD¥t"Aqq=K`
T§ˆOîv20140317_00553_stKsb308@ë³Ëšø"6?)Ë@€Eœö= xü?è>?ù™šN¾–‡+E›Å\Dã¦D¥dœAsì=jÑBT§ˆOîv20140605_00858_stKsb308@ë½Æ/"R]? d@€EwE=™+,>Ù:t?°£×a¾å`ExDTŒîD¥0"ApÑ=/þ¼T§ˆOîv20140605_00860_stKsb308@ë½Æ3?:+@€EtH=='w¨=–=\?ñë…e¾/EuÅDã¤!D¥#žAsXU=^ø—T§ˆOîv20140615_00219_stKsb308@ë¿	‡Þì4?je@€E­ûq=f6 <á?Ÿb¾™™šE®ÚDTŸ\D¥øAs7ó=jLÑT§ˆOîv20140615_00221_stKsb308@ë¿	‹!̃?‰!ô@€E®=x$é>f(c?ÁG®d¾£SøE®ö{Dã¼D¤õAt†š=è…ÌT§ˆOîv20140619_00651_stKsb308@뿅1/]?amŽ@€E¢û=ŠÌˆ= Úù?Ã×
c¾ ÄœE¤šDTÃøD¥áAsH=‹'åT§ˆOîv20140619_00653_stKsb308@뿅4ˆÞ5?Fù@€E£ˆ3="¼´>?Š=qe¾å`E¤d=DãÊD¤ýôAq'@=
Â-T§ˆOîv20140624_00463_stKsb308@ëÀ%úö¬?,AP@€En'=Ð@ö>ý½?×
=d¾¡ÊÁEiÊáDT·ðD¥ÑApÄÏ=%®T§ˆOîv20140624_00465_stKsb308@ëÀ%K88?*Dt@€Ek-ì>…²>¯€
?šáHf¾šŸ¾EkÓ3Dã¼ÝD¥DAq=ø,T§ˆOîv20140705_00622_stKsb308@ëÁˆHG?¿Îí@€E‡ÀR=cZÇ?Ä?£×c¾·ÎÙEˆ]HDTÛÇD¤ÛÇAt>£"T§ˆOîv20140713_00078_stKsb308@ë€1Á®Œ?1è@€EÈ=¤iˆ?&4Ý?Àb¾ž¸REÉg\DT¥'D¥›TAqå=}ëT§ˆOîv20140713_00080_stKsb308@ë€4ä~?5:@€EÆɏ>	¬o?•ÂÓ?ºáH6¾«EÈ#×D㳖D¥gTArm=)"T§ˆOîv20140714_00705_stKsb308@ë§x>E
?RÞ·@€Ež¤…=•¤>®Dð?ÁG®c¾™‡EŸÂÍDTɪD¤ö-Apí]='WÔT§ˆOîv20140714_00707_stKsb308@ë§{¥BD?An	@€EŸ)=¢µ>à/?¹™šd¾²-E CHDã϶D¤ãdArþM=×7T§ˆOîv20140809_00147_stKsb308@ëÅà»ïºŽ?H‡Å@€E¡"=Ÿ4Ì?ÎN±?\b¾—
=E£íDTåÃD¤î-Ap54=&þyT§ˆOîv20140809_00149_stKsb308@ëÅà¿n•_?YÅ@€E¡Ìq=š';Ý®?Ôzáe¾¥ãTE¤0DãÒD¤é7AoÑY=/üNT§ˆOîv20140811_00125_stKsb308@ëÆ `߃?5w)@€E¥è3=§f?$6Â?§®c¾Ÿ;dE¦á×DTåqD¥JAoÞ=g;T§ˆOîv20140811_00127_stKsb308@ëÆ cl ?\øö@€E§5H=¯M?èÀ?¾¸Rd¾«E©\DãÇçD¥hApß<=:Þ¹T§ˆOîv20140811_00503_stKsb308@ëÆ#ásW»?†e@@€Eœ"3='ú¨>"µ?ÌÌÍb¾¬1EžÃDThåD¤éApu=»ÖT§ˆOîv20140811_00505_stKsb308@ëÆ#䭞ß?'šˆ@€EœÙ¸=Üç?ÒØ}?¯\)f¾/Ež3Dã§uD¤ÒfAqå=Ð=T§ˆOîv20140812_00481_stKsb308@ëÆC5kAm?åt@€E‹+==¸ê­?'õ?ÁG®O¾ÒòE‹ß
DT—mD¥‡Amìé=.'ßT§ˆOîv20140812_00483_stKsb308@ëÆC9
Wó?Õ·@€EŠž
=«Â\>KùÞ?"33d¾"t¼E‹Ø=Dã¶áD¤ç}Ap"<ê¡T§ˆOîv20140812_00625_stKsb308@ëÆDgéô%?^}@€EX¤=¿ˆ°?å¬?Þ¸Rc¾'ë…Eá®DTŒ)D¥	'AoGÔ=>¸¡T§ˆOîv20140812_00627_stKsb308@ëÆDkV€?~
@€EM3>
ùÎ='÷è?У×e¾¢ÐåEŽXÍDã±PD¤Û
AnË=3¼T§ˆOîv20140813_00090_stKsb308@ëÆ`Å3ü?i¿@€E©Òš=­Wð>¦¹g?Տb¾™‡E¬+…DT‰HD¥+DAoÓD=6I€T§ˆOîv20140813_00092_stKsb308@ëÆ`%Á?Çn@€E©
=Ñ@aæ?Ç®d¾¨õÃE«tRDã¦D¥!üAoÑ=&ñBT§ˆOîv20140813_00378_stKsb308@ëÆb–Ë8x?(ù@€Ežf=«ò>9Ö¿?ºáHa¾"t¼E {DT{3D¥Ao}ß=YT§ˆOîv20140813_00380_stKsb308@ëÆbš#G-?w@€EŸÒ3=›>ûE@×
d¾|í'E iqD㵚D¤ñAn5=Dí²T§ˆOîv20140813_00522_stKsb308@ëÆcÊ9¤ç??ð@€E›¢3=°' >ƒ'o?ÚáHb¾‰7LEœÝ…DT"ÇD¤ðAnï=2BT§ˆOîv20140813_00524_stKsb308@ëÆc͝gZ?°@€E›¡ö=¡Ð=Üë?—
=e¾‹Æ¨E"{DãÏD¤ÑüAo=ˆ
T§ˆOîv20140813_00666_stKsb308@ëÆe—þ?wœ¼@€E j=Xá<0?ºáHb¾˜bE¡ÕÃDT¢D¤é/Ap]=…ÎãT§ˆOîv20140813_00668_stKsb308@ëÆeÔÃ;?]º9@€EŸþö=´
Ô=Åhœ?p¤d¾s¶FE ó\DãÄbD¤Ó\Aoöc=/ÆêT§ˆOîv20140814_00003_stKsb308@ëƄ¬Fj?E$X@€E•	f=U >}†
?°£×b¾—
=E•Ì¸DU"oD¤Ø‹Amê‹=
…eT§ˆOîv20140814_00005_stKsb308@ëƄ¯ªrZ?Cf@€E•E\=O?Û,Ö?¯\)e¾—PE–®ÍDãÙ¢D¤º-Aq²=w;T§ˆOîv20140815_00272_stKsb308@ëÆ¢ˆz#?5‰ý@€EŽaf='¤ø=ÈÕñ?¼(öb¾™‡E ÍDT"D¥ËAnÙ=	ýúT§ˆOîv20140815_00274_stKsb308@ëÆ¢‹E
?=|ö@€EŽwH=—ì>í/?¯\)d¾š¬Eó
D㧅D¤ðAo=áNT§ˆOîv20140815_00488_stKsb308@ëƤZ†­?<Á-@€E'Ã>Ku??	
?ÈõÃa¾|í'EŽ¿qDT¦%D¤ñ/Aot°=&ðOT§ˆOîv20140815_00490_stKsb308@ëƤ]dd"?4Ÿs@€EÍ="Ä>t1À?°£×d¾†$ÝE=DãÁD¤ÐƒAoÔü=—öT§ˆOîv20140816_00389_stKsb308@ëÆÂiªþò?2™œ@€Eª
3='¡<<z¦?ÚáHb¾œ¬Eªð¤DT‡ðD¥{An•=;ÁT§ˆOîv20140816_00391_stKsb308@ëÆÂm[?9m÷@€Eª{q=µ=Î*?Àf¾ ÄœE¬HD㷍D¥-Aoe~=#/T§ˆOîv20140816_00533_stKsb308@ëÆé)õG?9Ûv@€E¤Q=ll>V"÷?ç®P¾'n˜E¥­
DTšÁD¥"Ao=GÃMT§ˆOîv20140816_00535_stKsb308@ëÆì‡g¾?8¾Z@€E¤E…=Äìø?ªƒè?¦ff6¾™™šE¥¾=DãÄåD¤èœAp™¬=%ùYT§ˆOîv20140817_00343_stKsb308@ëÆâMýÿ ?/ý`@€E«lq=¤Á >"Ÿ?ñë…b¾bNE¬yšDT"þD¤þAn_d=:pvT§ˆOîv20140817_00345_stKsb308@ëÆâ\Ã¥\?#¤@€E­ì=Ûu=Œð"?¯\)d¾ ÄœE®aÃDãµD¤äƒAmh0=
‰T§ˆOîv20140817_00487_stKsb308@ëÆã–Y"o?Dä®@€E£Ó®=µ'¼?±Ïœ?Ÿb¾§l‹E¤ó
DT–wD¤ççAo
=.D;T§ˆOîv20140817_00489_stKsb308@ëÆ㙒ÈÅ?84-@€E¤{='U?U–"?ª=qe¾²-E¥röDãÃD¤ß#ApUB=
‡ÆT§ˆOîv20140817_00631_stKsb308@ëÆäÌQLy?2x¸@€Eªtq=݉‹?µÅ/?ç®b¾"záE«ýqDT¸"D¤ëTAnÙ=Á­T§ˆOîv20140817_00633_stKsb308@ëÆäς"o?@—Õ@€EªR=Æͅ@L¹?¥¸e¾ ÄœE«*¤DãÔJD¤ÖúAo&ž=	OT§ˆOîv20140818_00435_stKsb308@ëÇRL(?³@€Eªýì=¹ö>]ˆ@\)c¾ŽVE«°DT…ôD¥oAlê=WR6T§ˆOîv20140818_00437_stKsb308@ëǾ	?,)@€E«$\=·
">Ǩ?èõÃd¾"÷ÏE¬.RDã¹D¤ìAnVâ=LÆT§ˆOîv20140818_00579_stKsb308@ëÇHß!¹?@ÇÁ@€E¯Ì\=ºiÄ?%û?³33c¾'hsE°ÏDTÑËD¤ôîAnñ=[ûT§ˆOîv20140818_00581_stKsb308@ëÇL/=°?=…@€E¯Ìq=áà?Ú°?ª=qe¾"záE°ø¤DãÂÁD¤ËAn¤<=!ÍT§ˆOîv20140819_00051_stKsb308@ëÇ$öyÙá?Zg@€Eš¾H=®ð¸?6^Ç?˜Qìb¾ª~úEœ[…DTåqD¤öApi='ÛzT§ˆOîv20140819_00053_stKsb308@ëÇ$ù±ýi?¹@€E›˜ì=ŸèA?:Y?´záe¾Á‰7EIÃDã©HD¤Æ5Ar-M>qZT§ˆOîv20140820_00258_stKsb308@ëÇBë.ã? !]@€Ef¤=ó›L?…£-?°£×c¾OßEž¶{DUƒçD¤ÃAmÂ=ðT§ˆOîv20140820_00260_stKsb308@ëÇB:Ô½?
¯@€E0)=ܲ<æÁ?˅f¾Š=qEž®DäLD¤}hAn|=†T§ˆOîv20140820_00450_stKsb308@ëÇCÜ-ãh?!Ë3@€E£Â
=¯Dä?֏a?½p¤c¾ß;E¤xöDTðöD¤ºAmOà=kT§ˆOîv20140820_00452_stKsb308@ëÇCߣ8Õ?}i@€E¤R=¶
€=%J~?î{d¾å`E¥€Dãé¢D¤ª-An<=8ƒT§ˆOîv20140821_00051_stKsb308@ëÇ_VJ¬?93Í@€EÈ®=Ü¡>KT€?\c¾²-EÈÁDTö‡D¥AmÂ=εT§ˆOîv20140821_00053_stKsb308@ëÇ_Yå~õ?M{ç@€EÇÚ\=¡­>Bç?«…f¾£×
Eɇ®DãìD¤îfAo`=#/T§ˆOîv20140821_00279_stKsb308@ëÇaºmí?8r@€Eª×=¶IÜ>
?¯\)c¾²-E«o3DU)yD¤µšAndœ<ñÝüT§ˆOîv20140821_00281_stKsb308@ëÇa¾I‡?6¿@€Eª
=§ÑÜ>±?ºáHd¾£SøE¬%®Dãú°D¤'XAn!±= úT§ˆOîv20140821_00423_stKsb308@ëÇc̈́-?L8K@€E S=Œc=å^þ?šáHW¾ A‰E¢	®DTíD¤Í'AnÒ=õnT§ˆOîv20140821_00425_stKsb308@ëÇc+§Ï?:HM@€E åR=«a8?"¼?£×
d¾™‡E¢§×DãÊòD¤²úAo?Ñ=Q¨T§ˆOîv20140821_00567_stKsb308@ëÇdL8Ò?;{ä@€EŸ
R=ª³œ>÷Ó]?Æffc¾‹C–E t{DT¥²D¤Î Ao@o=*ãaT§ˆOîv20140821_00569_stKsb308@ëÇdO¡ãë?B^-@€EŸÛ=¡«?ÅÄ?œ(öf¾£×
E¡9qDã´D¤Å'Ani±<üsT§ˆOîv20140823_00302_stKsb308@ëÇ¡Ü2&?(ÈÞ@€EŒ…=Œ)4=ñÔð?¢\b¾å`EŒA®DTJÁD¥þAmÚ=	T§ˆOîv20140823_00304_stKsb308@ëǡ߬è?"E\@€EŒW=Š-ˆ=Οø?—
=f¾"ýôEŒ‹D㙪D¥AmÍß=ŠÏT§ˆOîv20140823_00446_stKsb308@ëÇ£rÝm?)œŒ@€EŠ#=¤`>ÅõÀ?¡G®a¾ŒÌÍE‹¸DTjoD¥`AmPÏ<ÎðT§ˆOîv20140823_00448_stKsb308@ëÇ£àö¥?%†@€EŠoš=©W>	[?Ã×
d¾˜bE‹|fDã ÍD¤ð¼Anš<õ]T§ˆOîv20140824_00243_stKsb308@ëÇÂ;OfÆ?/©n@€E‹¦¸=Œê<>VAÝ?ÈõÃc¾"t¼E‹ý…DTåqD¤¼AmVß= T§ˆOîv20140824_00245_stKsb308@ëÇÂ>œ£9?-Èë@€EŒ==¼$|?!Í?°£×d¾šŸ¾EŒÈöDãåÛD¤±üAmž­=­TT§ˆOîv20140824_00387_stKsb308@ëÇÃjŽïr?HìÓ@€E•¸=›oì=±µ?ž¸Rc¾¡G®E•×šDTÔ¬D¤ÕAmHä=¶T§ˆOîv20140824_00389_stKsb308@ëÇÃmÊxµ?@‰@€E•
=ªo?f+7?¸Qìe¾—PE–öDãÖ%D¤¯TAnIÎ=ÍÚT§ˆOîv20140826_00171_stKsb308@ëÈ·)Ø?€•>@€E¾ì="Tð?Ø=?ª=qc¾£×
EŽúRDTÂÑD¤ñÃAnb'=" –T§ˆOîv20140826_00173_stKsb308@ëȺÄ׶?ay-@€ET{=Ðé">AŸ?Æffe¾'ñªEŽè)DãÓðD¤ÒÉAod=DÒ¾T§ˆOîv20140826_00315_stKsb308@ëÈòhx?Sã
@€EˆÁ=š œ?¡?ž¸Rc¾ž¸RE‰®RDT®¸D¤ÞAm†Ÿ=~ÁT§ˆOîv20140826_00317_stKsb308@ëÈö9ª?amÄ@€Eˆ¡Í=–}ü>ª¥?¯\)d¾"záE‰ë×DãÅhD¤ÎáAn‰@=E4T§ˆOîv20140826_00459_stKsb308@ëÈ6m/-?6[@€Eô®=œ–T§ˆOîv20140826_00461_stKsb308@ëÈ9²ÿ?1W¹@€Eí\=¯é‹=ðÅ^?ª=qf¾‹Æ¨E'®Dã·çD¤ÄBAmSô=TT§ˆOîv20140827_00204_stKsb308@ëÈ"3kè1?:¦@€EˆÀ…=}g0>›Bt?¬ÌÍb¾¢MÓEˆëÃDTŽFD¤÷
Alå=ӈT§ˆOîv20140827_00206_stKsb308@ëÈ"6Éðú?;÷@€Eˆò==ž…À>?‹…d¾²-E‰®¤DãD¤à)AmVü<ÑûT§ˆOîv20140827_00348_stKsb308@ëÈ#be5?Aï<@€Ea®=¬Î$>–©?ŒÌÍ]¾–E
ìDTäD¤ä‹Al™@<ÿ]òT§ˆOîv20140827_00350_stKsb308@ëÈ#eºY?Zá'@€EŽòá="uØ=Wx'?¬ÌÍd¾/E~RDãÐ!D¤ÄÝAnRÝ=	ñëT§ˆOîv20140828_00204_stKsb308@ëÈAPkÐ?ÃÞ@€EšŒö=®À=§ÊE?¹™ša¾OßE›BRDT¥D¤î¨AlȦ<ð®²T§ˆOîv20140828_00206_stKsb308@ëÈAS‡Q?q@€Eš®=Ç*Á?pÞ2?¹™šf¾‰7LE›'Dã¼´D¤ßLAmÆ=ÖET§ˆOîv20140828_00348_stKsb308@ëÈB‡–Q¼?Y#ö@€EŽ¦="'t?¥3Ò?´záb¾'ë…ESqDT`´D¤úAm%×= ËT§ˆOîv20140828_00350_stKsb308@ëÈBŠíúo?z»@€EŽúá=—"?Ê?•Âe¾©xÕE
DãÄD¤âVAmûq=«'T§ˆOîv20140828_00492_stKsb308@ëÈCĤYç?I‰Ã@€E†Ò\=|2§@•äP?"33Q¾ª~úE‡mHDTÊoD¤îoAmNœ=UÈT§ˆOîv20140828_00494_stKsb308@ëÈCÈ—Ô?xC{@€E†—¸=ìgL>ež«?ŒÌÍd¾®—E‡ÞDã»+D¤ÉìAo
4=F~…T§ˆOîv20140829_00171_stKsb308@ëÈa—¨xZ?5ݒ@€EŒf=ÕE=ÃX'?¢\b¾ ÄœEŒ¿ìDTvFD¤úwAlž<⸅T§ˆOîv20140829_00173_stKsb308@ëÈašþ~K?&Ö@€EŒc\=½4>ɪE?£×d¾¢ÐåE¸Dã¡ÓD¤éôAl5b<ÁôT§ˆOîv20140829_00315_stKsb308@ëÈbÛ
‡î?.³@€Eq8=Ú[=Š]W?™™šb¾'ë…Er£…DTŠÁD¤ì¬Am1õ=°ÌT§ˆOîv20140829_00317_stKsb308@ëÈbÞQ¿?Ñ@€Ep¹š=ÑIº?†WK?³33e¾'hsEr=qDã™ÓD¤ÎAl}]<äõzT§ˆOîv20140829_00459_stKsb308@ëÈdëø?H@€Epg…=Á>ÁÁ?·
=a¾‡+EqýšDT›TD¤æ¸Al‰I="JT§ˆOîv20140829_00461_stKsb308@ëÈd[¦o?;n@€Ep9=°€>¢fâ?"zád¾—
=EqÐ)DãÄBD¤ÊAmŒÊ<âœT§ˆOîv20140830_00260_stKsb308@ëȁÎÊþÁ?
ʞ@€Eƒé=ÍÁ@=é?ÁG®c¾å`E"öDTD¥HAk‰n=¹vT§ˆOîv20140830_00262_stKsb308@ëȁÒ8׍?äé@€Eƒæ¸=Ï(©?\\R?¬ÌÍd¾‹Æ¨E"eÃDã¯ðD¤é`Ak­¿<çSýT§ˆOîv20140830_00344_stKsb308@ëȂ'ûíø?# |@€EƒÕö=±ÿ¤@–ó?Æffa¾'ë…E"8öDTomD¤ïžAkáj<ûVäT§ˆOîv20140830_00346_stKsb308@ëȂ†T"?#eD@€EƒÕ=¯­ü>/wï?¹™še¾˜bE"vDãœRD¤ÚNAk‰=³1T§ˆOîv20140830_00490_stKsb308@ëȃîawi?V™@€E…I®=¢øH@ß?¥¸b¾"ýôE†!qDUD¤øAm
r=M@ýT§ˆOîv20140830_00492_stKsb308@ëȃñÛYØ?Aå›@€E…"¤=Š:>û°n?šáHe¾å`E†a\Dã¯TD¤ÄƒAmý=T§ˆOîv20140831_00222_stKsb308@ëÈ¢%Ø,?"=@€E›e\=¸ä€>B«œ?\)c¾'ë…EœQìDTƒDD¥‹AkîD<îT§ˆOîv20140831_00224_stKsb308@ëÈ¢W?PN@€E›\{=­8?¬M?Ôzáf¾‰7LEœšD㭁D¤ÛçAlÂ=	Œ
T§ˆOîv20140906_00168_stKsb308@ëÉcûìD·?-ÿ@€E˜fÍ=â'â@2¢–?ŒÌÍc¾Ÿ;dE˜ÑìDTÑËD¤ð¼Ajْ<ÓÆT§ˆOîv20140906_00170_stKsb308@ëÉcÿ|øN?G^«@€E™FÃ=Ð L>¾P?—
=c¾š¬E™È{Dã¿øD¤ÄœAjÚß=ÖT§ˆOîv20140909_00057_stKsb308@ëÉÀÂ&+?‰\t@€E³æ¤>
Žª>‰åü?Î{5¾Ù™šE´"öDTPÅD¥
ÓAlþ7=¬ ûT§ˆOîv20140909_00059_stKsb308@ëÉÀk£'?pc®@€E´	=Œãý>€IÚ?Ÿf¾ A‰E´@RD㩚D¤ÝAj=&øÔT§ˆOîv20140909_00201_stKsb308@ëÉÁj%Î?Fº@€E¦v×=|!p?w?šáHc¾«E¦úDTÅD¤ï¶Ai¢{<겁T§ˆOîv20140909_00203_stKsb308@ëÉÁmr¤?x7@€E¥æH>?©œ=æë?¡G®f¾™™šE¦ÔD㨴D¤Ì9Aiìx=!åT§ˆOîv20140909_00345_stKsb308@ëÉŸc»?oñý@€Eß\=Ø»
;©¶Ý?«…b¾Ÿ;dEžSÃDT¯}D¤ë¾AjøZ=D‹T§ˆOîv20140909_00347_stKsb308@ëÉ¢àÐ:?P9£@€Ežá=¢1P?5­?•ÂV¾¨r°Ežµ\DãѲD¤¹?AjZ<þCVT§ˆOîv20140910_00034_stKsb308@ëÉßÑĹ?‰n@€E–"ö=ò!=ÃNâ?µÂc¾"÷ÏE–'DTÃ3D¤ÝXAhòË<ó%˜T§ˆOîv20140910_00036_stKsb308@ëÉßÕiÔZ?ZÙ@€E–Ž=ð¡E?Þèš?ìÌÍd¾‡+E–ÍDãÊFD¤âAhƅ=܎T§ˆOîv20140910_00178_stKsb308@ëÉáÆ+ž?«!@€E'¸=Êwv?î‡?У×b¾™™šE'jDT"îD¥!Ahâá<äÅ°T§ˆOîv20140910_00180_stKsb308@ëÉá9À?'Y@€E'-¸=ÄÜß?•bÅ?¯\)e¾/E':{Dã¦ÙD¤ÝXAhø<øŒòT§ˆOîv20140910_00322_stKsb308@ëÉâc?ÕÙ?¤Ê@€E—…=¢ãà@
0è?¹™šV¾†$ÝE—tfDT±‰D¤ôƒAh9÷<öT§ˆOîv20140910_00324_stKsb308@ëÉâf—é?"2@€E—N
=ÉÃ=Za'?ž¸Rd¾ÒòE—kD㿅D¤Á¢Ai
J<²T§ˆOîv20140911_00047_stKsb308@ëÉÿšúlÃ?:=@€E¬éf=Ñj¦?Á¡?ÈõÃb¾˜"uE£íšDU.FD¤Ÿ#Ah;<àu,T§ˆOîv20140911_00049_stKsb308@ëÉÿžØîC?!ôÖ@€E«¨=§"?8u?¡G®e¾™‡E¤XDäD¤—žAhcW<æÒáT§ˆOîv20140911_00191_stKsb308@ëÊ¥³?DUÃ@€EÌ=¦öÈ?%õC?'\c¾å`E'EDTÓdD¤ÌÅAhek<ÁGtT§ˆOîv20140911_00193_stKsb308@ëÊLtù?p@€E¡=ªfÜ>ð`A?Ñë…c¾"t¼E'PÍDãÙªD¤ÆÙAh<Ì̓T§ˆOîv20140911_00203_stKsb308@ëÊ:Ý@ã?7Ki@€E'uš=lü>˜›?¡G®d¾bNE'ÍHDTæFD¤Ò-Ah³À<ç¹
T§ˆOîv20140911_00205_stKsb308@ëÊ>>t? 5@€E'èá=Œpô>©E?´zád¾›"ÑE'DãÙ/D¤ºúAh-<ߔÇT§ˆOîv20140911_00347_stKsb308@ëʤí4Ì?$h@€E'¢ö=«c?ÿ€õ?p¤c¾€ƒE'×DTËD¤Ö5Agì}<ɖËT§ˆOîv20140911_00349_stKsb308@ëʨr¥d?0(Ï@€E'›á=ª°$?‰%ð?£×d¾™™šE'ˆfDãÆD¤·¶Ahp©<ÍôT§ˆOîv20140914_00039_stKsb308@ëÊ_0C?s©ó@€E¨U=Š\?ÅD?˜Qìc¾ž¸RE¨Ñ\DU)ËD¤•'AgÓµ=&šT§ˆOîv20140914_00041_stKsb308@ëÊ_'§)¥?rÎ|@€E©I¸=‹ß>;—ò?ƒ×
f¾¦éyE©Ô¸DäåD¤Ÿ3Agéê=þrT§ˆOîv20140914_00183_stKsb308@ëÊa-E3?@€E@¤=†'Ð>¢yÜ?…¸c¾¦éyE²ÍDTç;D¤ßžAh7=œ2ÔT§ˆOîv20140914_00185_stKsb308@ëÊa©¶? äg@€E…=…uë?™Ô?hõÃe¾ºáHEžlöD㱺D¤¿žAgښ=›…2T§ˆOîv20140915_00052_stKsb308@ëÊytŠ?j×@€E³ÂR=¶?p>£ À?'ë…b¾ŽÙE³LöDUP¤D¤¡ÓAf*Q<¾ÖT§ˆOîv20140915_00054_stKsb308@ëÊ}à?ž£@€E´0×=Çê$?­H?£×e¾"záE³­ÃDäD¤‹Aeî~<Èl
T§ˆOîv20140915_00196_stKsb308@ëʀ¼¿Îâ?\W@€Eµô)=>Ú·K?Ž{c¾ ÄœE¶'=DTù'D¤ÎAf¬³<üíT§ˆOîv20140915_00198_stKsb308@ëʀÀ6¶ö?^Î9@€Eµð="øx>=t?"33e¾¦ffE¶¦ÍDãççD¤ÃßAfí¢<Ñð¯T§ˆOîv20140915_00340_stKsb308@ëʁðòPÀ?X,9@€E±ÿ\=ŒÈð?
@v?xQìc¾ß;E²ÍDTàBD¤ÒNAf‹c<ôÞT§ˆOîv20140915_00342_stKsb308@ëʁôSÄ£?'Lg@€E³
=î'Ö?Eº?•Âd¾­'hE³ßìDãÌRD¤·ÇAh0¯=wP*T§ˆOîv20140918_00058_stKsb308@ëÊâR>5ñ?P2ù@€E}|=¶=</*?k…c¾²-E}"¤DTÆD¤ñAdãZ<±(
T§ˆOîv20140918_00060_stKsb308@ëÊâW™O?E,‡@€E|8á=½Œø@XY?§®e¾¥`BE{њDã©XD¤ÎoAdá<¢6T§ˆOîv20140919_00034_stKsb308@ë˪<nñ?v‡#@€E"
á=nGð?Fm?‹…b¾Ÿ;dE"|fDT—ßD¤ðJAd'K=nÊT§ˆOîv20140919_00036_stKsb308@ëË®îÕá?wÞQ@€E"Í=«Ý°?Å0?ŒÌÍd¾§ïžE"nÍDãÌD¤Æ^AdrF=®ùT§ˆOîv20140919_00178_stKsb308@ëËn²ëz?ps6@€E'g3=¯ü>ˆvn?Àc¾¹XE'ûHDEÌD¤öÙAc?G=JïT§ˆOîv20140919_00180_stKsb308@ëËs|"P?"©$@€E'Ÿö=°€È>EjÌ?£×e¾¬1E"o
Dã}ìD¤¿AcìÚ=4IT§ˆOîv20140920_00051_stKsb308@ëË ',j?<@€E°K=´ßt>÷q?ÌÌÍa¾"záE°BRDT«#D¥®Abs<Ò̬T§ˆOîv20140920_00053_stKsb308@ëË ÈÇ?#(@€E¯Å==½›">_q?—
=f¾‹Æ¨E°uHDã¬D¤ÜþAb´¨<¶qT§ˆOîv20140920_00195_stKsb308@ëË!ý&Áá?{@€E¤p=½Ì?-Jl?Ôzáb¾"t¼E¤ñqDT¬‹D¤àAa¶<åûT§ˆOîv20140920_00197_stKsb308@ëË"ÿ¤e?0g@€E¤H3=Ë5=NÁ­?ž¸Rf¾l‹DE¤å
DãÌbD¤Ã#Abƨ<ÏïT§ˆOîv20140921_00035_stKsb308@ëË?êìž>ÃÙ¹@€EʘR=õÂ	@vE@@£×`¾šŸ¾EÊ¡®DT¡D"¾Aa*=#ÁýT§ˆOîv20140921_00036_stKsb308@ëË?ícñ?Õê@€EË73>c›?;À¾?±ë…e¾‡+EË3šDã¾D¤Ú°Aaäl<Î';T§ˆOîv20140921_00178_stKsb308@ëËAöéá†?0ù@€E¹¹…=¶80@«l?'ë…b¾‰7LE¹¨ÍDTžfD¤ðAa˜<¨ëÚT§ˆOîv20140921_00180_stKsb308@ëËAû³Ÿ?§œ@€E¹SH=¼Þ<?lœ@\e¾ŒIºE¹	®DÜL‹D¤ÉÛAaMG<ÒT§ˆOîv20140922_00051_stKsb308@ëË_Õ¶öw?,W@€E¥6=ÒtA>§Bl?Ê=qb¾™™šE¤«×DT–úD¤ùA_¦ã<Ål	T§ˆOîv20140922_00053_stKsb308@ëË_Úب?$Þp@€E¥	¤=øü<ËÆf?±ë…d¾OßE¥DãÅ¢D¤×
A`ª<íj*T§ˆOîv20140922_00195_stKsb308@ëËa·Ã›v?A07@€E–'…=Ç.ø>ª®²?—
=b¾™™šE–ʸDT¤jD¤øƒA`ö<±ÿ
T§ˆOîv20140922_00197_stKsb308@ëËa¼Œ­ù?@"e@€E—=¯¶+?æð?ã×
e¾ž5?E—\{DÜDJD¤Æ-A`šÔ<èU—T§ˆOîv20140923_00022_stKsb308@ëˁã-?)Ÿ@€Eü\=Œ-<?žŠm?œ(öd¾–EöfDTÓ¶D¤ò%A_Ky<¥6hT§ˆOîv20140923_00024_stKsb308@ëˁç¬Ý?4g‡@€EŽh)=ÜÝ><ô?‹…d¾'hsEŽ˜{DãȋD¤ÍA`¿<²¬T§ˆOîv20140924_00048_stKsb308@ë˟À¸íG?Ç]@€E—k=Åë¸?—‹?ÁG®b¾˜bE–ñ®DTjoD¥}A]›<ÃlT§ˆOîv20140924_00050_stKsb308@ë˟ÅZ\î?WÓ@€E˜Í=é;>áYì?Ýp¤f¾"záE—É®DãŸ}D¥´A^8+<ϗ"T§ˆOîv20140924_00199_stKsb308@ëË¡ÍEóÕ?–Ú@€E"üR=·á}?¸Y?øQìc¾Ÿ;dE"šDEÐBD¤âA^Á<îâT§ˆOîv20140924_00201_stKsb308@ëË¡Òû›?:¹@€E•¤=éøÝ>–!¡?§®c¾'ë…E•ªRDãÐD¤ÎA^sì<´é<T§ˆOîv20140925_00003_stKsb308@ëË¿žÃO>ñøB@€EŽÆH=·Š€=nG…?ôzác¾•E×DEڏD¤ìöA]–Ï<ñMæT§ˆOîv20140925_00005_stKsb308@ëË¿¢Âö?3;@€Eu{=° è?è?Ÿd¾šŸ¾E*¸DãÑ?D¤Ð¬A\Íî<ºº}T§ˆOîv20140925_00154_stKsb308@ëËÁkâ+¯?#(Ù@€Eœ)=´£X<†ð­?¬ÌÍe¾š¬EœcìDã½¢D¤ÈA]0?<§¤šT§ˆOîv20140926_00009_stKsb308@ëËßޞ0'?;ë›@€E°>
RÙ?B>?Ó33b¾o²E¯[šDT'D¤åAZùD<°T§ˆOîv20140926_00011_stKsb308@ëËßãOöb?(ï@€E±@=ž•°@,+?Ôzáf¾‹Æ¨E±{Dãº^D¤ÐZA[a<³·T§ˆOîv20140926_00153_stKsb308@ëËá"òB¨?*ï"@€E­)H=—‹$?ûß?Æffc¾"›¦E­ìDT§;D¤ßDA[$D<¨þET§ˆOîv20140926_00155_stKsb308@ëËቤE?1âÕ@€E­Ò\=β?
G,?¦fff¾ˆ1'E­äD㾸D¤½ºA[*ô<¥ÉÈT§ˆOîv20140927_00035_stKsb308@ëÌ42Ý?©3@€E—ï=¹Ö(?,Ôe@G®`¾bNE˜\DT·;D†¨AYþö<±(uT§ˆOîv20140927_00036_stKsb308@ëÌ6'£^?"B›@€E˜H=Ï8{?IC2?¹™šd¾o²E—)DãÃçD¤ÎVAYË
<•YeT§ˆOîv20140927_00178_stKsb308@ëÌØÂäÂ?Em@€E™Œ¤=¹½Ì?"lÊ@\c¾ˆ1'E™/HDEÉÛD¤ÖwAY·Ð<©&T§ˆOîv20140927_00180_stKsb308@ëÌݙù?#þ@€E™Ö)=›QT>¶ñ±?¢\f¾m'hE™¸D㾘D¤¸RAYA<pMT§ˆOîv20140928_00028_stKsb308@ëÌ!×5¶?8×@€Eµ@H=šø?ù1?p¤b¾—PE´1ìDT¶%D¤âéAW~²<€¤T§ˆOîv20140928_00030_stKsb308@ëÌ!ÜÎû?8>½@€Eµ%3=›ÞÜ?u?˜Qìf¾ŽÙE³ûDã¼öD¤Ê˜AWy<œ€T§ˆOîv20140929_00122_stKsb308@ëÌ@Û
Ó? Ž@€E©)¸=À@°?€tË?ŒÌÍc¾‹C–E¨†RDTÃdD¤à1AUd—<^±ET§ˆOîv20140929_00124_stKsb308@ëÌ@ßûü?'4S@€E©#\=ßpD>܂~?˅e¾\)E¨¯šDãØZD¤ÌsAUÕú<˜+ÃT§ˆOîv20141005_00193_stKsb308@ëÌÿ·Š*'?Z0@€E¸ô…=Ëç@tuæ@\b¾~ùÛEµD¤DT"jD¥ÃA=]r<h%~T§ˆOîv20141005_00195_stKsb308@ëÌÿºÅC?G`@€E¹q=>á=™æø@+…d¾wÎÙE¶×Dãª5D¤âNA=™<E=T§ˆOîv20141005_00337_stKsb308@ëÍèìN?,Ą@€EŚ…>¹/>'€@p¤b¾ß;E«3DT¤‹D¤þéA=1<ua*T§ˆOîv20141005_00339_stKsb308@ëÍë&¯l?$@€EÅÙ\=ä"-?2Í@n¸Re¾"ýôEĨ{Dã²wD¤ß¶A=—<­€LT§ˆOîv20141006_00051_stKsb308@ëͶGo€?$:†@€E´H¸=´èœ@J¡[@g
=@¾›¥ãE¶Ü=DTŸLD¥9A9ðÄ<µ	T§ˆOîv20141006_00053_stKsb308@ë͹|ƒ3?'øœ@€E´ŒÃ=ž?(À¸@(öd¾'ë…E²ð{DãªD¤àBA7θ<`"¥T§ˆOîv20141006_00195_stKsb308@ëÍ ñ	þ?+˜'@€EÄáÃ=À4?WÈ@g®b¾—PEÅ`¤DT˜!D¤øÍA8ké<› ÑT§ˆOîv20141006_00197_stKsb308@ëÍ ô->R?8D@€EÅþ×=Ã)t@U+?Þ¸Rf¾©xÕEÇVfDã­HD¤ÚA7ù§<AsT§ˆOîv20141007_00047_stKsb308@ëÍ?"¦?<Œ@€E¾&¤=â?Ó@Bé$@n¸Rb¾›"ÑE¼sqDT'-D¤øÕA<XC<©R°T§ˆOîv20141007_00049_stKsb308@ëÍ?—Ù°¶?4û@€E¾¢3=íf´?5S@Qìe¾ŽVE½¸D㱁D¤Ü)A<D<³""T§ˆOîv20141007_00191_stKsb308@ëÍ@­|¥m?A[@€EÀF>ùY@FÓ@ÌÍc¾¢ÐåEÁáDTÆ%D¤äÝA<´ø<®¨T§ˆOîv20141007_00193_stKsb308@ëÍ@°ôT%?(–‰@€EÀe3=â'g@hZ@N¸Re¾£SøEÁöDãîD¤ÅA<`}<­õfT§ˆOîv20141008_00051_stKsb308@ëÍ_¹DŸ—?h×@€E¶â=™e¤>¹G?ó33b¾"÷ÏE´Ô¸DT¼JD¤ö=A@t.<u6T§ˆOîv20141008_00053_stKsb308@ëÍ_¼‹†±?+ï«@€E¶ó==Œ'œ?ó|"@áHd¾ˆ1'EµHDãÉÛD¤ÖÙA@P÷<ƒmT§ˆOîv20141008_00195_stKsb308@ëÍ`ܤÛ?V±_@€E·¸=®'?oo2?ºáHc¾›"ÑE·vRDTÀD¤ã}A@«?<t‰âT§ˆOîv20141008_00197_stKsb308@ëÍ`ß=T?TÚ`@€E·ú×=í¬Ô?'t8?¦ffe¾ß;E¶±…DãÝÛD¤×
A@¦Ž<ƒT§ˆOîv20141009_00034_stKsb308@ëÍ"ü· ?eB‹@€E±!
='…h?¡þ?ƒ×
a¾¥ãTE°FöDT²=D¤ì¼AF5u<cċT§ˆOîv20141009_00036_stKsb308@ëÍ—´í]?n-@€E±…¤='·è?"9Ì?O\)e¾ž¸RE°háDãºúD¤÷®AF]Ý<±»T§ˆOîv20141009_00178_stKsb308@ë̀³ÜæË?D7Ö@€E¸{=¿û¤?&Êø?£×
c¾šŸ¾E·DDTÒ=D¤ÓžAFt‰<qÕT§ˆOîv20141009_00180_stKsb308@ë̀½`ˆ¬?6bþ@€E¸\f="È>w?Ç®d¾'hsE¶Ä¤DãÈ1D¤¼AFW<¦T§ˆOîv20141010_00050_stKsb308@ë͟"CÎ?^Tù@€EŸÍ=—¾?cÎý?uc¾ ÄœEÃçìDTÍ/D¤öÁAK½<kËéT§ˆOîv20141010_00052_stKsb308@ë͟–Jo:?MН@€EÆR=–#?¿Å?'\e¾¡ÊÁEÄ.ÍDãÎÁD¤ÅÛAK
É<÷tT§ˆOîv20141010_00134_stKsb308@ëÍ 6óG?J´@€E̓á=›A4@'D?ˆõÃc¾¤Ý/EÊD=DTÁËD¤ÙôAK<bõT§ˆOîv20141010_00136_stKsb308@ëÍ :!™®?MïÈ@€EÍR=èÔ?ÂN?œ(öe¾ž5?EË[Dã½ËD¤ÉÃAK,9<‹ŠÝT§ˆOîv20141011_00051_stKsb308@ëÍ¿–8ñ¹?2üô@€EÐñH=¤>#?{} ?xQìc¾—
=EÏ|DTÂD¤ð"ANðÔ<JˆT§ˆOîv20141011_00053_stKsb308@ëÍ¿™…'`?3F@€EÒUÃ=É>-g?®{d¾å`EЅ…DãȃD¤ØsAO4<‹$&T§ˆOîv20141011_00195_stKsb308@ëÍÀ¶û¿©?ÒßH@€EÑ®>	ºG?ô×?!G®c¾È1'EÐÝ\DTáªD¤ÛÇAOft=šyT§ˆOîv20141011_00197_stKsb308@ëÍÀºxA/?±üï@€EÒ1R=—à =èÉÒ?(õÃe¾«…EьöDã¶wD¤žAOÚ¥=0¼¢T§ˆOîv20141012_00018_stKsb308@ëÍߖ{É?DXe@€EåßR=–h?8÷ì?‹…c¾†$ÝEãi®DTôD¤Ó+ARfá<Ž†¿T§ˆOîv20141012_00020_stKsb308@ëÍߙ`C?:ì	@€Eç&==Vp>^?ˆõÃe¾ß;Eä|DãÉHD¤Å'AR6\<"º®T§ˆOîv20141012_00162_stKsb308@ëÍà±už=?cîk@€EñÖ{=ñÍt@•¥a?¦ffc¾ A‰EðöDTé'D¤ø1ARl|<'T§ˆOîv20141012_00164_stKsb308@ëÍà´²iŸ?€Ë@€Eñõ=ö^‰?Ay6?€e¾˜"uEðòRDãÍD¤Ì¼ARÿV<²GùT§ˆOîv20141013_00018_stKsb308@ëÎ	{Éû?Gß@€Eǃf=Š2=Ka"?•Âb¾™‡EÅ»\DT®ÉD¤àÍATÓè<šPT§ˆOîv20141013_00020_stKsb308@ëÎÒÆâ?Nò¤@€EƦ=Š¶Œ>Á/? d¾'n˜EÅ4öDã­¢D¤ÆAU	<—_çT§ˆOîv20141013_00162_stKsb308@ëÎ%%"ã?Žý*@€EÉaá="ö?´e?#×
a¾/EÈ£ìDT ÕD¤ÜœAU¸0<ò;èT§ˆOîv20141013_00164_stKsb308@ëÎ(Iåý?z¦›@€EÉÎ=ž}À?${@?†ffe¾"záEÉBDã²oD¤Å7AUë‹<ÕàT§ˆOîv20141017_00035_stKsb308@ëÎ΄1þ?{ø@€EîFÍ=ƒ%;þ‹?€d¾"÷ÏEì-šDãÁãD¤àƒA]'=-T§ˆOîv20141018_00051_stKsb308@ëΟɯÜ|?8þp@€E´Ì…=¯<X>+Þx?Š=qb¾‹C–E²Ê¤DTŠ°D¥"A^i«<•{ðT§ˆOîv20141018_00053_stKsb308@ëΟÌÓN?'Ր@€Eµö=½*h?Ÿ0ò?‡®d¾Š=qE³ÓÃDãÀ9D¤Û;A^€H<«ôÆT§ˆOîv20141019_00047_stKsb308@ëοÇ.íÿ?´‰@€E¹óR=æó>§‰v?n{c¾§l‹E¸"šDTÍqD¤ßA`eO=jéT§ˆOîv20141019_00049_stKsb308@ëοÊKxN?‡¿@€E¹ö=–?Å´s?p£×d¾ÀE¸~ÍDãÊ D¤ÙËA`‹=2LgT§ˆOîv20141022_00053_stKsb308@ëϤÖɦ?_­U@€EÊôö=²p"= ÉD? c¾È´9EÊS
DTÆúD¥!AcRà<üt(T§ˆOîv20141022_00055_stKsb308@ëϨ(£7?Z*@@€EËô3=¤½¸?)ˆ?³33d¾¢ÐåEËHDã¾ND¤íPAc"f=ëT§ˆOîv20141023_00048_stKsb308@ëÏ?´Ù'?EfÅ@€EæFš=›v <™Ð?"33c¾/EäœfDT¾˜D¤ö¸Adn5<Ðñ#T§ˆOîv20141023_00050_stKsb308@ëÏ?¸/Ò?IŸ@€Eæ
ö='Ô?ʳ?•Âe¾"záE䨏Dã¾^D¤ÝAdqí<†¡T§ˆOîv20141024_00066_stKsb308@ëÏ_éÂk?HäB@€EÈê¸="`œ>¢°É?Ž{c¾ž5?EÇʸDTõôD¤ý‰Ae£å<ñçgT§ˆOîv20141024_00068_stKsb308@ëÏ_ìÕpµ?O@€EɂH=˜(>@ô¨?™™šd¾‹Æ¨EȹHDãɲD¤æÁAe+Þ<ùT§ˆOîv20141024_00210_stKsb308@ëÏaOhˆ€?½é@€EàŽ¸= ƒü> ?†ff\¾«Eߚ{DT©hD¤ÓAg·R=ĦÉT§ˆOîv20141024_00212_stKsb308@ëÏaR¤LÑ?±Dn@€EàâR={ ?ïá?˜Qìe¾¶E¢Eà4RDã îD¤ž^AfN= ñçT§ˆOîv20141027_00051_stKsb308@ëÏ¿Þekj?ÀQÞ@€E¥'=Œ)p=Mª?‡®b¾»dZE¤`öDTeD¤ü!Ajx·=¨)T§ˆOîv20141027_00053_stKsb308@ëÏ¿á±{8?²5?@€E¥{>|å=¡®?xQìd¾­VE¤J=DãÕªD¥üAj~Ø=Æ6ÂT§ˆOîv20141027_00090_stKsb308@ëÏÀt%+^?‰hB@€E°ÆH= ?¯ë?Š=qc¾ª~úE®ööDU4D¥ðAi^=b3åT§ˆOîv20141027_00092_stKsb308@ëÏÀx[¦š?¬Í@€E±˜f=‹Ø?¹Ž?G®d¾·ÎÙE°hDãÊ^D¤Â‡Ai&¯=•ÔT§ˆOîv20150330_00842_stKsb308@ëãú$W?AÖë@€E²°R=·Ðì? le?·
=b¾œ¬E¯ÙqDT¯žD¥¹'Ar"!=5ÙT§ˆOîv20150330_00844_stKsb308@ëãþÎ\o?M+>@€E³îR=ÅNL>ì@
áH1¾•E²Ý®DãÆúD¥ŠA{Ë?AbiT§ˆOîv20150330_00986_stKsb308@ëã
Ӆ³´?0pÎ@€E±ªq={ý`@`z?â\_¾™™šE®ïìDTrD¥~5Arå =N,T§ˆOîv20150330_00988_stKsb308@ëã
Ø_\Ý?$Æ@€E±"Ã="š\>=®?õe¾Ÿ¾wE®ŸqDã°9D¥eyArTj="ÙsT§ˆOîv20150331_00789_stKsb308@ëã(^œbÍ?!f=@€E²W×=¯Íd=ºýŒ?ñë…b¾¨õÃE°…DTؓD¥€ÕAq˜=M§¹T§ˆOîv20150331_00791_stKsb308@ëã(aèm<?–ü@€E²«š=¢h?ڗ@õÃG¾˜bE°ŽDãÜ9D¥nAvd¶=»%£T§ˆOîv20150331_00825_stKsb308@ëã(¨Áô?»<@€E²jH>қ=ï´?ÚáHb¾š¬E¯øDTÀÕD¥…AqÕö=AŽT§ˆOîv20150331_00827_stKsb308@ëã(«N'U?­@€E²§q=±ÛD@"@\e¾/E°•\DãÑÛD¥mºAqÍ[=pU€T§ˆOîv20150331_00971_stKsb308@ëã*¸¸?¿W@€E¸<®>ÃÚ?Üq?ñë…a¾ŒÌÍEµ£HDTÈÕD¥[;ApR=j'~T§ˆOîv20150331_00973_stKsb308@ëã*ÆGM?ÚÐ@€E¸CÃ=ãú??6+Õ?î{V¾bNEµÐDãÆÉD¥G–Aqä±=b'.T§ˆOîv20150331_01115_stKsb308@ëã+¬´Ci?¼ä@€E¹=)=ƛÈ@m@,ÌÍ;¾‹Æ¨E¸DTÌÝD¥.=Ay¾=ÜçT§ˆOîv20150331_01117_stKsb308@ëã+¯÷^Ç?ÁD@€E¸ÌH=ü&.?¨‰'@ë…e¾ŽVE·)DãÍqD¥oAp–×=1T§ˆOîv20150523_00285_stKsb308@ëéʱ÷S´?{ú@€Eªš=z²¸?­?Ÿc¾–EªÝ®DTÍãD¤òAshL=WŽ#T§ˆOîv20150523_00287_stKsb308@ëéʵGÕ­?ù¡@€Eª¥×=…Ý\>Áî(?¼(öc¾'n˜E«0¤DãÏ;D¤ÖArnp=1SÏT§ˆOîv20150523_00321_stKsb308@ëéÊö™>Ö?2U@€EªmÍ=†×=ñ•?Ÿc¾›¥ãE«)DTÕqD¤õšArÀ»=V2xT§ˆOîv20150523_00323_stKsb308@ëéÊùØÔB?!";@€EªR=…d?—í@?Àd¾'ñªE«
)DãÊ°D¤ÌþAr%T=!ídT§ˆOîv20150523_00501_stKsb308@ëé̅r:…?%X@€EÄ!R=uI©@z=@\c¾€ƒEĊDTÜjD¤ß¶Ap	=N«T§ˆOîv20150523_00503_stKsb308@ëé̈¦?0V@€EŜì=ˆQÔ<Ðtz?§®d¾wÎÙEÆ)ÃDãÉD¤Ç–ApHj=l'hT§ˆOîv20150523_00597_stKsb308@ëéÍ?ãZX?Aæ•@€EÐ)=—%=
ö?˅c¾–EЪ¸DT݁D¤åÛAtJ=FŠHT§ˆOîv20150523_00599_stKsb308@ëéÍCqc?GËÏ@€EÒôš=Šï">s9?÷
=d¾š¬EÓ RDãÙ`D¤ÕÃAuc=¡¨lT§ˆOîv20150531_00701_stKsb308@ëêÌSõZ¶?¨r2@€Er¤=…?6ë?¢\a¾®—E±qDT¨!D¥ÃAs'V>Ü÷T§ˆOîv20150531_00703_stKsb308@ëêÌWTe2?»îµ@€EÙq=' ?—®å?Ã×
d¾Æ$ÝEáìDã"TD¤ ÅAv£y>	Ž­T§ˆOîv20150606_00165_stKsb308@ëëƒÕ ›l?›çœ@€EÆ<{>1?Töí?ÚáHa¾°£×EƄ¸DTÌJD¥SßAvMB>+fñT§ˆOîv20150606_00167_stKsb308@ëëƒÙÖ²?ˆ=@€EÆn…=µ¼,=▋?ØQìe¾Ÿ¾wEƄfDãÃmD¥5AtÈw=Á95T§ˆOîv20150606_00210_stKsb308@ëë"wµ×?Të¦@€EÂD\=ºK¼?Ž­?Î{Y¾—
=EÃO×DTŽ˜D¥YãAvÅØ='šT§ˆOîv20150606_00212_stKsb308@ëë"{â#¡?Vî‰@€EÁo¸>5X>0^?µÂe¾¤ZEÂB{Dã­`D¥A'AsŒÏ=Ò2T§ˆOîv20150611_00215_stKsb308@ëì"̂ÅB?y½ˆ@€E¦¤='Ç <2"?½p¤b¾¨r°E¦…HDT¹7D¥"uAs=bl™T§ˆOîv20150611_00217_stKsb308@ëì"ÒEø]?V/K@€E¦}…=¼^D?¾@ffe¾ª~úE§ž=DãÁPD¥k3AtðÏ=†1hT§ˆOîv20150703_00225_stKsb308@ëîàU!
?€¥)@€E¦8
=‡<?˜¬*?У×b¾§ïžE¥¥šDT'òD¥"AtRB=åhfT§ˆOîv20150703_00227_stKsb308@ëîàX3Þ)?†L3@€E¦ë
=WýÈ>%o?«…e¾œ¬E¦E×DãœÅD¥ZÁAvj=¯b©T§ˆOîv20150703_00369_stKsb308@ëîápŒIû?[rE@€E"³=˜&8>°0"?Ç®b¾™‡E"žDT\jD¥^oAr®D=hÖOT§ˆOîv20150703_00371_stKsb308@ëîáyÁ7?ls­@€E'¤R>ž>¾H?áG®d¾™™šE"º{Dã§TD¥='Asîº=ŽÄ^T§ˆOîv20150703_00513_stKsb308@ëîâ1·?sv]@€E²y…=›àT§ˆOîv20150703_00515_stKsb308@ëîâ|ʁ?SÿL@€Eª–3=‡èPT§ˆOîv20150704_00222_stKsb308@ëï¢î?ˆ›÷@€Eƒùì=}…™?:õ/?àa¾¬‹DEƒ­3DT-ÓD¥$bAr¥±=Œ~T§ˆOîv20150704_00224_stKsb308@ëï¥AxE?Ž.@€Eƒ¯…=ˆÌä>~B?Ï\)f¾¦éyEƒšDã–^D¥¢AtkU=Ü° T§ˆOîv20150704_00306_stKsb308@ëïf¯÷Õ?"4…@€EtËq=v›p?‰Ä>?×
=b¾¦ffEu¨öDTiªD¥#At0¬=¤wT§ˆOîv20150704_00308_stKsb308@ëïjÖ~?BÂ@€EtÁ\=´Ôx?øæ?â\d¾° ÅEv×D㝉D¤ûßAt¹
=Žä¯T§ˆOîv20150704_00474_stKsb308@ëï ƙ­?zÔÆ@€EaþÍ=oû¹>º…?«…c¾¹Û#Ea÷
DT.¸D¤üþAv&`=Ó*™T§ˆOîv20150704_00476_stKsb308@ëï#èÝ¥?O¾¼@€Ea5…=‰?–óê?£×
d¾²°!E`Ô)Dã}HD¤ÚArk\=x0T§ˆOîv20150706_00051_stKsb308@ëïH¿c,Ë?‰Œ'@€E'¬š=lÙ?­
¼?±ë…b¾¹Û#EjRDTkuD¤æAs0=Œæ‹T§ˆOîv20150706_00053_stKsb308@ëïH…Ü?'÷@€EÃ=[	È?vnI?Ç®d¾´¼jEŽ	3Dã›\D¤ÂáAtù
=ᏕT§ˆOîv20150711_00091_stKsb308@ëïà!5Z?BÚ³@€EÓm='T¸@om?ñë…b¾ˆ´9EÑÍDTd¼D¥x"AuW=˜YÎT§ˆOîv20150711_00093_stKsb308@ëïà_Îr?AsA@€EÒÍ
=ª¼@³£†?Æffe¾ A‰EÑ®DãŠD¥búAr8=I"xT§ˆOîv20150712_00195_stKsb308@ëð5Â#ü?¢`È@€Eœ\=¨å<<"^Ú?¾¸Ra¾¬‹DEœ†DTYºD¥nòAv+L>?ý'T§ˆOîv20150712_00197_stKsb308@ëð9%*‡? 0É@€Eœ^)=«‹ß>†Ö?ÁG®e¾®—EœHD㍑D¥0sAu¤µ>#ÖT§ˆOîv20150712_00303_stKsb308@ëð°s%?yD=@€E›É==†í˜>¥
ü?ÈõÃb¾ A‰EœƒìDT-ÓD¥BAtŠº=»@QT§ˆOîv20150712_00305_stKsb308@ëð
ü?ŽkX@€Eœñf=¹ŠL?Zæ½?\e¾ª~úEœööDã"TD¥2‡AuG­=ÌSûT§ˆOîv20150712_00763_stKsb308@ëðåJ§Ä?\Nx@€E'pR=èBÙ>ä½^?µÂc¾¶E¢E'O…DT)‰D¤ÝÃAs@H=0ešT§ˆOîv20150712_00765_stKsb308@ëðè"SŠ?`l;@€E'–\=¦†À>¡`c? d¾°£×E'M…Dã~D¤Ë3Ar¾æ=ÆcT§ˆOîv20150715_00110_stKsb308@ëð_}¾QŠ?T‰@€EÌù3=®Ô>™%9?Ã×
b¾˜"uEÌDT©XD¥x¤AsvÓ=l–T§ˆOîv20150715_00112_stKsb308@ëð_Ã!?[«i@€EÌé¤=£ŽT>Reê?Ñë…e¾Ÿ¾wEÌx)Dã¤öD¥QôArõB=9
¡T§ˆOîv20150720_00387_stKsb308@ëñÑ]5?FU‹@€E
š=ø¶>~:?¯\)b¾œ(öEŽæ{DT'òD¤é`Arš"=tT§ˆOîv20150720_00389_stKsb308@ëñԛxA??Ò+@€EŽì==Ù´]?DÆ?ð£×e¾¦ffEŽþD㱪D¤ÊÑArƊ=<øeT§ˆOîv20150722_00003_stKsb308@ëñ@#@׌?]á@€E +3=•à?ÅT?Ñë…b¾Ÿ;dE €DT;çD¥FúAsm›={¥@T§ˆOîv20150722_00005_stKsb308@ëñ@&cÒ?d¢@€E¡>
=–@Ì?•?Ÿe¾ A‰E¡œ{Dã‹mD¥4Asi%=pØ@T§ˆOîv20150722_00195_stKsb308@ëñAìiðµ?l^,@€EŠ¿==‹#ô@/Ý?ÈõÃc¾§l‹E‹}\DTwžD¥#ðArÅ"=M]±T§ˆOîv20150722_00197_stKsb308@ëñA§?yÍ¡@€E‹Ý=s¼8@3¨Ý?ó33f¾´¼jEŒáHDã†òD¥
7At¬l=…Ì9T§ˆOîv20150722_00507_stKsb308@ëñDِµD?eµY@€EŽÊ=='õ(=ü?У×a¾œ(öEŽÀfDT‹çD¤Ó¾AtP–=ktûT§ˆOîv20150722_00509_stKsb308@ëñDÝýÂ?V ™@€EŽ¡)=m'ø?[°©?×
=d¾›¥ãEŽî{DãŽD¤Ö˜As¹Ù=]Œ®T§ˆOîv20150722_00651_stKsb308@ëñEÿ­z!?A¹)@€E‰

="ÄX?4Ï{?÷
=:¾¢MÓEˆÁìDTw
D¤çßArDæ=e@\T§ˆOîv20150722_00653_stKsb308@ëñFm¸??Ês@€E‰Þ×=ƒÕL=ùî?Î{B¾®—EŠqDã«dD¤ÐJAw¨[=—(qT§ˆOîv20150722_00795_stKsb308@ëñG(Ï1?aÚ@€E|…=¨ <Íç?Æffb¾ª~úE›…DT†5D¤âÙAs#=Rá¦T§ˆOîv20150722_00797_stKsb308@ëñG+õÌË?lÿ–@€Eì¤=–½€>´;Ø?\d¾¦éyE'
D㡑D¤±`AuPg=H>HT§ˆOîv20150723_00003_stKsb308@ëñ_»ÔØ?3+Ò@€E¶p3=ÄÈ@b é?ÈõÃa¾"t¼E¶+\DTŠ-D¥WAt3@=CqëT§ˆOîv20150723_00005_stKsb308@ëñ_‹¡?,‡ô@€E¶®R=š!¤?se?¨õÃe¾Ÿ¾wE¶¯Dã¤D¥@ÅAq›¾=*\NT§ˆOîv20150723_00147_stKsb308@ëñ`"ÿi,? ·@€Eš-H=F ?¸*?â\b¾'hsE™œDTX!D¥@‹Aq"G=JõT§ˆOîv20150723_00149_stKsb308@ëñ`&9[?Ææ@€E™Á)=ɔ¬?a}?µÂe¾š¬E™}ÃDãD¥ ÕAq¥²=#¯ÐT§ˆOîv20150723_00579_stKsb308@ëñdyaûÉ?FñC@€E…î=ŠGÔ?#?¼(öc¾–‡+E…q
DTøbD¤bAqõé=CߜT§ˆOîv20150723_00581_stKsb308@ëñd|·¡?2ú@€E…|š=­^ =ÿ	?µÂf¾ A‰E…pöDãíXD¤–éArñì=€6T§ˆOîv20150723_00723_stKsb308@ëñe£—ÿæ?$Ôÿ@€Eˆ0á=Ôò¡>ªª_?¼(öC¾'n˜E‡•DTuD¤ÑPAqë8=(¤¨T§ˆOîv20150723_00725_stKsb308@ëñe¦â1ä?1¿'@€Eˆ$á=šŸAª?¾¸RG¾™™šE‡îöDã¼1D¤¬AtBõ=;>6T§ˆOîv20150723_00867_stKsb308@ëñg :¸c?8hO@€E"\=€ì>ëùˆ?Æffb¾ŒIºE•¼=DT¢^D¤ÌjAtu"=O62T§ˆOîv20150723_00869_stKsb308@ëñg$ ›¬?,Ó@€E"d{=³x,>Ø2?Ôzáe¾˜"uE"¼RDã·D¤ŸðArc=[TøT§ˆOîv20150724_00003_stKsb308@ëñ6Ëÿ?W…ö@€E¬z¸=ž%">Fæ×?¸Qìb¾¢MÓE¬{…DT`sD¥OÏAró2=X¾LT§ˆOîv20150724_00005_stKsb308@ëñ9ùÁ"?s@€E¬‹=Øê}>ñ?ØQìe¾™™šE¬£DãšVD¥:=Atxò=€À,T§ˆOîv20150724_00147_stKsb308@ëñ€Tm?ž?iø@€E˜q=µÀ0>B;¦?Ñë…b¾›¥ãE™"¸DTˆsD¥4!AsVù=a8®T§ˆOîv20150724_00149_stKsb308@ëñ€WkÐ?bòS@€E˜Œf=·>?Çäâ?·
=e¾¡ÊÁE™ {Dã}'D¥(ÕAsÑ=CoET§ˆOîv20150724_00495_stKsb308@ëñ"bÁ×?Cá0@€EwH="i?¿Z??¡G®d¾/EGÃDT÷LD¤¨‹Aqe{=iT§ˆOîv20150724_00497_stKsb308@ëñ"eâ2?E‰
@€EC\=Ÿ3,>\·¨?Ýp¤d¾¨õÃE9®DãÑqD¤ŒÕArc*=,J)T§ˆOîv20150724_00639_stKsb308@ëñ…• %O?d…@€E™Å¸="Ç0?t÷?Î{1¾Ÿ¾wE™¥®DT§¾D¤ËuAt•ž=wåoT§ˆOîv20150724_00641_stKsb308@ëñ…˜à†?pÚC@€E™ÿ=Õ,‹?ƒ7Ü@ë…c¾¤Ý/EšLöDã›ßD¤µ7Auc='='T§ˆOîv20150724_00783_stKsb308@ëñ†¸}•,?K¦@€E›+3='˜@—ã?˅b¾"t¼E›$fDT•qD¤ÞoArŸS=]¬T§ˆOîv20150724_00785_stKsb308@ëñ†»¹n÷?OY@€E›‰R=°åt?…æê?\d¾—PE›'=DãÏD¤¹AsÊâ="â4T§ˆOîv20150725_00003_stKsb308@ëñžòø…?+dÙ@€EÎö=§ ?S™?ٙšc¾¡G®EÍ ¸DT'ÁD¥d¬Aqbs=&ø)T§ˆOîv20150725_00005_stKsb308@ëñžö3¸ê?*'ƒ@€EÍíö=7ð@4@Ì?Ã×
8¾"÷ÏE͚áDã»ÇD¥M?As¦,=c·ÙT§ˆOîv20150725_00147_stKsb308@ëñ ·ŽL?+w@€EÂ,3=Ðwî?"†y?ñë…b¾° ÅEÂd¸DTf¨D¥C¦Aq¸™=&ÔHT§ˆOîv20150725_00149_stKsb308@ëñ ÊÎE?8áD@€EÂøÍ=¯\s?´µ
@G®7¾¥ãTEæ¤Dã´RD¥ ¼Az‹¢=ÓKiT§ˆOîv20150725_00579_stKsb308@ëñ¤oÍÓ]?+€å@€E©'3=‹>Gò)?·
=Q¾'n˜E©3DTìJD¤¯AqÅ
=3jT§ˆOîv20150725_00581_stKsb308@ëñ¤s9ùK?#&#@€Eª¢=‰¸ð?:Á?±ë…d¾Ÿ¾wE©ÓqDãË®D¤žArV'=!HT§ˆOîv20150725_00723_stKsb308@ëñ¥›…<??+½@€E«Í×=Îõµ=m!@&ffb¾"÷ÏE«2DT›¦D¤ï3Aq="³T§ˆOîv20150725_00725_stKsb308@ëñ¥žÎ¢:?2ZŒ@€E¬ì=÷­ú?Æ`B@
áH[¾'hsE«Ø¤Dã·}D¤º¨Atd=h¶T§ˆOîv20150725_00843_stKsb308@ëñ¦£Jm?%ãü@€E²þì=Ä~|>Ž±$?Î{b¾ŠÀƒE²K®DT™7D¤ÔAq´]=)%#T§ˆOîv20150725_00845_stKsb308@ëñ¦¦£þL?0`@€E³{=£·H?u…é?Ÿe¾"›¦E²'ìDã£D¤ºÑAq·h=&V'T§ˆOîv20150726_00697_stKsb308@ëñÆþg¹ù?MØ@€E¿ù…>&Ž8?0Šs?Ýp¤M¾cSøE¿Ê¸DT©XD¤´At%»=>$'T§ˆOîv20150726_00699_stKsb308@ëñÇÁ%¥?Kñ¾@€EÀš=Ä% ?ª_?Ñë…e¾Y‡E¿ÿHDã­¢D¤¦5AtÇ\=0ØT§ˆOîv20150730_00507_stKsb308@ëòD¿cr–?B‡æ@€EˆJf=ÁÑ>0 ?ª=qb¾¨õÃE‡ÞfDTbD¤ìArB¥=šT§ˆOîv20150730_00509_stKsb308@ëòDÂvG/?IzM@€Eˆ.=©yÛ>.`.?¦ffd¾ž5?Eˆ±ÃDã'D¤Á²Arˆì=(‰—T§ˆOîv20150731_00051_stKsb308@ëò_g–æ?Ė@€EݝÃ=É->·­?áG®b¾ˆ´9EÞL¤DT_ÏD¥AAqO=&©T§ˆOîv20150731_00053_stKsb308@ëò_j_ió?&sp@€EÞ	Ã>±=ðʐ@¸e¾™™šEÞ_ÃDã–ÙD¥(œAqí=h…=T§ˆOîv20150801_00052_stKsb308@ëò s=?€@€E¼
Ã=´x?Öv?èõÃb¾‹Æ¨E¼HáDT5`D¤¥XAqcÉ=!ZŒT§ˆOîv20150801_00054_stKsb308@ëò§V{b?ÂÐ@€E¼S=Ñj>—¤ð?Տe¾'ñªE¼Ž¤DãYhD¤‡+Arz7=MüT§ˆOîv20150802_00051_stKsb308@ëòŸh¾?3½ @€E¶×=Òôã>~ÁÛ?šáHa¾–‡+E¶'®DT\)D¤ªÉAqÒL=¯%T§ˆOîv20150802_00053_stKsb308@ëòŸkuní?36˜@€EµÚ
=Û¤W>XšÈ?Ÿf¾ A‰E¶çìDãtsD¤LAr`='b½T§ˆOîv20150802_00195_stKsb308@ëò u'¤µ?G½ý@€E¬=ñ¿t>·¬y?ë…b¾"t¼E­*=DTsD¤£…AqÑ8=I/ùT§ˆOîv20150802_00197_stKsb308@ëò wꒅ?>Ë @€E­+H=üÄÁ>g}Ó?Ñë…e¾"ýôE®ê)DãX¼D¤ªAr)l='s8T§ˆOîv20150802_00339_stKsb308@ëò¡~À¶?;Ld@€E©Jš=Áq¬?Ñ~?У×a¾ ÄœE©
DSڏD¤ÑArÌD=$œ7T§ˆOîv20150802_00341_stKsb308@ëò¡®ì<?B–@€E©=³²4=-jœ?ÌÌÍe¾ A‰Eª!DãC–D¤ÓmAråZ=G6KT§ˆOîv20150803_00003_stKsb308@ëòėÕï¶?0bÑ@€E°™š=¬Îx>…£?Ã×
b¾˜bE±ý®DT^D¥$ÕArE=5¾mT§ˆOîv20150803_00005_stKsb308@ëòĚéŠô?%0ñ@€E°ÓÃ=-=œ[«@×
e¾˜bE±¶ÍDãGD¥
‡AqçÚ=Y»T§ˆOîv20150803_00183_stKsb308@ëòÆ5$¯¸?()@€E³¤H="ê?1Áë?Ýp¤c¾å`E³ßšDTîD¤ê%Aq½Ï=*ßÓT§ˆOîv20150803_00185_stKsb308@ëòÆ7çؗ?5Áô@€E³-=…Ÿ?GH?Ôzáa¾ƒ•E³ØRDã`bD¤Ô{Atý=OR
T§ˆOîv20150804_00051_stKsb308@ëòߋ«d?ZqO@€E½C×=šï>ðÕÉ?±ë…b¾¥ãTE½"áDTmD¤'`Ar«Ñ=;Œ·T§ˆOîv20150804_00053_stKsb308@ëòߎEþg?U@€E½)=˜%>—´?\e¾œ(öE½ÆDãZoD¤˜¤As N=Z&îT§ˆOîv20150804_00195_stKsb308@ëòà†Ûì¥?7J¢@€E¶±)=ªœd?¨HÈ?У×c¾–‡+E·¨DT{D¤¯ßAqèb=ÇmT§ˆOîv20150804_00197_stKsb308@ëòà‰¿×q?3²²@€E·q=œË°?èjh?ê=q7¾¢ÐåE¸"áDãoßD¤¥7AtíÑ=eï:T§ˆOîv20150804_00339_stKsb308@ëò᪂Ř?Lê@€E´R=˜Â<5¨ß?µÂb¾š¬EµDSêoD¤¶ÑAr':=CžT§ˆOîv20150804_00341_stKsb308@ëòá­:Y?<D@€E³†¸=§•@?†Ö¬?¹™še¾›¥ãE´"DãH"D¤Ÿ}AqêÚ=(•'T§ˆOîv20150804_00567_stKsb308@ëòãctŽÈ?( †@€E¹6ö=xÍÀ>¹?ÆffS¾†$ÝE»¶DTD¤ÆAuÞ¤=™WûT§ˆOîv20150804_00569_stKsb308@ëòãfžàU?3ƒR@€E¼=k™)?
ň?ÈõÃd¾‡®E¼x=Dã`9D¤¼öApàt=>/T§ˆOîv20150805_00003_stKsb308@ëóË#ʊ?:'£@€E³·f=–>ª…6?«…a¾ŽÙE´È)DS˖D¥	'Ar'K=)³®T§ˆOîv20150805_00005_stKsb308@ëóÍ¿Ý?>Ûü@€E´£ì=¨ël?½²ë?Ï\)L¾–‡+Eµ•\Dã'3D¤øRAtL{=SÃ}T§ˆOîv20150806_00036_stKsb308@ëó@rñå?s•@€EÔH="œ?åç?ٙšb¾ª~úEÔDDTKçD¤«ÇAt®é=©þÜT§ˆOîv20150806_00038_stKsb308@ëóCnºH? ƒ@€EÔÑ=Ú±p?¢,V?Ï\)e¾¤Ý/EÕ¡\DãO¶D¤…ãAt^Û=»´T§ˆOîv20150806_00180_stKsb308@ëó Yo˜?5µ¹@€EÍö=©Pä?Ýc.?å¸V¾²-EÎ.RDT/+D¤£…ArN=|b\T§ˆOîv20150806_00182_stKsb308@ëó \Z¹µ?1Qê@€EÏq=¦¨å>ªÿí?÷
=e¾¢MÓEϛÃDãY`D¤›žAqÛ	=g£­T§ˆOîv20150806_00612_stKsb308@ëó$h'¨?&Œœ@€E§°Ã=«Sè?N`?§®a¾‹C–E¦Å…DS·D¤æ¨Aqý =!¸=T§ˆOîv20150806_00614_stKsb308@ëó$k`¦‰?/sã@€E§Á¤=v"I=|·Ø?Ü(öe¾œ¬E§‰Dã*ND¤Þ¨Ar7=Gv T§ˆOîv20150807_00042_stKsb308@ëó@0¢d™?§ìŠ@€EÉ
=ˆ>ˆ§3?˅b¾¬1Ež®DTÇD¤}`AvÓï>/dT§ˆOîv20150807_00044_stKsb308@ëó@3_mÏ?žo@€Ež\3=ºF@(Qó?Ï\)e¾° ÅEžÞDãlœD¤kßAvÌ;> ßT§ˆOîv20150807_00162_stKsb308@ëóAÕª?ª-‡@€E"'¤=•­Ð@ßi?¨õÃb¾©xÕE"NRDTq7D¤"…Au£Ü=íL»T§ˆOîv20150807_00164_stKsb308@ëóA"1u?¦>â@€E˜)=Ž&\?7/?Þ¸Re¾±©üE™vDã^^D¤˜AtÐ#>,XLT§ˆOîv20150807_00306_stKsb308@ëóBRv}?­œ@€E‡\…=Wˆ>wi?Ôzác¾Ã•EˆfDR¯+D¤@ƒAw.>jfCT§ˆOîv20150807_00308_stKsb308@ëóBV9bw?«Ï@€E‡¼f=™5=M!'?˅g¾¶È´E‰~RD◖D¤\Aw‰ñ>. T§ˆOîv20150807_00438_stKsb308@ëóC'œR?Jùž@€EL¸=\ï0?ÕÔ?ÌÌÍa¾²°!E'<¤DSÌ9D¤ã#Arî>=…²€T§ˆOîv20150807_00440_stKsb308@ëóC…o¦+?T`@€E";
=vÿ_?R,~@¸e¾­'hE"¸Dã:5D¤Ó…AsüÆ=ϝT§ˆOîv20150810_00003_stKsb308@ëóžú~6?ž-Å@€E—á=-/@†?ìÌÍb¾´¼jE•,DSòD¤'Av!v>MpT§ˆOîv20150810_00005_stKsb308@ëóžýJ?'ay@€EmÃ=-H>|€-?ü(öd¾·KÇEëÃDãDƒD¤€îAwrÚ>I
T§ˆOîv20150810_00147_stKsb308@ëó SRÈz?'óë@€E¦¤="?5@?˅b¾¬1E'1qDSËuD¤«ßAtÉf=¿ÁÿT§ˆOîv20150810_00149_stKsb308@ëó VF=|?cc@€E¸=¯& >ÊDm?У×e¾¤Ý/EøáDã@1D¤™²AuŠ=jkÑT§ˆOîv20150810_00519_stKsb308@ëó¤|Zԍ?y·ˆ@€Edx=U|/=…Dh?¦ffb¾­VEaä{DS®%D¤úéAsΝ=|ìT§ˆOîv20150810_00521_stKsb308@ëó¤~ÜÿË?o¯Ñ@€EcJ{=™¿h?…P?®{g¾ ÄœE`àRDã&áD¤áAs•©=FýeT§ˆOîv20150810_00663_stKsb308@ëó¥w=¤%?]´¼@€EeB¤="Üô=‰ Ä?¯\)a¾ A‰Efˆ{DSÃD¤û3AsKè=$قT§ˆOîv20150810_00665_stKsb308@ëó¥yô-?a>@€Efƒ=Qè>9Cl?±ë…e¾§l‹EfišDã0D¤ßTAsJà=H&¾T§ˆOîv20150811_00047_stKsb308@ëó¿Ê{ïe?°j¶@€E\Œá=•?ó­³?ÈõÃb¾¾vÉE[ŒÍDT RD¤ÎwAuB?>coÇT§ˆOîv20150811_00049_stKsb308@ëó¿ÍfÛV?¬Å@€EZà¸=¦n ?'^?¢\d¾ÃoEYï×Dãi²D¤ÑšAvg»>7Ö`T§ˆOîv20150811_00457_stKsb308@ëóÂùþ®Ç?{ùd@€EP‰H=óÇx>†?¸Qìc¾¶È´EQ}qDT4îD¤¾òAsù•="óT§ˆOîv20150811_00459_stKsb308@ëóÂüí1?rtÆ@€ERk®=ätF? ;v?´záe¾ÑhsET¦áDãTZD¤Ä"At²9=ZáT§ˆOîv20150812_00052_stKsb308@ëóßlÉÍ?…~Ý@€E\š=L*8?W€o?®{c¾¸QìE'…DT:D¤ÕÛAt¹0=ª³ÛT§ˆOîv20150812_00054_stKsb308@ëóßoŒ?‰cº@€E&H=¿í8?y?ª=qd¾§l‹E®öDãV°D¤´¼As7¬=›ÓMT§ˆOîv20150812_00196_stKsb308@ëóàxoèÆ?{Œ)@€EpS×=€æP=øp×?ØQìa¾¥ãTEqÆ=DT^VD¤ÝAsK=‹ÐvT§ˆOîv20150812_00198_stKsb308@ëóà{p©‹?y¨@€Ep£Ã=Àm"?Iž?¼(öe¾¨r°ErG®DãuãD¤ÈîAs&z=q!T§ˆOîv20150812_00484_stKsb308@ëóâã§å?¤Íg@€EgÕ=z‰??±ë…c¾È´9EiݚDT`RD¥'×AvÃ>*F'T§ˆOîv20150812_00486_stKsb308@ëóâ摯j?°Kî@€EjB)= êÔ?IxØ?¢\e¾ÀEl>DãY'D¥ÇAvùñ>6:ìT§ˆOîv20150813_00051_stKsb308@ëóÿný^e?"Xñ@€E…ù3>\øb?ÅÞ?Ÿa¾˜"uE†"=DTOmD¤žAtö:=¤xÞT§ˆOîv20150813_00053_stKsb308@ëóÿqßUæ?I¶@€E†-\>QX=j¼?Î{f¾"÷ÏE†®áDãg¦D¤›…At1=ª×®T§ˆOîv20150813_00363_stKsb308@ëô"±Ø«?ƒ_@€E{=v >¬¾é?ÁG®b¾²°!EÄ¤DTFFD¥BAsóñ=¾DT§ˆOîv20150813_00365_stKsb308@ëô— Oì?–ÿj@€EäH=‡]<>d:?ÚáHe¾/E'[šDãWD¤õÃAuê>Ý?T§ˆOîv20150813_00507_stKsb308@ëô£%¯?ŒZó@€Euâ==Ê«.=toØ?ÌÌÍb¾·ÎÙEvíqDTçD¥At"m=›BÕT§ˆOîv20150813_00509_stKsb308@ëô¥Ë`ç?‹Ú‰@€EuÒÍ=ڗŠ>¡QQ? e¾¼í'Evî=DãgD¤÷LAt<w=êê÷T§ˆOîv20150813_00651_stKsb308@ëôŸ§µ¼?Á‡U@€Em̤=<ËÐ>×èX?½p¤_¾ÀEo#\DSáªD¥5Ayrd>TNT§ˆOîv20150813_00653_stKsb308@ëô¢{e&?¯Áë@€EnO®=d–?
©?°£×e¾Ïß;EoôöDãID¥9Awz>9î!T§ˆOîv20150813_00795_stKsb308@ëôÚbL%?ˆZå@€Em¸=ÏGì=G©e?Î{b¾´9XEn
DS_}D¥m'Ar"='^ÂT§ˆOîv20150813_00797_stKsb308@ëôÝ?Ì?º[@€Em.á=£Xë@ô?ü(öf¾³¶FEnèÍDâôJD¥\At¢=•Ï¾T§ˆOîv20150814_00056_stKsb308@ëô`Ò¸Ê??ú)@€EŽ‡®>Hñ>êÖ©?\a¾"ýôEŽ®DTRoD¤ÆAr9{=6:ðT§ˆOîv20150814_00058_stKsb308@ëôcwÔM?]Ðñ@€EŽ3f>'ý;?†‹>?ï\)d¾ŠÀƒEŽ6¸Dãn%D¤³3As~¢=~cT§ˆOîv20150816_00052_stKsb308@ëô_¤§u?qkQ@€Eƒã3>(ç>@šô?Ã×
a¾Ã•E".áDTQD¤º^At¨û=uT§ˆOîv20150816_00054_stKsb308@ëô_§":?\‹à@€Eƒ@®=¬¡D>ðÊf?µÂd¾Å¡ËEƒÚRDãlÅD¤§#As¸Ý=7¾GT§ˆOîv20150816_00388_stKsb308@ëôbýVW{?˜@€Egß3=}Çï>˜?У×b¾´¼jEgÚáDTÇD¥ºAuDo=¸ôªT§ˆOîv20150816_00390_stKsb308@ëôcQ9?Žáð@€Eh²¸=h>tê2?\e¾³33EiC…Dãs;D¤ñ²Atle=ôÅãT§ˆOîv20150816_00532_stKsb308@ëôdM»¿?€=¤@€Edš=€•ˆ?™5?¸Qìb¾®—Ee×DTîD¥ÇAt(Š=œìðT§ˆOîv20150816_00534_stKsb308@ëôdOÖFô?s[@€Ed¯\=c±?@v?¼(öe¾¹Û#EdåìDãBND¤ýôAs¯Â=·.5T§ˆOîv20150816_00676_stKsb308@ëôeXTJ/?Ʀ|@€En\=Ñ0£?öћ?p¤b¾»dZEnÔöDSÛDD¥œAt5>2'°T§ˆOîv20150816_00678_stKsb308@ëôe[%?«?ÔÇU@€Elʏ=}ÄÇT§ˆOîv20150817_00049_stKsb308@ëôÅûl?]D!@€EÄ{="FÈ>½üB?ë…;¾¼í'EI\DTKD¤¨"AuïÏ="¶3T§ˆOîv20150817_00051_stKsb308@ëôÉ|Ÿ?Mïð@€EÛq="YX>¼'?Î{c¾®{E3ìDãvúD¤¿Ar½W=%¸ìT§ˆOîv20150817_00337_stKsb308@ëô'C¥Üž?/B@€E'â==¡Üô=ßý?®{b¾µÂEƒþ¸DTىD¤ÙAt±U=ðŸpT§ˆOîv20150817_00339_stKsb308@ëô'FÓhó?j»Á@€E"xR=¯– ?€¾?Ýp¤c¾³33E†+ÃDãÀ¬D¤ßðAuÑ==©LT§ˆOîv20150817_00481_stKsb308@ëôƒ'¬h?œ{!@€Eu^¸=ŽÄ<–ñ?¸Qìa¾©ûçEv")DSÒòD¤åšAtWÆ>4ûuT§ˆOîv20150817_00483_stKsb308@ëôƒ"n&y?—<@€EuÎf="|,>ºÌf?ÈõÃg¾©xÕEweDã6D¤ë}AsµÝ=³øÃT§ˆOîv20150817_00625_stKsb308@ëô" "îà?g©ê@€EzyH=—D >[ˆÑ?¨õÃO¾¦ffExùÃDS[øD¥R-AtÙÔ=-ïT§ˆOîv20150817_00627_stKsb308@ëô"£ž…'?fm@€EyÝ3=¶`Ü?7 2?Ï\)e¾§l‹E{ýšDâ÷×D¥<þAsÀ»=t¶ÞT§ˆOîv20150818_00003_stKsb308@ëô¢1X$?J­ï@€E'Õ==\a°>/C?®{c¾£SøE"ÍDT#D¤¾ÉArM'=6ÌT§ˆOîv20150818_00005_stKsb308@ëô¢3ðB?P ¼@€E'°Ã=¥:t<‹ìÿ?µÂd¾ A‰E"	HDãK…D¤¸Ar·…="æT§ˆOîv20150818_00147_stKsb308@ëô£}qŠ²?•jú@€E†n)=š9x?4Ek?Ç®c¾¬‹DE†Þ=DTöD¤òòAv
«>4°T§ˆOîv20150818_00149_stKsb308@ëô£€{%?'ôÍ@€E…°f>
üß>~ôÒ?×
=e¾¤ZE†|RDãN˜D¤âÁAu;=ÆT§ˆOîv20150818_00339_stKsb308@ëô¥Ó
?'®@€E'nH=eïè?1¥ú?¯\)a¾¬1E"bDT¼D¤ÝºAugŽ>ŒöT§ˆOîv20150818_00341_stKsb308@ëô¥	ó(¬?‡EÑ@€E"^=g5?%OŸ?½p¤d¾¨õÃE"×DãCçD¤ÚwAsŽÖ=ÔÜT§ˆOîv20150820_00066_stKsb308@ëôß~æÕ¸?)ê@€E¤ë3=ÃiL=½O?ˆõÃb¾"záE¤¥qDT}D¤µXAp†j<å4|T§ˆOîv20150820_00068_stKsb308@ëô߁§J?#–@€E¤O=·0=ßí?þ¸Re¾"ýôE¤}šDãLZD¤›}Aq+=5n—T§ˆOîv20150820_00474_stKsb308@ëôãvÍ+Â?|	W@€E"2q=bÿ?9?¸Qìc¾°£×E"@fDTD¤ùAt"ñ=ŔT§ˆOîv20150820_00476_stKsb308@ëôãyp>?GbG@€E"øÃ=¤šÀ?°!…?µÂf¾–‡+E"%…Dã<¼D¤é/AtQ=@KõT§ˆOîv20150820_00621_stKsb308@ëôäžö#?_áÌ@€EãÃ=¶ ?¦é?¸QìM¾›¥ãEŒa3DSÍôD¤ú%AsÑV=FþT§ˆOîv20150820_00623_stKsb308@ëô䡕÷y?ƒgƒ@€Eû=='Ú>š;?·
=e¾¤ZEšDãF-D¤ü´As=¡óèT§ˆOîv20150827_00424_stKsb308@ëõöÈ.?AŸc@€E³âá=–z"?'FË?ٙša¾ž5?E³…DSúoD¥žAr'<=7ÈÚT§ˆOîv20150827_00426_stKsb308@ëõùÂß8?=þè@€E³æ¸=°†,@/§?У×e¾«E³è{DãF D¥òAq{é=(Z_T§ˆOîv20150830_00143_stKsb308@ëö —ÑÞ/?.³Y@€EØi=·Í"?§µT?ÌÌÍb¾œ¬EØã®DTàÅD¤ˆ{Ar3=)âZT§ˆOîv20150830_00145_stKsb308@ëö šç1¨?3-¯@€EØ>q=®\H>*'?µÂe¾©xÕEÙr)Dã²^D¤‡ðAr*=(ÇäT§ˆOîv20150830_00287_stKsb308@ëö!±[¢h?'@€EÖAR=™Ó¨?˜Û?ñë…b¾–EÖtÍDSþ5D¥dAq"=AòT§ˆOîv20150830_00289_stKsb308@ëö!´e7g?3EÛ@€EÖµ×=ÒÉR<ω7?Ôzáe¾¢MÓEךDãDîD¤òVAp«=8ëÙT§ˆOîv20150830_00431_stKsb308@ëö"Ê¡"?GÇ@€EЙ¸=v¶h?•Îx?ÈõÃa¾–EФáDS¢-D¤ÅqAr98=VàÅT§ˆOîv20150830_00433_stKsb308@ëö"ÍZ¡a??'š@€EДá=±Ãä?}Ԋ@\b¾–‡+EÐÎDãôD¤ÉXAt'=˜
ÃT§ˆOîv20150830_00575_stKsb308@ëö#Ôݧæ?8Ÿ~@€EÆõ=‰­ ?«£?ØQìa¾'n˜EÇ·šDS÷ßD¤û–Aqrä=>EdT§ˆOîv20150830_00577_stKsb308@ëö#×ÊçÅ?%f·@€EÆ·=Öxž@1"Ä@33d¾†$ÝEÆÒ)DÛåXD¤ðAs"i=p͝T§ˆOîv20150830_00580_stKsb308@ëö$:wÕÏ?EX@€EÃf=ŠTè?v0Ï?Ñë…a¾"záEËìDSëÇD¥ÅAr$¸=7b!T§ˆOîv20150830_00582_stKsb308@ëö$=
Â`?9ã@€EŸ¸=¬3>¬ëœ?ÔzáW¾ž¸REÂÀ{Dã>ÁD¤üBAs™Q=ƒšàT§ˆOîv20150902_00132_stKsb308@ëö€‹êïÎ?6ú–@€E¹yH=ñ>åOU?å¸a¾™‡E¸ã\DSú=D¤ëøApüz=t³T§ˆOîv20150902_00134_stKsb308@ëö€Ž×^K?9."@€E¹•=Ê\¼?EØâ?ã×
g¾‹C–E¹IìDã:ÁD¤ä¼As=2¥ßT§ˆOîv20150902_00276_stKsb308@ëö´/aí?;D@€E¿I=«gT>çE?Ê=qa¾—
=E¾'öDSÞfD¤çTAqý='9]T§ˆOîv20150902_00278_stKsb308@ëö¶·'? æš@€E¿9¸=Á"B>Ñí:?§®e¾˜bE¾õ×Dã=hD¤Þ=AqÆ=
2T§ˆOîv20150902_00420_stKsb308@ëö'»Øc?"«i@€EÂÌ{=Ìè>˜ë?ÁG®a¾‰º^EÁ‹ìDSe`D¥0ÅAqRr=:gT§ˆOîv20150902_00422_stKsb308@ëö'¾¾¬¤?)OÛ@€EÃÉ×=³÷ø>¤ià?×
=f¾‹Æ¨EìDâø!D¥%ºAqØÖ=68¶T§ˆOîv20150902_00564_stKsb308@ëöƒÀ—Ð?1»*@€E¹\f=̕–?#©ì?Î{b¾'ë…E¸NDSÒ-D¥	7Aq›@=ÊÒT§ˆOîv20150902_00566_stKsb308@ëöƒÃ>Ú?'t5@€Eº
==¼ÞD?pK?ÈõÃf¾¨r°E¹NDãGžD¥TAq# =*¤T§ˆOîv20150903_00303_stKsb308@ëö¡ÎWÑÎ?-¸æ@€E­+\=¥Ñ ?Ë»½?§®a¾/E¬L{DS÷D¤öéAqOõ=®T§ˆOîv20150903_00305_stKsb308@ëö¡ÑaqŠ?9!ž@€E­&á=¡DÔ?À
P?Àe¾˜bE¬r)Dãj°D¥JArP=èRT§ˆOîv20150903_00447_stKsb308@ëö¢ë€vÞ?PüX@€Eª	R=¾u=ªB?¹™šd¾ ÄœE©m
DS‰'D¥PþArù=;	T§ˆOîv20150903_00449_stKsb308@ëö¢îN&Õ?kq"@€Eª;Í=¥ÂT?‹ÝF?·
=f¾¤ZE©òDã#D¥;×Atbª=¤¶?T§ˆOîv20150903_00591_stKsb308@ëö¤¬w?`9*@€E¥ýÃ=¯"E?©s?¦ffa¾¥ãTE¥^öDSÎVD¥\Aq7ã=&HáT§ˆOîv20150903_00593_stKsb308@ëö¤
† –?wÑ­@€E¥ê=Î`À@¡œ?ÌÌÍe¾¡ÊÁE¥¹
DãBfD¥;AsM³=…ÈDT§ˆOîv20150904_00227_stKsb308@ëöÀÊSuÉ?$K"@€Eº+H=µø?Jl#?ü(ö)¾šŸ¾E¹¸¤DT&%D¤è´A{( =°$fT§ˆOîv20150904_00229_stKsb308@ëöÀÍ*?2Ú|@€Eº&3=¾ÈL?Õss?Ã×
e¾¤Ý/E¸ÕHDãT‹D¤Ý'ArÑ>=IQT§ˆOîv20150904_00371_stKsb308@ëöÁЃJÎ?1@€E¯y=ɯÈ@"]¡@\`¾§ïžE®œáDSÅÓD¤ÿ3Ax¾²=—cT§ˆOîv20150904_00373_stKsb308@ëöÁÓ
ɳ?6¦Ì@€E¯êÍ=ÑÅ>a¹‹?У×g¾³¶FE¯)Dã/3D¤é'As!=;ì
T§ˆOîv20150904_00515_stKsb308@ëöÂÔx¸N?YªB@€E¬®=¨ùè?2§?ÌÌÍa¾/E«ÍDSñÛD¥ As
=W0‹T§ˆOîv20150904_00517_stKsb308@ëöÂ×d\?@rÀ@€E¬×="O$>åj?½p¤f¾—PE«i\Dã=¢D¥
XAsw=6ˆT§ˆOîv20150905_00138_stKsb308@ëöàÍÒ±=? ´@€EŸ•{=çf[>7Éi?·
=b¾€Ež™\DTD¤ä!ArFd=%3@T§ˆOîv20150905_00140_stKsb308@ëöàÐÜ¢?fì@€EŸìq=½H>Ãú?Àf¾€ƒEŸ/HDã]‰D¤åAqxW=#QT§ˆOîv20150905_00282_stKsb308@ëöáÔÇ2?
¢Š@€EŸú®=ûtÃ>¥×(?î{b¾ŽVEŸKšDSïÏD¤ë®Aq¥€=?BœT§ˆOîv20150905_00284_stKsb308@ëöáׁ0Â?¶y@€E =®=ÓÓ<»°.?áG®e¾†§ðE }DãQD¤ØRAr.=Nñ©T§ˆOîv20150905_00426_stKsb308@ëöâÔ6þÅ?8F˜@€E¡è==ž¬,?Æ2?¸Qìb¾•E¡=DT	HD¥?AqÙ==	íT§ˆOîv20150905_00428_stKsb308@ëöâÖßz¤?-Ô@€E¢UÍ=›å(?RÖ?ù™š`¾¥`BE¡]
DãC¶D¤é?Ar#
=oð+T§ˆOîv20150905_00570_stKsb308@ëöãÔP¯p?uµˆ@€EŸœ)=tCh?€sþ@£×b¾½p¤E HDT%`D¥VAvCÏ=ÓÁjT§ˆOîv20150905_00572_stKsb308@ëöãÖååx?‰{¼@€EŸÍ==_Ñø>y‹?Æffe¾³33EŸõšDãnD¥¶Auf[=ëï•T§ˆOîv20150906_00131_stKsb308@ë÷7¢8z?ŸdŽ@€Eš´q=R>>‰˜?±ë…a¾Á%Eš»3DSòD¤ÛžAtŸŒ>
ÝWT§ˆOîv20150906_00133_stKsb308@ë÷:â?ž0&@€EšÇÍ=ƒX?÷ßù?«…d¾¸ÔþEš®{DãG–D¤º=Augp>T§ˆOîv20150909_00145_stKsb308@ë÷`ïrÄn?cÙÍ@€E""¤=ÜåÈ?+e¾?£×
b¾ž5?E"‡DT<)D¤÷\AtR9=s¥QT§ˆOîv20150909_00147_stKsb308@ë÷`ò–öQ?bÄ @€E"H×=¹®ø="é?Ÿf¾›¥ãE"HDã^=D¤õËAr+Ò=iSÁT§ˆOîv20150909_00265_stKsb308@ë÷bË­GÌ?lM@€E"¹=•›ˆ>Ž€?Àb¾/E"›ìDT!D¥As´>=,èT§ˆOîv20150909_00267_stKsb308@ë÷bÎÐRh?f®;@€E"¢×=…^?®8?ÌÌÍf¾²-E"G3DãZ˜D¥¾AsúN=k.-T§ˆOîv20150910_00072_stKsb308@ë÷€h'Ý?/l'@€E‰Ö…>2M>˜ŸA?ÚáHb¾§ïžEˆúDSÓD¤ÐsAqÞ#="+øT§ˆOîv20150910_00074_stKsb308@ë÷€=Ä?8S@€EŠH=îÇ×>"0?Ÿe¾©xÕE‰6ÍDã2D¤½?Arr}=\·T§ˆOîv20160719_00779_stKsb308@ì¦_¦¶>ÿ D@€EH=þw¦>èÅè?«…b¾ŽÙEŒDT«D¤íÛArFC=*ŒT§ˆOîv20160719_00781_stKsb308@ì¦cáO?	ñ@€EŒå\=Ñm?ñtË@{e¾˜"uE‹ÿ
Dã°ÍD¤ÎAr>Q=bF^T§ˆOîv20170620_01051_stKsb308@ìH©™ÇâW?rÞS@€E–¤
=eåp>°Aß?å¸b¾®{E•"fDT(sD¥)ªAsr =ΣÝT§ˆOîv20170620_01053_stKsb308@ìH©œJc{?`ŒÊ@€E–è…=[dx?Á?Î{e¾¤Ý/E•Š¤Dã_®D¥ÕAsˈ=t¯ØT§ˆOîv20170628_01241_stKsb308@ìI©ÿ 1?",@€E¾3=Z€?Z­?ê=q0¾­'hER¤DTM'D¥DöAzh²>EþkT§ˆOîv20170628_01243_stKsb308@ìI©Þ΂?…ê@€E'H='µ°?_èL?Տe¾Ÿ;dE½…DãtîD¥%ãAv=´²!T§ˆOîv20180430_00399_stKsb308@ìoì§#?!èŠ@€Eë5=×QÁ?99k?î{c¾ŒÌÍEëJ¸DSÆFD¥#…Aq|=J$PT§ˆOîv20180430_00401_stKsb308@ìo쪺?)g'@€E댸=Æ€?ªNÎ@£×L¾'ë…EëÅ×Dã.=D¥AsC=†¿ÄT§ˆOîv20180525_00597_stKsb308@ìsbá@ø?pó9@€E·L3=jy©>ß?ð?ç®a¾ A‰E·n)DTJÑD¤êFAu°=…fÐT§ˆOîv20180525_00599_stKsb308@ìseÈ̍?c³6@€E·…=p˜?O¡?àe¾'ñªE·1
DãoÇD¤ºNAtfé="!*T§ˆOîv20180525_01170_stKsb308@ìs
¡××?OvZ@€EªÎš="vP@«[¼?«…M¾ž¸REª«3DTBD¥A'AuÍj='BT§ˆOîv20180525_01172_stKsb308@ìs
ÃZˆ?_žû@€E«¾={7À?•yH?àf¾—
=E«vÍDã5'D¥.Asv®=w'T§ˆOîv20180728_00567_stKsb308@ì{"}?P"¾@€E'%==ƒÍ>K²«?øQì`¾"ýôE'ø{DT !D¥"fAs2ß=8VT§ˆOîv20180728_00569_stKsb308@ì{'ï0¥?cÓ@€E'Å{=T§?ðqm?áG®f¾'ñªE'fRDãkD¥'}Ap'à=žOÛT§ˆOîv20180730_00279_stKsb308@ì{AÉ*Ý?+@€E›ƒ¤>
Ù¼>ó+_?Ýp¤a¾‰º^Eœw…DTNwD¤ÐRAqŒ=J^)T§ˆOîv20180730_00281_stKsb308@ì{AÌma?W}@€EœhH=Ï	Ò=%'@b¾™™šEœìÍDãdåD¤Ã\Ar$=hÀ§T§ˆOîv20180812_00205_stKsb308@ì|ߗêc?<ƒÅ@€E¥é>ü5?"ç?ë…d¾¥`BE¦%®DTŠ-D¤¥`Arµ=#)çT§ˆOîv20180812_00207_stKsb308@ì|ߚ¶r?Nw:@€E§J
>#¦H>ÜÿÇ?ÌÌÍe¾–‡+E§¬áDãŠND¤"#Ar'Ž=2ÜÁT§ˆOîv20180815_00087_stKsb308@ì}?º‡;?#ÌT@€E—î®=æ4Š>fžb@
=N¾˜bE˜ðDT(ÅD¤ÆÙAqQ>=q-YT§ˆOîv20180815_00089_stKsb308@ì}?½qÛ:?"@€E˜==ä	?€öÈ?ÌÌÍd¾bNE—ËšDãqhD¤²oAqõ‰=VhT§ˆOîv20180826_00255_stKsb308@ì~¢ûñ?CFù@€E'…3= —œ=û‡?Ã×
b¾›¥ãEÚDTJ-D¥Ar‡§=K¨rT§ˆOîv20180826_00257_stKsb308@ì~¢"õé&?cÌû@€E'ÊÃ=€"ˆ?W9?У×a¾³33E'3DãrÁD¥Ats=´T§ˆOîv20180828_00279_stKsb308@ì~áŒrïâ?2×À@€E'q=²éð=эÎ?×
=c¾Ÿ;dEY
DT2=D¥!Aq$=3'`T§ˆOîv20180828_00281_stKsb308@ì~á^1º?&}±@€E'4×= 
è?…—?áG®e¾™™šEuìDãsmD¥	üAq¸Ö=H¥eT§ˆOîv20180907_00115_stKsb308@ì€ öã[Ú?0É@€E¢æ®=ìI4>BÁ´?æffc¾'ñªE¢Û\DT4JD¥PAqí=:ÅT§ˆOîv20180907_00117_stKsb308@ì€ ÿ4žB?®@€E¢3>¤ò>ËÝ?¹™še¾†$ÝE¡ÆRDãoD¤ùüAq·="´tT§ˆOîv20180912_00078_stKsb308@쀿ÌCe?*»3@€Ev…=Ýï4?ð'?Þ¸Rc¾œ¬EKìDT}D¤ÛßAqï5= T§ˆOîv20180912_00080_stKsb308@쀿ÏeXt?S¶@€Eœ±®=÷Ëc>7LR?Î{e¾"ýôEœšDãDJD¤ÌbAqˆS="ì

==> anc/pub_raw/L222_199_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  261 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ¢ÛÍëv20100421_01053_stKsb277@ë‹5¸Ž|?"gQ@€EiËì>)=ñQ>@€£×m¾­'h
Ej¸D
núDîœA8R<—óM¢ÛÍëv20100422_00651_stKsb278@ë§"F'	?2;Ž@€E}ê¸=浄@‹7×Aff/¾©xÕE}›×DëuAî\¢ÛÍëv20100511_00706_stKsb277@ë	…z?%ù'@€E–v{>n™-=Âè@ˆõÃk¾¡G®
E—€{D[Díï¾A81\<³"¢ÛÍëv20100517_00714_stKsb277@ëÉÍúŸC?BPM@€Eq]
>+^O= ØÐ@
p¤k¾/
Eq;…DÁšDíüZA8*<Er¢ÛÍëv20100517_00736_stKsb278@ëÉ÷—;E?kÚ@€Es±Ã>]‡Š@¤As@k….¾½p¤E}åDƒA¡¸A8O<À>\¢ÛÍëv20100708_00668_stKsb277@ëHê8O?`Z—@€E|•H>H@ˆ7@©™šj¾záH
E}'=DF‡Dî&-¢ÛÍëv20100708_00781_stKsb291@ëJ'Áæ?K;@€E•=¯2$@¸ÀoA(Qì;¾¬1E'è=D½´JDùŠ¢ÛÍëv20100710_00554_stKsb277@놽ž@È?%ї@€EPÃ=·¨>Àé÷@@j¾±&é
EY¿
Då¢Dî#A7òS<ò¢ÛÍëv20100711_00548_stKsb277@ë§"'e?X³3@€E1u×="J8>/ @
=h¾µ?}
E76áDÒÁDîL)A8<x¢¢ÛÍëv20100809_00408_stKsb277@ëCíÉL?*¶l@€Egtö=ƒ·4?YP@6ffk¾¬‹D
EkŸ×DÕ`Dî'TA8WU<Œá¢ÛÍëv20100828_00414_stKsb291@ë¥e%Ÿ?0Eß@€E‹‡¤=ÃV|A_¦H@·\)R¾¾ùÛE®¸D»DœD÷ìj¢ÛÍëv20100830_00481_stKsb292@ëäUà²2?‡_K@€E€È='ð@'Ÿ @™šD¾ºáHE"ñ\D¸S¶Bê·ÏA8½='¢ÛÍëv20100904_00428_stKsb291@ë"…¾ÛÈ?Zîõ@€ExE®=¶vX>®>@ £×X¾¬1EtöD»IDø´A7¶Å<·Ë·¢ÛÍëv20100904_00442_stKsb292@ë"¯2Œ?dÄ@€Eœ{=Þ+Ö@	ÅÇ@HQì/¾ÀƒE…Á\D¸d´BíÅA8Ö[<߂
¢ÛÍëv20100905_00247_stKsb277@롯i¿â?ù¹@€E~p¤=zá >·ýÒ?ºáHl¾° Å
EzȤDÎúD떏A7P<þ£q¢ÛÍëv20100905_00269_stKsb278@ë¡ã£=‡?u.A@€Ey Í=ªRµ¢ÛÍëv20100911_00274_stKsb277@ëb&6«8?2{@€Ed×=ÇÍ><QÇ@dzán¾ºáH
E…&¸DHåD룖A8=<—Ôi¢ÛÍëv20100911_00296_stKsb278@ëb[–ŽÍ?;íð@€E€'=´«\¢ÛÍëv20110508_00340_stKsb292@ë1G+›yÄ?öQ@€EªÂ3=ã*AU´Ó@ï\)/¾µÂE°Ò{D¸žBê¢ÛÍëv20110517_00915_stKsb291@ë2j03¤r?:´:@€E‰ê=¨jè?SOÈ@×
a¾°£×E‹¬fD» DøBA8)2<P7†¢ÛÍëv20110517_00929_stKsb292@ë2jP#´:?=,@€EŽY{=›¥ˆ@ôÖz@ˆõÃI¾·ÎÙE•½HD¸¦BöIºA8x<Ý(Ü¢ÛÍëv20110804_00873_stKsb291@ë<G:NÛ?:ªÌ@€E°®¤=îü?£·@U_¾±©üE²
D»+D÷ìBA8D•<–P¢ÛÍëv20110804_00887_stKsb292@ë<G1æâ£?>óä@€E®G®>$àA¶µ@\ÌÍ.¾ÒñªE´3qD¸r-Bî–A7®<¡ò¢ÛÍëv20110806_00705_stKsb277@ë<†o;à?7t?@€E"&¤="º4AMŽ@L(öo¾Ÿ;d
E˜<RD¥ãDçæ%A88M<‹MP¢ÛÍëv20110817_00928_stKsb292@ë=æ[²]¶?3£@€E'Nš=ÉM@&ÊñA$¾ÂJE™&DÈÃ
B¶t¼¢ÛÍëv20110901_00606_stKsb277@ë?͹'?!j~@€Eº¨R=ï1?‹˜@@r\o¾¡ÊÁ
E½öD‡ÏDçódA8|Ñ<ªK>¢ÛÍëv20110915_00317_stKsb277@ëAÏ‹
e?8q@€E¼Í=Ð
¥>æ™Å@©ë…n¾º^5
EÂñ\Då`Dë¹q¢ÛÍëv20110915_00465_stKsb291@ëA'ÿûbâ?!Dò@€E¾4=îA&=i–@•¸`¾´¼jEÁ'áD»+
D÷üƒA8=?<¸&?¢ÛÍëv20110915_00479_stKsb292@ëAƒ$›Æ?!D"@€E¸T=¸ìhC
D€AG®'¾Ót¼E¾}
Dº'TBØYš¢ÛÍëv20110919_00551_stKsb277@ëBw0T?xY@€EœR)=¼	ˆ@¶BÂ@p¤o¾¿|î
E$¤DªDë®A7tê<ñ±l¢ÛÍëv20110921_00267_stKsb291@ëBAc·D¥?K
ä@€E¢èf=É)—>ûQ@JáH`¾Ã•E¥jD»+Dø\A8%¶<ˆ'¢ÛÍëv20110921_00281_stKsb292@ëBA‹ÖT?:}µ@€E¢b×=˲"@FOú@ƸR0¾ØbE­½\D¸šBó Å¢ÛÍëv20110921_00520_stKsb291@ëBC—"Öê?@áõ@€E¨H=«ÖH>²Zß@p£×d¾©xÕE©ÛÃD¾®¸Dô=A83†<«ò»¢ÛÍëv20111004_00101_stKsb277@ëCàšË'ö?)&M@€E™j==âêL?–Ú@Mp¤p¾§l‹
Ež€¸DC3D룾A8MÃ<'q
¢ÛÍëv20111005_00305_stKsb292@ëDА&?
¦
@€E¢CÍ=¸dLA+b£A£×G¾½ó¶E«ìD¼"¸BµY¢ÛÍëv20111005_00327_stKsb291@ëDE'"¢?:t@€E¨kR=­g@?PZ@¬(öa¾ª~úE«¹…D¾¯dDôIy¢ÛÍëv20111006_00195_stKsb292@ëD"™|"?øË@€EÄô…=ØuÈ?Úv@³×
8¾ËC–EÌ4{D¼:NBµt9¢ÛÍëv20111006_00217_stKsb291@ëD"K2Óè?[de@€E¹9®>š>²‹û@*=qd¾ž5?E¸oD¾"¶Dô1ËA8–a<v«¿¢ÛÍëv20111012_00317_stKsb277@ëDáµMNè?"Éì@€EŸTÍ="ü?Kˆ?ƒ×
p¾¤Ý/
E¢å\D‹uDçïßA8F<˜©¢ÛÍëv20111021_00135_stKsb292@ëF¹‹fü?N,û@€EŞH=›kÔ?»Š@ õÃ$¾çïžEËê{D¼A/B¶¢ÛÍëv20111021_00157_stKsb291@ëFßÖk?iŽÙ@€EÄEš=˜2x>þ?þ¸Rb¾Ä›¦EÆ	®D¾ºDô=A8&L<Œ¹¢ÛÍëv20111022_00128_stKsb292@ëF Kª'Ü?+ÔI@€E¥
=ñHÜ?ÿžvAG®$¾ÚŸ¾E°Í\D¼'–B¶ž5¢ÛÍëv20111022_00150_stKsb291@ëF rrcJ?09¡@€E¨PH=°"|@ER@¸Rd¾«Eª{D¾¿Dô=ºA8D<l5Æ¢ÛÍëv20120305_00571_stKsb291@ëWVDà…?YÉT@€E¾Ñ
=ØJÃ>˜Ì¯?uW¾Ä›¦E¾Å…Dºà"DødƒAY[«<¸çÏ¢ÛÍëv20120305_00585_stKsb292@ëW†åæ?&ý•@€EºR¸=¡~tBòv@£×&¾Å¡ËEºÎ{Dº*Bæ¤Ý¢ÛÍëv20120317_00410_stKsb277@ëX‰lUƒ•?¦ù@€EÆt¸=½(?·~}?Þ¸Rn¾½ó¶
EÌdÍDÊ°DëI‰Afz¦=<=¢ÛÍëv20120317_00432_stKsb278@ëX‰"mö(?Í@€EƤq=›­@k@
=1¾Ïß;EÃâ{D‹uA-"ÑAfà³=äâÛÍëv20120320_00541_stKsb277@ëXë!RJ¦?·@€E"DH=½üØ?Ùýg?"zán¾½p¤
E—zDŠNDëL¬Aj"q<׌¢ÛÍëv20120320_00563_stKsb278@ëXëPH‡?B‹@€E'¦Í=Жy?ˆÙŒ@*áH/¾º^5Eé
D8ƒ@û²AjqÈ=m¨¢ÛÍëv20120325_00467_stKsb291@ëYŠÛ…ý?&t@€E…®{=¾ð|@-¼ß@
=q3¾±©üE…"D»9Dø#As0=Cáë¢ÛÍëv20120325_00481_stKsb292@ëYŠúÅ2ú>ü)Ê@€E…==èA?P²˜?×
=F¾èr°E…®D¹ÐœBèéyArЏ=/Û¢ÛÍëv20120402_00524_stKsb277@ëZ‰nº?N^@€E¨ƒR=Æÿ@kõì?ï\)W¾´9X
E©c
D¯}DëZÙA{Þ4=|ä*¢ÛÍëv20120402_00546_stKsb278@ëZ‰,&t3?X@€E¨e3=Ý9—?JÉ¥@¸/¾©xÕE¦{…DcçAOßAx¶='OE¢ÛÍëv20120607_00322_stKsb292@ëbĆ2#"?E¤M@€E†FÍ>%@,Çð@!ë…?¾É7LE‰p¤D½µ7B¨¯ABE<»â»¢ÛÍëv20120607_00344_stKsb291@ëbļ¥º?b0É@€E'8ö=`äi?'Ö{?µÂa¾»çmE'¤{D¾¯×DôÄ9AAÖú<"ä¢ÛÍëv20120610_00384_stKsb277@ëc%Ùibð?'R@€E†,=˜.>Ÿ5¥@3×
o¾®—
E‰ŽöDÄ)DçÃA@>><¢~i¢ÛÍëv20120615_00436_stKsb277@ëcÄ£IÑZ?
¿÷@€E ÅR=¢Ût=ÕΖ@s33o¾Àƒ
E§\DæVDçÖA?<<ÕÛh¢ÛÍëv20120616_00242_stKsb277@ëc㵌iZ?¾€@€EŠ'á=à½?uæI@G®o¾±©ü
ElfDì)Dç³A>¡<¸Î¢ÛÍëv20120616_00704_stKsb292@ëcè")¥ì?''"@€Eû×=òhhCƒœ@ä(ö#¾Ú¬E"FöD¼jFB¼l‹¢ÛÍëv20120616_00726_stKsb291@ëcèVlsF?f"ã@€Eˆÿ=';Œ?'"??Ÿd¾¿|îEŠa®D¾Á'DôvfA>òì<{úP¢ÛÍëv20120621_00336_stKsb292@ëdƒŠ‰@†?Ao@€EzÑì=žÈ?{E"@—\)G¾Ü(öEƒ8¤D½¿DB¨"A=x÷<ê<©¢ÛÍëv20120621_00358_stKsb291@ëdƒ¶0Hr?ZØ;@€EeH=Ç@1°<?Àa¾ÊÀƒEu\D¾¸œDôÀÕA='é<I/î¢ÛÍëv20120623_00182_stKsb277@ëdÂ4rbô?›a@€E¡D{=¾2?Ã^¤@¢=qo¾®{
E©,¸DГDç©'¢ÛÍëv20120625_00318_stKsb292@ëeÝ-W?c§m@€E¹Þ×=Ñ6Aր‡@*áHL¾ž5?E¼^D½ÎB§¬A=œ/<ü! ¢ÛÍëv20120625_00340_stKsb291@ëe÷Æ?)]"@€Eµ3=ï&lBɏÉA[…c¾½p¤E¹Ñ
D¾ŸDôÈ1¢ÛÍëv20120703_00778_stKsb277@ëfwH·?,׳@€Ezš¸=˜'$?…L@p¤p¾ÌIº
E…D9‰Dè/A:¸<O+€¢ÛÍëv20120704_00695_stKsb292@ëf%§ÖÍ?+X,@€ES°f=̕Ž¢ÛÍëv20120704_00717_stKsb291@ëf%ÜmßW?>_ž@€ETì=Ü*L>¸¦@€õÃe¾¢ÐåEU.D¾DônNA:֍<—¾‡¢ÛÍëv20120705_00525_stKsb277@ëfBŽ»¿´?6E…@€E_š=è¢s>®W"@~{o¾ÊÀƒ
EkÁÃDo
Dç×
A:bq<¯Áø¢ÛÍëv20120706_00434_stKsb277@ëfcš²H?%¶I@€EnDž=·ét>û*Â@U¸o¾²-
EzìÍD˜"DçÊ5A:7c<ˆqÊ¢ÛÍëv20120706_00704_stKsb292@ëfet`­?/@€Ej†ö=«ÝäA•bGA®¾ß¾wE'GšD¼ÈåBȳ3¢ÛÍëv20120706_00726_stKsb291@ëfe '|?#Üá@€Ef®)=w@>*¶¡@¢áHe¾®{Ej'
D¾ƒTDôz¢ÛÍëv20120707_00746_stKsb292@ëf†âµFÉ?2¹M@€Ei‡3=¢°"@0܇@Äzá+¾ÍOßE~áD¼mqB»Û¦¢ÛÍëv20120707_00768_stKsb291@ëf‡Œs@?8@€Erçì=1¸?ê@ˆõÃb¾¥`BEwD¾¼jDôcuA:†o<œI"¢ÛÍëv20120714_00839_stKsb292@ëgežûÎm?EC9@€EuŠ=†@ô?2&@…¸"¾ÊÀƒE®D¼YqB¸t¼A:ô6<Ђ†¢ÛÍëv20120714_00861_stKsb291@ëgeÆm'€?X^@€EuÙ\='.(=Œ«i@…b¾µÂEw×®D¾ÎúDôˆ)A9ª<…&S¢ÛÍëv20120716_00835_stKsb277@ëg¥»?fËä@€Ec=lƒ?Šàþ?p¤p¾¶E¢
E"DøDçì"A9‰<r{Y¢ÛÍëv20120717_00555_stKsb277@ëgÂöáž@?(°¡@€E˜
=ËŒ?i @˜p¾²°!
EfáDtDçÈ!A8Š@<®êô¢ÛÍëv20120718_00240_stKsb277@ëgá\ä²?
½.@€EÎ,q=¡õ¨?m‹…@S33n¾©ûç
EӋ
D
°D籚A8·g<­~ª¢ÛÍëv20120718_01038_stKsb292@ëgèŒÚ'?Tø@€E •)=ÅòXB'lt@S33$¾ÎVE¡ŒáD¼ªB¶ŽÙ¢ÛÍëv20120718_01060_stKsb291@ëg豝aO?HYÆ@€Ežøì=­…ì?…ÇÎ@*áHa¾¯²EŸ‰qD¾)DôªA9{<—Š¾¢ÛÍëv20120719_00355_stKsb277@ëhv3¿?žŸ~@€Ež­)=‰õP?{!'?hõÃm¾ÍÒò
E£=De?DçõHA8oˆ=LSn¢ÛÍëv20120720_00301_stKsb277@ëh%.<äb?Oy@€E{̸=ƒR>þŸž@‡
=p¾¬1
EÛ
D?Dç÷;A8'y<º¾¢ÛÍëv20120721_00025_stKsb292@ëhB,,¨?E]¡@€E¦D…=¼6@ÖàÆ@¤zá2¾Û¥ãE®_šD¼|ÕBµÝ²¢ÛÍëv20120721_00047_stKsb291@ëhBT¾="?<n>@€E©Ø{=»ˆð?G^"?ÁG®b¾¸QìE«PfD¾ÎDôÂÁA8È<6eB¢ÛÍëv20120721_00499_stKsb277@ëhFSe?"+@€E˜Ë3=Šö˜>µý@'áHo¾ÍÒò
E¢bDÏDèyA8X)<¡g¢ÛÍëv20120722_00391_stKsb292@ëhaâ%$?V'9@€EŽ q>ß>±?–@XQì&¾®{E'ÃD¼djB°ùÛA9<­ÄM¢ÛÍëv20120722_00413_stKsb291@ëha9.T§?U]u@€EŒÒ¤>!½Þ?@‹×
a¾/E‹ó…D¾ä¼DôØsA8ç³<œm'¢ÛÍëv20120726_00484_stKsb292@ëhã«!ÁÇ?di…@€E~o=M"@4Ûü@?\)$¾ÃoEƒåÃD¼W¶B¶
ÁA:<ø¢ÛÍëv20120726_00506_stKsb291@ëhãÓååø?h"d@€ExŽR=d¡°;îdw?®{`¾»çmEzK3D¾ñDô¿+A8®ã<ÅÈ
¢ÛÍëv20120731_00645_stKsb277@ëi"	†œ<?[c›@€ENý3=c€ˆ?=ðM@\n¾³¶F
EV¨RDnVDèA8‡<•=Ó¢ÛÍëv20120801_00093_stKsb292@ëi 
±ƒñ?Fš"@€E|l>'â@³xAw33K¾Éº^EÊRD¼[B¯áH¢ÛÍëv20120801_00115_stKsb291@ëi 3P¤Þ?^Ʊ@€Ew=É6"?K:@õÃc¾£SøEx­qD¾àsDôîVA8TY<NçÕ¢ÛÍëv20120801_00496_stKsb277@ëi£tW]? ›Ò@€EJ¼R=¦é¨>øx@'G®o¾²°!
EV=DYyDè¼A7º<'B#¢ÛÍëv20120804_00037_stKsb292@ëiÿ*ÙLã?UNº@€Eš™f="ø8?-Q@ë…J¾¶E¢E˜¸D¼ihB®PA8œR<Á¦I¢ÛÍëv20120804_00059_stKsb291@ëiÿOW%×?€"•@€E™3×=Šj@=€?"záa¾¡ÊÁE˜{D¾Ù²DôüA8("<|½¢ÛÍëv20120804_00199_stKsb277@ëjS3(v?JOd@€E‰[×=ñY>£T{@LÌÍn¾Ã•
E¤RD*áDç°´A7·ù<{@¢ÛÍëv20120804_00889_stKsb292@ëjâ×{?I"@€EŒ£=±ÅX@9±@@H¾Ø"uEŽs×D¼I¢B´ïA8¤<óùÝ¢ÛÍëv20120804_00911_stKsb291@ëj2?hw¡@€EŠ\=­ùT?Ŗ?·
=b¾¸QìEŒw®D¾ÏmDô'°A8'ž<u¢ÛÍëv20120815_00170_stKsb277@ëk`È	ŽÊ?3ó@€EoG…>+Pq=Röí@E¸p¾ºáH
E}"öD>wDçÃmA7¬~<9`¢ÛÍëv20120817_00126_stKsb292@ëk 
?ƒ<@€EjéH=o¸@YÖ?Ï\)K¾ËƨElD¼BúB¯wLA8÷ˆ<î¹Z¢ÛÍëv20120817_00148_stKsb291@ëk Cc!b?'#—@€Eg¿®=Žÿ=EP?¢\a¾º^5ElVD¾êÑDôñÛA8;<ÃJè¢ÛÍëv20120817_00314_stKsb277@ëk¢×Ò?‰äº@€EBúö=¼t>þøå?¬ÌÍp¾Æ$Ý
EORD˜åDçÿ}A7¨M<єT¢ÛÍëv20120817_00650_stKsb277@ëk¥ÅÿÊ?Ôõô@€E]Ô)=¼v£?Ò´'>Ü(öo¾Ç+
EavfDÀƒDèmA7Ö2= ö×¢ÛÍëv20120818_00291_stKsb292@ëkÁ§Ëã?QSø@€Ez²=â6ÈA‡™c@£×(¾¹Û#E¹\D¼¾B¬ÙšA9o<㩤¢ÛÍëv20120818_00313_stKsb291@ëkÁÑ4ˏ?auŽ@€ExÈf=_~ ?L¸k?Ï\)a¾¹XE~s\D¿ ÕDôÑ'A81"<yþá¢ÛÍëv20120818_00758_stKsb277@ëkÅÍÒ[W?÷m@€EŽÝö=¢˜ø>xö?´záo¾·KÇ
E"ª¸D¨Dè.^A7Ìï<˜þ!¢ÛÍëv20120828_00499_stKsb292@ëm·•?Zº	@€E®¼R=¾Í\AБ@K…(¾ÑhsE±x)D¼?ðB²ž¸A9|ð<É·Ò¢ÛÍëv20120828_00521_stKsb291@ëm݄ö?Cõë@€E¯ù×=™½ø?ggŠ@C33c¾¶È´E±Ç
D¾÷çDôsA7ÿw<"Û'¢ÛÍëv20120830_00261_stKsb292@ëmA¯[,¡?Ѐ@€E¦ªì=¥sA—ùâ@ú\$¾¸QìE¤œRD¼mPB¶œ¬¢ÛÍëv20120830_00283_stKsb291@ëmA׺+Š?$ûé@€E§l3=âS?öuÞ@—
=a¾ÌÌÍE¯\D¾Ü‹Dô¤!A7ÚG<§"'¢ÛÍëv20120901_00649_stKsb292@ëm"4•ôI?='±@€E©g=¨®4A7šq@š\.¾Æ$ÝE®NÍD¼)/B²òA:J=.¢ÛÍëv20120901_00671_stKsb291@ëm"Z"‰à?Wó	@€E©)=–T¬?8?µÂc¾¦éyE§ùìD¾êDôzfA8=H<uñÇ¢ÛÍëv20120911_00424_stKsb292@ën¼1.K?8Ì#@€E«
=ìõ¿@_Y@³×
¾ÊÀƒE°æD½¦-B¢‡¢ÛÍëv20120911_00446_stKsb291@ënÂåþ±?3ÀV@€Eªû=În?°¨@€Qì_¾È´9E°õšD¾íšDô†A7þG<²Ó›¢ÛÍëv20120912_00169_stKsb292@ënà—»ÎM?+CO@€E´3=ôíöA•Ê¦@È£×(¾ÍOßE»…D½´{B¢©ü¢ÛÍëv20120912_00191_stKsb291@ënàÁ
÷«?²@€E²²¸=»M?A0@Éë…b¾ÊÀƒE»XD¿Dô±²¢ÛÍëv20120924_00228_stKsb277@ëpai	¤?#un@€E–Ã=›}?\Ü@n¸Ro¾Ç+
EŸ'ÍDëuDè
°A7xÕ<'E§¢ÛÍëv20120925_00207_stKsb277@ëp€í¢ëR?
äG@€E¹D=±P?÷«@s33o¾«…
EÁ¤DÄZDè	A7›ñ<©š¤¢ÛÍëv20120926_00207_stKsb277@ëp¡6ha¾?0ÿ¶@€E¢ñ{=ê7A?¥Ê@vffo¾«…
EªP¸DµDè¾A7µ<ˆjj¢ÛÍëv20120927_00351_stKsb277@ëpÂ÷Ó?'Ž@€Eßö="Û\>ËÈF?ºáHo¾²°!
E"¶DöVDè
ÁA8)<±IÏ¢ÛÍëv20130312_00506_stKsb292@녊7g2?}–§@€EŸSÃ=˜ÀBv
@e¸$¾¾vÉE YìD½döB¬KD¢ÛÍëv20130312_00528_stKsb291@녊".¸Ð?A2´@€EŸž…=µÄ¸?KÃ@[…b¾Ä"E¥ï\D¾š-DôÈjA7þô<«ô¢ÛÍëv20130313_00802_stKsb277@녪|HZ¸?³Ù.@€E'5)=‹o@ÞBä?G®^¾¸Qì
E–]HD¢ÁDçUA7ïH=™É¢ÛÍëv20130314_00465_stKsb277@ë…ʤµvÅ?H•õ@€E•Þ®=¨Èp@þ@33k¾¡G®
Eš¢RD¤îDçs…A8(/<€¿—¢ÛÍëv20130314_00495_stKsb292@ë…Ë'G–?@ÿ@€E—'H=ºê¤A}'Ù@~¸R$¾Å¸E¶=D½y'B¬A9Ãp<Ýô¢ÛÍëv20130314_00517_stKsb291@ë…ËBEðO?Vu@€E"H=½|<ý#A?Ó33a¾¯ E–"qD¾±DôÑPA8r<$¨ž¢ÛÍëv20130315_00459_stKsb277@ë…êIµËÔ?%ÖX@€E—öR=´Y€?†M@­¸l¾®—
E\D§\Dçv‡¢ÛÍëv20130316_00468_stKsb292@ë†
if¦R?+f@€E ¹q=ÓM@0ŒÝ@Ê=q¾ÎVE©)D½uPB¬vF¢ÛÍëv20130316_00490_stKsb291@ë†
OS$?/Œ@€E°š=ԇ=÷â|@…p¤a¾¯ E lfD¾¤¼DôÅyA8$¸<¡ú¢ÛÍëv20130318_00679_stKsb277@ë†LN³1E?D(£@€Enä=Î ¥?4^@8QìV¾Ä"
E~s…D›DçtåA7ã
<"¡¢ÛÍëv20130321_00673_stKsb292@놩ÂÊûf?"€°@€E—Ã=•³ðAÊÓ@à£×H¾ÔzáEšþ{D½^B®¦¢ÛÍëv20130321_00695_stKsb291@놩鴺?8*V@€E–9Ã=±´>²i¬@C33b¾¬‹DEš®{D¾ÁqDôĜA8!m<•B¢ÛÍëv20130321_00979_stKsb277@놬5ç""?)Îõ@€E"D×=‹'Ø@RÛ¸@ZáHl¾½p¤
E›G×Dm`Dç…ãA8Þ<ŸX¡¢ÛÍëv20130323_00920_stKsb292@ë†éq,mq?­[@€E˜Í=ӈå?··ÊA£×C¾Ñë…E .ÍD½IìB®/¢ÛÍëv20130323_00942_stKsb291@ë†é™Ù•ˆ?2£@€E"Š
=¥"`?z,G@[…a¾¨õÃE˜ÁšD¾¹DôÐ)A7ÿ[<'6¢ÛÍëv20130326_00450_stKsb292@ë‡HïïÇN?*Ëü@€EªÄš=–»°¢ÛÍëv20130326_00472_stKsb291@ë‡I3J	¹?MÄ)@€E§Ú¤=§ä´>Ïä?˅b¾´¼jEªHD¾ŽéDô°‹A7îZ<_±¢ÛÍëv20130509_01116_stKsb277@ëŒÌÚω?š@@€E·r
='|¸?Òd!?333m¾µ?}
Eºµ®DsDDçÏðA8h<Ã-¢ÛÍëv20130617_00764_stKsb277@둥6™iÉ?õË@€Eyƒ®=¨,>†È²@c×
l¾¨õÃ
E'þfDJ=D秞A7®Ë<¤MÝ¢ÛÍëv20130710_00708_stKsb277@딅ªêdb?†}@€EŠ®3=ž¤0?$Z*@˜£×n¾¨õÃ
EŽfD$îDçߍA7ÒL<ÃÈ ¢ÛÍëv20130712_00381_stKsb292@딾@'—?Su@€EŽn{=´Ö@‡Üž@/\)K¾ ÄœEÃD½k…Bª+A9E<¹{¢ÛÍëv20130712_00403_stKsb291@ë"Â愉<?#g–@€E‹Ê)=³ìx?â¤ì@•Âa¾¼jE'1ÃD¾óDôёA8"S<¿&ƒ¢ÛÍëv20130713_00883_stKsb277@ë"æ˜ÙÛ~?Gž@€E½á=ínA?Ì@jáHo¾Ä›¦
E–]…DæDçèÕA7ý¥<0b¢ÛÍëv20130802_00135_stKsb277@ë—_׫¨e?ã!@€E"=>	Ó>]RH@äÌÍm¾¸Ôþ
E¹…D\þDç¥y¢ÛÍëv20130802_00375_stKsb277@ë—aãUTÆ?lՊ@€Ew/\=Çώ>êóW?½p¤m¾¬1
EzDžDQšDç¢A8@<Ž–e¢ÛÍëv20130803_00077_stKsb292@ë—L§~?c@€E›Ÿ=›xœB%ÚD@p¤1¾¯²Ež"ÍD½YìBª€ƒ¢ÛÍëv20130803_00099_stKsb291@ë—rn:?•k@€Eœ{=œÍ=yE?\)b¾¨õÃE™váD¾ÞNDôáyA87<ëù4¢ÛÍëv20130804_00332_stKsb277@뗡aˆæ?~6@€Eœ=ºê?"J@\)m¾¢Ðå
E£ìDoÏD禇A7î<«ú²¢ÛÍëv20130804_00970_stKsb292@뗧	™â?7o•@€E˜Ø)=º,?Ê@—\)3¾¹XEÓ
D¼HB²»çA9)
<üª¢ÛÍëv20130804_00992_stKsb291@뗧/÷¯O?>Œ8@€E™É=Ìy=°r@¯\)d¾Å¡ËEœb¸D¾·}Dô¢ÛÍëv20130805_00400_stKsb292@ë—¦gL?7m‰@€E¥2®=¸« @ò}Ê@«…L¾Ç®E°%®D¼-šB§Óø¢ÛÍëv20130805_00422_stKsb291@ë—ÂÏꞚ?FyÐ@€E¥£{=¨À>¦a£@ `¾ÃoE¥¼öD¾úFDô"¾A7øÕ<Šç¢ÛÍëv20130806_00457_stKsb292@ë—ã(Aíá?9µ@€EžÑ=ëKy¢ÛÍëv20130806_00479_stKsb291@ë—ãQf?+Û¤@€EžÈÍ=žv¸@wÁ@•Âc¾·KÇE¡=D¾è{DôfÙA7û#<½s¢ÛÍëv20130818_00514_stKsb292@ë™cI&?Üø@€E-f=œ]t@ëAüA*=q>¾Ï\)EŸ&D¼TÕB²¤Z¢ÛÍëv20130818_00536_stKsb291@ë™cEǍ?"7@€E¶=ÂúX>2@q@¶{d¾¡G®E¤D¾Ü{DôLœ¢ÛÍëv20130818_00723_stKsb292@ë™ep©@+?>¤@€E™°š=•˜à@ýÜS@—®#¾¯ EžÛD¼IüB±uÃA9vr<ìТÛÍëv20130818_00745_stKsb291@ë™e–—?&ËF@€EšÑ®=–æp?R7@Æ{e¾É7LE¢¤D¾½¢Dô/¢ÛÍëv20130822_00671_stKsb277@ë™äj{H÷?2V@€E'x…= Úœ>Ó¶}@m¾£×

E–yÃD$ÍDèA7ìÒ<x™$¢ÛÍëv20130829_00165_stKsb277@ëšÃA›EÁ?ñ÷@€E¡¹=š@8>5Ù@g®o¾¯²
E§l¸D)‰Dç÷ÇA8Xy<«Q%¢ÛÍëv20130915_00590_stKsb292@ëœãÒa^?û³@€E'Í=–@ëß?À<¾Å¡ËEƒ®D¼[ÇB²ŒJA8õm=s¢ÛÍëv20130915_00612_stKsb291@ëœãþ*½Ä?ƒ@€Eƒ ¸=•Ž4>eº,?—
=b¾¬‹DE'Å…D¾™šDôuA7ñæ<Ý-è¢ÛÍëv20130916_00448_stKsb292@ëTN‹Ô?Bá‹@€E'Íá=¢ô¤A6,Q@€-¾Ç+E…)HD¼LþB³mA9l<éð+¢ÛÍëv20130916_00470_stKsb291@ëyÄ1s?Wr@€E—H='W¨=ûŸÝ?°£×d¾½p¤E"ZfD¾ªNDô1A7ûG<¢ûË¢ÛÍëv20130923_00127_stKsb277@ëà'GÀ?-ie@€E«"
=§ap?C²š@Dzáo¾¬‹D
E±×®DòDçñãA7À"<£¢ÛÍëv20130924_00078_stKsb292@ëÿÊÕ?+¥W@€E´³š=‹P¢ÛÍëv20130924_00100_stKsb291@ëÿòã!x?6e@€EµŽf=éôv?åÇ@Pd¾±©üE·?×D¾ÖDôP´A7ó¶<ƒ`x¢ÛÍëv20130924_00312_stKsb277@ëž­Ôñ?ëH@€E½¸=•sô>˟@º=qp¾Ø"u
E˖öD.ÉDçû}¢ÛÍëv20130925_00078_stKsb292@ëžþ1ƒÜ?ó¨@€E¤×=ÉV•AN55A×
1¿ãTE¯ë×D¼h9Bµþ¢ÛÍëv20130925_00100_stKsb291@ëž %Øfß?¼'@€E£®®=èRø>Žw
AáHd¾¬1E¨=\D¾×mDôL¢ÛÍëv20131006_00239_stKsb277@럁MXf?C
@€E "f=ÉÝÐ>
ú	@0o¾¢MÓ
E©}
D1Dçé/A8$å<×T¢ÛÍëv20131017_00043_stKsb277@ë ßŽ A?‰8A@€E»–Í=…¼è>='T?µÂp¾º^5
EªD'DçùãA8	<ËhÒ¢ÛÍëv20140228_00439_stKsb277@뱬ªáÕ?ÿ—@€E­=L@u¯@œ(öj¾»çm
E¹šáD§ðDçk#A8p
<èÒ»¢ÛÍëv20140318_00488_stKsb292@ë³ëÅØ?‹¤@€E6ì=Æà¢ÛÍëv20140318_00510_stKsb291@ë³ë4-©±?†¿Ê@€Eš×>Ž>ºW?¦ffe¾¶È´Eœ)D¾²˜DôsøA86!<¤ó¢ÛÍëv20140325_00297_stKsb292@ë´ÉŽþM?*Mö@€E£Y=ÏŊA½º@ÖffL¾Å¸E­ÁšD¼eÃB®C–¢ÛÍëv20140325_00319_stKsb291@ë´Éµ:ú¨?çé@€EŸâ=œ*>´ b@¥p¤d¾µ?}E¤ªRD¾'¢DôƒD¢ÛÍëv20140325_00489_stKsb292@ë´Ën9.?ÔÝ@€Eœ†…=ÔèÌ¢ÛÍëv20140325_00511_stKsb291@ë´Ë–/çÏ?%c@€Eš!…=ûR=«Š@záHd¾­'hEž^ÍD¾²^Dô€ÝA8"<Š]¢ÛÍëv20140325_00633_stKsb292@ë´ÌçgÂ?%èh@€E™¸=Áä4@ÃÒ}@´(öF¾¹Û#E¡)šD¼UºB³øÕ¢ÛÍëv20140325_00655_stKsb291@ë´ÍÊRt?Ò)@€E™²H=ª*ì>쑤@®ffc¾´¼jEž[qD¾¬bDôlj¢ÛÍëv20140326_00313_stKsb292@ë´é<Ùû	?F`;@€E¦ò\=€ŸBóÀ@»…M¾ÀE©áD¼K–B®l¢ÛÍëv20140326_00335_stKsb291@ë´é€=û?7p	@€E¦›ì=–¸>†ß@"ÌÍd¾ÃoE­>D¾¨bDôœZA7êm<¦4®¢ÛÍëv20140326_00697_stKsb292@ë´ìûVw?B@V@€EÅ¸=ܗ>Açcƒ@°£×#¾ÌÌÍE¡ÃD¼Q7B±×
¢ÛÍëv20140326_00719_stKsb291@ë´í$Ñ%w?R™ë@€Eœž
=›¾LB[î¶@Á™šc¾¦éyE›õ
D¾ÇuDôm¢ÛÍëv20140422_00539_stKsb277@ë¸Iûøn'?‡p3@€E—ËR=UÈ?`-u?†ffl¾È1'
E›[šD`Dç—}A8"<±'Ö¢ÛÍëv20140501_00618_stKsb277@ë¹m€áfã?gm@€E"l¤=]$@h™?W
=m¾®—
EˆšDcDçÝÃA8m<®—û¢ÛÍëv20140510_01046_stKsb292@뺋†ý`?¦Fz@€Eˆ~×>æñ>»8?ØQì$¾×PEŠ%\D¼VòB·ÕA7ØN=/.¢ÛÍëv20140510_01068_stKsb291@뺋0X`?Œ
3@€EŒƒÃ='‰¬@'L?œ(öb¾Ä›¦E^áD¾µ²DôA‰A8Ð<·{/¢ÛÍëv20140520_00802_stKsb277@ë»ÊL|?3Õt@€Eu=ªà?S±Ø@.¸Rq¾¨õÃ
E·šD»–Dçá¢A7Úo<~»Å¢ÛÍëv20140521_00535_stKsb277@ë»äÚî?K± @€E.q=œ3ä>–ÏW@'
=o¾½p¤
E—¯…D:ÑDç~5A7ÊÀ<²¢c¢ÛÍëv20140521_00565_stKsb292@ë»äPrƒÖ?PjË@€E'Q)>ïBžÆÔ@\)@¾áG®E"D¼ôB²bN¢ÛÍëv20140521_00587_stKsb291@ë»äxGI–?[‹@@€E'C=Ïø?wØÍ?œ(öe¾¨r°E"{D¾"ÇDô{¾A8<™˜¢ÛÍëv20140521_00631_stKsb277@ë»äÓ;w?E®@€Eˆˆ®>V÷@¶Y?°£×p¾«
EŠ¾=DjáDçŠ^A8'Ó<æt¢ÛÍëv20140601_00827_stKsb277@ë½FÆÙx'?1ì@€E¡6Ã>@ã?aÐ@}p¤o¾¥ãT
E¦‹×D_
DçÓA7Ȉ<§="¢ÛÍëv20140608_00451_stKsb277@ë¾"[š°?€¯;@€E¦\=º1?º~@®n¾­V
E­š)DeãDçc®A8JL<áï–¢ÛÍëv20140617_01028_stKsb292@ë¿H˜Ÿ"Ú?ŽÏc@€E¥{=êy>ušÑ?¥¸#¾Òn˜E¨G…D¼MÓB¶àÅA8Wi<óåg¢ÛÍëv20140617_01050_stKsb291@ë¿Hő4?«H@€E¥Ã=…/x?6òã?8Qìc¾®{E¢èfD¾ÁHDô<JA8N<웅¢ÛÍëv20140620_00182_stKsb292@ë¿¡,<Ne?‡Ãñ@€E³¸=Öãñ?®½?øQì*¾º^5Eµ±
D¼5‰Bª‡A8'= ü¢ÛÍëv20140620_00204_stKsb291@ë¿¡W½±|?†)#@€E±–)=żÜ@8"@G®c¾ÂJE°ÇqD¾³ÇDôºÉA7ì¢<âLŸ¢ÛÍëv20140621_00230_stKsb292@ë¿ÁBôFc?!üá@€E©¤=×`%@°\@ƸR&¾¬‹DE¯ÚRD¼p"B±¦f¢ÛÍëv20140621_00252_stKsb291@ë¿ÁtƒTß?a@€E ÚH=ØÒ¢ÛÍëv20140630_00802_stKsb292@ëÀåîê3?S/å@€E'WR=qI@6,n@k…J¾Ïß;E˜.áD¼7
B¯Ô{A:9ÿ<ÔåÉ¢ÛÍëv20140630_00824_stKsb291@ëÀæUaÖà?nÔ @€E"$š='=†_|?¬ÌÍb¾¥`BE•p)D¾Í`Dôk×A8H¸<Š­ÿ¢ÛÍëv20140701_00211_stKsb292@ëÁk†e?2zÿ@€E§×=»h(A=¶@¹G®#¾àA‰E±eìD¼nB°±ª¢ÛÍëv20140701_00233_stKsb291@ëÁ'õ»®?'Xþ@€E®lš=Ï[`¢ÛÍëv20140701_00883_stKsb292@ëÁ†µR? Έ@€E…ž=¥$@á|@ß
=<¾ÂJEcšD¼CTBµÀ¢ÛÍëv20140701_00905_stKsb291@ëÁ°›®?%]À@€Eƒ˜R=¡ýw>Èóý@jáHc¾àA‰EŠ†D¾Ç
DôX9A8l<±Ý¢ÛÍëv20140702_00841_stKsb292@ëÁ&/&Ä:?SH@€Erc3=†i©Aš@HõÃG¾Å¸EyrD¼QXB¸"A8O—<æc¢ÛÍëv20140702_00863_stKsb291@ëÁ&Y€.?`5ò@€Eq4á=W¢±?‡ªå@33a¾«…EtUHD¾´DôR°A8@e<x¢ÛÍëv20140702_01273_stKsb292@ëÁ)þŸÈˆ?Rh¢@€E•åì=¨ÈÄA‡æJ@Fff6¾«…E˜|öD¼,B¸'òA9L%<Úۛ¢ÛÍëv20140702_01295_stKsb291@ëÁ*% ÓË?^þc@€E˜™Í=Ž‡È?f¨@c¾²-E™à=D¾™yDôçA8<¦÷‰¢ÛÍëv20140712_00217_stKsb292@ëÂaXr;?4@
@€Eªµš=yÚAÿã@ƒ…%¾Ïß;E°{D¼LB°9Û¢ÛÍëv20140712_00239_stKsb291@ëÂapô	?
@€E§ÁH=ò³¤@!œx@Û33a¾Å¸E¯i…D¾¹üDôÈR¢ÛÍëv20140714_00223_stKsb292@ë£
2cU?-ßï@€E¬-×=ԗY?öÝÖ@°õÃ#¾×PE²Û
D¼LîB·¢ÛÍëv20140714_00245_stKsb291@ë£5…'?/Tq@€E«Ê…=">l­	@™šc¾° ÅE¬dD¾·;Dô·–A8<ß¢ÛÍëv20140714_00481_stKsb277@ëÂ¥"J2?![ù@€Eœ…Í=Ÿ¾l?cs²@'™šp¾¡G®
EŸ÷
D3DDçý²A8g†<'Úø¢ÛÍëv20140812_00231_stKsb277@ëÆ@èE?'°B@€E›9¤=НI=®¸@W®l¾¬1
E žáD_}DçÉ¢A7ÃÌ<©–u¢ÛÍëv20140812_00279_stKsb277@ëÆATLó?#@€E'š=†mÈ?;¨¤@œ(öl¾Òñª
E™×DåDçÃ3A7‰H<¡ßf¢ÛÍëv20140812_00425_stKsb277@ëÆBžÔê?(¡@€EŒÍ=ôÏÃ@-w'@p¤k¾'n˜
EŒ½\DiHDçá/A7þ<'l¢ÛÍëv20140812_00473_stKsb277@ëÆC#˜¸?!V¤@€E‰!…=§x>ñ¬@5¸l¾¢Ðå
EŒÍDK…Dçö˜A7ڊ<}´Ø¢ÛÍëv20140812_00857_stKsb277@ëÆFF›œ?=Iã@€E'ŠR=—R@L[ @@l¾­V
E—ÃD*^Dè ÅA7ëª<‰m_¢ÛÍëv20140813_00370_stKsb277@ëÆbƒf·o?&i"@€E¡Dq=ˆ»˜?ω@£×k¾å`
E£¸=DRDçìîA7¸Ó<®x¾¢ÛÍëv20140815_00264_stKsb277@ëÆ¢u©Õ§?=(º@€EŒƒ="ñÄ=£ï@
=l¾¦éy
EHDF%Dçì¼A7±<[f¢ÛÍëv20140815_00672_stKsb277@ëÆ¥Ê_oQ?/"@€E"ì¸=ûE?=@*=qm¾œ(ö
E˜;ìD–DèFA85<ŽöŽ¢ÛÍëv20140816_00381_stKsb277@ëÆÂV4Iß?4ð8@€E§ò=">?äÓ@L(öl¾±©ü
E­£\DTjDçðÍA7¼†<|@¿¢ÛÍëv20140817_00191_stKsb277@ëÆà'òD?Lpï@€E´Ìá=ËõÎ?Îo4@3×
m¾/
E·«ÃDÝDè¶A7Ù<<hœ¢ÛÍëv20140817_00335_stKsb277@ëÆâ4 þþ?Bό@€E©r{=™3">à"1@JáHn¾°£×
E®æD5Dçø{A7ÓI<k¢ÛÍëv20140817_00479_stKsb277@ëÆã"*L?,žJ@€E¢~==š£˜?G´@Pl¾ºáH
E©')DDè^A7Â.<ŽÊ±¢ÛÍëv20140830_00626_stKsb277@ëȅ	æÅ?R@€E¶ö=€?z?ž¸Rl¾¦éy
E"‹…D5ÓDè A8T<t‹	¢ÛÍëv20140831_00344_stKsb292@ëÈ£]zZ?ê-@€Eœé¸= tA
A£×#¾íVE¬#×D¼x¤BµO\¢ÛÍëv20140831_00366_stKsb291@ëÈ£<ª/¿?•@€EœOH=ÀùÄ>‹ÑŸ@ž¸Rd¾º^5E¡îD¾ÒÙDôHbA7Ã<¸q;¢ÛÍëv20141008_00169_stKsb292@ëÍ`«úc?-¸@€E·‡f=Ȗ¬A,¶@¿\)(¾ãSøEÁ®D¼gÇB´}q¢ÛÍëv20141008_00191_stKsb291@ëÍ`ҍìg?1·@€E¸X{=˜ÏdAUºV@O\)c¾Å¡ËE»˜D¾±ÓDô,9A8*<ˆ²p¢ÛÍëv20150330_01162_stKsb291@ëãÊ#Ð?9°·@€E£i3=½oÌ?òzO@=q^¾¬1E¦˜¤D¾ó\Dô‹\A8h<'´¢ÛÍëv20150330_01164_stKsb292@ëãÒèÚ?UAñ@€E£áÃ=á!—¢ÛÍëv20150722_00415_stKsb277@ëñDëð©?œï@€E†É\=ì@?›ðÿ?hõÃj¾®{
EˆƒÃD›çDçÓÏA7õ<á"$¢ÛÍëv20150806_00154_stKsb292@ëó òP??=Cc@€EÓš=Qð@ºw@r\P¾Æ§ðE× =D¼[…B­yÛA95¥<ßRõ¢ÛÍëv20150806_00176_stKsb291@ëó 7².?B<£@€EÚ š=µæp> Ÿ¼@G®c¾±&éEّšDÀc#Dø¤bA89®<ñI!¢ÛÍëv20150806_00748_stKsb277@ëó%«eÏ=?C«7@€EŸA×="yè@$œý@C×
j¾·ÎÙ
E§ê)D,)DçŸ3A7˜þ<¤'Ò¢ÛÍëv20150807_00614_stKsb291@ëóE‡Ë¼?…˜Ê@€E"vö={kÈ?–b?@e¾Á‰7E'/3D¾oßDôc+A8Q<ØM`¢ÛÍëv20150807_00616_stKsb292@ëóE—ðÍ?•V™@€E'AÍ>lŽ@‰É?¼(ö6¾Ä›¦E'{D¼&ÉB´ã×A8åÄ=6†¢ÛÍëv20150818_00139_stKsb277@ëô£mV°?u{@€E"J
=Ó|B@
°X?ÈõÃl¾°£×
EŠß…DAšDç•A7ñ<´Î¢ÛÍëv20150820_00278_stKsb291@ëôáCÝ?>s@€E'Ä=ÉDN=¡0@—
=a¾¸ÔþE—'D¾íüDô¬bA80C<®ƒM¢ÛÍëv20150822_00270_stKsb292@ëõ!l½ÈÎ?>(@€E¥)=¡|Ì@Õ$µ@€N¾¾vÉE¨s×D¼;mB­éüA9þá<ÐÜñ¢ÛÍëv20150902_00068_stKsb291@ëöñþªÀ?Hs@€EÃ)=å$´>žn@¦ffc¾¶E¢EÄњD¾ÝËDô±y¢ÛÍëv20150902_00070_stKsb292@ëö÷Ä7'?ˆž@€EÅf®=Ú9ÖBC8ÈAD(ö:¾áÊÁEÒ`RD¼&B¨(s¢ÛÍëv20150902_00112_stKsb277@ëö€`Â,á?-Lõ@€E»›
><ý?Œ\@\ÌÍk¾–
E¿Ç®D¿DçÎ-A8O<Zw¢ÛÍëv20150906_00111_stKsb277@ë÷o?šúa@€E"ò=•Ç8A­v?Ó33T¾È´9
EœÏ×DsDçŸÏA8ÿ =bY¢ÛÍëv20150908_00125_stKsb277@ë÷@•BÂr?'sÝ@€E"¡
=üX>‹iø@›…g¾Ê=q
E'dáDï¾Dç…ìA7…A<³èa¢ÛÍëv20150922_00139_stKsb277@ëù™-M–?1³Ö@€EŸ"= Ð@Å@zák¾° Å
E£©®DðDçBA8$ú<!‹à¢ÛÍëv20160710_00220_stKsb277@ì€ãGÞ?9ñR@€E…=·kX?ËF@HQìm¾¾vÉ
E‹rRDN%Dç­A7´a<€‰…¢ÛÍëv20160719_00217_stKsb292@졼p´?	/ý@€E«"=²ÆtA-^…A#\)<¾Ø"uE­b{D¼"åB°åã¢ÛÍëv20160719_00239_stKsb291@ì¡6mU?$ø@€E¤…=ͳã=a{OAQìc¾Å¡ËE¬•D¾³¶Dô¥7¢ÛÍëv20160719_00849_stKsb292@ì¦ôY/?¸<@€E†Ø3=¸@¶)°A¸ ¾¸ÔþE'ýÃD¼Z5B·Æ¨¢ÛÍëv20160719_00871_stKsb291@ì§ÿ?'#ð@€E"Ô>2L">´¶@˜c¾˜bEƒúáD¾¬‹Dô.¸A86c<¬äÄ¢ÛÍëv20170328_00825_stKsb277@ì>+Ühky?4'e@€Eœ@f='¼?"ö¯@8õÃn¾¨õÃ
E šDv‡Dç¥'A8ˆ<›¦ ¢ÛÍëv20170328_00853_stKsb291@ì>,ºlx?3Ï­@€Eœ@á=Ø>ùúœ@\e¾¶E¢EžfáD¾¸åDô'A8Ä<]­¢ÛÍëv20170328_00855_stKsb292@ì>,úíœ?+a@€E›ÿ{=Ìâ‰B84C@³…7¾ÖEŸ~¸D¼_TB³ð!¢ÛÍëv20190403_00901_stKsb277@ìš,˜•'ú?¯…Q@€E'S3=_'É?J.$>ë…k¾´¼j
E's×D	‰DçìœA8x<×Ǥ

==> anc/pub_raw/L222_1_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  146 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Ê
íøWv20100130_00307_stKsd039@ê÷h–)?›0¶A FI…>ëŽ@ÈÐ"?‡®a¾bNFH[¤D'æ¸C×ZáA{Ú=-8›
Ê
íøWv20100130_00311_stKsd039@ê÷h¢ºšp? õA FHàÈ>ú¶@h+Z?}p¤f¾¸RFH¤C;bCÖñªA{>"=ýp
Ê
íøWv20100130_00338_stKsd039@ê÷iL½ã?ÙÃA FS8\=®~<C*'-?±ë…a¾l‹DFR™{D˜—ÇCЊá
Ê
íøWv20100130_00342_stKsd039@ê÷iWA'?ê A FRÚ)>É$C:Xc@G®]¾ŒÌÍFS&ChŽ˜CÐj 
Ê
íøWv20100130_00389_stKsd039@ê÷jfQîŠ?JŸKA FZÆ=­upB˜s@;…a¾o²FZñ×D"ÆòCéþú
Ê
íøWv20100130_00393_stKsd039@ê÷jq ?R3€A FXlÜ=¨°8B'V@záe¾Z¬FX‰×CB£CêIy
Ê
íøWv20100313_00226_stKsd039@êü£Ìõ¹?Kœý@€E™¾ö=}B'g@¸`¾'ë…E—þfD'hZCݾÙ
Ê
íøWv20100313_00230_stKsd039@êü£ÒRÓb?H…@@€Eš8
=ŸmôAª4ù@,(öd¾‰7LE™MìC6>úCÜEA€pF=ÎÛ
Ê
íøWv20100314_00269_stKsd039@êüÄÊK?UÐËA F1j³=®µBú_ã?¹™š_¾~ùÛF/¬D'Ÿ+CÜW

Ê
íøWv20100314_00273_stKsd039@êüÄÖ*?\«1A F2R=9ˆ
Ê
íøWv20100315_00195_stKsd039@êüäô§Ý?QÍß@€E›-=¥æ0@½?ç®`¾‰7E™#
D'wDCހBA~ÚÙ=Àuý
Ê
íøWv20100315_00199_stKsd039@êü䣼Wà?:¹Ü@€Eš±¸=iW@ƒÿ@
=d¾"ýôEš‹…C6¦fCÜwLA€eÆ=ʹg
Ê
íøWv20100316_00229_stKsd039@êý|uf´?$ˆ~@€E$q=ŠP?Àà>@E¸a¾†$ÝE›™D'k+CÞA€Æ,=üzã
Ê
íøWv20100316_00233_stKsd039@êý'x´?"L¼@€E=wªATó@c×
c¾{çmEœ÷®C6n˜Cܪ=A5W>¶þ
Ê
íøWv20100325_00261_stKsd039@êþ"qj«Å?jïÿ@€E¦d3=´u@?éñ?½p¤`¾'hsE¤	×D'ª-CÝIºA€''=šDv
Ê
íøWv20100325_00265_stKsd039@êþ"vqÆí?'¥;@€E¦Í>K(@fÒÎ? c¾šŸ¾E¤0áC7¼CܘA}ðA=GÏ
Ê
íøWv20100326_00308_stKsd039@êþCB54?l–ø@€E¢;×=ÂpÍ@-Z«?¹™š`¾OßEŸêáD'i7CÝæéA|Ô}=žöŸ
Ê
íøWv20100326_00312_stKsd039@êþCGžd°?c.¹@€E¢°R= ï@'?áG®d¾¥ãTE¡B¤C5¨öCÜ\JA}¡S=Ÿ:¢
Ê
íøWv20110520_00105_stKsd039@ë2¿"ô¤?_^µ@€EŸ#=–×l@'¨?½p¤a¾¥ãTEžeqD—/3CÁùyAy¯
="I
Ê
íøWv20110520_00109_stKsd039@ë2¿›ÍÁ>?S77@€EŸŒ×=»Ø
Ê
íøWv20110610_00100_stKsd039@ë5`P'NÍ?8@€E®Rš>0?¼é¿@{d¾ƒoE­Þ)D¢?#CуTA{ä§=ònÅ
Ê
íøWv20110610_00104_stKsd039@ë5`Ycÿ.?4pÙ@€E®D3=óoc@ý­@0£×f¾šŸ¾E¯ìC»ê^C̒-A}>[5i
Ê
íøWv20110621_00072_stKsd039@ë6¾âÝ°J?û~@€Ežþq=Vÿø@ʎÃ?¼(ö\¾‡®Ež¾{D— öC¨"Az›=¯lp
Ê
íøWv20110621_00076_stKsd039@ë6¾é÷ 5?‹«d@€Ež]=ºÛ>^´í?˜Qìd¾‹C–EŸY
C\C¿™šAxù7=mHÜ
Ê
íøWv20110623_00090_stKsd039@ë6ÿ%ä?5ýå@€E§
=[ÉÐ@³@	™šb¾ŽVE§JD—
ÉCÂáªA|y½=—S
Ê
íøWv20110623_00094_stKsd039@ë6ÿ,hÔ*?1{Ü@€E¥áq=Âø¬@–ìŽ@×
e¾˜bE¦ü=C[CÀ<)A}B=¦x‹
Ê
íøWv20110712_00081_stKsd039@ë9_Ì#Z?4ž@€Eëuq=Æj!@•2?ï\)b¾'hsEêv=D–þÁCÞAzç-=¯æ÷
Ê
íøWv20110712_00085_stKsd039@ë9_%ö¤?A1N@€Eí{=Ê|?ƒ/í?ë…e¾~ùÛEìcšC[ª=CÀÓAzh=«xÛ
Ê
íøWv20110721_00172_stKsd039@ë:€V™´ò?b$™@€E».®=…›à@ö­?°£×`¾—
=Eº"ÍD—
¸CϞAy°=t–¿
Ê
íøWv20110721_00176_stKsd039@ë:€]œ£d?s!@€Eº³á="ˆ@!«a?\e¾"ýôE»u\CZ™CÁ¶Axžö=O/è
Ê
íøWv20110724_00072_stKsd039@ë:ß=Øþ‰?LÇ	@€Eľ¸=‡y¸@§Dš?Æffa¾ŽÙEÂ3ÃD–À¤CÃRAyZ]=‡¥ó
Ê
íøWv20110724_00076_stKsd039@ë:ßE¼7?L¨@€EÅR…=Œ^°?eÊ@\e¾'ñªEÄ/\CY"9CÁ´A{s'=»N
Ê
íøWv20110725_00071_stKsd039@ë:ÿlSV?2Ÿô@€E½S3={¸Aé{?øQìb¾£×
E¼ND–ýÓCæfA~ȉ=œà
Ê
íøWv20110725_00075_stKsd039@ë:ÿs,]?*èi@€E»1=áüB›%.@õÃd¾™™šE»×CZæéCÀÆ%
Ê
íøWv20110728_00135_stKsd039@ë;_Ò$)?H£G@€E¼Ý=œ"<?´Ÿ@£×b¾'ñªE¼Ð=D–òáCÃT¼AyöÔ=›uT
Ê
íøWv20110728_00139_stKsd039@ë;_Øó®?F]­@€E»:{=…Ü@"c@{d¾"ýôE»ëqCZÿ}CÀÝA|>Å=¸2ƒ
Ê
íøWv20120111_00441_stKsd039@ëPKGÒçï?¯@€E2ì=ž¬¸B"^:?¾¸Ra¾'\EŒg…D—7+CÂç

Ê
íøWv20120111_00445_stKsd039@ëPKPD;?+T¯@€EŒÕì=Æ´B"¹?Æfff¾"záE‹Ò=C\e`CÀ#×
Ê
íøWv20120120_00328_stKsd039@ëQh³9?'´n@€EÍ=Bú@••¹?záHa¾—PEŽ/HD—.=CÂÑHAv4=bҚ
Ê
íøWv20120120_00332_stKsd039@ëQh¼ôÈ>?	B@€E…Í=;h@ÐÖú?§®d¾¨r°EŽÃC\OžCÀKdAwáD=\Ø«
Ê
íøWv20120307_00221_stKsd039@ëWCB´öA?hI$@€Eᾚ=v"h?{ˆf?ó33b¾´¼jEáoìD—.NCÂóuA{/ì=±f‡
Ê
íøWv20120307_00225_stKsd039@ëWCIC54?r1Ò@€Eà{Í=v0ç?k¡z?¸Qìe¾—
=Eß…C\†fC¿µ`Axýê=c@
Ê
íøWv20120313_00180_stKsd039@ëXÄBof?|ϝ@€E®¨
=®È<?æ?ÌÌÍb¾œ¬E­Ž)D—NCÂJÁAx¢þ=ˆ½
Ê
íøWv20120313_00184_stKsd039@ëXË9^ñ?~–¥@€E°f=o/@4Ñ%?£×
e¾—
=E¯ÃHC\V‡C¿ßAy1¹=H=c
Ê
íøWv20120321_00148_stKsd039@ëY"fæ?B#0@€E±{R=ÓF >Ÿéƒ@õÃb¾ÒòE°æD—+CÂ`bAz'a=«¡¤
Ê
íøWv20120321_00152_stKsd039@ëY*H8(?T]…@€E¯¾ö>û›
Ê
íøWv20120323_00103_stKsd039@ëYAª¹\X?Cmv@€EÞâ)=[DA+ë?Ñë…\¾™‡EÞ«ÃD—4jCÂÃ×AyW˜=2à
Ê
íøWv20120323_00107_stKsd039@ëYA²*ºi?X4ª@€Eß`f=xØ
Ê
íøWv20120424_00066_stKsd039@ë]?õß©?ƒg@€E³ö=«žÀ?k\?¸Qìa¾›¥ãE³y3D—)/C¢Av–•=}Ӟ
Ê
íøWv20120424_00070_stKsd039@ë]?üN)Ú?qp´@€E³˜¤=¡E>̉É?ê=qe¾¢ÐåE²ÏšC\´¼C¿¿}Ax==Õ¢°
Ê
íøWv20120428_00082_stKsd039@ë]¿a f}?GR~@€Eª¦…=єNB Y®?†ffa¾—
=E©ú¤D—L"CÁñh
Ê
íøWv20120428_00086_stKsd039@ë]¿gÑÐÃ?<Œ—@€E®%=µ]€B#"?šáHf¾•E¬|áC]vC¿|
Ê
íøWv20120429_00087_stKsd039@ë]ß@3³?ƒ	F@€E­=§Û$@Üoô?\a¾ A‰E¬i
D—G®CŸ}AsÅU=›|ö
Ê
íøWv20120429_00091_stKsd039@ë]ßGx©?•6Š@€E¬L
=–Ø`?¤AV?ŒÌÍe¾–E«ÓqC]XÕC¿ùšAu¬ =}°
Ê
íøWv20120430_00077_stKsd039@ë^O.;?)aL@€EÀ˜¤=šÛ`Bd@&?ð£×a¾œ(öEÀŽ)D—EÛCÂWL
Ê
íøWv20120430_00081_stKsd039@ë^*õL?>}Ê@€EÀ•=îºêB.Ô?øQìT¾ˆ´9EÀ¸C]ìC¿Ÿ¾
Ê
íøWv20130204_00384_stKsd039@ë
ïï?xL@€E¨í=‡$?³¨ê?´záa¾§l‹E¨ÒfD—ŸÇCÂó×Av³=c£d
Ê
íøWv20130204_00388_stKsd039@ë
öj??el.@€E©K®=›'Ü@ä(ê?å¸e¾­VE©¥®C]yCÀPƒAvÍÕ=uUä
Ê
íøWv20130312_00116_stKsd039@녃HuIÙ?Hw5@€EÂóš=¥ˆ>²ÚÑ@'®`¾¯ EÂD—"CÄáAxø?=³õ
Ê
íøWv20130312_00120_stKsd039@녃OG þ?OJú@€EÂH=‡ðø@Ý\ž?þ¸Rf¾£×
EÀpfC^ C¿Ax°9=­>±
Ê
íøWv20130312_00224_stKsd039@녅ÓåÐ?^v¨@€E©CR=˜ @
Ê
íøWv20130312_00228_stKsd039@녅ÚʦØ?<Z@€E¨¹f=÷¨Aù¥	?ÌÌÍf¾¦éyE¨n¤C^²oC¿­P
Ê
íøWv20130312_00362_stKsd039@녉öÊ?z¾@€E–š=¦úüAǓ?¦ffa¾‹C–E•­ìD—¤¬CÂyXArÔ<=Š 
Ê
íøWv20130312_00366_stKsd039@녉á"-?y!@€E–"==¹¢¼A‹OH?®{e¾–‡+E•©…C]¹šCÀEApRá=r‹
Ê
íøWv20130317_00262_stKsd039@ë†(>Dno?-@€EŸ'=>E$Bܤ?ÌÌÍb¾–EŸÃD—ÆòCÂ…
Ê
íøWv20130317_00266_stKsd039@ë†(EXÏ¥?âú@€EŸM…=õü5Bb°ì?—
=e¾'n˜EŸLáC]þwCÀ
Ê
íøWv20130319_00163_stKsd039@ë†bW¸"…?|u_@€Eº°¸=§ýp>ø"W?³33a¾ž¸REº•3D—²ÁCÄÀBAw'=õÇ
Ê
íøWv20130319_00167_stKsd039@ë†b^ìD6?w¹@€E¹ßá='‰(?¡‹ø?Ó33f¾›"ÑE¹\C]¸"C¾ÖAxª:=]ÂE
Ê
íøWv20130320_00503_stKsd039@놆	¥»f?"eª@€E•qH=^"ïBŠ‰	?´záb¾¦éyE"¸fD—¢ÑCÃ
Ó
Ê
íøWv20130320_00507_stKsd039@놆òo?)-@€E"äq=Yo!?{¯§@+…f¾"záE•@C]ϞC¿ÂAy#Q=Ÿ«"
Ê
íøWv20130322_00107_stKsd039@ë†Á›Kµá?S/@€E«='G"?V'r?ç®U¾ƒoE©nÍD—r CÄÖ%Ax >="
Ê
íøWv20130322_00111_stKsd039@ë†Á¢¬/?Mh·@€E«‡®=·&>Û¥é?Ê=qf¾ƒoEªBfC^33C¾äZAwtý=…eX
Ê
íøWv20130323_00104_stKsd039@ë†á¶ð¿?#‰ê@€Eµ½=·Xƒ?ù@_¾r°!E´‹\D—~5CśAxËB=šj‹
Ê
íøWv20130323_00108_stKsd039@ë†á½yBa?Æ@€E¶¼š=¤µlBWOÓ?Æffe¾¤Ý/Eµª)C_!C¾–É
Ê
íøWv20130324_00145_stKsd039@ë‡X=.?ê©¥@€E°IH=–Ê<@µê{?ƒ×
N¾Ó÷ÏE®¯\D—o¶CÆÊ^AtÙF=č8
Ê
íøWv20130324_00149_stKsd039@뇴L£?Ŗ@€E°œR=tgè?¾?¢\d¾®{E¯.¸C_ ÅC¿ÊáAtlv=¼÷
Ê
íøWv20130325_00056_stKsd039@ë‡ NBãÕ?r?n@€E¸…q=Ì·Š@ÆÂ?ÁG®b¾–E¶î{D—]‰CÅÓAv)#={l
Ê
íøWv20130325_00060_stKsd039@ë‡ X}4‰?dr*@€E·a=¥°$AØø?µÂf¾œ¬Eµ¡®C^'hC¿°¤Asà@=€Ž
Ê
íøWv20130325_00152_stKsd039@ë‡!wyùì?"o@€E°µf=½ 3BdÖu?'ë…b¾˜bE¯)D—{CÄï¾
Ê
íøWv20130325_00156_stKsd039@ë‡!ËÂ6?…@€E°øH=¬bìBŒ[s?¨õÃf¾å`E¯l=C^ƒ–C¾ÑH
Ê
íøWv20130326_00120_stKsd039@ë‡@íí#/?'\Ê@€EÃeì=Ûl£?±k?œ(öb¾ˆ´9EÁ†áD—aCÅ£TAt§x=8äá
Ê
íøWv20130326_00124_stKsd039@ë‡Að"?F3@€EÅH=¢A£¢?â\f¾¥`BEÃ\C]®C¿xRA}¥X=³ œ
Ê
íøWv20130326_00354_stKsd039@ë‡GDZk?âê@€E¥—q='ólBèà¡?Ã×
a¾¯²E¤ú¤D—¦˜CÂO¾
Ê
íøWv20130326_00358_stKsd039@ë‡Gх~Z?V@€E¥·š=[~ðBnS?ã×
e¾ž5?E¥aHC]‰7CÀPå
Ê
íøWv20130416_00078_stKsd039@ë‰ß—I'ñ?_'‡@€EØðR=ôMA¦¸ï@¸b¾©xÕEØñ×D—oçCÅ}/Aw=ˆÃ
Ê
íøWv20130416_00082_stKsd039@ë‰ßžŠ4!?QéD@€E؟×=—&¤@64@(ö^¾šŸ¾EÙ¤C^.ÙC¾¸RAw™¤=q$€
Ê
íøWv20130418_00079_stKsd039@ëŠZßð?lv}@€EÎw×=Ÿå˜@1.?Ñë…`¾¸ÔþEÍüD—‰ìCŇAu™ã='
‹
Ê
íøWv20130418_00083_stKsd039@ëŠaëG?vB@€E΁=wø
Ê
íøWv20130418_00223_stKsd039@ëŠ!éh?"Q»@€EÁ}=¸‡¼@'«b?³33b¾©xÕEÁd{D—µ'CÄÄþAt ‡=°Øý
Ê
íøWv20130418_00227_stKsd039@ëŠ!úÿ»?vs;@€EÁ=´øÄ@ù9?Ó33e¾'ñªEÂ
šC^WC¾ðÅAos‡=¦i	
Ê
íøWv20130419_00078_stKsd039@ëŠ?qú™9?7Ú@€E×Q\=±Ål@«ð=@¸Rb¾'ë…E×ÃD—wCÄýÓAx=Ã=
Ê
íøWv20130419_00082_stKsd039@ëŠ?x¶°+?0ʺ@€EÖf=Ãu¨@aXe@/\)f¾å`EÖ¸RC^dœC¿;ÇAxo¿=Àù4
Ê
íøWv20130421_00134_stKsd039@ëŠÌ?S}?l'ð@€EÈoq=LËé
Ê
íøWv20130421_00138_stKsd039@ëŠÓr³§?ƒ#M@€EÈu\>ˆ.?½V?˅e¾¥`BEÉnÍC]ß¾C¾ãAxs¶=¦*ó
Ê
íøWv20130424_00316_stKsd039@ëŠætt@Å?w¬ÿ@€E¬y=='FA7??·
=b¾£×
E­)D—ƒ×CÂáhAv—Ó=^ʹ
Ê
íøWv20130424_00320_stKsd039@ëŠæ{'7'?~à7@€E¬·H=¼iL@'‰?µÂe¾«…E­Ã®C\xCÀöAuU=öY
Ê
íøWv20130424_00508_stKsd039@ëŠè ór?oÇ@€E¼X=ÈÀ>Õe@@õÃb¾ ÄœEÀQ3D—~˜CÃDAwB>œ
Ê
íøWv20130424_00512_stKsd039@ëŠè'äŠ?yûN@€E¶P\=u´ÿ@Ü¢
?¼(öd¾bNE¸ñ®C\¬‹CÀŒjAvZÜ=ŠO
Ê
íøWv20130425_00136_stKsd039@ë‹G)"ß?N½Ÿ@€EÎMq=èäAÓl?¸Qì`¾ ÄœE͸)D—‹CÄý/Az5·=]?þ
Ê
íøWv20130425_00140_stKsd039@ë‹NG"?oÓ@€EÎjš="Í(A²ŽÐ?¸Qìf¾ˆ´9EÎäC^9ÛC¿0BAq
%=ª1
Ê
íøWv20130426_00122_stKsd039@닾¸ge?2¡Ò@€E½fq=~B%•?\)`¾'JE¼¶D—ˆ!CÄþV
Ê
íøWv20130426_00126_stKsd039@ë‹Åì"Ó?e5@€E½H=YîaB0½Ñ?¼(öK¾•E½}ÃC^øRC¾ñ‰
Ê
íøWv20140408_00124_stKsd039@부"kgW?9Ën@€EÛ×=²P
Ê
íøWv20140408_00128_stKsd039@부šn5"?% x@€EÚ%š=˒¤BbF¸?У×d¾ŽÙEÙ
qC$·C¾Ùü
Ê
íøWv20140425_00339_stKsd039@븦²'L?KÒ'@€E¨·f=‰m`?îBQ@£×`¾š¬E¨êDÕqCÂaHAqâö=gdª
Ê
íøWv20140425_00343_stKsd039@븦¹\'¨?`ӊ@€E¨ß=¢Êð
Ê
íøWv20140426_00221_stKsd039@ë¸ÅXÌJ?/$ˆ@€E öÍ=U¿
Ê
íøWv20140426_00225_stKsd039@ë¸Åç¬L?,æ¯@€E¡®=zΈB;~±?\e¾å`E¡Ç…C#O\CÀß
Ê
íøWv20140430_00319_stKsd039@ë¹Dóàr?qƺ@€E>×=ú"@'‹
?µÂb¾¡G®E'ÍD£\CÃ7+ApFä=&Á@
Ê
íøWv20140430_00323_stKsd039@ë¹Dûz	[?mŽ@€EL=ÝÆ­?ˆB?•Âe¾¤Ý/EO…C#U?C¿—
Ap'x=Ùç
Ê
íøWv20140501_00173_stKsd039@ë¹aáš^æ?^@€EŸÚá=øVª@RN1?'\`¾—
=EŸbD°ÍCÄ0!Aq[D=
Ê
íøWv20140501_00177_stKsd039@ë¹aèõò?8Ç@€EŸ®=^HùB]à?¥¸e¾å`EŸ¿ÃC$$ÝC¾·L
Ê
íøWv20140508_00072_stKsd039@ëº?GDe?*‹@€EÐé=ÐS'?–²3@zá`¾‰7EÐ+HDÐRCÄÓuAr~¤=`\½
Ê
íøWv20140508_00076_stKsd039@ëº?MÎÚÄ?,fê@€Eў>€'?¡v"@.{d¾"ýôEÒ8)C$©yC¾¿}ArßÜ={v¦
Ê
íøWv20140509_00073_stKsd039@ëº_ƒ8Ÿ?,‡I@€E¼ø)=caÿ?}[@=qa¾—PE¼4fD²CʓAsVT=ˆBæ
Ê
íøWv20140509_00077_stKsd039@ëº_‰§Éˆ?'@€E¼ƒ{=ê<BèV?®{d¾"÷ÏE¼²¸C$ÏßC¾»
Ê
íøWv20140510_00080_stKsd039@ëºkT')?W%@€EÀ$×=\#‰?¿œá?ÌÌÍa¾©xÕE¿‹qD¯;CāhAq°¡=Yє
Ê
íøWv20140510_00084_stKsd039@ëºrmá?t4\@€E¿u¤=ÿaL?gM?\d¾'ñªE¾åšC$¯\C¾'NAlä=Qÿ—
Ê
íøWv20150330_00288_stKsd039@ëãI­Ã?GG@€EÁ)="6
Ê
íøWv20150330_00292_stKsd039@ëãSG…{?RŠE@€EÀH=ÀÂäA
SÜ?\f¾%E¿+3C^s¶C¾ÄœAh'=F8
Ê
íøWv20150330_00624_stKsd039@ëãdy—?*£@€Eµk×=¾x
Ê
íøWv20150330_00628_stKsd039@ëãmã˜k?CY@€E¶~×=·¸B½§'?p£×f¾€ƒE´ÑqC]ÚC¿?\
Ê
íøWv20150401_00083_stKsd039@ëã?Æ7§Œ?^¼®@€Eéz)=û1Ý
Ê
íøWv20150401_00087_stKsd039@ëã?Íj?=_7@€Eé»Í=ƒf¬
Ê
íøWv20150405_00175_stKsd039@ëãÂW(@?%'Ç@€Eӆ=™"@Ñ4×?õ_¾†§ðEÓa3D—š%CÄ{ÇAh{¸=Ú®
Ê
íøWv20150405_00179_stKsd039@ëãÂ]Ӑ?( @€EÓg\=Œ·œAu6@×
e¾{çmEÓٚC_qªC¾ò°Ah6=8ó
Ê
íøWv20150408_00056_stKsd039@ëä 5í½ˆ?€¥@€EÕ2ö=}Š=ïû5?†ff`¾'n˜EÓæ{D—o}CÅ=AfÝ=s(
Ê
íøWv20150408_00060_stKsd039@ëä <ëH8?œ^(@€EÔËÃ=W7¹?m{3?G®f¾œ¬EÔ^öC^¿}C¿-Af'=,ìF
Ê
íøWv20150408_00104_stKsd039@ëä ¡Hõ'?€'¼@€Eϝ×=DÁ(
Ê
íøWv20150408_00108_stKsd039@ëä ¨ã
?aÌÌ@€EϬ¤=yËÁ@'§Ã?§®e¾™™šEϑ®C_jC¾õAe‰<ÿ?w
Ê
íøWv20160630_00040_stKsd039@ì@‰D?[ËÊ@€E­¸×=¥ù,AÓþ?ˆõÃb¾¥`BE®¾D—p9CžABQ±<E²Þ
Ê
íøWv20160630_00044_stKsd039@ì@Z?R>@€E®ˆÍ=€¦<B-ò?^¸Rd¾Ÿ;dE°2áC]mCÀŽw
Ê
íøWv20170623_00049_stKsd039@ìI¥üŽ†?®â2@€E¢×¸>Çn>=`?.{c¾Ä"E£ÃD—''CÃ!ìAB•=}Š
Ê
íøWv20170623_00053_stKsd039@ìI«Ä¯G?¬sj@€E£#®="Œh?&'?#×
e¾¤ZE£þ=C`GmCÀ!ËAA¶¢=ç
Ê
íøWv20170623_00145_stKsd039@ìIp°¼Ì?¦Ãü@€Eœ¤ö=˜x@TÔW?ë…a¾¸QìEœèD—‰¢CÂýPABË<ەH
Ê
íøWv20170623_00149_stKsd039@ìIvªì¨?œÈ@€Eœq=ã°æ@‡¿­?\)f¾³¶FESC`ՁCÀ
ôAAôr<ýÑ4
Ê
íøWv20180403_00601_stKsd039@ìlˆˆ#$?>¶ÿ@€E™¼=¨l?±±Ë?xQìc¾š¬EšÍqD—ŽCÃ"AD¿J<‡¾
Ê
íøWv20180403_00605_stKsd039@ìlˆŽŽƒf?Iáã@€E™è=â@@;ß?¯\)f¾™™šE›í®C`4þCÀ÷AE1<w‰ó
Ê
íøWv20180426_00025_stKsd039@ìo_$ˆe?IWô@€EäÚ¤=†F@¢"é?ÚáH`¾Ÿ;dEäüfD—~VCňRADØ|<œjñ
Ê
íøWv20180426_00029_stKsd039@ìo_*ÁÕM?J0ˆ@€Eâqf=…oìA0àê?Æfff¾¯ Eä*=C`IyCÂÆéADs<ž–ü
Ê
íøWv20180506_00350_stKsd039@ìp¦û<ø?wÇ(@€E·)=r'x?›¡e?^¸Rb¾–E¹{D—xBCÃN5AD¦"<jÅ
Ê
íøWv20180506_00354_stKsd039@ìp¦ˆºy8?y$4@€Eµô¤=Á·@@ä="?ƒ×
f¾'hsE³ìfC`HCÀw
AD;ð<¿Ÿ4
Ê
íøWv20190425_00699_stKsd039@ìœæ\¨T?ºéG@€E—‡Í=Ý°r@ž%;?8Qìa¾µÂE—ò)D—ŽÁCÂúAE‡*<ûm+
Ê
íøWv20190425_00703_stKsd039@ìœæc°Ï?º.@€E—Dö="¾,AK>áG®e¾Ä"E˜&RC`™CÀx´AE9N="®
Ê
íøWv20190618_00081_stKsd039@죢á¾?ŒO@€EÀ%>7C'B6ž|?^¸Rb¾¦éyE¾z¸D—œ´CÂro
Ê
íøWv20190618_00085_stKsd039@죢ç{‰ä?‡[;@€EÁU×=ý4@eA?úáHf¾ð ÅEÃùHC`=qC¿äAF©;=œ•™

==> anc/pub_raw/L222_200_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:23
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="279">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:13">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  279 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:23' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             +¥ª¼*v20100327_00966_st  Ksb323@êþkÑÞ.Ÿ?©…@€EŒ6Í=¿°                  ÀÀøÀÀ€Àø+¥ª¼*v20100327_00968_st  Ksb323@êþkÔw«Þ?""@€EŒ|®=©ôÄ                  ÀÀøÀÀ€Àø+¥ª¼*v20100327_00970_st  Ksb323@êþkÖú-?֚@€E¸=–¾                  ÀÀøÀÀ€Àø+¥ª¼*v20100329_00654_st  Ksb323@êþ«üåhû?Sœ‹@€EŸš=óXÑ                  ÀÀøÀÀ€Àø+¥ª¼*v20100329_00656_st  Ksb323@êþ«ÿxì%?JK7@€EŸ-á=–8œ                  ÀÀøÀÀ€Àø+¥ª¼*v20100329_00658_st  Ksb323@êþ¬þͦ?IhÅ@€EžÄ=®üø                  ÀÀøÀÀ€Àø+¥ª¼*v20110821_00828_st  Ksb323@ë>dbQ?™?9@€Et©H=Ž3C                  ÀÀøÀÀ€Àø+¥ª¼*v20110821_00830_st  Ksb323@ë>deÚ¥S?ˆùÅ@€Es´=Š¹\                  ÀÀøÀÀ€Àø+¥ª¼*v20110821_00832_st  Ksb323@ë>di
Ó?–›o@€Er¶¤=¤Ñ,                  ÀÀøÀÀ€Àø+¥ª¼*v20110911_00456_st  Ksb323@ëA´ÇÂø?HýI@€E£:=»­                  ÀÀøÀÀ€Àø+¥ª¼*v20110911_00458_st  Ksb323@ëA¸ûÔ?G›5@€E¢Ö3=¯$                  ÀÀøÀÀ€Àø+¥ª¼*v20110911_00460_st  Ksb323@ëA¼"E?.ËÌ@€E¢É¤=°\                  ÀÀøÀÀ€Àø+¥ª¼*v20110920_00102_st  Ksb323@ëB  ^4>?€Ø?@€E­ýÃ>KVç                  ÀÀøÀÀ€Àø+¥ª¼*v20110920_00104_st  Ksb323@ëB £ÎfU?wƀ@€E­'¸>/JK                  ÀÀøÀÀ€Àø+¥ª¼*v20110920_00106_st  Ksb323@ëB §:œ^?¬@€E­lq>GÈ                  ÀÀøÀÀ€Àø+¥ª¼*v20110926_00179_st  Ksb323@ëBପ?qjå@€E¿>ó                  ÀÀøÀÀ€Àø+¥ª¼*v20110926_00181_st  Ksb323@ëBàÅ|–©?sÓO@€E¿Jf=wsÇ                  ÀÀøÀÀ€Àø+¥ª¼*v20110926_00183_st  Ksb323@ëBàÈ©?Hµ@€E¾{= ê€                  ÀÀøÀÀ€Àø+¥ª¼*v20111007_00260_st  Ksb323@ëDA®Î{?Eè@€E™ª®=¢                   ÀÀøÀÀ€Àø+¥ª¼*v20111007_00262_st  Ksb323@ëDA±Bó?:Í¢@€E˜–H=ªt\                  ÀÀøÀÀ€Àø+¥ª¼*v20111007_00264_st  Ksb323@ëDA´|(Å?/×ù@€E—Á)=ùFX                  ÀÀøÀÀ€Àø+¥ª¼*v20111008_00505_st  Ksb323@ëDaöØ>p?yt/@€E¤ÛH=ˆŒ                  ÀÀøÀÀ€Àø+¥ª¼*v20111008_00507_st  Ksb323@ëDaú6gp?e'@€E¤/ö=«ÊÜ                  ÀÀøÀÀ€Àø+¥ª¼*v20111008_00509_st  Ksb323@ëDbŽ_ª?~ó@€E Ì®>HÐZ                  ÀÀøÀÀ€Àø+¥ª¼*v20120316_00538_st  Ksb323@ëXjÐ؏ú?7|"@€E¦hR= Ä                  ÀÀøÀÀ€Àø+¥ª¼*v20120316_00540_st  Ksb323@ëXjÔÄø?@wk@€E¦›=Âä\                  ÀÀøÀÀ€Àø+¥ª¼*v20120316_00542_st  Ksb323@ëXj؎+Ò?Iox@€E§!®=Þҝ                  ÀÀøÀÀ€Àø+¥ª¼*v20120320_00384_st  Ksb323@ëXéÈ_€?>…R@€EŸ{=ã'^                  ÀÀøÀÀ€Àø+¥ª¼*v20120320_00386_st  Ksb323@ëXé"1??"ï@€EžÅ>'þ                  ÀÀøÀÀ€Àø+¥ª¼*v20120320_00388_st  Ksb323@ëXé–Q€{?8W@€EŸ.H=ÛÐ                  ÀÀøÀÀ€Àø+¥ª¼*v20120401_00264_st  Ksb323@ëZk•Ÿ?µ@€E£Ý…>·?                  ÀÀøÀÀ€Àø+¥ª¼*v20120401_00266_st  Ksb323@ëZk"•Î´?#¸¨@€E£Èö=à(                  ÀÀøÀÀ€Àø+¥ª¼*v20120401_00268_st  Ksb323@ëZk™G?'Õ¡@€E£ÙÃ=ëüs                  ÀÀøÀÀ€Àø+¥ª¼*v20120607_00796_st  Ksb323@ëbÉGÜî-?W@€El¯ì=´Ï€                  ÀÀøÀÀ€Àø+¥ª¼*v20120607_00798_st  Ksb323@ëbÉKÒa?O_@€EmóH=—<È                  ÀÀøÀÀ€Àø+¥ª¼*v20120607_00800_st  Ksb323@ëbÉOã؂?&@€Eníš=©ëŒ                  ÀÀøÀÀ€Àø+¥ª¼*v20120610_00456_st  Ksb323@ëc&¸zZ?¨@€E€õR=ëD_                  ÀÀøÀÀ€Àø+¥ª¼*v20120610_00458_st  Ksb323@ëc&'æwC?"‡@€E~)=÷                  ÀÀøÀÀ€Àø+¥ª¼*v20120610_00460_st  Ksb323@ëc&–=~¼?@€EW\=Ô}‡                  ÀÀøÀÀ€Àø+¥ª¼*v20120615_00556_st  Ksb323@ëcÅÐu?*ã@€E…¤=頌                  ÀÀøÀÀ€Àø+¥ª¼*v20120615_00558_st  Ksb323@ëcÅԔ6®?C.Ç@€Eƒq=íÌÖ                  ÀÀøÀÀ€Àø+¥ª¼*v20120615_00560_st  Ksb323@ëcÅسj¦?6'p@€Eœ¡R=¯                   ÀÀøÀÀ€Àø+¥ª¼*v20120623_00326_st  Ksb323@ëdÀupÅ?&fæ@€Eš{¤=Žzà                  ÀÀøÀÀ€Àø+¥ª¼*v20120623_00328_st  Ksb323@ëdÄuðó?Þ&@€E™û3=ª,u                  ÀÀøÀÀ€Àø+¥ª¼*v20120623_00330_st  Ksb323@ëdÈZQ°?"ÓM@€E›23=‹éL                  ÀÀøÀÀ€Àø+¥ª¼*v20120625_00264_st  Ksb323@ëel¹QE?"z9@€EÁ=±á°                  ÀÀøÀÀ€Àø+¥ª¼*v20120625_00266_st  Ksb323@ëep›•?²@€EÀ"
=¬!ä                  ÀÀøÀÀ€Àø+¥ª¼*v20120625_00268_st  Ksb323@ëesUAü?žý@€EÀܤ=ŸzÜ                  ÀÀøÀÀ€Àø+¥ª¼*v20120627_00453_st  Ksb323@ëeH»žòI?U­@€E¨¼…=¾K|                  ÀÀøÀÀ€Àø+¥ª¼*v20120627_00455_st  Ksb323@ëeH¿—±?^³Ã@€E¨âÍ>
eÝ                  ÀÀøÀÀ€Àø+¥ª¼*v20120627_00457_st  Ksb323@ëeHÂÓIi?E–@€E¨R=¯'\                  ÀÀøÀÀ€Àø+¥ª¼*v20120704_00242_st  Ksb323@ëf f -2?B&^@€E¡T\=©|                  ÀÀøÀÀ€Àø+¥ª¼*v20120704_00244_st  Ksb323@ëf j
	©?>h@€Eœ0)=¦^K                  ÀÀøÀÀ€Àø+¥ª¼*v20120704_00246_st  Ksb323@ëf m_‰¨?C§@€Eš=äþ>                  ÀÀøÀÀ€Àø+¥ª¼*v20120705_00549_st  Ksb323@ëfB½V͗?i€ë@€E`q=™Yø                  ÀÀøÀÀ€Àø+¥ª¼*v20120705_00551_st  Ksb323@ëfBÀÃD
?Kۘ@€E_)=úd                  ÀÀøÀÀ€Àø+¥ª¼*v20120705_00553_st  Ksb323@ëfBÄ"Ž?U'A@€E`'\=ïˆ\                  ÀÀøÀÀ€Àø+¥ª¼*v20120706_00506_st  Ksb323@ëfcªš³J?ic@€Eléq=ׂh                  ÀÀøÀÀ€Àø+¥ª¼*v20120706_00508_st  Ksb323@ëfc®:Ö@?×^@€El—Ã=¾¥l                  ÀÀøÀÀ€Àø+¥ª¼*v20120706_00510_st  Ksb323@ëfc±ÚmŸ?w@€El0=» X                  ÀÀøÀÀ€Àø+¥ª¼*v20120707_00416_st  Ksb323@ëfƒ-gŒ?	o¬@€Ew/H>9v                  ÀÀøÀÀ€Àø+¥ª¼*v20120707_00418_st  Ksb323@ëfƒ0÷™ª?vã@€EwÐ{>5©                  ÀÀøÀÀ€Àø+¥ª¼*v20120707_00420_st  Ksb323@ëfƒ4"_ï?¢Á@€Ex"á>&¼                  ÀÀøÀÀ€Àø+¥ª¼*v20120716_01099_st  Ksb323@ëg§gÃ"ª?"Eü@€EðÃ=œ
ý                  ÀÀøÀÀ€Àø+¥ª¼*v20120716_01101_st  Ksb323@ëg§j÷µ"?°¾@€EŽpö="oô                  ÀÀøÀÀ€Àø+¥ª¼*v20120716_01103_st  Ksb323@ëg§n?ô7?è¹@€EŽùì=¤                  ÀÀøÀÀ€Àø+¥ª¼*v20120722_00889_st  Ksb323@ëhe*bT3?t™@€E‰†{=«=(                  ÀÀøÀÀ€Àø+¥ª¼*v20120722_00891_st  Ksb323@ëhe-¯,?6¨A@€E‰{
=¯¹H                  ÀÀøÀÀ€Àø+¥ª¼*v20120722_00893_st  Ksb323@ëhe1Δ?'ÿž@€E‰(\=ÌD                  ÀÀøÀÀ€Àø+¥ª¼*v20120723_00702_st  Ksb323@ëh…\'Ø_?,¶»@€EŒ=Éál                  ÀÀøÀÀ€Àø+¥ª¼*v20120723_00704_st  Ksb323@ëh…_Üôã?= è@€E==ˆæð                  ÀÀøÀÀ€Àø+¥ª¼*v20120723_00706_st  Ksb323@ëh…cNû?+8Å@€E-š=ˆ2                  ÀÀøÀÀ€Àø+¥ª¼*v20120726_00118_st  Ksb323@ëhà®ù\ù?pò@€E£;==¤r°                  ÀÀøÀÀ€Àø+¥ª¼*v20120726_00120_st  Ksb323@ëhà²Os?gMø@€E£'=—Yð                  ÀÀøÀÀ€Àø+¥ª¼*v20120726_00122_st  Ksb323@ëhൗë?p"@€E¤â¸=¬W                  ÀÀøÀÀ€Àø+¥ª¼*v20120805_00261_st  Ksb323@ëj!qÒ`
?@€EÑH=µÑ                   ÀÀøÀÀ€Àø+¥ª¼*v20120805_00263_st  Ksb323@ëj!uQE˜?­ã@€E²H=³p7                  ÀÀøÀÀ€Àø+¥ª¼*v20120805_00265_st  Ksb323@ëj!xß)Ç?&Y6@€E¾==‹~                  ÀÀøÀÀ€Àø+¥ª¼*v20120806_00385_st  Ksb323@ëjF™–n? •¸@€EŒ>H=w"                  ÀÀøÀÀ€Àø+¥ª¼*v20120806_00387_st  Ksb323@ëjFœ•øO?€I@€E\=rni                  ÀÀøÀÀ€Àø+¥ª¼*v20120806_00389_st  Ksb323@ëjFŸ¾qj?¤Gú@€E‰Ë=šñ8                  ÀÀøÀÀ€Àø+¥ª¼*v20120815_00542_st  Ksb323@ëkdKZF?#Z®@€Eb7
=º3T                  ÀÀøÀÀ€Àø+¥ª¼*v20120815_00544_st  Ksb323@ëkd šÅ?,—·@€Eb=îˆË                  ÀÀøÀÀ€Àø+¥ª¼*v20120815_00546_st  Ksb323@ëkd#Þf¨?('ø@€Eb&Í=ØK                  ÀÀøÀÀ€Àø+¥ª¼*v20120820_00411_st  Ksb323@ëlŠôæ?¢p@€E‡==ò.                  ÀÀøÀÀ€Àø+¥ª¼*v20120820_00413_st  Ksb323@ëlŽQç?ä@€E†ó¸=Øs)                  ÀÀøÀÀ€Àø+¥ª¼*v20120820_00415_st  Ksb323@ël'-TL?²D@€E‡1×=ÒRÕ                  ÀÀøÀÀ€Àø+¥ª¼*v20130515_00656_st  Ksb323@덌wÂ?gz@€E¢
=¥q"v20130515_00656_stA
dZ<#×
?Ë}:!§çpÁAó¶?à+¥ª¼*v20130515_00658_st  Ksb323@덌Éƈ?`à—@€E¢w=³@v20130515_00658_stA¸R<#×
?¸"£ÁüÐÁAûç?à+¥ª¼*v20130515_00660_st  Ksb323@덌òšè?a|@€E¢¹×=®ÑÄv20130515_00660_stAõÃ<#×
?·gÎûz¤0ÁAvÉ?à+¥ª¼*v20130620_00846_st  Ksb323@ë'æ²U?9¶†@€EQæö=é(TCÂs%AÁ®7¾ž5?Ed}ÃBQvÉD­|!v20130620_00846_stA!®<#×
?Áé­Ø7IÁA!®?Ð+¥ª¼*v20130620_00848_st  Ksb323@ë'ê%Î?EBÅ@€EQ'
>C­v20130620_00848_stA 1<#×
?±ì²ÏôAªÁA 1?Ð+¥ª¼*v20130620_00850_st  Ksb323@ë'í"R³?@…x@€EQ=¼@<v20130620_00850_stAKÇ<#×
?Áª}xÁAKÇ?Ð+¥ª¼*v20130702_00230_st  Ksb323@듁Ï*š³?È¡@€E«j=õev20130702_00230_stA#dZ<#×
?ěֵzéŸÁA#dZ?Ð+¥ª¼*v20130702_00232_st  Ksb323@듁Òs?h?*pö@€E«$¤=ޜ{B%qB{l¾´9XE¸¤DúÇDD®='v20130702_00232_stA ^5<#×
?²£UÉñ¾ÁA ^5?Ð+¥ª¼*v20130702_00234_st  Ksb323@듁Õê½Ï? Ì@€Eªá=åóv20130702_00234_stA ~ú<#×
?·gÎûz¤0ÁA ~ú?Ð+¥ª¼*v20130702_00470_st  Ksb323@듃æÐÙø?F@€E—yÍ=ð×Mv20130702_00470_stA ff<#×
?Æ´¦É¬ªÁA ff?Ð+¥ª¼*v20130702_00472_st  Ksb323@듃ê6j?¦@€E–ˆ)=³!xv20130702_00472_stA áH<#×
?»E­7f$ÍÁA áH?Ð+¥ª¼*v20130702_00474_st  Ksb323@듃í¹a5?1¨@€E•ö×=¯pv20130702_00474_stA!p¤<#×
?¾ºa`k
ªÁA!p¤?Ð+¥ª¼*v20130703_00184_st  Ksb323@든í¬üM?&½@€E'†=ý§ªv20130703_00184_stA"¬<#×
?Ây[6÷aÁA"¬?Ð+¥ª¼*v20130703_00186_st  Ksb323@든ðúsÏ? ‹Â@€E'à…=š%Tv20130703_00186_stA E¢<#×
?¥üí¨ÁA E¢?Ð+¥ª¼*v20130703_00188_st  Ksb323@든ôB§Å?W @€EƒÃq=£¿v20130703_00188_stA!7L<#×
?·gÎûz¤0ÁA!7L?Ð+¥ª¼*v20130703_00376_st  Ksb323@듢œ®âV?z`@€E"¦
=Å­lCc>cAàÌÍ6¾‹C–EˆUšBQ;dD­ÉHv20130703_00376_stA"ff<#×
?žÈ¾! €çÁA"ff?Ð+¥ª¼*v20130703_00378_st  Ksb323@듢 	]?Ô\@€E"Ã=Ìv20130703_00378_stA —<#×
?½È¬G}Á(ÁA —?Ð+¥ª¼*v20130703_00380_st  Ksb323@듢£còÄ?¤8@€E…@
=™"Üv20130703_00380_stA•<#×
?·gÎûz¤0ÁA•?Ð+¥ª¼*v20130703_00568_st  Ksb323@들8s9?Í+@€EsçH>Äv20130703_00568_stA!+<#×
?ƞÐ5<ÁA!+?Ð+¥ª¼*v20130703_00570_st  Ksb323@들;à!?t¥@€Es…>**GDn®BC\)m¾˜bEƒtáDúÅhD­ìv20130703_00570_stA £×<#×
?½È¬G}Á(ÁA £×?Ð+¥ª¼*v20130703_00572_st  Ksb323@들?(Å?Ÿ@€Es·š=½ÑØv20130703_00572_stA!"Ñ<#×
?·gÎûz¤0ÁA!"Ñ?Ð+¥ª¼*v20130705_00408_st  Ksb323@ë"â	èVk?Síõ@€Ez(¸=`hv20130705_00408_stA%C–<#×
?Áé­Ø7IÁA%C–?Ð+¥ª¼*v20130705_00410_st  Ksb323@ë"â
f/Š?Pr	@€ExáH=ÆÐv20130705_00410_stA"áH<#×
?»E­7f$ÍÁA"áH?Ð+¥ª¼*v20130705_00412_st  Ksb323@ë"â¨>x?•3	@€Ez0=¬>%ÃÕ?Ôzáb¾²°!EÓìDf¸D­ñA#^Ä<ðËv20130705_00412_stA"°!<#×
?·gÎûz¤0¿€A#^Ä?žc+¥ª¼*v20130705_00936_st  Ksb323@ë"æª^¸È?råœ@€Ec¹q=}¬ @,Y2@Fff5¾§l‹Ew"
BY²-D­>ÉA#ÙÂ<Ö³v20130705_00936_stA!G®<#×
?¾ºa`k
ªÁA!G®?Ð+¥ª¼*v20130705_00938_st  Ksb323@ë"æ­š1ð?‡@@€Edá=~¢v20130705_00938_stA"ýô<#×
?·gÎûz¤0ÁA"ýô?Ð+¥ª¼*v20130705_00940_st  Ksb323@ë"æ°ò†p?n´á@€Ed²=ßtïv20130705_00940_stA#V<#×
?·gÎûz¤0ÁA#V?Ð+¥ª¼*v20130705_01208_st  Ksb323@ë"é£ÍÕ`?§CÌ@€E|LÍ='þ°@pP¤?Ÿ3¾½ó¶E‡šBR¨öD­<RA%Fi=ÌWv20130705_01208_stA!Û#<#×
?¾ºa`k
ªÁA!Û#?Ð+¥ª¼*v20130705_01210_st  Ksb323@ë"é§Âf?¤åÛ@€E{RÍ=°@3¦9?Š=qm¾³¶FE€ØDúàZD­™ôA#æÓ<¼Ì	v20130705_01210_stA#P<#×
?²£UÉñ¾¿€A#æÓ?—™ +¥ª¼*v20130705_01212_st  Ksb323@ë"éªS*Ÿ?Áι@€E{gÃ=¥Œã?Ӑ@?@d¾ÃoE€ï\DID®‡–A#‹Õ=dõv20130705_01212_stA#V<#×
?·gÎûz¤0ÁA#V?Ð+¥ª¼*v20130706_00807_st  Ksb323@ë"Šžy¨?Ý@€E‹ì=ÝõãD6·A·p¤5¾…¡ËE'HBN|îD­Wðv20130706_00807_stA$¼j<#×
?²£UÉñ¾ÁA$¼j?Ð+¥ª¼*v20130706_00809_st  Ksb323@ë"ò'­?#…´@€E‹v®=ª0ìCHoŽAřšn¾¨õÃE–qDúæ¸D­Èœv20130706_00809_stA"MÓ<#×
?Áé­Ø7IÁA"MÓ?Ð+¥ª¼*v20130706_00811_st  Ksb323@ë"'º?¯Ë@€E‹œ
="WTv20130706_00811_stA#G®<#×
?»E­7f$ÍÁA#G®?Ð+¥ª¼*v20130710_00372_st  Ksb323@딂܅âƒ?
@³@€Eý®>l÷v20130710_00372_stA%²-<#×
?²£UÉñ¾ÁA%²-?Ð+¥ª¼*v20130710_00374_st  Ksb323@딂ßÆú{?Þ@€Ež2q=üƖv20130710_00374_stA/P<#×
?±ì²ÏôAª¿€A/P?à+¥ª¼*v20130710_00376_st  Ksb323@딂âÿ.?Ô¥@€Ež*=܀&BG+‡BBÌÍc¾'ñªE¬fD^áD®Ív20130710_00376_stA#\)<#×
?·gÎûz¤0ÁA#\)?Ð+¥ª¼*v20130805_00082_st  Ksb323@뗿—ZDo?rGÆ@€E­dÍ=œ"v20130805_00082_stA#/<#×
?ŁÌÀKÁA#/?Ð+¥ª¼*v20130805_00084_st  Ksb323@뗿š¶¥?'¡/@€E¬»R=ÎƱv20130805_00084_stA#p¤<#×
?·gÎûz¤0ÁA#p¤?Ð+¥ª¼*v20130805_00086_st  Ksb323@뗿žo(?'b¥@€E¬=VÜv20130805_00086_stA#"Ñ<#×
?±ì²ÏôAªÁA#"Ñ?Ð+¥ª¼*v20130805_00538_st  Ksb323@ë—ÃÎ{éZ?&ßé@€EžÀ\=óݬv20130805_00538_stA#²-<#×
?²£UÉñ¾ÁA#²-?Ð+¥ª¼*v20130805_00540_st  Ksb323@ë—Ãؔ'G?#̍@€E =¡ùôC¨](AÆáHm¾ ÄœE¬
DúÇuD­Àîv20130805_00540_stA"Ÿ¾<#×
?²£UÉñ¾ÁA"Ÿ¾?Ð+¥ª¼*v20130805_00542_st  Ksb323@ë—ÃÜ
ýà?+¹P@€E ¾q=槳v20130805_00542_stA#¡Ë<#×
?·gÎûz¤0ÁA#¡Ë?Ð+¥ª¼*v20130807_00779_st  Ksb323@ë˜þ?*Ìñ@€E›•ì=áÎXv20130807_00779_stA$n˜<#×
?¾ºa`k
ªÁA$n˜?Ð+¥ª¼*v20130807_00781_st  Ksb323@ë˜*‡"?3@€E›q>çïv20130807_00781_stA#?}<#×
?²£UÉñ¾ÁA#?}?Ð+¥ª¼*v20130807_00783_st  Ksb323@똩Á?7Ã@€Eš½…>	ªqv20130807_00783_stA%•<#×
?¥üí¨ÁA%•?Ð+¥ª¼*v20130814_00187_st  Ksb323@ë˜à"¹æk?è@€E¡à>&‹v20130814_00187_stA/ÎÙ<#×
?»E­7f$Í¿€A/ÎÙ?à+¥ª¼*v20130814_00189_st  Ksb323@ë˜à—0¹?ê7@€E¡¨Í=áhyCbzFB×
m¾¶E¢E¯$Dú'fD®^v20130814_00189_stA!ë…<#×
?²£UÉñ¾ÁA!ë…?Ð+¥ª¼*v20130814_00191_st  Ksb323@ë˜àššJš?lÊ@€E¡7×=àzÊv20130814_00191_stA#ë…<#×
?¾ºa`k
ªÁA#ë…?Ð+¥ª¼*v20130820_00360_st  Ksb323@뙢ðÃL?¿ð@€E¨{=áê×Cދ-Aép¤4¾Š=qE´üöBMÝ/D­'v20130820_00360_stA#™š<#×
?ÄüFȕQ®ÁA#™š?Ð+¥ª¼*v20130820_00362_st  Ksb323@뙢duö?®ù@€E§€H=³Úüv20130820_00362_stA!ß;<#×
?¥üí¨ÁA!ß;?Ð+¥ª¼*v20130820_00364_st  Ksb323@뙢•'ú?†r@€E§µf=¶v20130820_00364_stA!×
<#×
?¾ºa`k
ªÁA!×
?Ð+¥ª¼*v20130901_00324_st  Ksb323@ë›!¶³JÆ?k£ù@€E¤²=†´üCyi´A£×5¾–‡+E§‹šBSDœD­QPv20130901_00324_stA&\<#×
?ÂâÕ¿/cÁA&\?Ð+¥ª¼*v20130901_00326_st  Ksb323@ë›!¹ýW.?L`·@€E¤(…=nDP@W£Ï@ö¸Rm¾­'hE­Õ…DúãTD­¼‹v20130901_00326_stA&=q<#×
?»E­7f$ÍÁA&=q?Ð+¥ª¼*v20130901_00328_st  Ksb323@ë›!½'Í$?Hf?@€E£˜¤="Hv20130901_00328_stA&Qì<#×
?¹³ƒäÌóyÁA&Qì?Ð+¥ª¼*v20130901_00612_st  Ksb323@ë›$•h2?nå]@€E"a3=ÅOD>º;+@{5¾™‡E"ËÃBOOßD­]qA(9õ<Éu+v20130901_00612_stA&ñª<#×
?¾ºa`k
ªÁA&ñª?Ð+¥ª¼*v20130901_00614_st  Ksb323@ë›$¹yß?z{©@€E" …=º @mŒö@!ë…m¾·KÇEš^=DúØZD­®ÁA&º<¦ôÁv20130901_00614_stA'&é<#×
?·gÎûz¤0¿€A&º?"Þ˜ +¥ª¼*v20130901_00616_st  Ksb323@ë›$-Ü?‰hŠ@€E"q=l@Œj%?Ž{c¾¥`BE—5DAºD®;ÏA'3ã<¡õáv20130901_00616_stA&ÌÍ<#×
?·gÎûz¤0¿€A'3ã?">¼ +¥ª¼*v20130902_00334_st  Ksb323@ë›BN¯57?X©1@€E"n=":x@'U@‹…6¾•E•H=BPñªD­qôA).÷<»ªúv20130902_00334_stA(È´<#×
?·gÎûz¤0ÁA(È´?Ð+¥ª¼*v20130902_00336_st  Ksb323@ë›BRü(?Vïï@€E"%=Øv20130902_00336_stA%<#×
?±ì²ÏôAªÁA%?Ð+¥ª¼*v20130902_00338_st  Ksb323@ë›BUsÕ:?n)^@€E"â="	Yv20130902_00338_stA'?}<#×
?»E­7f$ÍÁA'?}?Ð+¥ª¼*v20130915_00296_st  Ksb323@ëœáp7ÐÒ?T"ˆ@€E†Kš=‰¼üv20130915_00296_stA'V<#×
?¾ºa`k
ªÁA'V?Ð+¥ª¼*v20130915_00298_st  Ksb323@ëœás~Á?@¸¼@€E†{R=°Ùv20130915_00298_stA%C–<#×
?±ì²ÏôAªÁA%C–?Ð+¥ª¼*v20130915_00300_st  Ksb323@ëœáv܀I?UGT@€E†y)=±ÒLv20130915_00300_stA'•<#×
?·gÎûz¤0ÁA'•?Ð+¥ª¼*v20130915_00536_st  Ksb323@ëœãn¥?c
Z@€E€®×=ÍR&@<ŒÁ@"334¾ ÄœE†O×BNùÛD­K¦A+9e<ŇÚv20130915_00536_stA(Àƒ<#×
?¾ºa`k
ªÁA(Àƒ?Ð+¥ª¼*v20130915_00538_st  Ksb323@ëœãqÛ
?S‰@€E€–®=‰È?Ž<I@:=qm¾£SøEƒešDúÜÝD­º^A(:ñ<c†"v20130915_00538_stA'ß;<#×
?¾ºa`k
ªÁA'ß;?Ð+¥ª¼*v20130915_00540_st  Ksb323@ëœãtðb(?VZ1@€E€q¸=f·ov20130915_00540_stA'%<#×
?²£UÉñ¾ÁA'%?Ð+¥ª¼*v20140313_00610_st  Ksb323@ë³LA¾?x÷&@€Etž='žl@ /ï?ë…6¾Ÿ¾wEwÁHBNH´D­Þ˜A>f¬<—OË                  ÀÀøÀÀ€A>f¬?'éù`+¥ª¼*v20140313_00612_st  Ksb323@ë³L''Fi?yëÕ@€Etþ¸=ÛÔ=p"ä?c×
l¾œ(öEvDúÎoD®<9A>qN<]Ä6                  ÀÀøÀÀ€A>qN?‹¸†À+¥ª¼*v20140313_00614_st  Ksb323@ë³L†3?†áƒ@€EuÂ)=ƒøt>
'A?G®b¾¦ffEw/\D^D®%ÓA>4<x                   ÀÀøÀÀ€A>4?D+¥ª¼*v20140325_00387_st  Ksb323@ë´Ê'Yf?&Ó=@€Eœê="¥ @ÊßQ@Z=q6¾|í'Ex{BMó¶D­õqA?^X<ÄÐj                  ÀÀøÀÀ€A?^X?˜š
@+¥ª¼*v20140325_00389_st  Ksb323@ë´Ê•t{¨?%ä@€EœÓ3=®;|>8P@ZáHm¾Ÿ;dE Æ=DúÏ}D®LA?\Ä<…:                  ÀÀøÀÀ€A?\Ä?§@ +¥ª¼*v20140325_00391_st  Ksb323@ë´Ê˜àüÛ?.Êü@€Eu×=´³U=—<@\)c¾™™šEŸ®áDkmD®¢A?à<_2                  ÀÀøÀÀ€A?à?‹æB`+¥ª¼*v20140326_00571_st  Ksb323@ë´ëÇôö¸?§mK@€E–Á)>θ4@•$@$zá6¾n—E—ŒBLožD­ÞoA?pž=3¨ƒ                  ÀÀøÀÀ€A?pž?¦u`+¥ª¼*v20140326_00573_st  Ksb323@ë´ëËq"W?¢<Ú@€E–äÃ>ڒž<ï
@+…l¾p£×E—hDúÊáD®5ªA?"Y<ϯ                  ÀÀøÀÀ€A?"Y?™âµà+¥ª¼*v20140326_00575_st  Ksb323@ë´ëκ-
?‹¡3@€E—\>Ӕ"@º@*=qc¾q©üE–äfD\)D®	üA?Ú<¤Ñ±                  ÀÀøÀÀ€A?Ú?"š6 +¥ª¼*v20140328_00416_st  Ksb323@ëµ+B=ív?PÛô@€E†g¸=šLa=¬ª~?Ï\)5¾—
=EŠvRBNÞ5D­í¢A@Eo<ã$                  ÀÀøÀÀ€A@Eo?'üd€+¥ª¼*v20140328_00418_st  Ksb323@ëµ+Ež~?O"ç@€E†P== Ë$>dÝæ? m¾—
=EˆKšDúͺD®SA?zx<5ͅ                  ÀÀøÀÀ€A?zx?†¹° +¥ª¼*v20140328_00420_st  Ksb323@ëµ+IÊG?d»@€E†š=¿úh?ü|&?ŒÌÍc¾ A‰E‡ŒRD_D®ÅA?—ž<uý²                  ÀÀøÀÀ€A?—ž?Ž¿¶@+¥ª¼*v20140329_00622_st  Ksb323@ëµKÐCdY?\!«@€EpPÍ=u9Ç@Kuž?xQì5¾²-EtÝqBO{D­ÀA?¦Z<b-ã                  ÀÀøÀÀ€A?¦Z?ŒE¼`+¥ª¼*v20140329_00624_st  Ksb323@ëµKӖÛN?'šƒ@€Ep~=T—>R"¾?zál¾²°!EsìDúã…D®7A?pƒ<®Wc                  ÀÀøÀÀ€A?pƒ?•Êì`+¥ª¼*v20140329_00626_st  Ksb323@ëµKÖù‹ó?á@€Eq\=ƒº¬?ni?J=qc¾¶È´EteDbfD®5A?WŽ<ŸF                  ÀÀøÀÀ€A?WŽ?"è +¥ª¼*v20140521_00703_st  Ksb323@ë»åvŸi<?/n¿@€E‡‰ö=ʆí?ö¡~?Ï\)5¾©ûçEŠ>BPàBD­Þ-AF×û<»z]                  ÀÀøÀÀ€AF×û?—oK +¥ª¼*v20140521_00705_st  Ksb323@ë»åyÜ/@?7ôË@€E†àf=""œ@ð?†ffl¾±©üEˆÝÃDúÜ1D®2^AFÙK<ts                  ÀÀøÀÀ€AFÙK?'îŽ`+¥ª¼*v20140521_00707_st  Ksb323@ë»å}#÷×?/"@€E‡B3=Þå@ÐÁ$?s33c¾±©üEˆ4¸Dj°D®-šAF¤<¡J¯                  ÀÀøÀÀ€AF¤?")Uà+¥ª¼*v20140521_00751_st  Ksb323@ë»åÚ
\à?W¼@€E‹×)=¬Ð>—U?±ë…6¾¡G®EŒ\BPPD­ÓdAF!u<௾                  ÀÀøÀÀ€AF!u?œ÷À+¥ª¼*v20140521_00753_st  Ksb323@ë»åÝO[³?X±@€EŒ
=̚=ó·°?…¸m¾£SøEZ¤DúíºD®.úAF¬¾<¥Æ;                  ÀÀøÀÀ€AF¬¾?"¸Ç`+¥ª¼*v20140521_00755_st  Ksb323@ë»åà®Ñ?`v@€Eí=àOô?Û?Tzáb¾¦ffE…D`ÝD®+
AFˆˆ<·z                  ÀÀøÀÀ€AFˆˆ?–áï@+¥ª¼*v20140601_00851_st  Ksb323@ë½F÷ƅ¶?—ú@€EžÅ\=¾À=œø5@Â4¾‰º^EŸä)BQRòD­¤sAHfz<ü@                  ÀÀøÀÀ€AHfz?Ÿˆ@+¥ª¼*v20140601_00853_st  Ksb323@ë½Fû
4?óÚ@€Ežº)=½#H?ˆÊ@"\m¾§ïžE pRDúèœD®ËAG‹£<"'                  ÀÀøÀÀ€AG‹£?'€Dà+¥ª¼*v20140601_00855_st  Ksb323@ë½FþU@#?)öç@€EŸýf=½=Ò½e@#33b¾—
=E¡È)DEÓD®2%AG³¨<˜ñ                  ÀÀøÀÀ€AG³¨?" +¥ª¼*v20140607_00319_st  Ksb323@뾼ōé?˜;æ@€E†hö=—èp@8Ûô?c×
7¾£×
E†BN`BD­àîAI ^=8V                  ÀÀøÀÀ€AI ^?¢§
À+¥ª¼*v20140607_00321_st  Ksb323@ë¾ÀÀ€? ï‰@€E…H=§"x? |U?.{l¾®—Eƒš)DûFD®"‡AH3I=½'                  ÀÀøÀÀ€AH3I? ÷°@+¥ª¼*v20140607_00323_st  Ksb323@ë¾ÃWî~?'¿å@€EƒzÃ=•È@€l›?®c¾¦ffE'~D€¬D®"fAHŒ<ºË@                  ÀÀøÀÀ€AHŒ?—Yh+¥ª¼*v20140617_01310_st  Ksb323@ë¿K3œ$8?ÚRà@€EÃq=Þ?>¦Ø½?4¾¶E¢E¿áBR+D­?ßAK:=G}±                  ÀÀøÀÀ€AK:?¨ï¶ +¥ª¼*v20140617_01312_st  Ksb323@ë¿K6¿á?—7@€EÄÚf=Æ_Ô=™]u?
=ql¾³33EÀÏÃDúë#D­»DAI³Ú<—r                  ÀÀøÀÀ€AI³Ú?'ïî@+¥ª¼*v20140617_01314_st  Ksb323@ë¿K9ð&C?·±@€EÄf3=‹'"?¨¥k?ë…D¾µ?}EÃÌáD)ôD®qAJX½=%çƒ                  ÀÀøÀÀ€AJX½?¤¼ð`+¥ª¼*v20140620_00248_st  Ksb323@ë¿¡½Þ,œ?†,@€E©ÙH=ÓUi?¾éw?ŒÌÍ6¾"›¦E©ÖfBKIºD­ú¨AJ‡Q<á#Û                  ÀÀøÀÀ€AJ‡Q?œ${`+¥ª¼*v20140620_00250_st  Ksb323@ë¿¡Á-0?aß:@€EªS¤=ˆ3ð>¯Dð?záHm¾¥ãTE«(¤Dú®%D®h)AJi<@¦´                  ÀÀøÀÀ€AJi?ˆր+¥ª¼*v20140620_00252_st  Ksb323@ë¿¡ÄÓôß?|Pl@€EªiH=q`p>¾Ë{?
=c¾²-EªÀDRòD­ÂAJ¡™<†Ba                  ÀÀøÀÀ€AJ¡™?ÈL +¥ª¼*v20140622_00746_st  Ksb323@ë¿åBŠC??uí@€EŸ'H=±>à…Ç@'
=8¾¡ÊÁEŸÆ{BUĜD­'²AJ!Y<ÆñJ                  ÀÀøÀÀ€AJ!Y?˜Þ)@+¥ª¼*v20140622_00748_st  Ksb323@ë¿åEølä? c@€EŸÛš=œB <柟?Ó33n¾¤ZE¢Dû¸D­ñšAJ;¹<"Æ4                  ÀÀøÀÀ€AJ;¹?'xƀ+¥ª¼*v20140622_00750_st  Ksb323@ë¿åIdBJ?"Û(@€EŒÃ=Ž³h?ԍ"@1ë…c¾´9XE ,=DdÝD®dAJM7<ÃF                  ÀÀøÀÀ€AJM7?˜`(À+¥ª¼*v20140627_00276_st  Ksb323@ëÀˆÜIÝD?¢G@@€E;ê=ªiˆ?;q‰?B\7¾«E:ÀBR@ƒD­HÝAJo~=ü^                  ÀÀøÀÀ€AJo~?¡‹À+¥ª¼*v20140627_00278_st  Ksb323@ëÀˆß§*&?¦Þ‰@€E;¤=s]ÿ?b™>õm¾²°!E;ó
Dû D­­üAJ½]<À>                  ÀÀøÀÀ€AJ½]?˜'À+¥ª¼*v20140627_00280_st  Ksb323@ëÀˆãÿ?žð@€E=A\=z€>¯?v>Ü(öd¾µÂE=#®DS¦D®sAJËÕ<çË                  ÀÀøÀÀ€AJËÕ?œãY`+¥ª¼*v20140629_00534_st  Ksb323@ëÀÂ÷À–?*Ôp@€E"p3=™U¬?¤ß/?¹™š4¾—PE•ÈÍBQD­¿øAKýã<cº³                  ÀÀøÀÀ€AKýã?ŒwV`+¥ª¼*v20140629_00536_st  Ksb323@ëÀÂú•a?/w¢@€E"ÀÍ=†º|?"À¦?¹™šm¾¯²E–Ò=Dúü1D® îAJüë<UïA                  ÀÀøÀÀ€AJüë?Š½è +¥ª¼*v20140629_00538_st  Ksb323@ëÀÂýÜ^?*¢¡@€E"=¬Öx=—l?ï\)c¾—PE" ¸D_uD®AK¹<³ø                  ÀÀøÀÀ€AK¹?'¶+¥ª¼*v20140701_00253_st  Ksb323@ëÁ¿ñ?'õÇ@€E¡.\=̖I@¯"@õÃ6¾š¬E¦öBR‹DD­â=ALeB<ÉÎ;                  ÀÀøÀÀ€ALeB?™9Ç`+¥ª¼*v20140701_00255_st  Ksb323@ëÁÂ@|r?"_@€E£53=»¼?OÔÉ?ÌÌÍm¾¢MÓE§ŽRDúðBD®;øAKŀ<p(Á                  ÀÀøÀÀ€AKŀ?Ž +¥ª¼*v20140701_00257_st  Ksb323@ëÁÅc¡æ?&Ô&@€E£p{=Ӌé=D?ç®c¾Ÿ¾wE¨C
Dl‹D®'AKîÖ<›s                  ÀÀøÀÀ€AKîÖ?"cN`+¥ª¼*v20140701_00925_st  Ksb323@ëÁâ‰?A< @€E'´{=" @ÆØø@6¾\)E'7qBS¯D­bÉAK"[<•/                  ÀÀøÀÀ€AK"[?'¥áÀ+¥ª¼*v20140701_00927_st  Ksb323@ëÁå˜pO?T/@€E'+
=ˆ£\@Hƒ?}p¤n¾¦ffE'Ô¤Dû7D­¾=AKR<0@ô                  ÀÀøÀÀ€AKR?†€+¥ª¼*v20140701_00929_st  Ksb323@ëÁ镽?C©b@€E'šH=€à >?Š_?£×d¾¥`BEƒO®DBéD®{uAK_5<<~                  ÀÀøÀÀ€AK_5?‡Ãà+¥ª¼*v20140702_01027_st  Ksb323@ëÁ'õ]ê?ce@€E€p=P$H@6!?®{6¾˜"uE€áBTĜD­L1AKËk<£Y                  ÀÀøÀÀ€AKËk?"k À+¥ª¼*v20140702_01029_st  Ksb323@ëÁ'ø·œd?XÜ"@€E€7…=ZWÈ=nÒ¢?n{m¾œ(öE€~¤DûÁD­³+AKdG<#@
                  ÀÀøÀÀ€AKdG?"h +¥ª¼*v20140702_01031_st  Ksb323@ëÁ'ü#qÊ?ZÀ @€E€üÍ=n† >ùŠ? f¾§ïžEŽ)D4¼D®…AK="<~rþ                  ÀÀøÀÀ€AK="?Î_À+¥ª¼*v20140705_00233_st  Ksb323@ëÁ€‹TQ¼?ù<9@€E…4=÷óÏ@©¬h?xQì4¾Ú¬E…t¤BRÔþD®
ÑATãþ>&ä                  ÀÀøÀÀ€ATãþ?Á"Ü€+¥ª¼*v20140707_00971_st  Ksb323@ëÁljg½~?%$ï@€EšÈ…=]¤?U91@g
=7¾uE™ª¤BR¬D­dÅAL=Ð=֎                  ÀÀøÀÀ€AL=Ð? ÑÀ+¥ª¼*v20140707_00973_st  Ksb323@ëÁnjãõ?-ë@€E›ç=='k?¾4>?¹™šn¾"ýôEÞ¤Dúþ5D­ÄJALv=<iæý                  ÀÀøÀÀ€ALv=?<ß +¥ª¼*v20140707_00975_st  Ksb323@ëÁǐÄcG?,)@€EœÌ3="î@>ßq§?±ë…c¾OßE|D.áD®w\AL9€<M^€                  ÀÀøÀÀ€AL9€?‰«Ð+¥ª¼*v20140809_00643_st  Ksb323@ëÅåtGN?b&œ@€EŠ=x)                   ÀÀøÀÀ€Àø+¥ª¼*v20140809_00645_st  Ksb323@ëÅåwié~?]ß.@€EŠš=´¡¨@]?Ž{l¾–EŠRDûD­­yAO—x<†FX                  ÀÀøÀÀ€AO—x?ÈË+¥ª¼*v20140809_00647_st  Ksb323@ëÅåzŒ˜Õ?XÙ@€EŠj=ˆ[?k"1?s33c¾‹Æ¨EŠ
DrwD®g;AO',<…Q                  ÀÀøÀÀ€AO',?ª1 +¥ª¼*v20140927_00146_st  Ksb323@ëÌ}‰H?-zŒ@€E—"=ªÚ©?7>k?ºáH4¾~ùÛE–­×BTÑìD­U?AUt)<¦_?                  ÀÀøÀÀ€AUt)?"Ëçà+¥ª¼*v20140927_00148_st  Ksb323@ëÌ'[O?.cš@€E—tš=¯o¤?ìòn?™™šl¾ A‰E˜*ÍDúüÕD­­yATÌú<e—                  ÀÀøÀÀ€ATÌú?Œ²áÀ+¥ª¼*v20140927_00150_st  Ksb323@ë̇D!Ã?B	2@€E—·
=±¥È?Åp?ž¸Rd¾"t¼E—HD]ºD®guATÉM<j‰'                  ÀÀøÀÀ€ATÉM?Q0@+¥ª¼*v20140927_00290_st  Ksb323@ëÌ ÿ>?=ä@€E¢£×=åŒS@Š/?Ýp¤4¾D›¦E ºBP¬D­;®ATÏÒ<§<u                  ÀÀøÀÀ€ATÏÒ?"玠+¥ª¼*v20140927_00292_st  Ksb323@ëÌ&žõÏ?DvW@€E¢y>
Ñ"?h'²?—
=l¾m'hE w3DúéD­ž%AT:³<hì›                  ÀÀøÀÀ€AT:³?"`+¥ª¼*v20140927_00294_st  Ksb323@ëÌ+Ðx~?S¶@€E¢š>\?ÃÊ@?n{c¾hr°E¡%×D`¼D®]yAU^<"A@                  ÀÀøÀÀ€AU^?'h(+¥ª¼*v20150704_00358_st  Ksb323@ëïË™Ù?Pªq@€EoUH=–û´?ÆzL@¸4¾"ýôEqÓ×BQLÍD­›\AEŒ=؈                  ÀÀøÀÀ€AEŒ?» +¥ª¼*v20150704_00360_st  Ksb323@ëïÎz±ø?N"À@€EnN{=ºJø?"6@ë…m¾Ÿ;dEnÒfDúÙHD­çLA] =Çî                  ÀÀøÀÀ€A] ?¸ýà+¥ª¼*v20150704_00362_st  Ksb323@ëïÑ÷,?RžÃ@€Enp=‡ö@ßJ@õÃc¾šŸ¾Ep˜¤DM`D®D1A'i=´‡                  ÀÀøÀÀ€A'i?¶ãà+¥ª¼*v20150706_00127_st  Ksb323@ëïIYÉå½?§PÄ@€E–ö=Q                   ÀÀøÀÀ€Àø+¥ª¼*v20150706_00129_st  Ksb323@ëïI][9?ªÚµ@€E"Ë='|T@R?ÌÌÍm¾³33E"®DúùìD­€9A€±>‰éj                  ÀÀøÀÀ€A€±?Ñ=-@+¥ª¼*v20150706_00131_st  Ksb323@ëïI`»A?¥½)@€E"D¸=h                  ÀÀøÀÀ€Àø+¥ª¼*v20150722_00943_st  Ksb323@ëñH™1±?ëÌ@€EZ×=Ñ·@ƒ?\7¾©xÕEhBJÞ5D­4îA}úb=öÉv                  ÀÀøÀÀ€A}úb?¾Ù.À+¥ª¼*v20150722_00945_st  Ksb323@ëñHœT.«?'…¼@€E×=äü?Q¿?ï\)m¾­VEŽîDú²°D­®VA€6.>41Ö                  ÀÀøÀÀ€A€6.?Ɔ:À+¥ª¼*v20150722_00947_st  Ksb323@ëñHŸ"s?Öß'@€E~=«ÙÀ                  ÀÀøÀÀ€Àø+¥ª¼*v20150816_00646_st  Ksb323@ëôe ä›?ʹ]@€EfÚR=Š±ø                  ÀÀøÀÀ€Àø+¥ª¼*v20150816_00648_st  Ksb323@ëôe#îÓ?éWk@€Ee()=i%@                  ÀÀøÀÀ€Àø+¥ª¼*v20150818_00451_st  Ksb323@ëô¥ó­Ò?™ËÂ@€EœÙ=€ºx@ƒÿ¢@G®5¾—PEœ[šBQž¸D­–A'
ï>'PD                  ÀÀøÀÀ€A'
ï?Ò*€+¥ª¼*v20150818_00453_st  Ksb323@ëô¥ö™Nñ?"þ&@€Ez=U™P                  ÀÀøÀÀ€Àø+¥ª¼*v20150818_00455_st  Ksb323@ëô¥ù"eÖ?‰Ø;@€Ež\=x x?Շ?ç®c¾–‡+El¸D4sD®"åAƒ;ø>_                  ÀÀøÀÀ€Aƒ;ø?Ëð  +¥ª¼*v20150827_00056_st  Ksb323@ëõÀ	ڏ-?=7d@€EÄ3=ñ'ë@ð8@ë…l¾ß;EÄE3B½-'D®ëuA'H>	Æÿ                  ÀÀøÀÀ€A'H?Á8ßà+¥ª¼*v20150827_00058_st  Ksb323@ëõÀ
p?>\b@€EÄ0ö=͚f?`@8Qìn¾²-EÅQ
Dÿ‰HD¯t¤A'†¸>or                  ÀÀøÀÀ€A'†¸?ÃMî@+¥ª¼*v20150827_00060_st  Ksb323@ëõÀ)"¹?Y‡%@€EÄ¡=ûpº@t~Æ@!ë…d¾©ûçEÆáD†HJD¯Ô1A'>¨>7_©                  ÀÀøÀÀ€A'>¨?Æëõ +¥ª¼*v20150906_00507_st  Ksb323@ë÷ä3ë?¸zÙ@€E›¿á=À                   ÀÀøÀÀ€Àø+¥ª¼*v20150906_00509_st  Ksb323@ë÷æÑÖL?ôÆ8@€E›´==€v                  ÀÀøÀÀ€Àø+¥ª¼*v20150906_00511_st  Ksb323@ë÷é'ëW?ÏéÝ@€E›"×=´	H                  ÀÀøÀÀ€Àø+¥ª¼*v20150910_00196_st  Ksb323@ë÷ŒL¿v?Nú²@€Eˆó×=¡ˆø@^ì@zá6¾'n˜EˆÿÃBV†%D­n¸A"$*><"8                  ÀÀøÀÀ€A"$*?DŽG+¥ª¼*v20150910_00198_st  Ksb323@ë÷JÛÆ?C°~@€Eˆµ¸=†,´?zV?úáHm¾§ïžE‡ùHDúD®dAƒ)W=ÔŠ                  ÀÀøÀÀ€Aƒ)W?ºÑ@+¥ª¼*v20150910_00200_st  Ksb323@ë÷'c"à?F8Ï@€Eˆ¾=š®<=_|@%¸b¾ A‰Eˆu×D<¬D®{DA"2)>/,                  ÀÀøÀÀ€A"2)?Àå€+¥ª¼*v20160713_00244_st  Ksb323@ìâuûiî?2ü@€Efgq=¡
˜                  ÀÀøÀÀ€Àø+¥ª¼*v20160713_00246_st  Ksb323@ìâyMXù?+sw@€EfrÍ=¬XP                  ÀÀøÀÀ€Àø+¥ª¼*v20160713_00248_st  Ksb323@ìâ|µ2Q?(GØ@€Ef€ö=›²è                  ÀÀøÀÀ€Àø+¥ª¼*v20170620_01115_st  Ksb323@ìHªkm6?sp–@€E•Áf=°êd                  ÀÀøÀÀ€Àø+¥ª¼*v20170620_01117_st  Ksb323@ìHªûÀU?Î2@€E•£=x                  ÀÀøÀÀ€Àø+¥ª¼*v20170620_01119_st  Ksb323@ìHª‰þ? dè@€E•Èì=]Á                  ÀÀøÀÀ€Àø+¥ª¼*v20170628_01305_st  Ksb323@ìI©ˆ~¯?"l½@€E€ª3>C£                  ÀÀøÀÀ€Àø+¥ª¼*v20170628_01307_st  Ksb323@ìI©‹‰ %?–ú¨@€E€Ú=U1                  ÀÀøÀÀ€Àø+¥ª¼*v20170628_01309_st  Ksb323@ìI©Ž'Å??¸ýA@€E8¸=·F                  ÀÀøÀÀ€Àø+¥ª¼*v20180430_00367_st  Ksb323@ìoì5Vù?"RÓ@€EèÉ=ž˜<                  ÀÀøÀÀ€Àø+¥ª¼*v20180430_00369_st  Ksb323@ìoì8C"S?>H@€EéNH=ýë±                  ÀÀøÀÀ€Àø+¥ª¼*v20180430_00371_st  Ksb323@ìoì;o?1ä€@€Eéq==¬¸                  ÀÀøÀÀ€Àø+¥ª¼*v20180524_01435_st  Ksb323@ìrëŽÀì?#–³@€E²J\=«˜                  ÀÀøÀÀ€Àø+¥ª¼*v20180524_01437_st  Ksb323@ìr둄LU?ë§@€E±³¤=¥ì"                  ÀÀøÀÀ€Àø+¥ª¼*v20180524_01439_st  Ksb323@ìrë"9h,?`R@€E±Á=¯+8                  ÀÀøÀÀ€Àø+¥ª¼*v20180524_01483_st  Ksb323@ìrëñmëì?%!3@€E°W=£Ãð                  ÀÀøÀÀ€Àø+¥ª¼*v20180524_01485_st  Ksb323@ìrëõ'):?'_¹@€E°¿{=§é8                  ÀÀøÀÀ€Àø+¥ª¼*v20180524_01487_st  Ksb323@ìrëøÛÆ?ã@€E°Õ®=Â<\                  ÀÀøÀÀ€Àø+¥ª¼*v20180802_00259_st  Ksb323@ì{¡+—bÞ?SÒ;@€E¤rf=ôp                  ÀÀøÀÀ€Àø+¥ª¼*v20180802_00261_st  Ksb323@ì{¡.[ô?B¤Ö@€E¤Â==°<Ñ                  ÀÀøÀÀ€Àø+¥ª¼*v20180802_00263_st  Ksb323@ì{¡1dÑç?HC[@€E¤_¤=¨¸                  ÀÀøÀÀ€Àø+¥ª¼*v20180809_00115_st  Ksb323@ì|€ëÙWu?
[ý@€E¨é)=ô–F                  ÀÀøÀÀ€Àø+¥ª¼*v20180809_00117_st  Ksb323@ì|€îû@(?Wt@€E¨Ûö>ë                  ÀÀøÀÀ€Àø+¥ª¼*v20180809_00119_st  Ksb323@ì|€ñöAæ?~×@€E¨¡>¶'                  ÀÀøÀÀ€Àø+¥ª¼*v20180816_00099_st  Ksb323@ì}`mÐó£?V)@€E…>H>]¨                  ÀÀøÀÀ€Àø+¥ª¼*v20180816_00101_st  Ksb323@ì}`pãýì?ܛ@€E…`f>/8à                  ÀÀøÀÀ€Àø+¥ª¼*v20180816_00103_st  Ksb323@ì}`t Hu?@€E…s{>(M_                  ÀÀøÀÀ€Àø+¥ª¼*v20180818_00051_st  Ksb323@ì}ŸÑ<ãá?-ñ@€E"Üö=ñºÞ                  ÀÀøÀÀ€Àø+¥ª¼*v20180818_00053_st  Ksb323@ì}ŸÔTe³?3‰N@€E"ޏ=ác                  ÀÀøÀÀ€Àø+¥ª¼*v20180818_00055_st  Ksb323@ì}Ÿ×f‰!?&«¹@€E"°Ã=Á¤g                  ÀÀøÀÀ€Àø+¥ª¼*v20180828_00295_st  Ksb323@ì~ᨰ"r?\°@€E'©Ã=·,œ                  ÀÀøÀÀ€Àø+¥ª¼*v20180828_00297_st  Ksb323@ì~᫹ר?!]C@€E'R=äé>                  ÀÀøÀÀ€Àø+¥ª¼*v20180828_00299_st  Ksb323@ì~á®åeö?))'@€E'2á=¿Ø                  ÀÀøÀÀ€Àø+¥ª¼*v20180901_00343_st  Ksb323@ìbûÓv?>ïp@€E`–Í=ºÇ¼                  ÀÀøÀÀ€Àø+¥ª¼*v20180901_00345_st  Ksb323@ìb?;.ˆ@€E`n¸=ª                   ÀÀøÀÀ€Àø+¥ª¼*v20180901_00347_st  Ksb323@ìb/Ú8?J
]@€Ea'ì=•àd                  ÀÀøÀÀ€Àø+¥ª¼*v20190814_00715_st  Ksb323@ìªÆy@X`?gXJ@€E¸m3=І¾                  ÀÀøÀÀ€Àø+¥ª¼*v20190814_00717_st  Ksb323@ìªÆ|Dd?Yß<@€E·dá=ÁûŒ                  ÀÀøÀÀ€Àø+¥ª¼*v20190814_00719_st  Ksb323@ìªÆ~ù$š?nm@€Eµ…×=–§œ                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_201_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2681 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:24
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="1386">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:14">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                 1386 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:24' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             T§¶Pv20100411_00950_st  Ksb308@ëJËó3?v°@€E†~H=î­c=ªö? i¾§ïžEˆD{D—@ƒCFüîAn®<Ûòa                  ÀÀøÀÀ€An®?›~L T§¶Pv20100411_00952_st  Ksb308@ëJ OUÔ?º @€E†\)=¬^<>'¢Â?ôzád¾—PEˆ]…CmþCDs3An]€=.]_                  ÀÀøÀÀ€An]€?¥Ë«àT§¶Pv20101023_00121_st  Ksb308@ë ±© £?…©Ñ@€E·ˆ3>ºL?uQ§?µÂf¾'\E¸[®Crœ¬C&†¨AqdŠ=FÉé                  ÀÀøÀÀ€AqdŠ?¨Ù= T§¶Pv20101027_00114_st  Ksb308@ë D@§?w¶@€Eªp)=Š;?²ã?™™šk¾¶E¢E«D—L)C&M'Ao¸0=vȶ                  ÀÀøÀÀ€Ao¸0?®ÙÀT§¶Pv20101027_00116_st  Ksb308@ë HQÓ?'n@€EªD¸=½h>ð]?ª=qg¾©xÕE«C×Cq¸RC%þúAq"=ˆå'                  ÀÀøÀÀ€Aq"?±¤àT§¶Pv20110804_00641_st  Ksb308@ë<E8tf?AÉ@€E›*\=™€>xћ?ˆõÃk¾¼jEššD—±üC+	ºAo¸Š<Ú í                  ÀÀøÀÀ€Ao¸Š?›D T§¶Pv20110804_00643_st  Ksb308@ë<E•Æ{?DÉÕ@€E›sá=õÍ ?š»?Ã×
h¾¯ EšG×Ct­ÓC$-'AnˆÜ=B+                  ÀÀøÀÀ€AnˆÜ?£ˆE`T§¶Pv20110805_00809_st  Ksb308@ë<gc¡/?EüJ@€E¥<=Ñ·?=J?¥¸I¾¡ÊÁE¤í×D—–C*ÒòAoçú=%d&                  ÀÀøÀÀ€Aoçú?¤¬"ÀT§¶Pv20110805_00811_st  Ksb308@ë<gfÜ÷?L˜ƒ@€E¥=çU>sw2?"33g¾°£×E¥*{CuéC#¥ãAnåS=°®                  ÀÀøÀÀ€AnåS? ÀT§¶Pv20110821_00764_st  Ksb308@ë>cÜa4£?zÕ/@€Exá=–²¸>̈[?×
=4¾±&éEváCŠÑHEÎúAm­È=Œ¬!                  ÀÀøÀÀ€Am­È?±•" T§¶Pv20110821_00766_st  Ksb308@ë>cßÙtP?y²ƒ@€Ex[\=`|`?'«'?˅3¾­VEv${DœåE"ôAo¥½=ƒ¼                  ÀÀøÀÀ€Ao¥½?°w€àT§¶Pv20110821_00768_st  Ksb308@ë>cãxz»?s‰?@€Exš=‡Z¸>rÓT?aG®l¾®—Ev8{D›w3CAmåÒ=…G                  ÀÀøÀÀ€AmåÒ? ð¨àT§¶Pv20110821_00770_st  Ksb308@ë>cçÏo?Í†@€Exfö=²4 >"¸S?—
=b¾®{EwtöCŠz C^Ap|i=i[                  ÀÀøÀÀ€Ap|i?­#ë`T§¶Pv20110830_00591_st  Ksb308@ë?"+?
Ý?"2§@€E±}H=¦†¼>ùþú?·
=l¾ ÄœE±TD—§;C*ÍAo´=Ï                  ÀÀøÀÀ€Ao´?¢áT§¶Pv20110830_00593_st  Ksb308@ë?".¡
V?LV@€E±š=¿Ý?«`b@$záO¾©xÕE±wìCt¦fC$aËAn¹f=ƒž\                  ÀÀøÀÀ€An¹f?°sˀT§¶Pv20110923_00303_st  Ksb308@ëB}}Ê?T›Œ@€EªÆ>f2þ@4å?p£×4¾ˆ1'Eª\C‰ä¼EùßAmì<Ãy©                  ÀÀøÀÀ€Amì?˜o5 T§¶Pv20110923_00305_st  Ksb308@ëB€ä̞?Rü›@€E«R>W0Š?LŠ?ð£×3¾Š=qE©Ž)D›áPE·–AoyR=RûT                  ÀÀøÀÀ€AoyR?ª_j€T§¶Pv20110923_00307_st  Ksb308@ëB"¯¹?\Dp@€EªÚ>\ò>ݽ¸?ƒ×
l¾/E©ž{D›MÃC¤Aoy'<å'n                  ÀÀøÀÀ€Aoy'?œ²MÀT§¶Pv20110923_00309_st  Ksb308@ëB‡QӇ?S%w@€Eª¾×>DÓá>RN¾?¯\)e¾˜bEªw\CˆóC£TAn™ã=Il                  ÀÀøÀÀ€An™ã?£É-€T§¶Pv20110925_00601_st  Ksb308@ëBÂÆÄdô?"Ï@€EÃ=¬~´>"CÕ?±ë…4¾™‡EÂC3CŠHsEù¢AqKZ=Òv¾                  ÀÀøÀÀ€AqKZ?ºN×ÀT§¶Pv20110925_00603_st  Ksb308@ëBÂÉþ×?•¿S@€EÄÃ=ÙóéA€C@®3¾¹Û#EÃë×D›½yEµAra&>qÿ                  ÀÀøÀÀ€Ara&?Ãn?àT§¶Pv20110925_00605_st  Ksb308@ëBÂÍ"¢í?š'@€EÄîö=¨ |@3ßc?ÁG®l¾±&éEÄ[D›FVC
RAsÊû>ÅÄ                  ÀÀøÀÀ€AsÊû?Âx¸€T§¶Pv20110925_00607_st  Ksb308@ëBÂÐE˜?£TÉ@€EÅEÃ=jp@?«7T?Ê=qf¾Æ§ðEıìC‰j=C'-Apó¿>ù                  ÀÀøÀÀ€Apó¿?£ T§¶Pv20110930_00235_st  Ksb308@ëC`ÿùdÛ?Tj,@€E©t=Ó?I?,@â?p¤d¾¦ffE©%
D—›TC*OßAol¯<ýCŠ                  ÀÀøÀÀ€Aol¯?Ÿ¨q@T§¶Pv20110930_00237_st  Ksb308@ëCa†R?D˜f@€E©Ì==Üú1>'­?®{h¾ ÄœE©qCu…C$ŒAoh=‡                  ÀÀøÀÀ€Aoh? °â T§¶Pv20120325_00427_st  Ksb308@ëYŠ}u¦ö?	ÕB@€E‰ö>v¤?n 
?•Âb¾­VE†­ìD—ÊúC)¥ãAn€ <êÜø                  ÀÀøÀÀ€An€ ?[ŸT§¶Pv20120325_00429_st  Ksb308@ëYŠ€Õ'?
Y+@€Eˆ¿=äiX?oÜ?ٙše¾œ¬E†_ìCrç®C+ÆéAo-=:yV                  ÀÀøÀÀ€Ao-?§O*ÀT§¶Pv20120408_00091_st  Ksb308@ë[H"Ѷ?S̃@€EÒ¯á=®äl@
F?¸Qì2¾ª~úEÓšC‰Ÿ}E?¦As>×=W                  ÀÀøÀÀ€As>×?ªãT§¶Pv20120408_00093_st  Ksb308@ë[HËxd?`@€EÒ¥¤=ÓGw@Og¢?¹™š1¾¦éyEÑùHD›­ËE¸Ap#§=R×                   ÀÀøÀÀ€Ap#§?ªZôT§¶Pv20120408_00095_st  Ksb308@ë[HpÎÊ?V`#@€EÒY{=|f>«"?½p¤l¾»dZEÑÿHD›ÄÕC
Ÿ¾Ao"=MúH                  ÀÀøÀÀ€Ao"?©¿IT§¶Pv20120408_00097_st  Ksb308@ë[H ÃÄæ?Lx'@€EÒ¦¤=ËÀ€?"ß?…¸d¾¹XEÒ*ÍC‰jC
G®Ao'7=äF                  ÀÀøÀÀ€Ao'7?¡ˆÀT§¶Pv20120426_00243_st  Ksb308@ë]ˆ‰sœ/?А@€E|Rá>
׺?©*-?ƒ×
c¾ˆ1'Ez'\Cˆ !CŠApý[>`i÷                  ÀÀøÀÀ€Apý[?Ì
>àT§¶Pv20120515_00527_st  Ksb308@ë_êª?f?ŠˆÍ@€EyVR=rËà=hàK?Ž{4¾ºáHEy«×C‰ˆöE¤AmBH=e]â                  ÀÀøÀÀ€AmBH?¬«¼@T§¶Pv20120515_00529_st  Ksb308@ë_ê®B}Ô?µG@€Eyk='\Ì?{?ÈõÃ3¾° ÅEy]HD›¹EÞAn‰¸=áJG                  ÀÀøÀÀ€An‰¸?¼)HàT§¶Pv20120515_00531_st  Ksb308@ë_격]?•˜f@€E{¢¸=œT?̶]?ÁG®k¾ã×
E|öD›^-C†¨Aq`²=ƛÎ                  ÀÀøÀÀ€Aq`²?¸ÓyÀT§¶Pv20120515_00533_st  Ksb308@ë_궾?s^Â@€E{Pá=¨T?òd??°£×e¾®{E{½ìCˆ¦FC	ÌÍAoÂo=iç                  ÀÀøÀÀ€AoÂo?­"¼àT§¶Pv20120521_00755_st  Ksb308@ë`©ó½?d
Ç@€E‰GÃ=|—p>3âw?Ÿ4¾´¼jE‰;C‰OžE!ãAojŠ=x5Á                  ÀÀøÀÀ€AojŠ?¯¸ T§¶Pv20120521_00757_st  Ksb308@ë`©÷ŸŽ¦?mx¹@€E‰9¸=†"?Ÿ™?¼(ö3¾¿|îEˆñHD›Ã
EáDAo>˜=FÆò                  ÀÀøÀÀ€Ao>˜?¨ØÞ@T§¶Pv20120521_00759_st  Ksb308@ë`©ûè30?NkÚ@€Eˆ…=›À\>šë?Tzál¾¯ E‡eìD›dZC?}Ao@4<âÝ9                  ÀÀøÀÀ€Ao@4?œ[§ T§¶Pv20120521_00761_st  Ksb308@ë`©ÿ¿m¿?\@@€EˆY)=Yçˆ?#_0?ª=qd¾Ç®EˆV¸Cˆÿ}C	U?Aoè=¡‰                  ÀÀøÀÀ€Aoè?°41 T§¶Pv20120521_00851_st  Ksb308@ë`«zÜÀ?B®[@€E•Ô=ˆ"ì?›Á·?¼(ö4¾¥ãTE–3C‰}EAoeÔ=-‹                  ÀÀøÀÀ€AoeÔ?¥£1`T§¶Pv20120521_00853_st  Ksb308@ë`«h²Ç?i.ó@€E–="_€@…Vô?·
=3¾¥`BE•á…D›½`Eæ!AmË,=Iæ¹                  ÀÀøÀÀ€AmË,?©<× T§¶Pv20120521_00855_st  Ksb308@ë`«l]?ß9@€E–dR=¬ÉX?¾ÂE?œ(öj¾´9XE•Ð{D›QC
žúAp>=Áúè                  ÀÀøÀÀ€Ap>?¸?]T§¶Pv20120521_00857_st  Ksb308@ë`«VGµ?tœû@€E–aH=·l¬?#xv?}p¤d¾¹XE•×Cˆ–‡C	¾¸An1Z=&Õ                  ÀÀøÀÀ€An1Z?¤Ú¢ T§¶Pv20120521_00947_st  Ksb308@ë`«ê§'?K%k@€E™lH=•+È?#àd?ٙš4¾°£×EšZÍCˆäZEÇAnØ{=7µ¤                  ÀÀøÀÀ€AnØ{?¦ö´€T§¶Pv20120521_00949_st  Ksb308@ë`«înÃ,?Hü¤@€E™\=Â8Ð?å±?£×
3¾™‡E˜¦=D››Eä¸AnKÜ=À{                  ÀÀøÀÀ€AnKÜ? x`T§¶Pv20120521_00951_st  Ksb308@ë`«ò[W?4Ó7@€E˜b¸=³WÄ>=ç?«…j¾·ÎÙE—Ö{D›CðC
­ÓAnɀ=8Í                  ÀÀøÀÀ€Anɀ?¢§ T§¶Pv20120521_00953_st  Ksb308@ë`«ö0©?G¯'@€E™.¤=ŠÞ?d,d?Ž{d¾¤Ý/E™¸Cˆ7
C	ªÁAoq ="À                  ÀÀøÀÀ€Aoq ?¡˜T§¶Pv20120526_00515_st  Ksb308@ëaFö¼¡?.Nö@€E‹VH=íu@i)ç@
p¤4¾–EŒ®CŠ-²EÁAn<Ó=,&?                  ÀÀøÀÀ€An<Ó?¥"ÇàT§¶Pv20120526_00517_st  Ksb308@ëaFú·vy?+)@€EŠí{=ûšT?›°ì?ñë…2¾¢ÐåE‹ðD›ì¬EëAn{=Qø                  ÀÀøÀÀ€An{?£j?T§¶Pv20120526_00519_st  Ksb308@ëaFþÜt5?5@€EŠ–ö=óáå>àlJ?æffW¾®{E‹áìD› 1Cø"Ao7=ߨ                  ÀÀøÀÀ€Ao7?¡õT§¶Pv20120526_00521_st  Ksb308@ëaGìžÏ?.gÇ@€EŠ:)=Á'…=ô ç?ºáHd¾©ûçEŒaHC‰®¸C	ÑìAo…:<灚                  ÀÀøÀÀ€Ao…:?œð3@T§¶Pv20120528_00267_st  Ksb308@ëa†iÔ¯ð?¹,ÿ@€Eµ>'`a?.†®?˅5¾·KÇE¶RC‰Í'E'Ao'Þ>:í                  ÀÀøÀÀ€Ao'Þ?ÇOý T§¶Pv20120528_00271_st  Ksb308@ëa†q³Œ	?Æ­Ð@€E·C¸=þ'                  ÀÀøÀÀ€ÀøT§¶Pv20120528_00273_st  Ksb308@ëa†u¾ùP?½Y@€E¸=™ì°?Žu@?³33d¾ÍOßE¹‰HC‰ßCl‹An"õ>5½²                  ÀÀøÀÀ€An"õ?Æ·¶@T§¶Pv20120607_00186_st  Ksb308@ëbÃA:‡æ?3¨œ@€EŽë==¶?Júø?¹™š3¾–EŽ3C‰>˜EQ3Ao%G=ÆÙ                  ÀÀøÀÀ€Ao%G?£¸Û T§¶Pv20120607_00188_st  Ksb308@ëbÃDŸÇ†?>m@€EŒ£\=ô¸?³¸Q?ØQì4¾°£×EŠ·
D›¨ÍEAnóâ=$½                  ÀÀøÀÀ€Anóâ?¤—¡ÀT§¶Pv20120607_00190_st  Ksb308@ëbÃHi{D?Dz@€E‹p=ÜÑ?Ÿ—?p¤M¾§ïžEŠ¡
D›ŒsCBAnØ=ÿ2                  ÀÀøÀÀ€AnØ?£?æ@T§¶Pv20120607_00192_st  Ksb308@ëbÃKÔD:?=â@€E‹¤Í=ãÿ=q"Ö?½p¤e¾¢MÓE‹T)Cˆ<îC
<îAo8+=8
                  ÀÀøÀÀ€Ao8+?£§@T§¶Pv20120609_00444_st  Ksb308@ëcšÞMS?do@€E{>=°\|@l‰#?±ë…3¾«…Ew¹C‰ÂE6fAs÷¯=aÕù                  ÀÀøÀÀ€As÷¯?¬:¿ T§¶Pv20120609_00446_st  Ksb308@ëcž¬h~?XSi@€E}zÍ=›÷@z{"?Ñë…1¾›"ÑEzh{D›ªFEAmæ=;                  ÀÀøÀÀ€Amæ?§`ÃT§¶Pv20120609_00448_st  Ksb308@ëc¢˜0c?F×ï@€E1Ã=Åel>jœc?·
=g¾Æ§ðE}9HD›'éCÜ)Ar5=`»£                  ÀÀøÀÀ€Ar5?¬t`T§¶Pv20120609_00450_st  Ksb308@ëc¦–ÒÀ?*CŠ@€Ey#\=®\@¯¥?®{d¾©xÕEx7×CˆðC
׍Apþ×=):S                  ÀÀøÀÀ€Apþ×?¥'J`T§¶Pv20120610_00248_st  Ksb308@ëc$–²"!?@Ef@€E‹3>&\?Ю?Ÿ2¾Ÿ¾wEŽ!…C‰5E@Ane=\                  ÀÀøÀÀ€Ane?£À€T§¶Pv20120610_00250_st  Ksb308@ëc$šU‹ù?(?@€Eq=à7þ?SÀ?°£×1¾¢ÐåED›©XEãAo{î=DÙ                  ÀÀøÀÀ€Ao{î? h› T§¶Pv20120610_00252_st  Ksb308@ëc$žQ¤¸?,•@€E'¹á=ÖKó>®Á?Ÿl¾Á‰7E'\D›–CݲAoC=78                  ÀÀøÀÀ€AoC?¦ç@T§¶Pv20120610_00254_st  Ksb308@ëc$¢>q?H,©@€E"&
>?ã*>,[…?¡G®c¾¸ÔþE'Ó
CˆWCƒ–AoPN<þÒ\                  ÀÀøÀÀ€AoPN?ŸÚK€T§¶Pv20120610_00296_st  Ksb308@ëc$þ¼£à?8-‹@€E‹ˆ=Âßä>Tšî?î{5¾§l‹E‰éšCˆû…E;ÏAnµ*=D6¶                  ÀÀøÀÀ€Anµ*?¨†ÖÀT§¶Pv20120610_00298_st  Ksb308@ëc%ŽDý?:@€E‹+Ã=Öeû?^ò?\)2¾®{E‰}šD›«\EÿyAn—¯<Þjë                  ÀÀøÀÀ€An—¯?›Í]`T§¶Pv20120610_00300_st  Ksb308@ëc%zž?9ìD@€E‹‹>.¯×@œ?®{j¾ÒñªE‰ëD›zCAn¹=áZ                  ÀÀøÀÀ€An¹?¢+@T§¶Pv20120610_00302_st  Ksb308@ëc%
I)À?,½@€E‹ƒ)=¥³ ?]¥8?}p¤d¾¬1E‰'CˆbNC`Ao=<Օé                  ÀÀøÀÀ€Ao=?š²½ T§¶Pv20120611_00260_st  Ksb308@ëcB#]íò?À'û@€EŽ•\>Œ%s                  ÀÀøÀÀ€ÀøT§¶Pv20120611_00262_st  Ksb308@ëcB&Ì,¿?°½l@€EŽm¸>zòö                  ÀÀøÀÀ€ÀøT§¶Pv20120611_00264_st  Ksb308@ëcB*"Af?µPL@€EŽ>
>žlN?±:#?ŒÌÍl¾¬‹DEŒÍD›£CÐåAnªƒ>Tµ                  ÀÀøÀÀ€Anªƒ?Áj– T§¶Pv20120611_00266_st  Ksb308@ëcB-ý´v?ħ@€EŽ‹\>›šM?Æ»²?Ž{d¾'ë…EŒG×C‰(sC
AtÙý>-ëÝ                  ÀÀøÀÀ€AtÙý?Ž{ T§¶Pv20120611_00344_st  Ksb308@ëcCkõq?!Àe@€E…=é­§>‹­z?ØQì2¾³¶FE"´ÍC‰ÑETfAmBÖ=                   ÀÀøÀÀ€AmBÖ?¤àT§¶Pv20120611_00346_st  Ksb308@ëcCn€º?!–ä@€E…wá=¸¡`?-5?áG®3¾°£×E"báD›¨ZEAm³ø=,ï                  ÀÀøÀÀ€Am³ø?¥€}àT§¶Pv20120611_00348_st  Ksb308@ëcCr5â?0i˜@€E… ==䨅?^x? j¾³¶FE"Ž)D›ŠfC±ìAn2<ë/§                  ÀÀøÀÀ€An2?eôàT§¶Pv20120611_00350_st  Ksb308@ëcCu‰Ij?u&@€E… {=¨×p;ó¡?ª=qd¾È´9E""3Cˆ‡ÏCÆ%AnÎ8<ös×                  ÀÀøÀÀ€AnÎ8?žÎzàT§¶Pv20120612_00133_st  Ksb308@ëcb²qòŒ?âdª@€E¡C=Ï#Ú                  ÀÀøÀÀ€ÀøT§¶Pv20120612_00135_st  Ksb308@ëcb¶œF?çæ£@€E Þö=ôè¿                  ÀÀøÀÀ€ÀøT§¶Pv20120612_00137_st  Ksb308@ëcb¹âD-?ýV@€Ežì=×lc                  ÀÀøÀÀ€ÀøT§¶Pv20120612_00325_st  Ksb308@ëcdmÒ¥?Q@€E''×=že>›~?fff3¾«E'¤CŠåE#?Amæü<þ×ß                  ÀÀøÀÀ€Amæü?ŸÚûàT§¶Pv20120612_00327_st  Ksb308@ëcdqœ?[È@€EƒN=›äX>'Ér?°£×3¾§ïžE'qD›ïÇEö¨Am×A=#Iä                  ÀÀøÀÀ€Am×A?¤i<€T§¶Pv20120612_00329_st  Ksb308@ëcduxâ?[^@€EƒŒ×=—bÄ?|É?£×
m¾ÀƒE'®¤D›ªVCS3AoÿÞ=¥ô                  ÀÀøÀÀ€AoÿÞ?¢ô¾€T§¶Pv20120612_00331_st  Ksb308@ëcdyu]?LÀY@€Eƒ)=$?»ì±?¥¸S¾¯ E'˜C‰£C	Ç+Anèw=7×ü                  ÀÀøÀÀ€Anèw?¦úÿ€T§¶Pv20120614_00171_st  Ksb308@ëc¢¢Ž	î?LÀ<@€E™sq=ªñ€=A*?õ3¾¡ÊÁE˜»ìC‰pƒEKžAnXR=^îH                  ÀÀøÀÀ€AnXR?«ÝÉT§¶Pv20120614_00173_st  Ksb308@ëc¢¦P¹?GVx@€Eš 3=Çà@˜?·
=2¾œ(öE™lÍD›±ãEoAlü#=ŒÛ                  ÀÀøÀÀ€Alü#?£ñ›`T§¶Pv20120614_00175_st  Ksb308@ëc¢©ø6?*¸3@€Ešq=µZ?eãz?ª=qk¾›"ÑE™š)D›"RC"9Anõ¥=%E                  ÀÀøÀÀ€Anõ¥?¢d¨ T§¶Pv20120614_00177_st  Ksb308@ëc¢­OÉÂ?4¬Ÿ@€E›UÍ=ē >µ+C?™™še¾¢ÐåEšyšC‰TC\¬An$Æ=Ñ                  ÀÀøÀÀ€An$Æ?¡ T§¶Pv20120614_00363_st  Ksb308@ëc¤N|?I²@€E{BR=ž(="ó?‹…3¾®{Ey¨öC‰^5E6¼Aos?<ý%Ò                  ÀÀøÀÀ€Aos??Ÿ¤º@T§¶Pv20120614_00365_st  Ksb308@ëc¤"ëU?(Í@€E|>R=­
Ø?¯Û(?ÈõÃ2¾º^5Ez^áD›ÄREœAo[¬=,CF                  ÀÀøÀÀ€Ao[¬?¥ˆhÀT§¶Pv20120614_00367_st  Ksb308@ëc¤–îY?&'[@€E|D=Âí@=¢,¬?¼(ök¾³¶FEzyqD›‰üC"NAná==ž\                  ÀÀøÀÀ€Aná=?¡sˀT§¶Pv20120614_00369_st  Ksb308@ëc¤še¬'?&ÞØ@€E{òÍ=­P>ŸÈ?'\e¾¨õÃEzHCˆ¸sCYÛAnüÿ<¾µ}                  ÀÀøÀÀ€Anüÿ?—Ö¯ T§¶Pv20120615_00180_st  Ksb308@ëcÂ|¿~[??Ք@€E¤q=ù¬¶@7µ?У×2¾±©üE£qC‰o}EOßAo^q= j*                  ÀÀøÀÀ€Ao^q?¤
E@T§¶Pv20120615_00182_st  Ksb308@ëc€'?"v.@€E£ÌÍ=Öo§?oÐ?áG®3¾«…E£…D›¸1EºAo¾+=.Ç%                  ÀÀøÀÀ€Ao¾+?¥Øä T§¶Pv20120615_00184_st  Ksb308@ëcƒ¹hA?)ŒF@€E£ëì=¹|=Ã[÷?ٙš[¾¦ffE¢®)D›'CßAn(·=$Îè                  ÀÀøÀÀ€An(·?¤™ÝT§¶Pv20120615_00186_st  Ksb308@ëc†ôÖ¬?& y@€E£¢f=à F>®x·?£×
d¾§ïžE¢ÆCˆ÷+Cu?AnGû=á^                  ÀÀøÀÀ€AnGû?¡+ÀT§¶Pv20120620_00785_st  Ksb308@ëdg"ͬ?|]³@€E"K)=}Ñÿ>â2?ˆõÃ3¾ºáHE'ùHCŠhEïmAmbF==Û`                  ÀÀøÀÀ€AmbF?§»lT§¶Pv20120620_00787_st  Ksb308@ëdgˆÑÕö?šo	@€E"QÍ=ˆÐŒ@ˆº?®{2¾±&éE'òfD›àEÑøAp'=߆=                  ÀÀøÀÀ€Ap'?»ðÇ T§¶Pv20120620_00789_st  Ksb308@ëdgQ2?›<@€E"'f=†U°@·zè?ìÌÍl¾° ÅEƒ)ÃD›}?CmApð
>¡¸                  ÀÀøÀÀ€Apð
?Á7T§¶Pv20120620_00791_st  Ksb308@ëdg'@Å?ªè@€E"q×=w'—?–X?±ë…h¾²°!EƒWìC‰97CÇAnl×=þï                  ÀÀøÀÀ€Anl×?¿Ýà€T§¶Pv20120621_00362_st  Ksb308@ëdƒÁãñ?zúü@€E-\>¾ø?â³$?}p¤3¾£SøE~)šC‰_ßE3}ApD÷=AÇ'                  ÀÀøÀÀ€ApD÷?¨8äàT§¶Pv20120621_00364_st  Ksb308@ëdƒÄþg$?c"ï@€EZR=áƕ@†Æ¾?ƒ×
2¾¦éyE~VáD›ÉXE	ÛAm¯=¼°                  ÀÀøÀÀ€Am¯?£·–T§¶Pv20120621_00366_st  Ksb308@ëdƒÈñ‹s?q4ã@€E€|)=õC<=à?G®j¾¨r°E€)D›~úCkAoӚ=30b                  ÀÀøÀÀ€AoӚ?¦f@T§¶Pv20120621_00368_st  Ksb308@ëdƒÌŶ-?~†~@€E€ ×>@>Šk]?G®f¾Ÿ¾wE}*Cˆà!C+Ap&=w×x                  ÀÀøÀÀ€Ap&?®úïT§¶Pv20120625_00392_st  Ksb308@ëeŠ×Î?Cc@€E²Ï¸=Ž´>¡dŒ?±ë…3¾¥`BE²C‰Ð!E9šAmØ	=>                  ÀÀøÀÀ€AmØ	?¢‡ÀT§¶Pv20120625_00394_st  Ksb308@ëeŽr±?9Øk@€E³
=ŠFà?¢l´@™š3¾–‡+E±ÂD›ÆwEÿDAnY$=c+P                  ÀÀøÀÀ€AnY$?¬ejT§¶Pv20120625_00396_st  Ksb308@ëe'(S?KºB@€E±®ö>pÏ= Ï$?n{k¾—PE°y
D›¢CŒJAn•Y<Òü_                  ÀÀøÀÀ€An•Y?š_‹àT§¶Pv20120625_00398_st  Ksb308@ëe•Ùö×?K¾.@€E¯­f=ê²ü>"1Q?±ë…f¾®{E¯T¤C‰FC©üAoQh=#…                  ÀÀøÀÀ€AoQh?¢dp T§¶Pv20120625_00512_st  Ksb308@ëe•Eœ—?rK~@€E«!¤>{,? dx?¾¸R3¾'ë…Eª¤CŠ9yE.öAnAï=0dy                  ÀÀøÀÀ€AnAï?¦ T§¶Pv20120625_00514_st  Ksb308@ëe™*S;?}ߥ@€E«oá>?­@g{ ?ª=q3¾'ë…E©Ù®D›é/EøÝAmÔ =4«Æ                  ÀÀøÀÀ€AmÔ ?¦•xÀT§¶Pv20120625_00516_st  Ksb308@ëe;(?dIÆ@€EªMì>?µ?JÝ
?"zál¾/E©
3D›€C
úáAqlü<ëÒ                  ÀÀøÀÀ€Aqlü?sº@T§¶Pv20120625_00518_st  Ksb308@ëe¡[og?i.N@€E©Äá>Ä@ï
?€e¾'hsE¨ÜöC‰·+C
c–An~<¸°                   ÀÀøÀÀ€An~?—T§¶Pv20120626_00357_st  Ksb308@ëe#¨`œ?jÕá@€E‡¹3=ùÏ¡?Š%Â?hõÃ4¾½ó¶E†_…C‰žE>ÅAn‰ˆ=¯                  ÀÀøÀÀ€An‰ˆ? àuàT§¶Pv20120626_00359_st  Ksb308@ëe#¬CÈ?Og @€E‡Ë==,ø?	S`?°£×1¾ÀƒE†&=D›§E…Aio§=6ú                  ÀÀøÀÀ€Aio§?£Fß@T§¶Pv20120626_00361_st  Ksb308@ëe#¯Ð²à?nšk@€E‡R=kÉ?Žžç?«…k¾´¼jE†RD›tCÂNAna4=Iså                  ÀÀøÀÀ€Ana4?©.| T§¶Pv20120626_00363_st  Ksb308@ëe#³]Ë?aý@€E†vì="8>îׁ?"33d¾¶E¢E…u…CˆcTC"þAoV=!¾O                  ÀÀøÀÀ€AoV?¤7ÉàT§¶Pv20120627_00197_st  Ksb308@ëeCoßå?è¥@€E [{='üL@~z÷?ã×
2¾œ(öEŸášC‰/E@Am'0>
®                  ÀÀøÀÀ€Am'0?ÁµÂT§¶Pv20120627_00199_st  Ksb308@ëeCr·B!?w°ž@€E¡->
ޟ>œÞa?Î{2¾¨r°E t¸D›±ãEýüAlMm=AK                  ÀÀøÀÀ€AlMm?¨)oàT§¶Pv20120627_00201_st  Ksb308@ëeCvÉŒ?e'
@€E ='Åì@{ã?¯\)j¾µÂEŸÐRD›sDC5AnXŽ=F                  ÀÀøÀÀ€AnXŽ?¨Ã€T§¶Pv20120627_00203_st  Ksb308@ëeCz"uÌ?ccˆ@€EŸÂš=zÖ?{G?Ž{f¾ª~úEŸ'šCˆ®¸CÓAoO,=kÎ                  ÀÀøÀÀ€AoO,?¢myÀT§¶Pv20120628_00135_st  Ksb308@ëe`œ|4?¦™ü@€E­€=ʜø?Þ÷á?èõÃ2¾³¶FE­cC‰N˜EuAk'œ>§t                  ÀÀøÀÀ€Ak'œ?Ãôî€T§¶Pv20120628_00137_st  Ksb308@ëe`ŸMó©?³m¾@€E­"=Äs?7Ä´?³332¾Æ§ðE¬¡ÃD›àBEéAqóÖ>&NM                  ÀÀøÀÀ€AqóÖ?ÄÉÉ T§¶Pv20120628_00139_st  Ksb308@ëe`¢ÿ™~?ºßÑ@€E­\=Äü(=cì8?"zák¾Ót¼EªÓHD›•C
`ÅApüÇ>ý"                  ÀÀøÀÀ€ApüÇ?Á²`T§¶Pv20120628_00141_st  Ksb308@ëe`¦Q"F?À|í@€E­=¥>ˆ@i?\)e¾¬1E­CˆûdC
¾5ApÊ~>9                  ÀÀøÀÀ€ApÊ~?ÀG!`T§¶Pv20120629_00135_st  Ksb308@ëe'J)>"?|C@€E©ƒš>ôó=Æh¬@™š2¾·ÎÙE¨v¤C‰7ÏEIAo É=sM˜                  ÀÀøÀÀ€Ao É?®i³T§¶Pv20120629_00137_st  Ksb308@ëe'MÏü­?!u3@€E¦"š=â¦í>Ïkè?Ç®1¾¹Û#E¥ašD›®áEAn2¬=w                  ÀÀøÀÀ€An2¬?£ÃÎàT§¶Pv20120629_00139_st  Ksb308@ëe'QvÀ&?Ü#@€E¨0
=ވ7?@?×
=R¾¼jE¨ÐD›n‡C"AnúH=`ªA                  ÀÀøÀÀ€AnúH?¬H T§¶Pv20120629_00141_st  Ksb308@ëe'Tï–%?Ïþ@€E©¸>#'?
‰?î{d¾§l‹E¨HRCˆdC¶FAnÊ=bÿl                  ÀÀøÀÀ€AnÊ?¬_í€T§¶Pv20120629_00219_st  Ksb308@ëeƒŒIû?Iq@€E¨Ÿö>œn?)ª‹?«…3¾Ÿ¾wE¨^=C‰xE1ÓAo4w=âQ                  ÀÀøÀÀ€Ao4w?£<J T§¶Pv20120629_00221_st  Ksb308@ëeƒ"Cy'?#‰[@€E¨¶®=ÄLð?^16?õ4¾¥`BE¨'fD›ÆwEõAm½=÷                  ÀÀøÀÀ€Am½?£'àT§¶Pv20120629_00223_st  Ksb308@ëeƒ˜ˆ|?¸6@€E¨Xì=Í¡ž?Y?¬ÌÍl¾° ÅE¨qD›ŽC
6ÉAm÷[<ñÈÝ                  ÀÀøÀÀ€Am÷[?ž9 T§¶Pv20120629_00225_st  Ksb308@ëeƒ›ÜO!?53@€E§"R=³Å >V?´zád¾¢MÓE§^)CˆäZC
jÁAnéè=÷                  ÀÀøÀÀ€Anéè?¢ƒžàT§¶Pv20120704_00937_st  Ksb308@ëf'ú÷1û?)*³@€E'=§kŒ>bÈ]?½p¤4¾¤Ý/ERCŠ1EéPAnúÄ=o{                  ÀÀøÀÀ€AnúÄ? ï`T§¶Pv20120704_00939_st  Ksb308@ëf'þÎè?.N·@€E'/¸=·hh?=t™@¸R3¾ß;E€DöD›áHE³øAnQÐ=X                  ÀÀøÀÀ€AnQÐ?«#àT§¶Pv20120704_00941_st  Ksb308@ëf(ò"†?&£Â@€Eƒåš='
;=Q†?Ñë…m¾µÂE'p)D›k®C-'An'ï=)k…                  ÀÀøÀÀ€An'ï?¥-p T§¶Pv20120704_00943_st  Ksb308@ëf(¹?(uM@€E"b{=œÍ@"ò?Æffe¾Ç+E'=C‰"ÝC5ÃAnqE=o                  ÀÀøÀÀ€AnqE? íó T§¶Pv20120705_00341_st  Ksb308@ëfA$h¥0?Še¤@€E€ï¸=ÔFR@rÅ?½p¤4¾·KÇE€m…C‰fEB‹Ano°=©©ë                  ÀÀøÀÀ€Ano°?µ5=`T§¶Pv20120705_00343_st  Ksb308@ëfA'²q,?‡jý@€E€ƒH>e:? ;?³332¾¯ E€{D›Â=E%ApVí=¡•"                  ÀÀøÀÀ€ApVí?´2¤@T§¶Pv20120705_00345_st  Ksb308@ëfA+æ|?†u@€E€#3>	°@µ¢?ª=ql¾»dZE}${D›£¾Cr-Anon=…0¢                  ÀÀøÀÀ€Anon?°¦@T§¶Pv20120705_00347_st  Ksb308@ëfA.9ä¨?‡ð›@€E}ã\=ù·Æ>‡áÉ?™™še¾ÂJE{7×C‰5CÇ+An.£=b—'                  ÀÀøÀÀ€An.£?¬Rò@T§¶Pv20120706_00874_st  Ksb308@ëffå…ZÈ?•	@€EP==õ.ì?iO?Ýp¤4¾"ýôEN‡3CŠ"9Eë–Ao=1Á3                  ÀÀøÀÀ€Ao?¦8&`T§¶Pv20120706_00876_st  Ksb308@ëffèéÜ?‰U@€EP}®>
0?þ @&ff3¾˜bENRfD›ùHEµ–AnÖ®=Žê-                  ÀÀøÀÀ€AnÖ®?±ÝE T§¶Pv20120706_00878_st  Ksb308@ëffìeɳ?Þ@€EPD)=Ècˆ>~-|?÷
=l¾ª~úEOK\D›åCæ¨An¸O=88Û                  ÀÀøÀÀ€An¸O?§`T§¶Pv20120706_00880_st  Ksb308@ëffïÐ<Ä?@€EPœ)=Õú>ª¿?Ÿe¾°£×EPüRC‰ÕC ÅAoØ=-îÕ                  ÀÀøÀÀ€AoØ?¥½Ú T§¶Pv20120711_00114_st  Ksb308@ëgRtí?:m	@€EƒÞ3=Ñڏ@ò¸Ö?Ã×
4¾¢ÐåEƒÝìCˆ©ÛEU¶AnD=å}                  ÀÀøÀÀ€AnD?¢Ü¯ T§¶Pv20120711_00116_st  Ksb308@ëg	Š'ë?9@l@€Eƒ•á=ÁDô>–Û&?¡G®2¾²-E"{D›‹ÇEþAo‹T=,                  ÀÀøÀÀ€Ao‹T? …ƒ T§¶Pv20120711_00118_st  Ksb308@ëg
ÏÆý?*RS@€EƒD=Å>BÞ?œ(ök¾µÂE'jfD›UhC
†¨An¶&<í8                  ÀÀøÀÀ€An¶&?£§T§¶Pv20120711_00120_st  Ksb308@ëg
?5@€EIÍ=±ß?âX?¼(öK¾'hsEöC‡—LC´{AnI=|C                  ÀÀøÀÀ€AnI?£¯ˆ`T§¶Pv20120712_00234_st  Ksb308@ëg%—c´Z?ˆcž@€Eƒ—3=rÇx>½mS?¾¸R4¾–‡+E'ìC‰Ì)E9Amˆq=Æ}ñ                  ÀÀøÀÀ€Amˆq?¸Ï¾ T§¶Pv20120712_00236_st  Ksb308@ëg%œÖu?…p»@€E"q=š™¬@
çY?®{3¾¬1E'
D›íÓEÕmAn =Š.D                  ÀÀøÀÀ€An ?±EȀT§¶Pv20120712_00238_st  Ksb308@ëg%¢X¥3?…ùª@€E"¡q=˜Øp?¡ÿ"?½p¤l¾´¼jEƒJöD›ZéCAqv˜=d,L                  ÀÀøÀÀ€Aqv˜?¬…‰€T§¶Pv20120712_00240_st  Ksb308@ëg%§ÓÔ(?k@€E"Í=˜³(?¬…?®{J¾¦éyEƒAìC‰wLCéºAo°~=LbÏ                  ÀÀøÀÀ€Ao°~?©ŒYàT§¶Pv20120713_00171_st  Ksb308@ëg@5¹à·?¡å@€E˜	Ã=¾ä>ÉÞø@¸3¾«E˜ÅqC‰hEWçAmA,=7¾                  ÀÀøÀÀ€AmA,?¦÷ÀÀT§¶Pv20120713_00173_st  Ksb308@ëg@8ÝÍ?Dj@€E—R=¬X@¶]§@ë…3¾¨r°E—–)D›¬þEPAmmç=+Ú|                  ÀÀøÀÀ€Ammç?¥{O€T§¶Pv20120713_00175_st  Ksb308@ëg@;ó0d?ýÜ@€E–H{=¶Û|?G$?Ü(ök¾¤Ý/E–¾)D›yPC
‹…An
=("ù                  ÀÀøÀÀ€An
?¥_ T§¶Pv20120713_00177_st  Ksb308@ëg@?<³?ÝJ@€E–3=ª.T>] ‰?\)e¾¥ãTE–¤áCˆ|jC
ç+AnɆ<Ð1#                  ÀÀøÀÀ€AnɆ?š$`T§¶Pv20120713_00267_st  Ksb308@ëgAb4Ó?5_@€E"À
=·7|?fD?ÈõÃ3¾–E"òCˆâòEQšAmÂð=8u                  ÀÀøÀÀ€AmÂð?¢ç T§¶Pv20120713_00269_st  Ksb308@ëgA8¥?&ãR@€E•Ž)=§Î@ @®3¾/E•XáD› "EöAnëF=P,                  ÀÀøÀÀ€AnëF?ª%€T§¶Pv20120713_00271_st  Ksb308@ëgA•À?6°Š@€E–3á=´VD>Žì?¡G®k¾±&éE–@{D›g+C
›çAnég=KI                  ÀÀøÀÀ€Anég?¡ii T§¶Pv20120713_00273_st  Ksb308@ëgA©±??6œw@€E–Öf="ü?SA?³33d¾ŽVE—fCˆUCÜ)An¶=1¢                  ÀÀøÀÀ€An¶?¡Æ4@T§¶Pv20120714_00469_st  Ksb308@ëgb•MÚ~?FÀó@€EˆR=¡ÏÐ>Íÿ
?´zá4¾¢MÓE‡¤áC‰.E2An.=L                  ÀÀøÀÀ€An.? Éƒ T§¶Pv20120714_00471_st  Ksb308@ëgb˜‹ýz?`B§@€EˆŸ®="\<ì¾B? 2¾šŸ¾EˆJD›®òEþbAn
\=7W-                  ÀÀøÀÀ€An
\?¦êå T§¶Pv20120714_00473_st  Ksb308@ëgb›þÀ?K'@€E‰…=VZg? ó?ŒÌÍj¾´¼jEˆ\D›u/C‰ºAn²<ë
¾                  ÀÀøÀÀ€An²?aWÀT§¶Pv20120714_00475_st  Ksb308@ëgbŸo·H?Ng–@€E‰n{=¤n"?7î¾?hõÃf¾©ûçEˆ÷HCˆ€ƒCm'AoV<Ü&›                  ÀÀøÀÀ€AoV?›"Ó`T§¶Pv20120715_00354_st  Ksb308@ëg'tת?H%@€Eg£×=ßH<ì?€4¾¨r°Ef©šC‰/žE8An€<Ä{¼                  ÀÀøÀÀ€An€?˜w€T§¶Pv20120715_00356_st  Ksb308@ëg'w[Üu?Mcî@€Egá®=+·?׀t@zá2¾šŸ¾Ee3D›¥ìEþÝAm¦-=a™û                  ÀÀøÀÀ€Am¦-?¬3?`T§¶Pv20120715_00358_st  Ksb308@ëg'z«èQ??W}@€Eg–=="Ü>Ðû?Æffj¾Ðå`EgìD›qÓCAoó=.ä                  ÀÀøÀÀ€Aoó?¥ÜàT§¶Pv20120715_00360_st  Ksb308@ëg'}ïÕ??"ü@€Ef—3=Öw>'Dƒ?ƒ×
d¾É7LEfß\CˆUC–FAn•<å–N                  ÀÀøÀÀ€An•?œ²ÉÀT§¶Pv20120716_00939_st  Ksb308@ëg¥ó"L?Wí?@€E±\=zF'>Ñk?£×4¾­'hEŽoC‰È"E{Amêô<îH–                  ÀÀøÀÀ€Amêô?ÉÀT§¶Pv20120716_00941_st  Ksb308@ëg¥ö¯$?KM@€Eê®=Ðö>;x??fff3¾¤ZEŽFD›ÖVEÕÃAo+Ó<ã¯Ç                  ÀÀøÀÀ€Ao+Ó?œuøàT§¶Pv20120716_00943_st  Ksb308@ëg¥ùý¦?QZ‹@€Eiq=–:°=§œ?ŒÌÍk¾¥ãTEÕÃD›fCvAoùý=Ó'                  ÀÀøÀÀ€Aoùý?¡zdàT§¶Pv20120716_00945_st  Ksb308@ëg¥ý7Σ?OÆ>@€E^f=ŒÄÁ>?˜Qìg¾²-EŽ®C‰"CÒ-Am°=                   ÀÀøÀÀ€Am°?£4 T§¶Pv20120723_00734_st  Ksb308@ëh…™/L?Œ@€EŒÍ=ž˜?}£?áG®4¾¡G®EŒ_šC‰{#E°An¥û=('                  ÀÀøÀÀ€An¥û?¥Ò@T§¶Pv20120723_00736_st  Ksb308@ëh…œRìŒ?$fä@€EŒƒf=Œ
,>±zl@zá2¾€EŒ$áD›«…EßüAnY==yz                  ÀÀøÀÀ€AnY?§¯/@T§¶Pv20120723_00738_st  Ksb308@ëh…Ÿ"¹[?À¥@€E=º]¨?DÐ?´zák¾»dZE'×D›DþC
e¢Any=‡Î                  ÀÀøÀÀ€Any?¡pùÀT§¶Pv20120723_00740_st  Ksb308@ëh…¢Õ} ?-.X@€EŽZ¤=0ÿ>ܚ1?˜Qìe¾²-EŽyqCˆŸßCèöAn{d<ææx                  ÀÀøÀÀ€An{d?œÜÏT§¶Pv20120725_00754_st  Ksb308@ëhƲ"Œ—?+	ø@€EŒE¸=½·P?dB…?ï\)5¾ŠÀƒE‹-CˆÜÍEÑAm®a=)F                  ÀÀøÀÀ€Am®a?¥/èÀT§¶Pv20120725_00756_st  Ksb308@ëhƵ¨2å?3œÂ@€E&…=šÛH?ÑÖ@3¾…¸E‹gD›œ)E׺AnŠã=UŠ                  ÀÀøÀÀ€AnŠã?ª 1@T§¶Pv20120725_00758_st  Ksb308@ëhƸÙ
?.!ß@€Eá=¹$(?¤Ì)?p¤k¾ ÄœE‹M…D›>oCÒ°Aom<òJ                  ÀÀøÀÀ€Aom?žIB T§¶Pv20120725_00760_st  Ksb308@ëhÆ»ôþ?Iu@€E=Å7!>ÜU?"záe¾'n˜EŠŽ¸CˆffC»çAnM=
™H                  ÀÀøÀÀ€AnM?¡S)T§¶Pv20120726_00702_st  Ksb308@ëhåªñ
D?uÇ@€Esß×='<˜>Óû?¸Qì3¾§l‹EqK3C‰X´EÉAnâ0="9"                  ÀÀøÀÀ€Anâ0?°‡2`T§¶Pv20120726_00704_st  Ksb308@ëhå®}qE?['@€Etd¸=i·9?Õ??‡®3¾®—EqÔöD›´BEØJAn%=È                  ÀÀøÀÀ€An%?¡™àT§¶Pv20120726_00706_st  Ksb308@ëhå±Öl3?qýÞ@€Ev—=€ìÜ;¶R?'ë…l¾˜bErÐöD›d!C
€ÅAp}=+{J                  ÀÀøÀÀ€Ap}?¥oi@T§¶Pv20120726_00708_st  Ksb308@ëhå·UL
?[¾y@€EzMH='ÿ?y€—?"záe¾£×
EwõHCˆÒÑCHAo(=‰{                  ÀÀøÀÀ€Ao(?¡q/`T§¶Pv20120801_01104_st  Ksb308@ëi¨ËC?e´@€EW&¸=¾&,@Á?"333¾ß;ETÑHC‰LEAotD=@Ü[                  ÀÀøÀÀ€AotD?¨‹`T§¶Pv20120801_01106_st  Ksb308@ëi¨õ€J?eîd@€EV¨=µ¢ì@:0³?'ë…3¾‹C–ERöD›¡ãEÔfAm(G=B'ó                  ÀÀøÀÀ€Am(G?¨R>`T§¶Pv20120801_01108_st  Ksb308@ëi¨	1?‡_¦@€EWC
=˜•P?d­ù?Y™šj¾Â\ESυD›¾C
îAn*=,0                  ÀÀøÀÀ€An*?¢Å†T§¶Pv20120801_01110_st  Ksb308@ëi¨R©?k÷@€EWµ×=—\d=óá?ŒÌÍe¾±©üETä{CˆC%¢Am¡›=(æ                  ÀÀøÀÀ€Am¡›?¥Á€T§¶Pv20120804_00771_st  Ksb308@ëjgs?Y›Ò@€E‰\š=•úÐ?F˜è?§®3¾° ÅE†»®C‰w
E	šAnD«=0¸¾                  ÀÀøÀÀ€AnD«?¦ÀT§¶Pv20120804_00773_st  Ksb308@ëj§>?B
Ñ@€E‰#==t¡a>"|?\(ö2¾ºáHE‡w®D›ÈJEÉAogÌ<Áï°                  ÀÀøÀÀ€AogÌ?˜=öT§¶Pv20120804_00775_st  Ksb308@ëjˆz?r|ê@€Eˆäf>®.=ʚ±?šáHk¾±©üE†ÜD›eÃC
Á‰Ao6=PñÏ                  ÀÀøÀÀ€Ao6?ª9àT§¶Pv20120804_00777_st  Ksb308@ëjuXÈ?uåÚ@€E‰…=ïV
>•)Ò?k…f¾£×
E†èöC‰C+DAokþ=;âS                  ÀÀøÀÀ€Aokþ?§|J`T§¶Pv20120806_00225_st  Ksb308@ëjEe¨›•?RZ@€Ev@R=oۉ>5?µÂ5¾¸ÔþEtyìCˆ´{E¸Aož=-18                  ÀÀøÀÀ€Aož?¥¦'T§¶Pv20120806_00227_st  Ksb308@ëjEhˀœ?jå8@€EyLö=oÎè?/¡þ?À4¾–‡+EvD›'fE׶AnNÞ=>(a                  ÀÀøÀÀ€AnNÞ?§Å T§¶Pv20120806_00229_st  Ksb308@ëjEk߁Û?Y ‡@€EyӚ=…DD=ÉMz?ƒ×
k¾´9XEv0RD›>Ci7ApüØ=!|×                  ÀÀøÀÀ€ApüØ?¤/šàT§¶Pv20120806_00231_st  Ksb308@ëjEo'OÐ?]ג@€EyÈ=`-¸>Ø}?‡®e¾¯²Ev
ìCˆ$œCÞ5Ao­=%8                  ÀÀøÀÀ€Ao­?¤§ÀT§¶Pv20120820_00075_st  Ksb308@ël—XA
?pA¶@€E…aÍ>=ì#>ÒÛd?°£×3¾šŸ¾E"gHC‡ôÝEDAo7m=›                  ÀÀøÀÀ€Ao7m?¡óqàT§¶Pv20120820_00077_st  Ksb308@ëlš•ÝÍ?]'Ä@€E"¡H>bKæ@98%?¯\)3¾¤ZE"C
D›/mEæAm+¸=Ðn                  ÀÀøÀÀ€Am+¸?£š
ÀT§¶Pv20120820_00079_st  Ksb308@ëlž-øŒ?ev"@€EƒÍ®>ð/@w!?ª=qk¾£SøEƒ·®D›sžC
ªAo 
=ØÔ                  ÀÀøÀÀ€Ao 
? {€T§¶Pv20120820_00081_st  Ksb308@ël¡qé?IK@€Eƒ=Í>3TR<W™?·
=c¾ª~úEƒ_\Cˆ?Cr-Aom!=ö                  ÀÀøÀÀ€Aom!?¢žÃT§¶Pv20120821_00128_st  Ksb308@ël"ª)à?$ôo@€E‰c¸>&‹.=Òo?ë…5¾™‡Eˆ	
CˆÊE ÁAnŸq=*òŸ                  ÀÀøÀÀ€AnŸq?¥^SàT§¶Pv20120821_00130_st  Ksb308@ël""ë±?+³@€E‰ªì>(~e>nlµ?î{3¾ŒÌÍE‡ÛqD›°åEåãAoO×=6¦                  ÀÀøÀÀ€AoO×?¦ÔÁ`T§¶Pv20120821_00132_st  Ksb308@ël"&JF?e@€E‰Ëá>æ?úY?ƒ×
l¾Á‰7EˆUHD›PÅCÁHAnyå<ÞÊ«                  ÀÀøÀÀ€Anyå?›ÙU`T§¶Pv20120821_00134_st  Ksb308@ël")‡þ'?#¸@€EŠS¸>Ëy=ýë°?¦ffd¾¤Ý/Eˆ‰3Cˆ|¬C	'ªAnF±=
áf                  ÀÀøÀÀ€AnF±?¡¼,ÀT§¶Pv20120901_00483_st  Ksb308@ëm'ÔFÿ??¹D@€EµÿÍ=«Æ8>€ûì?áG®5¾—
=E³øC‰YüEAoΆ=[¶(                  ÀÀøÀÀ€AoΆ?«vÅT§¶Pv20120901_00485_st  Ksb308@ëm'×Ç	?1Ä@€E»ö=ˆ`x?ç‰@E6¾•E»J)D›ˆEå7Apò.=ò2                  ÀÀøÀÀ€Apò.?¾Af@T§¶Pv20120901_00487_st  Ksb308@ëm'ÛJ8³?KŸü@€E³?ì=Ž-|@%yV?Ï\)k¾±©üE²²áD››CNVAoò=7x                  ÀÀøÀÀ€Aoò?¦â¯T§¶Pv20120901_00489_st  Ksb308@ëm'ÞÉõ?G`õ@€E¸
)>
@ßï?ù™šd¾"záEµ:=CŠC
‰As"¿=ôÄ                  ÀÀøÀÀ€As"¿?¾'8€T§¶Pv20120902_00215_st  Ksb308@ëm¡~|\È?>vU@€EžÀH=ˆ(`@_?³332¾'ë…EÌC‰+E+DAnÈ=§V                  ÀÀøÀÀ€AnÈ?¢´êÀT§¶Pv20120902_00217_st  Ksb308@ëm¡Äü?`W®@€EÊ{
=\åX                  ÀÀøÀÀ€ÀøT§¶Pv20120902_00219_st  Ksb308@ëm¡…/ê?lÓ@€EžÇ¤=Îè?wb¾?¬ÌÍk¾¤Ý/Ežæ¤DÞFCÈsAnŸ¼==è                  ÀÀøÀÀ€AnŸ¼?§£ÝT§¶Pv20120902_00221_st  Ksb308@ëm¡‰«/C?‡z@€E­ö=pe¸?w§B?Æffe¾«…E©¼C‰‰C¶ÉAoÜØ=bá                  ÀÀøÀÀ€AoÜØ?²\ T§¶Pv20120902_00461_st  Ksb308@ëm£µG/??/JÕ@€E »×=»q´?Yׄ?ê=q3¾‰º^EŸ°)C‰ìEJAn'C=<†2                  ÀÀøÀÀ€An'C?§Æ@T§¶Pv20120902_00463_st  Ksb308@ëm£¸]i?/}²@€E¡h{=¨â€>7¦?½p¤3¾‡®E `öD›tþEåÇAn!Ý=nà                  ÀÀøÀÀ€An!Ý?¡íÜT§¶Pv20120902_00465_st  Ksb308@ëm£»¸'¾?6@€E¡Ç=³6H?ÎÝå?¯\)l¾¥ãTE }\D›q‰C;Anon=Ù                   ÀÀøÀÀ€Anon?¢›$T§¶Pv20120902_00467_st  Ksb308@ëm£¾Û­?/³@€E¢
=ڎ
>Ê¡?³33e¾´9XE î)C‰uãC
"øAo!i=	F0                  ÀÀøÀÀ€Ao!i?¡(ÆT§¶Pv20120903_00161_st  Ksb308@ëmÄ#¨–?^¦q@€E H¸=€…?ã"æ?p£×3¾¯ EžÂfCˆ#×EAlY¥<äÜ                  ÀÀøÀÀ€AlY¥?œ›'àT§¶Pv20120903_00163_st  Ksb308@ëmÄ(ÔO?H¥'@€E fR=•Xx@Dƒ?Æff2¾—
=EŸfD›}HEæ%AmÎ=4<E                  ÀÀøÀÀ€AmÎ?¦‡ˆ T§¶Pv20120903_00165_st  Ksb308@ëmÄ+Ô®?N·Ø@€EŸàö>
¥Ó>µiÚ?™™šk¾¶È´EžÌDœýCo\Amt¾=&[                  ÀÀøÀÀ€Amt¾?¤Á‹`T§¶Pv20120903_00167_st  Ksb308@ëmÄ..?Pšr@€EŸ™¸=•¬>ˆ–?‹…g¾¤ZEžuÃC'ÑËBÜáHAm÷–=ÛÚ                  ÀÀøÀÀ€Am÷–? {@T§¶Pv20120904_00032_st  Ksb308@ëm㆞Ÿé?K*â@€E¼Ò3=¨Øè>éèB?¬ÌÍ4¾³¶FE¼áC‰¼E!ªAlø™=$`°                  ÀÀøÀÀ€Alø™?¤ŒT§¶Pv20120904_00034_st  Ksb308@ëm㉪žO?SQ5@€E½*=§Ì?ØXÔ?ª=q3¾'JE»ÚáD›uÓEí;Aný='z                  ÀÀøÀÀ€Aný?¢ÐO@T§¶Pv20120904_00036_st  Ksb308@ëmãŒÀ,Ö?8N¦@€E¼ä¸=÷¡>ÆՁ?Æffl¾ž5?E»áD›V¸Cß¾An9ö=J                  ÀÀøÀÀ€An9ö?£ÀI@T§¶Pv20120904_00038_st  Ksb308@ëmãÓ¢?D)E@€E½Ê®=ðªÉ>\*2?¾¸Re¾²-E¼'C‰)XCg+An›©= ÄD                  ÀÀøÀÀ€An›©?¤ˆ€T§¶Pv20120905_00004_st  Ksb308@ëmÿ
Þe?qiº@€E»|==‹M4?®s?˅3¾Ã•E¼-…C‰=PE5‰Akaò=yHè                  ÀÀøÀÀ€Akaò?¯)T§¶Pv20120905_00006_st  Ksb308@ëmÿR¬?a€h@€EºÅH=?íô?Տ2¾°£×E¼ÍD›E3Ao÷=jñ                  ÀÀøÀÀ€Ao÷?­@¾ T§¶Pv20120905_00008_st  Ksb308@ëmÿÉ4?Œû;@€E¹=ræ0?¡ŽD?˅k¾Ÿ¾wE¹rRD›CèsAn;s=¸ý                  ÀÀøÀÀ€An;s?·¢@T§¶Pv20120905_00010_st  Ksb308@ëmÿ CVí?ƒê@€E·)=ƒp¸?‹vÚ?¬ÌÍe¾¥ãTE·ÂÍC‰rC~¸Anv²=w&ù                  ÀÀøÀÀ€Anv²?®äß T§¶Pv20120906_00136_st  Ksb308@ën"¶t?¥ø@€E—Þ\=\?_¼?u5¾¤ZE•îCˆíÓE)Ap/=»8¹                  ÀÀøÀÀ€Ap/?·g T§¶Pv20120906_00138_st  Ksb308@ën"ß>>?®'I@€E˜m×=¨U4?›âh?´zá2¾° ÅE–çšD›oçEîÙAnÇ>
éÇ                  ÀÀøÀÀ€AnÇ?Á]8àT§¶Pv20120906_00140_st  Ksb308@ën""%^´?ÆV@€E˜dH>'u@ô}²?¹™šk¾¤ZE—9
D›ƒmC²-Ao•>>h§                  ÀÀøÀÀ€Ao•?ÇÍàT§¶Pv20120906_00142_st  Ksb308@ën"%)µ†?›Ç@€E—ýš=Íêé@m\Ó?˅W¾»çmE—ƒqC‰0¤CbArvÖ>
@                  ÀÀøÀÀ€ArvÖ?ÁH€T§¶Pv20120907_00122_st  Ksb308@ën@¶n&#?4Db@€E£ì=œ>Œ#z?™™š4¾›¥ãE¡ñ
C‰8E!¶Ao*Ï<÷‰                  ÀÀøÀÀ€Ao*Ï?žñ1àT§¶Pv20120907_00124_st  Ksb308@ën@¹Âß8?R»"@€E£?f=šµí?Ž£?Æff3¾†$ÝE¡íšD›—¦EïžAnßµ=AñO                  ÀÀøÀÀ€Anßµ?¨>)àT§¶Pv20120907_00126_st  Ksb308@ën@½S¨?TY$@€E£d3=´Iˆ?=Á ?¬ÌÍj¾§l‹E¡åD›'òCàAn?Ê=ÃS                  ÀÀøÀÀ€An?Ê? xj`T§¶Pv20120907_00128_st  Ksb308@ën@À\¡—?I†Õ@€E£°=¯P?]m?¦ffd¾ÀƒE¢¥šC‰²oC.Ao=$¡è                  ÀÀøÀÀ€Ao?¤"=T§¶Pv20120913_00252_st  Ksb308@ëo6åÕ\?þY@€E®ù)=Ä?±š1?ð£×3¾˜bE¬õHC‰0åE$úAm'U=1Ÿ"                  ÀÀøÀÀ€Am'U?¦3ò`T§¶Pv20120913_00254_st  Ksb308@ëo:¸x? ×:@€E¯(á=ÐÉ6>îæ?ôzá2¾—
=E­ áD›ŽEñ®An¶E=L	}                  ÀÀøÀÀ€An¶E?©/ T§¶Pv20120913_00256_st  Ksb308@ëo=w"â?‰ç@€E®Øq= ù ?Êe?ìÌÍk¾«E­¤D›w
C®ÙAn[u=M±ï                  ÀÀøÀÀ€An[u?©¶=àT§¶Pv20120913_00258_st  Ksb308@ëo@²rY?¶¼@€E¯5
=¢L?e¶?Þ¸Rd¾®{E®2áC‰ßCEAo|š=8ˆ                  ÀÀøÀÀ€Ao|š?§T§¶Pv20120914_00210_st  Ksb308@ëo"ÿDƒ¾?i…
@€E¸Òö=­ñ"?ݐk?У×4¾¶È´E·Ù…C‰cuEúAp1I=^îD                  ÀÀøÀÀ€Ap1I?«ÝȀT§¶Pv20120914_00212_st  Ksb308@ëo#6¡'?Q4ü@€E¹G¸=zj0=l¦?¸Qì3¾›¥ãE·£ÃD›~Eà)An˜=¼b                  ÀÀøÀÀ€An˜?¢wŒ@T§¶Pv20120914_00214_st  Ksb308@ëo#!Òä?yܼ@€E¹"3=»ÄX@x'?Ñë…k¾¨õÃE·ê{D›ƒCÙAp"=47                  ÀÀøÀÀ€Ap"?²†àT§¶Pv20120914_00216_st  Ksb308@ëo#>M?nÌ@€E¹¯á=·ß`?ƒ÷²?Ã×
d¾¡ÊÁE¸I
C‰¨1C
C–Aoûm=Ž$'                  ÀÀøÀÀ€Aoûm?±Ä@T§¶Pv20120915_00147_st  Ksb308@ëo@"ïs–?%šs@€E±×=ÁÐ`?vu@®5¾‡+E°GìCˆÝÓE<VAn<j=QG}                  ÀÀøÀÀ€An<j?ª(ï T§¶Pv20120915_00149_st  Ksb308@ëo@&rÅð?"9@€E±=¯éÐ>(V?õ3¾¬1E°5ÃD›•`EúúAn£Û=1òâ                  ÀÀøÀÀ€An£Û?¦>\@T§¶Pv20120915_00151_st  Ksb308@ëo@)ᅗ?)±¢@€E±A¸=Äê>®öç?ºáHl¾ª~úE¯ÜD›ƒ}C
t{An֊=Uà                  ÀÀøÀÀ€An֊?£*¼T§¶Pv20120915_00153_st  Ksb308@ëo@-Q<3?*mè@€E±ì=àÕu?t"•?¾¸Re¾š¬E°N¤C‰JC3¶AnX•=}v                  ÀÀøÀÀ€AnX•?£/®ÀT§¶Pv20120916_00051_st  Ksb308@ëo_pŒ	Ž?)ÍÜ@€E°R=¯ÍŒ=‹s+?æff4¾ˆ1'E­m\C‰®EّAn\=>–                  ÀÀøÀÀ€An\?§ÑòÀT§¶Pv20120916_00053_st  Ksb308@ëo_s|(ð?>¡Ø@€E®ð¸=¤Æ@ø"?ç®3¾ŽVE¬äD›gTE®¼AoI=4,                  ÀÀøÀÀ€AoI?¦"¥€T§¶Pv20120916_00055_st  Ksb308@ëo_w!d?K¡ô@€E®R=³a?w$›?™™šl¾¨r°E«ÆD›ŠC9An"ö=å¾                  ÀÀøÀÀ€An"ö?¢·ÀT§¶Pv20120916_00057_st  Ksb308@ëo_z6è?K"@€E®h\= Â8?ž€.?‡®f¾§ïžE¬‹ìC‰C™An=kò                  ÀÀøÀÀ€An? -~@T§¶Pv20120916_00243_st  Ksb308@ëoaœ†´?:ù°@€E¤Í=ƒ¼>[?À3¾ ÄœE£@=C‡àBEoAn»{=!Š                  ÀÀøÀÀ€An»{?£Ä1@T§¶Pv20120916_00245_st  Ksb308@ëoaË?PJ¿@€E¦_{=‡0Ü=ÈGõ?¢\3¾'ë…E¤qD›*5EöBAlãT<üŒD                  ÀÀøÀÀ€AlãT?Ÿ'ˆ€T§¶Pv20120916_00247_st  Ksb308@ëoa
¡-¸?JåØ@€E§|ì=f%È?¾§$?‹…l¾ÀE¥€RD›65C̋Anˆ´=Þ                  ÀÀøÀÀ€Anˆ´?¡{À€T§¶Pv20120916_00249_st  Ksb308@ëoaµ)˜?M(^@€E¨"Í=º<=ñۄ?µÂd¾™‡E¦9ÃC‡C¶FAnü2=')                  ÀÀøÀÀ€Anü2?¤ãe T§¶Pv20120916_00436_st  Ksb308@ëob£¬˜?lV@€E´}Í=™Â´@}
?¼(ö4¾€ƒE²¨fCˆ&éEhAql$=+žq                  ÀÀøÀÀ€Aql$?¥sÎ T§¶Pv20120916_00438_st  Ksb308@ëob'èÒ?Z	j@€E³/Ã=žnœ?nE,?þ¸R3¾›"ÑE°ÈRD›9qEëHAod=ŠY                  ÀÀøÀÀ€Aod?±K#àT§¶Pv20120916_00440_st  Ksb308@ëob"2\I?Q:™@€E± ö='ü?Íp?£×
l¾µ?}E®êÍD›;}C'oAn«Õ=&DI                  ÀÀøÀÀ€An«Õ?¤È‰ T§¶Pv20120916_00442_st  Ksb308@ëob—aæ¥?B Y@€E²<f=µg€=ϑV?¥¸d¾ž¸RE¯ë×C‡¬îCÈsAn®È=)'U                  ÀÀøÀÀ€An®È?¥0J T§¶Pv20120917_00412_st  Ksb308@ëo'x±¼?/¿.@€E¤0R=·­ã?»?Ñ?ٙš3¾†§ðE¢ˆC‰5ãE`AnM=;l                  ÀÀøÀÀ€AnM?¢Çm€T§¶Pv20120917_00414_st  Ksb308@ëo'{Ã¥‡?'5g@€E¤xÃ=¨N>…þ‡?ü(ö3¾•E£*RD›ˆ{EçyAm¦;=BA                  ÀÀøÀÀ€Am¦;?¨H0 T§¶Pv20120917_00416_st  Ksb308@ëo'DùÚ?.C×@€E¤®=²Ó<=®M‡?Ç®l¾»dZE£H)D›}ìCÆ%AnC=]                  ÀÀøÀÀ€AnC?¢ë T§¶Pv20120917_00418_st  Ksb308@ëo''¼ó¼?C͒@€E¥,Í=×Eu?›O³?¥¸c¾/E£ÙC‰ˆsC
AËAo‰1=¥È                  ÀÀøÀÀ€Ao‰1? T¹T§¶Pv20120918_00337_st  Ksb308@ëo¢v+ ˜?içK@€E'Fš=ɘ±>Àaô?ÁG®4¾¦ffEã\C‰mE,jAnïÝ=&œú                  ÀÀøÀÀ€AnïÝ?¤ÓŸ@T§¶Pv20120918_00339_st  Ksb308@ëo¢yx¼Õ?aºÂ@€E'çf='?\×3?‹…2¾²-ERD›'hEïÓAmÇÞ=                   ÀÀøÀÀ€AmÇÞ? 'T§¶Pv20120918_00341_st  Ksb308@ëo¢}3ñ?GŽ—@€E'í…=ƒúL=ˆ×+?´zál¾¸ÔþEåHD›t!C"{An{ñ=|q                  ÀÀøÀÀ€An{ñ?¢¯Ž T§¶Pv20120918_00343_st  Ksb308@ëo¢€'÷ê?P¿Ö@€E'·Ã=†Žô?b¦v?Ç®d¾­'hE‡…C‰·ðC&¨Ao-==Vh                  ÀÀøÀÀ€Ao-?§ªÍT§¶Pv20120919_00304_st  Ksb308@ëoÂú¤¦¾?"çÏ@€E—xö=Ĭ?\?У×4¾¦ffE—zöCˆ'ªE&AnĨ=.Ñt                  ÀÀøÀÀ€AnĨ?¥Ú.€T§¶Pv20120919_00306_st  Ksb308@ëoÂýÈWÈ?èª@€E—'¤=å†ú>ƒw@×
2¾¢ÐåE—:{D›f‡EæwAo…n=IOc                  ÀÀøÀÀ€Ao…n?©)ì`T§¶Pv20120919_00308_st  Ksb308@ëoÃù¤?(è@€E—L\=îžë?:??å¸l¾° ÅE–†D›ihC2°AnJ==%k1                  ÀÀøÀÀ€AnJ=?¤­f T§¶Pv20120919_00310_st  Ksb308@ëoÃC3?3µù@€E—Y=Þ#z>Šð9?Àe¾ A‰E–LRC‰-C
OAn˜¯=»†                  ÀÀøÀÀ€An˜¯?£·pÀT§¶Pv20120925_00215_st  Ksb308@ëp€þÝ°ö?›ý@€E¹=¾¹?ò¤@ff4¾|í'E·´öC‰	ºE°Am«=nj                  ÀÀøÀÀ€Am«?­ÍC`T§¶Pv20120925_00217_st  Ksb308@ëp/9ÿ?Ó@€E¸8…=ê›?uÛº@
p¤4¾›¥ãE·3ìD›'ôEì5Ao'æ="HÍ                  ÀÀøÀÀ€Ao'æ?°‰ T§¶Pv20120925_00219_st  Ksb308@ëp•5‡?
@€E·]×=Þʊ?¹©ž@ë…j¾¶E¢E¶hÍD›ƒC¤œAn=lkº                  ÀÀøÀÀ€An?­w@T§¶Pv20120925_00221_st  Ksb308@ëpö#2?ä@€E·&{=ÖV}?QS@ë…b¾³33E¶@C‰"9C
ܬAoz=xß|                  ÀÀøÀÀ€Aoz?¯ï€T§¶Pv20120926_00023_st  Ksb308@ëpŸaáÒ?X	@€E ¯¤="{>£ÜÝ?Î{5¾ŽÙEŸ½®Cˆú ENAoQ¸=K^¹                  ÀÀøÀÀ€AoQ¸?©k× T§¶Pv20120926_00025_st  Ksb308@ëpŸe8Ch?dM|@€E¡#==z$¸?ñÊþ?¬ÌÍ3¾­VE -®D›ŽEîZAn‹T=H±w                  ÀÀøÀÀ€An‹T?©.àT§¶Pv20120926_00027_st  Ksb308@ëpŸhtM…?QV'@€E w®=€\É?ç3? k¾/EŸ®D›ž=CIºAnÍú=†                  ÀÀøÀÀ€AnÍú?£0À`T§¶Pv20120926_00029_st  Ksb308@ëpŸlÇ?E[¸@€E '¸=O?Ó×^?¥¸b¾¬1EŸ¸C‰¾C
¸"Anu=uÌ                  ÀÀøÀÀ€Anu?¢Î¹€T§¶Pv20120927_00119_st  Ksb308@ëpÀ:ó@ª?EtÍ@€E'e=i˯?¬ð¤?¯\)3¾´9XE'föC‰¦E Ao:r=
‡×                  ÀÀøÀÀ€Ao:r?¡°úàT§¶Pv20120927_00121_st  Ksb308@ëpÀ>™î©?dÄÁ@€E'¤=‰D¬>üv¦?§®3¾—PE¬)D›ˆ9Eï¶An==1¦å                  ÀÀøÀÀ€An=?¦4Ü T§¶Pv20120927_00123_st  Ksb308@ëpÀAÔÜ;?pއ@€E==€4t?$R?šáHl¾¤ZEŽ†ÍD›|jCÌÍAnç=?`¼                  ÀÀøÀÀ€Anç?§ì€T§¶Pv20120927_00125_st  Ksb308@ëpÀES–Ö?QBT@€Eõ{=–Úx>;B´?¬ÌÍd¾­VEŽ"C‰£øCš AnØ=	¤Ï                  ÀÀøÀÀ€AnØ?¡4™àT§¶Pv20120928_00056_st  Ksb308@ëpß®‰b?WA€@€E˜úì=Ž¨??‹Xž?™™š5¾ÀƒE˜…Cˆï\E$Ao'(=m                  ÀÀøÀÀ€Ao'(?¢BÍ T§¶Pv20120928_00058_st  Ksb308@ëp߱⻢?yxÅ@€E™ 
=y÷@Ð?¼(ö3¾¸QìE˜¸D›qšEüNAn•X=~0"                  ÀÀøÀÀ€An•X?¯Æ@T§¶Pv20120928_00060_st  Ksb308@ëpßµ4ðx?]׺@€E˜ù=p®À?˜ã?«…k¾Ê=qE˜D›Š CAËAoº=?ßV                  ÀÀøÀÀ€Aoº?§ûêÀT§¶Pv20120928_00062_st  Ksb308@ëp߸obŽ?Q'@€E™:ö=Á7à?œ²o?·
=d¾°£×E˜M
C‰Š^CWLAnÌÌ=.}                  ÀÀøÀÀ€AnÌÌ?¥Â¯ T§¶Pv20120929_00034_st  Ksb308@ëpÿ‡FöŠ?5Á¸@€E¯£=–~T?dj~?ÈõÃ4¾Ê=qE®¶áC‰B-E(ÅAnëŸ=ê¼                  ÀÀøÀÀ€AnëŸ?¡W€T§¶Pv20120929_00036_st  Ksb308@ëpÿŠ†K‰?2ß@€E¯ì¤=©)@?5žs?°£×3¾µ?}E­ŒfD›…EóªAnW=                   ÀÀøÀÀ€AnW?£$T§¶Pv20120929_00038_st  Ksb308@ëpÿì|À?KjO@€E¯õ3=؝?Ýœ?p¤@¾ÍOßE®ìD›v‡Cô{An=³=j"                  ÀÀøÀÀ€An=³? MR€T§¶Pv20120929_00040_st  Ksb308@ëpÿ'.
Õ?<Å@€E¯ä>Cp?¸Þ3?ª=qd¾´9XE®d¤C‰òNC¹XAo[='ð                  ÀÀøÀÀ€Ao[?¤þ T§¶Pv20120929_00226_st  Ksb308@ëqóˆÎ?
'q@€E³Äš=ÞZ/@B†]@2\3¾§l‹E²!šC‰bE)Ame=‰u                  ÀÀøÀÀ€Ame?±.¡ÀT§¶Pv20120929_00228_st  Ksb308@ëq#y,?֋@€E³Y×=âJ]?x£ù@…3¾š¬E²g®D›†=Eé‰Aoìá=tsh                  ÀÀøÀÀ€Aoìá?®ŽmT§¶Pv20120929_00230_st  Ksb308@ëqoÄ?q–@€E³2{=Ø6å                  ÀÀøÀÀ€ÀøT§¶Pv20120929_00232_st  Ksb308@ëqÃÁ5?
Ç@€E´u¤>ž>XFè?÷
=b¾´¼jE²óÃC‰žúC
Ú^Ao;ë=]Ř                  ÀÀøÀÀ€Ao;ë?«¸³T§¶Pv20120930_00119_st  Ksb308@ëqùÛ=©?G[@€E s3=+ =T$m?•Â4¾§l‹EŸ ÍC‰4ÝEÛAmáÂ<ñ6×                  ÀÀøÀÀ€AmáÂ?ž&ÚàT§¶Pv20120930_00121_st  Ksb308@ëqý$Xz?`kt@€E }=°Äü?Éx
?Ñë…3¾¡G®EŸHD›'7Eò¼AoJY=q5Z                  ÀÀøÀÀ€AoJY?®&«@T§¶Pv20120930_00123_st  Ksb308@ëq d™³?A‹@€EŸù¤=éU >€ä1?øQìk¾Å¡ËEŸD›‰ãCÛAnÑs=M•á                  ÀÀøÀÀ€AnÑs?©²¼ T§¶Pv20120930_00125_st  Ksb308@ëq ¬Í©?SÐ@€E .=›T€>…MF?šáHc¾®—Ež|C‰¥ãC
)yAnCÂ<þÚG                  ÀÀøÀÀ€AnCÂ?ŸÛHàT§¶Pv20121007_00081_st  Ksb308@ëqÿÐãŸ?±Ì@€E¡ü=­»¸=Åi6@ff5¾¤Ý/EŸDáCˆÊÁE$An"`=Kp                  ÀÀøÀÀ€An"`?©`T§¶Pv20121007_00083_st  Ksb308@ëqÿÓ.€œ? ¡Æ@€E¢,×=¨±¼?¯sx?\2¾‰7EŸ€ÍD›†ÑEô¨Ao
å=X                  ÀÀøÀÀ€Ao
å?¢« T§¶Pv20121007_00085_st  Ksb308@ëqÿÖd›`?RÈ@€E¡6¤=Éό@aÚ?Þ¸RR¾´9XEžµqD›wC+…An×=:ü                  ÀÀøÀÀ€An×?§_'`T§¶Pv20121007_00087_st  Ksb308@ëqÿٓúÉ?$¤U@€E ì=¨"`>ß*?ÁG®e¾¾vÉEºöC‰M²CmAnè¿=%ª3                  ÀÀøÀÀ€Anè¿?¤µF`T§¶Pv20121009_00056_st  Ksb308@ër?®•T;?:ýo@€E"÷
=Éô˜>é¬m?˅4¾¯²E'<¸CˆÓ¶E*œAm—=¥¸                  ÀÀøÀÀ€Am—?£t·T§¶Pv20121009_00058_st  Ksb308@ër?±ð!?4O+@€E"Öf=ð9ŠAb<?¾¸R3¾³¶FE'ʤD›‡TEï–Ank=%Y                  ÀÀøÀÀ€Ank?¤¡k T§¶Pv20121009_00060_st  Ksb308@ër?µ@‰]?9¨Ý@€E"`¤=ÄîŒ?æþ´?ÚáHk¾­'hE ÍD›vCƒAmë==)",                  ÀÀøÀÀ€Amë=?¥0…€T§¶Pv20121009_00062_st  Ksb308@ër?¸tá(?9é—@€E".Í=Óõé=|D?µÂe¾/EVöC‰FéC,ÍAnƄ=ê                  ÀÀøÀÀ€AnƄ?¢}B T§¶Pv20121010_00051_st  Ksb308@ër_½k«u?Ñx@€E™,ì=ç.»>(ñ@
=q4¾~ùÛE–r{Cˆÿ}E%AmÇ5=U                  ÀÀøÀÀ€AmÇ5?ª ¢€T§¶Pv20121010_00053_st  Ksb308@ër_À·$ð?*•@€E™SÃ=äŸz<¶÷@\3¾k…E•Ý®D›ˆ)EìJAnç!=wBÉ                  ÀÀøÀÀ€Anç!?®èY T§¶Pv20121010_00055_st  Ksb308@ër_ÄEå=?àî@€E™6=¿2H?Jó<?ôzák¾´¼jE–âáD›€öCýôAo.¾=<"?                  ÀÀøÀÀ€Ao.¾?§'gàT§¶Pv20121010_00057_st  Ksb308@ër_Ǭ6ª?âš@€E™M
=Å[>®?·
=d¾³33E–£ÃC‰hsC
ÖAnäÚ=+G6                  ÀÀøÀÀ€AnäÚ?¥hæÀT§¶Pv20121011_00034_st  Ksb308@ërÃV†Ê?§b@€E­š=®kh=¡£Á@=q3¾OßEªröC‰-qEöAnN¸=de                  ÀÀøÀÀ€AnN¸?¬ƒl T§¶Pv20121011_00036_st  Ksb308@ërÆ¿'?Þ»@€E­®Í=ÍÓÙ?7í?ó332¾ž5?E«žRD›†wEä‡ApX=fGÄ                  ÀÀøÀÀ€ApX?¬Èø€T§¶Pv20121011_00038_st  Ksb308@ërÊ0/ž?]×@€E­K=Ü<ý?×&ð?×
=\¾µÂE«¤=D›"ÝC®An|§=4Qe                  ÀÀøÀÀ€An|§?¦Š, T§¶Pv20121011_00040_st  Ksb308@ër͹¬_?÷ý@€E­Œ=Ç^ì= 4?У×b¾±©üE«C‰ÈRC
Ê=AoL=3©                   ÀÀøÀÀ€AoL?¦u4T§¶Pv20121012_00050_st  Ksb308@ërŸ–E ñ?W‰5@€E @=¨ûÜ?rE?µÂ3¾­'hE0C‰¢E"ÑAmûî=5^                  ÀÀøÀÀ€Amûî?¦°+ÀT§¶Pv20121012_00052_st  Ksb308@ërŸ™¡q?NJó@€E O=›¤¤>G°S?¬ÌÍ3¾ž¸RE~{D›søEí¶Ans=¶s                  ÀÀøÀÀ€Ans?¢6Î`T§¶Pv20121012_00054_st  Ksb308@ërŸœ÷š?8ös@€EŸ¾H=ŽTØ?Ó¼à?\l¾ÀEœ‰…D›z=C£×An"ñ=$ê                  ÀÀøÀÀ€An"ñ?£Ä@T§¶Pv20121012_00056_st  Ksb308@ërŸ öi?A¶@@€EŸR=¯70>‰åS?ÌÌÍc¾˜"uEœQ×C‰ËC*An»‡=@+"                  ÀÀøÀÀ€An»‡?¨d@T§¶Pv20121017_00039_st  Ksb308@ës?›¡æ?60˜@€EÂâ== Þ>܉Z?Ôzá4¾ A‰E¾øCˆûçE%ºAoÚé=&bG                  ÀÀøÀÀ€AoÚé?¤ÌHàT§¶Pv20121017_00041_st  Ksb308@ës?ž
—‰?AÿÒ@€EÂ6ö=…PÈ>›´?Ê=q3¾¦éyE¾4)D›šEí;Aq®Þ=)p)                  ÀÀøÀÀ€Aq®Þ?¥. T§¶Pv20121017_00043_st  Ksb308@ës?¡E	Ÿ?BÑ@€EÀ"=…€>éÒ?—
=k¾° ÅE¼iìD›vÙCÃTAmü"=Ÿñ                  ÀÀøÀÀ€Amü"? "þ T§¶Pv20121017_00045_st  Ksb308@ës?¤ë?BCË@€E¿×
=¨¤D??Ñë…c¾±©üE»ëC‰°åC
ŽÙAnË=2;O                  ÀÀøÀÀ€AnË?¦GiàT§¶Pv20121022_00072_st  Ksb308@ësßÕ­×?.Á*@€E³ö>#>Å9?ÈõÃ4¾záHE¯øC‰+DE=Ap9Š=ؤ                  ÀÀøÀÀ€Ap9Š?£[€T§¶Pv20121022_00074_st  Ksb308@ësßؤU?44Ÿ@€E´
R=×¥‰@Ž}
@zá3¾©ûçE±S3D›pEìAoGÈ=[ª                  ÀÀøÀÀ€AoGÈ?«uBT§¶Pv20121022_00076_st  Ksb308@ësßÜiRT?:ño@€E´yR=ø3M?
ò¿?¡G®l¾«…E±fD›xCôAn+6=f                  ÀÀøÀÀ€An+6?¡ÃT§¶Pv20121022_00078_st  Ksb308@ësßߗÊâ?9fÒ@€Eµ
\>R4=X_?³33d¾­'hE±ðÍC‰œ)C
ÓAnÈÚ=°?                  ÀÀøÀÀ€AnÈÚ?£vàT§¶Pv20121023_00023_st  Ksb308@ëtœQZ?/j@€E¨63=Ǜl@·Dþ?ç®3¾‡®E¤Æ¸C‰!ìE òAm€ë=4æ´                  ÀÀøÀÀ€Am€ë?¦œÖ€T§¶Pv20121023_00025_st  Ksb308@ët	Ï6´?4ïÃ@€Eªjì=¼ãä?"X-?Ž{3¾¬‹DE¦ï3D›"9EëyAqL2<þG²                  ÀÀøÀÀ€AqL2?ŸÈö@T§¶Pv20121023_00027_st  Ksb308@ët
+‡B?+4	@€Eªc=¥0=°@l?å¸l¾Á‰7E§ã3D›yªC¯\AnÓd=X2à                  ÀÀøÀÀ€AnÓd?«\T§¶Pv20121023_00029_st  Ksb308@ëtO³Ç?/†2@€E©Ú3=±Ÿœ?}®a?Ôzád¾½ó¶E¦àöC‰M'CG®Anbâ='‹Ã                  ÀÀøÀÀ€Anbâ?¤ñx`T§¶Pv20121024_00056_st  Ksb308@ët®<éÀ?6Žu@€E°[=¸ì?Ô^!?\4¾›"ÑE¬yqCˆÜÍE1Am¿}=2G                  ÀÀøÀÀ€Am¿}?£&HàT§¶Pv20121024_00058_st  Ksb308@ët±¼ûô?="@€E°®=ØÑR=21g?£×
3¾ž5?E¬kšD›'ìEëžApò4=
Ý»                  ÀÀøÀÀ€Apò4?¡»·`T§¶Pv20121024_00060_st  Ksb308@ëtµ~?SÁ?@€E¯è¤=ï¢]?§Sä?¸Qìk¾²°!E«wÃD›xCsAn`ã=*«                  ÀÀøÀÀ€An`ã?£eU`T§¶Pv20121024_00062_st  Ksb308@ët¸<&Í?`z:@€E¯=ʤ£?!f[?Ê=qd¾«E«Ÿ\C‰dC
ß;Ap.=RñŒ                  ÀÀøÀÀ€Ap.?ª^1€T§¶Pv20130301_00575_st  Ksb308@ë"++ê?%—@€E¾.¸=çú!?}'i?Ü(ö2¾«E»Cˆ"9E~ÅAnéÖ=)êÕ                  ÀÀøÀÀ€AnéÖ?¥=Z T§¶Pv20130301_00577_st  Ksb308@ë"+=F?(ò@€E¾Í>	sÆ?b/¹@	™š4¾¢MÓEºåD›z°EOAndÆ=Gë                  ÀÀøÀÀ€AndÆ?¨ýb T§¶Pv20130301_00579_st  Ksb308@ë"+re"?#^X@€E½õq=³ƒ\@ŒL?áG®m¾ÃoEº•…D›yyC,‹Anµö=,®s                  ÀÀøÀÀ€Anµö?¥•Î`T§¶Pv20130301_00581_st  Ksb308@ë"+
–f´?&¹ú@€E½¬=½0ˆ=®ùB?ÌÌÍe¾ A‰E¹šC‰'CËÇAo"ù=Õ                  ÀÀøÀÀ€Ao"ù?£Ú£àT§¶Pv20130308_00607_st  Ksb308@ë…
û´·?,°|@€E½ôq=ÿXý?ææz?ü(ö2¾¤Ý/E¼ÍCˆÛ#EqHAp,ˆ=QDD                  ÀÀøÀÀ€Ap,ˆ?ª(ˆ€T§¶Pv20130308_00609_st  Ksb308@ë…
þÙ_?$/ @€E¾&f=ßE@@höí?ٙš3¾£SøE¼—3D›qüE8´Ao¹§=X1Q                  ÀÀøÀÀ€Ao¹§?«* T§¶Pv20130308_00611_st  Ksb308@ë…îÇô?P@€E¾3R=àÉ?²%\?×
=m¾å`E¼:=D›P9C¹An«,=%õ¦                  ÀÀøÀÀ€An«,?¤¾´ÀT§¶Pv20130308_00613_st  Ksb308@ë…&
?#'³@€E¾tH=Ôñ@ÃK«?æffN¾'ë…E»áCˆ¼‹Cå`Ao´‡=Vë"                  ÀÀøÀÀ€Ao´‡?ªÝp€T§¶Pv20130311_00386_st  Ksb308@ë…kO	s?#¶¿@€Eœ×>Ù1@.՛?èõÃ3¾¡ÊÁEš¹HCˆ`BEh Anf´=-Ô¹                  ÀÀøÀÀ€Anf´?¥º— T§¶Pv20130311_00388_st  Ksb308@ë…kR²m?m¼@€Eœö=Ԏ¹=ƒÅã@%3¾'hsEšböD›a7E7ãAn£q=_ô'                  ÀÀøÀÀ€An£q?«þ' T§¶Pv20130311_00390_st  Ksb308@ë…kUÝ\'?ÓÁ@€Eœ2)=êÝ#@^w¬?\Z¾•E™¨)D›O\C
An	­<ö¤?                  ÀÀøÀÀ€An	­?žÔ‡àT§¶Pv20130311_00392_st  Ksb308@ë…kYð?+—o@€Eœ ×>	uº@y0?Տc¾'ë…E™ÀöC‰1'CòòAoú=êÔ                  ÀÀøÀÀ€Aoú?£}Z€T§¶Pv20130329_00416_st  Ksb308@뇬M(¢a?-¯u@€E{==åÚI?6Å\@ë…1¾xÔþE‹3C‡ºáEbÕAnZÑ=?uF                  ÀÀøÀÀ€AnZÑ?§î¨ÀT§¶Pv20130329_00418_st  Ksb308@뇬R¹k?'Æ@€Ež\=é'â?ˆ8Š@õÃ4¾£SøEŒ(öD›9E)¢An0=Jç                  ÀÀøÀÀ€An0?©\ã`T§¶Pv20130329_00420_st  Ksb308@뇬XDO:?=4@€EÇ=Ö²s?H1?ð£×n¾ž¸RE‹ÁÃD›øCffAnÁ=3Z                  ÀÀøÀÀ€AnÁ?¦kC`T§¶Pv20130329_00422_st  Ksb308@뇬]­Å¡?:ÇÇ@€Eœš=ðh>ŒsŸ?°£×f¾˜bE‹®fCˆ<îC¨1Aoß<<ó~                  ÀÀøÀÀ€Aoß<?žp/ÀT§¶Pv20130625_01118_st  Ksb308@뒪jfÛ×?‰»ó@€EgÜö=ü*–?¥ì‰?´zá4¾˜"uE`öfCˆÅE–Am¡—=±ŠÞ                  ÀÀøÀÀ€Am¡—?¶1[ÀT§¶Pv20130625_01120_st  Ksb308@뒪mϜ
?‡¢š@€Eh_×=mõ'?ùž?Ÿ3¾·ÎÙEaXD›s¶EÜAoDˆ=؆                  ÀÀøÀÀ€AoDˆ?»pÀT§¶Pv20130625_01122_st  Ksb308@뒪qæ"?Ì´<@€Ei4==é%                  ÀÀøÀÀ€ÀøT§¶Pv20130625_01124_st  Ksb308@뒪t2Òe? Î`@€Ei({>™5@:"?p¤d¾ºáHEc.¸CˆóøCA‰ApçÂ=ã™×                  ÀÀøÀÀ€ApçÂ?¼s:àT§¶Pv20130706_00167_st  Ksb308@ë"›%œ?AÆ¥@€E±i¸=£Ì?ªgj?èõÃ3¾œ(öE°æCˆn˜EihAmQ=1"                  ÀÀøÀÀ€AmQ?¦$CÀT§¶Pv20130706_00169_st  Ksb308@ë"žC?)=@€E°âö="é+?Òn?Ôzá3¾´¼jE±¸D›cÇE(An^=2<p                  ÀÀøÀÀ€An^?¦GŽT§¶Pv20130706_00171_st  Ksb308@ë"¡4¸Ä? U\@€E±M¤=¢Ä ?Äí@33\¾­VE±¸D›OžCÙÛAn&
=Q¥                  ÀÀøÀÀ€An&
?ª4±àT§¶Pv20130706_00173_st  Ksb308@ë"¤q%?(~q@€E±8=µð<?Ž¼?ٙšc¾«…E±¸C‰Cp!Ao'ß=3ø+                  ÀÀøÀÀ€Ao'ß?¦`T§¶Pv20130712_00263_st  Ksb308@ë"ÁÊq]?)/@€E"ª=·DŒ>'¾?ôzá3¾¬1E—8C‰bETúAo´l=MÏ                  ÀÀøÀÀ€Ao´l?©¹ààT§¶Pv20130712_00265_st  Ksb308@ë"ÁÍ1V?+˜@€E"ÎÍ=¼SÀ>4ñ?¾¸R4¾£×
E—*ÍD›VÁE7Am'‹=f|                  ÀÀøÀÀ€Am'‹? πT§¶Pv20130712_00267_st  Ksb308@ë"ÁÐF,?:Aš@€E•	Ã=ðh"?]Ga?ÈõÃm¾¹XE–ô¤D›xBC½²AoÜË= "q                  ÀÀøÀÀ€AoÜË?¤Ž T§¶Pv20130712_00269_st  Ksb308@ë"ÁӂXµ?0«6@€E"è=ÅÔ?¬¿‰?¹™šd¾š¬E–~áCˆã×Cœ¬Ao²F=àÍ                  ÀÀøÀÀ€Ao²F?£ T§¶Pv20130806_00099_st  Ksb308@ë—à)ÐMá?MÉ®@€E·6
=›4¬@«˜²?ê=q3¾ž¸RE¸îáCˆÈ1EPAp¶ù=]W¼                  ÀÀøÀÀ€Ap¶ù?«ª÷€T§¶Pv20130806_00101_st  Ksb308@ë—à-70C?Kf¨@€E·;š=¦ˆ=×ZÊ?ñë…4¾ž5?E·ýšD›nwE^AnSó=Dr                  ÀÀøÀÀ€AnSó?¨ŽC T§¶Pv20130806_00103_st  Ksb308@ë—à0§!í?Dœ@€E¶Í{=‹Ï,?&ê?Î{l¾µ?}E¸q\D›mPCAnÝ¡=I›                  ÀÀøÀÀ€AnÝ¡?¢é3`T§¶Pv20130806_00105_st  Ksb308@ë—à3Ó׃?%Ê&@€E¶¡q="¦Y?®Mø?´zád¾¡G®E¸ìC‰ôCSuAn¢Î=?—                  ÀÀøÀÀ€An¢Î?¡gòàT§¶Pv20130926_00003_st  Ksb308@ëž@8
?z²E@€E™®=né >Ð+?¢\4¾¡ÊÁE—ŽfCˆÖFEÇAmwä=QÎã                  ÀÀøÀÀ€Amwä?ª9Ü`T§¶Pv20130926_00005_st  Ksb308@ëž@;Aê±?z‹Y@€ER=WP?¨[è?£×
-¾³¶FEžÒD›'šEè{AkeÕ=="ˆ                  ÀÀøÀÀ€AkeÕ?§²qT§¶Pv20130926_00007_st  Ksb308@ëž@>£ï‰?bÁ¦@€E˜¤="eÄ?q}U?ºáHl¾«…E–ôD›†C?¾AoÏâ=J53                  ÀÀøÀÀ€AoÏâ?©F¦`T§¶Pv20130926_00009_st  Ksb308@ëž@BKè?n,Ø@€E H='' >›ñõ?ôzác¾¨r°E¥†)C‰ôCi7Ao'½>Âo                  ÀÀøÀÀ€Ao'½?À˜MàT§¶Pv20130927_00215_st  Ksb308@ëž`ô»cn?V.B@€E¿…=|nø?Z^?"zá4¾±&éEhfCˆÃE'Am›Ö=±a                  ÀÀøÀÀ€Am›Ö? Ö, T§¶Pv20130927_00217_st  Ksb308@ëž`÷ì«d?WT@€Ef='̨?¨Ì?šáH3¾´¼jEÔD›q'Eä‡Ao>=þ                  ÀÀøÀÀ€Ao>?¡`¿ÀT§¶Pv20130927_00219_st  Ksb308@ëž`û%OÆ?r*+@€Eeö=Š\(>Î?¾¸Rl¾±&éEëšD›qCøRAnçÅ=€<›                  ÀÀøÀÀ€AnçÅ?°"`T§¶Pv20130927_00221_st  Ksb308@ëž`þV<x?L£Õ@€EÊÍ=‰°l=ˆ²?·
=e¾´9XEŽ}
C‰V‡C
ñìAoŠÓ=:"                  ÀÀøÀÀ€AoŠÓ?§P'€T§¶Pv20130928_00245_st  Ksb308@란ôD«+?%üÛ@€E§Úš=¢zP=ž\·@ff4¾wÎÙE¥¯ÃCˆêEšAn—=&Õí                  ÀÀøÀÀ€An—?¤Ú½ T§¶Pv20130928_00247_st  Ksb308@란÷wjñ?$³è@€E§3=ØF@??£×
3¾'JE¤¢{D›…‰EæwAmÃÜ=ò5                  ÀÀøÀÀ€AmÃÜ? ¾F T§¶Pv20130928_00249_st  Ksb308@란ú¹ª0?'@€E¦3…=ŸÀ­?·@
áHl¾ÃoE¤–¤D›s\Cï\AnX3=<Íb                  ÀÀøÀÀ€AnX3?§™¬@T§¶Pv20130928_00251_st  Ksb308@란þ9V?ê@€E¦ f=šÀ?'»[?Ç®d¾´9XE¤'öC‰DþC
¾AoGe=3/I                  ÀÀøÀÀ€AoGe?¦eé T§¶Pv20140316_00805_st  Ksb308@볫cñ×s?V\È@€E ¯ì>—‰ì>ž
t?å¸3¾j~úE öCˆsEcXAn«k=#¨'                  ÀÀøÀÀ€An«k?¤uàT§¶Pv20140316_00807_st  Ksb308@볫güç?`ïi@€E ·ì>±×W=Ð;?¼(ö4¾'\E öD›]PE1ðAm(f<êþ"                  ÀÀøÀÀ€Am(f?_ЀT§¶Pv20140316_00809_st  Ksb308@볫j^Mh?Cw@€E ¬>kŸ>,˜š?«…m¾‰º^E 5…D›N^CûdAnŠ=œ"                  ÀÀøÀÀ€AnŠ?¡Ó'`T§¶Pv20140316_00811_st  Ksb308@볫mœ`H?_u9@€E tq>µfP?k/l?ª=qe¾XbE )CˆñªCLÍAo°®<þZ$                  ÀÀøÀÀ€Ao°®?ŸËD€T§¶Pv20140317_00551_st  Ksb308@ë³Ë—¦û,?%üø@€E›$ì=‡4|?y]™@¸3¾–E›N)CˆñËE\%AoH2=dc"                  ÀÀøÀÀ€AoH2?¬Œd@T§¶Pv20140317_00553_st  Ksb308@ë³Ëšø"6?)Ë@€Eœö= xü?û…@ë…3¾š¬EœtfD›uªE,‹An›¶={V6                  ÀÀøÀÀ€An›¶?¯jÆÀT§¶Pv20140317_00555_st  Ksb308@ë³Ëž\²?&N@€EœVÍ=",œ?œ£š?÷
=m¾¤Ý/Eœ"ìD›fCc×AnÜÕ=:~Ù                  ÀÀøÀÀ€AnÜÕ?§OÛ T§¶Pv20140317_00557_st  Ksb308@ë³Ë¡±U£?1¯7@€E›—{=©‹<r1L?¾¸Rc¾ A‰E›3C‰LJCµAnÖ=°A                  ÀÀøÀÀ€AnÖ?£V T§¶Pv20140605_00858_st  Ksb308@ë½Æ/"R]? d@€EwE=™+,?Çh"?î{3¾ŒIºEw+
Cˆï¾E<úAnî=S?                  ÀÀøÀÀ€Anî?ªgà`T§¶Pv20140605_00860_st  Ksb308@ë½Æ3?:+@€EtH=='w¨?ˆ¼®?æff1¾\)ErnfD›{mEAnW«=8	y                  ÀÀøÀÀ€AnW«?§/ T§¶Pv20140605_00862_st  Ksb308@ë½Æ6[FM?rF@€Es¾¤=¬ÿè>¤¿??æffl¾§l‹Er³3D›r5C	7An
"=A¨€                  ÀÀøÀÀ€An
"?¨5T§¶Pv20140605_00864_st  Ksb308@ë½Æ9½ñ"?»Ö@€Er5Ã=)<Š1?Àd¾—PEqg®C‰u`CúAo'=)ïø                  ÀÀøÀÀ€Ao'?¥=ÿT§¶Pv20140615_00219_st  Ksb308@ë¿	‡Þì4?je@€E­ûq=f6 ?t)?î{4¾/E¬ºRCˆþE*ÅAn<²=•œs                  ÀÀøÀÀ€An<²?²³Ž`T§¶Pv20140615_00221_st  Ksb308@ë¿	‹!̃?‰!ô@€E®=x$é?L7?Ã×
3¾§ïžE«É…D›'EûAo…ã= ^a                  ÀÀøÀÀ€Ao…ã?´Ì T§¶Pv20140615_00223_st  Ksb308@ë¿	Ž|zO?\¿æ@€E­\H=s'y=Lü6?°£×k¾®—E«©
D›w®C<îAn:d=6I#                  ÀÀøÀÀ€An:d?¦É$`T§¶Pv20140615_00225_st  Ksb308@ë¿	'úN?hïì@€E­f=>â^½?ºáHc¾¦éyE«O\C‰ª^C‡®Anq:=Lê                  ÀÀøÀÀ€Anq:?©C T§¶Pv20140619_00651_st  Ksb308@뿅1/]?amŽ@€E¢û=ŠÌˆ@HÆ®?µÂ4¾­VE£9qC‰[dE9HAr0=Z!A                  ÀÀøÀÀ€Ar0?«D( T§¶Pv20140619_00653_st  Ksb308@뿅4ˆÞ5?Fù@€E£ˆ3="¼´>')‡?ž¸R2¾›"ÑE£RD›šE‰Amç<÷                  ÀÀøÀÀ€Amç?žñãàT§¶Pv20140619_00655_st  Ksb308@뿅8	Vk?`Ù @€E£jf=u~>À?'?§®l¾­VE¢²áD›š C
‡An«g=>°8                  ÀÀøÀÀ€An«g?§ÖT§¶Pv20140619_00657_st  Ksb308@뿅;ÈþŒ?lá/@€E¢Î…=‹q>Ú#¢?\c¾ª~úE£,{C‰ÁËCõAoQü=d¹ó                  ÀÀøÀÀ€AoQü?¬—>`T§¶Pv20140624_00463_st  Ksb308@ëÀ%úö¬?,AP@€En'=Ð@ö?›%m?ÁG®4¾¯²Ej³3C‰@!E6‡Aniè=xð                  ÀÀøÀÀ€Aniè?¡T§¶Pv20140624_00465_st  Ksb308@ëÀ%K88?*Dt@€Ek-ì>…²>Ù"§?ýp¤3¾¬‹DElÎ=D››EAm¿ˆ=P^à                  ÀÀøÀÀ€Am¿ˆ?ªÜT§¶Pv20140624_00467_st  Ksb308@ëÀ%áDÔ?'…@€Eiæ==Ü,>Ã?€?¼(öl¾Ç®Ek6D›•ÃC
HsAoê=R                  ÀÀøÀÀ€Aoê?¡ãJ@T§¶Pv20140624_00469_st  Ksb308@ëÀ%¶vŸ?"¦ @€Ef›H=¸Jt>vz­?¹™šc¾ ÄœEf'\C‰ØöCsøAnì`=$                  ÀÀøÀÀ€Anì`? d€ T§¶Pv20140705_00622_st  Ksb308@ëÁˆHG?¿Îí@€E‡ÀR=cZÇ                  ÀÀøÀÀ€ÀøT§¶Pv20140705_00626_st  Ksb308@ëÁˆOƒ0!?äS³@€E‡ØÍ=I                  ÀÀøÀÀ€ÀøT§¶Pv20140705_00628_st  Ksb308@ëÁˆRï?õ"i@€E‡¹=ãWª>æV?"zád¾«…E‰2fC‰¶%CwAr«ò>'˜                  ÀÀøÀÀ€Ar«ò?ÒQóT§¶Pv20140713_00078_st  Ksb308@ë€1Á®Œ?1è@€EÈ=¤iˆ?æƒ?áG®3¾œ¬EÍ
C‰1HEh‹Ao£='îE                  ÀÀøÀÀ€Ao£?¤ýÈ T§¶Pv20140713_00080_st  Ksb308@ë€4ä~?5:@€EÆɏ>	¬o@N…?Ó333¾‰º^EÊ!®D›…E/yAmc7= ß8                  ÀÀøÀÀ€Amc7?¤çT§¶Pv20140713_00082_st  Ksb308@ë€7ø_"?/)8@€EÇ{q=%?g‹ª?àm¾³¶FEÌxÍD›yÃCŠAnw3=!ä                  ÀÀøÀÀ€Anw3?¤<ƒÀT§¶Pv20140713_00084_st  Ksb308@ë€:òÁ?4øÈ@€EÇì>I€?ŠÎÉ?å¸H¾ŠÀƒEËóqC‰eCß}An"Ñ=5'æ                  ÀÀøÀÀ€An"Ñ?¦¤üÀT§¶Pv20140714_00705_st  Ksb308@ë§x>E
?RÞ·@€Ež¤…=•¤>Ýr?Æff3¾OßEŸeHC‰<E$ZAmAT=öÜ                  ÀÀøÀÀ€AmAT?¢þۀT§¶Pv20140714_00707_st  Ksb308@ë§{¥BD?An	@€EŸ)=¢µ>ûþ?Տ3¾ÒòEŸR¤D›œöEò‹Am÷X=$YM                  ÀÀøÀÀ€Am÷X?¤‹) T§¶Pv20140714_00709_st  Ksb308@ë§ë×?D6±@€EŸ…=].h>¿£s?ÁG®m¾µÂEŸp=D›¤ÕCõAo!==;                  ÀÀøÀÀ€Ao!?§¯ç`T§¶Pv20140714_00711_st  Ksb308@맂JÃ?RÉ°@€EžÆ…=">‡»€?£×
b¾«EŸe3C‰Š C
®VAop=Ǿ                  ÀÀøÀÀ€Aop?¡÷ÀT§¶Pv20140809_00147_st  Ksb308@ëÅà»ïºŽ?H‡Å@€E¡"=Ÿ4Ì>¹8Å?®{4¾¡ÊÁE¢ÿ×C‰'-E)ôAn"=µ                  ÀÀøÀÀ€An"? Av T§¶Pv20140809_00149_st  Ksb308@ëÅà¿n•_?YÅ@€E¡Ìq=š'@,g=?Ü(ö3¾¶È´E¢´ÍD›™EøúAoU´=C‰                  ÀÀøÀÀ€AoU´?¨cñ T§¶Pv20140809_00151_st  Ksb308@ëÅàÂé(ù?3›£@€E¡)\=¹yÄ?tí[?¯\)m¾¨r°E¡D›®=Cÿ¾Anpl=
×C                  ÀÀøÀÀ€Anpl?¡Zè`T§¶Pv20140809_00153_st  Ksb308@ëÅàÆ]ýŒ?:'™@€E Cf=Îô>œ^?Ñë…d¾¤ZE 6ÍCŠHsC
ò-Anå=2M                  ÀÀøÀÀ€Anå?£I T§¶Pv20140811_00125_st  Ksb308@ëÆ `߃?5w)@€E¥è3=§f@öÝ@®4¾/E¦‹C‰tÝE-Aq	=^                  ÀÀøÀÀ€Aq	?«Ã`T§¶Pv20140811_00127_st  Ksb308@ëÆ cl ?\øö@€E§5H=¯M>›¿º?'ë…2¾ž¸RE¦a\D›£…EsAl0<ÙÃS                  ÀÀøÀÀ€Al0?›8j`T§¶Pv20140811_00129_st  Ksb308@ëÆ fïóÃ?8êœ@€E§Mì=¼õ¨?8[W?У×m¾®{E¦ÁšD›¡`C¸ÕAn¥$="§j                  ÀÀøÀÀ€An¥$?¤Tí@T§¶Pv20140811_00131_st  Ksb308@ëÆ j~
¢?Zõ@€E§Vö=§è >¹VË?˜Qìe¾›"ÑE¦*CŠ<CÀAn+®=ýj                  ÀÀøÀÀ€An+®?£ß­@T§¶Pv20140811_00503_st  Ksb308@ëÆ#ásW»?†e@@€Eœ"3='ú¨>"=`?¸Qì5¾©xÕEœCˆŠ EAnNÀ=¬ƒF                  ÀÀøÀÀ€AnNÀ?µhÀT§¶Pv20140811_00505_st  Ksb308@ëÆ#䭞ß?'šˆ@€EœÙ¸=Üç?H#"?úáH3¾£×
E›ÔD›'oEêœAo‡²=ùE                  ÀÀøÀÀ€Ao‡²?¿(  T§¶Pv20140811_00507_st  Ksb308@ëÆ#èf?!@€E=§Î8?¶ò¬?ÌÌÍl¾°£×Eœ{D›omCØÕAo,Ã=ÑdÊ                  ÀÀøÀÀ€Ao,Ã?º,™@T§¶Pv20140811_00509_st  Ksb308@ëÆ#ë?¤0?‡`ñ@€Eœ–>/ÙÄ?‰¢"?ÌÌÍc¾ ÄœE›'RC‰½'C
ÌJAnÌQ= $                  ÀÀøÀÀ€AnÌQ?±ä€T§¶Pv20140812_00481_st  Ksb308@ëÆC5kAm?åt@€E‹+==¸ê­?™jÕ?Ó335¾¥ãTEŠqC‰.VE,¤AnVy=+"_                  ÀÀøÀÀ€AnVy?¥dKàT§¶Pv20140812_00483_st  Ksb308@ëÆC9
Wó?Õ·@€EŠž
=«Â\?³>³?ç®3¾‡®E‰}3D›–5Eð˜AoŸC=<ÉÐ                  ÀÀøÀÀ€AoŸC?§™:T§¶Pv20140812_00485_st  Ksb308@ëÆC<S'ß?Xf@€EŠ+R=íû?<¸?Ó33l¾¯²E‰dD›…šCº AnX=+Œœ                  ÀÀøÀÀ€AnX?¥q"€T§¶Pv20140812_00487_st  Ksb308@ëÆC?™"{?D"@€E‰ú…=§rä>#ä?¨õÃd¾µ?}E‰¸áC‰½²C8Anw=‹L                  ÀÀøÀÀ€Anw?¡ñi€T§¶Pv20140812_00625_st  Ksb308@ëÆDgéô%?^}@€EX¤=¿ˆ°@f}é?ã×
4¾›¥ãEŒß®C‰¦E%ìAnˆ`=?Qä                  ÀÀøÀÀ€Anˆ`?§ê<€T§¶Pv20140812_00627_st  Ksb308@ëÆDkV€?~
@€EM3>
ùÎ@Kc'@õÃ2¾bNE‹ë
D›"LEêAoK`=M.
                  ÀÀøÀÀ€AoK`?©¥Á T§¶Pv20140812_00629_st  Ksb308@ëÆDn˜¤|?@Ä@€Ej)>
$§>•ÊA?øQìk¾·KÇEŒÇD›‰hC®ÙAo=JøÔ                  ÀÀøÀÀ€Ao?©_€T§¶Pv20140812_00631_st  Ksb308@ëÆDqõÁ
?!@€E{{=Ӝs?¢•Ñ?×
=L¾¦éyE‹êRC‰œÍC
qhAmÃë=2ëÑ                  ÀÀøÀÀ€AmÃë?¦]z T§¶Pv20140813_00090_st  Ksb308@ëÆ`Å3ü?i¿@€E©Òš=­Wð>Œî4?Ü(ö4¾¨õÃE«jöC‰	yE;#AnÆ
=!—_                  ÀÀøÀÀ€AnÆ
?¤2ëàT§¶Pv20140813_00092_st  Ksb308@ëÆ`%Á?Çn@€E©
=Ñ@zŠ@=q2¾œ(öEª'…D›…`E=An˜=vÈð                  ÀÀøÀÀ€An˜?®ÙT§¶Pv20140813_00094_st  Ksb308@ëÆ`y"??^l@€E§á¸=Ó"'?ê?t?Ôzám¾´9XE©îfD›‰šC
áAoYv=
ù                  ÀÀøÀÀ€AoYv?¡_# T§¶Pv20140813_00096_st  Ksb308@ëÆ`ðó?´@€E¨q=Þji@Rê?¥¸e¾¤ZE©mìC‰›#C»¦An'}=Ää                  ÀÀøÀÀ€An'}?£xœ€T§¶Pv20140813_00378_st  Ksb308@ëÆb–Ë8x?(ù@€Ežf=«ò>zS?½p¤5¾‹C–Ežr{CˆúE/ÃAlêJ=	qw                  ÀÀøÀÀ€AlêJ?¡..àT§¶Pv20140813_00380_st  Ksb308@ëÆbš#G-?w@€EŸÒ3=›?š:@*=q4¾wÎÙEŸ%®D›Œ)EöòAoð=irš                  ÀÀøÀÀ€Aoð?­.S@T§¶Pv20140813_00382_st  Ksb308@ëÆb¢ïÉ|?l@€E  q=¨&p?2éS?ÈõÃk¾¥`BE PöD›{¶CgðAnRã=<9Ð                  ÀÀøÀÀ€AnRã?§‡:T§¶Pv20140813_00384_st  Ksb308@ëÆb¦ÉrÐ?ø€@€E¡ÿ)=¨å¯<g*3?¡G®d¾ ÄœE¡œ)C‰¨C2°AnÝ8=(Ò                  ÀÀøÀÀ€AnÝ8?¥z@T§¶Pv20140813_00522_st  Ksb308@ëÆcÊ9¤ç??ð@€E›¢3=°' ?¾È*?ï\)3¾€E›/C‰
²EåAoa=bâï                  ÀÀøÀÀ€Aoa?¬\]àT§¶Pv20140813_00524_st  Ksb308@ëÆc͝gZ?°@€E›¡ö=¡Ð?9ÜÖ?ýp¤2¾˜"uE›\D›¦FEè5Amo==\Æ©                  ÀÀøÀÀ€Amo=?«˜Õ T§¶Pv20140813_00526_st  Ksb308@ëÆcÐèË[?Ü@€E›•R=­è">ÿc–?Ê=q9¾¿|îE›ˆD›™ËCµÃAn'ù=(
ü                  ÀÀøÀÀ€An'ù?¥_€T§¶Pv20140813_00528_st  Ksb308@ëÆcÔ(vA?›Ò@€Eœ´)=±:L@
w±?У×c¾¤ZEœdÍC‰ÎÙC
ïžAn8-=PÍp                  ÀÀøÀÀ€An8-?ª®T§¶Pv20140813_00666_st  Ksb308@ëÆe—þ?wœ¼@€E j=Xá?i¨Ú?—
=4¾œ¬EŸC‰‹EJAlþZ=Iö9                  ÀÀøÀÀ€AlþZ?©>Ç T§¶Pv20140813_00668_st  Ksb308@ëÆeÔÃ;?]º9@€EŸþö=´
Ô@nm?´zá2¾Š=qEžàD›§EåApki=o¿                  ÀÀøÀÀ€Apki?­øWàT§¶Pv20140813_00670_st  Ksb308@ëÆe5*¯?n</@€E °3=¦x@Í£³?£×
l¾®{EŸþD›§
COßAnyÝ=M4Á                  ÀÀøÀÀ€AnyÝ?©¦˜ T§¶Pv20140813_00672_st  Ksb308@ëÆe•²Y?°,¤@€EŸKö=¬ä@À"?¬ÌÍf¾¬‹DEžÄC‰E¢CƨAp	T>o                  ÀÀøÀÀ€Ap	T?À#­àT§¶Pv20140814_00003_st  Ksb308@ëƄ¬Fj?E$X@€E•	f=U ?»Ru?´zá4¾«E"'®C‰°¤E
VAm³T=I¶                  ÀÀøÀÀ€Am³T?£‰6ÀT§¶Pv20140814_00005_st  Ksb308@ëƄ¯ªrZ?Cf@€E•E\=O>ˆ'#?ê=q3¾¥`BE"óìD›™EàÕAoMª=Yyë                  ÀÀøÀÀ€AoMª?«/=`T§¶Pv20140814_00007_st  Ksb308@ëƄ³'é?c§@€E•6)="ÿ\?'_y? l¾–E"…\D›ºoC	ÖFAo<æ=,k¦                  ÀÀøÀÀ€Ao<æ?¥tÀT§¶Pv20140814_00009_st  Ksb308@ëƄ¶‹b?W
b@€E"ÓÃ=€tx>Ôüà?¡G®d¾¬‹DE"A®CŠ-ÓC
4þAn½é= Ü+                  ÀÀøÀÀ€An½é?¤…`T§¶Pv20140815_00272_st  Ksb308@ëÆ¢ˆz#?5‰ý@€EŽaf='¤ø>ìç?Ê=q4¾Ÿ;dE{ÃC‰$ZE/¢Amý‰=ÌY                  ÀÀøÀÀ€Amý‰?£9‹ T§¶Pv20140815_00274_st  Ksb308@ëÆ¢‹E
?=|ö@€EŽwH=—ì;¬zö?ê=q2¾œ(öEaÃD›Š¸EübAoDŠ=4U–                  ÀÀøÀÀ€AoDŠ?¦Š²ÀT§¶Pv20140815_00276_st  Ksb308@ëÆ¢ŽÂl?8uþ@€EŽQ\=†nä?)ÀS?Տk¾¹Û#E!\D›zoC}²Aoû=Aÿ‰                  ÀÀøÀÀ€Aoû?¨?ñ T§¶Pv20140815_00278_st  Ksb308@ëÆ¢šô¨^?(˜+@€EÙá=Å<˜?§¶??ÌÌÍc¾¦éyE.¸C‰ÜÍC˜RAoK#="Î{                  ÀÀøÀÀ€AoK#?¤YÏ`T§¶Pv20140815_00488_st  Ksb308@ëƤZ†­?<Á-@€E'Ã>Ku>"€?Ñë…4¾"›¦E‹ùÃC‰FEÓAlÿÅ=.Ñ                  ÀÀøÀÀ€AlÿÅ?¥Ú#àT§¶Pv20140815_00490_st  Ksb308@ëƤ]dd"?4Ÿs@€EÍ="Ä?¯Vx?Ã×
2¾n—E‹ýqD›"mEä¼Ao´=K…                  ÀÀøÀÀ€Ao´?¢	p T§¶Pv20140815_00492_st  Ksb308@ëƤ`ºÐv?(ˆs@€EU\=ž|@"ן?ØQìl¾¯²EŒZfD›§;CAn]"=1Ê                  ÀÀøÀÀ€An]"?¦9BÀT§¶Pv20140815_00494_st  Ksb308@ëƤdÕN?/‹ð@€E[\=³\>¤È?ÚáHc¾²-EŒÆC‰­C
¿¾Ao'=$                  ÀÀøÀÀ€Ao'?¢ãD€T§¶Pv20140816_00389_st  Ksb308@ëÆÂiªþò?2™œ@€Eª
3='¡<>ßð?Î{5¾ž5?Eª^¸CˆöFE,¬Anpu=="                  ÀÀøÀÀ€Anpu?£ç¤@T§¶Pv20140816_00391_st  Ksb308@ëÆÂm[?9m÷@€Eª{q=µ?wL
?ÈõÃ2¾˜bE©ÏD›‰ôE"AogØ=%                  ÀÀøÀÀ€AogØ?£$¢ T§¶Pv20140816_00393_st  Ksb308@ëÆÂum/X?Rªž@€Eªåš>Wk?LF•?У×[¾·KÇEª5qDœ2C³øAsA>Î                  ÀÀøÀÀ€AsA?ÃÙÂÀT§¶Pv20140816_00395_st  Ksb308@ëÆÂx­ü'?3Îr@€Eª'á=>p> ®Ï?¢\e¾®{Eª
ÍC‰6FCHöAmË<êª@                  ÀÀøÀÀ€AmË?UHT§¶Pv20140816_00533_st  Ksb308@ëÆé)õG?9Ûv@€E¤Q=ll?Ëfæ?¹™š4¾¸ÔþE£ˆC‰5ÃE,AoLd=Wõ                  ÀÀøÀÀ€AoLd?¡êþ T§¶Pv20140816_00535_st  Ksb308@ëÆì‡g¾?8¾Z@€E¤E…=Äìø?i‰å?þ¸R2¾'ñªE£9qD›—TEò˜Anî=;ƒg                  ÀÀøÀÀ€Anî?§plàT§¶Pv20140816_00537_st  Ksb308@ëÆ;§?0þ.@€E£áH=âëY?:p?ÁG®l¾"ýôE¡ã\D›hC-'Am4¸=;Ö                  ÀÀøÀÀ€Am4¸?¢gzÀT§¶Pv20140816_00539_st  Ksb308@ëÆò÷
¾?2Ï@€E£®{=ËõÏ?;ɾ?Ï\)c¾®—E¢ºfC‰½PC#–Aoº˜=*                  ÀÀøÀÀ€Aoº˜?¥A€€T§¶Pv20140817_00343_st  Ksb308@ëÆâMýÿ ?/ý`@€E«lq=¤Á ?†%?Ê=q4¾šŸ¾Eª²C‰²E#Am¤ˆ=#[                  ÀÀøÀÀ€Am¤ˆ?¤k`T§¶Pv20140817_00345_st  Ksb308@ëÆâ\Ã¥\?#¤@€E­ì=Ûu>pÜ?Þ¸R2¾¤ZE¬l¤D›ŽÑEõçAnƒ¦='i«                  ÀÀøÀÀ€Anƒ¦?¤í5`T§¶Pv20140817_00347_st  Ksb308@ëÆâ`6çH?)­d@€E­7R=·3l=¼†]?Àl¾®{E¬ÜD›¤C‹ÇAn"+=_æ                  ÀÀøÀÀ€An"+?£üÀT§¶Pv20140817_00349_st  Ksb308@ëÆâc«ñ‹?ö@€E­±=ôŸ7=¤Jr?ŒÌÍd¾"ýôE¬ØfC‰˜sC/\An–<ëíI                  ÀÀøÀÀ€An–?}© T§¶Pv20140817_00487_st  Ksb308@ëÆã–Y"o?Dä®@€E£Ó®=µ'¼@5UR?æff4¾£SøE£=C‰×EBAn\ì=Fú¨                  ÀÀøÀÀ€An\ì?¨ßUT§¶Pv20140817_00489_st  Ksb308@ëÆ㙒ÈÅ?84-@€E¤{='U>¹>Ì?±ë…3¾"záE£KìD›œEòAo´=                   ÀÀøÀÀ€Ao´?¢rT§¶Pv20140817_00491_st  Ksb308@ëÆãœÕˆÞ?¿8@€E££¤=Ó&ï?¥y{?Ü(ök¾«E£33D›/C"Anêœ=0÷w                  ÀÀøÀÀ€Anêœ?¦îàT§¶Pv20140817_00493_st  Ksb308@ëÆã A?&w
@€E£½ö=¥ðL?_Ë£?®{c¾®{E£HC‰Ú C
xRAoLÇ="K¡                  ÀÀøÀÀ€AoLÇ?¤It T§¶Pv20140817_00631_st  Ksb308@ëÆäÌQLy?2x¸@€Eªtq=݉‹?e;h? 3¾—
=E©tfC‰W
E¶AmkÕ<ûjµ                  ÀÀøÀÀ€AmkÕ?ŸmV T§¶Pv20140817_00633_st  Ksb308@ëÆäς"o?@—Õ@€EªR=Æͅ>¸¥Õ?ÈõÃ3¾­'hE¨øfD› åEç'Aof=¾–                  ÀÀøÀÀ€Aof?¢—ÒÀT§¶Pv20140817_00635_st  Ksb308@ëÆäÒúÞÙ?=°Q@€E¨Wf>»0?ú?·
=k¾«E¦á3D›ˆ¬CAnj=-                  ÀÀøÀÀ€Anj?£±¥ T§¶Pv20140817_00637_st  Ksb308@ëÆäÖj…Z?D"@€E¨')=Ñé·@2I?ê=qc¾¸QìE§‡HC‰ÌîC
UAo·ö=E:T                  ÀÀøÀÀ€Ao·ö?¨§J€T§¶Pv20140818_00435_st  Ksb308@ëÇRL(?³@€Eªýì=¹ö@
ÓW@ £×4¾ß;Eª¿šC‰:^E'An‹=‰n                  ÀÀøÀÀ€An‹?±±-ÀT§¶Pv20140818_00437_st  Ksb308@ëǾ	?,)@€E«$\=·
"=2«f@5¸2¾—PEªÉqD›+EòÑAoÜ©=—–‹                  ÀÀøÀÀ€AoÜ©?²òÑ`T§¶Pv20140818_00439_st  Ksb308@ëÇ);
?	3q@€Eªü¤=¥o°?÷4?˅k¾œ¬Eªd)D›"¼CÝqAmïÇ=5¦l                  ÀÀøÀÀ€AmïÇ?¦´Í€T§¶Pv20140818_00441_st  Ksb308@ëÇ"ž
B?
Å@€Eªüì=ѹ?'õt?ÁG®c¾®—Eªí®C‰«dC
ð!An||=4
b                  ÀÀøÀÀ€An||?¦L@T§¶Pv20140818_00579_st  Ksb308@ëÇHß!¹?@ÇÁ@€E¯Ì\=ºiÄ?KçR?"334¾š¬E®åìC‰‡LE!7Ao«9=9{                  ÀÀøÀÀ€Ao«9? ‡/`T§¶Pv20140818_00581_st  Ksb308@ëÇL/=°?=…@€E¯Ìq=áà@5Å?\3¾¡ÊÁE¯!…D›¡šEèÁAnق=P=                  ÀÀøÀÀ€Anق?£* T§¶Pv20140818_00583_st  Ksb308@ëÇOx2í?Aˆ\@€E¯†ö=Þò'?¢])?Ó33l¾×PE¯šD›´C
QìAo†T=6Œ                   ÀÀøÀÀ€Ao†T?¦Ñ"T§¶Pv20140818_00585_st  Ksb308@ëÇR¹@(?I@€E¯¯=»·l<Ì{˜?®{c¾¯²E®…qC‰ëçC
{Am½<=' 9                  ÀÀøÀÀ€Am½<?¤ä T§¶Pv20140819_00051_st  Ksb308@ëÇ$öyÙá?Zg@€Eš¾H=®ð¸@œ6y?Ýp¤3¾¶È´Eš±ÃCˆçEVAlcV=ÏßÔ                  ÀÀøÀÀ€AlcV?¹ûú€T§¶Pv20140819_00053_st  Ksb308@ëÇ$ù±ýi?¹@€E›˜ì=ŸèA?°ÌØ?£×
5¾ÐbNE™ÍìD›²Eí¢ArlC>˜                  ÀÀøÀÀ€ArlC?ÀÓàT§¶Pv20140819_00055_st  Ksb308@ëÇ$üí¼\?ªè@€EšÊ…=•oÈ?çw1?Æffk¾œ¬E™´¤D›¸C
®ÙAp¡=ñáL                  ÀÀøÀÀ€Ap¡?¾<)€T§¶Pv20140819_00057_st  Ksb308@ëÇ%á‰?£Yç@€Ešg®=‰&>Ù ³?±ë…O¾È1'Eš[ÃC‰øRC
­PArùÏ>ù{                  ÀÀøÀÀ€ArùÏ?Âÿ/`T§¶Pv20140820_00258_st  Ksb308@ëÇBë.ã? !]@€Ef¤=ó›L>Õïú@ÌÍ4¾ŒÌÍEœ\CŠ­/Eú°An×=U¾                  ÀÀøÀÀ€An×?ª·ÑàT§¶Pv20140820_00260_st  Ksb308@ëÇB:Ô½?
¯@€E0)=ܲ>…5¤@333¾†$ÝEœ4=D›í‰EÏDAn
=E›n                  ÀÀøÀÀ€An
?¨³mÀT§¶Pv20140820_00262_st  Ksb308@ëÇBÈ-V?(2Ë@€EœåÍ=ý›X?±i%?£×
l¾¢MÓEœ3DœJC
ÅAncS<æÛV                  ÀÀøÀÀ€AncS?œÛjÀT§¶Pv20140820_00264_st  Ksb308@ëÇB!ÿ?ë)@€Eœ½R=ûàˆ?FÎç?úáHd¾º^5Eœ'¤C‹…CféAnÅ\=:Û"                  ÀÀøÀÀ€AnÅ\?§[d@T§¶Pv20140820_00450_st  Ksb308@ëÇCÜ-ãh?!Ë3@€E£Â
=¯Dä@?@…4¾—PE¢õìC‰íEËAp">=zé1                  ÀÀøÀÀ€Ap">?¯]& T§¶Pv20140820_00452_st  Ksb308@ëÇCߣ8Õ?}i@€E¤R=¶
€>œ3†@(ö3¾'JE¢õ×D›­'EÕãAoÐ=rö	                  ÀÀøÀÀ€AoÐ?®^Á T§¶Pv20140820_00454_st  Ksb308@ëÇCâúP"?Øã@€E¤w
=£+(>Çm@£×l¾«…E¤ìD›¿mC
—AnÑÙ=J<º                  ÀÀøÀÀ€AnÑÙ?©G—@T§¶Pv20140820_00456_st  Ksb308@ëÇCæ]&Í?rL@€E¤¼==Ùx;?®)?ÌÌÍd¾¡G®E£ê¸CŠV¨CT¼AoHy=>tr                  ÀÀøÀÀ€AoHy?§ÎŽ@T§¶Pv20140821_00051_st  Ksb308@ëÇ_VJ¬?93Í@€EÈ®=Ü¡=õÁð?Ñë…4¾ A‰EÉ®C‰§mE+hAo7=#f                  ÀÀøÀÀ€Ao7?¤lØ@T§¶Pv20140821_00053_st  Ksb308@ëÇ_Yå~õ?M{ç@€EÇÚ\=¡­@*»?¸Qì3¾©ûçEÉD›ÎÙEþJAnþk=
`1                  ÀÀøÀÀ€Anþk?¡¬ T§¶Pv20140821_00055_st  Ksb308@ëÇ_]??FŠô@€EÇ4="Ј>h'þ?Þ¸Rm¾¶È´EÇqD›¦ÉCøRAn—u=$¸Þ                  ÀÀøÀÀ€An—u?¤—ÀT§¶Pv20140821_00057_st  Ksb308@ëÇ_a/JE?,¯ë@€Eƪ®=¸L?¯-—?ª=qd¾®—EÈÉ×C‰äCã×AnÕú=i¯                  ÀÀøÀÀ€AnÕú? ­5àT§¶Pv20140821_00279_st  Ksb308@ëÇaºmí?8r@€Eª×=¶IÜ@ŸÞ?Æff4¾—
=E¨ì¤CŠ0bE	AnÓ?=&~                  ÀÀøÀÀ€AnÓ??¤ÁïÀT§¶Pv20140821_00281_st  Ksb308@ëÇa¾I‡?6¿@€Eª
=§ÑÜ=Ùp}?ÁG®2¾¨õÃE©|fD›ËLEÐAnn¡=(                  ÀÀøÀÀ€Ann¡?¡'åT§¶Pv20140821_00283_st  Ksb308@ëÇaÁìI?GL·@€E©•…= ü?dL?ª=ql¾´9XE©{D›÷uC
WAou€=
ïŠ                  ÀÀøÀÀ€Aou€?¡]ñ@T§¶Pv20140821_00285_st  Ksb308@ëÇaœ­œ?@¼u@€E©`á=š]>¿Â"?¼(öd¾¥`BE¨¤¤C‹+çCðAo=>=ùç                  ÀÀøÀÀ€Ao=>?£Ÿ<àT§¶Pv20140821_00423_st  Ksb308@ëÇc̈́-?L8K@€E S=Œc?×k­?µÂ3¾¼jE ÍC‰£TE´AnCa=ìƒ                  ÀÀøÀÀ€AnCa?£`T§¶Pv20140821_00425_st  Ksb308@ëÇc+§Ï?:HM@€E åR=«a8?ÞÓ?™™š3¾"÷ÏE "{D›­yEÞ Anÿ?='ï                  ÀÀøÀÀ€Anÿ??¡Ò=àT§¶Pv20140821_00427_st  Ksb308@ëÇcÇn?-ÉÆ@€E é=‰p,?åôý?ù™šl¾Á‰7E cÃD›²VCH1An"4=9À'                  ÀÀøÀÀ€An"4?§8àT§¶Pv20140821_00429_st  Ksb308@ëÇc ]?88µ@€E *=='Ýl?uÞ?Ã×
c¾¸QìE %
C‰óuCÂAo·D=H                  ÀÀøÀÀ€Ao·D? âiT§¶Pv20140821_00567_st  Ksb308@ëÇdL8Ò?;{ä@€EŸ
R=ª³œ>Š•?¥¸3¾¦éyEžC‰†%EBAmÞ=Ô;                  ÀÀøÀÀ€AmÞ? š‡`T§¶Pv20140821_00569_st  Ksb308@ëÇdO¡ãë?B^-@€EŸÛ=¡«@@I?ª=q3¾¤Ý/EžÆöD›EàAnaN<øA¼                  ÀÀøÀÀ€AnaN?Ÿ7€T§¶Pv20140821_00571_st  Ksb308@ëÇdS0A?@Ît@€EŸÝ×=¢d€@-B¥?Àm¾œ(öEž–D›™C
ÄZAm÷ä=!Á                  ÀÀøÀÀ€Am÷ä?¤8"T§¶Pv20140821_00573_st  Ksb308@ëÇdVM*?KÁÐ@€EŸ"R=×É?¢á?´záe¾±&éEž§CŠ<¬CÈ´Aoý=2¼~                  ÀÀøÀÀ€Aoý?¦WÀT§¶Pv20140823_00302_st  Ksb308@ëÇ¡Ü2&?(ÈÞ@€EŒ…=Œ)4>˜X?§®5¾¶E¢E‹–fCˆ•E,Anµb=ˆZ                  ÀÀøÀÀ€Anµb? ±@T§¶Pv20140823_00304_st  Ksb308@ëǡ߬è?"E\@€EŒW=Š-ˆ@1¶Ü?Ó333¾ž5?E‹a\D›tjEþjAn%u=)õ                  ÀÀøÀÀ€An%u?¥#ž T§¶Pv20140823_00306_st  Ksb308@ëÇ¡ãé@?%nõ@€EŒ"š= i`?†Ü§?•Âl¾£SøE‹íqD›aC
1'AoÌ<ùR                  ÀÀøÀÀ€AoÌ?Ÿ ê@T§¶Pv20140823_00308_st  Ksb308@ëǡ敋B?*èD@€EŒöš=Š&X?¦ß?Š=qe¾¤Ý/EŒ$ÍC‰%CQ'Amü:<ÞtÁ                  ÀÀøÀÀ€Amü:?›Î˜ T§¶Pv20140823_00446_st  Ksb308@ëÇ£rÝm?)œŒ@€EŠ#=¤`?ný/?ºáH4¾£×
EŠ)CˆÒòE/ÓAnàS=<                  ÀÀøÀÀ€AnàS? p'€T§¶Pv20140823_00448_st  Ksb308@ëÇ£àö¥?%†@€EŠoš=©W>Ó"?Ýp¤3¾œ(öEŠ'fD›…¢Eõ×An²%=3Ë                  ÀÀøÀÀ€An²%?¦c9`T§¶Pv20140823_00450_st  Ksb308@ëÇ£!6PÊ?)ˆc@€EŠ#=þe2<©Çï?˅k¾¨r°E‰Å
D›p¤Ca‰An¿/=ó                  ÀÀøÀÀ€An¿/?££~`T§¶Pv20140823_00452_st  Ksb308@ëÇ£$síŽ??/%@€EŠ(¤>ü=ݶ‰?Ÿd¾ß;E‰tC‰JCNAnÁ±=0"Á                  ÀÀøÀÀ€AnÁ±?¦˜ T§¶Pv20140824_00243_st  Ksb308@ëÇÂ;OfÆ?/©n@€E‹¦¸=Œê<?Œ¬Ã?Ï\)3¾"t¼EŠ‹HC‰Í²E¸AnJN=(-                  ÀÀøÀÀ€AnJN?£% T§¶Pv20140824_00245_st  Ksb308@ëÇÂ>œ£9?-Èë@€EŒ==¼$|=±È?ÌÌÍ3¾OßEŠžRD›¿dEßAnQû=
1Í                  ÀÀøÀÀ€AnQû?¡¦9 T§¶Pv20140824_00247_st  Ksb308@ëÇÂB
áÀ?-^@€E‹ï=="Š|?)Js?Ÿl¾¬‹DE‹¤D›Ä‹C
çðAn'õ=Ú                  ÀÀøÀÀ€An'õ?¡Ñû@T§¶Pv20140824_00249_st  Ksb308@ëÇÂE{ÅH?(Ô]@€E‹H×=›">f@5?½p¤d¾ ÄœE‰ôCŠhCîAnà®=$Þ                  ÀÀøÀÀ€Anà®?¢¤›ÀT§¶Pv20140824_00387_st  Ksb308@ëÇÃjŽïr?HìÓ@€E•¸=›oì?C? 4¾§l‹E"¶¸C‰išEúAp¨»==                   ÀÀøÀÀ€Ap¨»? ´T§¶Pv20140824_00389_st  Ksb308@ëÇÃmÊxµ?@‰@€E•
=ªo>Åm}?Տ3¾–‡+E">D›ªVEÞ AmÚ­=ó                  ÀÀøÀÀ€AmÚ­?£^oàT§¶Pv20140824_00391_st  Ksb308@ëÇÃq;;À?9éõ@€E"Êf=¨A`?£0?Ê=ql¾¢MÓE"CD›»;C)üAn=®=åÞ                  ÀÀøÀÀ€An=®?¢¼»ÀT§¶Pv20140824_00393_st  Ksb308@ëÇÃtÆÁE?<
z@€E""Ã= U¤>|ª?Àc¾¨r°E'ðfC‰ÉC"uAnˆÜ=&&                  ÀÀøÀÀ€AnˆÜ?¤ÄÀ`T§¶Pv20140826_00171_st  Ksb308@ëÈ·)Ø?€•>@€E¾ì="Tð=®-G?µÂ3¾° ÅEŒÛšC‰;¦EÛAn1 =Zv                  ÀÀøÀÀ€An1 ?«NÀ`T§¶Pv20140826_00173_st  Ksb308@ëȺÄ׶?ay-@€ET{=Ðé"=üí?·
=3¾‹Æ¨EŒ»qD›«EõXAoè"=KÖ	                  ÀÀøÀÀ€Aoè"?©zÁ T§¶Pv20140826_00175_st  Ksb308@ëȾU0?~R2@€ER=¤dw?,\Ê?¦ffl¾¤Ý/EŒ3D›ªFC‰7AobÌ=sŽ%                  ÀÀøÀÀ€AobÌ?®qÄ T§¶Pv20140826_00177_st  Ksb308@ëÈÁ¹Ha?oBœ@€EŒÑ==¾Ä>f<? c¾° ÅEŒ\C‰òC
»dApO='*ô                  ÀÀøÀÀ€ApO?¤å^€T§¶Pv20140826_00315_st  Ksb308@ëÈòhx?Sã
@€EˆÁ=š œ@>Ȟ?§®4¾¦éyEˆ	HC‰IºEƒAoL=P:«                  ÀÀøÀÀ€AoL?ªU`T§¶Pv20140826_00317_st  Ksb308@ëÈö9ª?amÄ@€Eˆ¡Í=–}ü<։Ñ?xQì2¾ A‰E‡döD›š5EæåAn-ý=¦Ø                  ÀÀøÀÀ€An-ý? ÛT§¶Pv20140826_00319_st  Ksb308@ëÈùzë.?[o\@€Eˆî= ƒÄ@û†?šáHl¾¸ÔþE‡ØD›•?C}AoR=(Ñ                  ÀÀøÀÀ€AoR?¥: T§¶Pv20140826_00321_st  Ksb308@ëÈüõ
?Q/>@€Eˆ÷\=q¤ =èÅ,?ž¸Rc¾¯ Eˆ…C‰×mC
nÙAo'#=…                  ÀÀøÀÀ€Ao'#?£Bp T§¶Pv20140826_00459_st  Ksb308@ëÈ6m/-?6[@€Eô®=œ–?9j?Æff3¾\)EáC‰[dE
'Amf=Ë                  ÀÀøÀÀ€Amf?£@Ù`T§¶Pv20140826_00461_st  Ksb308@ëÈ9²ÿ?1W¹@€Eí\=¯é‹?ÎÂ?Ýp¤4¾…¸EŒ¯×D›ˆZEÜoAoðø=1‹`                  ÀÀøÀÀ€Aoðø?¦1lT§¶Pv20140826_00463_st  Ksb308@ëÈ=W™š?7ôÈ@€E
=žù";w—?Î{k¾°£×E@öD››¶CAnç	=,N±                  ÀÀøÀÀ€Anç	?¥‰Ö T§¶Pv20140826_00465_st  Ksb308@ëÈ@¶ß?-¤¿@€EŽq=®~œ>¢Ö¸?³33@¾¬1E¬öC‰êCýqAnУ=ì›                  ÀÀøÀÀ€AnУ?£"`T§¶Pv20140827_00204_st  Ksb308@ëÈ"3kè1?:¦@€EˆÀ…=}g0?9¡?Ñë…4¾ž5?Eˆ:C‰	ÛEçAo•Ù=-	À                  ÀÀøÀÀ€Ao•Ù?¥¡8T§¶Pv20140827_00206_st  Ksb308@ëÈ"6Éðú?;÷@€Eˆò==ž…À?08J?¹™š3¾¦ffEˆÚD›œ‹Eñ}An m=î                  ÀÀøÀÀ€An m? ½Ñ T§¶Pv20140827_00208_st  Ksb308@ëÈ":#½I?E3Z@€E‰
¤="WÌ@Fþ÷?¬ÌÍl¾®{EˆV{D›¢°CYXAn%)=AH                  ÀÀøÀÀ€An%)?¢è)T§¶Pv20140827_00210_st  Ksb308@ëÈ"=¬(=?4a@€Eˆß=‡_>yl\?¹™šc¾¥ãTEˆvöC‰ž¸CAn·"=Ε                  ÀÀøÀÀ€An·"?£™Ò T§¶Pv20140827_00348_st  Ksb308@ëÈ#be5?Aï<@€Ea®=¬Î$?,֍?¼(ö4¾¤ZEŽU\C‰ƒ–EAoˆ¡='vý                  ÀÀøÀÀ€Aoˆ¡?¤îß T§¶Pv20140827_00350_st  Ksb308@ëÈ#eºY?Zá'@€EŽòá="uØ?hh!?´zá3¾—
=E™D›¦EßøAnÌS= %                  ÀÀøÀÀ€AnÌS?¤¸@T§¶Pv20140827_00352_st  Ksb308@ëÈ#iû¾?M6¯@€E¹==Þ?eQ_?«…V¾›¥ãE‹ÿD›"CLÍAnc5=-\                  ÀÀøÀÀ€Anc5?¥«ƒ T§¶Pv20140827_00354_st  Ksb308@ëÈ#l{cy?<I¦@€EŒÈ=~¼¸?ƒ9?´zác¾ÍÒòE‹¯
C‰íÓC
‰Anrè=Nˆ                  ÀÀøÀÀ€Anrè?¢©ÑT§¶Pv20140828_00204_st  Ksb308@ëÈAPkÐ?ÃÞ@€EšŒö=®À>û‹¸@×
3¾‹C–Ešd¸C‰$ÝEçAn€€=gôü                  ÀÀøÀÀ€An€€?¬þŸ€T§¶Pv20140828_00206_st  Ksb308@ëÈAS‡Q?q@€Eš®=Ç*Á>ën5?ù™š3¾ƒ•Eš(ÍD›•hEôÑAnÓ=3x
                  ÀÀøÀÀ€AnÓ?¦o@T§¶Pv20140828_00208_st  Ksb308@ëÈAWtG?hY@€Eš>=¶o€>ÖV?â\R¾¼jEš"¸D›C"ÝAns=55
                  ÀÀøÀÀ€Ans?¦¦¡@T§¶Pv20140828_00210_st  Ksb308@ëÈAZ'‹Ù?@€Ešì=ÇA,?u–4?ÌÌÍc¾©xÕE™ÇìC‰»dC
ÒòAnp=9s                  ÀÀøÀÀ€Anp?§".`T§¶Pv20140828_00348_st  Ksb308@ëÈB‡–Q¼?Y#ö@€EŽ¦="'t?H˂?Ôzá5¾"t¼E¢{Cˆ¹XEBAnEx=PŒ#                  ÀÀøÀÀ€AnEx?ª"`T§¶Pv20140828_00350_st  Ksb308@ëÈBŠíúo?z»@€EŽúá=—"?´¤N?¯\)3¾²-Eè{D›˜ZEñAnî¨=©±                  ÀÀøÀÀ€Anî¨?µ#¶ T§¶Pv20140828_00352_st  Ksb308@ëÈBŽPj§?IöÞ@€EŽR='@TúÕ?Ï\)h¾Ç®EòD›¬C
ú^Ao3
=3uÔ                  ÀÀøÀÀ€Ao3
?¦nº€T§¶Pv20140828_00354_st  Ksb308@ëÈB'­L)?Pà¾@€EŽ¤š=wª>*¡?¡G®c¾®{ExC‰'ÑC
ÙXAo¥«=-¨                  ÀÀøÀÀ€Ao¥«?¥µ T§¶Pv20140828_00492_st  Ksb308@ëÈCĤYç?I‰Ã@€E†Ò\=|2§>œ×Ž?ÁG®4¾¡ÊÁE…@ÍC‰tEAk%=#$                  ÀÀøÀÀ€Ak%?¤d' T§¶Pv20140828_00494_st  Ksb308@ëÈCÈ—Ô?xC{@€E†—¸=ìgL@èà?"zá3¾¬‹DE"Ô=D›¾EãAn-$=\Ï                  ÀÀøÀÀ€An-$?«'™àT§¶Pv20140828_00496_st  Ksb308@ëÈCËDÚ?€D@€E†R=¼ü4@&óU?¨õÃl¾¯ E"HD›tBC¨´AnY´=|êœ                  ÀÀøÀÀ€AnY´?¯S€T§¶Pv20140828_00498_st  Ksb308@ëÈCÎÏ{©?ƒ–@€E…â=yù?wê
?'\d¾§l‹E"HC‰ÑHCè´Ao€½=:o,                  ÀÀøÀÀ€Ao€½?§Må€T§¶Pv20140829_00171_st  Ksb308@ëÈa—¨xZ?5ݒ@€EŒf=ÕE@Tšg?Î{4¾ž¸RE‹ÇC‰
E#…AoP"=&ÿ¬                  ÀÀøÀÀ€AoP"?¤ßõ€T§¶Pv20140829_00173_st  Ksb308@ëÈašþ~K?&Ö@€EŒc\=½4?:=?ë…2¾¡ÊÁE‹Ž)D›ˆZEõüAnï°=4Kæ                  ÀÀøÀÀ€Anï°?¦‰|ÀT§¶Pv20140829_00175_st  Ksb308@ëÈažŠI?(Ý@€EŒ'R>öm?²\?×
=l¾§ïžE‹ÃD›‹ßCA‰An›=g>                  ÀÀøÀÀ€An›?¢lçÀT§¶Pv20140829_00177_st  Ksb308@ëÈa¡áÇ[? lá@€EŒÏ¤=ם@‡ž`?Î{d¾°£×EŒUC‰‹C)yAo9=.§                  ÀÀøÀÀ€Ao9?¥À"àT§¶Pv20140829_00315_st  Ksb308@ëÈbÛ
‡î?.³@€Eq8=Ú[?Á´¢?å¸4¾‹C–En•qCˆá‰EfAnÓí=)r                  ÀÀøÀÀ€AnÓí?¥"N@T§¶Pv20140829_00317_st  Ksb308@ëÈbÞQ¿?Ñ@€Ep¹š=ÑIº>2‰å?¼(ö2¾"t¼EnêD›'°EçdAmŸÖ=•ë                  ÀÀøÀÀ€AmŸÖ?¡ò½`T§¶Pv20140829_00319_st  Ksb308@ëÈbç
`?"À2@€Ep´=¥@`>¨Ü?Ü(ök¾×PEoê=D›ˆþCmÓAmÏÞ="¢…                  ÀÀøÀÀ€AmÏÞ?¤TP T§¶Pv20140829_00321_st  Ksb308@ëÈbêÛ°ë?.¨×@€Ep==•Lœ?bî?Æffc¾·KÇEo+3C‰˜RC
Z^Aot‹=µÓ                  ÀÀøÀÀ€Aot‹?£Vº`T§¶Pv20140829_00459_st  Ksb308@ëÈdëø?H@€Epg…=Á?)Àl? 4¾šŸ¾Emï…C‰EHAn=p                   ÀÀøÀÀ€An? .T§¶Pv20140829_00461_st  Ksb308@ëÈd[¦o?;n@€Ep9=°€?D	P?ÌÌÍ4¾¡G®EmõHD›'Eß\Ao.C=¢1                  ÀÀøÀÀ€Ao.C?£4F T§¶Pv20140829_00463_st  Ksb308@ëÈd!ªº~?7 @€Epã='­>ÜÖ?Ÿl¾ÍÒòEodöD›šéCÍAmë­=Æ[                  ÀÀøÀÀ€Amë­? ØË`T§¶Pv20140829_00465_st  Ksb308@ëÈd%¹Íí?9HÒ@€Erq=‡ƒÄ>÷?ºáHc¾±©üEpLC‰‰šC
QìAo>Ê=ÏE                  ÀÀøÀÀ€Ao>Ê?¢ùè T§¶Pv20140830_00260_st  Ksb308@ëȁÎÊþÁ?
ʞ@€Eƒé=ÍÁ@;‡]@(ö5¾yÛ#E'á…C‰
²E$ƒAoû=ƒß                  ÀÀøÀÀ€Aoû?°{á`T§¶Pv20140830_00262_st  Ksb308@ëȁÒ8׍?äé@€Eƒæ¸=Ï(©?‰Ê?ìÌÍ2¾ŠÀƒEƒLáD›—øEòVAo€ñ=bCD                  ÀÀøÀÀ€Ao€ñ?¬Hh€T§¶Pv20140830_00264_st  Ksb308@ëȁչ´?
q@€Eƒ¯f=Áçh<Îø6?ÌÌÍl¾¯ EƒB)D›~òCñªAnÍ[=.Ó                  ÀÀøÀÀ€AnÍ[?¥ÚcT§¶Pv20140830_00266_st  Ksb308@ëȁÙ­æ?Y@€Eƒ‹×=¾›¬>æñÁ?ýp¤e¾¹XEƒ†¸C‰z=C
ôþAnúØ=qiB                  ÀÀøÀÀ€AnúØ?®-(@T§¶Pv20140830_00344_st  Ksb308@ëȂ'ûíø?# |@€EƒÕö=±ÿ¤?'Ky?å¸4¾†§ðE'Þ¸CˆÐÅE×AnW=,¾¨                  ÀÀøÀÀ€AnW?¥—ÕT§¶Pv20140830_00346_st  Ksb308@ëȂ†T"?#eD@€EƒÕ=¯­ü?ÿÒ?ç®2¾›"ÑE'ìáD›‡Eì¼An"=M;                  ÀÀøÀÀ€An"?©¢Ç`T§¶Pv20140830_00348_st  Ksb308@ëȂ‰vF?!Œ|@€Eƒ=´5¬>V3+?ÌÌÍl¾¤Ý/E'ñqD›…ìCAnØs=ž                  ÀÀøÀÀ€AnØs?£asÀT§¶Pv20140830_00350_st  Ksb308@ëȂ'õ%\?*7@€E'ã{=Պ=ŸnŸ?šáHe¾¦éyE'DÍC‰'C
ÃAn´'<õ$                  ÀÀøÀÀ€An´'?ž¤ T§¶Pv20140830_00490_st  Ksb308@ëȃîawi?V™@€E…I®=¢øH?j"Å?¡G®3¾Ÿ;dEƒÂ¸C‰‰ÛE¦Ak†Ñ=ø½                  ÀÀøÀÀ€Ak†Ñ?£ T§¶Pv20140830_00492_st  Ksb308@ëȃñÛYØ?Aå›@€E…"¤=Š:?ìÿ?šáH2¾—
=EƒÝ×D›˜jEâ{An—ä=                  ÀÀøÀÀ€An—ä? BaÀT§¶Pv20140830_00494_st  Ksb308@ëȃõÎÈ?2òý@€E"†f=œNø?Ë?ã×
=¾¬‹DEƒp=D›Ÿ…C
ÁËAo2›=<,ß                  ÀÀøÀÀ€Ao2›?§…›àT§¶Pv20140830_00496_st  Ksb308@ëȃøvy.?2 Ã@€E"=q0?—(x?˜Qìd¾¤Ý/EƒFöC‰b°C
»dAn'E=ó                  ÀÀøÀÀ€An'E? ^rT§¶Pv20140831_00222_st  Ksb308@ëÈ¢%Ø,?"=@€E›e\=¸ä€?F_8?Ÿ4¾¢ÐåE›$C‰VERAoPé=̅                  ÀÀøÀÀ€AoPé?£ T§¶Pv20140831_00224_st  Ksb308@ëÈ¢W?PN@€E›\{=­8?H9@4zá2¾s¶FEš´RD›Š-EíãAn;¹=‡B|                  ÀÀøÀÀ€An;¹?°èO€T§¶Pv20140831_00226_st  Ksb308@ëÈ¢Ü@2?;#@€Ešç…=¿Âx?='?¥¸l¾¢MÓEš\áD›sCÿ;AnВ=	ւ                  ÀÀøÀÀ€AnВ?¡:Ð@T§¶Pv20140831_00228_st  Ksb308@ëÈ¢MNg?×O@€Eš—=½Þ>´D[?â\R¾¦ffEš^)C‰lC–AmÙA=g"p                  ÀÀøÀÀ€AmÙA?¬ðŽT§¶Pv20140906_00168_st  Ksb308@ëÉcûìD·?-ÿ@€E˜fÍ=â'â@'*U?ð£×4¾ž¸RE—áC‰/¾E´An@=5Û+                  ÀÀøÀÀ€An@?¦»e`T§¶Pv20140906_00170_st  Ksb308@ëÉcÿ|øN?G^«@€E™FÃ=Ð L>ìþ?½p¤2¾ž¸RE—šD›…EâAnP½=;9—                  ÀÀøÀÀ€AnP½?§g2àT§¶Pv20140906_00172_st  Ksb308@ëÉd"Ê/?[•@@€E™Ü¤=ÁÑ@?ÿ\ð?œ(ök¾£×
E—ò)D›'‰CwAnÌ{='                  ÀÀøÀÀ€AnÌ{?£Ò T§¶Pv20140906_00174_st  Ksb308@ëÉdn.1?;&'@€E™c==ɍ!?¹'•?§®c¾©ûçE—X¤C‰š^C
ÉAnÞí=!›.                  ÀÀøÀÀ€AnÞí?¤3eÀT§¶Pv20140909_00057_st  Ksb308@ëÉÀÂ&+?‰\t@€E³æ¤>
Žª=«ÚŸ?ë…2¾Å¸E³RCˆ}ÓE)ôAnH	> ¤                  ÀÀøÀÀ€AnH	?ÀÔ€T§¶Pv20140909_00059_st  Ksb308@ëÉÀk£'?pc®@€E´	=Œãý?ìµ²?Տ3¾"t¼E²ìD›ÏEòjAoz¤=†                  ÀÀøÀÀ€Aoz¤?°ÒàT§¶Pv20140909_00061_st  Ksb308@ëÉÀäÿ?V¿@€E±®=Æø@Uq£?¹™šl¾ÃoE°-\D›¡šCïßAn²v=2˜¿                  ÀÀøÀÀ€An²v?¦SàT§¶Pv20140909_00063_st  Ksb308@ëÉÀbWc?\™@€E±M\=}|ç@@Áh?Î{d¾»dZE°ƒ\C‰àbCjÁApIZ=\_à                  ÀÀøÀÀ€ApIZ?«‹ø`T§¶Pv20140909_00201_st  Ksb308@ëÉÁj%Î?Fº@€E¦v×=|!p>ööI?˅4¾ÊÀƒE¥·ÃC‰HE 9AnIu=ÖÄ                  ÀÀøÀÀ€AnIu?£Z؀T§¶Pv20140909_00203_st  Ksb308@ëÉÁmr¤?x7@€E¥æH>?©œ@ïV??÷
=2¾›¥ãE¤kìD›yÃEæ5AnBE=›D                  ÀÀøÀÀ€AnBE?³bh€T§¶Pv20140909_00205_st  Ksb308@ëÉÁtǒ¦?Gq@€E¤®=n³€@
l?³33l¾ÍOßE£ ¸D›ËCÎVApL=?jç                  ÀÀøÀÀ€ApL?§í\àT§¶Pv20140909_00207_st  Ksb308@ëÉÁx{ג?Rðo@€E¤
\=Éìà>\
.?·
=b¾ÐbNE¢ÚfC‰ÌjC
dZAn!ä=ÆÙ                  ÀÀøÀÀ€An!ä?¡Û T§¶Pv20140909_00345_st  Ksb308@ëÉŸc»?oñý@€Eß\=Ø»
?^èa?®{4¾º^5EœòRC‰/}EüApS)=Që«                  ÀÀøÀÀ€ApS)?ª=u`T§¶Pv20140909_00347_st  Ksb308@ëÉ¢àÐ:?P9£@€Ežá=¢1P?™Q
?˅3¾ž5?Eœ^¸D›¥HEâ{AnF=
‹–                  ÀÀøÀÀ€AnF?¡±rÀT§¶Pv20140909_00349_st  Ksb308@ëɦ.óˆ?l11@€Ež…=õàñ@®É?Æffl¾»dZEœbÍD›­7CwLAn—m=;݀                  ÀÀøÀÀ€An—m?§{°T§¶Pv20140909_00351_st  Ksb308@ëÉ­ZÌT?P ã@€Ežq>&	®?6•®?¥¸g¾¡G®EœÆáC‰³–CœîAnÍå=¯ä                  ÀÀøÀÀ€AnÍå?¢•ü€T§¶Pv20140910_00034_st  Ksb308@ëÉßÑĹ?‰n@€E–"ö=ò!>š½M@'
=4¾ŽÙE•e
C‰n¸E˜Amöw=y"ˆ                  ÀÀøÀÀ€Amöw?¯2'T§¶Pv20140910_00036_st  Ksb308@ëÉßÕiÔZ?ZÙ@€E–Ž=ð¡E>ùR@53¾‡®E")D›¨´EôƒAoE¨=³e                  ÀÀøÀÀ€AoE¨?±öl T§¶Pv20140910_00038_st  Ksb308@ëÉßÙ
w?v@€E–Ã=ûkÓ?!ä?Ü(ön¾®—E•e3D›¦C6FAnÕ¬=4½}                  ÀÀøÀÀ€AnÕ¬?¦—¯ T§¶Pv20140910_00040_st  Ksb308@ëÉßܿɄ?<7@€E•×f>ö>Ükó?¼(öd¾¦éyE•ˆfCŠôC
ÃTAnâ=Ôâ                  ÀÀøÀÀ€Anâ?¢šœ@T§¶Pv20140910_00178_st  Ksb308@ëÉáÆ+ž?«!@€E'¸=Êwv@7T@#×
4¾bNE‹
C‰oE%ßAn€=m½±                  ÀÀøÀÀ€An€?­·¶ T§¶Pv20140910_00180_st  Ksb308@ëÉá9À?'Y@€E'-¸=ÄÜß?"²@G®2¾œ(öE¹ÃD›…ËEîfAn Ò=C˜A                  ÀÀøÀÀ€An Ò?¨s T§¶Pv20140910_00182_st  Ksb308@ëÉáL<Å?@€Eû¤=¨Žœ?@A?Þ¸Rk¾³33EY\D›C‡+Anº%= +                  ÀÀøÀÀ€Anº%?¤å`T§¶Pv20140910_00184_st  Ksb308@ëÉáñó?éè@€E[
=¾•ì?t7'?¾¸Rd¾¢MÓERáC‰qªC
ú^An .=ƒý                  ÀÀøÀÀ€An .?£ T§¶Pv20140910_00322_st  Ksb308@ëÉâc?ÕÙ?¤Ê@€E—…=¢ãà?Vv÷@	™š4¾{çmE–[
C‰/}E ‡Am¥G=v                  ÀÀøÀÀ€Am¥G?®Ã àT§¶Pv20140910_00324_st  Ksb308@ëÉâf—é?"2@€E—N
=ÉÃ?A–?У×3¾å`E–:{D›'ÃEÜ AnÆI=*×                  ÀÀøÀÀ€AnÆI?¥BzàT§¶Pv20140910_00326_st  Ksb308@ëÉâj§à?›•@€E–Û×=î&ï>Lpœ?ºáHl¾²-E•ÖD›"œCoßAn€=ãA                  ÀÀøÀÀ€An€?¡œh T§¶Pv20140910_00328_st  Ksb308@ëÉâmIth?(ßq@€E–kH=ÃUè>´µ?î{d¾ºáHE•ºRC‰'C-Aoi.=$†\                  ÀÀøÀÀ€Aoi.?¤Ë€T§¶Pv20140911_00047_st  Ksb308@ëÉÿšúlÃ?:=@€E¬éf=Ñj¦>Ò7«@ë…3¾‰7LE¥uqCŠEAnb=,ÈP                  ÀÀøÀÀ€Anb?¥™
T§¶Pv20140911_00049_st  Ksb308@ëÉÿžØîC?!ôÖ@€E«¨=§">X¥?øQì2¾˜bE¤äöD›ãçEתAn.ñ=7ÿ^                  ÀÀøÀÀ€An.ñ?¦ÿëÀT§¶Pv20140911_00051_st  Ksb308@ëÉÿ¢À9A?3Ó@€E«)=£+4@(®Á?½p¤7¾Ä"E¤îfD›ù²C
¤ÝAoÓ=*d                  ÀÀøÀÀ€AoÓ?¥L€àT§¶Pv20140911_00053_st  Ksb308@ëÉÿ¦¢;T? -ð@€E©áì=¹h>Qžë?¢\c¾³33E¤8=C‹IºCE¢Ao.
=	H                  ÀÀøÀÀ€Ao.
?¡)T§¶Pv20140911_00191_st  Ksb308@ëÊ¥³?DUÃ@€EÌ=¦öÈ?@Nˆ?˜Qì4¾'n˜EÒC‰…¢EAn`4=U_                  ÀÀøÀÀ€An`4? Ê«àT§¶Pv20140911_00193_st  Ksb308@ëÊLtù?p@€E¡=ªfÜ?4ÁŸ?¹™š3¾bNEŽ=D›º^Eç–An% =`™                  ÀÀøÀÀ€An% ?¢Œ T§¶Pv20140911_00195_st  Ksb308@ëÊžÊ?2"
@€E_H=¡ÑÌ?â?ÁG®l¾£SøE1×D›°ÝC,JAn×ù=º                  ÀÀøÀÀ€An×ù?¢×B T§¶Pv20140911_00197_st  Ksb308@ëÊ
4?8-@€E8¸=–ÃX>3à«?³33e¾¦ffE6CŠ=C
&%AnûÕ=Î                  ÀÀøÀÀ€AnûÕ?¢€™ÀT§¶Pv20140911_00203_st  Ksb308@ëÊ:Ý@ã?7Ki@€E'uš=lü@/U'?Ï\)4¾ŒÌÍE'KìC‰«dE3Ann´=4˜                  ÀÀøÀÀ€Ann´?¦" T§¶Pv20140911_00205_st  Ksb308@ëÊ>>t? 5@€E'èá=Œpô=éЮ?à3¾"÷ÏEÅ®D›±'Eã²Ang|=/Î?                  ÀÀøÀÀ€Ang|?¥ùÇàT§¶Pv20140911_00207_st  Ksb308@ëÊA§$r?${@€E'ó¸=¬ü4?Å­K?Ü(öl¾·KÇE'¸D›±?C+ÇAn·Š="H@                  ÀÀøÀÀ€An·Š?¤IT§¶Pv20140911_00209_st  Ksb308@ëÊE-Pñ?,nê@€E'¤=Ç	&>"ëÛ?Æffd¾®—E'ýšCŠ¾C
¤Ap"=7úÍ                  ÀÀøÀÀ€Ap"?¦ÿY T§¶Pv20140911_00347_st  Ksb308@ëʤí4Ì?$h@€E'¢ö=«c?XÕ+?\3¾Š=qE'ÂfC‰IÛEAmÌ=¦                  ÀÀøÀÀ€AmÌ?¢´ÀàT§¶Pv20140911_00349_st  Ksb308@ëʨr¥d?0(Ï@€E'›á=ª°$?>í?Ñë…3¾˜bE'æ)D›™?EÙLAnË=:¯{                  ÀÀøÀÀ€AnË?§Uï`T§¶Pv20140911_00351_st  Ksb308@ëÊ«¸ŠË?)hè@€E'
=™$|?kÎ?"zál¾°£×E'D›«
CFfAn =
¹                  ÀÀøÀÀ€An ? !· T§¶Pv20140911_00353_st  Ksb308@ëʯPÅÀ?+xæ@€E''R=Ÿ— >}i|?ºáHd¾©xÕEñ®CŠ
ÓC¿;Amò=T                  ÀÀøÀÀ€Amò? ê€`T§¶Pv20140914_00039_st  Ksb308@ëÊ_0C?s©ó@€E¨U=Š\?½	0?¦ff3¾ž5?E§RCŠ7
Eþ´Am":=,nn                  ÀÀøÀÀ€Am":?¥ÍÀT§¶Pv20140914_00041_st  Ksb308@ëÊ_'§)¥?rÎ|@€E©I¸=‹ß?üi?¦ff3¾¤Ý/E§|RD›å¢EàƒAnŽÀ=8›ô                  ÀÀøÀÀ€AnŽÀ?§~€T§¶Pv20140914_00043_st  Ksb308@ëÊ_†›U?u~ @€E©Æ\=pŒà@ERý?p¤l¾»dZE§À¸D›ä¬C
ÐbAo'=X­*                  ÀÀøÀÀ€Ao'?«¥@T§¶Pv20140914_00045_st  Ksb308@ëÊ_Š8-?ƒ=·@€E©X==¢À                  ÀÀøÀÀ€ÀøT§¶Pv20140914_00183_st  Ksb308@ëÊa-E3?@€E@¤=†'Ð>ì{^?ó334¾¦ffE›/…C‰íPE\AoCB=þù                  ÀÀøÀÀ€AoCB?¿Ã¿ T§¶Pv20140914_00185_st  Ksb308@ëÊa©¶? äg@€E…=…uë>ÇlU?°£×2¾¸ÔþE›ÇD›•ºEâ=Aq:>c                  ÀÀøÀÀ€Aq:?ÀÌ`T§¶Pv20140914_00187_st  Ksb308@ëÊa!Î?Žæ@€EKH=¼K¬@<T‰?ÈõÃc¾®{E›{D›¤¼Cr-AoÙÙ=µhÉ                  ÀÀøÀÀ€AoÙÙ?¶­ T§¶Pv20140914_00189_st  Ksb308@ëÊa£?'"õ@€E])=«-Ü>ØÛ2?¼(öd¾ËƨE›~¸CŠBCóøAoc =º7¨                  ÀÀøÀÀ€Aoc ?·FõT§¶Pv20140914_00362_st  Ksb308@ëÊb'{'i?ð-á@€E•ú3=¬Np@•²'?¡G®d¾ËƨE" RC‰ÑËCФAmÀÜ>œÜ                  ÀÀøÀÀ€AmÀÜ?Ӄ›€T§¶Pv20140915_00052_st  Ksb308@ëÊytŠ?j×@€E³ÂR=¶?p? …@áH3¾§l‹E²‰®CŠvÉEöAn¾=r,?                  ÀÀøÀÀ€An¾?®E‡àT§¶Pv20140915_00054_st  Ksb308@ëÊ}à?ž£@€E´0×=Çê$>"Sz?ï\)2¾¥ãTE²÷D›ãE×DAn.ï=@ºN                  ÀÀøÀÀ€An.ï?¨IÀT§¶Pv20140915_00056_st  Ksb308@ëÊ€¿7ä?%^@€E³â\=ø'Ô?)q^?ØQìd¾Ê=qE³K
DœNC
'AnwÉ=3ï                  ÀÀøÀÀ€AnwÉ?£¦}àT§¶Pv20140915_00058_st  Ksb308@ëÊ"££^?‡:@€E³…=Îék?­®›?У×d¾ŽÙE²òC‹]²CpbAnà=#´•                  ÀÀøÀÀ€Anà?¤v' T§¶Pv20140915_00196_st  Ksb308@ëʀ¼¿Îâ?\W@€Eµô)==úÙ»?¾¸R4¾µ?}Eµ¤C‰¶FE¼AlÜÓ=n]<                  ÀÀøÀÀ€AlÜÓ?­Ë§€T§¶Pv20140915_00198_st  Ksb308@ëʀÀ6¶ö?^Î9@€Eµð="øx=§?«…3¾¤Ý/E´D›ÂòEæ‡Ao"=/>                  ÀÀøÀÀ€Ao"?¥ó§ÀT§¶Pv20140915_00200_st  Ksb308@ëʀÄi‡?bêp@€Eµï==•ÆÈ@ÿ?Ž{l¾ ÄœE´
D›¯uCYXAn3¿=+a]                  ÀÀøÀÀ€An3¿?¥l+ T§¶Pv20140915_00202_st  Ksb308@ëʀÇ;³Š?f!@€E¶*…=z·>@×y?°£×d¾ ÄœE´òáCŠ#uC
?;AoÙx=["a                  ÀÀøÀÀ€AoÙx?«rŒ T§¶Pv20140915_00340_st  Ksb308@ëʁðòPÀ?X,9@€E±ÿ\=ŒÈð>Ò7<?ÈõÃ4¾¤ZE°è¸C‰uE%AnÌ==@¯"                  ÀÀøÀÀ€AnÌ=?¨ò€T§¶Pv20140915_00342_st  Ksb308@ëʁôSÄ£?'Lg@€E³
=î'Ö@ƒ'^?ÌÌÍ4¾ÃoE±wqD›©ìEäFAq‰=øŒA                  ÀÀøÀÀ€Aq‰?¿ˆ T§¶Pv20140915_00344_st  Ksb308@ëʁ÷³•Ä?âc@€E²LÃ=¦¡Ì@•F?У×l¾Ù™šE±=D›—DCe`Anÿ,=æ+7                  ÀÀøÀÀ€Anÿ,?¼ÅfàT§¶Pv20140915_00346_st  Ksb308@ëʁû!ŽÆ?~R@€E°Óf={g ?§
W?±ë…c¾²°!E¯Í
C‰§+CŠAosü=ƒÓ                  ÀÀøÀÀ€Aosü?²z`T§¶Pv20140918_00058_st  Ksb308@ëÊâR>5ñ?P2ù@€E}|=¶?j%q?ºáH3¾˜bEyĤC‰H´EDAlŸ¸=¼"                  ÀÀøÀÀ€AlŸ¸?£÷€T§¶Pv20140918_00060_st  Ksb308@ëÊâW™O?E,‡@€E|8á=½Œø>ÊU»?°£×2¾¡ÊÁExï\D›\Eå`AmvK=¸s                  ÀÀøÀÀ€AmvK? ×`T§¶Pv20140918_00062_st  Ksb308@ëÊâ[?CÆ@€Ezí
=˜?T?0_E?ºáHl¾´9XEw)D› CmAoUb=7¢                  ÀÀøÀÀ€AoUb?¦à4@T§¶Pv20140918_00065_st  Ksb308@ëÊâcãD3?3a›@€EzŽÍ=­OÀ?ë@G®a¾Ç+Ex†C‰äZB£CAn%‹=Mjì                  ÀÀøÀÀ€An%‹?©­]€T§¶Pv20140919_00034_st  Ksb308@ë˪<nñ?v‡#@€E"
á=nGð? {?¬ÌÍ2¾Ÿ¾wE'ÌC‰o}E;AoX±=f                  ÀÀøÀÀ€AoX±?¬ÂÐ T§¶Pv20140919_00036_st  Ksb308@ëË®îÕá?wÞQ@€E"Í=«Ý°@
'®?\)1¾›"ÑE'ÍD›£3EãTAm÷µ=@?"                  ÀÀøÀÀ€Am÷µ?¨ä@T§¶Pv20140919_00038_st  Ksb308@ë˳ÛÛ?}˜ª@€E'+R="§@>Ã.?±ë…m¾·KÇE'šD›¬œCqhAoK=hç+                  ÀÀøÀÀ€AoK?­å`T§¶Pv20140919_00041_st  Ksb308@ëË»xFc?†@€E'¸=¯ðl?È@™ša¾µÂE'˜)C‰¦¨B£ÌÍAo O=­—ï                  ÀÀøÀÀ€Ao O?µ²ýàT§¶Pv20140919_00178_st  Ksb308@ëËn²ëz?ps6@€E'g3=¯ü                  ÀÀøÀÀ€ÀøT§¶Pv20140919_00180_st  Ksb308@ëËs|"P?"©$@€E'Ÿö=°€È?#í?šáH3¾¢ÐåEÄáD›wEÛuAoC$=Òè                  ÀÀøÀÀ€AoC$?±ú]T§¶Pv20140919_00182_st  Ksb308@ëËxmà?'z£@€E'q¸=¬i?¥ƒ	?³33k¾±©üE˜D››çC%ãAoÞT=ƒ§ˆ                  ÀÀøÀÀ€AoÞT?°tñT§¶Pv20140919_00184_st  Ksb308@ëË}7~?MJ@€E'f{=®¸ð?þ/?£×c¾»çmEòÍC‰t9C
×LAnsª=eÞ(                  ÀÀøÀÀ€Ansª?¬»ÅT§¶Pv20140920_00051_st  Ksb308@ëË ',j?<@€E°K=´ßt?\ó?°£×4¾Ÿ;dE°fC‰YÛE%ÓAo =Bp                  ÀÀøÀÀ€Ao ?£hNT§¶Pv20140920_00053_st  Ksb308@ëË ÈÇ?#(@€E¯Å==½›"?¢ž
@ÌÍ2¾‰7LE¯¨RD›‡ÏEîAn·¬=uä–                  ÀÀøÀÀ€An·¬?®¼'ÀT§¶Pv20140920_00055_st  Ksb308@ëË ºsY?Öu@€E® q=¤$M>O?ôzál¾²°!E®Õ…D›…7C‹AnjÃ=<ÌZ                  ÀÀøÀÀ€AnjÃ?§™‹@T§¶Pv20140920_00057_st  Ksb308@ëË \I?â*@€E­Ì3=®&?è\I?Àb¾´9XE­SìC‰ÐC
äœAnki=ò`                  ÀÀøÀÀ€Anki?£^LT§¶Pv20140920_00195_st  Ksb308@ëË!ý&Áá?{@€E¤p=½Ì?\¦?úáH4¾£SøE¤záC‰o¾EfAmV¸=Rྠ                 ÀÀøÀÀ€AmV¸?ª\ÀT§¶Pv20140920_00197_st  Ksb308@ëË"ÿ¤e?0g@€E¤H3=Ë5?Q¸›?¾¸R2¾‡+E£
D›ŒEàþAmè¥=ýE                  ÀÀøÀÀ€Amè¥? ¨ T§¶Pv20140920_00199_st  Ksb308@ëË"ñ3?#Js@€E£åÍ=¸)´@­öê?´záW¾¬‹DE¢¾D›‰C
Anë=
@                  ÀÀøÀÀ€Anë? áHT§¶Pv20140920_00201_st  Ksb308@ëË"»%?*œ²@€E£ì{=´óØ?zÊ8?¦ffb¾ ÄœE¢¤fC‰ bC
nÙAn~Õ=k€                  ÀÀøÀÀ€An~Õ? ­pT§¶Pv20140921_00035_st  Ksb308@ëË?êìž>ÃÙ¹@€EʘR=õÂ	?î@£×f¾Ÿ¾wEÊÑqC‰+DDþß
AnD#=Cèè                  ÀÀøÀÀ€AnD#?¨}T§¶Pv20140921_00036_st  Ksb308@ëË?ícñ?Õê@€EË73>c›?p™ï@7®2¾n—EÉá×D›™?EîÝAon=¡¨                  ÀÀøÀÀ€Aon?´5`T§¶Pv20140921_00038_st  Ksb308@ëË?ò<ƒ?ðœ@€EÌ"\>D`>ñ"R@33l¾ª~úEÌD›ŠFCÛdAn¶=a%ö                  ÀÀøÀÀ€An¶?¬$¾ÀT§¶Pv20140921_00040_st  Ksb308@ëË?÷`9>»‡@€E̵\=ê'?_ל@]p¤a¾º^5EÍ]HCX"C
¯ßAn[‰=•×-                  ÀÀøÀÀ€An[‰?²ºå T§¶Pv20140921_00178_st  Ksb308@ëËAöéá†?0ù@€E¹¹…=¶80@7LH@
p¤4¾vÈ´E¸@ÍC‰EmAmç%=^)é                  ÀÀøÀÀ€Amç%?«Å= T§¶Pv20140921_00180_st  Ksb308@ëËAû³Ÿ?§œ@€E¹SH=¼Þ<                  ÀÀøÀÀ€ÀøT§¶Pv20140921_00182_st  Ksb308@ëËBTž¾?#U=@€E¸½á=Í1¦>°Î?\m¾›¥ãE·¤D›šÉC
nAn'O=ì'                  ÀÀøÀÀ€An'O?£Ý' T§¶Pv20140921_00185_st  Ksb308@ëËB~ú\?<"@€E·ïf=ÑFe@"´û@…c¾ÃoE¶t¸C‰xB¤	ºAmz#=`f                  ÀÀøÀÀ€Amz#?¬ÂT§¶Pv20140922_00051_st  Ksb308@ëË_Õ¶öw?,W@€E¥6=ÒtA@:uù?Ê=q4¾ŽÙE¤××C‰	E!Anå"={,                  ÀÀøÀÀ€Anå"?¢Ïe€T§¶Pv20140922_00053_st  Ksb308@ëË_Úب?$Þp@€E¥	¤=øü?‹ç7?ýp¤2¾§l‹E¥ÍD›œbEížAm"Ä=Emd                  ÀÀøÀÀ€Am"Ä?¨­¬€T§¶Pv20140922_00055_st  Ksb308@ëË_ßI}?'IC@€E¤š=´Èü>²¾?±ë…l¾¬‹DE¢ÎÍD›¬CkÇAn¤á=Y6                  ÀÀøÀÀ€An¤á?¢&ÀT§¶Pv20140922_00057_st  Ksb308@ëË_ãùÚL?6%$@€E¢¥=²"¬?s¸‹?¨õÃd¾¦éyE¡íšC‰Å`C–AoBÝ='º¹                  ÀÀøÀÀ€AoBÝ?¤÷W T§¶Pv20140922_00195_st  Ksb308@ëËa·Ã›v?A07@€E–'…=Ç.ø>9 ?·
=4¾¸QìE•áqC‰EE^AnšO=/u	                  ÀÀøÀÀ€AnšO?¥î¡ T§¶Pv20140922_00197_st  Ksb308@ëËa¼Œ­ù?@"e@€E—=¯¶+                  ÀÀøÀÀ€ÀøT§¶Pv20140922_00199_st  Ksb308@ëËaÁV?Fٟ@€E–I==Ÿi¬?Îóë?·
=k¾¨õÃE•9…D›•CroAn}=õâ                  ÀÀøÀÀ€An}?¢ž¼@T§¶Pv20140922_00201_st  Ksb308@ëËaÆ"*?5
'@€E–2=¹¦Ô?®':?œ(öd¾·ÎÙE•%…C‰qHC
.ÙAoF=Àa                  ÀÀøÀÀ€AoF?¡Ø T§¶Pv20140923_00022_st  Ksb308@ëˁã-?)Ÿ@€Eü\=Œ-<?{gD?Ï\)2¾¤ZEöC‰p¤E An6l=&Œ'                  ÀÀøÀÀ€An6l?¤Ñ"àT§¶Pv20140923_00024_st  Ksb308@ëˁç¬Ý?4g‡@€EŽh)=ÜÝ>zèÇ?У×0¾²-E#šD›žÉEã7Ao¡Ô=2Þå                  ÀÀøÀÀ€Ao¡Ô?¦[Ü T§¶Pv20140923_00027_st  Ksb308@ëˁîŸj?9‹õ@€EŽ½R=Ë¥k?fW'?ñë…i¾° ÅEŒð¸D›µ‰BŸäZAp4u=:y'                  ÀÀøÀÀ€Ap4u?§O2@T§¶Pv20140923_00028_st  Ksb308@ëˁñh†?4F,@€EŽ†="÷>B¾?¬ÌÍb¾µÂEŒ·®C‰ÙyC
VAn™q=Q%                  ÀÀøÀÀ€An™q?¢ª$ T§¶Pv20140924_00048_st  Ksb308@ë˟À¸íG?Ç]@€E—k=Åë¸=žõr?ٙš4¾¤ZE–ÀRCˆ½ôE+çAmÈ<="ß                  ÀÀøÀÀ€AmÈ<?¤@»àT§¶Pv20140924_00050_st  Ksb308@ë˟ÅZ\î?WÓ@€E˜Í=é;@ñò0@+…3¾ž5?E—Í\D›wÇEûTAnh=‡"Ù                  ÀÀøÀÀ€Anh?°ò{ T§¶Pv20140924_00052_st  Ksb308@ë˟Ê#ª?U@€E—V×=áµ->N®ï?àk¾¡G®E–ÈfD›gDC׍An´'=7^                  ÀÀøÀÀ€An´'?¦ëÂ`T§¶Pv20140924_00054_st  Ksb308@ë˟Îã'â?@V@€E—á=¯Ù?à8Q?ó33e¾™™šE–röC‰VfCÛ¦AmïX=+ïƒ                  ÀÀøÀÀ€AmïX?¥}ð`T§¶Pv20140924_00199_st  Ksb308@ëË¡ÍEóÕ?–Ú@€E"üR=·á}                  ÀÀøÀÀ€ÀøT§¶Pv20140924_00201_st  Ksb308@ëË¡Òû›?:¹@€E•¤=éøÝ?ù#¿?ÌÌÍ3¾'hsE"äfD›£}EêFAnˆ%=!°3                  ÀÀøÀÀ€Anˆ%?¤6`T§¶Pv20140924_00203_st  Ksb308@ëË¡Ö¿¿É?KJÔ@€E•P\=×Ô@(ÎE?šáHl¾©xÕE"ü=D›~wCBÑAnˆ7=…Ù                  ÀÀøÀÀ€Anˆ7?¢°» T§¶Pv20140924_00205_st  Ksb308@ëˡۘaá?mo@€E•È×=§¼@XN?«…b¾ËƨE"ÙC‰ÉÛC
9ÛAoͅ=…ïg                  ÀÀøÀÀ€Aoͅ?°½ìàT§¶Pv20140925_00003_st  Ksb308@ëË¿žÃO>ñøB@€EŽÆH=·Š€                  ÀÀøÀÀ€ÀøT§¶Pv20140925_00005_st  Ksb308@ëË¿¢Âö?3;@€Eu{=° è>iÆ`?Î{3¾šŸ¾Eœ)D›ª%EìáAn
Ø=êÒ                  ÀÀøÀÀ€An
Ø?£ÝZ@T§¶Pv20140925_00008_st  Ksb308@ëË¿ªËÂ?X£@€EçÃ=½ÄD@6Â@=qh¾µÂEŽµD›žwB¡ÀƒAolø=Z
À                  ÀÀøÀÀ€Aolø?«AXT§¶Pv20140925_00009_st  Ksb308@ëË¿¬U³ç?ô @€EÝ
=ª(?4Ñ\?°£×b¾šŸ¾EÐC‰âÑC
¿;Ao='j(                  ÀÀøÀÀ€Ao?¤íET§¶Pv20140925_00154_st  Ksb308@ëËÁkâ+¯?#(Ù@€Eœ)=´£X?Š1ö@…3¾š¬Eš«
D›ž^Eä-Anäû=OÅÓ                  ÀÀøÀÀ€Anäû?©øº`T§¶Pv20140925_00156_st  Ksb308@ëËÁpƒÛÂ?#½u@€E›ó=ª°ä>C_g?\k¾¾ùÛE›e×D›šáCsAn×ö=&É                  ÀÀøÀÀ€An×ö?¤Ù ÀT§¶Pv20140925_00158_st  Ksb308@ëËÁu%á¼?b@€Eœ	f=®œÜ?)€Z?õc¾«E›ÆfC‰åCùšAo+=?€z                  ÀÀøÀÀ€Ao+?§ð@T§¶Pv20140926_00009_st  Ksb308@ëËßޞ0'?;ë›@€E°>
RÙ?°E?Ü(ö6¾ŠÀƒE°e\C‰9ERAm¾=(Á                  ÀÀøÀÀ€Am¾?¥"àT§¶Pv20140926_00011_st  Ksb308@ëËßãOöb?(ï@€E±@=ž•°=[ÚK?ñë…4¾€E°Ò=D›˜ZEèRAn¿!=/h                  ÀÀøÀÀ€An¿!?¥íàT§¶Pv20140926_00013_st  Ksb308@ëËßèQ6?1IË@€E±¢¸=³P?x™?Ýp¤k¾•E±Y3D›'ÑC™AnlF=2ûX                  ÀÀøÀÀ€AnlF?¦_kT§¶Pv20140926_00015_st  Ksb308@ëËßì´
¹?)iC@€E²Ù=¯Áä>ÃWe@,(öa¾œ¬E² CX
'C
°åAn¢=DY                  ÀÀøÀÀ€An¢?¨ƒ+ T§¶Pv20140926_00153_st  Ksb308@ëËá"òB¨?*ï"@€E­)H=—‹$=ë†É?¨õÃ3¾†§ðE«õ
C‰wE{Anú<îÏh                  ÀÀøÀÀ€Anú?ÙíT§¶Pv20140926_00155_st  Ksb308@ëËቤE?1âÕ@€E­Ò\=β@{ÌZ?ü(ö4¾ˆ´9E¬žRD›—–EÛ}An"¿=Mž                  ÀÀøÀÀ€An"¿?© ³ÀT§¶Pv20140926_00157_st  Ksb308@ëËá'`$ƒ?%~…@€E­ý¸=Õ-t?šö·?Ÿk¾¯²E¬è¤D›ž¨CMPAmœ
='Œ                  ÀÀøÀÀ€Amœ
?¢'Q€T§¶Pv20140926_00159_st  Ksb308@ëËá—)ws?*W@€E­[Í=¬¤?éYy?ØQìb¾·ÎÙE­*öC‰ÈsC
7LAnýÙ=:Âú                  ÀÀøÀÀ€AnýÙ?§X_@T§¶Pv20140927_00035_st  Ksb308@ëÌ42Ý?©3@€E—ï=¹Ö(@:J*@fff¾å`E–úáC‰C3DþÍ`Am‰D=.p                  ÀÀøÀÀ€Am‰D?¥ÀnT§¶Pv20140927_00036_st  Ksb308@ëÌ6'£^?"B›@€E˜H=Ï8{>,ݒ?úáH3¾ž5?E–fD›œœEæÕAnt=7é~                  ÀÀøÀÀ€Ant?¦ý/ÀT§¶Pv20140927_00038_st  Ksb308@ëÌ;[e¬?$òä@€E—÷=ԁ¹>Ý«?ºáHk¾œ(öE—öD›•üCÃAmÚù=•i                  ÀÀøÀÀ€AmÚù?£­ T§¶Pv20140927_00040_st  Ksb308@ëÌ@4éA?Ž@€E—ÜÍ=Æ|ç>Úæ?ª=qb¾'ñªE—'RC‰Ë…C
'hAom"=t‡                  ÀÀøÀÀ€Aom"?¡nàT§¶Pv20140927_00178_st  Ksb308@ëÌØÂäÂ?Em@€E™Œ¤=¹½Ì                  ÀÀøÀÀ€ÀøT§¶Pv20140927_00180_st  Ksb308@ëÌݙù?#þ@€E™Ö)=›QT?fÖ?µÂ5¾€ƒE˜§ìD›'EÜ)Am`í<ïdf                  ÀÀøÀÀ€Am`í?ìŒÀT§¶Pv20140927_00182_st  Ksb308@ëÌæî'n?ßy@€E˜Ò3=Ÿé<?¹SÑ?˅l¾µÂE˜r)D›•ÓC
¹šAn{¾=î                  ÀÀøÀÀ€An{¾?¢]ÂT§¶Pv20140927_00184_st  Ksb308@ëÌë¯ÁN?…ý@€E˜`¸=¿hÌ>Ü®ð?§®d¾–‡+E—"C‰ÁhCÊAn›ž=ÜÄ                  ÀÀøÀÀ€An›ž?¡{˜€T§¶Pv20140928_00028_st  Ksb308@ëÌ!×5¶?8×@€Eµ@H=šø@Ø@
=4¾–‡+E³áC‰"°EAn&Ü=B¸                  ÀÀøÀÀ€An&Ü?¨WÀT§¶Pv20140928_00030_st  Ksb308@ëÌ!ÜÎû?8>½@€Eµ%3=›ÞÜ?U·´?ÚáH2¾‡+E³3HD›˜¼EâZAn¯›=/ò                  ÀÀøÀÀ€An¯›?¥þB T§¶Pv20140928_00032_st  Ksb308@ëÌ!àÀºp?E'Ú@€E´j=†ùü>È̕?°£×l¾° ÅE³j{D›"¬C>wAnYÃ=,ú	                  ÀÀøÀÀ€AnYÃ?¥ŸA T§¶Pv20140928_00034_st  Ksb308@ëÌ!åa"Ä?D²\@€E³€¤=²tÜ?¤_F? b¾©xÕE²'fC‰¨ÕC
e¢Ao^"=Mà                  ÀÀøÀÀ€Ao^"?¢i¸`T§¶Pv20140929_00122_st  Ksb308@ëÌ@Û
Ó? Ž@€E©)¸=À@°?¼·4?³334¾Ÿ;dE¨«C‰ZÁEFAo=ó=ÌQ                  ÀÀøÀÀ€Ao=ó?¡™Š T§¶Pv20140929_00124_st  Ksb308@ëÌ@ßûü?'4S@€E©#\=ßpD@"¨?§®3¾ß;E§Ê¤D›¯
Eé®Anv+=Ê·                  ÀÀøÀÀ€Anv+?¡ùVàT§¶Pv20140929_00126_st  Ksb308@ëÌ@äœA•?Ëi@€E¨>3=À]Ì@g@3×
k¾ÍOßE§ÖRD"#C/AnI¾=q–Ê                  ÀÀøÀÀ€AnI¾?®2Ù@T§¶Pv20140929_00128_st  Ksb308@ëÌ@éMq"?$dx@€E§öq=¡²=›?Ýp¤c¾¶È´E§0C‰ÌÍCùXAo(=,rý                  ÀÀøÀÀ€Ao(?¥Ž_ T§¶Pv20141005_00193_st  Ksb308@ëÌÿ·Š*'?Z0@€E¸ô…=Ëç?óñ€@ÌÍ4¾}ó¶E¶šCˆÿ}EAnSm=Fæ                  ÀÀøÀÀ€AnSm?¨À<ÀT§¶Pv20141005_00195_st  Ksb308@ëÌÿºÅC?G`@€E¹q=>á>³?ìÌÍ3¾t¼jE¶¬¤D›EîéAoeá=4G                  ÀÀøÀÀ€Aoeá?¦ˆâ`T§¶Pv20141005_00197_st  Ksb308@ëÌÿ½çAB?ú@€E¹R®=°R$?¤™Ø?ØQìk¾·KÇE¶dfD›#CÌÍAm=0=Á¡                  ÀÀøÀÀ€Am=0?£ø4 T§¶Pv20141005_00199_st  Ksb308@ëÌÿÁK"©?!9´@€E¹+>"ç?çg?³33N¾¡G®E¶¤C‰K¦C
ÙÛAp	=
Ì                  ÀÀøÀÀ€Ap	?¡¡y€T§¶Pv20141005_00337_st  Ksb308@ëÍèìN?,Ą@€EŚ…>¹/=ê¼[?áG®4¾¨õÃE…\C‰+E=AoR)=1T4                  ÀÀøÀÀ€AoR)?¦*†€T§¶Pv20141005_00339_st  Ksb308@ëÍë&¯l?$@€EÅÙ\=ä"-?«VW@ÌÍ3¾‰7LEÂH¸D›‡dEë…AnÙ3=oܝ                  ÀÀøÀÀ€AnÙ3?­û" T§¶Pv20141005_00341_st  Ksb308@ëÍîT¡Ã?"׫@€EŞš=Ãf>™þ@
=k¾\)EšD›'C'ÑAn[_=Ißy                  ÀÀøÀÀ€An[_?©;ï T§¶Pv20141005_00343_st  Ksb308@ëÍñi3ö?*"Ï@€EÅ…=Ët?`?˅d¾~ùÛEÁÌfC‰hÕC
žwAn—ö=€"                  ÀÀøÀÀ€An—ö?£p€T§¶Pv20141006_00051_st  Ksb308@ëͶGo€?$:†@€E´H¸=´èœ?0'í@4¾›"ÑE±á
C‰åE$ An{"=[''                  ÀÀøÀÀ€An{"?«pDàT§¶Pv20141006_00053_st  Ksb308@ë͹|ƒ3?'øœ@€E´ŒÃ=ž>ÑÍü?Ï\)2¾"ýôE±ÆD›"JEíAnwi=¸†                  ÀÀøÀÀ€Anwi?¡÷ÀT§¶Pv20141006_00055_st  Ksb308@ëͼ¬s'?,Ä1@€E´,=ºŒx>Ë`Q?ÀN¾¾ùÛE±¸D›töCw
AlÜl=ŸA                  ÀÀøÀÀ€AlÜl?£óè T§¶Pv20141006_00057_st  Ksb308@ëÍ¿Úeè?({@€E´®=½­ >ÝÁÈ?‹…d¾´9XE±‰ìC‰ožCAní|<êMÑ                  ÀÀøÀÀ€Aní|?Iº T§¶Pv20141006_00195_st  Ksb308@ëÍ ñ	þ?+˜'@€EÄáÃ=À4?D¾\?Ã×
4¾¢MÓEÁ"=C‰DZEøAm­œ=uI                  ÀÀøÀÀ€Am­œ?£.© T§¶Pv20141006_00197_st  Ksb308@ëÍ ô->R?8D@€EÅþ×=Ã)t@1ª?ã×
2¾³33EÂb{D›|ƒEâwAn'=.VQ                  ÀÀøÀÀ€An'?¥ÊÊ T§¶Pv20141006_00199_st  Ksb308@ëÍ ÷\Bv?8aL@€EÆX3=À¡0>'	z?ó33k¾Ÿ;dEÃHD›‡DC¸RAo™¿=YûR                  ÀÀøÀÀ€Ao™¿?«?j@T§¶Pv20141006_00201_st  Ksb308@ëÍ úš?&2Þ@€EÆ®=µo,?µœZ?Ï\)c¾®{EÂÉHC‰›ÇC
ü)An^´=Eì                  ÀÀøÀÀ€An^´?¨½€`T§¶Pv20141007_00047_st  Ksb308@ëÍ?"¦?<Œ@€E¾&¤=â?Ó?íî?³334¾˜bE¼.fC‰V%E!/Am¹w=²u                  ÀÀøÀÀ€Am¹w?¡vN T§¶Pv20141007_00049_st  Ksb308@ëÍ?—Ù°¶?4û@€E¾¢3=íf´?¨Œ@+…2¾'n˜E¼áD›REéLAmÞn=r·.                  ÀÀøÀÀ€AmÞn?®VåÀT§¶Pv20141007_00051_st  Ksb308@ëÍ?›_g?3j@€E¾(ö=ño=?*ö?ë…k¾¯²E»þRD›ˆ"CÒ-AnCJ=5 "                  ÀÀøÀÀ€AnCJ?¦´@T§¶Pv20141007_00053_st  Ksb308@ëÍ?ž²?ÝÂ@€E½k=ÇDI=¨;©?Ü(öc¾›"ÑE»U
C‰¡‰C
òoAnIÌ=Kì                  ÀÀøÀÀ€AnIÌ?©}€àT§¶Pv20141007_00191_st  Ksb308@ëÍ@­|¥m?A[@€EÀF>ùY@(? ?ð£×4¾ŽÙE½Q\C‰eãE`Am.I=A[                  ÀÀøÀÀ€Am.I?¨+p T§¶Pv20141007_00193_st  Ksb308@ëÍ@°ôT%?(–‰@€EÀe3=â'g?-ÓÊ?ÚáH3¾‡+E¼ò{D›£uEà{Aor=2ä                  ÀÀøÀÀ€Aor?¦R€T§¶Pv20141007_00195_st  Ksb308@ëÍ@´@Ú?$îP@€EÀm=èZ<8¢O?õl¾¶E¢E½,ÍD›ŽÉC:An¸¿=83                  ÀÀøÀÀ€An¸¿?§a`T§¶Pv20141007_00197_st  Ksb308@ëÍ@·—F?!ôÞ@€EÀ 3=þ&?:x¯?ï\)d¾¢ÐåE¼íHCŠÑC
vFAnÒ¼=7æs                  ÀÀøÀÀ€AnÒ¼?¦üÎ`T§¶Pv20141008_00051_st  Ksb308@ëÍ_¹DŸ—?h×@€E¶â=™e¤?Qú@G®4¾ŽÙE´¤C‰AhE%×Am=d                   ÀÀøÀÀ€Am?¬" T§¶Pv20141008_00053_st  Ksb308@ëÍ_¼‹†±?+ï«@€E¶ó==Œ'œ@NÒù@3¾yÛ#E´)D›£
EèÑAošU=gV2                  ÀÀøÀÀ€AošU?¬êÆ@T§¶Pv20141008_00055_st  Ksb308@ëÍ_¿Þ!‰?4A@€E¶r==²Ä"?¯S?ç®X¾ª~úE³¬öD›'XCh1Am÷4=8ÞN                  ÀÀøÀÀ€Am÷4?§ÉÀT§¶Pv20141008_00057_st  Ksb308@ëÍ_ÃRz¡??³f@€E¶yÃ=šI?eÀZ?Ó33b¾´¼jE´!3C‰Á‰C
¨sAnõ½=Ï                  ÀÀøÀÀ€Anõ½?£²àT§¶Pv20141008_00195_st  Ksb308@ëÍ`ܤÛ?V±_@€E·¸=®'>Ox°?‹…4¾£×
E´<RC‰c¶EßAnÇ=9…                  ÀÀøÀÀ€AnÇ?¡ç0 T§¶Pv20141008_00197_st  Ksb308@ëÍ`ß=T?TÚ`@€E·ú×=í¬Ô@$…3?Ôzá3¾§ïžE´žRD›§dEí}Anÿƒ=Kر                  ÀÀøÀÀ€Anÿƒ?©{ T§¶Pv20141008_00199_st  Ksb308@ëÍ`â÷?EÞ
@€E·¬=•'?nNÚ?Ôzál¾ÌIºE´ö{D›©ÓC•AoPG=5sT                  ÀÀøÀÀ€AoPG?¦®j€T§¶Pv20141008_00201_st  Ksb308@ëÍ`å¨
¡?E¦¾@€E·ˆq=ÑkE?"€£?¸Qìc¾ª~úE´lCŠþC
©yAn˜
=/ªÞ                  ÀÀøÀÀ€An˜
?¥õ[ÀT§¶Pv20141009_00034_st  Ksb308@ëÍ"ü· ?eB‹@€E±!
='…h?}#?×
=4¾¤ZE®šC‰J^EwAoÀ=R Ô                  ÀÀøÀÀ€AoÀ?ªD€T§¶Pv20141009_00036_st  Ksb308@ëÍ—´í]?n-@€E±…¤='·è?£¯?p¤2¾¨r°E­Þ{D› EúîAoIL=ÖÓ                  ÀÀøÀÀ€AoIL?¢ÚÚ`T§¶Pv20141009_00038_st  Ksb308@ëÍ›*ó?j	»@€E±°…=œ¸P@CT?¢\k¾œ¬E­é×D›™/C»#Am—/=jÝ                  ÀÀøÀÀ€Am—/? 
[ T§¶Pv20141009_00040_st  Ksb308@ëÍžˆ%ÿ?€Ty@€E²03=±à˜>Úâx?Ñë…e¾§l‹E®"CŠCÿ}Ap†æ=œIF                  ÀÀøÀÀ€Ap†æ?³‰(ÀT§¶Pv20141009_00178_st  Ksb308@ë̀³ÜæË?D7Ö@€E¸{=¿û¤>)ö?ç®4¾¨r°Eµ?®C‰[#EÕAo"î=EŸ                  ÀÀøÀÀ€Ao"î?¨³ãT§¶Pv20141009_00180_st  Ksb308@ë̀½`ˆ¬?6bþ@€E¸\f="È?;Þ?µÂ3¾­VE´ßÃD›`EÛ'Ao¯²=
€¦                  ÀÀøÀÀ€Ao¯²?¡°ÀT§¶Pv20141009_00182_st  Ksb308@ë̀Á#~?*¸@€E¸Ã=ªfŒ=MÎÓ?Ó33k¾©ûçE´áD›˜¬Cc–AnO=-eô                  ÀÀøÀÀ€AnO?¥¬¾€T§¶Pv20141009_00184_st  Ksb308@ë̀Ä9:‰?<™Ô@€E·êf=¡â(?«Áî?ÈõÃc¾¹XE´!×C‰ÏC
š^An¯•=,"º                  ÀÀøÀÀ€An¯•?¥'—@T§¶Pv20141010_00050_st  Ksb308@ë͟"CÎ?^Tù@€EŸÍ=—¾?¦"?Ï\)4¾¢MÓEÂ[…C‰&¨E ÝAoI;=8óæ                  ÀÀøÀÀ€AoI;?§|ÀT§¶Pv20141010_00052_st  Ksb308@ë͟–Jo:?MН@€EÆR=–#@l?Ã×
3¾ A‰EˆÍD›¡¢EèAo–õ=F·"                  ÀÀøÀÀ€Ao–õ?¨Öò`T§¶Pv20141010_00054_st  Ksb308@ë͟™šá?R`ä@€EÆ	{=—q¡@TÜ©?¡G®g¾™‡EÁð{D›"C
÷
An«û='yW                  ÀÀøÀÀ€An«û?¤ï*àT§¶Pv20141010_00056_st  Ksb308@ë͟œüåï?J¹€@€EÅÿÍ='Ä7><Jª?ÈõÃc¾¯ E\C‰òoC
z An'í=óÙ                  ÀÀøÀÀ€An'í?¢Þ{ T§¶Pv20141010_00134_st  Ksb308@ëÍ 6óG?J´@€E̓á=›A4>ÜV1?ÁG®4¾¬1EÉa…C‰¨sEáAm²M=Cþ                  ÀÀøÀÀ€Am²M?£ˆÀT§¶Pv20141010_00136_st  Ksb308@ëÍ :!™®?MïÈ@€EÍR=èÔ?+?¸Qì4¾­VEÊ3D› ÍEè¼AoÙ=´>                  ÀÀøÀÀ€AoÙ?£ö‡ÀT§¶Pv20141010_00138_st  Ksb308@ëÍ =f?QÀÔ@€EÍDÃ=«|È=Öµ]?¬ÌÍl¾±&éEÊ2áD›œBCqAn`.=‰|                  ÀÀøÀÀ€An`.?£Ñ/€T§¶Pv20141010_00140_st  Ksb308@ëÍ @­¿Á?Jì"@€EÍó==Œ><>Õµï?ÚáHd¾§l‹EË%ÃC‰Ú^CÞwAnÎV=&³õ                  ÀÀøÀÀ€AnÎV?¤Ö~ T§¶Pv20141011_00051_st  Ksb308@ëÍ¿–8ñ¹?2üô@€EÐñH=¤>#>OÏü?Ôzá3¾"›¦EÎF¤C‰YºEãAnÆ×=+•d                  ÀÀøÀÀ€AnÆ×?¥r¬€T§¶Pv20141011_00053_st  Ksb308@ëÍ¿™…'`?3F@€EÒUÃ=É>]V5?ÁG®3¾˜"uEϟ…D›§mEí¾An
f=&¹â                  ÀÀøÀÀ€An
f?¤×<@T§¶Pv20141011_00055_st  Ksb308@ëÍ¿œéû\?#íï@€EÒ´¤=¹Ft?ù?úáHl¾Ñë…EÏï×D›¥C¦éAnnã=GRó                  ÀÀøÀÀ€Annã?¨ê^`T§¶Pv20141011_00057_st  Ksb308@ëÍ¿ 12þ? V½@€EÒ½==џÐ@0Ö@£×H¾©xÕEÐ/
CŠC
øÕArÊw=9Ø                  ÀÀøÀÀ€ArÊw?²;T§¶Pv20141011_00195_st  Ksb308@ëÍÀ¶û¿©?ÒßH@€EÑ®>	ºG                  ÀÀøÀÀ€ÀøT§¶Pv20141011_00197_st  Ksb308@ëÍÀºxA/?±üï@€EÒ1R=—à ?ù‰·?ë…4¾¦éyEÎ<öD›EÜ)Aqöõ>	'*                  ÀÀøÀÀ€Aqöõ?Á$å@T§¶Pv20141011_00199_st  Ksb308@ëÍÀ½ ‰ù?¡õ-@€EљH=s¦8@§/?ºáHk¾¶È´EÍ®RD›"åC«DApf=õžÊ                  ÀÀøÀÀ€Apf?¾³Ù@T§¶Pv20141011_00201_st  Ksb308@ëÍÀÀÉ8Ä?²ýï@€EÑɤ=ŽÈ¤@A¦?¸Qìc¾»çmEÍÒ=C‰ïßC
 BAmûú>QL                  ÀÀøÀÀ€Amûú?Âê)€T§¶Pv20141012_00018_st  Ksb308@ëÍߖ{É?DXe@€EåßR=–h@;'?Þ¸R4¾ž5?Eã›\C‰£uE^An*û=-Û¼                  ÀÀøÀÀ€An*û?¥»w€T§¶Pv20141012_00020_st  Ksb308@ëÍߙ`C?:ì	@€Eç&==Vp<êOé?¾¸R3¾—PEã»D›¢ EäþAm÷=$*–                  ÀÀøÀÀ€Am÷?¤…RÀT§¶Pv20141012_00022_st  Ksb308@ëÍߜ±K½??±U@€Eçÿq=©xÐ>UD@\)k¾¯²Eå­×D›žCc×An­¨=kžj                  ÀÀøÀÀ€An­¨?­sÍ@T§¶Pv20141012_00024_st  Ksb308@ëÍߟúâ	?>…F@€Eè°ö=¤‡¨?'@£×c¾«…EæûHC‰ïžC
dAp˜Â=X7–                  ÀÀøÀÀ€Ap˜Â?«òÀT§¶Pv20141012_00162_st  Ksb308@ëÍà±už=?cîk@€EñÖ{=ñÍt>'¾M@334¾¥ãTEîgÃC‰påE^Aqm?=mªN                  ÀÀøÀÀ€Aqm??­µIÀT§¶Pv20141012_00164_st  Ksb308@ëÍà´²iŸ?€Ë@€Eñõ=ö^‰?õà?™™š3¾¢MÓEî
D›±Eç×Ao}Ž=;°š                  ÀÀøÀÀ€Ao}Ž?§v@T§¶Pv20141012_00166_st  Ksb308@ëÍà¸$¯7?"¯@€Eò2×=ÏJ…@fýæ?Î{l¾"záEî@D›9C«AmbÌ=§ùó                  ÀÀøÀÀ€AmbÌ?´ÿ>`T§¶Pv20141012_00168_st  Ksb308@ëÍà»aU?_yP@€Eñߏ>$³Ë?ÅòY?÷
=b¾š¬EíxáC‰ÁËC
Ž˜Ao=Y/§                  ÀÀøÀÀ€Ao?«%ôàT§¶Pv20141013_00018_st  Ksb308@ëÎ	{Éû?Gß@€Eǃf=Š2?˜¸?У×4¾Ÿ¾wEñqC‰EEÛAmÆ{=2<ì                  ÀÀøÀÀ€AmÆ{?¦G€T§¶Pv20141013_00020_st  Ksb308@ëÎÒÆâ?Nò¤@€EƦ=Š¶Œ?ÁÚü?ñë…4¾OßEÃE3D›ŒEßuAo(´=A¸k                  ÀÀøÀÀ€Ao(´?¨7
`T§¶Pv20141013_00022_st  Ksb308@ëζ³?Iݾ@€EÆ¢¤=ŠÀ¬?Æÿ?«…k¾´¼jEÃÎöD›{C#–Ao(q=Á                  ÀÀøÀÀ€Ao(q?¢¡ø T§¶Pv20141013_00024_st  Ksb308@ëÎ9ž??·"@€EÆø=ŽÕ?=Q¾?øQìZ¾§l‹EÄ®C‰¢òC
XApG[=g[K                  ÀÀøÀÀ€ApG[?¬ëi`T§¶Pv20141013_00162_st  Ksb308@ëÎ%%"ã?Žý*@€EÉaá="ö?Ø-"?ºáH5¾Ÿ;dEÅÅÃCˆ åEAm3Â=‡¸                  ÀÀøÀÀ€Am3Â?°÷ T§¶Pv20141013_00164_st  Ksb308@ëÎ(Iåý?z¦›@€EÉÎ=ž}À;™{Ç?¢\4¾­VEÆ¤D›‡uEÜNAod=Rb                  ÀÀøÀÀ€Aod?ªCl@T§¶Pv20141013_00166_st  Ksb308@ëÎ+¬`ò?Œy@€EÉ{H=‹ÐP@³[õ?ñë…l¾·KÇEÆ%HD›guC©ºAqlt=Œª\                  ÀÀøÀÀ€Aqlt?±•K€T§¶Pv20141013_00168_st  Ksb308@ëÎ.И3?"‡@€EÉpf=˜d?9>?±ë…d¾œ(öEÆÍC‰F¨C Amé&=ÍÆ~                  ÀÀøÀÀ€Amé&?¹¸ÏÀT§¶Pv20141017_00035_st  Ksb308@ëÎ΄1þ?{ø@€EîFÍ=ƒ%@m]?Ó33/¾±&éEíĤD›…'EúAká=¹µ~                  ÀÀøÀÀ€Aká?·6¯ÀT§¶Pv20141017_00037_st  Ksb308@ëÎÑÞ?iù@€Eáf)=£Ó¤?ëv?àk¾§l‹EލšD›mPC`ÅAnß±=£]Ü                  ÀÀøÀÀ€Anß±?´k»€T§¶Pv20141017_00039_st  Ksb308@ëÎÕ;Æ«?€pf@€EèŠ=xäX>Æ+@ffc¾•EæÄC‰bC
ô9ApŠŸ=ì                  ÀÀøÀÀ€ApŠŸ?½'OàT§¶Pv20141018_00051_st  Ksb308@ëΟɯÜ|?8þp@€E´Ì…=¯<X?å5?¯\)4¾˜bE±¢)C‰"E$¬AmYõ<ò!™                  ÀÀøÀÀ€AmYõ?žD3 T§¶Pv20141018_00053_st  Ksb308@ëΟÌÓN?'Ր@€Eµö=½*h@wN@=q2¾}ó¶E±¬)D›"¾Eí?Aod™=d®                  ÀÀøÀÀ€Aod™?¬'UÀT§¶Pv20141018_00055_st  Ksb308@ëΟÐœt?*ô@€E´ÿf=Ýٍ@¿k?Ç®l¾ª~úE±çšD›z=CöFAn	ò=":.                  ÀÀøÀÀ€An	ò?¤GEÀT§¶Pv20141018_00057_st  Ksb308@ëΟÓNœ?/‡©@€E´yÍ=Á+=MðÅ?Ó33c¾¦ffE±f)C‰k¦C«ÇAn"e=):                  ÀÀøÀÀ€An"e?¥!‡@T§¶Pv20141019_00047_st  Ksb308@ëοÇ.íÿ?´‰@€E¹óR=æó? pM?šáH4¾§ïžE·HáC‰k¦E9AnC=}3                  ÀÀøÀÀ€AnC?¯£Æ`T§¶Pv20141019_00049_st  Ksb308@ëοÊKxN?‡¿@€E¹ö=–@¸:«@®2¾Ã•E·…3D›±ªEö¨AqßV>Nõ£                  ÀÀøÀÀ€AqßV?ÉÞ´`T§¶Pv20141019_00051_st  Ksb308@ëοÍr~ù?'#ƒ@€E¹sš=Üî?@?¾¸Rk¾­'hE¶EšD›nÁCG+An²ˆ=h¬                  ÀÀøÀÀ€An²ˆ?±­€T§¶Pv20141019_00053_st  Ksb308@ëοЪ?t±»@€E¸É3=›N¼?Ç8?Ç®c¾Ä"E¶fáC‰áìC#TAoáü="ûn                  ÀÀøÀÀ€Aoáü?²mÀT§¶Pv20141022_00053_st  Ksb308@ëϤÖɦ?_­U@€EÊôö=²p"?4ôÓ?Ü(ö4¾Á%EÉ}…C‰T9E#3Auc='"Ç                  ÀÀøÀÀ€Auc?²P˜àT§¶Pv20141022_00055_st  Ksb308@ëϨ(£7?Z*@@€EËô3=¤½¸>õݖ?£×
2¾›¥ãEÉ>öD›‰EòFAm¤Â=5$                  ÀÀøÀÀ€Am¤Â?¦±¤€T§¶Pv20141022_00057_st  Ksb308@ëÏ«L‰ñ?iOý@€E̓=åÏÌ?™6?ôzál¾ºáHEÉüöD›üC
\AoÕ=VÑ                  ÀÀøÀÀ€AoÕ?ªÚ#`T§¶Pv20141022_00059_st  Ksb308@ëÏ®­Òâ?leï@€EÌìÃ="/,>•í? :¾«…EÊM\C‰±ËC
ŠAn³6==xE                  ÀÀøÀÀ€An³6?§¯ T§¶Pv20141023_00048_st  Ksb308@ëÏ?´Ù'?EfÅ@€EæFš=›v ?Q\Ã?®{3¾œ(öEä5
C‰‡ÏE×Am†r=p                  ÀÀøÀÀ€Am†r?¡ŽàT§¶Pv20141023_00050_st  Ksb308@ëÏ?¸/Ò?IŸ@€Eæ
ö='Ô?w?øQì3¾¡ÊÁEäÓ
D›yhEïAnHÖ=GVî                  ÀÀøÀÀ€AnHÖ?¨êÝÀT§¶Pv20141023_00052_st  Ksb308@ëÏ?»oä?@ñ»@€Eå¡®=žúo@qÎ?˅m¾´9XEãD)D› C¢Ani=8a                  ÀÀøÀÀ€Ani?§# T§¶Pv20141023_00054_st  Ksb308@ëÏ?¾'!€?=Ç@€EåÄ=t>©'ö?ë…d¾­'hEãDžC‰qC
>úAos=BŒ|                  ÀÀøÀÀ€Aos?¨Q€T§¶Pv20141024_00066_st  Ksb308@ëÏ_éÂk?HäB@€EÈê¸="`œ@˜‡L?ª=q3¾Ÿ¾wEÅ®áC‰jáE+Ap*õ=fï                  ÀÀøÀÀ€Ap*õ?£lÝàT§¶Pv20141024_00068_st  Ksb308@ëÏ_ìÕpµ?O@€EɂH=˜(@+.‡?¯\)3¾Ÿ¾wEÆÑD›†5Eë–Anˆ½=VÍÑ                  ÀÀøÀÀ€Anˆ½?ªÙº T§¶Pv20141024_00070_st  Ksb308@ëÏ_ðû«?fçà@€EÊ	{=¯S¼@‰%?У×k¾¥`BEÆÀD›˜BC/Amy=_Á                   ÀÀøÀÀ€Amy?«ø4T§¶Pv20141024_00072_st  Ksb308@ëÏ_óHw?ˆÑ?@€Eʺ=¾ðØ@
u)?\c¾­VEÈHC‰'ËCû¦ApÝÌ=¥´                  ÀÀøÀÀ€ApÝÌ?´¢ö€T§¶Pv20141024_00210_st  Ksb308@ëÏaOhˆ€?½é@€EàŽ¸= ƒü                  ÀÀøÀÀ€ÀøT§¶Pv20141024_00212_st  Ksb308@ëÏaR¤LÑ?±Dn@€EàâR={ @´wâ?ç®3¾Ä›¦EÞ0D›}?EÕAmá$=ØÎ                  ÀÀøÀÀ€Amá$?»€T§¶Pv20141024_00214_st  Ksb308@ëÏaUდ?¢Æ
@€EàÍ=‹±t?~N?¸Qìl¾ÕEÝظD›Z°C
wLAnöo=Ù#B                  ÀÀøÀÀ€Anöo?»$h@T§¶Pv20141024_00216_st  Ksb308@ëÏaY~?£—é@€Eàù==¢¾Ø@k…ß?p¤d¾¥ãTEÞUqC‰¡'C¦fAn i=¿eN                  ÀÀøÀÀ€An i?·ì©ÀT§¶Pv20141027_00051_st  Ksb308@ëÏ¿Þekj?ÀQÞ@€E¥'=Œ)p?úG?\4¾¹XE¢æ=Cˆ8sEÛAm
>%ô'                  ÀÀøÀÀ€Am
?ľ' T§¶Pv20141027_00053_st  Ksb308@ëÏ¿á±{8?²5?@€E¥{>|å                  ÀÀøÀÀ€ÀøT§¶Pv20141027_00055_st  Ksb308@ëÏ¿å×?¬±@€E¥…=¥p˜?·N<?ÚáHk¾Æ§ðE¢Q®D›k¶CqhAoù>À^                  ÀÀøÀÀ€Aoù?ÁÀT§¶Pv20141027_00057_st  Ksb308@ëÏ¿èBI&?§+@€E¥]R=ˆÀ`@eƒº?ÌÌÍd¾½ó¶E£ÍCˆNÙC,JAs>Sî                  ÀÀøÀÀ€As?Ê} T§¶Pv20141027_00090_st  Ksb308@ëÏÀt%+^?‰hB@€E°ÆH= ?ä×z?°£×4¾¦ffE­ÛqC‰¾5E"Aoq=†÷h                  ÀÀøÀÀ€Aoq?°ÞíT§¶Pv20141027_00092_st  Ksb308@ëÏÀx[¦š?¬Í@€E±˜f=‹Ø?~«÷?Æff1¾§l‹E¯D{D›šEÐfAm£ê>pý                  ÀÀøÀÀ€Am£ê?À® T§¶Pv20141027_00094_st  Ksb308@ëÏÀ~$c?—¾d@€E²dš=Ãf@ã'?¨õÃk¾µÂE®–RD›œC>úAošœ=—5õ                  ÀÀøÀÀ€Aošœ?²æ¾ T§¶Pv20141027_00096_st  Ksb308@ëÏÀé)$?Ž`@€E±Æ{=ˆƒ(?5&?±ë…e¾´9XE®Å…CŠrNCMPAo%‰=¡¡                  ÀÀøÀÀ€Ao%‰?´ T T§¶Pv20150330_00842_st  Ksb308@ëãú$W?AÖë@€E²°R=·Ðì@%õ*?³332¾–E°a…CˆêE}/Apú=&ö¥                  ÀÀøÀÀ€Apú?¤ÞÔ T§¶Pv20150330_00844_st  Ksb308@ëãþÎ\o?M+>@€E³îR=ÅNL?^û?«…9¾‹Æ¨E²(D›†wE=ºArÏ5>~À[v20150330_00844_stAh¬=Ý/?¥œÉ-|UÄ?€ArÏ5?ÏØ`T§¶Pv20150330_00846_st  Ksb308@ëã	˜¾?9Ž@€E²â…=™)>;kp?£×
l¾¢MÓE°YšD›m¢CAohG=$µ8v20150330_00846_stAq&é=ÊÀƒ?½:J£¥[¿€AohG?¤–§T§¶Pv20150330_00848_st  Ksb308@ëã	aÎQ?DÀ@€E²[==Áùt?«v­?Ê=qd¾—PE¯/®C‰.C!ËAo5»=2…	v20150330_00848_stAréy=å`B?Ÿçìrw¿€Ao5»?¦P¡ T§¶Pv20150330_00986_st  Ksb308@ëã
Ӆ³´?0pÎ@€E±ªq={ý`?­&œ@3¾˜bE¯J=Cˆ‡®E^%AoVC=kv20150330_00986_stAp§ð=Ôýô?±¾©Ý3…&?€AoVC?­b¡`T§¶Pv20150330_00988_st  Ksb308@ëã
Ø_\Ý?$Æ@€E±"Ã="š\?Œñ;?ã×
3¾®{E®Ó®D›‡E+dAnþ#=:Z                  ÀÀøÀÀ€Anþ#?§C+@T§¶Pv20150330_00990_st  Ksb308@ëã
ÝP¾	?"3»@€E°–á=ž¸?ùð?Ü(öm¾¹Û#E®&D›^¨C²òAnÂP=£ v20150330_00990_stApÙ=Ðå`?µÑ:Åu´¿€AnÂP?¢TtT§¶Pv20150330_00992_st  Ksb308@ëã
â)uš?"¤'@€E¯v3=°,Ä>ϟj?ÚáHe¾¤ZE­òC‰ƒTC_¾Ap—d=Wm6v20150330_00992_stAsïž=çl‹?‡Ã»^%ŸT¿€Ap—d?ªí¦ÀT§¶Pv20150331_00789_st  Ksb308@ëã(^œbÍ?!f=@€E²W×=¯Íd>ɽV?áG®2¾—PE°šC‰MôE^oAp&z=Cu^v20150331_00789_stAoo=º^5?°ú­ÖÅ7K?€Ap&z?¨n«ÀT§¶Pv20150331_00791_st  Ksb308@ëã(aèm<?–ü@€E²«š=¢h?XG@¸R3¾¦ffE°TöD›'%E-üAn†¼=TW½v20150331_00791_stAo+=\?¥œÉ-|UÄ?€An†¼?ªŠ÷ T§¶Pv20150331_00793_st  Ksb308@ëã(e
†A?sƒ@€E²š=¦LØ@vf?®{l¾Ÿ¾wE¯Ý…D›ªáCâÑAnwÃ=ÃLv20150331_00793_stAoÛ#=¸Qì?Ÿçìrw¿€AnwÃ?¡˜i€T§¶Pv20150331_00795_st  Ksb308@ëã(h];ð?I%@€E²n=œy=>Ô{?·
=d¾³33E¯äCŠCbAn$¶=ªv20150331_00795_stAq=ě¦?°ú­ÖÅ7K¿€An$¶?¡uC€T§¶Pv20150331_00825_st  Ksb308@ëã(¨Áô?»<@€E²jH>қ@Žï†@U2¾"záE¯ä)C‰\EgËAmr =«{v20150331_00825_stAo‡=º^5?º!RY&Û?€Amr ?µbo`T§¶Pv20150331_00827_st  Ksb308@ëã(«N'U?­@€E²§q=±ÛD?ηõ@3¾·ÎÙE°ÎD›¢ E4ÑAmš=}" v20150331_00827_stAnÀƒ=¾vÉ?µÑ:Åu´?€Amš?¯°"T§¶Pv20150331_00829_st  Ksb308@ëã(®IêZ?ú@€E²ãR=¼"è>Þ,:?Ê=ql¾ÀE°‰3D›Š¨CBNAn'*= tv20150331_00829_stAq|î=ÎÙ?º¢†Uïp$¿€An'*?¤.€T§¶Pv20150331_00831_st  Ksb308@ëã(±mÛÑ?	‰%@€E³q=±ˆÌ>Š/'@ë…d¾±&éE°×qCŠ åCsøAn•'=I`§v20150331_00831_stAqß;=×
=?Ÿçìrw¿€An•'?©,àT§¶Pv20150331_00971_st  Ksb308@ëã*¸¸?¿W@€E¸<®>ÃÚ@*Zü?Þ¸R2¾"÷ÏEµqÃC‰ ¤ESAno=:eõv20150331_00971_stAo =¶E¢?µÑ:Åu´?€Ano?§L¾ T§¶Pv20150331_00973_st  Ksb308@ëã*ÆGM?ÚÐ@€E¸CÃ=ãú?@<ãŽ@S×
3¾%EµQÃD››E"VAn.P=Žåv20150331_00973_stAn§ð=° Å?±¦ë(gË¿€An.P?±Ü° T§¶Pv20150331_00975_st  Ksb308@ëã*dž>üם@€E¸r>•Æ>)KÈ@õÃl¾Ï\)E¶'šD›'‡C_¾An«Ñ=H8v20150331_00975_stAo÷Ï=¼j?±¾©Ý3…&?€An«Ñ?©@T§¶Pv20150331_00977_st  Ksb308@ëã*Uº?§Ž@€E¸Ñ¸>Í]>æüã?½p¤e¾£×
E¶qC‰­/CôAnbÞ=³,v20150331_00977_stAr{=ÊÀƒ?±¾©Ý3…&¿€AnbÞ?¢6e€T§¶Pv20150331_01115_st  Ksb308@ëã+¬´Ci?¼ä@€E¹=)=ƛÈ@"'?à3¾É7LE·¥ÃC‰WLE:)Anb}=-uãv20150331_01115_stAoo=¸Qì?Ÿçìrw?€Anb}?¥®¼`T§¶Pv20150331_01117_st  Ksb308@ëã+¯÷^Ç?ÁD@€E¸ÌH=ü&.@"s?ã×
2¾ŽVE¶{D›HEAnì<=/Íúv20150331_01117_stApÐå=Ƨð?—Í@_¯Ø³?€Anì<?¥ù¿@T§¶Pv20150331_01119_st  Ksb308@ëã+³|n»?m6@€E¸…×=òA??&?˅l¾Ÿ¾wE¶m3D›"uC›¦An=-Dëv20150331_01119_stAo÷Ï=²-?½:J£¥[¿€An?¥¨`T§¶Pv20150331_01121_st  Ksb308@ëã+·VP?	£'@€E¸'>‹¬v20150331_01121_stArbN=Ðå`?‡Ã»^%ŸT¿€ArbN?àT§¶Pv20150523_00285_st  Ksb308@ëéʱ÷S´?{ú@€Eªš=z²¸?·@(ö5¾˜"uE«=C‰h´E²ArLK=ƒ¯év20150523_00285_stAqo=õ?Ÿçìrw?€ArLK?°uý T§¶Pv20150523_00287_st  Ksb308@ëéʵGÕ­?ù¡@€Eª¥×=…Ý\>¾Ó@#×
3¾›¥ãE©?×D›Ÿ…EíôAlˆw=e¿Iv20150523_00287_stApå`=ó¶F?¯´Úkq58?€Alˆw?¬·é T§¶Pv20150523_00289_st  Ksb308@ëéʸÉO•?$²|@€E¨}¤=žyP?ªM=?ü(ök¾ÌIºE¨‰ÃD›¸bCâÑAo(‡=GÙÅv20150523_00289_stApÐå=Ý/?»ÇK¢ÌŠa¿€Ao(‡?¨û8 T§¶Pv20150523_00291_st  Ksb308@ëé'&·O?›Ä@€E§E3=ƒ&°?ãs?Ã×
d¾¯²E§'C‰¾ÙCÏAnæW=Hv20150523_00291_stAp=q=Òñª?Ÿçìrw?€AnæW?£ÁÉT§¶Pv20150523_00321_st  Ksb308@ëéÊö™>Ö?2U@€EªmÍ=†×@\ë?úáH3¾£SøE«ìC‰iºE!hAodX=]"v20150523_00321_stAp=áG®?¢þÜô¬óc?€AodX?«¡d@T§¶Pv20150523_00323_st  Ksb308@ëéÊùØÔB?!";@€EªR=…d?SŽ@\)2¾}ó¶Eª‡\D›'˜Eä‹An'k=HóÇv20150523_00323_stAo/=ÊÀƒ?‡Ã»^%ŸT?€An'k?©xàT§¶Pv20150523_00325_st  Ksb308@ëéÊý>yã?õe@€Eªv=¤yè=û
@¸Rl¾·KÇEª2ÍD›²°C§ðAo"r=r)v20150523_00325_stAq=áG®?º¢†Uïp$?€Ao"r?®E#@T§¶Pv20150523_00327_st  Ksb308@ëéË–ùV?{Ð@€EªÉ¤=–ˆp@ˆR?¦ffb¾¨r°EªˆC‰Ñ'C
ÆfAnåé=˜Sv20150523_00327_stArb=×
=?¢þÜô¬óc¿€Anåé?¢s
`T§¶Pv20150523_00501_st  Ksb308@ëé̅r:…?%X@€EÄ!R=uI©?d'+@\)5¾ŒIºEõ…C‰l‹E¼AkI=–(v20150523_00501_stAop¤>5?}?±¾©Ý3…&?€AkI?³²ÅT§¶Pv20150523_00503_st  Ksb308@ëé̈¦?0V@€EŜì=ˆQÔ?!A@…3¾‡®EÅ©HD›‰EÞ{Ap»=ʖ,v20150523_00503_stAsçm>V?Ÿçìrw?€Ap»?¹RŀT§¶Pv20150523_00505_st  Ksb308@ëé̋÷¥>?;—@€EÄÚ)=:d@º@™šk¾°£×EÅ
{D›œ¤C
ÊAq'Ò=ÛëÏv20150523_00505_stAtMÓ>}ó¶?º!RY&Û?€Aq'Ò?»}yàT§¶Pv20150523_00507_st  Ksb308@ëé̏C?!Ÿ^@€EÅi3=OŠØ@_–1?ê=qb¾µÂEÅ ¤C‰áhC
>¸AnÆê="]9v20150523_00507_stAs®>bMÓ?¥œÉ-|UÄ?€AnÆê?°‹§ T§¶Pv20150523_00597_st  Ksb308@ëéÍ?ãZX?Aæ•@€EÐ)=—%>è(*?Ó334¾¦éyEÐ-C‰{DEAn–=;	v20150523_00597_stAo'h=çl‹?µÑ:Åu´?€An–?§a!ÀT§¶Pv20150523_00599_st  Ksb308@ëéÍCqc?GËÏ@€EÒôš=Šï"@P@®3¾¢MÓEÓzD›ãEå²Apœ©=¹2°                  ÀÀøÀÀ€Apœ©?·&VT§¶Pv20150523_00601_st  Ksb308@ëéÍFC»ì?Yþ@€EÓîf=ƒÑô>·?ºáHl¾¦éyEÔqD›†¨C
z An¤ñ=|!´                  ÀÀøÀÀ€An¤ñ?¯"6€T§¶Pv20150523_00603_st  Ksb308@ëéÍI¢k$?F4@€EÓ«f=‰?ƒÈ?¹™šb¾ A‰EÔ¦áC‰Ê C
L‹AouÞ=/žS                  ÀÀøÀÀ€AouÞ?¥óÊ`T§¶Pv20150531_00701_st  Ksb308@ëêÌSõZ¶?¨r2@€Er¤=…?¨ím?\3¾´9XEŽ™ìCˆÍ/E-dApü{>Ü]                  ÀÀøÀÀ€Apü{?À[‹ T§¶Pv20150531_00703_st  Ksb308@ëêÌWTe2?»îµ@€EÙq=' @>÷?Ýp¤2¾Æ§ðE)D›yEÑÏAq¡@>@»õ                  ÀÀøÀÀ€Aq¡@?È~ T§¶Pv20150531_00705_st  Ksb308@ëêÌZvSC?ˆ'à@€EÛ3=†ôÈ@Pk?¾¸Rk¾¶E¢E¸RD›…PCñ'AqG·=°"µ                  ÀÀøÀÀ€AqG·?¶v T§¶Pv20150531_00707_st  Ksb308@ëêÌ]ۈ&?Ù@€Ee=€?P@P ?¢\c¾'ñªE}ìC‰Ÿ}C
`ÅAnÁ®=RëÜv20150531_00707_stAqSø=ãSø?Á©Œ‰[¿€AnÁ®?ª]{€T§¶Pv20150606_00165_st  Ksb308@ëëƒÕ ›l?›çœ@€EÆ<{>1<kŒZ?ÁG®3¾§ïžEÆ${C‰"ZELÕAl…å=Ι°                  ÀÀøÀÀ€Al…å?¹Ó6T§¶Pv20150606_00167_st  Ksb308@ëëƒÙÖ²?ˆ=@€EÆn…=µ¼,@7ý0?õ3¾ß;EÆ~öD›Ž5E öApOM=Å#Ð                  ÀÀøÀÀ€ApOM?¸¤zT§¶Pv20150606_00169_st  Ksb308@ëëƒÞ­ì?Ÿ @€EÆn=§éè?å¦Y?ØQìm¾¹Û#EÆàRD››¦C©yAo¢I=­$I                  ÀÀøÀÀ€Ao¢I?µ¤‰ T§¶Pv20150606_00171_st  Ksb308@ëëƒã2O?•h@€EÆká=ùÝ@‡"¹?ÈõÃe¾ÒñªEÆé®CŠ˜C{¦Alc½=ëêä                  ÀÀøÀÀ€Alc½?½}\€T§¶Pv20150606_00210_st  Ksb308@ëë"wµ×?Të¦@€EÂD\=ºK¼?på®?ñë…3¾ŒÌÍEÃ=Cˆ"ÝEO7Am3+=[ÅÑ                  ÀÀøÀÀ€Am3+?«xº T§¶Pv20150606_00212_st  Ksb308@ëë"{â#¡?Vî‰@€EÁo¸>5X?'õÞ?à3¾©ûçEÂw…D›ðE´AmþD=[K                  ÀÀøÀÀ€AmþD?«icÀT§¶Pv20150606_00214_st  Ksb308@ë넀ÂÃ4?K¦y@€EÀ=å8A?ü÷È?¨õÃ6¾©ûçEÁÃD››ßC¥`ApÃg=A«¸v20150606_00214_stArV=Ý/?¿Br1^(¿€ApÃg?¨5wT§¶Pv20150606_00216_st  Ksb308@ë넆 @?b¦@€E¿æ>6h>¥´q?¥¸d¾¦ffEÁfC‰gðC0¤Ao¸Ã=G'Œv20150606_00216_stArJ=éxÕ?‡Ã»^%ŸT¿€Ao¸Ã?¨ò1€T§¶Pv20150611_00215_st  Ksb308@ëì"̂ÅB?y½ˆ@€E¦¤='Ç >ñ ?ñë…2¾˜bE¥ôáC‰üEg7Aq{=œÎáv20150611_00215_stAréy>+?º¢†Uïp$¿€Aq{?³™Ü T§¶Pv20150611_00217_st  Ksb308@ëì"ÒEø]?V/K@€E¦}…=¼^D?"?˅4¾Ÿ¾wE¦¯D››uE0fAnøÝ=,&ò                  ÀÀøÀÀ€AnøÝ?¥"Þ@T§¶Pv20150611_00219_st  Ksb308@ëì"ß3œ?Œ¾µ@€E¦Tš=îE¯@ƒ¨à?Î{O¾¨r°E¦"=D›ŽáCؓAn¬->
                  ÀÀøÀÀ€An¬-?Áá T§¶Pv20150611_00221_st  Ksb308@ëì"çk©Ç?Wè²@€E¦øì=¸
à>³?Àd¾¯²E¦œöC‰qHClAoد=S‡Wv20150611_00221_stArÌÍ=ë…?¯´Úkq58¿€Aoد?ªpêàT§¶Pv20150703_00225_st  Ksb308@ëîàU!
?€¥)@€E¦8
=‡<>"DÛ?¹™š3¾"ýôE¥nÍCˆ°åEbwAn"x={<"                  ÀÀøÀÀ€An"x?¯g€T§¶Pv20150703_00227_st  Ksb308@ëîàX3Þ)?†L3@€E¦ë
=WýÈ;;\?«…3¾'ë…E¦ö¤D›^VE("AmýÜ=|X                  ÀÀøÀÀ€AmýÜ?¯€ëT§¶Pv20150703_00229_st  Ksb308@ëîà[VèÅ?aø@€E¦ú{=ö‰¢?l,'?¡G®m¾±©üE¦pöD›nVC³¶Am=Jv20150703_00229_stApn˜=áG®?ÇI•E–¿€Am?¢B‰@T§¶Pv20150703_00231_st  Ksb308@ëîà^zN¦?a@œ@€E§=î>‡?å.×?±ë…d¾«E¦=C‰;ÇC8RAo
A=>x[v20150703_00231_stArå`=ùÛ#?—Í@_¯Ø³¿€Ao
A?§Ï`T§¶Pv20150703_00369_st  Ksb308@ëîápŒIû?[rE@€E"³=˜&8?‡‡'?Ü(ö4¾'ë…E"xRCˆa'EQ¾Am¢I=W®                  ÀÀøÀÀ€Am¢I?ªàÀT§¶Pv20150703_00371_st  Ksb308@ëîáyÁ7?ls­@€E'¤R>ž>Ü-e?ê=q3¾«E"®D›dåE®Ak¿=xa¡v20150703_00371_stAmÎÙ=º^5?¢þÜô¬óc¿€Ak¿?¯4 T§¶Pv20150703_00373_st  Ksb308@ëîá}}¿H?LÎi@€E'š=´ü>¿Ë?¯\)l¾±©üE'ôD›k®C‹AnªÁ=)ç_v20150703_00373_stAq+=È´9?±¾©Ý3…&¿€AnªÁ?¥<ëàT§¶Pv20150703_00375_st  Ksb308@ëîá€ÒÞ_?[ÊÐ@€E'wÃ=z}q>a²G?§®c¾­VE''
C‰CÖAofò=!'Jv20150703_00375_stApÈ´=Ðå`?µÑ:Åu´¿€Aofò?¤0I@T§¶Pv20150703_00513_st  Ksb308@ëîâ1·?sv]@€E²y…=›à                  ÀÀøÀÀ€ÀøT§¶Pv20150703_00515_st  Ksb308@ëîâ|ʁ?SÿL@€Eª–3=‡èP?4uó@=p¤3¾¡ÊÁE«õ®D›SøEœAk'>‰                  ÀÀøÀÀ€Ak'?ñ T§¶Pv20150703_00517_st  Ksb308@ëîâ"s?^XÚ@€E¯À×=[pY                  ÀÀøÀÀ€ÀøT§¶Pv20150703_00519_st  Ksb308@ëîâ—<G.?aLI@€E§¦=1\`@æÛQ@=qf¾¶È´E§ÕÃCˆÇðC'hApŠ>:Š~v20150703_00519_stAsX>§l‹?Ìîë.[;?€ApŠ?ÇQOÀT§¶Pv20150704_00222_st  Ksb308@ëï¢î?ˆ›÷@€Eƒùì=}…™?û¡?"333¾²-Eƒ‡3CˆH1E=ãAmj
=Z
s                  ÀÀøÀÀ€Amj
?«AN`T§¶Pv20150704_00224_st  Ksb308@ëï¥AxE?Ž.@€Eƒ¯…=ˆÌä@!P?¨õÃ3¾¬1Eƒ,D›fEAmºÇ=Y"€v20150704_00224_stAm'h=Òñª?º¢†Uïp$¿€AmºÇ?«2T§¶Pv20150704_00226_st  Ksb308@ë嗀î?è¾@€E'Ê{=ufX?·R?¬ÌÍl¾½ó¶E'%D›uËC
‰Am'= JÇ                  ÀÀøÀÀ€Am'?´	XàT§¶Pv20150704_00228_st  Ksb308@ëï«Û5E?8ë@€E'vÍ=²" =ŸAB?¯\)e¾§ïžEÞCˆqCÜ)An)-=á{$                  ÀÀøÀÀ€An)-?¼/d€T§¶Pv20150704_00306_st  Ksb308@ëïf¯÷Õ?"4…@€EtËq=v›p?+÷?W
=4¾Ÿ;dErÎfCˆµ`E3¾AmeÃ=-^»                  ÀÀøÀÀ€AmeÃ?¥«×`T§¶Pv20150704_00308_st  Ksb308@ëïjÖ~?BÂ@€EtÁ\=´Ôx?u­?°£×3¾§ïžEsÁìD›qEÛAlTÓ=‡«"v20150704_00308_stAo&é=Ôýô?‡Ã»^%ŸT¿€AlTÓ?°õp€T§¶Pv20150704_00310_st  Ksb308@ëïm½Bk?}M4@€Et:=‡°?Ÿ>É?hõÃm¾ž¸REr´öD›ºC™AmH6=+Vßv20150704_00310_stAn‡+=º^5?º¢†Uïp$¿€AmH6?¥jÛàT§¶Pv20150704_00312_st  Ksb308@ëïq('š?}¯ç@€Et==G÷0?Ïm?}p¤f¾¨õÃEr@öC‰<ÍC#AmÅÔ= ý÷v20150704_00312_stAp´9=Òñª?¬	–ñÍ
¿€AmÅÔ?¤¾àT§¶Pv20150704_00474_st  Ksb308@ëï ƙ­?zÔÆ@€EaþÍ=oû¹>Ìòì?\)4¾Â\E^ÉqCˆ7ðE#²An=Aeï                  ÀÀøÀÀ€An?¨,½àT§¶Pv20150704_00476_st  Ksb308@ëï#èÝ¥?O¾¼@€Ea5…=‰>Ž
ý?¢\3¾šŸ¾E\ÿ3D›SEëAmHÂ<öˆnv20150704_00476_stAoïž=Àƒ?¦Bñ]hªí¿€AmHÂ?žÑ
ÀT§¶Pv20150704_00478_st  Ksb308@ëï'C8?bpÛ@€EaNf=Ò ?á?—
=l¾Á‰7E^­ìD›lCž5An=ø=3×v20150704_00478_stAo‡=´9X?±¾©Ý3…&?€An=ø?¦zâ`T§¶Pv20150704_00480_st  Ksb308@ëï*‰0k?b;N@€E`]3=Åê˜=ŽÛ?ŒÌÍe¾´9XE]…C‰°C;Al­z=H·v20150704_00480_stAo33=° Å?Ÿçìrw¿€Al­z? ‰àT§¶Pv20150706_00051_st  Ksb308@ëïH¿c,Ë?‰Œ'@€E'¬š=lÙ>§?µÂ2¾¦éyE'¸CˆYÛEdAlé]="¯¢v20150706_00051_stAoV=å`B?ÂYÆ«
ß
ÀAlé]?²uô@T§¶Pv20150706_00053_st  Ksb308@ëïH…Ü?'÷@€EÃ=[	È?´á]?«…1¾µÂE5ÃD›rÙEæVAn"'=Ì×V                  ÀÀøÀÀ€An"'?¹šêÀT§¶Pv20150706_00055_st  Ksb308@ëïHÅߒø?m6ë@€EŽƒ
=Às?™6?®{l¾¸QìEÙ…D›"åC
/Al3/=,GÍv20150706_00055_stAmƨ=¼j?µÑ:Åu´¿€Al3/?¥ˆù T§¶Pv20150706_00057_st  Ksb308@ëïHÉ0/É?kâ+@€E/á=xî÷>·pw?Ÿf¾¸QìE'€C‰
CE`AmïÙ='-v20150706_00057_stAp$Ý=×
=?¥œÉ-|UÄ¿€AmïÙ?¯òE T§¶Pv20150711_00091_st  Ksb308@ëïà!5Z?BÚ³@€EÓm='T¸@´?·
=4¾}ó¶EÑ áCˆaE\ÑAWX<½çî                  ÀÀøÀÀ€AWX?—¼ýÀT§¶Pv20150711_00093_st  Ksb308@ëïà_Îr?AsA@€EÒÍ
=ª¼A‡Ò@@£×3¾¦éyEÔO
D›TJE%ÛAX›<î#Ýv20150711_00093_stAVñª<Ý/?®sì'ϱ@ÀAX›?Ä{ T§¶Pv20150711_00095_st  Ksb308@ëïà›Ó0?:‹@€EÓBÍ=œê´?š†z?hõÃl¾­'hEÓ²áD›xZCH´AV'<R5v20150711_00095_stAV¼j<ÌÌÍ?µÑ:Åu´¿€AV'?ŠS¦ T§¶Pv20150711_00097_st  Ksb308@ëïà×Q¶??Íö@€EÒõì=šh€=Ú}?¥¸e¾–‡+EÒeC‰=ÓCºáAW<ŒRv20150711_00097_stAWß;<å`B?¢þÜô¬óc¿€AW?'ŠS T§¶Pv20150712_00195_st  Ksb308@ëð5Â#ü?¢`È@€Eœ\=¨å<Au@333¾»çmE â¸Cˆ(sEWüA2ã=;²                  ÀÀøÀÀ€A2ã?§vBT§¶Pv20150712_00197_st  Ksb308@ëð9%*‡? 0É@€Eœ^)=«‹ß@¥ˆ?…¸4¾¦éyEš3šD›UãEšA2ª<âòçv20150712_00197_stA1V<#×
?¨ˆ§ð›'r¿€A2ª?œ^\àT§¶Pv20150712_00199_st  Ksb308@ëð<h±D?›ŸH@€E›¨Í="A'ÿæ?¥¸M¾È´9E \D›c3C‹DA3°,=%Âxv20150712_00199_stA3|î<#×
?Á¨|<|Ø|?€A3°,?¤¸OT§¶Pv20150712_00201_st  Ksb308@ëð?Ã)`?·á¡@€E›Ïá=Í6€?ùE1?G®e¾º^5Eî¸C‰%ÃCA2ߊ<Óœv20150712_00201_stA3/<#×
?Ÿçìrw¿€A2ߊ?šb"€T§¶Pv20150712_00303_st  Ksb308@ëð°s%?yD=@€E›É==†í˜?Â0¸?Ýp¤4¾¨õÃE à{Cˆ}EFÁA1<nyš                  ÀÀøÀÀ€A1?Ï3@T§¶Pv20150712_00305_st  Ksb308@ëð
ü?ŽkX@€Eœñf=¹ŠL@«&z?ÌÌÍ3¾›"ÑEŸQD›`¬E×A1£ú<š­Çv20150712_00305_stA0ÌÍ<#×
?¢þÜô¬óc¿€A1£ú?"U¸àT§¶Pv20150712_00307_st  Ksb308@ëðJ[?x…"@€Eœ3=vx(?õ¥×@®k¾Ê=qE¢b=D›iqC
¶FA1¹<"¦Çv20150712_00307_stA1dZ<#×
?±¾©Ý3…&¿€A1¹?"ØàT§¶Pv20150712_00309_st  Ksb308@ëð…X?eUq@€E››3=dûø@"Ý.?Ê=qg¾­'hE †ÍCˆØÕCQ'A14ò<4¨ºv20150712_00309_stA1…<#×
?°ú­ÖÅ7K¿€A14ò?†•@T§¶Pv20150712_00763_st  Ksb308@ëðåJ§Ä?\Nx@€E'pR=èBÙ>ºÏ@6ff3¾Æ§ðE‹¤Cˆ-ôEºA.®j<…AK                  ÀÀøÀÀ€A.®j?¨)`T§¶Pv20150712_00765_st  Ksb308@ëðè"SŠ?`l;@€E'–\=¦†Àv20150712_00765_stA/G®<#×
?—Í@_¯Ø³¿€A/G®?àT§¶Pv20150712_00767_st  Ksb308@ëðëêó?`š§@€EÅö=ǝ?[?ó33k¾ËC–EˆÜD›^éC
ÃA/:E<;Íñv20150712_00767_stA/hs<#×
?º¢†Uïp$¿€A/:E?‡y¾ T§¶Pv20150712_00769_st  Ksb308@ëðï0"­?pº
@€EVÃ=©YÁ?³õ?Տe¾Å¸E‡çHCˆÄ9C
n˜A/F¼<iC³v20150712_00769_stA/|î<#×
?Ÿçìrw¿€A/F¼?(v`T§¶Pv20150715_00110_st  Ksb308@ëð_}¾QŠ?T‰@€EÌù3=®Ô>1©.?å¸3¾—PEδCˆ»ÇE\fAd=Ù                  ÀÀøÀÀ€Ad?¢#àT§¶Pv20150715_00112_st  Ksb308@ëð_Ã!?[«i@€EÌé¤=£ŽT>ÅmÔ?°£×3¾•EÎ×D›iyE#dAc@K=²v20150715_00112_stAdƒ=m'h?¬	–ñÍ
¿€Ac@K? ¶P T§¶Pv20150715_00114_st  Ksb308@ëð_"V ž?LÓ6@€EÌC¤=É£>ö'Î?£×
l¾¹XEÎC…D›…?CZ AdÇ=›v20150715_00114_stAeïž=ixÕ?½:J£¥[¿€AdÇ? "3`T§¶Pv20150715_00116_st  Ksb308@ëð_‡§™?RUÙ@€EËæá='d?çd?ª=qd¾«…EÍ\C‰w
C›dAes=v20150715_00116_stAg33=}ó¶?¯´Úkq58¿€Aes? #`T§¶Pv20150720_00387_st  Ksb308@ëñÑ]5?FU‹@€E
š=ø¶<Ï®ñ?Æff4¾«EŽû®CˆêÁEÇAlÅ/=ÑD                  ÀÀøÀÀ€AlÅ/?£ú(€T§¶Pv20150720_00389_st  Ksb308@ëñԛxA??Ò+@€EŽì==Ù´]>a@I?…¸2¾¤ZEŽiìD›~éEã–AmÉ=<Ë@Fv20150720_00389_stAohs=¾vÉ?¢þÜô¬óc¿€AmÉ=?™hÀT§¶Pv20150720_00391_st  Ksb308@ëñ×¾md?8º@€EŽ¬Í>èf>%H|?¦ffl¾µ?}EŽšD›ŠwC
ßAmn¢=
­iv20150720_00391_stAoxÕ=¬1?¯´Úkq58¿€Amn¢?¡µ­ T§¶Pv20150720_00393_st  Ksb308@ëñÛ.$?6uˆ@€EŽìR=ün·>vM?¬ÌÍe¾£×
E·ÃC‰F‡C
þAlë
<÷Jv20150720_00393_stAp§ð=´9X?±¾©Ý3…&¿€Alë
?žò	@T§¶Pv20150722_00003_st  Ksb308@ëñ@#@׌?]á@€E +3=•à=5?Ñë…4¾¤ZE¡¡šCˆmED‡AlÍï=myg                  ÀÀøÀÀ€AlÍï?­¯,àT§¶Pv20150722_00005_st  Ksb308@ëñ@&cÒ?d¢@€E¡>
=–@Ì?+x)?\3¾Ÿ¾wE¢J¸D›uhELAm6è=C¢ov20150722_00005_stAoKÇ=Ôýô?‡Ã»^%ŸT¿€Am6è?¨tMàT§¶Pv20150722_00007_st  Ksb308@ëñ@)Ÿ@x?j¢~@€E ž\=Ÿ4>8»ú?s33l¾«…E¡o®D›BC8ÕAnڄ=…v20150722_00007_stAqKÇ=ß;d?±¾©Ý3…&ÀAnڄ?¡  T§¶Pv20150722_00009_st  Ksb308@ëñ@,³6ú?]ˆ#@€E ñÍ=šEØ>Ñöc?˜Qìe¾µ?}E¢C‰ËCÔ9Anì=&ïøv20150722_00009_stAq…=ãSø?µÑ:Åu´¿€Anì?¤ÝÿT§¶Pv20150722_00195_st  Ksb308@ëñAìiðµ?l^,@€EŠ¿==‹#ô>We[?Æff5¾'ñªE‹]qCˆØsE8An=F)Û                  ÀÀøÀÀ€An?¨Å;`T§¶Pv20150722_00197_st  Ksb308@ëñA§?yÍ¡@€E‹Ý=s¼8@,½Ú?Ž{3¾²-E‹ööD›kðEAm «=q%¨                  ÀÀøÀÀ€Am «?®$µT§¶Pv20150722_00199_st  Ksb308@ëñAóÕÜ?_"@€EŠbf="¿€?"‡?µÂl¾¹XE‹33D›RÑC
F¨Am¨=%Üv20150722_00199_stApõÃ=ÎÙ?±¾©Ý3…&¿€Am¨?¤»'`T§¶Pv20150722_00201_st  Ksb308@ëñAö†Y¡?€Ä®@€EŠá='k|?¤6?•Âd¾£×
EŠ"=CˆÝ²C¤Anº=`LBv20150722_00201_stApr°=Û"Ñ?Ãú/}Äd~¿€Anº?¬	ˆ@T§¶Pv20150722_00507_st  Ksb308@ëñDِµD?eµY@€EŽÊ=='õ(@7Ñ?¨õÃ3¾¥`BEŽ'ÃCˆñ‰E?AoI=O+v20150722_00507_stAq¾w=ë…?µÑ:Åu´¿€AoI?©åc€T§¶Pv20150722_00509_st  Ksb308@ëñDÝýÂ?V ™@€EŽ¡)=m'ø<iè»?´zá3¾™™šEŽ5ìD›_çEíüAoO†=0vÌv20150722_00509_stApŸ¾=Û"Ñ?ŸçìrwÀAoO†?¦ـT§¶Pv20150722_00511_st  Ksb308@ëñDà°?VJà@€EŽì)=§Cì@f°Ã?\)k¾º^5EÉÃD›–CøAmz!=¦'v20150722_00511_stApÈ´=ÌÌÍ?Á 'ù9¨¿€Amz!?¡ôÄàT§¶Pv20150722_00513_st  Ksb308@ëñDãï- ?Z¤Æ@€ENá=—>˜@9D?¥¸e¾¸ÔþEŽi×C‰+dC‰Aos"=G^Xv20150722_00513_stAr£×=ë…?Á¨|<|Ø|¿€Aos"?¨ëËT§¶Pv20150722_00651_st  Ksb308@ëñEÿ­z!?A¹)@€E‰

="ÄX?A?ÌÌÍ5¾»dZEˆG®Cˆ´{E…AoÄÏ='$Ê                  ÀÀøÀÀ€AoÄÏ?¤ä™@T§¶Pv20150722_00653_st  Ksb308@ëñFm¸??Ês@€E‰Þ×=ƒÕL=?@332¾¸ÔþE‰a×D›wøEæÕAr4â='Öv20150722_00653_stAs•=ûçm?´ÝÚ\(ÃB¿€Ar4â?²:À@T§¶Pv20150722_00655_st  Ksb308@ëñFI›*?i8@€E‰ùq=ßµò@)°Í?Տk¾¸ÔþE‰
ÃD›}'C@ÅAmýË=xñv20150722_00655_stAp¬=Ý/?±¾©Ý3…&¿€AmýË?¯" T§¶Pv20150722_00657_st  Ksb308@ëñF	¡H?IóÖ@€EŠíf=¦T?r/é?ºáHe¾µÂEŠ¢áC‰-'C(´AnŒñ=,‰v20150722_00657_stApÝ/=ÌÌÍ?º¢†Uïp$¿€AnŒñ?¥€' T§¶Pv20150722_00795_st  Ksb308@ëñG(Ï1?aÚ@€E|…=¨ @ À?™™š3¾¦éyEŽ{šCˆ¶FE¤An#='ÐZv20150722_00795_stAr=í'h?Êç!8"¡{¿€An#?¤ú@T§¶Pv20150722_00797_st  Ksb308@ëñG+õÌË?lÿ–@€Eì¤=–½€=À{…?\2¾±©üE&D›|ƒEÔ¤Am=0ÓBv20150722_00797_stAn¸R=Òñª?‡Ã»^%ŸT¿€Am?¦h@T§¶Pv20150722_00799_st  Ksb308@ëñG/@	…?XŽà@€EÍ=˜ª>ñ#¦?°£×l¾¤ZEìD›uXC²Anf'=,è_v20150722_00799_stAp^5=ÊÀƒ?±¾©Ý3…&¿€Anf'?¥àT§¶Pv20150722_00801_st  Ksb308@ëñG2}öÑ?=Ȕ@€E'ûR=¤nŒ?M?Àe¾­VE'¶C‰8C
Q'AnFü=";v20150722_00801_stApÐå=Òñª?Ÿçìrw¿€AnFü?¢ð‡`T§¶Pv20150723_00003_st  Ksb308@ëñ_»ÔØ?3+Ò@€E¶p3=ÄÈ@z6™?µÂ4¾ ÄœE¸*CˆÌîEN-Ao"€=:P                  ÀÀøÀÀ€Ao"€?£‡JT§¶Pv20150723_00005_st  Ksb308@ëñ_‹¡?,‡ô@€E¶®R=š!¤>RÚ@®3¾¤Ý/E¸"{D›wÇE!XAnÊD=G»mv20150723_00005_stAp¬=×
=?¢þÜô¬óc¿€AnÊD?¨÷m T§¶Pv20150723_00007_st  Ksb308@ëñ_?íV?7X‹@€E¶—Í=¾ú´?s–
?èõÃl¾«…E¸D›eC"Ao=Kؚv20150723_00007_stArV=å`B?ÁØgÜPnA¿€Ao?©{@T§¶Pv20150723_00009_st  Ksb308@ëñ_a°t?4mó@€E¶=
=Ÿv4>"s?Ÿd¾±©üE¸RöC‰`!C
PAn8Ô=\iv20150723_00009_stAq+=Òñª?¢þÜô¬óc¿€An8Ô?£K T§¶Pv20150723_00147_st  Ksb308@ëñ`"ÿi,? ·@€Eš-H=F ?&EÖ@¸3¾–‡+EšŠ=CˆtZEE‰AnCi={¹Mv20150723_00147_stAnj=²-?°ú­ÖÅ7K?€AnCi?¯w) T§¶Pv20150723_00149_st  Ksb308@ëñ`&9[?Ææ@€E™Á)=ɔ¬?@ÝA?Ü(ö3¾£×
Eš¡qD›fÑEAl´œ=/bv20150723_00149_stAodZ=¼j?¢þÜô¬óc¿€Al´œ?¥ìB€T§¶Pv20150723_00151_st  Ksb308@ëñ`)z1õ?&ëÕ@€E›Í=Î)?v?У×m¾¼jE›^)D›‹…C
Ó3Ao ¸=2"3v20150723_00151_stApí'=ě¦?µÑ:Åu´¿€Ao ¸?¦P†`T§¶Pv20150723_00153_st  Ksb308@ëñ`,²õ?.û
@€E›g\=àîQ@â"?Ü(öe¾É7LEœRáC‰ÇCݲAo)'=Bÿv20150723_00153_stAq¾w=Û"Ñ?‡Ã»^%ŸT¿€Ao)'?¨_ð T§¶Pv20150723_00579_st  Ksb308@ëñdyaûÉ?FñC@€E…î=ŠGÔ>ý4Ì?œ(ö4¾š¬Eƒí®C‰ºáEüwAnO'=-—                  ÀÀøÀÀ€AnO'? Å²àT§¶Pv20150723_00581_st  Ksb308@ëñd|·¡?2ú@€E…|š=­^ @'?Ü(ö2¾£SøE"3\D›Ç¦EØúAmð=>>v20150723_00581_stAqƨ=Òñª?¬	–ñÍ
?€Amð?§Ã'ÀT§¶Pv20150723_00583_st  Ksb308@ëñd€4xƒ?Döi@€E…Z\=Ú"?«­à?¦ffj¾§l‹E"-\D›ÖC
yAnaá=26v20150723_00583_stApñª=Àƒ?±¾©Ý3…&¿€Anaá?£†FÀT§¶Pv20150723_00585_st  Ksb308@ëñdƒÕz?'~@€E…D¤=™Íø?ƒ˜?¯\)d¾°£×E"ÀöCŠv¨Cã–Ançµ=*Óæv20150723_00585_stApn˜=²-?±¾©Ý3…&¿€Ançµ?¥Z|ÀT§¶Pv20150723_00723_st  Ksb308@ëñe£—ÿæ?$Ôÿ@€Eˆ0á=Ôò¡>êœû?ýp¤4¾ž¸RE‡·3CˆËÇE¨AjÔ=KyÝ                  ÀÀøÀÀ€AjÔ?©o; T§¶Pv20150723_00725_st  Ksb308@ëñe¦â1ä?1¿'@€Eˆ$á=šŸ?^–?£×3¾©xÕE†§®D›ŠòEÚwAmÈM<ïû"v20150723_00725_stApMÓ=\?—Í@_¯Ø³¿€AmÈM?ÿp€T§¶Pv20150723_00727_st  Ksb308@ëñeª<ïÊ?)üø@€E‡´3=¶Èä=ÒG?¸Qìl¾µÂE†Á×D›•C
üîAmʛ=Ïv20150723_00727_stAp‹D=¸Qì?µÑ:Åu´¿€Amʛ? ¡ùàT§¶Pv20150723_00729_st  Ksb308@ëñe­"­¤?(ù@€E‡›)="k@þ?ºáHe¾¥`BE†ÖC‰½²CòòAnS=g1v20150723_00729_stAp Å=° Å?Ÿçìrw¿€AnS?£,æ T§¶Pv20150723_00867_st  Ksb308@ëñg :¸c?8hO@€E"\=€ì?Cº6?Ñë…4¾å`E"Á\CˆùºEžAmEÙ=N$v20150723_00867_stAo¾w=Û"Ñ?—Í@_¯Ø³?€AmEÙ?©Ä' T§¶Pv20150723_00869_st  Ksb308@ëñg$ ›¬?,Ó@€E"d{=³x,?ZØl?ÁG®2¾ž¸RE'á\D›†EÓßAn2g=%›~v20150723_00869_stAohs=×
=?¬	–ñÍ
¿€An2g?¤³oÀT§¶Pv20150723_00871_st  Ksb308@ëñg4ìñ?UF@€E'ÇH=Žj8?
C?ٙšk¾»dZE'U3D›+C	®VAnî¹=3bv20150723_00871_stAs¶F=ñ©ü?µÑ:Åu´¿€Anî¹?¦a@T§¶Pv20150723_00873_st  Ksb308@ëñg8àò?)ª€@€E"þÍ=œwˆ?/
?œ(öd¾ÒòE'öRC‰/C"øAmʂ=7ˆv20150723_00873_stAqC–=Ðå`?Ÿçìrw¿€Amʂ?¡fñT§¶Pv20150724_00003_st  Ksb308@ëñ6Ëÿ?W…ö@€E¬z¸=ž%"?Õ\?\4¾¤ZE®F)Cˆ}ôEImAnÕè==>]                  ÀÀøÀÀ€AnÕè?§§Ë T§¶Pv20150724_00005_st  Ksb308@ëñ9ùÁ"?s@€E¬‹=Øê}@Eâ?¢\3¾›"ÑE­'D›qXE%DAmþ=de v20150724_00005_stAn"u=ÌÌÍ?½:J£¥[¿€Amþ?¬Œ¤T§¶Pv20150724_00007_st  Ksb308@ëñ=ö±?si@€E¬À3=©ëÐ?(™©?Þ¸Rm¾Ó÷ÏE­"šD›;CUÃAof=€
´                  ÀÀøÀÀ€Aof?°¶€T§¶Pv20150724_00009_st  Ksb308@ëñ@Yl-?wZŠ@€E¬ÕÍ=ârW?`Á?®{f¾ ÄœE­¾áC‰UC­'Aof=c­                  ÀÀøÀÀ€Aof?°,u T§¶Pv20150724_00147_st  Ksb308@ëñ€Tm?ž?iø@€E˜q=µÀ0>®ôÂ?Տ4¾ž¸RE™3Cˆ¯ßEC¾An¤=~1                  ÀÀøÀÀ€An¤?¯Áf T§¶Pv20150724_00149_st  Ksb308@ëñ€WkÐ?bòS@€E˜Œf=·>>cW?¡G®3¾¢MÓE˜ÃD›O¶E+Ajý«=+Z                  ÀÀøÀÀ€Ajý«?¥aË@T§¶Pv20150724_00151_st  Ksb308@ëñ€ZÅÞÇ?p<?@€E˜‡=Ž¿Õ?•€Ý?œ(öl¾Ót¼E™+®D›QãCHAnε=@ØÜv20150724_00151_stAql‹=Ù‡?ÈÒߒvw?€Anε?¨€T§¶Pv20150724_00153_st  Ksb308@ëñ€]éµf?u÷¬@€E˜‹ö=ÐP¾?:N
?ue¾£SøE˜ü)C‰/CœAo$û=(ׇv20150724_00153_stAqX=ß;d?³çç€C·5ÀAo$û?¥ðàT§¶Pv20150724_00495_st  Ksb308@ëñ"bÁ×?Cá0@€EwH="i>Œ'H?ÌÌÍ4¾Ÿ¾wEœ¡ìC‰'‰EåAn1ó=6Z–                  ÀÀøÀÀ€An1ó?¦ËRÀT§¶Pv20150724_00497_st  Ksb308@ëñ"eâ2?E‰
@€EC\=Ÿ3,?Õã?ê=q2¾'ë…EœqD›¨‹EдAnÛ°=HKMv20150724_00497_stAqÊÁ=ß;d?³çç€C·5¿€AnÛ°?©	i T§¶Pv20150724_00499_st  Ksb308@ëñ"i^¸ó?Eؙ@€Eœüš=ŒŸ¬?z/?¸Qìk¾¨r°E›¦D›²éCAn…h=pÅv20150724_00499_stArj=Ý/?¯´Úkq58¿€An…h?£N T§¶Pv20150724_00501_st  Ksb308@ëñ"lëÖ}?JnW@€Eœ'= Yp?»6"?·
=e¾´¼jEœCHCŠ+çCDAn»ï=(xðv20150724_00501_stAq…=Ôýô?¼ð~rô¿€An»ï?¥T§¶Pv20150724_00639_st  Ksb308@ëñ…• %O?d…@€E™Å¸="Ç0@p¡ü?«…3¾¤Ý/E˜½ìC‰¦E
AnŒ=3ÿ6v20150724_00639_stAq•=çl‹?¬	–ñÍ
¿€AnŒ?¦æÀT§¶Pv20150724_00641_st  Ksb308@ëñ…˜à†?pÚC@€E™ÿ=Õ,‹@r?Ç®2¾˜"uE˜K…D›zEãüAl¨Ž=,"}v20150724_00641_stAoSø=Ù‡?µÑ:Åu´¿€Al¨Ž?¥ T§¶Pv20150724_00643_st  Ksb308@ëñ…œÆ?_‰ô@€E™u\=Ÿ½°@žã?£×k¾§l‹E—ÓqD›Ž-C‡mAmé±=±žv20150724_00643_stApýô=ÎÙ?µÑ:Åu´¿€Amé±?£v3ÀT§¶Pv20150724_00645_st  Ksb308@ëñ…Ÿ‰˜E?W9V@€E™‡f=д@>@	ø?ˆõÃd¾¬1E˜M×C‰˜´C›¦Ao¸=(v20150724_00645_stAq÷Ï=×
=?¥œÉ-|UÄ¿€Ao¸?¡…T§¶Pv20150724_00783_st  Ksb308@ëñ†¸}•,?K¦@€E›+3='˜?°Ž?·
=4¾ŽÙE™xCˆÅãE×An?=VÀ                  ÀÀøÀÀ€An??£ªØT§¶Pv20150724_00785_st  Ksb308@ëñ†»¹n÷?OY@€E›‰R=°åt?+È?½p¤3¾° ÅEš\D›•ÓEܘAm"~=Sév20150724_00785_stAp=×
=?·c3¶<8¿€Am"~?£*} T§¶Pv20150724_00787_st  Ksb308@ëñ†¿7©?K²þ@€E›=ֆh=±p?´zál¾¢ÐåE™±3D›…ìC
þ¸AnS=o0v20150724_00787_stAq?}=ÌÌÍ?µÑ:Åu´¿€AnS?¢ÍæT§¶Pv20150724_00789_st  Ksb308@ëñ†ÂšCä?K+·@€E›=Sd>Ù¨¬?œ(öf¾¢MÓEš3šC‰wðCð¤Amâö=‹ƒv20150724_00789_stAp§ð=ě¦?±¾©Ý3…&¿€Amâö? Ñp`T§¶Pv20150725_00003_st  Ksb308@ëñžòø…?+dÙ@€EÎö=§ ?¾?Ýp¤4¾–EÎúöCˆö%ER!AnlV=!Âw                  ÀÀøÀÀ€AnlV?¤8NàT§¶Pv20150725_00005_st  Ksb308@ëñžö3¸ê?*'ƒ@€EÍíö=7ð@ä­h?Æff3¾¢ÐåEΗ×D›'VE!ôAmnÌ=+"                  ÀÀøÀÀ€AmnÌ?¥r'`T§¶Pv20150725_00007_st  Ksb308@ëñžù‡•á?7£J@€Eͤ=¬Z>¥îÃ?ºáHl¾´¼jEÎmHD›YÛC)7AoTÊ=sÝv20150725_00007_stApå`=Ý/?º¢†Uïp$¿€AoTÊ?£N{ T§¶Pv20150725_00009_st  Ksb308@ëñžü™ÿ?0g=@€EÍEš=¨Y >¤hV?°£×d¾«…EÎ${C‰mqCkDAn0V=—õv20150725_00009_stAp¬=ÎÙ?¢þÜô¬óc¿€An0V? ²þ T§¶Pv20150725_00147_st  Ksb308@ëñ ·ŽL?+w@€EÂ,3=Ðwî?kÊf@\4¾œ(öE²ÍCˆ}EFþAmjí=4J                  ÀÀøÀÀ€Amjí?¦‰C T§¶Pv20150725_00149_st  Ksb308@ëñ ÊÎE?8áD@€EÂøÍ=¯\s@%šü@\3¾®{EÃ|¤D›p"E}Ao4B=?F»v20150725_00149_stAoë…=Û"Ñ?ª2®çÉY¿€Ao4B?§è×`T§¶Pv20150725_00151_st  Ksb308@ëñ 3©P?2gÐ@€EÂöH=Ä~<?ï7ª?Ó33m¾¼í'EÄ@¸D›j¸CVFAmñb=@¢Æv20150725_00151_stAqo=Òñª?½:J£¥[¿€Amñb?¨XÀT§¶Pv20150725_00153_st  Ksb308@ëñ —q ?@L›@€EÃU='™"?µœ!?Ýp¤e¾»çmEÄsšC‰%?CÃAnEš=/éÒv20150725_00153_stApMÓ=Ôýô?¢þÜô¬óc¿€AnEš?¥ý:@T§¶Pv20150725_00579_st  Ksb308@ëñ¤oÍÓ]?+€å@€E©'3=‹>hÎ?×
=3¾¥`BE¨×
C‰¾˜E¸Am•v=âÄ                  ÀÀøÀÀ€Am•v?£ÜX€T§¶Pv20150725_00581_st  Ksb308@ëñ¤s9ùK?#&#@€Eª¢=‰¸ð?%Ħ@#333¾ß;E©Œ¤D›¦E×ÛAnÜf="±·v20150725_00581_stAp=Àƒ?—Í@_¯Ø³?€AnÜf?°–6àT§¶Pv20150725_00583_st  Ksb308@ëñ¤v¶Åú?6&5@€E«ì=§54>ôù?áG®i¾¦éyEª¸D›¤ÝC
bAn«'=F«$v20150725_00583_stArvÉ=Ôýô?µÑ:Åu´¿€An«'?¨Õd€T§¶Pv20150725_00585_st  Ksb308@ëñ¤z?×[?2‹£@€EªÝ¤=¯V|>¬Ùä?¸QìM¾­'hE©¨öCŠ&Ch´Anªö=Ù¾v20150725_00585_stAr›¦=Ðå`?³çç€C·5¿€Anªö?£{7ÀT§¶Pv20150725_00723_st  Ksb308@ëñ¥›…<??+½@€E«Í×=Îõµ>P$?×
=3¾›¥ãEª¶RC‰¼E+AnkÃ=Ô§v20150725_00723_stApQì=ě¦?±¾©Ý3…&?€AnkÃ? :"àT§¶Pv20150725_00725_st  Ksb308@ëñ¥žÎ¢:?2ZŒ@€E¬ì=÷­ú?'[?ØQì3¾•EªÙqD›ŠfEáHAnŸ=ï‹v20150725_00725_stAp5?=ÊÀƒ?¬	–ñÍ
?€AnŸ?£]ñ`T§¶Pv20150725_00727_st  Ksb308@ëñ¥¢HÕ1?)†­@€E¬+
=À†?.Á"?Ó33l¾«E«D›wCjÁAn¤M=#ËZv20150725_00727_stAq33=ě¦?µÑ:Åu´¿€An¤M?¤yk@T§¶Pv20150725_00729_st  Ksb308@ëñ¥¥ƒU?)8h@€E¬¤…=¸ =W?‹…c¾ ÄœE¬HC‰§LC
;Anï<í0yv20150725_00729_stAqhs=Àƒ?±¾©Ý3…&?€Anï?¦ T§¶Pv20150725_00843_st  Ksb308@ëñ¦£Jm?%ãü@€E²þì=Ä~|>J?÷
=5¾ˆ´9E±|fCˆ÷
EAmþŽ=A‡_v20150725_00843_stApå`=ÌÌÍ?±¾©Ý3…&¿€AmþŽ?¨0ëàT§¶Pv20150725_00845_st  Ksb308@ëñ¦¦£þL?0`@€E³{=£·H@-0ß?ÈõÃ3¾OßE±öfD›‡¶EáøAmü¤=mv20150725_00845_stAp9X=ÊÀƒ?¢þÜô¬óc?€Amü¤?£
± T§¶Pv20150725_00847_st  Ksb308@ëñ¦©Ö˜~?4]@€E²ä¤=©¬D?¦¸F?Ã×
g¾¯²E²qD›‹…C
²°AnŒÓ=	s¿v20150725_00847_stArJ=Ôýô?µÑ:Åu´¿€AnŒÓ?¡.wàT§¶Pv20150725_00849_st  Ksb308@ëñ¦­)éÞ?@@€E³)=ÅËD?½ÍØ?¢\f¾­'hE²B)C‰¤9CåAnH"=yav20150725_00849_stAql‹=Ðå`?‡Ã»^%ŸT¿€AnH"?¡, T§¶Pv20150726_00697_st  Ksb308@ëñÆþg¹ù?MØ@€E¿ù…>&Ž8@,[å?æff3¾r°!E¾3ìC‰=EúAmþ™=œªv20150726_00697_stApýô=ÎÙ?¶/]é³5¿€Amþ™?¢Ó•@T§¶Pv20150726_00699_st  Ksb308@ëñÇÁ%¥?Kñ¾@€EÀš=Ä% >×Ñ}?®{4¾["ÑE¾=D›'ÁEÕ}An›<§lµv20150726_00699_stApbN=Ù‡?º¢†Uïp$¿€An›?"í– T§¶Pv20150726_00701_st  Ksb308@ëñÇm(?,¸@€E¿™×=䬩@¸^?°£×k¾²-E¾(D›"¤C	å¢Ao»<áûKv20150726_00701_stAr^5=Ôýô?µÑ:Åu´¿€Ao»?œ?i`T§¶Pv20150726_00703_st  Ksb308@ëñÇ
óc?–@€E¿û==ê¥?ñç?Ó33e¾¡G®E¾m®C‰‹DCxAn¹ˆ=ö'v20150726_00703_stArvÉ=Òñª?Ÿçìrw?€An¹ˆ?¢žÒ@T§¶Pv20150730_00507_st  Ksb308@ëòD¿cr–?B‡æ@€EˆJf=ÁÑ?¯¸¦@¸3¾²°!E‡>RCˆx´EAl†–=Fv‹                  ÀÀøÀÀ€Al†–?¨ÎÑ`T§¶Pv20150730_00509_st  Ksb308@ëòDÂvG/?IzM@€Eˆ.=©yÛ>ÉèI?¡G®3¾°£×Eˆ×D›o\Eá`Anr
=Eâv20150730_00509_stApZ=È´9?±¾©Ý3…&¿€Anr
?¢ˆ¼@T§¶Pv20150730_00511_st  Ksb308@ëòDÅ֎m?HB¢@€Eˆ¸=¸` ?=¢?áG®k¾Ê=qEˆaìD›p"CÃTAo:=)'±v20150730_00511_stArí'=áG®?±¾©Ý3…&¿€Ao:?¥0V T§¶Pv20150730_00513_st  Ksb308@ëòDÉ-:Ì?A;d@€E‰1{=ÝÅ>€»ê?¼(öe¾ž¸REˆæáC‰}C
"{Aoœ=›
v20150730_00513_stAqçm=ÎÙ?¢þÜô¬óc¿€Aoœ?¢Óa T§¶Pv20150731_00051_st  Ksb308@ëò_g–æ?Ė@€EݝÃ=É-?$°®@1G®3¾¤Ý/Eà'RCˆu`EEPAny=uv20150731_00051_stAo\)=Ƨð?º¢†Uïp$?€Any?°2 T§¶Pv20150731_00053_st  Ksb308@ëò_j_ió?&sp@€EÞ	Ã>±=-ö?õ3¾šŸ¾EàRD›h!EAlkj=OÄÐv20150731_00053_stAp=Ù‡?¢þÜô¬óc?€Alkj?©øšT§¶Pv20150731_00055_st  Ksb308@ëò_mšÂä?#…m@€EÜüq=²Q¤>çX?«…l¾¨r°EÞtD›d1CjÁAoÒ=,v20150731_00055_stAq×
=Ðå`?º¢†Uïp$¿€AoÒ?¡bŀT§¶Pv20150731_00057_st  Ksb308@ëò_pÕp	?Íb@€EÜö=òð«>£!O@zá2¾¶E¢Eß±ÃC‰3øCM'Au¨k=¤Ðv20150731_00057_stAtĜ=ó¶F?¢þÜô¬óc?€Au¨k?´€ºT§¶Pv20150801_00052_st  Ksb308@ëò s=?€@€E¼
Ã=´x@@î@333,¾ƒoE»ë\Cˆ97EóTAn\Ó=W»v20150801_00052_stAnff=§ïž?¦Bñ]hªí?€An\Ó?ª÷c`T§¶Pv20150801_00054_st  Ksb308@ëò§V{b?ÂÐ@€E¼S=Ñj@m¦¿@>{,¾ ÄœE¼PD›3ÇE¿HAoºâ="p4v20150801_00054_stAn‡+=£×
?Ÿçìrw?€Aoºâ?²n€T§¶Pv20150801_00056_st  Ksb308@ëò¬Ë2?ºF@€E½=ö=Ó$8>=P?ôzám¾ ÄœE¼ìD›G}C	…¢Ao/R=AÀ¬v20150801_00056_stApE¢=° Å?±¾©Ý3…&¿€Ao/R?¨8€T§¶Pv20150801_00058_st  Ksb308@ëò°è»@?TH@€E½H=ÕtO>b¥?У×e¾˜"uE¼ŽC‡Ø1C
šáAnoI= mŽv20150801_00058_stApñª=¶E¢?±¾©Ý3…&¿€AnoI?¤
±ÀT§¶Pv20150802_00051_st  Ksb308@ëòŸh¾?3½ @€E¶×=Òôã>²l{?¦ff4¾¦éyEµß…Cˆ¿žEúÁAn·U=^ö                  ÀÀøÀÀ€An·U?£ÞÀT§¶Pv20150802_00053_st  Ksb308@ëòŸkuní?36˜@€EµÚ
=Û¤W>íVç?èõÃ3¾œ(öEµ¬¸D›WdEÆÑAn1'=Qþ«v20150802_00053_stApE¢=ÎÙ?¨ˆ§ð›'r¿€An1'?ª?Õ`T§¶Pv20150802_00055_st  Ksb308@ëòŸn$(?7cÆ@€Eµ®=×(³>âÊ?ØQìm¾Ïß;Eµ'{D›ZÉC	ÁËAnÛV=7'Îv20150802_00055_stApV=ÊÀƒ?½:J£¥[¿€AnÛV?¦ðYÀT§¶Pv20150802_00057_st  Ksb308@ëòŸpú8Á?8È@€Eµiö=°"T?Gþ?¾¸Re¾­'hE´°CˆxRC
^wAnӃ=('ïv20150802_00057_stAq™š=Ôýô?³çç€C·5¿€AnӃ?¥ýàT§¶Pv20150802_00195_st  Ksb308@ëò u'¤µ?G½ý@€E¬=ñ¿t@PŠ{@£×3¾ž5?E«­…C‡±ªE÷ôAmÅÉ=_6                  ÀÀøÀÀ€AmÅÉ?«â†ÀT§¶Pv20150802_00197_st  Ksb308@ëò wꒅ?>Ë @€E­+H=üÄÁ> "C?Ó333¾²-E­ÃD›+×EÑüAmùê=âv20150802_00197_stAp"u=×
=?µÑ:Åu´¿€Amùê?£ ¼@T§¶Pv20150802_00199_st  Ksb308@ëò zãe?K#¤@€E­%á>K?Dÿ©?Æffm¾¸ÔþE¬¶ÍD›,ÅC	¦fAp9÷=>úv20150802_00199_stArE¢=Ý/?º!RY&Û¿€Ap9÷?§ßQ T§¶Pv20150802_00201_st  Ksb308@ëò }>>Õ?P¢o@€E¬£Í=ë@‹>³Òb?±ë…d¾›¥ãE«‰\C‡ bC
ß¾An¸=ñLv20150802_00201_stAqÒò=ß;d?Ÿçìrw¿€An¸?£^)€T§¶Pv20150802_00339_st  Ksb308@ëò¡~À¶?;Ld@€E©Jš=Áq¬@07W?¾¸R4¾Ÿ¾wE¨cšC‡'E¨Am´ù<ôy»v20150802_00339_stAo/=È´9?¶/]é³5¿€Am´ù?ž7`T§¶Pv20150802_00341_st  Ksb308@ëò¡®ì<?B–@€E©=³²4>šœ³?Տ3¾œ¬E§Ú=D›ßEê¨An¡"=ôOv20150802_00341_stApýô=Ù‡?‡Ã»^%ŸT¿€An¡"?£>‰àT§¶Pv20150802_00343_st  Ksb308@ëò¡"¼]?>ˉ@€E¨f='$¬?'…?×
=k¾Ÿ¾wE¨×D›3+CXRAo5j=çŽv20150802_00343_stAp=q=ě¦?½:J£¥[¿€Ao5j?£œñÀT§¶Pv20150802_00345_st  Ksb308@ëò¡‡¦w£?ETZ@€E¨™R='ÄD>È°…?•Âe¾©xÕE¦Û
C‡#TCÀAm¡Æ<ßî¬v20150802_00345_stAp‡+=ě¦?°ú­ÖÅ7K¿€Am¡Æ?›ýՀT§¶Pv20150803_00003_st  Ksb308@ëòėÕï¶?0bÑ@€E°™š=¬Îx=•ß•@G®4¾ A‰E¯åqC‡ëdE=…AnÜ¡=mÀcv20150803_00003_stApÌÍ=ãSø?±¾©Ý3…&?€AnÜ¡?­¸`T§¶Pv20150803_00005_st  Ksb308@ëòĚéŠô?%0ñ@€E°ÓÃ=-?j7±@¸R3¾'ñªE¯cìD› E
qAnU=h6´v20150803_00005_stAmë…=º^5?±¾©Ý3…&?€AnU?­րT§¶Pv20150803_00007_st  Ksb308@ëòĝþ=]?'@€E¯b{=ºhh>=#¹?¨õÃl¾²-E®¤D›7dCLAn[<þš
v20150803_00007_stAq²=Òñª?±¾©Ý3…&¿€An[?ŸÓA T§¶Pv20150803_00009_st  Ksb308@ëòÄ èÎ
?-×@€E®î®=Ž;ð?ãDÓ?ë…f¾²-E®1…C‡ÊáCšAnk=Lb™v20150803_00009_stApJ=È´9?µÑ:Åu´¿€Ank?©ŒS T§¶Pv20150803_00183_st  Ksb308@ëòÆ5$¯¸?()@€E³¤H="ê>£Ü?Î{3¾ž¸RE±CÃC‡ÀEBAnÓ=-z«v20150803_00183_stAo•=È´9?—Í@_¯Ø³?€AnÓ?¥¯U`T§¶Pv20150803_00185_st  Ksb308@ëòÆ7çؗ?5Áô@€E³-=…Ÿ=Úl?¼(ö3¾–‡+E²\D›3øEò˜Anh
=0T                  ÀÀøÀÀ€Anh
?£†
€T§¶Pv20150803_00187_st  Ksb308@ëòÆ:Öæ+?*a6@€E²f=…hÈ<Å	.?•Âl¾®—E°Ü¸D›7…C´AnÄI<ú6†v20150803_00187_stAqƨ=Òñª?±¾©Ý3…&¿€AnÄI?ŸFÐÀT§¶Pv20150803_00189_st  Ksb308@ëòÆ="(¼?3*ë@€E±Ä=x6?žSÇ?¥¸d¾›¥ãE°™ìC‡ÌJCAoà=év20150803_00189_stAq/=È´9?¯´Úkq58?€Aoà?£]3 T§¶Pv20150804_00051_st  Ksb308@ëòߋ«d?ZqO@€E½C×=šï=È×Ï?ê=q3¾˜bE¼IHC‡î¸Eó¢Am®¶=@çwv20150804_00051_stAo/=×
=?¢þÜô¬óc¿€Am®¶?¨îàT§¶Pv20150804_00053_st  Ksb308@ëòߎEþg?U@€E½)=˜%>M،?¾¸R3¾™™šE¼3D›'¦EǚAn(ö=3v20150804_00053_stAo²=Ý/?ª2®çÉY¿€An(ö?¦cã T§¶Pv20150804_00055_st  Ksb308@ëòߑ1‹h?UQ&@€E¼h¸=Š>T>w:?³33l¾´¼jE»D)D›;C	¾¸Aoˆ=1ª)v20150804_00055_stAp‡+=×
=?ÁØgÜPnA¿€Aoˆ?¦5E T§¶Pv20150804_00057_st  Ksb308@ëòߔö-?c @€E¼á=Î%†?ð#É?¼(öd¾ A‰E»¤C‡ÆÉC
ŽVAo7r=Lì6v20150804_00057_stApõÃ=å`B?½:J£¥[¿€Ao7r?©†ÀT§¶Pv20150804_00195_st  Ksb308@ëòà†Ûì¥?7J¢@€E¶±)=ªœd=WG@,(ö3¾"záE¶
Cˆ;#Eû/Am•x=o$a                  ÀÀøÀÀ€Am•x?­äŒ T§¶Pv20150804_00197_st  Ksb308@ëòà‰¿×q?3²²@€E·q=œË°?ï"Š?Ê=q3¾š¬E¶)D›FÙEÍhAoI½=Øv20150804_00197_stApÔþ=Û"Ñ?ª2®çÉY?€AoI½?£›ÀT§¶Pv20150804_00199_st  Ksb308@ëòàŒºXV?1(@€E·O{=©³P>t;q? l¾£SøE¶6öD›]yC	gðAn '<v20150804_00199_stApñª=Òñª?º¢†Uïp$¿€An '?ÑÔ T§¶Pv20150804_00201_st  Ksb308@ëòà ŒR?/¼Ó@€E¶ÐH=x?)j
?½p¤E¾œ¬EµõqC‡ú=C
PAn¹Ž=èÊv20150804_00201_stAq7L=Ðå`?¢þÜô¬óc¿€An¹Ž?¢]@T§¶Pv20150804_00339_st  Ksb308@ëò᪂Ř?Lê@€E´R=˜Â?à¹$?\)3¾š¬E²‡ìC‡Å?E¤Ak¨<Þ¤'v20150804_00339_stAnff=Ƨð?¢þÜô¬óc?€Ak¨?›Ô'@T§¶Pv20150804_00341_st  Ksb308@ëòá­:Y?<D@€E³†¸=§•@>´^½?šáH2¾œ¬E²Z)D›&˜EÒfAnB©<ô¬ßv20150804_00341_stAp\=Ù‡?Ÿçìrw¿€AnB©?ž•›àT§¶Pv20150804_00343_st  Ksb308@ëòá°6?8Æ;@€E³s¤=»š¸?! ;?ÁG®l¾¦éyE²ÍD›';C
AnµF=
¶œv20150804_00343_stAq÷Ï=Û"Ñ?º¢†Uïp$¿€AnµF?¡VӀT§¶Pv20150804_00345_st  Ksb308@ëòá²ãA®?1cˆ@€E³9R=àj<¥^t?Ï\)e¾˜bE²xC‡HsC
ïžAn—'= 8v20150804_00345_stApn˜=ÌÌÍ?°ú­ÖÅ7K¿€An—'?£dT§¶Pv20150804_00567_st  Ksb308@ëòãctŽÈ?( †@€E¹6ö=xÍÀ>Øni@=p¤7¾'\E¸ßCˆLE
'AtŽ;>ov20150804_00567_stAx$Ý>7KÇ?¬	–ñÍ
?€AtŽ;?ÁÍà`T§¶Pv20150804_00569_st  Ksb308@ëòãfžàU?3ƒR@€E¼=k™)@`Î@ÌÍ2¾•Eº®D›;+EãhAn‡=‹á5v20150804_00569_stAq¶F>?´87'×é?€An‡?±|& T§¶Pv20150804_00571_st  Ksb308@ëòãi²Á^?/v@€E½*…=‹O`?…Mæ?÷
=U¾˜bE½*)D›FCKÇAoôè=˜e|v20150804_00571_stA|9X>ƒo?¢þÜô¬óc¿€Aoôè?³¯€T§¶Pv20150804_00573_st  Ksb308@ëòãl½MS?,•Š@€E¼yš=sÀø@æv?ìÌÍd¾ž¸RE»NÍCˆCùšAoòð=g[šv20150804_00573_stAt Å>$Ý/?±¾©Ý3…&?€Aoòð?¬ës@T§¶Pv20150805_00003_st  Ksb308@ëóË#ʊ?:'£@€E³·f=–>ésˆ?³334¾™‡E²QHC‡a‰E,ÕAn¹X="ˆ                  ÀÀøÀÀ€An¹X?¤Q T§¶Pv20150805_00005_st  Ksb308@ëóÍ¿Ý?>Ûü@€E´£ì=¨ël?dêø?èõÃ4¾¤ZE³qD›LEþfAn+=Mº©v20150805_00005_stAqKÇ=çl‹?±¾©Ý3…&¿€An+?©·U T§¶Pv20150805_00007_st  Ksb308@ëóÐm«ª?9é}@€E´®q='ØI?¬×?•Âj¾£×
E²èRD›ZCïAnà‰=v20150805_00007_stArV=å`B?½:J£¥[¿€Anà‰? ã@`T§¶Pv20150805_00009_st  Ksb308@ëóÓ/È?=;+@€Eµ]=±È€;À?æfff¾¬‹DE´šC‡	yCÔþAo_´=0ùv20150805_00009_stApñª=Ôýô?±¾©Ý3…&¿€Ao_´?¦"ÀT§¶Pv20150806_00036_st  Ksb308@ëó@rñå?s•@€EÔH="œ@U¼Ï?Þ¸R3¾Ÿ¾wEÒU®Cˆ)ºEöáAmá=ƒ>•                  ÀÀøÀÀ€Amá?°gÒ T§¶Pv20150806_00038_st  Ksb308@ëóCnºH? ƒ@€EÔÑ=Ú±p@*Jé?Î{3¾¦ffEÓ2öD›*°EÅßAnŒt='\‹                  ÀÀøÀÀ€AnŒt?²K'`T§¶Pv20150806_00040_st  Ksb308@ëóFx4o?xß@€EÕWf="Z8>ÒB2?¬ÌÍm¾¯²EÒ©
D›7TC	ü)Anö`=<0%                  ÀÀøÀÀ€Anö`?§† T§¶Pv20150806_00042_st  Ksb308@ëóI'vg?yצ@€EÔF=ÇÓ4>x_É?ØQìf¾Á‰7Eѵ×C‡Ÿ}C
KAp¶=…sÌ                  ÀÀøÀÀ€Ap¶?°®y€T§¶Pv20150806_00180_st  Ksb308@ëó Yo˜?5µ¹@€EÍö=©Pä@NF@®2¾p£×EË~RCˆEò AmÖ¦='¥¥v20150806_00180_stAq`B=õ?¨ˆ§ð›'r¿€AmÖ¦?°T´ T§¶Pv20150806_00182_st  Ksb308@ëó \Z¹µ?1Qê@€EÏq=¦¨å?—Ž@=q1¾—PEÏmìD›4!EÒ1Ao…¬=žv20150806_00182_stAn¸R=?º¢†Uïp$?€Ao…¬?¯ãÀT§¶Pv20150806_00184_st  Ksb308@ëó _}®×?;tò@€EÍ«H=¤}l@ ´™?ó33l¾³33EÌa3D›HÅC	]²Ao—"="Úv20150806_00184_stAqOß>%?ª2®çÉY¿€Ao—"?°›@ T§¶Pv20150806_00186_st  Ksb308@ëó bi&_?52@€EÌâH=™Ñ">êçh?¯\)e¾OßEÌJC‡àåC¸Am°"=2[Hv20150806_00186_stAo`B=Òñª?¼ð~rô¿€Am°"?¦KiT§¶Pv20150806_00612_st  Ksb308@ëó$h'¨?&Œœ@€E§°Ã=«Sè@
)G@G®3¾"záE¥žC‡~˜EìAm Ê=gÓ                  ÀÀøÀÀ€Am Ê?¬ñº`T§¶Pv20150806_00614_st  Ksb308@ëó$k`¦‰?/sã@€E§Á¤=v"I@±Ä?áG®4¾˜"uE¦¸ÍD›×EîþAn±â=Bîèv20150806_00614_stAoSø=\?Ÿçìrw¿€An±â?¨]ÝT§¶Pv20150806_00616_st  Ksb308@ëó$n?(¡@€E§s=±@=±´p?ë…j¾°£×E¥‹šD›C°bAnv	=:úav20150806_00616_stApMÓ=ě¦?¢þÜô¬óc¿€Anv	?§_L T§¶Pv20150806_00618_st  Ksb308@ëó$q	!è?-
D@€E¦¨=¡D@*2??¥¸f¾©xÕE¤íHC‡6FCÇðAnÜä=Fv20150806_00618_stApÈ´=ě¦?¬	–ñÍ
¿€AnÜä?£Ã(ÀT§¶Pv20150807_00042_st  Ksb308@ëó@0¢d™?§ìŠ@€EÉ
=ˆ>Pl?…¸6¾´¼jECˆãEåmAn«F=¹•                  ÀÀøÀÀ€An«F?·#² T§¶Pv20150807_00044_st  Ksb308@ëó@3_mÏ?žo@€Ež\3=ºF@LÚ&?¹™š2¾¯²Eœº=D›JEÆAnÙ+=¿}À                  ÀÀøÀÀ€AnÙ+?·ï¸T§¶Pv20150807_00046_st  Ksb308@ëó@6q÷>?¬³|@€Eœª®=óN&@ŠTe?®{m¾°£×E›nD›`BC	uApó>¾D                  ÀÀøÀÀ€Apó?Ã×ȀT§¶Pv20150807_00048_st  Ksb308@ëó@9D£?£2X@€Eœ‡…=¼8L?L-;?¨õÃd¾¸ÔþE›¼=C‡×mC0åAp'÷=õ•ž                  ÀÀøÀÀ€Ap'÷?¾²³ÀT§¶Pv20150807_00162_st  Ksb308@ëóAÕª?ª-‡@€E"'¤=•­Ð?°½2?®{5¾¦ffE'ÞöCˆuE	DAjºi=Â_                  ÀÀøÀÀ€Ajºi?¸Kð T§¶Pv20150807_00164_st  Ksb308@ëóA"1u?¦>â@€E˜)=Ž&\<­µQ?î{5¾£SøE—:D›LÕEӞAnªè>¢§                  ÀÀøÀÀ€Anªè?ÔTàT§¶Pv20150807_00166_st  Ksb308@ëóA%:Q‹?¯Ä@€E–)ö=͵                  ÀÀøÀÀ€ÀøT§¶Pv20150807_00168_st  Ksb308@ëóA(€½*?¢©›@€E"a=0/ˆ?Aî ?˜Qìe¾¯²E'-®Cˆ‡ÏC
öAn|½>Ð                  ÀÀøÀÀ€An|½?ÁÃúT§¶Pv20150807_00306_st  Ksb308@ëóBRv}?­œ@€E‡\…=Wˆ>™n<?§®5¾Æ§ðE…‰\C…ÂE¨ AreÆ>'[                  ÀÀøÀÀ€AreÆ?Äëa€T§¶Pv20150807_00308_st  Ksb308@ëóBV9bw?«Ï@€E‡¼f=™5>}t?¡G®2¾"ýôE…šDš€!EqÇAo!=ì^±                  ÀÀøÀÀ€Ao!?½‹Ö T§¶Pv20150807_00310_st  Ksb308@ëóBYŒ£½?Œ @€E†sá=X†ð<¶J'?«…m¾¦éyE"`Dš
éC,JAo}=¡Ú                  ÀÀøÀÀ€Ao}?´!Û@T§¶Pv20150807_00312_st  Ksb308@ëóB]gŸL?'w@€E†¶ö=Vu°>kƒ2? f¾¯²E"ªöC'³uC
\Ao:=©—                  ÀÀøÀÀ€Ao:?µ2à T§¶Pv20150807_00438_st  Ksb308@ëóC'œR?Jùž@€EL¸=\ï0>Àt@6¾° ÅEˆáC‡œJE'Alz6=ž‹úv20150807_00438_stApb>#×
?¢þÜô¬óc?€Alz6?³Ñ@T§¶Pv20150807_00440_st  Ksb308@ëóC…o¦+?T`@€E";
=vÿ_@TE@ë…3¾¶È´E'qD›-EìœAn³È=ØÁ¼v20150807_00440_stAn^5>™š?ÊÛóâ}¥s?€An³È?»7€T§¶Pv20150807_00442_st  Ksb308@ëóCˆ:Œ?j(@€E'=}ýh@…bW?¼(ök¾¼jEg\D›%PCAn9=\íX                  ÀÀøÀÀ€An9?««T§¶Pv20150807_00444_st  Ksb308@ëóCŠò\~?yÈâ@€Et)=¶ÂT=_yÒ?×
=f¾º^5E²áC‡N5C—Ao=•¤[                  ÀÀøÀÀ€Ao?²´‹`T§¶Pv20150810_00003_st  Ksb308@ëóžú~6?ž-Å@€E—á=-/@×9_@*=q:¾¯²E–s×C‡íEøAnëš>¦™_                  ÀÀøÀÀ€Anëš?ÔÓ+àT§¶Pv20150810_00005_st  Ksb308@ëóžýJ?'ay@€EmÃ=-H?¡Ê?ÁG®2¾½ó¶EÍD›EÃ}An0æ=?C                  ÀÀøÀÀ€An0æ?±çè`T§¶Pv20150810_00007_st  Ksb308@ëóžÿ÷¬Ÿ?‡aë@€EÐ=Š@0?Åú©?«…m¾¾ùÛEšD›&úC	{¦AmµG=¬Ì4                  ÀÀøÀÀ€AmµG?µ™†€T§¶Pv20150810_00009_st  Ksb308@ëóŸ"%?¤5û@€EŽM¤=ºµÀ?±uå?¡G®d¾¾ùÛEŽHC†è1C
,JAlÛ¶=ì²                  ÀÀøÀÀ€AlÛ¶?½ƒv@T§¶Pv20150810_00147_st  Ksb308@ëó SRÈz?'óë@€E¦¤="?/ÓÍ?À3¾©ûçE€‹
C‡zEûËAnéƒ="7                  ÀÀøÀÀ€Anéƒ?°'æàT§¶Pv20150810_00149_st  Ksb308@ëó VF=|?cc@€E¸=¯& ?ÓêM?ÁG®3¾¦ffEÃD›ÕEÊÕAnÉÅ=Kü-v20150810_00149_stAo\)=Ý/?½:J£¥[?€AnÉÅ?©… T§¶Pv20150810_00151_st  Ksb308@ëó YqÛå?tªG@€E€ü×=|É?˜5? k¾³¶FE€R{D›ÅC	–AoFÍ=>Ãv20150810_00151_stAq¡Ë=å`B?½:J£¥[ÀAoFÍ?§Ãø`T§¶Pv20150810_00153_st  Ksb308@ëó \,F?u,Ç@€E€»¸=^àÁ@,6É?¡G®f¾±&éEÄÍC‡PCÅAoiI=~Gàv20150810_00153_stAqV=Ù‡?º¢†Uïp$ÀAoiI?¯ÈüT§¶Pv20150810_00519_st  Ksb308@ëó¤|Zԍ?y·ˆ@€Edx=U|/=¤ Ç?˜Qì3¾¶È´E`QšC‡:E5Ao'†=J…C                  ÀÀøÀÀ€Ao'†?©P¨`T§¶Pv20150810_00521_st  Ksb308@ëó¤~ÜÿË?o¯Ñ@€EcJ{=™¿h=UÈ÷?'\3¾½p¤E_!Dšþ=Eí/Am"D=$J‰v20150810_00521_stAq…=çl‹?µÑ:Åu´¿€Am"D?¤‰Q T§¶Pv20150810_00523_st  Ksb308@ë󤁮«Ï?bL}@€Eb®ö=UN/=…4†?™™šk¾³33E^ÿ®D›ÍCS¶Ao]Š=ÛUv20150810_00523_stApÙ=ÊÀƒ?º¢†Uïp$¿€Ao]Š?¢ûj T§¶Pv20150810_00525_st  Ksb308@ëó¤"0¡^?Š…@€Ea8á=µÁp?õ'@?záHf¾£SøE^UšC‡R-CÑ'An1a=€‡¢v20150810_00525_stApE¢=Òñª?ÁØgÜPnA?€An1a?°ô@T§¶Pv20150810_00663_st  Ksb308@ëó¥w=¤%?]´¼@€EeB¤="Üô?—¤N?Ê=q3¾Ÿ¾wEdD{C‡VFE!
Anݪ=9À"                  ÀÀøÀÀ€Anݪ?§8`T§¶Pv20150810_00665_st  Ksb308@ëó¥yô-?a>@€Efƒ=Qè><.…?¸Qì4¾¤ZEdÈöDšÿ®EêAnœ=&-bv20150810_00665_stAqÛ#=?¦Bñ]hªí¿€Anœ?¤Å¬@T§¶Pv20150810_00667_st  Ksb308@ëó¥|u-?kÞ@€Eg=I±ø>_Ì'?•Âk¾´9XEdÒ=D›úCAAoÓz=:nv20150810_00667_stAq|î=×
=?¯´Úkq58¿€AoÓz?§P-ÀT§¶Pv20150810_00669_st  Ksb308@ëó¥ƒÝ?{ó@€Eg®=cr ?ØN,?¥¸d¾¶E¢EeVC‡yCÂÑAnp[=:ŽÒv20150810_00669_stAp¸R=Û"Ñ?ª2®çÉY¿€Anp[?§QÚ@T§¶Pv20150811_00047_st  Ksb308@ëó¿Ê{ïe?°j¶@€E\Œá=•                  ÀÀøÀÀ€ÀøT§¶Pv20150811_00049_st  Ksb308@ëó¿ÍfÛV?¬Å@€EZà¸=¦n @fÆ,?Ç®2¾¾ùÛEWõD›?#EüNAj‰>Q                  ÀÀøÀÀ€Aj‰?Ê"  T§¶Pv20150811_00051_st  Ksb308@ëó¿Ð`p?¯­v@€E[f>'7@ÙÛ?¸Qìk¾ÌÌÍEY<RD›FC}An"Ö>"ÔÏ                  ÀÀøÀÀ€An"Ö?ÄZ™àT§¶Pv20150811_00053_st  Ksb308@ëó¿Ó[!9?¶§'@€E\5>"?/@yþÍ?¬ÌÍf¾ËƨEZÜ{C‡ºCA‰Apxz>và                  ÀÀøÀÀ€Apxz?ÎØ`T§¶Pv20150811_00457_st  Ksb308@ëóÂùþ®Ç?{ùd@€EP‰H=óÇx@ÁÉÆ?Æff4¾µÂEO¨RCˆjEAlRd=‹ØV                  ÀÀøÀÀ€AlRd?±{
ÀT§¶Pv20150811_00459_st  Ksb308@ëóÂüí1?rtÆ@€ERk®=ätF@tFÄ?œ(ö3¾ÊÀƒEQs×D›$åEìåAnÝQ=<q                  ÀÀøÀÀ€AnÝQ?§€® T§¶Pv20150811_00461_st  Ksb308@ëóÃM­³?}Q®@€ES°=ˆXŒ@­%?°£×k¾È1'EQBfD›YËCC–AoÇ=i                  ÀÀøÀÀ€AoÇ?±­"àT§¶Pv20150811_00463_st  Ksb308@ëóÃ~µ=?[pê@€EU·×=ߪ˜>ÛnÄ?¯\)@¾¸QìET¾Cˆ2òCÿ}Apï×=U=}v20150811_00463_stAqÊÁ=Ù‡?³çç€C·5¿€Apï×?ª§¯ T§¶Pv20150812_00052_st  Ksb308@ëóßlÉÍ?…~Ý@€E\š=L*8?(õ?p¤4¾´¼jE-HCˆnúEAn'=‰¢ºv20150812_00052_stAnáH=Ý/?ÁUm§?"V¿€An'?±4W@T§¶Pv20150812_00054_st  Ksb308@ëóßoŒ?‰cº@€E&H=¿í8?ˆÖ/?ˆõÃ3¾§l‹E¢áD›0ZEàAmÝô=o Cv20150812_00054_stAo33=å`B?¶/]é³5ÀAmÝô?­ä`T§¶Pv20150812_00056_st  Ksb308@ëóßrŠÓ?"Ë5@€E€Û==wöx?¨?¬ÌÍl¾®{E€ÍD›IC
™XAp²è=z$                  ÀÀøÀÀ€Ap²è?±¯D€T§¶Pv20150812_00058_st  Ksb308@ëóßu1»?À@€E€X)=šðˆ@Fö?œ(öd¾ž5?E~Ï×CˆCªAoOæ=?J3v20150812_00058_stApñª=Û"Ñ?º¢†Uïp$ÀAoOæ?§éF`T§¶Pv20150812_00196_st  Ksb308@ëóàxoèÆ?{Œ)@€EpS×=€æP?ÑïÄ?«…3¾£×
EnŒRCˆ[EÉAp§ª=ur                  ÀÀøÀÀ€Ap§ª?®®RT§¶Pv20150812_00198_st  Ksb308@ëóà{p©‹?y¨@€Ep£Ã=Àm"?^0X?¦ff3¾ ÄœEn‰D›<‹EíAo"{=Nqæv20150812_00198_stAp£×=éxÕ?º!RY&Û¿€Ao"{?©Î<ÀT§¶Pv20150812_00200_st  Ksb308@ëóà~^¼?‰T@€EpJá=U¹@yÏ?ÈõÃk¾Ç+EnHD›TBC4¼An~þ=Þ«"                  ÀÀøÀÀ€An~þ?»Õp€T§¶Pv20150812_00202_st  Ksb308@ëóà8¸?w§L@€Epþ¸="ÞÀ?ˆŒ­?£×
e¾¸QìEpnCˆ&ÉCÃAo.7=Ž4œv20150812_00202_stAp¬=×
=?¹EçjíېÀAo.7?±Æ"€T§¶Pv20150812_00484_st  Ksb308@ëóâã§å?¤Íg@€EgÕ=z‰?Áä?€4¾¼í'EdºáCˆ¨1EFAl05=¸I                  ÀÀøÀÀ€Al05?·© T§¶Pv20150812_00486_st  Ksb308@ëóâ摯j?°Kî@€EjB)= êÔ?æ6V?"335¾ÊÀƒEfášD›BEAm‹¦=Ӛ'                  ÀÀøÀÀ€Am‹¦?ºsP@T§¶Pv20150812_00488_st  Ksb308@ëóâéƒq?¬§@€Eh
=°h<?ÍÈÀ?·
=m¾ºáHEf%ÃD›d¬CbAnZg=÷$                  ÀÀøÀÀ€AnZg?¾âd€T§¶Pv20150812_00490_st  Ksb308@ëóâì—'¤?½E‡@€Ee'\=7"@"t?£×f¾½p¤Ec,¤Cˆ ƒC†fAn«>3-                  ÀÀøÀÀ€An«?ÀFe T§¶Pv20150813_00051_st  Ksb308@ëóÿný^e?"Xñ@€E…ù3>\øb?šøš?"333¾"÷ÏE"tCˆ%E÷ÏAm¦6=5È5                  ÀÀøÀÀ€Am¦6?¦¹ T§¶Pv20150813_00053_st  Ksb308@ëóÿqßUæ?I¶@€E†-\>QX?ðEK?˜Qì3¾ŽÙE…qD›<‹EÊjAn S=C^Sv20150813_00053_stAo×
=×
=?¥œÉ-|UÄ¿€An S?¨kÊ`T§¶Pv20150813_00055_st  Ksb308@ëóÿtˆÔ?^âŠ@€E…ظ>=ÇÞ?âøý?Ž{l¾"÷ÏE"AšD›WuC
"ÑAo#`=ºþv20150813_00055_stAqº^=ÎÙ?Á¨|<|Ø|¿€Ao#`?¢w_ÀT§¶Pv20150813_00057_st  Ksb308@ëóÿwƒQ?Qö7@€E…R…>=~]?…?£×
d¾²-E")Cˆ
'C
¥Anª"=¢v20150813_00057_stAr°!=ß;d?±¾©Ý3…&¿€Anª"?£Ô@àT§¶Pv20150813_00363_st  Ksb308@ëô"±Ø«?ƒ_@€E{=v @É'?¾¸R4¾«…EË3Cˆˆ1E6BAlÇ=ª}                  ÀÀøÀÀ€AlÇ?µB/ T§¶Pv20150813_00365_st  Ksb308@ëô— Oì?–ÿj@€EäH=‡]<?Ç÷?£×4¾¯²EÒáD›3\E=An׃=~Ch                  ÀÀøÀÀ€An׃?¯ÈmT§¶Pv20150813_00367_st  Ksb308@ëôšªá@?'Â@€E+…=d`w?ÂaÜ?¥¸m¾·KÇE~[®D›[×C¦fAoJ=='(                  ÀÀøÀÀ€AoJ=?²!…T§¶Pv20150813_00369_st  Ksb308@ëô"*?l8Œ@€EEÃ=[Ø?ö›Î?œ(ög¾ÖE€¬{Cˆ* C	7AoÆ+=SÎxv20150813_00369_stAq =Ý/?º!RY&ÛÀAoÆ+?ªyÏT§¶Pv20150813_00507_st  Ksb308@ëô£%¯?ŒZó@€Euâ==Ê«.?¸C?¸Qì3¾¬‹DEqÄ{C‡äE*Amµ=›ßñ                  ÀÀøÀÀ€Amµ?³{þ T§¶Pv20150813_00509_st  Ksb308@ëô¥Ë`ç?‹Ú‰@€EuÒÍ=ڗŠ?ÅæC?šáH3¾Å¡ËEr\D›MXEbAp-O=¢Á¬                  ÀÀøÀÀ€Ap-O?´X5€T§¶Pv20150813_00511_st  Ksb308@ëô¨|U¼?¨@€Eu.{=È=Ð@%3è?™™šl¾ÌÌÍEquìD›S¦CÝ/Am§ƒ="[                  ÀÀøÀÀ€Am§ƒ?°‹c€T§¶Pv20150813_00513_st  Ksb308@ëô«0?›<*@€EtI
=;?x?gڇ?"33e¾µ?}EqD)C‡§mC,An£G=¨æ\                  ÀÀøÀÀ€An£G?µˀT§¶Pv20150813_00651_st  Ksb308@ëôŸ§µ¼?Á‡U@€Em̤=<ËÐ                  ÀÀøÀÀ€ÀøT§¶Pv20150813_00653_st  Ksb308@ëô¢{e&?¯Áë@€EnO®=d–@¯v—?«…6¾È´9EjíìD›¨EAqw£>
&                  ÀÀøÀÀ€Aqw£?ÁDÀT§¶Pv20150813_00655_st  Ksb308@ëô¥QÎ?
'@€EmkH=µÝ?P"•?¯\)k¾ß;dEj
ÃD›M'C
ñªAn­B=£Ì^                  ÀÀøÀÀ€An­B?´y‹ÀT§¶Pv20150813_00657_st  Ksb308@ëô§ümú?×@€Eláì=Ñύ?'C³?¦ffe¾ª~úEj=qC‡"×CéyAn Ò=Éú                  ÀÀøÀÀ€An Ò?±ù?@T§¶Pv20150813_00795_st  Ksb308@ëôÚbL%?ˆZå@€Em¸=ÏGì@¡?±ë…3¾±&éEjµqC†©yE[ìAkho=œÒ£                  ÀÀøÀÀ€Akho?³šT`T§¶Pv20150813_00797_st  Ksb308@ëôÝ?Ì?º[@€Em.á=£Xë@"<?™™š3¾ºáHEj3…DšÉyE/Amµë=Š+e                  ÀÀøÀÀ€Amµë?±El T§¶Pv20150813_00799_st  Ksb308@ëôßýk¦?uãÛ@€El…=Þ¸>!»?"zál¾¾vÉEhæDšÑ²Cf¨AoI=c—v20150813_00799_stAqC–=ãSø?®sì'ϱ@¿€AoI?¬râàT§¶Pv20150813_00801_st  Ksb308@ëôâèóI?xª9@€El°¤=g'¨>Æ˜?¼(ög¾Ã•EjAÃC†bCuAp7=[$                  ÀÀøÀÀ€Ap7?«b¤€T§¶Pv20150814_00056_st  Ksb308@ëô`Ò¸Ê??ú)@€EŽ‡®>Hñ?ߕý?˜Qì3¾—
=EE…Cˆo\EÁAn+`<ê®)                  ÀÀøÀÀ€An+`?UÅ T§¶Pv20150814_00058_st  Ksb308@ëôcwÔM?]Ðñ@€EŽ3f>'ý;?=)®?å¸3¾'ë…EŒqD›>EÛøAn@Å=4™¨v20150814_00058_stApŸ¾=Û"Ñ?¨ˆ§ð›'r?€An@Å?¦"5T§¶Pv20150814_00060_st  Ksb308@ëôf-џ?%©@€EŒÛ=¯^¸=M36?Þ¸Rl¾©ûçEŒkìD›qCH1Ao¬="­v20150814_00060_stApÌÍ=\?±¾©Ý3…&¿€Ao¬?¤@õ T§¶Pv20150814_00062_st  Ksb308@ëôi'Ks?9+Â@€EŒv==¯°Ð>âe?¡G®e¾¨õÃE‹ÄÍCˆCTCP¤An] =šÌv20150814_00062_stApÈ´=Àƒ?°ú­ÖÅ7K¿€An] ? Y€T§¶Pv20150816_00052_st  Ksb308@ëô_¤§u?qkQ@€Eƒã3>(ç@BMá?ž¸R3¾Ã•EƒìCˆ^5E¸Amµð=f–v20150816_00052_stAn¸R=Û"Ñ?´87'×鿀Amµð?¬Òà T§¶Pv20150816_00054_st  Ksb308@ëô_§":?\‹à@€Eƒ@®=¬¡D>Ÿˆó?\3¾¹XE'AšD›HsE×LAn\›=?Žãv20150816_00054_stAp£×=çl‹?¥œÉ-|UÄ¿€An\›?§ñÜ`T§¶Pv20150816_00056_st  Ksb308@ëô_ª(î?kþ@€E'àH=ÉÃ@KÊ©?¡G®m¾Ö‡+E'öD›aÛC

'An5ð=Waÿ                  ÀÀøÀÀ€An5ð?ªì?àT§¶Pv20150816_00058_st  Ksb308@ëô_­ff?nÜÓ@€E"H=w$ð>¿Fº?˜Qìd¾Éº^Eƒ )Cˆ$CÏAo†F=`á5v20150816_00058_stApE¢=Ù‡?¹Eçjíې?€Ao†F?¬& T§¶Pv20150816_00388_st  Ksb308@ëôbýVW{?˜@€Egß3=}Çï?Ÿ€ˆ?£×4¾¹XEd´{Cˆ¦E2AoOd=†{R                  ÀÀøÀÀ€AoOd?°Ïj@T§¶Pv20150816_00390_st  Ksb308@ëôcQ9?Žáð@€Eh²¸=h?À?"334¾©ûçEe¹šD›@"E^Ao'ä=‹ìI                  ÀÀøÀÀ€Ao'ä?±}‰ T§¶Pv20150816_00392_st  Ksb308@ëôcK6?"á@€Ehbá=™Ul@#+?˜Qìl¾¬1Ee1ÃD›QC
èsAm='íÙ                  ÀÀøÀÀ€Am?°]» T§¶Pv20150816_00394_st  Ksb308@ëôcDÂþ?‡Kß@€Eh¹\=—Õ`=Ólø?'\f¾³¶FEfÎCˆ	yCEãAnUÈ=q/#v20150816_00394_stAoKÇ=È´9?°ú­ÖÅ7K?€AnUÈ?®%ä`T§¶Pv20150816_00532_st  Ksb308@ëôdM»¿?€=¤@€Edš=€•ˆ><\¡?\)3¾¦ffEaõC‡ÑE1}Anºa=0Fû                  ÀÀøÀÀ€Anºa?¦ß`T§¶Pv20150816_00534_st  Ksb308@ëôdOÖFô?s[@€Ed¯\=c±?Ã,n?'\3¾±&éEb®D›$"EúAn¡à=Š
                  ÀÀøÀÀ€An¡à?±@¡ T§¶Pv20150816_00536_st  Ksb308@ëôdRÆ6?"CR@€EdCq=emç@KVÞ? j¾¾vÉEaÿ
D›=XC
%AnJ£="xn                  ÀÀøÀÀ€AnJ£?²o
ÀT§¶Pv20150816_00538_st  Ksb308@ëôdUá=È?œÚ=@€Edà=Gk?;
?°£×f¾»dZEbVfC‡lÍC'hAmÀ,=ՉQ                  ÀÀøÀÀ€AmÀ,?º±* T§¶Pv20150816_00676_st  Ksb308@ëôeXTJ/?Ʀ|@€En\=Ñ0£@jù?Î{3¾¹XEl3C‡-²E9`AmØi>ƒZÙ                  ÀÀøÀÀ€AmØi?Ðk[ T§¶Pv20150816_00678_st  Ksb308@ëôe[%?«?ÔÇU@€Elʏ=}ÄÇ?téà?ž¸R4¾±©üEi,RD›+ßEÛAm´Ù>E•                  ÀÀøÀÀ€Am´Ù?Ȳ¢`T§¶Pv20150816_00680_st  Ksb308@ëôe^8Ån?²=m@€Ejš=‹@¥?xQìm¾É7LEeó
D›6fCÉyAm:V=¹È"                  ÀÀøÀÀ€Am:V?·9€T§¶Pv20150816_00682_st  Ksb308@ëôea4®?Ðm´@€Eiiì=](@´ò? f¾µ?}EfŠfC‡¸ÕCoAnÂã>=¤J                  ÀÀøÀÀ€AnÂã?Ç´‰@T§¶Pv20150817_00049_st  Ksb308@ëôÅûl?]D!@€EÄ{="FÈ?ÿl9?À3¾/EŽ¯ìCˆ'ªEVApՄ=[                  ÀÀøÀÀ€ApՄ?«`À T§¶Pv20150817_00051_st  Ksb308@ëôÉ|Ÿ?Mïð@€EÛq="YX>›eÀ?"zá3¾›¥ãEŽÑ3D›QhEâ¤Ap(=£Pv20150817_00051_stAqG®=áG®?—Í@_¯Ø³¿€Ap(?£ôjT§¶Pv20150817_00053_st  Ksb308@ëôÌ݃©?N@'@€E³…=Ïg?È?°£×k¾Ê=qEF)D›]C¢AogK=)=Sv20150817_00053_stAqKÇ=ÎÙ?Á¨|<|Ø|¿€AogK?¥'ª`T§¶Pv20150817_00055_st  Ksb308@ëôС?UÚg@€EGš=~M8?U½X?ŒÌÍe¾¨r°EŽÄ¤Cˆ*áCoßAn…<ÿ¾âv20150817_00055_stAo"Ñ=º^5?º¢†Uïp$¿€An…?Ÿ÷Ü@T§¶Pv20150817_00337_st  Ksb308@ëô'C¥Üž?/B@€E'â==¡Üô@³?£×4¾¹XE/®C‰|EƒAnÛ=©Ig                  ÀÀøÀÀ€AnÛ?µ),àT§¶Pv20150817_00339_st  Ksb308@ëô'FÓhó?j»Á@€E"xR=¯– ?—‰Ó?Æff3¾£SøEƒ/šD›£®EXAmn=m\v20150817_00339_stApáH=ãSø?—Í@_¯Ø³¿€Amn?­«ÀT§¶Pv20150817_00341_st  Ksb308@ëô'J+\Ð?™ó@€E"ã\=')8@Ëk…?Ôzá5¾Ót¼EƒqD›ÅC
ïAr³o>Ì¢                  ÀÀøÀÀ€Ar³o?Áù"@T§¶Pv20150817_00343_st  Ksb308@ëô'MyŠÛ?®ñG@€E"¤)=Á¶?¾}A@6ffd¾½p¤Eƒ\C‰PCGmA}ê'>"ŠÛ                  ÀÀøÀÀ€A}ê'?Б[`T§¶Pv20150817_00481_st  Ksb308@ëôƒ'¬h?œ{!@€Eu^¸=ŽÄ?M~]?Ã×
3¾œ¬EqB=C‡Ô{EƒAlSÍ>e9                  ÀÀøÀÀ€AlSÍ?Ãl§ T§¶Pv20150817_00483_st  Ksb308@ëôƒ"n&y?—<@€EuÎf="|,=؃?£×3¾§ïžEqaHD›ËEøAoQÒ=¢‡Y                  ÀÀøÀÀ€AoQÒ?´Pë T§¶Pv20150817_00485_st  Ksb308@ëôƒ—iMÌ?–8z@€Et=šçì?mé?§®l¾°£×Ep©HD›¨C1'An@2=ÿé»                  ÀÀøÀÀ€An@2?¿ý7`T§¶Pv20150817_00487_st  Ksb308@ëôƒš~°?¨
j@€EsI…=ÈT/?›"'?Š=qf¾´9XEo-qC‡=/CC–Ao¹y=âzm                  ÀÀøÀÀ€Ao¹y?¼OM T§¶Pv20150817_00625_st  Ksb308@ëô" "îà?g©ê@€EzyH=—D ?šÑ ?†ff2¾«EuhÍC†8"ERÕAnÚ=ãJ                  ÀÀøÀÀ€AnÚ?£i@T§¶Pv20150817_00627_st  Ksb308@ëô"£ž…'?fm@€EyÝ3=¶`Ü>äWô?£×
4¾¯²EuöDšÉ7E"‡An`;=3–b                  ÀÀøÀÀ€An`;?¦rÌ@T§¶Pv20150817_00629_st  Ksb308@ëô"¦×ªÌ?yŽ@€E|z=αf?œ9ˆ?'ë…l¾ËƨEx×D›$JCmPAoc÷=PGEv20150817_00629_stAr=çl‹?¢þÜô¬óc¿€Aoc÷?ªè T§¶Pv20150817_00631_st  Ksb308@ëô"©Ò–?kŒo@€E}€{=ɐ¸>Le?šáHe¾³¶FEzdRC†Ç
CVAoº÷=AÿHv20150817_00631_stAq¾w=ß;d?°ú­ÖÅ7K?€Aoº÷?¨?éT§¶Pv20150818_00003_st  Ksb308@ëô¢1X$?J­ï@€E'Õ==\a°@
'€?˜Qì3¾·KÇE'U…Cˆ;E'AmΟ=Þu                  ÀÀøÀÀ€AmΟ? ûΠT§¶Pv20150818_00005_st  Ksb308@ëô¢3ðB?P ¼@€E'°Ã=¥:t?½?ª=q2¾´9XE"=D›'øEÛuAm>u=wv20150818_00005_stAoë…=Ôýô?—Í@_¯Ø³¿€Am>u?¢âàT§¶Pv20150818_00007_st  Ksb308@ëô¢7š"?[?@€E'K==}ow?Èpl?«…l¾²°!E¶áD›BéC
ìAo‡=D\v20150818_00007_stAqKÇ=×
=?º¢†Uïp$¿€Ao‡?¨‹€àT§¶Pv20150818_00009_st  Ksb308@ëô¢:0Ø»?QLš@€E'z¸=•Áœ=2?°£×d¾²-E',¤C‡ÔZC8ÕAoyç=,âv20150818_00009_stAq;d=Ðå`?‡Ã»^%ŸT¿€Aoyç?¥œC€T§¶Pv20150818_00147_st  Ksb308@ëô£}qŠ²?•jú@€E†n)=š9x?C'?Š=q3¾ ÄœEƒˆ¤C‡ÎúE ¬Al8Ÿ=£®Ö                  ÀÀøÀÀ€Al8Ÿ?´uÚÀT§¶Pv20150818_00149_st  Ksb308@ëô£€{%?'ôÍ@€E…°f>
üß>‡Ú#?ŒÌÍ4¾£×
EƒVáD›üEí3Amãø=ˆè                  ÀÀøÀÀ€Amãø?±½T§¶Pv20150818_00151_st  Ksb308@ëô£ƒ~‹?m#@€E"÷\=¼³?¸Ó?•Âk¾­'hEƒ_×D›.ÑC¸ÕAoÇK=†v20150818_00151_stArbN=í'h?º¢†Uïp$?€AoÇK?¢pÀT§¶Pv20150818_00153_st  Ksb308@ëô£†­¹a?_S†@€E…†f=lã0>ý,ý?Ç®d¾¶È´E"Ø)Cˆ%CÞwAnïÛ=P‰v20150818_00153_stAqt¼=Ôýô?¥œÉ-|UÄ¿€AnïÛ?ªq T§¶Pv20150818_00339_st  Ksb308@ëô¥Ó
?'®@€E'nH=eïè@TL?\2¾±©üE'FC‡²°E^Ajd=õÅ                  ÀÀøÀÀ€Ajd?¾¢˜ T§¶Pv20150818_00341_st  Ksb308@ëô¥	ó(¬?‡EÑ@€E"^=g5@Ädl?ž¸R3¾Ÿ;dE'!
D›6°E÷ðAo!=qÀ                  ÀÀøÀÀ€Ao!?®8 T§¶Pv20150818_00343_st  Ksb308@ëô¥ '1?'œ½@€E"&Í=|NW?‹ÁÄ?œ(öl¾ ÄœE'2RD›$"C<)ApŒ=}¶ò                  ÀÀøÀÀ€ApŒ?¯¶Þ@T§¶Pv20150818_00345_st  Ksb308@ëô¥š§?–S@€E"Ef=''Ô?ƒÃ?ØQìf¾¶È´E'\C‡M/C¡Ao\ø=¤qÆv20150818_00345_stAq¶F=ë…?Êû3_÷¬?€Ao\ø?´Ž8ÀT§¶Pv20150820_00066_st  Ksb308@ëôß~æÕ¸?)ê@€E¤ë3=ÃiL>‹í?¾¸R3¾¥`BE£«…C‡óuEAn+=IÉ                  ÀÀøÀÀ€An+?¡i9 T§¶Pv20150820_00068_st  Ksb308@ëô߁§J?#–@€E¤O=·0?'Ö£@®3¾'ë…E£O3D›(REÌ{AnÛÛ=HÎjv20150820_00068_stAp Å=È´9?Ÿçìrw¿€AnÛÛ?©Í@T§¶Pv20150820_00070_st  Ksb308@ëô߄`œù?u§@€E¤ØÃ=Îä'?´¥?Ó33l¾©ûçE¤<D›GmC
-Ao…=d=v20150820_00070_stAq=ÌÌÍ?º¢†Uïp$¿€Ao…?£,‡ T§¶Pv20150820_00072_st  Ksb308@ëô߆þvé?	!@€E¥?=ÜI >·Ù?èõÃe¾"t¼E¤-šC‡Ê^C
ÍÓAnf¼=2Ýõv20150820_00072_stAq®=\?°ú­ÖÅ7K¿€Anf¼?¦[¾ T§¶Pv20150820_00474_st  Ksb308@ëôãvÍ+Â?|	W@€E"2q=bÿ>Nø?µÂ3¾¿|îE'ÈÍC‡ÙXE%Alë='e                  ÀÀøÀÀ€Alë?°L± T§¶Pv20150820_00476_st  Ksb308@ëôãyp>?GbG@€E"øÃ=¤šÀ>8¢?¥¸3¾¤Ý/E'ëÃD›}Eú‹Aoù=^;                  ÀÀøÀÀ€Aoù?£ëÇ`T§¶Pv20150820_00478_st  Ksb308@ëôã|0Âë?J¸Ä@€E"sÍ=†^ð>Ü^œ?´zák¾¯²E'êD›JCևAnqG=&Åzv20150820_00478_stAqSø=Ðå`?³çç€C·5¿€AnqG?¤Ø¯@T§¶Pv20150820_00480_st  Ksb308@ëôãG¶?u§±@€E"`…=¯) ?®té?ç®e¾ÀE'j)C‡Î˜C9ÛAoå¸=Ô§Tv20150820_00480_stApQì=ß;d?¼ Eè{óAÀAoå¸?º"ê€T§¶Pv20150820_00621_st  Ksb308@ëôäžö#?_áÌ@€EãÃ=¶ ?²òf?˜Qì3¾©ûçEŠc3C‡nE¬Anq=ÒÀ                  ÀÀøÀÀ€Anq?¢:XT§¶Pv20150820_00623_st  Ksb308@ëô䡕÷y?ƒgƒ@€Eû=='Ú?¨˜k?·
=3¾¹Û#EŒ(D›òEüFAm6G="·G                  ÀÀøÀÀ€Am6G?²vèàT§¶Pv20150820_00625_st  Ksb308@ëôä¤oÀ?c,á@€EŒš=Šœ>_?¹™šk¾º^5ERD›57C=ôAo!)=1ˆ*v20150820_00625_stApí'=×
=?µÑ:Åu´¿€Ao!)?¦1@T§¶Pv20150820_00627_st  Ksb308@ëôä§]7?oöª@€E½®=˜'œ?H?ˆõÃg¾´¼jE3C‡h´C^Aoõ†=CDÄv20150820_00627_stAqKÇ=Ý/?¢þÜô¬ócÀAoõ†?¨h˜€T§¶Pv20150827_00424_st  Ksb308@ëõöÈ.?AŸc@€E³âá=–z"@°?æff3¾"záE²+3C‡¹XE/ìAn^s=]"ßv20150827_00424_stApb=ÎÙ?¹Eçjíې?€An^s?«¤[àT§¶Pv20150827_00426_st  Ksb308@ëõùÂß8?=þè@€E³æ¸=°†,@!d?Տ4¾¡ÊÁE²'D›+E;Ao*O=H<v20150827_00426_stApMÓ=Òñª?±¦ë(gË?€Ao*O?©€T§¶Pv20150827_00428_st  Ksb308@ëõü}ïÅ?;@€E²äì=¥>L?'ÀT?˜Qìk¾¯²E±¯×D›J5C
<)AnE=µdv20150827_00428_stApE¢=È´9?Âð·ý Ö ¿€AnE? –¬€T§¶Pv20150827_00430_st  Ksb308@ëõÿpãî?;›j@€E²±×=šëk>G??ÁG®f¾° ÅE±U3C‡Ä9CµAnè=ÎÜv20150827_00430_stAq+=Ý/?±¾©Ý3…&¿€Anè?£™Û€T§¶Pv20150830_00143_st  Ksb308@ëö —ÑÞ/?.³Y@€EØi=·Í"?†!}?§®3¾¢MÓEԝÃC‰•ÃEÿAmr<ü`6v20150830_00143_stAo¸=ÎÙ?¢þÜô¬óc?€Amr?ŸŒÀT§¶Pv20150830_00145_st  Ksb308@ëö šç1¨?3-¯@€EØ>q=®\H>X:?Տ4¾œ(öEÕBfD›'ÓEÛªAo+é=(0Xv20150830_00145_stAr¬=í'h?‡Ã»^%ŸT¿€Ao+é?¥T§¶Pv20150830_00147_st  Ksb308@ëö ž#vÓ?&ëŸ@€EØ8==Âf(>
Á1?æffk¾®{EÔrD›ÉXC
=/An'«=0bÂv20150830_00147_stArV=áG®?°ú­ÖÅ7K¿€An'«?¦X@T§¶Pv20150830_00149_st  Ksb308@ëö ¡E°
?4µ@€E؊Ã=¸c<?1f
?å¸d¾›"ÑEÕIqC‰×LC)üAnè°==/<v20150830_00149_stApÀƒ=È´9?Ÿçìrw¿€Anè°?§¥ç€T§¶Pv20150830_00287_st  Ksb308@ëö!±[¢h?'@€EÖAR=™Ó¨?"cv?ê=q3¾ˆ1'EÓM3C‡ñªE*öAo*Q=C˜Ìv20150830_00287_stAp5?=ÎÙ?¢þÜô¬óc?€Ao*Q?¨s€T§¶Pv20150830_00289_st  Ksb308@ëö!´e7g?3EÛ@€EÖµ×=ÒÉR?‹0s?ó333¾•EÓTfD›)HEýÛAmõ=Ov3v20150830_00289_stAnMÓ=¼j?‡Ã»^%ŸT?€Amõ?©îÆ`T§¶Pv20150830_00291_st  Ksb308@ëö!·'"D?$GÄ@€EÖf=¬Ì>f™k?Î{j¾¸QìEÓšD›4JC
=ôAnØp=(ö6                  ÀÀøÀÀ€AnØp?¥ÆÀT§¶Pv20150830_00293_st  Ksb308@ëö!º¡Ø?Ï1@€EՇá=¬ÌÈ>(V?Ôzád¾­VE҂)C‡›DCÛ#Anèü=Aü                  ÀÀøÀÀ€Anèü?¨?'€T§¶Pv20150830_00431_st  Ksb308@ëö"Ê¡"?GÇ@€EЙ¸=v¶h?si?ºáH3¾›¥ãEÍ®C‡
^EúAnF.=W#                  ÀÀøÀÀ€AnF.?£Êä`T§¶Pv20150830_00433_st  Ksb308@ëö"ÍZ¡a??'š@€EДá=±Ãä>î¸ÿ?¬ÌÍ4¾¨r°EÌfD›
Eë\AldG=Sz                  ÀÀøÀÀ€AldG?¡Šo@T§¶Pv20150830_00435_st  Ksb308@ëö"ÐÕ
?(D@€EϦ3=™±Ì>€MY?×
=k¾° ÅEËÈ)D›VCƒAn¹‹=4'                  ÀÀøÀÀ€An¹‹?¦'P@T§¶Pv20150830_00437_st  Ksb308@ëö"Ó½fþ?&ÿ&@€EÏq{=ì®>!Ù)?ՏT¾±&éE˯…C†ãTCë…AnÏ*=X?¦                  ÀÀøÀÀ€AnÏ*?«ôÀT§¶Pv20150830_00575_st  Ksb308@ëö#Ôݧæ?8Ÿ~@€EÆõ=‰­ >VÔÚ?Ýp¤9¾…¸EÃÜC‡¯;E%¾Am«S=B¼f                  ÀÀøÀÀ€Am«S?¨WŒÀT§¶Pv20150830_00577_st  Ksb308@ëö#×ÊçÅ?%f·@€EÆ·=Öxž                  ÀÀøÀÀ€ÀøT§¶Pv20150830_00580_st  Ksb308@ëö$:wÕÏ?EX@€EÃf=ŠTè?¥?Þ¸R3¾†$ÝE¿rC‡³uE2¨AoÃ=}¢$                  ÀÀøÀÀ€AoÃ?¯´D€T§¶Pv20150830_00582_st  Ksb308@ëö$=
Â`?9ã@€EŸ¸=¬3<èát?Ã×
1¾¢MÓE¾ÂöD›þEÿdAnOL=3
K                  ÀÀøÀÀ€AnOL?¦a©`T§¶Pv20150830_00584_st  Ksb308@ëö$?Ç»Á?>Ö@€EÁ£š=¥8=ö'F?î{j¾¾ùÛE¾U×D›&=C
ßAnó°=?‡~                  ÀÀøÀÀ€Anó°?§ðïÀT§¶Pv20150830_00586_st  Ksb308@ëö$BjƒW?8T?@€EÁì= žX>š@d@£×f¾¸ÔþE½úC‡¸RCbAoҋ=_ì                  ÀÀøÀÀ€Aoҋ?«ý˜@T§¶Pv20150902_00132_st  Ksb308@ëö€‹êïÎ?6ú–@€E¹yH=ñ?±%?Տ3¾†$ÝE¸T)C‡ã¶EXAmãç<þӉ                  ÀÀøÀÀ€Amãç?ŸÚq T§¶Pv20150902_00134_st  Ksb308@ëö€Ž×^K?9."@€E¹•=Ê\¼?"x@zá3¾ˆ´9E¸O
D›éEùÃAoj=55ž                  ÀÀøÀÀ€Aoj?¦¦³ÀT§¶Pv20150902_00136_st  Ksb308@ëö€'Þ#â?F…'@€E¹4ö=²Õè?Ww6?±ë…k¾ŒÌÍE·ÔD›5Cã–Am=Î<Ñß:                  ÀÀøÀÀ€Am=Î?š;ç@T§¶Pv20150902_00138_st  Ksb308@ëö€"ò{?,Ol@€E¹¤=©L|>nÒ?Ýp¤d¾"÷ÏE¸S
C‡–fCwÏAn!{=4Ÿ                  ÀÀøÀÀ€An!{?¡"àT§¶Pv20150902_00276_st  Ksb308@ëö´/aí?;D@€E¿I=«gT>BÙý?úáH3¾£×
E¿RC‡¬jEAm¥=;nõ                  ÀÀøÀÀ€Am¥?§mÞ T§¶Pv20150902_00278_st  Ksb308@ëö¶·'? æš@€E¿9¸=Á"B?)	?áG®3¾¢MÓE¾ž¸D›\EîAo 4=0K                  ÀÀøÀÀ€Ao 4?¦	b`T§¶Pv20150902_00280_st  Ksb308@ëö¹¡¬Ž?"S?@€E¿HR= 6L=˜þB?¦ffk¾ A‰E¾V¤D› C@ƒAnßW<ón                  ÀÀøÀÀ€AnßW?žmÏàT§¶Pv20150902_00282_st  Ksb308@ëö¼1n¸?!Y@€E¿M{=·Ó€?6Å.?Ã×
e¾—PE¾ë®C‡MôCÓ¶Ao'¼=»{                  ÀÀøÀÀ€Ao'¼?¢Wo`T§¶Pv20150902_00420_st  Ksb308@ëö'»Øc?"«i@€EÂÌ{=Ìè>•Ÿ@…3¾‰º^EÂáC†¦¨E<åAnׁ=eß                  ÀÀøÀÀ€Anׁ?¬»áT§¶Pv20150902_00422_st  Ksb308@ëö'¾¾¬¤?)OÛ@€EÃÉ×=³÷ø@$y'?ٙš3¾ŠÀƒEÃ5qDšÖ%EÝAoŸ,='¹n                  ÀÀøÀÀ€AoŸ,?¤÷-ÀT§¶Pv20150902_00424_st  Ksb308@ëö'Áb
Œ?*
ñ@€EĤ=µh`>‡É?˜Qìi¾¯ EÃwqDšéXC
úáAmý=
y                  ÀÀøÀÀ€Amý?¡¯#àT§¶Pv20150902_00426_st  Ksb308@ëö'Änm?%ŸÂ@€EĕH=¿Q8>/1?ºáHf¾—
=EÃðáC†…ãC9AoÊ[=7È»                  ÀÀøÀÀ€AoÊ[?¦ù`T§¶Pv20150902_00564_st  Ksb308@ëöƒÀ—Ð?1»*@€E¹\f=̕–@GM?\)3¾"záE¸f¤C‡•E-ÓAlw¾<à0©                  ÀÀøÀÀ€Alw¾?œ T§¶Pv20150902_00566_st  Ksb308@ëöƒÃ>Ú?'t5@€Eº
==¼ÞD=ZË?×
=3¾˜"uE¹ìD›¢E
Am"*=²Þ                  ÀÀøÀÀ€Am"*?¢[ÀT§¶Pv20150902_00568_st  Ksb308@ëöƒÆ1â?1=c@€E¹ÐÃ=âH?{rˆ?ٙšj¾¯²E¸úÍD›%C
UÃAn•Ä=;Tâ                  ÀÀøÀÀ€An•Ä?§jœ@T§¶Pv20150902_00570_st  Ksb308@ëöƒÈ÷um?5
œ@€E¹Â3=¿°<>GÚõ?·
=f¾¸QìE¸ðRC‡•`C7ÏAoš=xê                  ÀÀøÀÀ€Aoš?¡o@T§¶Pv20150903_00303_st  Ksb308@ëö¡ÎWÑÎ?-¸æ@€E­+\=¥Ñ ?…àü?Ó334¾Ÿ;dE¬²ÍCˆ
'E%ãAn5'=+¾                  ÀÀøÀÀ€An5'?£EwÀT§¶Pv20150903_00305_st  Ksb308@ëö¡ÑaqŠ?9!ž@€E­&á=¡DÔ?''Ð?ü(ö3¾™™šE¬KD›4EüAn¿¨=Mš
                  ÀÀøÀÀ€An¿¨?©³A T§¶Pv20150903_00307_st  Ksb308@ëö¡Ô&¨‹?6ÅB@€E¬`¤=·L`=¥öå? k¾¬‹DE«"D›*ÑC
tþAn\+=
6ß                  ÀÀøÀÀ€An\+?¡FÛàT§¶Pv20150903_00309_st  Ksb308@ëö¡Öö§?#ˆP@€E¬2
=¢ËÏ?‡Î‰?У×d¾µ?}E«Õ®C‡ôC~úAnŠ¬=$¥                  ÀÀøÀÀ€AnŠ¬?¤' T§¶Pv20150903_00447_st  Ksb308@ëö¢ë€vÞ?PüX@€Eª	R=¾u?îÆ?áG®2¾ ÄœE©SC†ôœEKÓAnœ|=DžI                  ÀÀøÀÀ€Anœ|?¨"É T§¶Pv20150903_00449_st  Ksb308@ëö¢îN&Õ?kq"@€Eª;Í=¥ÂT@4U?"333¾œ(öE¨Ê=DšóßEðAlW™=
ê™                  ÀÀøÀÀ€AlW™?¡½S T§¶Pv20150903_00451_st  Ksb308@ëö¢ñà?T‡@€E©dH=°‹d>ç~?£×
k¾Æ§ðE¨cHDšü"CbAnð=†A                  ÀÀøÀÀ€Anð?¢°È T§¶Pv20150903_00453_st  Ksb308@ëö¢óÑ
y?TqH@€E©&)=•,=)$?¸Qìd¾¯²E¨¤C‡mqC§ðAn ¯=jS                  ÀÀøÀÀ€An ¯?£ÍJ`T§¶Pv20150903_00591_st  Ksb308@ëö¤¬w?`9*@€E¥ýÃ=¯"E>äÛ7?\4¾—
=E¤•HC‡YyE-dApqÒ=&z9                  ÀÀøÀÀ€ApqÒ?¤ÏG T§¶Pv20150903_00593_st  Ksb308@ëö¤
† –?wÑ­@€E¥ê=Î`À@˜Þ?Ê=q4¾¨õÃE¤ÀöD›
5EÿdAmõ"=ˆK­                  ÀÀøÀÀ€Amõ"?±	u T§¶Pv20150903_00595_st  Ksb308@ëö¤
šGi?sFf@€E¥ª=Ìð>>J?¢\k¾»çmE£Û
D›ÏCï\An¥ñ=0Ü6                  ÀÀøÀÀ€An¥ñ?¦†ÀT§¶Pv20150903_00597_st  Ksb308@ëö¤–
n?bð@€E¥lá=¢X?0wÎ?·
=f¾ºáHE¤•…C‡¤Cº AnÊ9=14w                  ÀÀøÀÀ€AnÊ9?¦&ŽàT§¶Pv20150904_00227_st  Ksb308@ëöÀÊSuÉ?$K"@€Eº+H=µø>"˜Ì?½p¤3¾£×
EºkqCˆ
áEAoç@=&?                  ÀÀøÀÀ€Aoç@?£"ÇàT§¶Pv20150904_00229_st  Ksb308@ëöÀÍ*?2Ú|@€Eº&3=¾ÈL?€Á?µÂ3¾¥ãTE¹Õ
D›yEõXAmº=‰                  ÀÀøÀÀ€Amº?¢q/àT§¶Pv20150904_00231_st  Ksb308@ëöÀÐxÙ?5Mº@€E¹Ñ=¹öÜ;ùªg?Ôzák¾×PEº[
D›MÃCTþAn~x=I                  ÀÀøÀÀ€An~x?£ É T§¶Pv20150904_00233_st  Ksb308@ëöÀÒᙎ?L–Â@€E¹¦Í=™Œ?Á?Ï\)c¾¬‹DE¹´CˆãCÞwAo]l=5¥                  ÀÀøÀÀ€Ao]l?¦£T T§¶Pv20150904_00371_st  Ksb308@ëöÁЃJÎ?1@€E¯y=ɯÈ>îõ?™™š3¾­VE¯\C‡®wE%×Aoc¯<úâõ                  ÀÀøÀÀ€Aoc¯?Ÿ\^ T§¶Pv20150904_00373_st  Ksb308@ëöÁÓ
ɳ?6¦Ì@€E¯êÍ=ÑÅ=ÿÑ?Տ3¾Ÿ¾wE¯•qD›wEóžAtOŽ=b}—                  ÀÀøÀÀ€AtOŽ?¬O²àT§¶Pv20150904_00375_st  Ksb308@ëöÁÕ¤½?EÑ¢@€E¯ù)=‰R?¹¾'?¹™šj¾½p¤E¯0D›*ÙC
ÝAo§3=K}                  ÀÀøÀÀ€Ao§3?¢©o T§¶Pv20150904_00377_st  Ksb308@ëöÁ؎¬¬?>¬@€E°v
=Ÿ˜ð?‡°Ú?ÈõÃe¾ËC–E°$C‡2òCZ^AoŒ=&äŒ                  ÀÀøÀÀ€AoŒ?¤Ü'€T§¶Pv20150904_00515_st  Ksb308@ëöÂÔx¸N?YªB@€E¬®=¨ùè<ÛÊ*?áG®2¾˜"uE«RC‡´ZE-…Ap&î=hÜ                  ÀÀøÀÀ€Ap&î?­ƒ@T§¶Pv20150904_00517_st  Ksb308@ëöÂ×d\?@rÀ@€E¬×="O$?ž™†?£×
4¾™™šE«=
D›}E
Anå£<ýÓ'                  ÀÀøÀÀ€Anå£?ŸºdàT§¶Pv20150904_00519_st  Ksb308@ëöÂÚ(ªï?=ù@€E«ƒá=‹å"?ìÒ?±ë…k¾²°!EªúD›0RC
…¢Anøž=,                  ÀÀøÀÀ€Anøž?£%€€T§¶Pv20150904_00521_st  Ksb308@ëöÂ݃ú?N_Í@€E«G=š¦?®3Â?ºáHc¾¬‹DE«\C‡C"¼AoZ=2Bq                  ÀÀøÀÀ€AoZ?¦HN T§¶Pv20150905_00138_st  Ksb308@ëöàÍÒ±=? ´@€EŸ•{=çf[?­?œ(ö3¾~ùÛEžn=CˆwEøAn*<ðþŽ                  ÀÀøÀÀ€An*?žÑÀT§¶Pv20150905_00140_st  Ksb308@ëöàÐÜ¢?fì@€EŸìq=½H?º 2@#333¾záHEžgqD›9yEú9AnW³=]—Å                  ÀÀøÀÀ€AnW³?«²ø T§¶Pv20150905_00142_st  Ksb308@ëöàÓ³Ñ~?¯í@€EŸ´š=ùv>á?úáHk¾™‡Ež¯×D›TÍC˜RAnòh=G	                  ÀÀøÀÀ€Anòh?¨á"T§¶Pv20150905_00144_st  Ksb308@ëöàÖÈy+?({@€E 
=Ö	ä?#Ø?ç®e¾•EŸR¤CˆsCBAošc=,Êú                  ÀÀøÀÀ€Aošc?¥™_@T§¶Pv20150905_00282_st  Ksb308@ëöáÔÇ2?
¢Š@€EŸú®=ûtÃ@\>·@;…3¾¥`BEŸpöC‡±ËE An½\=†qV                  ÀÀøÀÀ€An½\?°Î*ÀT§¶Pv20150905_00284_st  Ksb308@ëöáׁ0Â?¶y@€E =®=ÓÓ?"@G®3¾bNEŸÕqD›)hEð¬Aop=a]                  ÀÀøÀÀ€Aop?¬+¢@T§¶Pv20150905_00286_st  Ksb308@ëöáÚo‡Í?øÖ@€E )=ÕNg@R'?¾¸Rk¾¶E¢EŸB)D›FfCúAnî=(ç—                  ÀÀøÀÀ€Anî?¥òàT§¶Pv20150905_00288_st  Ksb308@ëöáÝF\? '@€E 
=Ÿ­D?Ä®?àc¾¶E¢EŸó\C‡­ôC&¨Ao•×=8p>                  ÀÀøÀÀ€Ao•×?§ÀT§¶Pv20150905_00426_st  Ksb308@ëöâÔ6þÅ?8F˜@€E¡è==ž¬,?‰Å?Æff4¾ŽÙE ãCˆ
 E&éAnÂÔ=!"Î                  ÀÀøÀÀ€AnÂÔ?¤$YÀT§¶Pv20150905_00428_st  Ksb308@ëöâÖßz¤?-Ô@€E¢UÍ=›å(?"·@G®3¾·KÇE¢ÃD›ÙEøjAnˬ=H!V                  ÀÀøÀÀ€Anˬ?©*ÀT§¶Pv20150905_00430_st  Ksb308@ëöâÙ¡†ù?CWJ@€E¢%š=|Ëï>'ü?"33k¾¦éyE ¿ÃD›×C¡HAo"=‰Ç                  ÀÀøÀÀ€Ao"?£'8àT§¶Pv20150905_00432_st  Ksb308@ëöâ܍ºh?,¥@€E¢{=œâ>Oò?Ç®e¾£×
E¡G3C‡M²CÇmAoA*=+Np                  ÀÀøÀÀ€AoA*?¥iÎT§¶Pv20150905_00570_st  Ksb308@ëöãÔP¯p?uµˆ@€EŸœ)=tCh?ôŽ?Ã×
3¾½ó¶EžÂCˆE2°Aoû=kÆ                  ÀÀøÀÀ€Aoû?­c˜ÀT§¶Pv20150905_00572_st  Ksb308@ëöãÖååx?‰{¼@€EŸÍ==_Ñø@>¨Î?ÈõÃ4¾µ?}Ežv¸D›4EìAn"=ÇlÕ                  ÀÀøÀÀ€An"?¸íš T§¶Pv20150905_00574_st  Ksb308@ëöãÙyé{?Ž{@€EŸö)=ŽžÐAFÿ?¸Qìk¾¸QìEžD¸D›#
C
¹šAn~Ò=Ã
                  ÀÀøÀÀ€An~Ò?¸`A T§¶Pv20150905_00576_st  Ksb308@ëöãÜމ?á@€EŸÿš>c?}ê‹?ñë…e¾»dZEž§šC‡¾C,‹Ap~÷=º
ö                  ÀÀøÀÀ€Ap~÷?·A¾ÀT§¶Pv20150906_00131_st  Ksb308@ë÷7¢8z?ŸdŽ@€Eš´q=R?ìú?¨õÃ3¾·ÎÙEš'C‡ÃTE–AnS‹>	þ                  ÀÀøÀÀ€AnS‹?Á?ÁT§¶Pv20150906_00133_st  Ksb308@ë÷:â?ž0&@€EšÇÍ=ƒX=Ž¨?¹™š3¾±©üEšÏ
D›×Eå¾Aq¥>»G                  ÀÀøÀÀ€Aq¥?ÀwhàT§¶Pv20150906_00135_st  Ksb308@ë÷=¬ˆà?Œ5¨@€E™Î¸=ñ®þ>Óèš?³33k¾Á‰7E™çìD›&áCHAoD(=²ûv                  ÀÀøÀÀ€AoD(?¶_nÀT§¶Pv20150906_00137_st  Ksb308@ë÷@ÄÜ?D	@€E™—Í=ƒ"œ>¯áB?˜QìZ¾ÑhsE™WHC‡"œCHAoÇu=ï                  ÀÀøÀÀ€AoÇu?±½ð T§¶Pv20150909_00145_st  Ksb308@ë÷`ïrÄn?cÙÍ@€E""¤=ÜåÈ@¤C ?³334¾®—E"wqCˆ<JE'?Anþ=JŒú                  ÀÀøÀÀ€Anþ?©QŸ@T§¶Pv20150909_00147_st  Ksb308@ë÷`ò–öQ?bÄ @€E"H×=¹®ø>â?å¸4¾\)E'€öD›9šEüÅAmí=Fã                  ÀÀøÀÀ€Amí?¨À`T§¶Pv20150909_00149_st  Ksb308@ë÷`õ»»?m&@€E"")=íÓ5?"Ë_?ž¸Rk¾¸ÔþE'…D›RNC/žAoz–=Es³                  ÀÀøÀÀ€Aoz–?¨®v`T§¶Pv20150909_00151_st  Ksb308@ë÷`øÞþÔ?sÃl@€E".Ã=íùí>!39?˜Qìd¾©ûçE'Y
CˆUãCôAo}ê=E‹O                  ÀÀøÀÀ€Ao}ê?¨±iàT§¶Pv20150909_00265_st  Ksb308@ë÷bË­GÌ?lM@€E"¹=•›ˆ?Nì?˜Qì3¾¢MÓE"C\CˆTE5ÏAoð=7-                  ÀÀøÀÀ€Aoð?¦à% T§¶Pv20150909_00267_st  Ksb308@ë÷bÎÐRh?f®;@€E"¢×=…^?œF¨?ÁG®4¾ A‰E"ºD›65E Am|Þ=e‰Ÿ                  ÀÀøÀÀ€Am|Þ?¬±3àT§¶Pv20150909_00269_st  Ksb308@ë÷bÑÚmŸ?^¡Ï@€E"[=}ё>øýò?€f¾®{E'É…D›HbC@BAoxc=ªd                  ÀÀøÀÀ€Aoxc?¡ÕL€T§¶Pv20150909_00271_st  Ksb308@ë÷bÔÄ=?^Aò@€E"ôÍ=qr¸>‰Ù?n{f¾­VE"$áCˆ¨CU?An‡[=ÔÁ                  ÀÀøÀÀ€An‡[? º˜ T§¶Pv20150910_00072_st  Ksb308@ë÷€h'Ý?/l'@€E‰Ö…>2M>œ‡M?·
=4¾˜"uEˆ¤=C‡ª=EÙAmá¾=00                  ÀÀøÀÀ€Amá¾? &T§¶Pv20150910_00074_st  Ksb308@ë÷€=Ä?8S@€EŠH=îÇ×?•¼R?Ç®4¾ž5?E‰"¸D›ÓEàþAp=^·                  ÀÀøÀÀ€Ap?£+ÖàT§¶Pv20150910_00076_st  Ksb308@ë÷€0~M?:(ã@€E‰Ò\=ȝt=Ÿ¬R?¨õÃk¾«…Eˆ™×D›ÏC8ÕAnÒ=0                  ÀÀøÀÀ€AnÒ? & T§¶Pv20150910_00078_st  Ksb308@ë÷€÷Î?Q5@€E‰®¸=ÍMÑ;œË?¾¸Rd¾¬‹DEˆ}×C‡GCNAnaY=A‰ˆ                  ÀÀøÀÀ€AnaY?¨11T§¶Pv20160719_00779_st  Ksb308@ì¦_¦¶>ÿ D@€EH=þw¦AXà@\-¾»dZEŒ¸C‰<¬EžAn~Ã==Ö5                  ÀÀøÀÀ€An~Ã?§ºÆ T§¶Pv20160719_00781_st  Ksb308@ì¦cáO?	ñ@€EŒå\=Ñm@œû§@B\-¾'hsE‹×D›"îEçšAmÉÃ=u­J                  ÀÀøÀÀ€AmÉÃ?®µ©@T§¶Pv20160719_00783_st  Ksb308@ì¦f=¡¡?N@€EŒŠÍ=¿P¨>°‡?ó33l¾§ïžE‹×D››TC
ñìAnŽÖ=X79                  ÀÀøÀÀ€AnŽÖ?«ç T§¶Pv20160719_00785_st  Ksb308@ì¦iÔàB?	÷å@€EŒzÍ=ðˆ×@!?ó33c¾³¶FEŠøC‰€ƒC
µAnÁŽ=?õÛ                  ÀÀøÀÀ€AnÁŽ?§þ»`T§¶Pv20170620_01051_st  Ksb308@ìH©™ÇâW?rÞS@€E–¤
=eåp?H–N?Ç®-¾®—E"øRCˆ#–E9+ArE==³iý                  ÀÀøÀÀ€ArE=?¶m? T§¶Pv20170620_01053_st  Ksb308@ìH©œJc{?`ŒÊ@€E–è…=[dx@€…?ŒÌÍ.¾¤Ý/E"Ÿ®D›-¢E‹Am"u='[9                  ÀÀøÀÀ€Am"u?¤ëg T§¶Pv20170620_01055_st  Ksb308@ìH©žëmw?}ò;@€E–¹=¹Þä?²õ?'ë…k¾Ä"E"¤D›KßC
PåAoØÅ=rúâ                  ÀÀøÀÀ€AoØÅ?®_\@T§¶Pv20170620_01057_st  Ksb308@ìH©¡ÅT?eæ @€E–…š=Æ,ç?qú–?¦ffe¾›¥ãE"ášC‡Í/C'NAo$=W'                  ÀÀøÀÀ€Ao$?ªãR@T§¶Pv20170628_01241_st  Ksb308@ìI©ÿ 1?",@€E¾3=Z€?¨Ía?à,¾¨õÃE€y\Cˆc3EM®Ah<{>w_9                  ÀÀøÀÀ€Ah<{?Îëç T§¶Pv20170628_01243_st  Ksb308@ìI©Þ΂?…ê@€E'H='µ°?.Â?®{-¾Ÿ¾wE€µqD›BEãAmu`=}âk                  ÀÀøÀÀ€Amu`?¯¼M`T§¶Pv20170628_01245_st  Ksb308@ìI©—Û©?¡õ®@€E'O==Ÿµp@eBæ?•Âl¾¥`BE€
D›CCïžAmð>äI                  ÀÀøÀÀ€Amð?Àœ‰ T§¶Pv20170628_01247_st  Ksb308@ìI©^Šz?•Ñd@€E'X¤=M>¶=ç?¥¸f¾®—E€|)C‡Ð¤CÛçAn—Ÿ=ɇ™                  ÀÀøÀÀ€An—Ÿ?¹0ó T§¶Pv20180430_00399_st  Ksb308@ìoì§#?!èŠ@€Eë5=×QÁ>€©Ÿ@®,¾‰7LEëáC‡!ìE1çAmÄ)=U»n                  ÀÀøÀÀ€AmÄ)?ª·mÀT§¶Pv20180430_00401_st  Ksb308@ìo쪺?)g'@€E댸=Æ€>dí@×
,¾–Eë®=D›ÏE¾Ap;Ç=…Ëó                  ÀÀøÀÀ€Ap;Ç?°¹~`T§¶Pv20180430_00403_st  Ksb308@ìoì­]?)¼Ô@€Eë¸=¤c=£Ö?³33k¾£SøE꾸D›
'C
Ï\Anm(=$†&                  ÀÀøÀÀ€Anm(?¤ÄÀT§¶Pv20180430_00405_st  Ksb308@ìoì°KA?%¨}@€Eëq=àF?Ã#ù?¼(ög¾Ÿ;dEê\=C‡ÃC¿}AnП=%ÌÜ                  ÀÀøÀÀ€AnП?¤¹›€T§¶Pv20180525_00597_st  Ksb308@ìsbá@ø?pó9@€E·L3=jy©?Ñ·_?ã×
,¾¤Ý/E¶Cˆ)ÛEFAn§b=|ŸÙ                  ÀÀøÀÀ€An§b?¯"û T§¶Pv20180525_00599_st  Ksb308@ìseÈ̍?c³6@€E·…=p˜>\Gë?®{-¾ ÄœE¶TÍD›J˜EÞBAnêø=nˆ˜                  ÀÀøÀÀ€Anêø?­ÑT§¶Pv20180525_00601_st  Ksb308@ìsiÆÕ?zïœ@€E·/¸=†òô=©?¼(ök¾£×
E¶\D›bCNÙAoTÍ=psS                  ÀÀøÀÀ€AoTÍ?®j`T§¶Pv20180525_00603_st  Ksb308@ìskÄd?gæŽ@€E·á=‹ @™%Ý?ù™še¾'hsE¶*¤Cˆ?ßCŸ¾AoÎJ='¦+                  ÀÀøÀÀ€AoÎJ?²TÅ`T§¶Pv20180525_01170_st  Ksb308@ìs
¡××?OvZ@€EªÎš="vP?¢øµ?Ôzá,¾®—E©z¸C‡ªÁELbAk2=I²                  ÀÀøÀÀ€Ak2?©6B@T§¶Pv20180525_01172_st  Ksb308@ìs
ÃZˆ?_žû@€E«¾={7À?¾~…?¸Qì-¾™‡EªŒD›ðEjAqxt=@B                  ÀÀøÀÀ€Aqxt?¨@ T§¶Pv20180525_01174_st  Ksb308@ìs
ï´Ù?y§ø@€E«˜®=Nm ?ϲB?¦ffl¾ª~úEªCqD›$œCüîAp'k=/Ë                  ÀÀøÀÀ€Ap'k?¯åù`T§¶Pv20180525_01176_st  Ksb308@ìs
!}V?†Xq@€E¬à=R¾Ð?Õ±?ٙšg¾³33E«tC‡;DCêAoÏ=©q?                  ÀÀøÀÀ€AoÏ?µ.'àT§¶Pv20180728_00567_st  Ksb308@ì{"}?P"¾@€E'%==ƒÍ?KÛ@™š,¾‰7LEÓ3CˆE<Al˜Ÿ="Üg                  ÀÀøÀÀ€Al˜Ÿ?²{ŒàT§¶Pv20180728_00569_st  Ksb308@ì{'ï0¥?cÓ@€E'Å{=T§>.âÈ?‹…,¾¯ Eß
D›LBEZAnË=)lš                  ÀÀøÀÀ€AnË?¥-"@T§¶Pv20180728_00571_st  Ksb308@ì{"éÌb?'.Ë@€EŠýR=BP@_Ú?ÁG®l¾Ïß;E†Õ×D›UôC3¶Anô˜="í]                  ÀÀøÀÀ€Anô˜?°« T§¶Pv20180728_00573_st  Ksb308@ì{˜¤ú?‡š@€Eƒ¬==t¿?¸?˅f¾¯ EY…CˆS–C¢Apuÿ=ÓÇ#                  ÀÀøÀÀ€Apuÿ?ºxä`T§¶Pv20180730_00279_st  Ksb308@ì{AÉ*Ý?+@€E›ƒ¤>
Ù¼@ü1³?ìÌÍ.¾ÒòE›y3Cˆ'EËAkŒ§=cÛm                  ÀÀøÀÀ€AkŒ§?¬{m T§¶Pv20180730_00281_st  Ksb308@ì{AÌma?W}@€EœhH=Ï	Ò@iš@£×-¾Ÿ¾wE›ÂD›7ßEãuAnn†=^zû                  ÀÀøÀÀ€Ann†?«Ï_`T§¶Pv20180730_00283_st  Ksb308@ì{Aπ L?¬´@€E›sÍ>	'">ýÃ?ñë…k¾·ÎÙE›,{D›X‹CVAnW'=S™ÿ                  ÀÀøÀÀ€AnW'?ªs?àT§¶Pv20180730_00285_st  Ksb308@ì{Aғ–?Ø7@€Ešà>pÿ?:Áë?ç®e¾'ë…EšCˆ)ÛCÉyAnÈh=n'®                  ÀÀøÀÀ€AnÈh?­ÐUÀT§¶Pv20180812_00205_st  Ksb308@ì|ߗêc?<ƒÅ@€E¥é>ü5>,×@(ö-¾ÌIºE§
C‰þEø˜AjÏ*=Qm                  ÀÀøÀÀ€AjÏ*?ª2
 T§¶Pv20180812_00207_st  Ksb308@ì|ߚ¶r?Nw:@€E§J
>#¦H?ŠAw?à.¾Ÿ¾wE§þ¸D›kžEɦAoC=LW>                  ÀÀøÀÀ€AoC?©ŠçÀT§¶Pv20180812_00209_st  Ksb308@ì|ߝt?Cóö@€E¥¼¤><Š->{±?Ñë…l¾½ó¶E¥"RD›†C	An)'=+1                  ÀÀøÀÀ€An)'?¥bF T§¶Pv20180812_00211_st  Ksb308@ì|ß <02?8ù@€E¦Vö>9€å@A^?ÚáHf¾Òn˜E¦Ì{CˆÆ%C
W
An|=˜æ                  ÀÀøÀÀ€An|?£SÀT§¶Pv20180815_00087_st  Ksb308@ì}?º‡;?#ÌT@€E—î®=æ4Š@¡‰@
=q/¾‹Æ¨E™ÊöCˆ'ÏEîAoVN=f#                   ÀÀøÀÀ€AoVN?¬ÄdT§¶Pv20180815_00089_st  Ksb308@ì}?½qÛ:?"@€E˜==ä	?_}@¸R-¾'hsE˜eÃD›@åEØ1Anjú=VI4                  ÀÀøÀÀ€Anjú?ªÉ&€T§¶Pv20180815_00091_st  Ksb308@ì}?À"åÖ?ªó@€E–†==ÁÚý>/WU@…k¾£SøE˜…ìD›U'CÏAn–ü=Nâ,                  ÀÀøÀÀ€An–ü?©ÜE€T§¶Pv20180815_00093_st  Ksb308@ì}?ÃzHq?#û"@€E•Ì==Þ¸7?¸1?®{M¾¥`BE–¥ÃC‡ì¬CXAo`å=+S                  ÀÀøÀÀ€Ao`å?¥j``T§¶Pv20180826_00255_st  Ksb308@ì~¢ûñ?CFù@€E'…3= —œ?¬´è?½p¤-¾®{ElCˆ !E8Ao+À=sa                  ÀÀøÀÀ€Ao+À?¢®l T§¶Pv20180826_00257_st  Ksb308@ì~¢"õé&?cÌû@€E'ÊÃ=€"ˆ>œ¯?·
=-¾³33E2D›HRE	?Amn†=''B                  ÀÀøÀÀ€Amn†?°RH@T§¶Pv20180826_00259_st  Ksb308@ì~¢& ›V?a¾1@€E'Xì>C'>õPþ?¾¸Rl¾Û"ÑE‹
D›`CtþAn«m=\‹%                  ÀÀøÀÀ€An«m?«'d T§¶Pv20180826_00261_st  Ksb308@ì~¢)+˜	?4v†@€EÎ¤=š2?­]b?¥¸e¾±&éE-qCˆx"C1Ao½ð=s˜                  ÀÀøÀÀ€Ao½ð?£®sT§¶Pv20180828_00279_st  Ksb308@ì~áŒrïâ?2×À@€E'q=²éð@¿O†@G®-¾–‡+E›qCˆ;E3'Am½=Bqq                  ÀÀøÀÀ€Am½?¨N. T§¶Pv20180828_00281_st  Ksb308@ì~á^1º?&}±@€E'4×= 
è;Rª
?ª=q-¾•EòD›AETAn/˜=Ž#                  ÀÀøÀÀ€An/˜?¢1Ä`T§¶Pv20180828_00283_st  Ksb308@ì~á'p?®?!ý@€E'‹R=Õ[²?"¯Y?¦ffk¾­VE­
D›\CRAnËÿ=ž                  ÀÀøÀÀ€AnËÿ? óÃ`T§¶Pv20180828_00285_st  Ksb308@ì~ᕕÙF?*‡@€E'¹ö=ÐÌ=?¥k?èõÃe¾·ÎÙE'	qCˆaCÖÉAn°@=K'p                  ÀÀøÀÀ€An°@?©dîT§¶Pv20180907_00115_st  Ksb308@ì€ öã[Ú?0É@€E¢æ®=ìI4<ÂåE?Ó33-¾²-E¢'®CˆP¤E-DAo+Ù=Þ`                  ÀÀøÀÀ€Ao+Ù?¢›ÌT§¶Pv20180907_00117_st  Ksb308@ì€ ÿ4žB?®@€E¢3>¤ò@'|¦@G®,¾šŸ¾E¡òöD›H{EþAn˜=Q»ß                  ÀÀøÀÀ€An˜?ª7{àT§¶Pv20180907_00119_st  Ksb308@ì€!)9µ?H+@€E¡Âf>oI?—@{?Æffl¾ž¸RE ÀD›mºC
HöAn[é="—¿                  ÀÀøÀÀ€An[é?¤R÷àT§¶Pv20180907_00121_st  Ksb308@ì€!yë©?e1@€E¡Q3>À?Ž	j?·
=e¾µ?}E ½
CˆœCHAn}Í=
4ý                  ÀÀøÀÀ€An}Í?¡FŸ T§¶Pv20180912_00078_st  Ksb308@쀿ÌCe?*»3@€Ev…=Ýï4@¼§@£×,¾±&éE*ÍC‡ü)E
ÛAm¹"=BĪ                  ÀÀøÀÀ€Am¹"?¨X•@T§¶Pv20180912_00080_st  Ksb308@쀿ÏeXt?S¶@€Eœ±®=÷Ëc?\1@7®,¾²-Eœ)D› Eå\AnÓ*={Ú                  ÀÀøÀÀ€AnÓ*?¯{C€T§¶Pv20180912_00082_st  Ksb308@쀿Ò`J?+§ª@€EœCÃ>±È?}>?Ã×
k¾¡ÊÁE›3D›!ìCî˜AmÃø<ü§¬                  ÀÀøÀÀ€AmÃø?Ÿ"õ€T§¶Pv20180912_00084_st  Ksb308@쀿Õurž?!+¯@€Eœö=å!W?XQ&@£×f¾"÷ÏE›‰ÃC‡<C™Ao|=DÜ                  ÀÀøÀÀ€Ao|?¨›ƒà

==> anc/pub_raw/L222_202_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:24
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="702">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:15">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  702 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:24' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ;Ü_Av20100411_00944_st  Ksb308@ëJ)b$?q@€E†k…=ÎÕ§                  ÀÀøÀÀ€Àø;Ü_Av20100411_00946_st  Ksb308@ëJ­Æw?ÑÚ@€E†¤š=Å`Ä                  ÀÀøÀÀ€Àø;Ü_Av20101023_00113_st  Ksb308@ë ¡ç¡9?ˆÐ
@€E·Ì3>ìç                  ÀÀøÀÀ€Àø;Ü_Av20101023_00115_st  Ksb308@ë ¥àŸh?t¦æ@€E¸…=òЕ                  ÀÀøÀÀ€Àø;Ü_Av20101027_00108_st  Ksb308@ë 8¿H?uÙ@€E¨w=Êï                  ÀÀøÀÀ€Àø;Ü_Av20101027_00110_st  Ksb308@ë <Ÿë?'¸y@€E«k=–[x                  ÀÀøÀÀ€Àø;Ü_Av20110804_00635_st  Ksb308@ë<Dõ)-?KsU@€E›uá=î©2                  ÀÀøÀÀ€Àø;Ü_Av20110804_00637_st  Ksb308@ë<DùHd?<]Þ@€EšÔ=™<$                  ÀÀøÀÀ€Àø;Ü_Av20110805_00803_st  Ksb308@ë<gZO?D$¯@€E¥³=¿`                  ÀÀøÀÀ€Àø;Ü_Av20110805_00805_st  Ksb308@ë<g]8/F?Ií|@€E¥{{=ºe                  ÀÀøÀÀ€Àø;Ü_Av20110821_00762_st  Ksb308@ë>cؚ›w?ƒŒ@€Ew†¸=€¦\                  ÀÀøÀÀ€Àø;Ü_Av20110821_00764_st  Ksb308@ë>cÜa4£?zÕ/@€Exá=–²¸                  ÀÀøÀÀ€Àø;Ü_Av20110830_00585_st  Ksb308@ë?"!1a?%Îj@€E°â=¥ˆ˜                  ÀÀøÀÀ€Àø;Ü_Av20110830_00587_st  Ksb308@ë?"$ÊÊ¿?^¯@€E±:×=º7T                  ÀÀøÀÀ€Àø;Ü_Av20110923_00301_st  Ksb308@ëBz…?Mcy@€EªžÍ>Jòw                  ÀÀøÀÀ€Àø;Ü_Av20110923_00303_st  Ksb308@ëB}}Ê?T›Œ@€EªÆ>f2þ                  ÀÀøÀÀ€Àø;Ü_Av20110925_00599_st  Ksb308@ëBÂÃr+?ŒÓ2@€EÁ?…=¥œ¨                  ÀÀøÀÀ€Àø;Ü_Av20110925_00601_st  Ksb308@ëBÂÆÄdô?"Ï@€EÃ=¬~´                  ÀÀøÀÀ€Àø;Ü_Av20110930_00229_st  Ksb308@ëC`õ¹ët?V3@€E©è…>
é                  ÀÀøÀÀ€Àø;Ü_Av20110930_00231_st  Ksb308@ëC`ù4ÿç?T§9@€E©V\>Os                  ÀÀøÀÀ€Àø;Ü_Av20120325_00421_st  Ksb308@ëYŠrëÚÚ?
¥@€E‰q=ß%Ø                  ÀÀøÀÀ€Àø;Ü_Av20120325_00423_st  Ksb308@ëYŠvWÛ3?íS@€E‰@q=¯Ñp                  ÀÀøÀÀ€Àø;Ü_Av20120408_00089_st  Ksb308@ë[H(j?P#ñ@€EÓv==™"à                  ÀÀøÀÀ€Àø;Ü_Av20120408_00091_st  Ksb308@ë[H"Ѷ?S̃@€EÒ¯á=®äl                  ÀÀøÀÀ€Àø;Ü_Av20120426_00235_st  Ksb308@ë]ˆ|ß?ì`–@€E~ø=Ï'                  ÀÀøÀÀ€Àø;Ü_Av20120515_00525_st  Ksb308@ë_ê¦ uÁ?£˜@€Ew­Ã="äX                  ÀÀøÀÀ€Àø;Ü_Av20120515_00527_st  Ksb308@ë_êª?f?ŠˆÍ@€EyVR=rËà                  ÀÀøÀÀ€Àø;Ü_Av20120521_00753_st  Ksb308@ë`©ïÝ ?o<Ÿ@€E‰.
=p                   ÀÀøÀÀ€Àø;Ü_Av20120521_00755_st  Ksb308@ë`©ó½?d
Ç@€E‰GÃ=|—p                  ÀÀøÀÀ€Àø;Ü_Av20120521_00849_st  Ksb308@ë`«š¸~?Gtñ@€E•³R=•f                  ÀÀøÀÀ€Àø;Ü_Av20120521_00851_st  Ksb308@ë`«zÜÀ?B®[@€E•Ô=ˆ"ì                  ÀÀøÀÀ€Àø;Ü_Av20120521_00945_st  Ksb308@ë`«æÌÃ?h¼@€E™Û)=ë|                  ÀÀøÀÀ€Àø;Ü_Av20120521_00947_st  Ksb308@ë`«ê§'?K%k@€E™lH=•+È                  ÀÀøÀÀ€Àø;Ü_Av20120526_00513_st  Ksb308@ëaFò?/ÇX@€E‹¥=ý"Ý                  ÀÀøÀÀ€Àø;Ü_Av20120526_00515_st  Ksb308@ëaFö¼¡?.Nö@€E‹VH=íu                  ÀÀøÀÀ€Àø;Ü_Av20120528_00267_st  Ksb308@ëa†iÔ¯ð?¹,ÿ@€Eµ>'`a                  ÀÀøÀÀ€Àø;Ü_Av20120607_00184_st  Ksb308@ëbÃ=³I™?=JO@€EŽ£ì=±ƒ¬                  ÀÀøÀÀ€Àø;Ü_Av20120607_00186_st  Ksb308@ëbÃA:‡æ?3¨œ@€EŽë==¶                  ÀÀøÀÀ€Àø;Ü_Av20120609_00442_st  Ksb308@ëc—)·?ObY@€E€ …=¶Þp                  ÀÀøÀÀ€Àø;Ü_Av20120609_00444_st  Ksb308@ëcšÞMS?do@€E{>=°\|                  ÀÀøÀÀ€Àø;Ü_Av20120610_00246_st  Ksb308@ëc$'ñ^Ò?#éf@€E`3=ªÛd                  ÀÀøÀÀ€Àø;Ü_Av20120610_00248_st  Ksb308@ëc$–²"!?@Ef@€E‹3>&\                  ÀÀøÀÀ€Àø;Ü_Av20120610_00294_st  Ksb308@ëc$úçW=?BÀT@€EŒYš>-íJ                  ÀÀøÀÀ€Àø;Ü_Av20120610_00296_st  Ksb308@ëc$þ¼£à?8-‹@€E‹ˆ=Âßä                  ÀÀøÀÀ€Àø;Ü_Av20120611_00258_st  Ksb308@ëcB׆d?´'ä@€EŽ`¤>KØ                  ÀÀøÀÀ€Àø;Ü_Av20120611_00260_st  Ksb308@ëcB#]íò?À'û@€EŽ•\>Œ%s                  ÀÀøÀÀ€Àø;Ü_Av20120611_00342_st  Ksb308@ëcCg˜Ðœ?&"*@€E"©Ã=‹Œ8                  ÀÀøÀÀ€Àø;Ü_Av20120611_00344_st  Ksb308@ëcCkõq?!Àe@€E…=é­§                  ÀÀøÀÀ€Àø;Ü_Av20120612_00131_st  Ksb308@ëcb®Ä#0?öŒ³@€E¥Âš=óð÷                  ÀÀøÀÀ€Àø;Ü_Av20120612_00133_st  Ksb308@ëcb²qòŒ?âdª@€E¡C=Ï#Ú                  ÀÀøÀÀ€Àø;Ü_Av20120612_00323_st  Ksb308@ëcdhp×®?‰°µ@€E'ü…=Ìü                  ÀÀøÀÀ€Àø;Ü_Av20120612_00325_st  Ksb308@ëcdmÒ¥?Q@€E''×=že                  ÀÀøÀÀ€Àø;Ü_Av20120614_00169_st  Ksb308@ëc¢žâ£ú?:³è@€Ešn×=¦Öè                  ÀÀøÀÀ€Àø;Ü_Av20120614_00171_st  Ksb308@ëc¢¢Ž	î?LÀ<@€E™sq=ªñ€                  ÀÀøÀÀ€Àø;Ü_Av20120614_00361_st  Ksb308@ëc¤‹Ì—H?I'Ñ@€E{q=å                  ÀÀøÀÀ€Àø;Ü_Av20120614_00363_st  Ksb308@ëc¤N|?I²@€E{BR=ž(                  ÀÀøÀÀ€Àø;Ü_Av20120615_00178_st  Ksb308@ëcÂyu|¯?MÅp@€E¤5>(ï                  ÀÀøÀÀ€Àø;Ü_Av20120615_00180_st  Ksb308@ëcÂ|¿~[??Ք@€E¤q=ù¬¶                  ÀÀøÀÀ€Àø;Ü_Av20120620_00783_st  Ksb308@ëdg€w™À? ³@€E"lö>íò                  ÀÀøÀÀ€Àø;Ü_Av20120620_00785_st  Ksb308@ëdg"ͬ?|]³@€E"K)=}Ñÿ                  ÀÀøÀÀ€Àø;Ü_Av20120621_00360_st  Ksb308@ëdƒ½yGÀ?ZÁš@€Ezgš=·ú                  ÀÀøÀÀ€Àø;Ü_Av20120621_00362_st  Ksb308@ëdƒÁãñ?zúü@€E-\>¾ø                  ÀÀøÀÀ€Àø;Ü_Av20120625_00390_st  Ksb308@ëe‡gG¸??`­@€E²1…>Çö                  ÀÀøÀÀ€Àø;Ü_Av20120625_00392_st  Ksb308@ëeŠ×Î?Cc@€E²Ï¸=Ž´                  ÀÀøÀÀ€Àø;Ü_Av20120625_00510_st  Ksb308@ëe'WJ?v˜;@€Eªýì>†ß                  ÀÀøÀÀ€Àø;Ü_Av20120625_00512_st  Ksb308@ëe•Eœ—?rK~@€E«!¤>{,                  ÀÀøÀÀ€Àø;Ü_Av20120626_00355_st  Ksb308@ëe#¤·?X¯@€E‡z=±                   ÀÀøÀÀ€Àø;Ü_Av20120626_00357_st  Ksb308@ëe#¨`œ?jÕá@€E‡¹3=ùÏ¡                  ÀÀøÀÀ€Àø;Ü_Av20120627_00195_st  Ksb308@ëeCk‹ÿ¨?‹X@€EŸ¶>,ª                  ÀÀøÀÀ€Àø;Ü_Av20120627_00197_st  Ksb308@ëeCoßå?è¥@€E [{='üL                  ÀÀøÀÀ€Àø;Ü_Av20120628_00133_st  Ksb308@ëe`˜½á¢?§'@€E­áf=Î`_                  ÀÀøÀÀ€Àø;Ü_Av20120628_00135_st  Ksb308@ëe`œ|4?¦™ü@€E­€=ʜø                  ÀÀøÀÀ€Àø;Ü_Av20120629_00133_st  Ksb308@ëe'F~¿y?Ô@@€Eª®=èKC                  ÀÀøÀÀ€Àø;Ü_Av20120629_00135_st  Ksb308@ëe'J)>"?|C@€E©ƒš>ôó                  ÀÀøÀÀ€Àø;Ü_Av20120629_00217_st  Ksb308@ëeƒŒÞž?!Rú@€E§÷š=ë`                  ÀÀøÀÀ€Àø;Ü_Av20120629_00219_st  Ksb308@ëeƒŒIû?Iq@€E¨Ÿö>œn                  ÀÀøÀÀ€Àø;Ü_Av20120704_00935_st  Ksb308@ëf'÷´ú?&F,@€E"Ná=x(                  ÀÀøÀÀ€Àø;Ü_Av20120704_00937_st  Ksb308@ëf'ú÷1û?)*³@€E'=§kŒ                  ÀÀøÀÀ€Àø;Ü_Av20120705_00339_st  Ksb308@ëfA!<¦$?•4ô@€E€×=âüH                  ÀÀøÀÀ€Àø;Ü_Av20120705_00341_st  Ksb308@ëfA$h¥0?Še¤@€E€ï¸=ÔFR                  ÀÀøÀÀ€Àø;Ü_Av20120706_00872_st  Ksb308@ëffâ1bù?‡Ž@€EPd>³µ                  ÀÀøÀÀ€Àø;Ü_Av20120706_00874_st  Ksb308@ëffå…ZÈ?•	@€EP==õ.ì                  ÀÀøÀÀ€Àø;Ü_Av20120711_00112_st  Ksb308@ëgÅú?Lñ€@€E…ö=¤É                  ÀÀøÀÀ€Àø;Ü_Av20120711_00114_st  Ksb308@ëgRtí?:m	@€EƒÞ3=Ñڏ                  ÀÀøÀÀ€Àø;Ü_Av20120712_00232_st  Ksb308@ëg%'î?
?}Be@€Eƒf="†0                  ÀÀøÀÀ€Àø;Ü_Av20120712_00234_st  Ksb308@ëg%—c´Z?ˆcž@€Eƒ—3=rÇx                  ÀÀøÀÀ€Àø;Ü_Av20120713_00169_st  Ksb308@ëg@2¤Íª?m@€E˜	¤=×Õª                  ÀÀøÀÀ€Àø;Ü_Av20120713_00171_st  Ksb308@ëg@5¹à·?¡å@€E˜	Ã=¾ä                  ÀÀøÀÀ€Àø;Ü_Av20120713_00265_st  Ksb308@ëgALáZ?)Ü@€E"{=™ù4                  ÀÀøÀÀ€Àø;Ü_Av20120713_00267_st  Ksb308@ëgAb4Ó?5_@€E"À
=·7|                  ÀÀøÀÀ€Àø;Ü_Av20120714_00467_st  Ksb308@ëgb'Ü~?<m!@€E‡Š)=œRð                  ÀÀøÀÀ€Àø;Ü_Av20120714_00469_st  Ksb308@ëgb•MÚ~?FÀó@€EˆR=¡ÏÐ                  ÀÀøÀÀ€Àø;Ü_Av20120715_00352_st  Ksb308@ëg'pÈðI??6¸@€Ega…= R¼                  ÀÀøÀÀ€Àø;Ü_Av20120715_00354_st  Ksb308@ëg'tת?H%@€Eg£×=ßH                  ÀÀøÀÀ€Àø;Ü_Av20120716_00937_st  Ksb308@ëg¥ðY|?h!
@€Ef= 2¼                  ÀÀøÀÀ€Àø;Ü_Av20120716_00939_st  Ksb308@ëg¥ó"L?Wí?@€E±\=zF'                  ÀÀøÀÀ€Àø;Ü_Av20120723_00732_st  Ksb308@ëh…•Þs¾?$á@€E‹¼Í=œ´                  ÀÀøÀÀ€Àø;Ü_Av20120723_00734_st  Ksb308@ëh…™/L?Œ@€EŒÍ=ž˜                  ÀÀøÀÀ€Àø;Ü_Av20120725_00752_st  Ksb308@ëhƯ[ø¤?,ô·@€E‹÷ì=ÁF®                  ÀÀøÀÀ€Àø;Ü_Av20120725_00754_st  Ksb308@ëhƲ"Œ—?+	ø@€EŒE¸=½·P                  ÀÀøÀÀ€Àø;Ü_Av20120726_00700_st  Ksb308@ëh姮u?YŠÐ@€Et\¤=im                  ÀÀøÀÀ€Àø;Ü_Av20120726_00702_st  Ksb308@ëhåªñ
D?uÇ@€Esß×='<˜                  ÀÀøÀÀ€Àø;Ü_Av20120801_01102_st  Ksb308@ëi¨
D×?‰«û@€EWÝH=º0                  ÀÀøÀÀ€Àø;Ü_Av20120801_01104_st  Ksb308@ëi¨ËC?e´@€EW&¸=¾&,                  ÀÀøÀÀ€Àø;Ü_Av20120804_00769_st  Ksb308@ëj,Õ÷?N›×@€E‰€\=]Ï                  ÀÀøÀÀ€Àø;Ü_Av20120804_00771_st  Ksb308@ëjgs?Y›Ò@€E‰\š=•úÐ                  ÀÀøÀÀ€Àø;Ü_Av20120806_00223_st  Ksb308@ëjEbf"?uÛ@€Ev {=a˜                   ÀÀøÀÀ€Àø;Ü_Av20120806_00225_st  Ksb308@ëjEe¨›•?RZ@€Ev@R=oۉ                  ÀÀøÀÀ€Àø;Ü_Av20120820_00073_st  Ksb308@ël"OØ°?hº@€E…žq>xî†                  ÀÀøÀÀ€Àø;Ü_Av20120820_00075_st  Ksb308@ël—XA
?pA¶@€E…aÍ>=ì#                  ÀÀøÀÀ€Àø;Ü_Av20120821_00126_st  Ksb308@ël"|]?#±@€E‰z3>ï¦                  ÀÀøÀÀ€Àø;Ü_Av20120821_00128_st  Ksb308@ël"ª)à?$ôo@€E‰c¸>&‹.                  ÀÀøÀÀ€Àø;Ü_Av20120901_00481_st  Ksb308@ëm'ÐçXê??"Z@€E°G…=¤´À                  ÀÀøÀÀ€Àø;Ü_Av20120901_00483_st  Ksb308@ëm'ÔFÿ??¹D@€EµÿÍ=«Æ8                  ÀÀøÀÀ€Àø;Ü_Av20120902_00213_st  Ksb308@ëm¡zjڔ?@ʪ@€EžŸ\=‡°8                  ÀÀøÀÀ€Àø;Ü_Av20120902_00215_st  Ksb308@ëm¡~|\È?>vU@€EžÀH=ˆ(`                  ÀÀøÀÀ€Àø;Ü_Av20120902_00459_st  Ksb308@ëm£±ÎI$?)0k@€E ?á=ž¥p                  ÀÀøÀÀ€Àø;Ü_Av20120902_00461_st  Ksb308@ëm£µG/??/JÕ@€E »×=»q´                  ÀÀøÀÀ€Àø;Ü_Av20120903_00159_st  Ksb308@ëmÄ ƒãÐ?uF±@€EŸ°
=zø                  ÀÀøÀÀ€Àø;Ü_Av20120903_00161_st  Ksb308@ëmÄ#¨–?^¦q@€E H¸=€…                  ÀÀøÀÀ€Àø;Ü_Av20120904_00030_st  Ksb308@ëmãƒÄp2?J:ˆ@€E½F=¯Uý                  ÀÀøÀÀ€Àø;Ü_Av20120904_00032_st  Ksb308@ëm㆞Ÿé?K*â@€E¼Ò3=¨Øè                  ÀÀøÀÀ€Àø;Ü_Av20120905_00002_st  Ksb308@ëmÿr ?p¦@€E½^R=\zÐ                  ÀÀøÀÀ€Àø;Ü_Av20120905_00004_st  Ksb308@ëmÿ
Þe?qiº@€E»|==‹M4                  ÀÀøÀÀ€Àø;Ü_Av20120906_00134_st  Ksb308@ën")Œ?£5@€E—-á=s«                  ÀÀøÀÀ€Àø;Ü_Av20120906_00136_st  Ksb308@ën"¶t?¥ø@€E—Þ\=\                  ÀÀøÀÀ€Àø;Ü_Av20120907_00120_st  Ksb308@ën@²³¼0?/z>@€E£q=ªŸè                  ÀÀøÀÀ€Àø;Ü_Av20120907_00122_st  Ksb308@ën@¶n&#?4Db@€E£ì=œ                  ÀÀøÀÀ€Àø;Ü_Av20120913_00250_st  Ksb308@ëo3Náå?Q@€E¯¬
=Ÿ<´                  ÀÀøÀÀ€Àø;Ü_Av20120913_00252_st  Ksb308@ëo6åÕ\?þY@€E®ù)=Ä                  ÀÀøÀÀ€Àø;Ü_Av20120914_00208_st  Ksb308@ëo"û¿
Ç?[ù@€E¸š==ŠKÄ                  ÀÀøÀÀ€Àø;Ü_Av20120914_00210_st  Ksb308@ëo"ÿDƒ¾?i…
@€E¸Òö=­ñ"                  ÀÀøÀÀ€Àø;Ü_Av20120915_00145_st  Ksb308@ëo@ýf?g3@€E±==å6                  ÀÀøÀÀ€Àø;Ü_Av20120915_00147_st  Ksb308@ëo@"ïs–?%šs@€E±×=ÁÐ`                  ÀÀøÀÀ€Àø;Ü_Av20120916_00049_st  Ksb308@ëo_luúX?36m@€E°Æ= JÈ                  ÀÀøÀÀ€Àø;Ü_Av20120916_00051_st  Ksb308@ëo_pŒ	Ž?)ÍÜ@€E°R=¯ÍŒ                  ÀÀøÀÀ€Àø;Ü_Av20120916_00241_st  Ksb308@ëoa–\Î?,''@€E¤ÿ®=±Ä                  ÀÀøÀÀ€Àø;Ü_Av20120916_00243_st  Ksb308@ëoaœ†´?:ù°@€E¤Í=ƒ¼                  ÀÀøÀÀ€Àø;Ü_Av20120916_00434_st  Ksb308@ëobŠM¦§?wÜ
@€E´Úq=‡œx                  ÀÀøÀÀ€Àø;Ü_Av20120916_00436_st  Ksb308@ëob£¬˜?lV@€E´}Í=™Â´                  ÀÀøÀÀ€Àø;Ü_Av20120917_00410_st  Ksb308@ëo'tÍ·®?2÷8@€E¤š=Œ›Ð                  ÀÀøÀÀ€Àø;Ü_Av20120917_00412_st  Ksb308@ëo'x±¼?/¿.@€E¤0R=·­ã                  ÀÀøÀÀ€Àø;Ü_Av20120918_00335_st  Ksb308@ëo¢r˜hÂ?SY½@€E¯=™¼                  ÀÀøÀÀ€Àø;Ü_Av20120918_00337_st  Ksb308@ëo¢v+ ˜?içK@€E'Fš=ɘ±                  ÀÀøÀÀ€Àø;Ü_Av20120919_00302_st  Ksb308@ëoÂ÷U+Ö?çÍ@€E—­q=ÛÃç                  ÀÀøÀÀ€Àø;Ü_Av20120919_00304_st  Ksb308@ëoÂú¤¦¾?"çÏ@€E—xö=Ĭ                  ÀÀøÀÀ€Àø;Ü_Av20120925_00213_st  Ksb308@ëp€û(	´?QÖ@€EºR=ìrO                  ÀÀøÀÀ€Àø;Ü_Av20120925_00215_st  Ksb308@ëp€þÝ°ö?›ý@€E¹=¾¹                  ÀÀøÀÀ€Àø;Ü_Av20120926_00021_st  Ksb308@ëpŸ^±F	?Š*"@€E ¹H>°P                   ÀÀøÀÀ€Àø;Ü_Av20120926_00023_st  Ksb308@ëpŸaáÒ?X	@€E ¯¤="{                  ÀÀøÀÀ€Àø;Ü_Av20120927_00117_st  Ksb308@ëpÀ7³Œ?}ˆê@€E•-¤>$Šý                  ÀÀøÀÀ€Àø;Ü_Av20120927_00119_st  Ksb308@ëpÀ:ó@ª?EtÍ@€E'e=i˯                  ÀÀøÀÀ€Àø;Ü_Av20120928_00054_st  Ksb308@ëpߪCË\?WGÁ@€E™8ö=lð                  ÀÀøÀÀ€Àø;Ü_Av20120928_00056_st  Ksb308@ëpß®‰b?WA€@€E˜úì=Ž¨?                  ÀÀøÀÀ€Àø;Ü_Av20120929_00032_st  Ksb308@ëpÿƒÀ´'?;÷@€E¯)ö=â\                  ÀÀøÀÀ€Àø;Ü_Av20120929_00034_st  Ksb308@ëpÿ‡FöŠ?5Á¸@€E¯£=–~T                  ÀÀøÀÀ€Àø;Ü_Av20120929_00224_st  Ksb308@ëq	ן?Ä@€E³"Í>KÄ»                  ÀÀøÀÀ€Àø;Ü_Av20120929_00226_st  Ksb308@ëqóˆÎ?
'q@€E³Äš=ÞZ/                  ÀÀøÀÀ€Àø;Ü_Av20120930_00117_st  Ksb308@ëqõ»˜ó?K@€E F{=¬™Ä                  ÀÀøÀÀ€Àø;Ü_Av20120930_00119_st  Ksb308@ëqùÛ=©?G[@€E s3=+                   ÀÀøÀÀ€Àø;Ü_Av20121007_00079_st  Ksb308@ëqÿÌ'`l?B@€E¢"=ÿס                  ÀÀøÀÀ€Àø;Ü_Av20121007_00081_st  Ksb308@ëqÿÐãŸ?±Ì@€E¡ü=­»¸                  ÀÀøÀÀ€Àø;Ü_Av20121009_00054_st  Ksb308@ër?ªæÙ?7ÿ3@€E"Þ
=÷!O                  ÀÀøÀÀ€Àø;Ü_Av20121009_00056_st  Ksb308@ër?®•T;?:ýo@€E"÷
=Éô˜                  ÀÀøÀÀ€Àø;Ü_Av20121010_00049_st  Ksb308@ër_¹º†y?"!@€E™^×=É@\                  ÀÀøÀÀ€Àø;Ü_Av20121010_00051_st  Ksb308@ër_½k«u?Ñx@€E™,ì=ç.»                  ÀÀøÀÀ€Àø;Ü_Av20121011_00032_st  Ksb308@ër¿s¥??t@€E¬Uì>`                  ÀÀøÀÀ€Àø;Ü_Av20121011_00034_st  Ksb308@ërÃV†Ê?§b@€E­š=®kh                  ÀÀøÀÀ€Àø;Ü_Av20121012_00048_st  Ksb308@ërŸ"HM?alÐ@€E 9)=´:<                  ÀÀøÀÀ€Àø;Ü_Av20121012_00050_st  Ksb308@ërŸ–E ñ?W‰5@€E @=¨ûÜ                  ÀÀøÀÀ€Àø;Ü_Av20121017_00037_st  Ksb308@ës?—v"1?8›@€EÂò==°Q€                  ÀÀøÀÀ€Àø;Ü_Av20121017_00039_st  Ksb308@ës?›¡æ?60˜@€EÂâ== Þ                  ÀÀøÀÀ€Àø;Ü_Av20121022_00070_st  Ksb308@ësßÒH\e?7›)@€E²g{=È´,                  ÀÀøÀÀ€Àø;Ü_Av20121022_00072_st  Ksb308@ësßÕ­×?.Á*@€E³ö>#                  ÀÀøÀÀ€Àø;Ü_Av20121023_00021_st  Ksb308@ët{åÿ?™±@€E¦`=̧m                  ÀÀøÀÀ€Àø;Ü_Av20121023_00023_st  Ksb308@ëtœQZ?/j@€E¨63=Ǜl                  ÀÀøÀÀ€Àø;Ü_Av20121024_00054_st  Ksb308@ëtª'Z‹?E±Ô@€E°%q=¸ÖX                  ÀÀøÀÀ€Àø;Ü_Av20121024_00056_st  Ksb308@ët®<éÀ?6Žu@€E°[=¸ì                  ÀÀøÀÀ€Àø;Ü_Av20130301_00573_st  Ksb308@ë"*ýF?)h‡@€E¾·š=Ñš                  ÀÀøÀÀ€Àø;Ü_Av20130301_00575_st  Ksb308@ë"++ê?%—@€E¾.¸=çú!                  ÀÀøÀÀ€Àø;Ü_Av20130308_00605_st  Ksb308@ë…
ø'·"?-[@€E½†\>ZO                  ÀÀøÀÀ€Àø;Ü_Av20130308_00607_st  Ksb308@ë…
û´·?,°|@€E½ôq=ÿXý                  ÀÀøÀÀ€Àø;Ü_Av20130311_00384_st  Ksb308@ë…kLiµ¦?!,™@€E› ö>E                  ÀÀøÀÀ€Àø;Ü_Av20130311_00386_st  Ksb308@ë…kO	s?#¶¿@€Eœ×>Ù1                  ÀÀøÀÀ€Àø;Ü_Av20130329_00414_st  Ksb308@뇬G¾æ/?&«—@€E4H=ÿ(-                  ÀÀøÀÀ€Àø;Ü_Av20130329_00416_st  Ksb308@뇬M(¢a?-¯u@€E{==åÚI                  ÀÀøÀÀ€Àø;Ü_Av20130625_01116_st  Ksb308@뒪c¾Pˆ?ƺÏ@€EfWš=™,ˆ                  ÀÀøÀÀ€Àø;Ü_Av20130625_01118_st  Ksb308@뒪jfÛ×?‰»ó@€EgÜö=ü*–                  ÀÀøÀÀ€Àø;Ü_Av20130706_00165_st  Ksb308@ë"—d›5?4-^@€E²O3=îeî                  ÀÀøÀÀ€Àø;Ü_Av20130706_00167_st  Ksb308@ë"›%œ?AÆ¥@€E±i¸=£Ì                  ÀÀøÀÀ€Àø;Ü_Av20130712_00261_st  Ksb308@ë"ÁƏV?$;B@€E"`á=´a                  ÀÀøÀÀ€Àø;Ü_Av20130712_00263_st  Ksb308@ë"ÁÊq]?)/@€E"ª=·DŒ                  ÀÀøÀÀ€Àø;Ü_Av20130806_00097_st  Ksb308@ë—à%ên?VÊô@€E·k=›q\                  ÀÀøÀÀ€Àø;Ü_Av20130806_00099_st  Ksb308@ë—à)ÐMá?MÉ®@€E·6
=›4¬                  ÀÀøÀÀ€Àø;Ü_Av20130926_00001_st  Ksb308@ëž@4Eçì?Í@€E™${=ŒØÀ                  ÀÀøÀÀ€Àø;Ü_Av20130926_00003_st  Ksb308@ëž@8
?z²E@€E™®=né                   ÀÀøÀÀ€Àø;Ü_Av20130927_00213_st  Ksb308@ëž`ñ–
C?d§\@€Eœì=wnß                  ÀÀøÀÀ€Àø;Ü_Av20130927_00215_st  Ksb308@ëž`ô»cn?V.B@€E¿…=|nø                  ÀÀøÀÀ€Àø;Ü_Av20130928_00243_st  Ksb308@란ð·â?(ëp@€E¨=êøÒ                  ÀÀøÀÀ€Àø;Ü_Av20130928_00245_st  Ksb308@란ôD«+?%üÛ@€E§Úš=¢zP                  ÀÀøÀÀ€Àø;Ü_Av20140316_00803_st  Ksb308@볫_Ñ'?Õô@€E †3=¶¢                  ÀÀøÀÀ€Àø;Ü_Av20140316_00805_st  Ksb308@볫cñ×s?V\È@€E ¯ì>—‰ì                  ÀÀøÀÀ€Àø;Ü_Av20140317_00549_st  Ksb308@ë³Ë"k¬÷?%ŒÏ@€Ešš=‡                  ÀÀøÀÀ€Àø;Ü_Av20140317_00551_st  Ksb308@ë³Ë—¦û,?%üø@€E›$ì=‡4|                  ÀÀøÀÀ€Àø;Ü_Av20140605_00856_st  Ksb308@ë½Æ+Ùb1?&¯@€EuˆÍ=                  ÀÀøÀÀ€Àø;Ü_Av20140605_00858_st  Ksb308@ë½Æ/"R]? d@€EwE=™+,                  ÀÀøÀÀ€Àø;Ü_Av20140615_00217_st  Ksb308@ë¿	"¡Š?\éc@€E®…=ÄÅì                  ÀÀøÀÀ€Àø;Ü_Av20140615_00219_st  Ksb308@ë¿	‡Þì4?je@€E­ûq=f6                   ÀÀøÀÀ€Àø;Ü_Av20140619_00649_st  Ksb308@뿅-Y??y_ã@€E¢Ñ¸=t+                  ÀÀøÀÀ€Àø;Ü_Av20140619_00651_st  Ksb308@뿅1/]?amŽ@€E¢û=ŠÌˆ                  ÀÀøÀÀ€Àø;Ü_Av20140624_00461_st  Ksb308@ëÀ%¾Ñ·?!§@€El¡…=øÓ                  ÀÀøÀÀ€Àø;Ü_Av20140624_00463_st  Ksb308@ëÀ%úö¬?,AP@€En'=Ð@ö                  ÀÀøÀÀ€Àø;Ü_Av20140705_00620_st  Ksb308@ëÁˆD€.?ÑQ'@€E†T®=Ê%                  ÀÀøÀÀ€Àø;Ü_Av20140705_00622_st  Ksb308@ëÁˆHG?¿Îí@€E‡ÀR=cZÇ                  ÀÀøÀÀ€Àø;Ü_Av20140713_00076_st  Ksb308@ë€.Ö½<?æ™@€EÇïÃ=Æ;ä                  ÀÀøÀÀ€Àø;Ü_Av20140713_00078_st  Ksb308@ë€1Á®Œ?1è@€EÈ=¤iˆ                  ÀÀøÀÀ€Àø;Ü_Av20140714_00703_st  Ksb308@ë§u"ó?J½U@€Eà{=…ˆ                  ÀÀøÀÀ€Àø;Ü_Av20140714_00705_st  Ksb308@ë§x>E
?RÞ·@€Ež¤…=•¤                  ÀÀøÀÀ€Àø;Ü_Av20140809_00145_st  Ksb308@ëÅà˜/·(?IY@€E¡<=×ôð                  ÀÀøÀÀ€Àø;Ü_Av20140809_00147_st  Ksb308@ëÅà»ïºŽ?H‡Å@€E¡"=Ÿ4Ì                  ÀÀøÀÀ€Àø;Ü_Av20140811_00123_st  Ksb308@ëÆ \˜L=?N´—@€E¥Ùf=®4                  ÀÀøÀÀ€Àø;Ü_Av20140811_00125_st  Ksb308@ëÆ `߃?5w)@€E¥è3=§f                  ÀÀøÀÀ€Àø;Ü_Av20140811_00501_st  Ksb308@ëÆ#Þ<ìo?rì6@€EœUÃ=·                  ÀÀøÀÀ€Àø;Ü_Av20140811_00503_st  Ksb308@ëÆ#ásW»?†e@@€Eœ"3='ú¨                  ÀÀøÀÀ€Àø;Ü_Av20140812_00479_st  Ksb308@ëÆC2@Úf?"ÜÍ@€E‹!H>$±                  ÀÀøÀÀ€Àø;Ü_Av20140812_00481_st  Ksb308@ëÆC5kAm?åt@€E‹+==¸ê­                  ÀÀøÀÀ€Àø;Ü_Av20140812_00623_st  Ksb308@ëÆDdØ6¸?}#@€Ev¸=Ō°                  ÀÀøÀÀ€Àø;Ü_Av20140812_00625_st  Ksb308@ëÆDgéô%?^}@€EX¤=¿ˆ°                  ÀÀøÀÀ€Àø;Ü_Av20140813_00088_st  Ksb308@ëÆ`ìA1?ëE@€E¨e\=­ÛX                  ÀÀøÀÀ€Àø;Ü_Av20140813_00090_st  Ksb308@ëÆ`Å3ü?i¿@€E©Òš=­Wð                  ÀÀøÀÀ€Àø;Ü_Av20140813_00376_st  Ksb308@ëÆb"ˆ®? ûŸ@€EžÁ=±Ó7                  ÀÀøÀÀ€Àø;Ü_Av20140813_00378_st  Ksb308@ëÆb–Ë8x?(ù@€Ežf=«ò                  ÀÀøÀÀ€Àø;Ü_Av20140813_00520_st  Ksb308@ëÆcÆåØ?SÖ@€EœvÃ= ÓÐ                  ÀÀøÀÀ€Àø;Ü_Av20140813_00522_st  Ksb308@ëÆcÊ9¤ç??ð@€E›¢3=°'                   ÀÀøÀÀ€Àø;Ü_Av20140813_00664_st  Ksb308@ëÆe͘O?Lç@€EŸ¬3=šVl                  ÀÀøÀÀ€Àø;Ü_Av20140813_00666_st  Ksb308@ëÆe—þ?wœ¼@€E j=Xá                  ÀÀøÀÀ€Àø;Ü_Av20140814_00001_st  Ksb308@ëƄ¨Ü!ÿ?c×¢@€E"{=ƒæ                  ÀÀøÀÀ€Àø;Ü_Av20140814_00003_st  Ksb308@ëƄ¬Fj?E$X@€E•	f=U                   ÀÀøÀÀ€Àø;Ü_Av20140815_00270_st  Ksb308@ëÆ¢"Þa?:"ó@€EŽh)=—$                  ÀÀøÀÀ€Àø;Ü_Av20140815_00272_st  Ksb308@ëÆ¢ˆz#?5‰ý@€EŽaf='¤ø                  ÀÀøÀÀ€Àø;Ü_Av20140815_00486_st  Ksb308@ëƤV"Ñ?(¯¡@€E]q=Ÿ,Ä                  ÀÀøÀÀ€Àø;Ü_Av20140815_00488_st  Ksb308@ëƤZ†­?<Á-@€E'Ã>Ku                  ÀÀøÀÀ€Àø;Ü_Av20140816_00387_st  Ksb308@ëÆÂf`¼Ù?6D"@€E©'{=•,                  ÀÀøÀÀ€Àø;Ü_Av20140816_00389_st  Ksb308@ëÆÂiªþò?2™œ@€Eª
3='¡<                  ÀÀøÀÀ€Àø;Ü_Av20140816_00531_st  Ksb308@ëÆÃ¥³"k?/Fc@€E¤ š=ÇqT                  ÀÀøÀÀ€Àø;Ü_Av20140816_00533_st  Ksb308@ëÆé)õG?9Ûv@€E¤Q=ll                  ÀÀøÀÀ€Àø;Ü_Av20140817_00341_st  Ksb308@ëÆâJ&Ô?>׋@€E«ì=¿™'                  ÀÀøÀÀ€Àø;Ü_Av20140817_00343_st  Ksb308@ëÆâMýÿ ?/ý`@€E«lq=¤Á                   ÀÀøÀÀ€Àø;Ü_Av20140817_00485_st  Ksb308@ëÆã")RŠ?@–@€E£š®=Ùø                  ÀÀøÀÀ€Àø;Ü_Av20140817_00487_st  Ksb308@ëÆã–Y"o?Dä®@€E£Ó®=µ'¼                  ÀÀøÀÀ€Àø;Ü_Av20140817_00629_st  Ksb308@ëÆäÉÇû??ÖB@€E©¹)=¥ì                  ÀÀøÀÀ€Àø;Ü_Av20140817_00631_st  Ksb308@ëÆäÌQLy?2x¸@€Eªtq=݉‹                  ÀÀøÀÀ€Àø;Ü_Av20140818_00433_st  Ksb308@ëÇlÝ?|Y@€E«<š=µ?d                  ÀÀøÀÀ€Àø;Ü_Av20140818_00435_st  Ksb308@ëÇRL(?³@€Eªýì=¹ö                  ÀÀøÀÀ€Àø;Ü_Av20140818_00577_st  Ksb308@ëÇETB¢?0ÿ@€E¯==µŸ                  ÀÀøÀÀ€Àø;Ü_Av20140818_00579_st  Ksb308@ëÇHß!¹?@ÇÁ@€E¯Ì\=ºiÄ                  ÀÀøÀÀ€Àø;Ü_Av20140819_00049_st  Ksb308@ëÇ$òl™†?y|m@€Ešhö=ŒËü                  ÀÀøÀÀ€Àø;Ü_Av20140819_00051_st  Ksb308@ëÇ$öyÙá?Zg@€Eš¾H=®ð¸                  ÀÀøÀÀ€Àø;Ü_Av20140820_00256_st  Ksb308@ëÇBö}J?Þ°@€E[)=õ7~                  ÀÀøÀÀ€Àø;Ü_Av20140820_00258_st  Ksb308@ëÇBë.ã? !]@€Ef¤=ó›L                  ÀÀøÀÀ€Àø;Ü_Av20140820_00448_st  Ksb308@ëÇCØk?!Ì@€E£x==œ<                  ÀÀøÀÀ€Àø;Ü_Av20140820_00450_st  Ksb308@ëÇCÜ-ãh?!Ë3@€E£Â
=¯Dä                  ÀÀøÀÀ€Àø;Ü_Av20140821_00049_st  Ksb308@ëÇ_S>Ü4?B…@€EÈ+¸=½)ˆ                  ÀÀøÀÀ€Àø;Ü_Av20140821_00051_st  Ksb308@ëÇ_VJ¬?93Í@€EÈ®=Ü¡                  ÀÀøÀÀ€Àø;Ü_Av20140821_00277_st  Ksb308@ëÇa¶—÷X?\he@€Eª°š=‰N                  ÀÀøÀÀ€Àø;Ü_Av20140821_00279_st  Ksb308@ëÇaºmí?8r@€Eª×=¶IÜ                  ÀÀøÀÀ€Àø;Ü_Av20140821_00421_st  Ksb308@ëÇcôüÂ?'Ð*@€E cá=ÌD                  ÀÀøÀÀ€Àø;Ü_Av20140821_00423_st  Ksb308@ëÇc̈́-?L8K@€E S=Œc                  ÀÀøÀÀ€Àø;Ü_Av20140821_00565_st  Ksb308@ëÇdH7|C?"MÖ@€Ežq=—Ý                  ÀÀøÀÀ€Àø;Ü_Av20140821_00567_st  Ksb308@ëÇdL8Ò?;{ä@€EŸ
R=ª³œ                  ÀÀøÀÀ€Àø;Ü_Av20140823_00300_st  Ksb308@ëÇ¡Ø¿H?L"@€E‹Ñ>ŸÎþ                  ÀÀøÀÀ€Àø;Ü_Av20140823_00302_st  Ksb308@ëÇ¡Ü2&?(ÈÞ@€EŒ…=Œ)4                  ÀÀøÀÀ€Àø;Ü_Av20140823_00444_st  Ksb308@ëÇ£Ê?:@€EŠ,3>G‹œ                  ÀÀøÀÀ€Àø;Ü_Av20140823_00446_st  Ksb308@ëÇ£rÝm?)œŒ@€EŠ#=¤`                  ÀÀøÀÀ€Àø;Ü_Av20140824_00241_st  Ksb308@ëÇÂ87?2Ð@€EŠõ="T                  ÀÀøÀÀ€Àø;Ü_Av20140824_00243_st  Ksb308@ëÇÂ;OfÆ?/©n@€E‹¦¸=Œê<                  ÀÀøÀÀ€Àø;Ü_Av20140824_00385_st  Ksb308@ëÇÃf{"?>(÷@€E"y3=ÈV                  ÀÀøÀÀ€Àø;Ü_Av20140824_00387_st  Ksb308@ëÇÃjŽïr?HìÓ@€E•¸=›oì                  ÀÀøÀÀ€Àø;Ü_Av20140826_00169_st  Ksb308@ëȳ…¹?ÏS@€E8>†?,                  ÀÀøÀÀ€Àø;Ü_Av20140826_00171_st  Ksb308@ëÈ·)Ø?€•>@€E¾ì="Tð                  ÀÀøÀÀ€Àø;Ü_Av20140826_00313_st  Ksb308@ëÈïÂÁ?Dî@€E‰ì="÷Ä                  ÀÀøÀÀ€Àø;Ü_Av20140826_00315_st  Ksb308@ëÈòhx?Sã
@€EˆÁ=š œ                  ÀÀøÀÀ€Àø;Ü_Av20140826_00457_st  Ksb308@ëÈ2ñN·?AŠ¬@€E©=žÄp                  ÀÀøÀÀ€Àø;Ü_Av20140826_00459_st  Ksb308@ëÈ6m/-?6[@€Eô®=œ–                  ÀÀøÀÀ€Àø;Ü_Av20140827_00202_st  Ksb308@ëÈ"/Ç"¿?8@€EˆÆ)=C                  ÀÀøÀÀ€Àø;Ü_Av20140827_00204_st  Ksb308@ëÈ"3kè1?:¦@€EˆÀ…=}g0                  ÀÀøÀÀ€Àø;Ü_Av20140827_00346_st  Ksb308@ëÈ#_M?=_@€E¾×=«Uð                  ÀÀøÀÀ€Àø;Ü_Av20140827_00348_st  Ksb308@ëÈ#be5?Aï<@€Ea®=¬Î$                  ÀÀøÀÀ€Àø;Ü_Av20140828_00202_st  Ksb308@ëÈAL©0»?':@€Eš\ö>'e                  ÀÀøÀÀ€Àø;Ü_Av20140828_00204_st  Ksb308@ëÈAPkÐ?ÃÞ@€EšŒö=®À                  ÀÀøÀÀ€Àø;Ü_Av20140828_00346_st  Ksb308@ëÈB"6;?X$†@€EŽc
=gµè                  ÀÀøÀÀ€Àø;Ü_Av20140828_00348_st  Ksb308@ëÈB‡–Q¼?Y#ö@€EŽ¦="'t                  ÀÀøÀÀ€Àø;Ü_Av20140828_00490_st  Ksb308@ëÈCÁ0Çs?h5 @€E‡9{=¨Y$                  ÀÀøÀÀ€Àø;Ü_Av20140828_00492_st  Ksb308@ëÈCĤYç?I‰Ã@€E†Ò\=|2§                  ÀÀøÀÀ€Àø;Ü_Av20140829_00169_st  Ksb308@ëÈa"5Ù?1Ó)@€EŒš='pô                  ÀÀøÀÀ€Àø;Ü_Av20140829_00171_st  Ksb308@ëÈa—¨xZ?5ݒ@€EŒf=ÕE                  ÀÀøÀÀ€Àø;Ü_Av20140829_00313_st  Ksb308@ëÈb×®<¿?]d@€Eqö=é–t                  ÀÀøÀÀ€Àø;Ü_Av20140829_00315_st  Ksb308@ëÈbÛ
‡î?.³@€Eq8=Ú[                  ÀÀøÀÀ€Àø;Ü_Av20140829_00457_st  Ksb308@ëÈd¯…?= @€Epºö=Ÿßœ                  ÀÀøÀÀ€Àø;Ü_Av20140829_00459_st  Ksb308@ëÈdëø?H@€Epg…=Á                  ÀÀøÀÀ€Àø;Ü_Av20140830_00258_st  Ksb308@ëȁ˒7?z'@€Eƒà=Ê»È                  ÀÀøÀÀ€Àø;Ü_Av20140830_00260_st  Ksb308@ëȁÎÊþÁ?
ʞ@€Eƒé=ÍÁ                  ÀÀøÀÀ€Àø;Ü_Av20140830_00342_st  Ksb308@ëȂ»ýG?&R@€Eƒ{Í=Ç
D                  ÀÀøÀÀ€Àø;Ü_Av20140830_00344_st  Ksb308@ëȂ'ûíø?# |@€EƒÕö=±ÿ¤                  ÀÀøÀÀ€Àø;Ü_Av20140830_00488_st  Ksb308@ëȃê‹Ú>?+ü8@€E"Lá=',                  ÀÀøÀÀ€Àø;Ü_Av20140830_00490_st  Ksb308@ëȃîawi?V™@€E…I®=¢øH                  ÀÀøÀÀ€Àø;Ü_Av20140831_00220_st  Ksb308@ëÈ¢
@•ò?u–@€E›•Í=ÙÚ8                  ÀÀøÀÀ€Àø;Ü_Av20140831_00222_st  Ksb308@ëÈ¢%Ø,?"=@€E›e\=¸ä€                  ÀÀøÀÀ€Àø;Ü_Av20140906_00166_st  Ksb308@ëÉcø›Q?/ºð@€E˜Rš=²h@                  ÀÀøÀÀ€Àø;Ü_Av20140906_00168_st  Ksb308@ëÉcûìD·?-ÿ@€E˜fÍ=â'â                  ÀÀøÀÀ€Àø;Ü_Av20140909_00055_st  Ksb308@ëÉÀo
z?S‰½@€E²õá=§:°                  ÀÀøÀÀ€Àø;Ü_Av20140909_00057_st  Ksb308@ëÉÀÂ&+?‰\t@€E³æ¤>
Žª                  ÀÀøÀÀ€Àø;Ü_Av20140909_00199_st  Ksb308@ëÉÁf•Àò?7…;@€E¦j×=˜û                   ÀÀøÀÀ€Àø;Ü_Av20140909_00201_st  Ksb308@ëÉÁj%Î?Fº@€E¦v×=|!p                  ÀÀøÀÀ€Àø;Ü_Av20140909_00343_st  Ksb308@ëÉœìŸ?{"@€E¤…>2Ô                  ÀÀøÀÀ€Àø;Ü_Av20140909_00345_st  Ksb308@ëÉŸc»?oñý@€Eß\=Ø»
                  ÀÀøÀÀ€Àø;Ü_Av20140910_00032_st  Ksb308@ëÉßÌì—Ã?&º}@€E–ÿ>m³                  ÀÀøÀÀ€Àø;Ü_Av20140910_00034_st  Ksb308@ëÉßÑĹ?‰n@€E–"ö=ò!                  ÀÀøÀÀ€Àø;Ü_Av20140910_00176_st  Ksb308@ëÉá
©5ï?X@€E'4¤=ÊÌ                  ÀÀøÀÀ€Àø;Ü_Av20140910_00178_st  Ksb308@ëÉáÆ+ž?«!@€E'¸=Êwv                  ÀÀøÀÀ€Àø;Ü_Av20140910_00320_st  Ksb308@ëÉâ_Ú±?Ÿµ@€E˜Í=Í]                  ÀÀøÀÀ€Àø;Ü_Av20140910_00322_st  Ksb308@ëÉâc?ÕÙ?¤Ê@€E—…=¢ãà                  ÀÀøÀÀ€Àø;Ü_Av20140911_00045_st  Ksb308@ëÉÿ–…ÃN?Äw@€E®ÍÍ=æQà                  ÀÀøÀÀ€Àø;Ü_Av20140911_00047_st  Ksb308@ëÉÿšúlÃ?:=@€E¬éf=Ñj¦                  ÀÀøÀÀ€Àø;Ü_Av20140911_00189_st  Ksb308@ëÊ}(u?&ƒÅ@€E')=˜É$                  ÀÀøÀÀ€Àø;Ü_Av20140911_00191_st  Ksb308@ëÊ¥³?DUÃ@€EÌ=¦öÈ                  ÀÀøÀÀ€Àø;Ü_Av20140911_00201_st  Ksb308@ëÊ7'3¡?%óQ@€E'='                   ÀÀøÀÀ€Àø;Ü_Av20140911_00203_st  Ksb308@ëÊ:Ý@ã?7Ki@€E'uš=lü                  ÀÀøÀÀ€Àø;Ü_Av20140911_00345_st  Ksb308@ëÊ¡n?#?2—z@€E'›á=Æ8                  ÀÀøÀÀ€Àø;Ü_Av20140911_00347_st  Ksb308@ëʤí4Ì?$h@€E'¢ö=«c                  ÀÀøÀÀ€Àø;Ü_Av20140913_00016_st  Ksb308@ëÊA²-¿?ù+ó@€E‰kš=ˆš                   ÀÀøÀÀ€Àø;Ü_Av20140914_00037_st  Ksb308@ëÊ_zÇ+£?g@€E§Ô=›|                  ÀÀøÀÀ€Àø;Ü_Av20140914_00039_st  Ksb308@ëÊ_0C?s©ó@€E¨U=Š\                  ÀÀøÀÀ€Àø;Ü_Av20140914_00181_st  Ksb308@ëÊaЎ£?ªP@€E9=>C=H                  ÀÀøÀÀ€Àø;Ü_Av20140914_00183_st  Ksb308@ëÊa-E3?@€E@¤=†'Ð                  ÀÀøÀÀ€Àø;Ü_Av20140915_00050_st  Ksb308@ëÊtö\=?ø€@€E³@{=âá³                  ÀÀøÀÀ€Àø;Ü_Av20140915_00052_st  Ksb308@ëÊytŠ?j×@€E³ÂR=¶?p                  ÀÀøÀÀ€Àø;Ü_Av20140915_00194_st  Ksb308@ëʀ¸áӚ?]Ke@€E¶¾==…VÈ                  ÀÀøÀÀ€Àø;Ü_Av20140915_00196_st  Ksb308@ëʀ¼¿Îâ?\W@€Eµô)=                  ÀÀøÀÀ€Àø;Ü_Av20140915_00338_st  Ksb308@ëʁì喝?4"b@€E±rá=C                  ÀÀøÀÀ€Àø;Ü_Av20140915_00340_st  Ksb308@ëʁðòPÀ?X,9@€E±ÿ\=ŒÈð                  ÀÀøÀÀ€Àø;Ü_Av20140918_00056_st  Ksb308@ëÊâMœuÂ?.ºç@€E}yš=˕§                  ÀÀøÀÀ€Àø;Ü_Av20140918_00058_st  Ksb308@ëÊâR>5ñ?P2ù@€E}|=¶                  ÀÀøÀÀ€Àø;Ü_Av20140919_00032_st  Ksb308@ëË¥{?•Î¯@€E"Šq=†L                  ÀÀøÀÀ€Àø;Ü_Av20140919_00034_st  Ksb308@ë˪<nñ?v‡#@€E"
á=nGð                  ÀÀøÀÀ€Àø;Ü_Av20140919_00176_st  Ksb308@ëËiæBë?~Œ @€E'è=~;                  ÀÀøÀÀ€Àø;Ü_Av20140919_00178_st  Ksb308@ëËn²ëz?ps6@€E'g3=¯ü                  ÀÀøÀÀ€Àø;Ü_Av20140920_00049_st  Ksb308@ëËý]ŽQ?%S`@€E°•¸>eÄ                  ÀÀøÀÀ€Àø;Ü_Av20140920_00051_st  Ksb308@ëË ',j?<@€E°K=´ßt                  ÀÀøÀÀ€Àø;Ü_Av20140920_00194_st  Ksb308@ëË!úÖzË?.@€E¤{q>
ÿ»                  ÀÀøÀÀ€Àø;Ü_Av20140920_00195_st  Ksb308@ëË!ý&Áá?{@€E¤p=½Ì                  ÀÀøÀÀ€Àø;Ü_Av20140921_00032_st  Ksb308@ëË?ã¦îl?Àµ@€EÉÍ>	£†                  ÀÀøÀÀ€Àø;Ü_Av20140921_00035_st  Ksb308@ëË?êìž>ÃÙ¹@€EʘR=õÂ	                  ÀÀøÀÀ€Àø;Ü_Av20140921_00176_st  Ksb308@ëËAòI«?#¼X@€Eº	®=ôʙ                  ÀÀøÀÀ€Àø;Ü_Av20140921_00178_st  Ksb308@ëËAöéá†?0ù@€E¹¹…=¶80                  ÀÀøÀÀ€Àø;Ü_Av20140922_00049_st  Ksb308@ëË_Ñʕ?*X@€E¥}ö='g¤                  ÀÀøÀÀ€Àø;Ü_Av20140922_00051_st  Ksb308@ëË_Õ¶öw?,W@€E¥6=ÒtA                  ÀÀøÀÀ€Àø;Ü_Av20140922_00193_st  Ksb308@ëËa³̋?5[@€E–-¸=Â	Ó                  ÀÀøÀÀ€Àø;Ü_Av20140922_00195_st  Ksb308@ëËa·Ã›v?A07@€E–'…=Ç.ø                  ÀÀøÀÀ€Àø;Ü_Av20140923_00020_st  Ksb308@ëˁÓpö?ŠäŠ@€E==¸{¿                  ÀÀøÀÀ€Àø;Ü_Av20140923_00022_st  Ksb308@ëˁã-?)Ÿ@€Eü\=Œ-<                  ÀÀøÀÀ€Àø;Ü_Av20140924_00046_st  Ksb308@ë˟»»bA?ÑÌ@€E–"ö=ߕÜ                  ÀÀøÀÀ€Àø;Ü_Av20140924_00048_st  Ksb308@ë˟À¸íG?Ç]@€E—k=Åë¸                  ÀÀøÀÀ€Àø;Ü_Av20140924_00197_st  Ksb308@ëË¡ÈtRã?0	]@€E"3®=›<                  ÀÀøÀÀ€Àø;Ü_Av20140924_00199_st  Ksb308@ëË¡ÍEóÕ?–Ú@€E"üR=·á}                  ÀÀøÀÀ€Àø;Ü_Av20140925_00001_st  Ksb308@ëË¿˜ìen?
MZ@€EŽ
=Ýf
                  ÀÀøÀÀ€Àø;Ü_Av20140925_00003_st  Ksb308@ëË¿žÃO>ñøB@€EŽÆH=·Š€                  ÀÀøÀÀ€Àø;Ü_Av20140925_00150_st  Ksb308@ëËÁbv?(XC@€EM=ždp                  ÀÀøÀÀ€Àø;Ü_Av20140926_00008_st  Ksb308@ëËßÜ%zŽ?'½1@€E¯À
>(²d                  ÀÀøÀÀ€Àø;Ü_Av20140926_00009_st  Ksb308@ëËßޞ0'?;ë›@€E°>
RÙ                  ÀÀøÀÀ€Àø;Ü_Av20140926_00151_st  Ksb308@ëËá€Ug?%]–@€E¬H=®—Ü                  ÀÀøÀÀ€Àø;Ü_Av20140926_00153_st  Ksb308@ëËá"òB¨?*ï"@€E­)H=—‹$                  ÀÀøÀÀ€Àø;Ü_Av20140927_00032_st  Ksb308@ëÌ,Ü8? ç@€E—dì=Ê%È                  ÀÀøÀÀ€Àø;Ü_Av20140927_00035_st  Ksb308@ëÌ42Ý?©3@€E—ï=¹Ö(                  ÀÀøÀÀ€Àø;Ü_Av20140927_00177_st  Ksb308@ëÌÖrgü?š¢@€E™Pq=½õ$                  ÀÀøÀÀ€Àø;Ü_Av20140927_00178_st  Ksb308@ëÌØÂäÂ?Em@€E™Œ¤=¹½Ì                  ÀÀøÀÀ€Àø;Ü_Av20140928_00026_st  Ksb308@ëÌ!Ò\ƒº?1E¤@€Eµ=='¢¸                  ÀÀøÀÀ€Àø;Ü_Av20140928_00028_st  Ksb308@ëÌ!×5¶?8×@€Eµ@H=šø                  ÀÀøÀÀ€Àø;Ü_Av20140929_00120_st  Ksb308@ëÌ@ÖJO? ô­@€E¨'f=­Ì                  ÀÀøÀÀ€Àø;Ü_Av20140929_00122_st  Ksb308@ëÌ@Û
Ó? Ž@€E©)¸=À@°                  ÀÀøÀÀ€Àø;Ü_Av20141005_00191_st  Ksb308@ëÌÿ´f©Ø?|¹@€E¸h¸=ý                  ÀÀøÀÀ€Àø;Ü_Av20141005_00193_st  Ksb308@ëÌÿ·Š*'?Z0@€E¸ô…=Ëç                  ÀÀøÀÀ€Àø;Ü_Av20141005_00335_st  Ksb308@ëÍäÎ{¤?#Bt@€EÅ{=ÅÕÀ                  ÀÀøÀÀ€Àø;Ü_Av20141005_00337_st  Ksb308@ëÍèìN?,Ą@€EŚ…>¹/                  ÀÀøÀÀ€Àø;Ü_Av20141006_00049_st  Ksb308@ëͳ3ôy?'MÆ@€E´4…=žÿ¼                  ÀÀøÀÀ€Àø;Ü_Av20141006_00051_st  Ksb308@ëͶGo€?$:†@€E´H¸=´èœ                  ÀÀøÀÀ€Àø;Ü_Av20141006_00193_st  Ksb308@ëÍ í÷"±?,¼K@€EÌÃ=¥îd                  ÀÀøÀÀ€Àø;Ü_Av20141006_00195_st  Ksb308@ëÍ ñ	þ?+˜'@€EÄáÃ=À4                  ÀÀøÀÀ€Àø;Ü_Av20141007_00045_st  Ksb308@ëÍ?'UøÛ?9¾@€E½êÍ=Ìw                  ÀÀøÀÀ€Àø;Ü_Av20141007_00047_st  Ksb308@ëÍ?"¦?<Œ@€E¾&¤=â?Ó                  ÀÀøÀÀ€Àø;Ü_Av20141007_00189_st  Ksb308@ëÍ@ª;?%P9@€E¿ºq=Ô0O                  ÀÀøÀÀ€Àø;Ü_Av20141007_00191_st  Ksb308@ëÍ@­|¥m?A[@€EÀF>ùY                  ÀÀøÀÀ€Àø;Ü_Av20141008_00049_st  Ksb308@ëÍ_¶Þ?3g4@€E¶á3>Lã                  ÀÀøÀÀ€Àø;Ü_Av20141008_00051_st  Ksb308@ëÍ_¹DŸ—?h×@€E¶â=™e¤                  ÀÀøÀÀ€Àø;Ü_Av20141008_00193_st  Ksb308@ëÍ`ع3?5-®@€E·~==Çô$                  ÀÀøÀÀ€Àø;Ü_Av20141008_00195_st  Ksb308@ëÍ`ܤÛ?V±_@€E·¸=®'                  ÀÀøÀÀ€Àø;Ü_Av20141009_00032_st  Ksb308@ë͐2,£?x¾@€E°•R='mh                  ÀÀøÀÀ€Àø;Ü_Av20141009_00034_st  Ksb308@ëÍ"ü· ?eB‹@€E±!
='…h                  ÀÀøÀÀ€Àø;Ü_Av20141009_00176_st  Ksb308@ë̀°"Œí?_ð@€E¸b…=¸é\                  ÀÀøÀÀ€Àø;Ü_Av20141009_00178_st  Ksb308@ë̀³ÜæË?D7Ö@€E¸{=¿û¤                  ÀÀøÀÀ€Àø;Ü_Av20141010_00048_st  Ksb308@ë͟r
ä?RŽ@€EÅ&\=¨´                  ÀÀøÀÀ€Àø;Ü_Av20141010_00050_st  Ksb308@ë͟"CÎ?^Tù@€EŸÍ=—¾                  ÀÀøÀÀ€Àø;Ü_Av20141010_00132_st  Ksb308@ëÍ 3Nv†?U'ë@€EˇR=ÀD                  ÀÀøÀÀ€Àø;Ü_Av20141010_00134_st  Ksb308@ëÍ 6óG?J´@€E̓á=›A4                  ÀÀøÀÀ€Àø;Ü_Av20141011_00049_st  Ksb308@ëÍ¿'åU/?Q_ú@€EÐ
> J                  ÀÀøÀÀ€Àø;Ü_Av20141011_00051_st  Ksb308@ëÍ¿–8ñ¹?2üô@€EÐñH=¤>#                  ÀÀøÀÀ€Àø;Ü_Av20141011_00193_st  Ksb308@ëÍÀ³‹£?µJQ@€EѪ=>ià                  ÀÀøÀÀ€Àø;Ü_Av20141011_00195_st  Ksb308@ëÍÀ¶û¿©?ÒßH@€EÑ®>	ºG                  ÀÀøÀÀ€Àø;Ü_Av20141012_00016_st  Ksb308@ëÍߒ$oÌ?A;^@€EåÃ=ÔDG                  ÀÀøÀÀ€Àø;Ü_Av20141012_00018_st  Ksb308@ëÍߖ{É?DXe@€EåßR=–h                  ÀÀøÀÀ€Àø;Ü_Av20141012_00160_st  Ksb308@ëÍà®<ÿ:?Súw@€EñÐ
=öÌ                  ÀÀøÀÀ€Àø;Ü_Av20141012_00162_st  Ksb308@ëÍà±už=?cîk@€EñÖ{=ñÍt                  ÀÀøÀÀ€Àø;Ü_Av20141013_00016_st  Ksb308@ëÎø½l?Y¶{@€Eȼ>#r                  ÀÀøÀÀ€Àø;Ü_Av20141013_00018_st  Ksb308@ëÎ	{Éû?Gß@€Eǃf=Š2                  ÀÀøÀÀ€Àø;Ü_Av20141013_00160_st  Ksb308@ëÎ!¨+ƒ?•ë@€EÈú¤=¨1€                  ÀÀøÀÀ€Àø;Ü_Av20141013_00162_st  Ksb308@ëÎ%%"ã?Žý*@€EÉaá="ö                  ÀÀøÀÀ€Àø;Ü_Av20141018_00049_st  Ksb308@ëΟÆ3:À?.Š@€E´&¸=Ãg                  ÀÀøÀÀ€Àø;Ü_Av20141018_00051_st  Ksb308@ëΟɯÜ|?8þp@€E´Ì…=¯<X                  ÀÀøÀÀ€Àø;Ü_Av20141019_00045_st  Ksb308@ëοÃû!Ê?'ç6@€E¹Í='Œø                  ÀÀøÀÀ€Àø;Ü_Av20141019_00047_st  Ksb308@ëοÇ.íÿ?´‰@€E¹óR=æó                  ÀÀøÀÀ€Àø;Ü_Av20141022_00051_st  Ksb308@ëÏ¡fLe?d–@€EÊ"H=¦©D                  ÀÀøÀÀ€Àø;Ü_Av20141022_00053_st  Ksb308@ëϤÖɦ?_­U@€EÊôö=²p"                  ÀÀøÀÀ€Àø;Ü_Av20141023_00046_st  Ksb308@ëÏ?°Ì˜?<r@€Eç"
=›md                  ÀÀøÀÀ€Àø;Ü_Av20141023_00048_st  Ksb308@ëÏ?´Ù'?EfÅ@€EæFš=›v                   ÀÀøÀÀ€Àø;Ü_Av20141024_00064_st  Ksb308@ëÏ_æc â?`Í×@€EÈeá=ƒp                  ÀÀøÀÀ€Àø;Ü_Av20141024_00066_st  Ksb308@ëÏ_éÂk?HäB@€EÈê¸="`œ                  ÀÀøÀÀ€Àø;Ü_Av20141024_00208_st  Ksb308@ëÏaL(¸?¯*–@€Eà=
='                  ÀÀøÀÀ€Àø;Ü_Av20141024_00210_st  Ksb308@ëÏaOhˆ€?½é@€EàŽ¸= ƒü                  ÀÀøÀÀ€Àø;Ü_Av20141027_00049_st  Ksb308@ëÏ¿ÚVÎ?Äbô@€E¦=¨(à                  ÀÀøÀÀ€Àø;Ü_Av20141027_00051_st  Ksb308@ëÏ¿Þekj?ÀQÞ@€E¥'=Œ)p                  ÀÀøÀÀ€Àø;Ü_Av20141027_00088_st  Ksb308@ëÏÀp3Á?ë#@€E°æ¤=Àß0                  ÀÀøÀÀ€Àø;Ü_Av20141027_00090_st  Ksb308@ëÏÀt%+^?‰hB@€E°ÆH=                   ÀÀøÀÀ€Àø;Ü_Av20150330_00840_st  Ksb308@ëãõSsð?Eˆ@€E±ã=¤fˆ?Ä=mA¸h¾–
EÀV=Cé^D`kdv20150330_00840_stAãT<#×
?¢‰þŠLåÁAãT?Ð;Ü_Av20150330_00842_st  Ksb308@ëãú$W?AÖë@€E²°R=·Ðìv20150330_00842_stAC–<#×
?²4W	'F®ÁAC–?Ð;Ü_Av20150330_00984_st  Ksb308@ëã
ÎÄS'?"ÚS@€E±ûq=¯¬v20150330_00984_stA\<#×
?²4W	'F®ÁA\?Ð;Ü_Av20150330_00986_st  Ksb308@ëã
Ӆ³´?0pÎ@€E±ªq={ý`v20150330_00986_stAhs<#×
?²4W	'F®ÁAhs?Ð;Ü_Av20150331_00787_st  Ksb308@ëã([z?*Y@€E²@ö=ªÉ(v20150331_00787_stA"u<#×
?´…,ãv5ÄÁA"u?Ð;Ü_Av20150331_00789_st  Ksb308@ëã(^œbÍ?!f=@€E²W×=¯Ídv20150331_00789_stAº^<#×
?³v"ÿ'a[ÁAº^?Ð;Ü_Av20150331_00823_st  Ksb308@ëã(¤íÛ:?M*@€E²•H=íìËv20150331_00823_stA=q<#×
?´…,ãv5ÄÁA=q?Ð;Ü_Av20150331_00825_st  Ksb308@ëã(¨Áô?»<@€E²jH>қv20150331_00825_stAG®<#×
?¢‰þŠLåÁAG®?Ð;Ü_Av20150331_00969_st  Ksb308@ëã*V'1>÷[@€E¸P…=ÓEPv20150331_00969_stAo<#×
?ª-
FÀªEÁAo?Ð;Ü_Av20150331_00971_st  Ksb308@ëã*¸¸?¿W@€E¸<®>ÃÚv20150331_00971_stA/®<#×
?²4W	'F®¿€A/®?à;Ü_Av20150331_01113_st  Ksb308@ëã+©QR?ÒJ@€E¹B{=ñ}Ýv20150331_01113_stAOß<#×
?²4W	'F®ÁAOß?Ð;Ü_Av20150331_01115_st  Ksb308@ëã+¬´Ci?¼ä@€E¹=)=ƛÈ@e°A›…a¾}ó¶
Eà]šD´;+D`_+v20150331_01115_stA b<#×
?¢‰þŠLåÁA b?Ð;Ü_Av20150523_00283_st  Ksb308@ëéÊ®…Sç?o7@€EªY×=½@?8*@@¶ffj¾§l‹
E®p)CçàBDa{Tv20150523_00283_stA)+<#×
?¢‰þŠL忀A)+?à;Ü_Av20150523_00285_st  Ksb308@ëéʱ÷S´?{ú@€Eªš=z²¸?bá?@«33d¾ A‰
E°®D´OøD_ýqv20150523_00285_stA)t¼<#×
?³v"ÿ'a[¿€A)t¼?à;Ü_Av20150523_00319_st  Ksb308@ëéÊóLé=?(…¬@€E«?q='Kl@Dq@~{j¾®{
E±¹šCèmDazA)mŒ<©©v20150523_00319_stA(£×<#×
?²4W	'F®¿€A)mŒ?•!õ ;Ü_Av20150523_00321_st  Ksb308@ëéÊö™>Ö?2U@€EªmÍ=†×>äy@Dzád¾"÷Ï
E«qHD´EÃD_úÑA)²h<v'¤v20150523_00321_stA) <#×
?¢‰þŠL忀A)²h?ŽÒ4€;Ü_Av20150523_00499_st  Ksb308@ëé̂):Œ?'Î;@€EÃì\='å\@*n@?\)h¾™‡
EÃHCçæ‡Da§mA)%R<óCÅv20150523_00499_stA)&é<#×
?³v"ÿ'a[¿€A)%R?žhx ;Ü_Av20150523_00501_st  Ksb308@ëé̅r:…?%X@€EÄ!R=uI©?}Œ|@>¸Re¾Oß
EÄbfD´ZD_ç
A)YE<¿ÐÓv20150523_00501_stA'ûç<#×
?¢‰þŠL忀A)YE?—ú`;Ü_Av20150523_00595_st  Ksb308@ëéÍ<²¸Ï?7øõ@€EÏwf=œ˜8@@Ž{d¾—
=
EÔÕìCè2oDaÏ\A)ŠÎ< ˜v20150523_00595_stA%<#×
?¢‰þŠLåÁA%?Ð;Ü_Av20150523_00597_st  Ksb308@ëéÍ?ãZX?Aæ•@€EÐ)=—%>û°x@i™šc¾—
=
EÔp{D´f¨D_õ'A)ëŒ<–u†v20150523_00597_stA)t¼<#×
?¢‰þŠL忀A)ëŒ?'ΰÀ;Ü_Av20150531_00699_st  Ksb308@ëêÌP»™Ê?·ÿð@€Ee=t>¸?Ä^?.{g¾²°!
EŽå
CèÅDa sA*.;=~ºv20150531_00699_stA)‡<#×
?£ZpéDa¿€A*.;?£O×@;Ü_Av20150531_00701_st  Ksb308@ëêÌSõZ¶?¨r2@€Er¤=…?Êé¢? d¾Á‰7
E'pöD´M'D`>%A*_J=8Bv20150531_00701_stA*¬<#×
?£%Å
S©¿€A*_J? ç@;Ü_Av20150606_00163_st  Ksb308@ëëƒÑ]7?xKB@€EÅcö=µ÷?f?×
=i¾—P
EÊáCè'hD`¸bA*ļ<£Øv20150606_00163_stA)™š<#×
?¢‰þŠL忀A*ļ?"{à;Ü_Av20150606_00165_st  Ksb308@ëëƒÕ ›l?›çœ@€EÆ<{>1?yã?¬ÌÍa¾Ÿ¾w
EÉ8¤D´KÏD`®5A*Ó¯<ÕŸv20150606_00165_stA)™š<#×
?¦·íΊWÅ¿€A*Ó¯?š Óà;Ü_Av20150606_00208_st  Ksb308@ëë"sß5Z?EO'@€EÂXá=ßq">ëÏ@ë…h¾²-
EÏ-šCèÁHD`Ý`A+Y~<'%ev20150606_00208_stA)÷Ï<#×
?¢‰þŠL忀A+Y~?'D¬ ;Ü_Av20150606_00210_st  Ksb308@ëë"wµ×?Të¦@€EÂD\=ºK¼?0'@€õÃ`¾'n˜
Eȝ\D´RVD`¬9A+x¤<œJ†v20150606_00210_stA)ûç<#×
?¢‰þŠL忀A+x¤?"‰PÀ;Ü_Av20150611_00213_st  Ksb308@ëì"ÇøÍ1?o14@€E¦¸=ÉVô?
ãÇ@@i¾¹Û#
E­éìC蘴D`°¤A+H<¸V"v20150611_00213_stA*9X<#×
?²4W	'F®¿€A+H?—
Ò`;Ü_Av20150611_00215_st  Ksb308@ëì"̂ÅB?y½ˆ@€E¦¤='Ç ?Vò6@G®j¾§ïž
E©RÍD´`ÕD`õ¢A+h<p÷"v20150611_00215_stA*—<#×
?¢‰þŠL忀A+h?Žò`;Ü_Av20150703_00223_st  Ksb308@ëîàQðrÄ?¨¢b@€E¦M)=¢F\@K
ê?záHh¾­V
E©ÊöCçîD`·LA,Öù=ìøv20150703_00223_stA,r°<#×
?¢‰þŠL忀A,Öù? Ÿ;Ü_Av20150703_00225_st  Ksb308@ëîàU!
?€¥)@€E¦8
=‡<?·6N?Տ`¾˜"u
E¨«
D´´DamA-<°Æv20150703_00225_stA,{<#×
?¢‰þŠL忀A-?–Â`;Ü_Av20150703_00367_st  Ksb308@ëîámPÐÓ?9*´@€E•ö="¸@4¶
@=p¤g¾"ýô
E—hfC癚D`¿¾A-S0<‡æŽv20150703_00367_stA(ýô<#×
?¢‰þŠLåÁA(ýô?Ð;Ü_Av20150703_00369_st  Ksb308@ëîápŒIû?[rE@€E"³=˜&8v20150703_00369_stA,Qì<#×
?¢‰þŠL忀A,Qì?à;Ü_Av20150703_00511_st  Ksb308@ëîâ‰ÍÕ?n
@€E°®=?¿>n^?333i¾§l‹
E¯¹šCçàBD`Ç\A-Å=ší?v20150703_00511_stA(ÌÍ<Týô?¢‰þŠL忀A-Å?³]§à;Ü_Av20150703_00513_st  Ksb308@ëîâ1·?sv]@€E²y…=›à?hW®?ë…a¾«
E°ÔÍD´
?D`´þA,àF=p/'v20150703_00513_stA(\<e`B?¢‰þŠL忀A,àF?®ð@;Ü_Av20150704_00220_st  Ksb308@ëïž–Xœ?…­@€E"#ì=ÊB´?—F¶?Ï\)g¾©xÕ
E‡³šCçT¼D`åôA-{<£ùv20150704_00220_stA,‡+<#×
?²4W	'F®¿€A-{?"/à;Ü_Av20150704_00222_st  Ksb308@ëï¢î?ˆ›÷@€Eƒùì=}…™@Á?‡®b¾©ûç
E‡¨áD³øÕD`†VA-é<©™6v20150704_00222_stA,~ú<#×
?¢‰þŠL忀A-é?•3&À;Ü_Av20150704_00304_st  Ksb308@ëïVÚ ?x±³@€Ev>)=sŸ?·h?ٙšh¾¥`B
E|ffCçDa)A-[-<¼ív20150704_00304_stA-V<#×
?²4W	'F®¿€A-[-?—¡à;Ü_Av20150704_00306_st  Ksb308@ëïf¯÷Õ?"4…@€EtËq=v›pv20150704_00306_stA-
=<#×
?¢‰þŠL忀A-
=?à;Ü_Av20150704_00472_st  Ksb308@ëïD^?—H]@€EbŒ=Ýý'@—4?'\l¾­V
Eh®Cçq'DaPA,Òj<ú¿‰v20150704_00472_stA,£×<#×
?¢‰þŠL忀A,Òj?ŸWñ ;Ü_Av20150704_00474_st  Ksb308@ëï ƙ­?zÔÆ@€EaþÍ=oû¹?ñ>›?˜Qìd¾«…
Eh¤ÍD´'D`E²A-F<±€Ëv20150704_00474_stA,9X<#×
?¢‰þŠL忀A-F?–0`;Ü_Av20150706_00049_st  Ksb308@ëïH»ä'K?€¾Ÿ@€E"V\=‰#Œ>®€?æffh¾´¼j
E›¸Cç<ÍDa³¶A-©Ö<ÜÚvv20150706_00049_stA,¸R<#×
?´…,ãv5Ä¿€A-©Ö?››NÀ;Ü_Av20150706_00051_st  Ksb308@ëïH¿c,Ë?‰Œ'@€E'¬š=lÙ=â·#@\d¾®—
E–æ¸D´D_ódA-É­<ºênv20150706_00051_stA-‡<#×
?ª-
FÀªE¿€A-É­?—]MÀ;Ü_Av20150711_00089_st  Ksb308@ëïàþD?<x@€EÒÆ®=ت/@sy7@o\)h¾'n˜
E֜fCçü‹D`¸!A/"&<³kßv20150711_00089_stA/+<#×
?¦·íΊWÅ¿€A/"&?–m{à;Ü_Av20150711_00091_st  Ksb308@ëïà!5Z?BÚ³@€EÓm='T¸?³Îe@.{_¾ß;
EÖ8áD´}DaDA/}F<vVév20150711_00091_stA/
=<#×
?¢‰þŠL忀A/}F?ŽÊÝ ;Ü_Av20150712_00193_st  Ksb308@ëð1ðœ?«<ø@€EœP==Á"ð@e5?fffh¾«
E›þ{CçÚD`ÈBA/6='v20150712_00193_stA.n˜<#×
?œ'¥-Á¿€A/6?¢ÐB ;Ü_Av20150712_00195_st  Ksb308@ëð5Â#ü?¢`È@€Eœ\=¨å<@øTJ?•Âb¾¬1
E›"D³öòD`ðöA.÷Ô=Œûv20150712_00195_stA.Iº<#×
?œ'¥-Á¿€A.÷Ô?¢qŸ`;Ü_Av20150712_00301_st  Ksb308@ëðN?iôÞ@€Eš‰¤=†œ>ˆ­?Þ¸Rh¾±&é
EŸþfCç×®D`³A.À"<¶¯dv20150712_00301_stA.—<#×
?¢‰þŠL忀A.À"?–Õì€;Ü_Av20150712_00303_st  Ksb308@ëð°s%?yD=@€E›É==†í˜v20150712_00303_stA."u<#×
?¢‰þŠL忀A."u?à;Ü_Av20150712_00761_st  Ksb308@ëðá¼ãÌ?m΢@€Eã=¹ùh>æL@h¾½ó¶
EˆW
Cæî¸Da¡ËA.®×<Ñév20150712_00761_stA.zá<#×
?¢‰þŠL忀A.®×?š!ý ;Ü_Av20150712_00763_st  Ksb308@ëðåJ§Ä?\Nx@€E'pR=èBÙ?tð@õÃa¾©xÕ
E†)…D´
ND`&A.çy<ºhÙv20150712_00763_stA.1'<#×
?¢‰þŠL忀A.çy?—M ;Ü_Av20150715_00108_st  Ksb308@ëð_z¦š?uÚ@€Eͳš>yâº=	-É@9™šg¾³¶F
EҁCë=PD`ªoA.wÝ=ØÝv20150715_00108_stA-ãT<#×
?¢‰þŠL忀A.wÝ?  ;Ü_Av20150715_00110_st  Ksb308@ëð_}¾QŠ?T‰@€EÌù3=®Ô?èÈ@.{`¾–‡+
EЍšD´Da/A/b<Ž"mv20150715_00110_stA.^5<#×
?ª-
FÀªE¿€A/b?'Òm ;Ü_Av20150720_00385_st  Ksb308@ëñÎ#9?6ß@€EŽÐ=Ή€=ùÖD@g®g¾™‡
E"ìCç€ÅDaȃA.pÆ<ŽCv20150720_00385_stA-÷Ï<#×
?¢‰þŠL忀A.pÆ?'Ïè`;Ü_Av20150720_00387_st  Ksb308@ëñÑ]5?FU‹@€E
š=ø¶?6~@HõÃb¾†§ð
E'>¸D´?¶D`"ÑA.z<aÍhv20150720_00387_stA.<#×
?¢‰þŠL忀A.z?Œ9­;Ü_Av20150722_00001_st  Ksb308@ëñ@¿Ã¥?Y'm@€E¡&\=ý< ҟ@0£×g¾¤Z
E¦ÍCçó–D`ðRA/><¥'=v20150722_00001_stA/V<#×
?²4W	'F®¿€A/>?"²' ;Ü_Av20150722_00003_st  Ksb308@ëñ@#@׌?]á@€E +3=•à?jcˆ@4záe¾›"Ñ
E£PÍD´hD`âòA/'Ë<•¿÷v20150722_00003_stA.Ý/<#×
?§•ñŒ³k"¿€A/'Ë?'·þà;Ü_Av20150722_00193_st  Ksb308@ëñAèšô
?f¹Ú@€Eˆ
="Îà>°¾X@{i¾¤Z
EŒ
Cçó–D`ïÏA/1ë<Êg+v20150722_00193_stA.¼j<#×
?¢‰þŠL忀A/1ë?™Lå`;Ü_Av20150722_00195_st  Ksb308@ëñAìiðµ?l^,@€EŠ¿==‹#ô>SH÷@'®b¾§ïž
EŽ•šD´ÃD`±hA/€$<¡Øv20150722_00195_stA.õÃ<#×
?¢‰þŠL忀A/€$?""Û;Ü_Av20150722_00505_st  Ksb308@ëñDÖ44e?ld.@€EŽ==`•è>H7@\)l¾¨r°
E"ÊÍCæ÷DaZ A/<Y<ªU£v20150722_00505_stA.j<#×
?£ZpéDa¿€A/<Y?•J´`;Ü_Av20150722_00507_st  Ksb308@ëñDِµD?eµY@€EŽÊ=='õ(?£ãD?ë…b¾¥ãT
E"V{D´(D`wA/d<¤)v20150722_00507_stA.£×<#×
?tà݁°y꿀A/d?"…"€;Ü_Av20150722_00649_st  Ksb308@ëñEüs8\?/¨*@€Eˆ
=«öP>ÊtS@¥Âl¾Á%
E–
áCçGÏDa^fv20150722_00649_stA.j<#×
?¢‰þŠL忀A.j?à;Ü_Av20150722_00651_st  Ksb308@ëñEÿ­z!?A¹)@€E‰

="ÄX>2šð@Z=qb¾ž¸R
E9×D´$D`;A/Ó<tv20150722_00651_stA.\<#×
?¢‰þŠL忀A/Ó?Ž'@à;Ü_Av20150722_00793_st  Ksb308@ëñG%Ž¥?VP'@€EU×=›Î>ýR…@ë…g¾™‡
E'ÚáCç ÅDaßA/R<ª:cv20150722_00793_stA.V<#×
?tà݁°y꿀A/R?•GL`;Ü_Av20150722_00795_st  Ksb308@ëñG(Ï1?aÚ@€E|…=¨ @*½@¸c¾™™š
E"ŽáD´D_ì)A/C'<Œév20150722_00795_stA.n˜<#×
?tà݁°y꿀A/C'?ñ ;Ü_Av20150723_00001_st  Ksb308@ëñ_
Å]?/œJ@€E´3=ÞQ¾?ŒL@¨g¾¦ff
E¸Ä=Cè!D`²v20150723_00001_stA//<#×
?²4W	'F®¿€A//?à;Ü_Av20150723_00003_st  Ksb308@ëñ_»ÔØ?3+Ò@€E¶p3=ÄÈ?Eý±@ £×b¾—P
E¹—\D´$RD`Òòv20150723_00003_stA/C–<#×
?¢‰þŠL忀A/C–?à;Ü_Av20150723_00145_st  Ksb308@ëñ`'
)?4»@€E›Í=ŒÌà?Œ¤Õ@3×
h¾¡G®
Ežˆ¸Cç¾ÙD`ºoA0.¬<v{Xv20150723_00145_stA/C–<#×
?¢‰þŠL忀A0.¬?ŽÏk;Ü_Av20150723_00147_st  Ksb308@ëñ`"ÿi,? ·@€Eš-H=F @x0:@R\a¾šŸ¾
Eœ÷ìD´)D`¿LA0jÈ<dóðv20150723_00147_stA/dZ<#×
?¢‰þŠL忀A0jÈ?Œž~;Ü_Av20150723_00577_st  Ksb308@ëñdu¼Û?[½T@€E…½f>ˍàv20150723_00577_stA-¥ã<#×
?œ'¥-Á¿€A-¥ã?à;Ü_Av20150723_00579_st  Ksb308@ëñdyaûÉ?FñC@€E…î=ŠGÔv20150723_00579_stA.~ú<#×
?tà݁°y꿀A.~ú?à;Ü_Av20150723_00721_st  Ksb308@ëñe YâJ?M™@€Eˆ`Í=¬zœ>ˆµ‰@ðQìj¾›¥ã
E''CæԜDaŠáv20150723_00721_stA)º^<#×
?¢‰þŠLåÁA)º^?Ð;Ü_Av20150723_00723_st  Ksb308@ëñe£—ÿæ?$Ôÿ@€Eˆ0á=Ôò¡?jή@ £×c¾ž¸R
E'WìD´JD_âv20150723_00723_stA.¸R<#×
?¢‰þŠL忀A.¸R?à;Ü_Av20150723_00865_st  Ksb308@ëñg†™?(%!@€E"ö¤=šº<@ ~@c×
j¾å`
E˜˜öCæð!DaÈåA/2<œK{v20150723_00865_stA.Ĝ<#×
?³v"ÿ'a[¿€A/2?"‰o`;Ü_Av20150723_00867_st  Ksb308@ëñg :¸c?8hO@€E"\=€ì?Â6ó@=qd¾"›¦
E–1ÃD´%ªD_ÕôA/Sä<XOv20150723_00867_stA.MÓ<#×
?¦·íΊWÅ¿€A/Sä?‹	à ;Ü_Av20150724_00001_st  Ksb308@ëñ3¨É?O{Ã@€E¬–3=ïÚNv20150724_00001_stA.õÃ<#×
?¢‰þŠL忀A.õÃ?à;Ü_Av20150724_00003_st  Ksb308@ëñ6Ëÿ?W…ö@€E¬z¸=ž%">¡þÒ@¸a¾¤Z
E¯ôÍD´}D`¼¼A/‹(<|)%v20150724_00003_stA/<#×
?¢‰þŠL忀A/‹(?…$ ;Ü_Av20150724_00145_st  Ksb308@ëñ€Q|ó?m#@€E˜6Ã=¹¬v20150724_00145_stA.ùÛ<#×
?tà݁°y꿀A.ùÛ?à;Ü_Av20150724_00147_st  Ksb308@ëñ€Tm?ž?iø@€E˜q=µÀ0v20150724_00147_stA.Ôþ<#×
?tà݁°y꿀A.Ôþ?à;Ü_Av20150724_00493_st  Ksb308@ëñ"^ðk8?E9þ@€Em
=›>p©@=p¤j¾š¬
E£t¸Cæh"Dat‹A/4o<•\¨v20150724_00493_stA.ff<#×
?œ'¥-Á¿€A/4o?'«•;Ü_Av20150724_00495_st  Ksb308@ëñ"bÁ×?Cá0@€EwH="i>ij@ZáHa¾›"Ñ
E£nRD³ýãD_'A/¼<•8Ëv20150724_00495_stA.¼j<#×
?²4W	'F®¿€A/¼?'§`;Ü_Av20150724_00637_st  Ksb308@ëñ…'iÏ|?zv@€E™ì>Åä@Ñ	@ë…f¾¥ãT
E›¬fCè%ãDa˜sA/ß><Ȅ¼v20150724_00637_stA.zá<#×
?¢‰þŠL忀A/ß>?™—€;Ü_Av20150724_00639_st  Ksb308@ëñ…• %O?d…@€E™Å¸="Ç0v20150724_00639_stA.£×<#×
?¢‰þŠL忀A.£×?à;Ü_Av20150724_00781_st  Ksb308@ëñ†µ¿Æ?Cš@€Ešµ¤=‰P\Aìs@"ÌÍh¾ A‰
EŸ
ÍCçMÓDa̼A/ó<²…†v20150724_00781_stA.›¦<#×
?²4W	'F®¿€A/ó?–P°À;Ü_Av20150724_00783_st  Ksb308@ëñ†¸}•,?K¦@€E›+3='˜?íì.?ê=qc¾'ñª
E
ÃD´?D_ü)A/°I<L—Xv20150724_00783_stA.¸R<#×
?tà݁°y꿀A/°I?‰'ë;Ü_Av20150725_00001_st  Ksb308@ëñžïÕEA?.ôL@€EÎ×=¶´?Éx=@­p¤h¾²°!
EÔ`Cç¼ÍD`´¬v20150725_00001_stA/o<#×
?¦·íΊWÅ¿€A/o?à;Ü_Av20150725_00003_st  Ksb308@ëñžòø…?+dÙ@€EÎö=§ >3¤x@j=qc¾bN
EÔu®D´
ÓD`ìîA/í‰<—ÿv20150725_00003_stA/<#×
?¦·íΊWÅ¿€A/í‰?'ñ¿à;Ü_Av20150725_00145_st  Ksb308@ëñ 	S›‰?DÁ@€EÂÈÍ=çg=–È"@}p¤h¾£Sø
EʸCçãøD`àsA/Ï+<¶ãvv20150725_00145_stA/ <#×
?ª-
FÀªE¿€A/Ï+?–ÜnÀ;Ü_Av20150725_00147_st  Ksb308@ëñ ·ŽL?+w@€EÂ,3=Ðwî?.¤Ô@Âb¾«…
E͑ÃD´ÓD`ÅA/å¼<È+v20150725_00147_stA/;d<#×
?¢‰þŠL忀A/å¼?™a;Ü_Av20150725_00577_st  Ksb308@ëñ¤kÚ¹Ê?ŽŸ@€E©lÃ=Œ¢0?ÆL¯@¥Âi¾/
E±Cæá'DaŒv20150725_00577_stA*‡+<#×
?¢‰þŠLåÁA*‡+?Ð;Ü_Av20150725_00579_st  Ksb308@ëñ¤oÍÓ]?+€å@€E©'3=‹?
"@š=qb¾œ(ö
E³×3D´çD_¢A/Š·<žMov20150725_00579_stA.£×<#×
?¢‰þŠL忀A/Š·?"É­à;Ü_Av20150725_00721_st  Ksb308@ëñ¥˜lM?ô@€E«¬q=Èxp<Ù?@ÙG®k¾/
E·rÍCççDax¤v20150725_00721_stA*¬<#×
?¢‰þŠLåÁA*¬?Ð;Ü_Av20150725_00723_st  Ksb308@ëñ¥›…<??+½@€E«Í×=Îõµ>mAœ@¾{a¾"ýô
E¶…D´+ÏD`7v20150725_00723_stA.å`<#×
?¢‰þŠL忀A.å`?à;Ü_Av20150725_00841_st  Ksb308@ëñ¦ @3?0œ{@€E²½\=Í5?t@@ž¸Rh¾²-
E»^¤CæÕ?Da¿®A/09<¥*1v20150725_00841_stA.9X<#×
?¢‰þŠL忀A/09?"¥F ;Ü_Av20150725_00843_st  Ksb308@ëñ¦£Jm?%ãü@€E²þì=Ä~|>[­Ã@§\)b¾'ñª
E»=šD´çD_ê=v20150725_00843_stA.Àƒ<#×
?¢‰þŠL忀A.Àƒ?à;Ü_Av20150726_00695_st  Ksb308@ëñÆû/V?>CJ@€E¿ÝH=µíd@ÅB@Â=qi¾'hs
EÁu×CæÜJDa'v20150726_00695_stA+7L<#×
?²4W	'F®ÁA+7L?Ð;Ü_Av20150726_00697_st  Ksb308@ëñÆþg¹ù?MØ@€E¿ù…>&Ž8@PÝ@°£×c¾‡®
EÀbD´`D_Ì9v20150726_00697_stA.å`<#×
?¢‰þŠL忀A.å`?à;Ü_Av20150730_00505_st  Ksb308@ëòD˜Lb.?n'>@€E‰f…=« t?T&Î@®k¾®{
EÑÃCç*DakÇA08r<³â¥v20150730_00505_stA/¾w<#×
?¦·íΊWÅ¿€A08r?–|T ;Ü_Av20150730_00507_st  Ksb308@ëòD¿cr–?B‡æ@€EˆJf=ÁÑ?˜Wä@vffb¾¤Ý/
E¿×D´9D`"áA0¥•<"©áv20150730_00507_stA/ãT<#×
?¢‰þŠL忀A0¥•?'u< ;Ü_Av20150731_00049_st  Ksb308@ëò_cåN?,ˆ@€Eݤö=Đô@ÀL[@¸Qìh¾ž5?
Eß×Cç˜sD`ïÏv20150731_00049_stA0áH<#×
?¢‰þŠL忀A0áH?à;Ü_Av20150731_00051_st  Ksb308@ëò_g–æ?Ė@€EݝÃ=É-@•Ã{@Œ(öc¾ß;
EßυD´ÙD`ÉËA1Ó7<‹¯Cv20150731_00051_stA,<#×
?¢‰þŠLåÁA,?Ð;Ü_Av20150801_00050_st  Ksb308@ëòˆgÈf?"(@€E»ù¤=ÜÄc?Æuø@´záh¾'hs
E½à¸CçõD`ÏÏv20150801_00050_stA*°!<#×
?¢‰þŠLåÁA*°!?Ð;Ü_Av20150801_00052_st  Ksb308@ëò s=?€@€E¼
Ã=´x@ˆtP@'™ša¾‰º^
E¿µD´åD_ª^A2h<é	v20150801_00052_stA*1'<#×
?¢‰þŠLåÁA*1'?Ð;Ü_Av20150802_00049_st  Ksb308@ëòŸeŽIÚ?>Gï@€Eµê3=ýÉ@M5®@dzáh¾£Sø
E¸ù×Cè?D`ƨA1Ëk<",v20150802_00049_stA0b<#×
?¢‰þŠL忀A1Ëk?'e'à;Ü_Av20150802_00051_st  Ksb308@ëòŸh¾?3½ @€E¶×=ÒôãAã@#×
a¾¨r°
E»SšD´TD_²A1ä{<B?Lv20150802_00051_stA0‡+<#×
?¢‰þŠL忀A1ä{?ˆGé€;Ü_Av20150802_00193_st  Ksb308@ëò qщJ?Hx¾@€E«dq=¨à >²_Í@uh¾–‡+
E¯ë3Cç˜1D`ñüA1_5<¬:mv20150802_00193_stA/ãT<#×
?¢‰þŠL忀A1_5?•‡M ;Ü_Av20150802_00195_st  Ksb308@ëò u'¤µ?G½ý@€E¬=ñ¿t?
ç@w®_¾/
E±U…D³ûTD_ªÑA0£â<­="v20150802_00195_stA0j<#×
?tà݁°y꿀A0£â?•§²€;Ü_Av20150802_00337_st  Ksb308@ëò¡{ˆ‡#?=>@€EªnÍ=™S´?ÆN@'áHh¾ A‰
E®E®CèTÝDaXA0º)<"g²v20150802_00337_stA/X<#×
?¢‰þŠL忀A0º)?'lö@;Ü_Av20150802_00339_st  Ksb308@ëò¡~À¶?;Ld@€E©Jš=Áq¬@x{Ã@1G®_¾'n˜
E¬*RD³ØbD`fA1#Š<PŠ<v20150802_00339_stA/²<#×
?¢‰þŠL忀A1#Š?ŠG€;Ü_Av20150803_00001_st  Ksb308@ëòĔH±ö?!vf@€E°¸R=¸ät=+ÑC@Žffh¾²-
E¹îCæ\‹Da‰ËA11ï<µ"Gv20150803_00001_stA0ƒ<#×
?tà݁°y꿀A11ï?–¤Hà;Ü_Av20150803_00003_st  Ksb308@ëòėÕï¶?0bÑ@€E°™š=¬Îx>¸'¢@@£×^¾ŒÌÍ
EµªD³³øD`"A1<yÀv20150803_00003_stA0b<#×
?¦·íΊWÅ¿€A1? ˜;Ü_Av20150803_00181_st  Ksb308@ëòÆ1ŠÒ?2•ý@€E³O{=‰§ð>SÌ@¶¸Rh¾ž¸R
E¾Ã3Cæ³Da¢v20150803_00181_stA/‰7<#×
?²4W	'F®¿€A/‰7?à;Ü_Av20150803_00183_st  Ksb308@ëòÆ5$¯¸?()@€E³¤H="ê@ËU'@B\_¾ŽÙ
E·'…D³Æ¨D`(A0ý—<y¨"v20150803_00183_stA/¡Ë<#×
?¢‰þŠL忀A0ý—?5`;Ü_Av20150804_00049_st  Ksb308@ëò߈ž43?1ÙY@€E½Ô®=àd?ýjõ@r\g¾˜b
E—qCç£TDa‰A0Á<ŸÛ'v20150804_00049_stA/G®<#×
?¦·íΊWÅ¿€A0Á?"ûp@;Ü_Av20150804_00051_st  Ksb308@ëòߋ«d?ZqO@€E½C×=šïv20150804_00051_stA/²<#×
?¢‰þŠL忀A/²?à;Ü_Av20150804_00193_st  Ksb308@ëòàƒõX?Bà–@€E¶½Í=֋Ï?ñæS@b\g¾¡ÊÁ
Eº¤¤C籪DaÇA1a9<"Uëv20150804_00193_stA01<#×
?²4W	'F®¿€A1a9?'j½`;Ü_Av20150804_00195_st  Ksb308@ëòà†Ûì¥?7J¢@€E¶±)=ªœd@]ò†@*áHa¾›"Ñ
EºäÍD´?D_µÃA1îZ<\Ev20150804_00195_stA01'<#×
?tà݁°y꿀A1îZ?‹€H ;Ü_Av20150804_00337_st  Ksb308@ëò᧝'ï?WØ@€E³÷=œÎä@‰Ÿ@\h¾¡G®
E¼NCça‰DawA0ߋ<™"Lv20150804_00337_stA/'h<#×
?œ'¥-Á¿€A0ߋ?"2‰€;Ü_Av20150804_00339_st  Ksb308@ëò᪂Ř?Lê@€E´R=˜Âv20150804_00339_stA/Òò<#×
?»gÈ‹ï¿€A/Òò?à;Ü_Av20150804_00565_st  Ksb308@ëòã_DZ?)û"@€E¸aì=">Ä?*˄@që…k¾š¬
E¿Ë®Cç-'Dac¦A0î¤<@áv20150804_00565_stA.9X<#×
?¢‰þŠL忀A0î¤?'è ;Ü_Av20150804_00567_st  Ksb308@ëòãctŽÈ?( †@€E¹6ö=xÍÀ@*
ƒ@G®^¾'ë…
EÀ]HD³ÍhD_æ˜A1=<u¶Év20150804_00567_stA,$Ý<#×
?¢‰þŠL忀A1=?Ž¶Ù ;Ü_Av20150805_00001_st  Ksb308@ëóÈ4ò¦?A.þ@€E³Ö)=äð>ƒüK@*=qh¾›¥ã
E¹'¸CçTZDa–FA1?L<q*Àv20150805_00001_stA0\<#×
?¢‰þŠL忀A1?L?Ž%X;Ü_Av20150805_00003_st  Ksb308@ëóË#ʊ?:'£@€E³·f=–<)§î@_\)`¾å`
E¹ìD³ÑÛD`gLA1š-<Ãv20150805_00003_stA0~ú<#×
?²4W	'F®¿€A1š-?'¡ø`;Ü_Av20150806_00034_st  Ksb308@ëó=P·?~SŠ@€EÓ¡š=¢ŽÄv20150806_00034_stA0bN<#×
?³v"ÿ'a[¿€A0bN?à;Ü_Av20150806_00036_st  Ksb308@ëó@rñå?s•@€EÔH="œ?Z—?â\b¾©xÕ
E؇D´+D_ÁºA0Ú!<šGv20150806_00036_stA/÷Ï<#×
?œ'¥-Á¿€A0Ú!?"Aèà;Ü_Av20150806_00178_st  Ksb308@ëó V.¥°?Hö@€EÓLš=¡äð>sî@#×
f¾¦éy
EÙÊfCç¸1Da1A1¤R<¾»v20150806_00178_stA1ãT<#×
?tà݁°y꿀A1¤R?—Ñ·`;Ü_Av20150806_00180_st  Ksb308@ëó Yo˜?5µ¹@€EÍö=©Pä@¯§ö@8õÃb¾"ýô
EÓ ÍD´ÁD_Ì)A1Ý<"*v20150806_00180_stA0Qì<#×
?¢‰þŠL忀A1Ý?…@À;Ü_Av20150806_00610_st  Ksb308@ëó$e
uß?/Eœ@€E¨3\=£Ïp@/n@¹G®h¾¡G®
E²ˆÍCç3¶Da"Ív20150806_00610_stA/©ü<#×
?tà݁°y꿀A/©ü?à;Ü_Av20150806_00612_st  Ksb308@ëó$h'¨?&Œœ@€E§°Ã=«Sè@zç@l(öb¾ž5?
E°ÁìD³ãøD`@ÅA1ÃÃ<•×Pv20150806_00612_stA/ãT<#×
?¢‰þŠL忀A1ÃÃ?'ºê;Ü_Av20150807_00040_st  Ksb308@ëó@-<ß.? ®@€Ež9=\O×?‹8?5g¾­'h
E¡ÂCç'oDa
^A0ݶ<ëØÓv20150807_00040_stA/ãT<#×
?¢‰þŠL忀A0ݶ?{`;Ü_Av20150807_00042_st  Ksb308@ëó@0¢d™?§ìŠ@€EÉ
=ˆv20150807_00042_stA/™š<#×
?tà݁°y꿀A/™š?à;Ü_Av20150807_00160_st  Ksb308@ëóA1³?·Ðö@€E—ÿá=¡@3A>?G®8¾«
E—¦fCæ&FDamA/Çá=Mnv20150807_00160_stA/?}<#×
?œ'¥-Á¿€A/Çá?©­ÂÀ;Ü_Av20150807_00162_st  Ksb308@ëóAÕª?ª-‡@€E"'¤=•­Ðv20150807_00162_stA0§ð<#×
?¢‰þŠL忀A0§ð?à;Ü_Av20150807_00304_st  Ksb308@ëóBM¸?©L¼@€E‡òH=_"Av20150807_00304_stA0ff<#×
?¢‰þŠL忀A0ff?à;Ü_Av20150807_00306_st  Ksb308@ëóBRv}?­œ@€E‡\…=Wˆ?Ó®C?ƒ×
a¾¼í'
EŠ®ÍD´v5D_V%A0YY=dž"v20150807_00306_stA/|î<#×
?¢‰þŠL忀A0YY?¬"Ä@;Ü_Av20150807_00436_st  Ksb308@ëóCc³?o¨©@€E…3=§ @ºq8?ª=qj¾¢MÓ
E"*RC瞸DaRNA0Úî=ó{v20150807_00436_stA/ß;<#×
?tà݁°y꿀A0Úî? žo`;Ü_Av20150807_00438_st  Ksb308@ëóC'œR?Jùž@€EL¸=\ï0A--=?§®`¾ Äœ
E•ƒ\D³ñqD`6‡A1/<‰ç'v20150807_00438_stA1<#×
?tà݁°y꿀A1/?'<äà;Ü_Av20150810_00001_st  Ksb308@ëóž÷‡ÑE?¦{÷@€EŽ`==†Ð@Çû™?fffg¾·KÇ
ExöCç£TD`­A1Cÿ="v20150810_00001_stA/Û#<#×
?tà݁°y꿀A1Cÿ?¢ÄBà;Ü_Av20150810_00003_st  Ksb308@ëóžú~6?ž-Å@€E—á=-/v20150810_00003_stA1G®<#×
?¦·íΊWÅ¿€A1G®?à;Ü_Av20150810_00145_st  Ksb308@ëó OäI@?v%y@€E'3=–<@E2>?î{h¾ž¸R
E…˜{CçgLDawA1"ö<ºv20150810_00145_stA0¼j<#×
?¢‰þŠL忀A1"ö?—Bá`;Ü_Av20150810_00147_st  Ksb308@ëó SRÈz?'óë@€E¦¤="@Oóÿ?ù™ša¾¤Z
E…€RD³è)D_ÍãA1¾c<§ŒJv20150810_00147_stA0Ôþ<#×
?tà݁°y꿀A1¾c?"ñ‰@;Ü_Av20150810_00517_st  Ksb308@ëó¤y'¸W?zç@€EeùH=¥@(Mâ?å¸l¾µ?}
ExG…CçQ'DaO¾A1Eú<Ÿ°<v20150810_00517_stA0^5<#×
?¢‰þŠL忀A1Eú?"ö€;Ü_Av20150810_00519_st  Ksb308@ëó¤|Zԍ?y·ˆ@€Edx=U|/@Ëç?°£×`¾›"Ñ
EjèD³Ð‹D`YHA15<"%v20150810_00519_stA0bN<#×
?¦·íΊWÅ¿€A15?''ä ;Ü_Av20150810_00661_st  Ksb308@ëó¥sò@$?i—@€Ec®=­Œ0@Šçã@"\g¾¬1
Eo¿®CçÉDa"9A1"…<¥Ï'v20150810_00661_stA0Qì<#×
?¢‰þŠL忀A1"…?"¹ò@;Ü_Av20150810_00663_st  Ksb308@ëó¥w=¤%?]´¼@€EeB¤="Üô?wÇ @ £×_¾šŸ¾
En£®D³ÕËD`NFA1¥<˜xv20150810_00663_stA0zá<#×
?¢‰þŠL忀A1¥?';Ü_Av20150811_00045_st  Ksb308@ëó¿Ç+ȱ? ÷@€E]v=¼ƒ"A¦|?Š=qj¾·ÎÙ
Ed^áCç@åDa(ƒA1i_=#Õv20150811_00045_stA0~ú<#×
?¢‰þŠL忀A1i_?¢Dz ;Ü_Av20150811_00047_st  Ksb308@ëó¿Ê{ïe?°j¶@€E\Œá=•AŸÚ?xQì_¾´9X
E`œ)D³ÍPD`9A1Y°=óv20150811_00047_stA0¸R<#×
?tà݁°y꿀A1Y°?¢ƒ^`;Ü_Av20150811_00455_st  Ksb308@ëóÂõ¹q?x	|@€ER<¸=ãŸ-A3û@Z=qk¾½ó¶
EWó…Cæ¿\DasçA2Œ8<ý1×v20150811_00455_stA0r°<#×
?¢‰þŠL忀A2Œ8?Ÿ¦:à;Ü_Av20150811_00457_st  Ksb308@ëóÂùþ®Ç?{ùd@€EP‰H=óÇxA"N€?Ÿ^¾¢MÓ
EUöD³½'D_¯ßA1qÃ<؉_v20150811_00457_stA0ƒ<#×
?tà݁°y꿀A1qÃ?›+à;Ü_Av20150812_00050_st  Ksb308@ëóßip?{ì	@€E€ÂH=,Üv20150812_00050_stA0~ú<#×
?¢‰þŠL忀A0~ú?à;Ü_Av20150812_00052_st  Ksb308@ëóßlÉÍ?…~Ý@€E\š=L*8v20150812_00052_stA0§ð<#×
?tà݁°y꿀A0§ð?à;Ü_Av20150812_00194_st  Ksb308@ëóàuG_?›'@€EqR=Sƒv20150812_00194_stA1?}<#×
?¢‰þŠL忀A1?}?à;Ü_Av20150812_00196_st  Ksb308@ëóàxoèÆ?{Œ)@€EpS×=€æPv20150812_00196_stA1¸<#×
?tà݁°y꿀A1¸?à;Ü_Av20150812_00482_st  Ksb308@ëóâà'¤?hà@€Eeß®=mþèAÕË?£×
j¾¦ff
Eh*=CæéDa\)A0Rl<ãÝv20150812_00482_stA0´9<#×
?¢‰þŠL忀A0Rl?œ{ `;Ü_Av20150812_00484_st  Ksb308@ëóâã§å?¤Íg@€EgÕ=z‰@å%d?O\)`¾¹Û#
Eq()D³ÉhD`Š-A1lµ="v20150812_00484_stA0Ôþ<#×
?¢‰þŠL忀A1lµ? €R€;Ü_Av20150813_00049_st  Ksb308@ëóÿk·ü?dWÓ@€E…Ï®>¯ñAzïí@/\)h¾¢MÓ
E‰
öCçyºD`äjA2ÏÍ<½B¿v20150813_00049_stA1<#×
?¢‰þŠL忀A2ÏÍ?—¨Wà;Ü_Av20150813_00051_st  Ksb308@ëóÿný^e?"Xñ@€E…ù3>\øb=PœË?ñë…_¾"ýô
EˆèfD³ûmD_ ´A2Cf<¨ØÛv20150813_00051_stA1`B<#×
?tà݁°y꿀A2Cf?•`;Ü_Av20150813_00361_st  Ksb308@ëô'±¾T?{"@€EZÃ=Û`@;
÷?õi¾¹Û#
E‡ÜRC旍DaˆåA1Þ<¶´&v20150813_00361_stA1/<#×
?¦·íΊWÅ¿€A1Þ?–Ö"À;Ü_Av20150813_00363_st  Ksb308@ëô"±Ø«?ƒ_@€E{=v >•l?Ýp¤b¾¹X
EˆCÃD³£¶D`e`A2¤<ˆxÒv20150813_00363_stA1l‹<#×
?¢‰þŠL忀A2¤?'@;Ü_Av20150813_00505_st  Ksb308@ëôŸ£cÈ?'žÌ@€Evs®=Šh¸@øPé?¬ÌÍi¾¹Û#
EŸ
CæÛ#Da"‹A1½<à¦v20150813_00505_stA0ùÛ<#×
?¢‰þŠL忀A1½?œÁà;Ü_Av20150813_00507_st  Ksb308@ëô£%¯?ŒZó@€Euâ==Ê«.@³º?ŒÌÍ`¾±&é
EùD³ÐöD`_žA1ùí<¯	Šv20150813_00507_stA1¸<#×
?¦·íΊWÅ¿€A1ùí?•á1@;Ü_Av20150813_00649_st  Ksb308@ëôœÁý;?¬¦^@€Emâ==Ì
Aºæ?Y™šh¾¼í'
EtŸ®Cç¤Da¬jA1«x=†›v20150813_00649_stA0í'<#×
?¢‰þŠL忀A1«x? °Ó`;Ü_Av20150813_00651_st  Ksb308@ëôŸ§µ¼?Á‡U@€Em̤=<ËÐ@ÐòC?ÌÍ^¾µ?}
Eq¯…D³¾¨D`¦FA1Ã=='JUv20150813_00651_stA0ýô<#×
?¦·íΊWÅ¿€A1Ã=?¤éJ ;Ü_Av20150813_00793_st  Ksb308@ëô×BQ^?ƒTÄ@€Elì¤=ƒiˆ@n¼É?ŒÌÍk¾§l‹
EuäC羸DaÝÓA1ÑÐ<ºT4v20150813_00793_stA0°!<#×
?¢‰þŠL忀A1ÑÐ?—J†€;Ü_Av20150813_00795_st  Ksb308@ëôÚbL%?ˆZå@€Em¸=ÏGìv20150813_00795_stA1 <#×
?£ZpéDa¿€A1 ?à;Ü_Av20150814_00054_st  Ksb308@ëô]U{]?Fœ\@€EŽ¸q>:Ö?…z@	™šh¾"÷Ï
E'"áCç4{D`òNA2n'<_Ív20150814_00054_stA0í'<#×
?³v"ÿ'a[¿€A2n'?‹ày ;Ü_Av20150814_00056_st  Ksb308@ëô`Ò¸Ê??ú)@€EŽ‡®>HñAMœ@¸R_¾ŽV
E'-\D³êoD_àsA2Þí<WÃrv20150814_00056_stA1;d<#×
?¢‰þŠL忀A2Þí?Šøn@;Ü_Av20150816_00050_st  Ksb308@ëô_ \@ô?z@€Eƒ®=jƒß@|š@ffj¾º^5
E‹šCçEDa(!A2y²<·æUv20150816_00050_stA1…<#×
?¢‰þŠL忀A2y²?–üÊ ;Ü_Av20150816_00052_st  Ksb308@ëô_¤§u?qkQ@€Eƒã3>(çv20150816_00052_stA1?}<#×
?¦·íΊWÅ¿€A1?}?à;Ü_Av20150816_00386_st  Ksb308@ëôbúTï?‰öÜ@€Ei\Í=–@íuq?¸Qìh¾¯²
EtöCæc×Da°sA2[<Ã`v20150816_00386_stA1™š<#×
?¢‰þŠL忀A2[?˜cl;Ü_Av20150816_00388_st  Ksb308@ëôbýVW{?˜@€Egß3=}Çï>¦	%?µÂ^¾§l‹
En¯3D³²fD`>5A2{k<¼H¨v20150816_00388_stA1ƨ<#×
?tà݁°y꿀A2{k?—‰;Ü_Av20150816_00530_st  Ksb308@ëôdI•j‹?¦mS@€Edz¤=5:'A^Å'?E¸h¾·ÎÙ
EjøÍCç¾DaöA2N=†)v20150816_00530_stA1º^<#×
?tà݁°y꿀A2N?¢Å ;Ü_Av20150816_00532_st  Ksb308@ëôdM»¿?€=¤@€Edš=€•ˆ@©l¡@ffa¾³¶F
Ep•ìD³ÀZD`u'A2q'<¤:)v20150816_00532_stA1ÊÁ<#×
?œ'¥-Á¿€A2q'?"‡E ;Ü_Av20150816_00674_st  Ksb308@ëôeU i?¯tž@€Eo\==˜±ð@'"h?k…Q¾Á‰7
Ev÷\CæãDaÖ¨A2sÕ=?=yv20150816_00674_stA1<#×
?¢‰þŠL忀A2sÕ?§ç¯ ;Ü_Av20150816_00676_st  Ksb308@ëôeXTJ/?Ʀ|@€En\=Ñ0£?)	u?^¾®—
ErAšD³µD`xöA2MÃ=,Ygv20150816_00676_stA1ƨ<#×
?¦·íΊWÅ¿€A2MÃ?¥‹,à;Ü_Av20150817_00047_st  Ksb308@ëôÂFÇ?C;ô@€E•ì=ÏL2A2Q@«33h¾¿|î
E™ïÃCæ·ÏDa¨v20150817_00047_stA1<#×
?²4W	'F®¿€A1?à;Ü_Av20150817_00049_st  Ksb308@ëôÅûl?]D!@€EÄ{="FÈv20150817_00049_stA1'h<#×
?tà݁°y꿀A1'h?à;Ü_Av20150817_00335_st  Ksb308@ëô'?ˆ@¬?…=ü@€E'ñ\=Ÿ-@ú^N?¼(ög¾µÂ
EŠìCæÅÃDa–FA2`³<dOv20150817_00335_stA1KÇ<#×
?¢‰þŠL忀A2`³?'¬‰à;Ü_Av20150817_00337_st  Ksb308@ëô'C¥Üž?/B@€E'â==¡ÜôDnÊ@¼ÌÍ1¾Ó÷Ï
E†©…D³Ç;D_Êv20150817_00337_stA2Ý/<#×
?tà݁°y꿀A2Ý/?à;Ü_Av20150817_00479_st  Ksb308@ëôƒŽšG??–Ê@€Er/q=›üÐv20150817_00479_stA1p¤<#×
?tà݁°y꿀A1p¤?à;Ü_Av20150817_00481_st  Ksb308@ëôƒ'¬h?œ{!@€Eu^¸=ŽÄAO•?}p¤`¾±©ü
E~Ç×D³°´D`7®A2BT<Ú··v20150817_00481_stA1ƨ<#×
?œ'¥-Á¿€A2BT?›Vöà;Ü_Av20150817_00623_st  Ksb308@ëô"œ"j³?]Š´@€E|¸=ˆ¹v20150817_00623_stA1hs<#×
?¢‰þŠL忀A1hs?à;Ü_Av20150817_00625_st  Ksb308@ëô" "îà?g©ê@€EzyH=—D @
_(?¾¸Rc¾ª~ú
EƒA…D³aôD`èA2d›<\ä¢v20150817_00625_stA1Oß<#×
?¢‰þŠL忀A2d›?‹œ"@;Ü_Av20150818_00001_st  Ksb308@ëô¢-Œ›?X>y@€E"Øá=ŠÔv20150818_00001_stA2§ð<#×
?¢‰þŠL忀A2§ð?à;Ü_Av20150818_00003_st  Ksb308@ëô¢1X$?J­ï@€E'Õ==\a°?J<@;…b¾¥`B
Eš )D´þD_÷}A3¾<ŒôÄv20150818_00003_stA2´9<#×
?¢‰þŠL忀A3¾?'ž˜€;Ü_Av20150818_00145_st  Ksb308@ëô£zMSp?nä@€E‡R=ÅÇÌ@Þ¤Ð?ž¸Rj¾©ûç
EŠLCçz DalÍA2÷å<ÒYÖv20150818_00145_stA2n˜<#×
?¢‰þŠL忀A2÷å?šK:À;Ü_Av20150818_00147_st  Ksb308@ëô£}qŠ²?•jú@€E†n)=š9x@G?záHd¾¦ff
E‰33D´	ìD`S…A3?
<±]"v20150818_00147_stA2n˜<#×
?tà݁°y꿀A3?
?–+°€;Ü_Av20150818_00337_st  Ksb308@ëô¥†y?™Ÿœ@€E'—)=‹\XANâ¸?¦fff¾¦ff
E"U3CçqªDa™yA2TŽ<ڊ'v20150818_00337_stA2{<#×
?tà݁°y꿀A2TŽ?›QR@;Ü_Av20150818_00339_st  Ksb308@ëô¥Ó
?'®@€E'nH=eïèv20150818_00339_stA1ûç<#×
?tà݁°y꿀A1ûç?à;Ü_Av20150820_00064_st  Ksb308@ëôß{õx?-AI@€E¤ÿ¸=¢0Á@jW@"záj¾¢Ðå
E©ß3Cçw+DaA4~<–Tv20150820_00064_stA2ùÛ<#×
?¢‰þŠL忀A4~?'ÁŠ€;Ü_Av20150820_00066_st  Ksb308@ëôß~æÕ¸?)ê@€E¤ë3=ÃiL@z*å@33^¾šŸ¾
E©€RD³ýËD_ØåA4¤­<:eªv20150820_00066_stA2í'<#×
?¢‰þŠL忀A4¤­?‡Lµ@;Ü_Av20150820_00472_st  Ksb308@ëôãsÜËó?Gù"@€E•=q="W´?'Å@?\)i¾ž¸R
Ež<áCæÝôDašoA3wj<švžv20150820_00472_stA2E¢<#×
?tà݁°y꿀A3wj?"NÓÀ;Ü_Av20150820_00474_st  Ksb308@ëôãvÍ+Â?|	W@€E"2q=bÿA.
€@
=U¾¶E¢
E›%ÃD³ÛD`TþA45'=¿v20150820_00474_stA2éy<#×
?tà݁°y꿀A45'?£Wâ;Ü_Av20150820_00619_st  Ksb308@ëôäœ3?lkÇ@€Ed==…;€@:Hh@õÃh¾³33
E™]3CçƒuDaºNA3qÙ<ňv20150820_00619_stA2b<#×
?¦·íΊWÅ¿€A3qÙ?˜±@;Ü_Av20150820_00621_st  Ksb308@ëôäžö#?_áÌ@€EãÃ=¶ ?ÏŠ@G®d¾'n˜
E"öD³âwD`d{A3'©<ˆ;Fv20150820_00621_stA2$Ý<#×
?¦·íΊWÅ¿€A3'©?'hÀ;Ü_Av20150827_00422_st  Ksb308@ëõó€æD?>ÂH@€E´8R=©ÑP>®UŽ@K…i¾ A‰
E½%HCæÎúDa©‰A4§ˆ<žVîv20150827_00422_stA3‡<#×
?¢‰þŠL忀A4§ˆ?"ÊÝÀ;Ü_Av20150827_00424_st  Ksb308@ëõöÈ.?AŸc@€E³âá=–z">'€@1ë…`¾–‡+
E»r{D³ÛD`_®A4éÁ<}%v20150827_00424_stA333<#×
?tà݁°y꿀A4éÁ? $ ;Ü_Av20150830_00141_st  Ksb308@ëö Š™0¾?A™á@€EØÔ¤=ӏ¨A8"@AG®i¾¥ãT
EÞ5\Cç˜RDaHA5²¡<''¨v20150830_00141_stA4^5<#×
?¢‰þŠL忀A5²¡?'$õ;Ü_Av20150830_00143_st  Ksb308@ëö —ÑÞ/?.³Y@€EØi=·Í"@E^ß@E¸b¾ŽÙ
EÚ¥×D³¦^D_GmA5ÄN<'Kˆv20150830_00143_stA4‡+<#×
?tà݁°y꿀A5ÄN?')q;Ü_Av20150830_00285_st  Ksb308@ëö!®zŽ?"†U@€EÕìR=«Ú0A¥@…j¾«…
EÛ9×Cæ^ÙDan5A6°Ö<Éßiv20150830_00285_stA4‹D<#×
?tà݁°y꿀A6°Ö?™;í ;Ü_Av20150830_00287_st  Ksb308@ëö!±[¢h?'@€EÖAR=™Ó¨Asõ~@\)a¾ Äœ
EÜÐÍD³µ`D`dœA6bR<Sž}v20150830_00287_stA4°!<#×
?tà݁°y꿀A6bR?ŠsÏ ;Ü_Av20150830_00429_st  Ksb308@ëö"Ç2© ?8È,@€EÐØ==¹1p?ßUæ@¡ë…h¾ A‰
E×õ3Cæä9Da–wv20150830_00429_stA3|î<#×
?¢‰þŠL忀A3|î?à;Ü_Av20150830_00431_st  Ksb308@ëö"Ê¡"?GÇ@€EЙ¸=v¶hA´]J@>{`¾å`
Eԃ3D³Œ¬D`+A6.ï<™‡v20150830_00431_stA3Òò<#×
?¦·íΊWÅ¿€A6.ï?"0ã ;Ü_Av20150830_00573_st  Ksb308@ëö#ћcH?<¥@€Eǂš=ÂáiA†
î@N¸Ri¾¯²
EÎÜfCæÓDa¾VA5@J<˜Š…v20150830_00573_stA3®<#×
?¢‰þŠL忀A5@J?"P ;Ü_Av20150830_00575_st  Ksb308@ëö#Ôݧæ?8Ÿ~@€EÆõ=‰­ AEs¿@0£×a¾–‡+
EˤD³¾D`_LA5¿<˜v20150830_00575_stA41<#×
?¦·íΊWÅ¿€A5¿?"A`;Ü_Av20150830_00578_st  Ksb308@ëö$7­0O?KÏ!@€EÃDq=šžÜ@:·@mp¤i¾®{
EÎ2¤Cæº^Da¨!A5¤<ºóBv20150830_00578_stA3<#×
?¢‰þŠL忀A5¤?—^h@;Ü_Av20150830_00580_st  Ksb308@ëö$:wÕÏ?EX@€EÃf=ŠTèv20150830_00580_stA4<#×
?¢‰þŠL忀A4?à;Ü_Av20150902_00130_st  Ksb308@ëö€ˆ±ið?8îI@€E¹²=ՈÙ?]2@€j¾œ(ö
EÄ«ìCæl‹DaH´A5¹±<šåIv20150902_00130_stA4¼j<#×
?tà݁°y꿀A5¹±?"\© ;Ü_Av20150902_00132_st  Ksb308@ëö€‹êïÎ?6ú–@€E¹yH=ñ><¬@ Qì`¾—P
EÄüRD³µãD`3¦v20150902_00132_stA5V<#×
?¢‰þŠL忀A5V?à;Ü_Av20150902_00274_st  Ksb308@ëö°³Q&? -&@€E¿
=µð@‰@ì@'\k¾¡ÊÁ
Eɋ
Cæé7DacA6K<¢¨}v20150902_00274_stA4¼j<#×
?¢‰þŠL忀A6K?"U ;Ü_Av20150902_00276_st  Ksb308@ëö´/aí?;D@€E¿I=«gTAk̹@¹G®`¾®{
EͲÍD³Û×D`<‹v20150902_00276_stA5&é<#×
?¦·íΊWÅ¿€A5&é?à;Ü_Av20150902_00418_st  Ksb308@ëö'¸Ø'?*]J@€EÂ×3=š9"A·×f@hõÃi¾¡ÊÁ
EÌÆCçW®Da'ËA6<¢jDv20150902_00418_stA4b<#×
?tà݁°y꿀A6?"MH€;Ü_Av20150902_00420_st  Ksb308@ëö'»Øc?"«i@€EÂÌ{=ÌèAJU@j=qa¾"ýô
EÉÜ)D³…`D`áHA5Ã7<¥¸Sv20150902_00420_stA41<#×
?¢‰þŠL忀A5Ã7?"·
`;Ü_Av20150902_00562_st  Ksb308@ëöƒ½36ä?=Lk@€E¹W¤=¶[ @+Y@lÌÍh¾° Å
EÃÜRCæ¼îDa›dA5­â<¦XÁv20150902_00562_stA4{<#×
?¢‰þŠL忀A5­â?"Ë ;Ü_Av20150902_00564_st  Ksb308@ëöƒÀ—Ð?1»*@€E¹\f=̕–?b˜þ@¸^¾'hs
EĸD³´D`¬ÝA5Vð<¶ÀXv20150902_00564_stA4 Å<#×
?¢‰þŠL忀A5Vð?–Ø;Ü_Av20150903_00301_st  Ksb308@ëö¡Ëwèo?g:@€E­Í=µ·xA'j@¨e¾§ïž
Eµ¸CæmDa"v20150903_00301_stA4éy<#×
?¢‰þŠL忀A4éy?à;Ü_Av20150903_00303_st  Ksb308@ëö¡ÎWÑÎ?-¸æ@€E­+\=¥Ñ >¢¨@n{`¾–
Eµ2öD³ºD`=PA5Ù<­Ó3v20150903_00303_stA533<#×
?£ZpéDa¿€A5Ù?•ºf`;Ü_Av20150903_00445_st  Ksb308@ëö¢èQþO?@¯Ñ@€EªR)=·5€@q'@®i¾ž¸R
E±‡šCçDa'A5ì\<"W%v20150903_00445_stA4A‰<#×
?¢‰þŠL忀A5ì\?Šä ;Ü_Av20150903_00447_st  Ksb308@ëö¢ë€vÞ?PüX@€Eª	R=¾u?"<·@1G®c¾'ë…
E±L¤D³ŠwDaúA5DÊ<¨v20150903_00447_stA4MÓ<#×
?ª-
FÀªE¿€A5DÊ?'µ ;Ü_Av20150903_00589_st  Ksb308@ëö¤"dQ?Y:@€E¦=–¡ôBg‰@(õÃg¾§l‹
E­"áCæ{çDa×ßv20150903_00589_stA4n˜<#×
?¢‰þŠL忀A4n˜?à;Ü_Av20150903_00591_st  Ksb308@ëö¤¬w?`9*@€E¥ýÃ=¯"E?ÆÌw@\)`¾˜b
E®…D³ËDD`~A5_ò<ˆh\v20150903_00591_stA4\<#×
?¦·íΊWÅ¿€A5_ò?'
€;Ü_Av20150904_00225_st  Ksb308@ëöÀÆÆxu?).]@€E¹…Ã>	g~?îÇ@]p¤j¾—
=
EÆ#3Cæ`BDagA5Š<°mðv20150904_00225_stA4=q<#×
?tà݁°y꿀A5Š?–
¾;Ü_Av20150904_00227_st  Ksb308@ëöÀÊSuÉ?$K"@€Eº+H=µø>ݖ´@Ž{`¾ŒÌÍ
EÄ
D³­²D`,A5ðµ<Î{Ov20150904_00227_stA4§ð<#×
?¢‰þŠL忀A5ðµ?™Ïià;Ü_Av20150904_00369_st  Ksb308@ëöÁÍH½ß?:³Ô@€E®Ù×=ËmAâ-÷@s33h¾¨õÃ
E·³3CæØsDa¡yA64< 8Nv20150904_00369_stA4bN<#×
?¢‰þŠL忀A64?"	À;Ü_Av20150904_00371_st  Ksb308@ëöÁЃJÎ?1@€E¯y=ɯÈA<0"@?\)_¾¤Ý/
E·C×D³¹D`rÁA61<sPv20150904_00371_stA4—<#×
?¦·íΊWÅ¿€A61?ŽaÊ;Ü_Av20150904_00513_st  Ksb308@ëöÂÐèй?N/.@€E¬[=Š–B|'Î@˜õÃh¾§l‹
E´°ÍCæx"Da³¦v20150904_00513_stA4V<#×
?tà݁°y꿀A4V?à;Ü_Av20150904_00515_st  Ksb308@ëöÂÔx¸N?YªB@€E¬®=¨ùèv20150904_00515_stA4¬<#×
?¢‰þŠL忀A4¬?à;Ü_Av20150905_00136_st  Ksb308@ëöàÊ:{§?'d}@€EŸ))=¡ A®…£@\)h¾¨r°
E©kCæpbDa†¸A7ŠÂ<Ñ1Ov20150905_00136_stA5V<#×
?¢‰þŠL忀A7ŠÂ?š&)à;Ü_Av20150905_00138_st  Ksb308@ëöàÍÒ±=? ´@€EŸ•{=çf[@ÑÀ@Aë…`¾ŒIº
E¥ðöD³­HD`-ÃA6õ¸<'»v20150905_00138_stA5+<#×
?¢‰þŠL忀A6õ¸?'!÷`;Ü_Av20150905_00280_st  Ksb308@ëöáÑÆÇ$?S@€E¡@®=­ªèAÐj@Õ¸g¾¦ff
E«é3CæpDa±Xv20150905_00280_stA4´9<#×
?¢‰þŠL忀A4´9?à;Ü_Av20150905_00282_st  Ksb308@ëöáÔÇ2?
¢Š@€EŸú®=ûtÃ@'…p@žff_¾Oß
E¥ûÃD³ºoD`JA6û<­ºÉv20150905_00282_stA5G®<#×
?¢‰þŠL忀A6û?•·Y ;Ü_Av20150905_00424_st  Ksb308@ëöâÐçÄJ?/1C@€E¡óf=­rÔ>'3º@ZáHh¾"÷Ï
E­×Cæ¤{Da¤þA6Ò<µ7v20150905_00424_stA4 Å<#×
?¢‰þŠL忀A6Ò?–¦á`;Ü_Av20150905_00426_st  Ksb308@ëöâÔ6þÅ?8F˜@€E¡è==ž¬,<Ùt¦@†{`¾"t¼
E­GìD³ÎÉD`lœA5ýƒ<Ÿv20150905_00426_stA4ƒ<#×
?¢‰þŠL忀A5ýƒ?"³à ;Ü_Av20150905_00568_st  Ksb308@ëöãÐÞ×?‹ß@€EŸ¢=ÎAG"?æffh¾Àƒ
E«?×Cç`Da½ãA5³(<æk<v20150905_00568_stA4=q<#×
?tà݁°y꿀A5³(?œÍg€;Ü_Av20150905_00570_st  Ksb308@ëöãÔP¯p?uµˆ@€EŸœ)=tCh@nõ@b¾Àƒ
E¬©HD³àîD`¨!A5ÊK<¶kív20150905_00570_stA4zá<#×
?¢‰þŠL忀A5ÊK?–Í} ;Ü_Av20150906_00129_st  Ksb308@ë÷4ij#?•8i@€EšÑš=é=v20150906_00129_stA4Ÿ¾<#×
?¢‰þŠL忀A4Ÿ¾?à;Ü_Av20150906_00131_st  Ksb308@ë÷7¢8z?ŸdŽ@€Eš´q=R@›Þ?‹…`¾Á%
E¢1×D³ßD`×A5i<ï«(v20150906_00131_stA4È´<#×
?œ'¥-Á¿€A5i?õe;Ü_Av20150909_00143_st  Ksb308@ë÷`ëç_?lßp@€E"Ôá=íÅþv20150909_00143_stA4~ú<#×
?¢‰þŠL忀A4~ú?à;Ü_Av20150909_00145_st  Ksb308@ë÷`ïrÄn?cÙÍ@€E""¤=ÜåÈv20150909_00145_stA5<#×
?¢‰þŠL忀A5?à;Ü_Av20150909_00263_st  Ksb308@ë÷bÈv:?€‰×@€E•Q=="ü@ð6Ê?Ç®i¾¦éy
E`CæÍôDa·ÏA5ïo<LJ—v20150909_00263_stA4Qì<#×
?tà݁°y꿀A5ïo?˜ðòà;Ü_Av20150909_00265_st  Ksb308@ë÷bË­GÌ?lM@€E"¹=•›ˆv20150909_00265_stA4¬<#×
?¢‰þŠL忀A4¬?à;Ü_Av20150910_00070_st  Ksb308@ë÷€~M¹?<&·@€E‰ê)=­©@Ïî(@LÌÍk¾©ûç
E'q…Cç6éDacøA6¥ÿ<‰ÏUv20150910_00070_stA4Àƒ<#×
?¢‰þŠL忀A6¥ÿ?'9ê ;Ü_Av20150910_00072_st  Ksb308@ë÷€h'Ý?/l'@€E‰Ö…>2MAš g@dzá`¾/
EÐ)D³ÜÕD`°A6 ¸<ºJ©v20150910_00072_stA5‡<#×
?¢‰þŠL忀A6 ¸?—IU ;Ü_Av20160719_00777_st  Ksb308@ì¦\Íâ?
@€EŒÌ¤=ár}BȧÖ@aG®g¾–‡+
EŽ\ÍCçn˜DaÉH                  ÀÀøÀÀ€Àø;Ü_Av20160719_00779_st  Ksb308@ì¦_¦¶>ÿ D@€EH=þw¦A︝@O\)b¾¡ÊÁ
EÑ×D´6¨D`$ÍAVÊÝ=
iR                  ÀÀøÀÀ€AVÊÝ?¡­*@;Ü_Av20170620_01049_st  Ksb308@ìH©–å¯È?xG+@€E–ý×=•Š"?­ìD@LÌÍh¾§ïž
E—®áCçÔDa­ÃAs‡l>`
'                  ÀÀøÀÀ€As‡l?Ì°@;Ü_Av20170620_01051_st  Ksb308@ìH©™ÇâW?rÞS@€E–¤
=eåp                  ÀÀøÀÀ€Àø;Ü_Av20170628_01239_st  Ksb308@ìI©ö§½?—Ã2@€E³
=†¢¨                  ÀÀøÀÀ€Àø;Ü_Av20170628_01241_st  Ksb308@ìI©ÿ 1?",@€E¾3=Z€                  ÀÀøÀÀ€Àø;Ü_Av20180430_00397_st  Ksb308@ìoì£Ð¿¡?'ä@€Eë=åÎ                  ÀÀøÀÀ€Àø;Ü_Av20180430_00399_st  Ksb308@ìoì§#?!èŠ@€Eë5=×QÁ?˜¤@ÈõÃc¾˜b
Eë
D³âòD`Dî                  ÀÀøÀÀ€Àø;Ü_Av20180525_00595_st  Ksb308@ìs_tO?^À1@€E·™¤=˜%H                  ÀÀøÀÀ€Àø;Ü_Av20180525_00597_st  Ksb308@ìsbá@ø?pó9@€E·L3=jy©                  ÀÀøÀÀ€Àø;Ü_Av20180525_01168_st  Ksb308@ìs
$•?Mvu@€EªHš=gÉÇ                  ÀÀøÀÀ€Àø;Ü_Av20180525_01170_st  Ksb308@ìs
¡××?OvZ@€EªÎš="vP                  ÀÀøÀÀ€Àø;Ü_Av20180728_00565_st  Ksb308@ì{‹½"‹?WÅ@€E''R=²'                  ÀÀøÀÀ€Àø;Ü_Av20180728_00567_st  Ksb308@ì{"}?P"¾@€E'%==ƒÍ                  ÀÀøÀÀ€Àø;Ü_Av20180730_00277_st  Ksb308@ì{AÅw©?d@€Ešá=ý{cA˜Ü¦@͸h¾'n˜
EšZ¸Cçß}Dah                  ÀÀøÀÀ€Àø;Ü_Av20180730_00279_st  Ksb308@ì{AÉ*Ý?+@€E›ƒ¤>
Ù¼                  ÀÀøÀÀ€Àø;Ü_Av20180812_00203_st  Ksb308@ì|ߓÄ'¸?Jz @€E§/=>V•                  ÀÀøÀÀ€Àø;Ü_Av20180812_00205_st  Ksb308@ì|ߗêc?<ƒÅ@€E¥é>ü5                  ÀÀøÀÀ€Àø;Ü_Av20180815_00085_st  Ksb308@ì}?·¥c&?xk@€E–œf=Þú2@-[*@ÉG®g¾«
E•ÚfCçÀ¤DaZ                  ÀÀøÀÀ€Àø;Ü_Av20180815_00087_st  Ksb308@ì}?º‡;?#ÌT@€E—î®=æ4Š                  ÀÀøÀÀ€Àø;Ü_Av20180826_00253_st  Ksb308@ì~¢â^"?2ô@€E'9==Ìõ)                  ÀÀøÀÀ€Àø;Ü_Av20180826_00255_st  Ksb308@ì~¢ûñ?CFù@€E'…3= —œ                  ÀÀøÀÀ€Àø;Ü_Av20180828_00277_st  Ksb308@ì~á‰/´N?(šÐ@€E'â=ŗÀ@Â#w@ž¸Rk¾¯²
E'…Cæ³3Da€A}ÿê>;<¸                  ÀÀøÀÀ€A}ÿê?Çg—;Ü_Av20180828_00279_st  Ksb308@ì~áŒrïâ?2×À@€E'q=²éð                  ÀÀøÀÀ€Àø;Ü_Av20180907_00113_st  Ksb308@ì€ òÙ&?_Â@€E¢Ù=î0zAuâA0záj¾ž¸R
E£À=CæÝôDa&ú                  ÀÀøÀÀ€Àø;Ü_Av20180907_00115_st  Ksb308@ì€ öã[Ú?0É@€E¢æ®=ìI4?¶Ù¹@îff`¾"÷Ï
E£Ý®D³Ñ‰D`8ö                  ÀÀøÀÀ€Àø;Ü_Av20180912_00076_st  Ksb308@쀿ȏUÉ?%rÜ@€EH=òÀ%@XÑ@˜i¾"t¼
Ež½\CçahD`þ˜AxÀ¤>í½                  ÀÀøÀÀ€AxÀ¤?À· ;Ü_Av20180912_00078_st  Ksb308@쀿ÌCe?*»3@€Ev…=Ýï4A®ÇK@¡G®b¾˜b
EŸ½D´D_ñH                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_203_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  275 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ï')Ûüv20100327_01038_stKsb324@êþloèZÈ?*qÑ@€EŒB{=Ÿ @ør?¦ff5¾›¥ã
EhÍBMk…D+zAlÊ<âZ»ï')Ûüv20100329_00678_stKsb324@êþ¬,Cõù?KK@€Eœø\=¬Œ?Â(?s335¾œ(ö
E %
BS–‡D,
°Akb7<付ï')Ûüv20100408_00757_stKsb338@êÿìLL.'?…@€Ec>NW?kKý?ýp¤U¾›"ÑERáDîx!D0"AkM}=•›ï')Ûüv20100408_00759_stKsb338@êÿìO†ET?
ãø@€Exö=õH–=½~õ?ž¸Rb¾€EŽÐ¤DjÁšD*MAk•9<¿d©ï')Ûüv20100509_00896_stKsb338@ëÍ7™#Ó?B†Ÿ@€E»bR>Eû?øÒ¬?ŒÌÍe¾ž5?E¶fRDôD)oAl€Â=aï')Ûüv20100509_00898_stKsb338@ëÍ:)|?R|Š@€E¼Í>Æd?:Ç?‡®f¾"÷ÏE¶qìDuêD&^Akß=ï')Ûüv20100816_00431_stKsb338@ë#͎Ô?\8@€E€ÐÍ=Üis?•m¡?áG®c¾ž5?EyøÍDôTRD(ÍqAiŒ-<ûv-ï')Ûüv20100816_00433_stKsb338@ë#Ñ^Í?ý@€EÔ¸=Ã;ì?E(É?ŒÌÍe¾–‡+Ew«3DvAüD&wžAir—<«Û}ï')Ûüv20110803_00541_stKsb338@ë<#Õ ?·1@€E‰ð3=ӄø?Ru?ٙšg¾£×
E‡Ë®DñðÝD$Î5AQ"ý<c4Gï')Ûüv20110803_00543_stKsb338@ë<#Ø¿y¨?«ò@€EŠÃ>
Žô?îcÒ?µÂb¾"÷ÏE‡KqDpÀD"éXAQ0y<iuÎï')Ûüv20110804_00667_stKsb338@ë<E`²W?-"a@€E¡a3=±)Ü?*Ž?Æfff¾³¶FE ÆfDñåšD$"×APÿD<vsïï')Ûüv20110804_00669_stKsb338@ë<Ed ¾?%Ñ@€E¡Òö=œ$?¢´?´zác¾¢ÐåE è{Dp®fD"|îAQA¼<`-ï')Ûüv20110807_00899_stKsb338@ë<¦»Y?KD@€E¢.=¹ø?GI5?ó33f¾§l‹EU
DñŸ¦D%iüAQ•¢<‡êï')Ûüv20110807_00901_stKsb338@ë<¦Α?@€E¢T=Ò
–?Z|?¾¸Rd¾ŠÀƒEœqDppD"mqAQ*(<o2ï')Ûüv20110821_00816_stKsb324@ë>dLÉÆ?‰Ü@€Ev<ö=Ã÷€>dúß?¸Rj¾Ÿ¾w
Ex¬)BˁD›ASU<ð-ï')Ûüv20110911_00480_stKsb324@ëAõ¥Õ?$ÙZ@€E¥£=¢‹X=á'4?½p¤e¾¡ÊÁ
E¤9®BýqD%%PAUÐ<‰ž¢ï')Ûüv20110914_00342_stKsb338@ëAa×Å®ö?c¦Þ@€E¯Xš=­C?Èbõ?ue¾²-E®_
Dõ|ÝDáAV)<«w¦ï')Ûüv20110914_00344_stKsb338@ëAaÛr?U·f@€E­ìq=¸'4>}	¾?záHe¾"÷ÏE«ÅqDwó…D8BAU¦é<Š¨ï')Ûüv20110920_00126_stKsb324@ëB Ñæ,?a""@€E¬Ëá>
ãS@'³š@Aë…f¾¬‹D
E­\B§ðD&øAUä=—èï')Ûüv20110925_00391_stKsb338@ëBÁy]º?mx³@€E¾Î
=·áü>R£ë?\(öh¾¢MÓE¼_\Dõˆ{DmPAWž&<­­¡ï')Ûüv20110925_00393_stKsb338@ëBÁ¥ýÖ?i!%@€E¾øì=Šy¸=>½?+…f¾˜"uE¼({Dx%ãDgžAW‹¦<Á]ï')Ûüv20110926_00167_stKsb324@ëB૝¢¾?]9Ç@€Eºõ¤=+H@%Ò¼?}p¤e¾›"Ñ
EºdfBÌkDAWyÄ<¤…Hï')Ûüv20110930_00309_stKsb338@ëCaš4CÔ?b©0@€E¬
Í=ïce?(N°?k…h¾©ûçE©hRDñËDD$­AWàÎ<œ?ï')Ûüv20110930_00311_stKsb338@ëCae–ˆ?E
@@€Eªû®=¶†€?ilD?p£×d¾•E¨y…DpÒ^D"›–AWà<eÂ|ï')Ûüv20111007_00284_stKsb324@ëDAñ
i?AÐÁ@€E˜¸=tLh?oxÊ?Që…f¾£×

Eš.{B'
PD&‰AX*Ñ<ŒiÛï')Ûüv20111008_00493_stKsb324@ëDa߈+2?‰ÇZ@€EŸ:Ã=	È=ôö4?:áHe¾˜b
E¡fBÌRoD|îAY&;<ìçÉï')Ûüv20111020_00105_stKsb338@ëEà ¦?Ls@€EÇï\=üà?‰–?µÂe¾³¶FEÅTÍDõQDw}AZªA<­«Öï')Ûüv20111020_00107_stKsb338@ëEà£áVG?Iô@€EÆ´¤>ä[?£ý?s33d¾ A‰EÃCÃDw•ãD)ªAZrñ<a˜ ï')Ûüv20120229_00498_stKsb338@ëVk‡WV?!?ò@€Eª^=­Ë?RÁk?€f¾™™šEªÿ
DñíqD#ë3Ak4,<¯§ï')Ûüv20120229_00500_stKsb338@ëVkŠŒ€¬?%KM@€Eª¬Í=¬šp>—c¦?ƒ×
e¾bNE«"=Dp4jD#ªAkåN<½³%ï')Ûüv20120312_00455_stKsb338@ëWêÏV$$?Hm@€Eª}
=ì µ?Ów7?¨õÃR¾/Eª@DñÓmD$" AlœÞ=Ï¥ï')Ûüv20120312_00457_stKsb338@ëWêÒmP?Â@€Eªâq=ôæÇ?Z5?uc¾OßEªöáDp2ÑD#žÉAlŒI<ºº&ï')Ûüv20120316_00562_stKsb324@ëXk4ƒ:?"£@€E¤>…=Þ]ï?4&º?Y™šg¾²-
E¨‹®BŽ"øD&²ÑAmÌN<Ò3Yï')Ûüv20120320_00408_stKsb324@ëXéÌ7ñ´?`X9@€Eœ,>]Ä=>çÙ?Þ¸Re¾À
E¡ÇqB|îD'3dAk¥Î=*´‡ï')Ûüv20120330_00516_stKsb338@ëZ+æ4?j-@€E¬_{>e§<û¦?ü(öe¾/E«2DñÝ7D$ß+An•=3Æ!ï')Ûüv20120330_00518_stKsb338@ëZ+ê9O?G"@€E¬AÍ>¨T> û€?¢\c¾ŒÌÍE«
fDpRD#ZòAn5y<Úê"ï')Ûüv20120401_00288_stKsb324@ëZkǹ‡Ì? ½V@€E£ƒ×>s«@:?Ç®g¾ˆ´9
E¤þáBŽ;çD&!'Aod=ï')Ûüv20120603_00496_stKsb338@ëbEÐ툯?
kˆ@€EŒH=¹Ð¤?O\Ü?§®d¾«…EŠÙDõ¨1D#–AqsŽ<ýu{ï')Ûüv20120603_00498_stKsb338@ëbEÔÌet?Z'@€E‹&š=æb»?rÝ?‡®S¾ŽVE‰ÌáDwåÃD81ApG¯<ñÀíï')Ûüv20120607_00784_stKsb324@ëbÉ&‡Ù?*Q#@€Ek}×=}k ?]ø}?\)j¾ˆ1'
En~áBÉQhDúAq)<öTúï')Ûüv20120610_00158_stKsb338@ëc#®ð"{?;]@€E¢i>?>šô†?Ÿe¾/E¤ˆ¤Dõ'-DÌÍAq:I=¶>ï')Ûüv20120610_00160_stKsb338@ëc#²Ì:×?*þð@€E¢q=æÅú<õÌG?†ffe¾ƒ•E¡Q3DwÃD\Ap»
<ËFbï')Ûüv20120610_00444_stKsb324@ëc&pRq?6°è@€E~é\>}3=3;¨?œ(ök¾®{
E€eHBÉH1D&Aq¯=Hf¨ï')Ûüv20120611_00566_stKsb338@ëcEãºû?oO@€E|Ÿ\=Ÿø=4ä?—
=f¾¬1Ez§\Dõ†%DíqAp'<ýXÖï')Ûüv20120611_00568_stKsb338@ëcE"'w=?¶È@€E}‹H=šèˆ?kò?ue¾²-E{ê¸DwÈDÝApi<Í5cï')Ûüv20120614_00321_stKsb338@ëc£ýâÔv?@"ì@€E)=¥Jw>að?"33c¾Ã•E´RDõHD5PAqË=!'öï')Ûüv20120614_00323_stKsb338@ëc¤Ÿ·ì?7¬€@€E€Œá=¹;D?ué=?fffc¾"÷ÏE}»×DwîÙDC¦ApÎ<ÐÂï')Ûüv20120615_00544_stKsb324@ëcŵ)}'?2)@€E›`á=­g-@mʾ?ŒÌÍ\¾š¬
EqìBËùÛDiºAqV!=Iï')Ûüv20120621_00176_stKsb338@ëdû·±]?,—=@€E"_\=Â<È?'¦?n{b¾œ¬E"ÈRDõ…DÅAq$«<Ã$	ï')Ûüv20120621_00178_stKsb338@ëdÿO'
?+k÷@€E'ðš=ȳ<>T7?O\)b¾"t¼E'áDwÒ DLJApk³<©¿ï')Ûüv20120622_00194_stKsb338@ëd¢èt
?(5È@€E™
=»ì³?$3ã?§®d¾«…E˜êÍDõ¥'D&wAqZŸ=Őï')Ûüv20120622_00196_stKsb338@ëd¢ì[bÒ?8Žt@€E˜¬q>-E<Êòe?£×[¾ß;E˜®DwÏ+DcTApr³<üñÏï')Ûüv20120623_00314_stKsb324@ëdÃfS%í?7ýx@€EœÛÃ=îH?¤x?¦ffi¾–‡+
Eža…Bɇ+DLAq]—<úAï')Ûüv20120625_00252_stKsb324@ëeULb¯?(@€E—\=©Ë¤?à]?\)g¾—
=
EÄðáBʯDÁ‰Aoë×<»L
ï')Ûüv20120627_00441_stKsb324@ëeH¡-lu?G%º@€E ¯ö=}H€>³yY?'\l¾/
E¡²fBÉ]/D'ßAqÅÿ<ìœEï')Ûüv20120704_00230_stKsb324@ëf OJ?>è@€E¤¿>¸ÿ@j?Që…j¾/
E¥¤BÉãTD½²Ap&Ã<Ï=Mï')Ûüv20120704_00871_stKsb338@ëf'`f#?2ga@€Eg
=®Ä>¹o=?«…e¾Ç®Eec…DõJD¸Aq/á<ø¶®ï')Ûüv20120704_00873_stKsb338@ëf'dG"?"*"@€Ehâ¸=ì8>m3`?E¸e¾›¥ãEd‡3Dw•ôDnÉAq¥<ŸHûï')Ûüv20120705_00537_stKsb324@ëfB¦Ä•F?N›ˆ@€E_υ=¯	D@DÁ×?šáHk¾˜"u
E^»…BǛ#DļAr›$=?$°ï')Ûüv20120705_01115_stKsb338@ëfGb>?‰@€EYÀÍ=͊ç>Èc?£×\¾ÍOßEXÕÃDõIšDþwAszz=ö¹²ï')Ûüv20120705_01117_stKsb338@ëfGe®_ú?`î@€EXWÃ=Ú?o@¼?aG®e¾‰º^EVK®DwÕD]qAqÁÂ=	rï')Ûüv20120706_00494_stKsb324@ëfc'ówÜ?R[@€El?…=á>7*c?‹…k¾ A‰
EmBÈE¢D|‹Aq%Q=<iï')Ûüv20120707_00404_stKsb324@ëfƒÞ>9?äT@€Ewã
> È>áKR?¸Qìi¾ž5?
Ex ¤BɗDÌjAqJˆ=¡;ï')Ûüv20120716_01087_stKsb324@ëg§P§Øw?…'&@€EÍ=šœÌ@Êê?™™šg¾»dZ
E|=BÍ/DüAsÙ=©ðï')Ûüv20120722_00877_stKsb324@ëhe¡Ó$?©@€EˆÍ=Ùùã?ÒÎ;?Š=qh¾™™š
Eˆ ¤BËÙD!HAqg‡<ܓLï')Ûüv20120723_00690_stKsb324@ëh…F.Íô?6ÙÉ@€E‹VR=¨–P?¯;?k…h¾'hs
E‹"{BÊvFD®AqkÒ<ãÿ!ï')Ûüv20120725_00808_stKsb338@ëhÇdç5?J¹*@€EŒRH=õ»>|)?n{g¾ž¸RE‹ÔDõ‰ôDOLAq¹"<ëfï')Ûüv20120725_00810_stKsb338@ëhǏ´>?G€‡@€EŒ{×=Õ°<†T&?ƒ×
e¾˜bE‰†¸Dx…D£TAqb#=¿ï')Ûüv20120726_00106_stKsb324@ëhà˜{6'?X¤@€E£_ö=wé >*L›?¢\g¾–‡+
E¢WšBÊ%DûuAtƒ=|¶Œï')Ûüv20120726_00564_stKsb338@ëhäm
†?"Âs@€Eqä=Iő?K¯"?ŒÌÍe¾§l‹Eo¤Dõw¾DD)Arv=ÜÇï')Ûüv20120726_00566_stKsb338@ëhäpY?r@€Erˆö="7"?|€Ù?s33c¾œ¬EnŽDw£øDÈåArH¤=4fÀï')Ûüv20120804_00729_stKsb338@ëj²¼ûÉ?A™@€E†«=…>ô?3?"záe¾¸ÔþE…´Dõ²DÙÛAq¤ñ<þ Çï')Ûüv20120804_00731_stKsb338@ëj¶;°?E$0@€E†ì=hMø?Ž¹?záHc¾ ÄœE"höDwäîD¸BAq%<òãï')Ûüv20120805_00131_stKsb338@ëj .6É?&@@@€E—¸=͋K>Š
ç? d¾š¬E–…Dõ³DJÁAqÀ_<ìš3ï')Ûüv20120805_00133_stKsb338@ëj 1»ÿ ? †·@€E–Ç3=ÞÐp=ðŒq?p¤c¾›"ÑE•\DxFDe/Ar=çmï')Ûüv20120805_00249_stKsb324@ëj!Y]ú\?(o€@€E'eì=wc·@µó?ƒ×
g¾ŒIº
E'ÂöBÈWDÑyAqðÂ=!ï')Ûüv20120806_00373_stKsb324@ëjFƒ™ø?'RJ@€E‡H= bä@AW?Ñë…h¾›¥ã
E‰iÃBÌìDHÕAvë>Zï')Ûüv20120814_00801_stKsb338@ëkEyÈ-?BÝ'@€EŒ¨\=Ø¡–>ºÇï?J=qf¾¨r°E‹c3Dõ²úDN¨Ar<ÇÉï')Ûüv20120814_00803_stKsb338@ëkE|üšÆ??K@€EŒÔq=ëÏc@:å^?xQìe¾—
=EŠÝqDx&%D´îApéŠ<òB»ï')Ûüv20120815_00364_stKsb338@ëkb})6?@;o@€E`Kš=¤4\=ôD?@e¾ž5?E^žDõ–DдAq)©<£Xï')Ûüv20120815_00366_stKsb338@ëkb€r%â?>ø?@€E`Ôá=‰&¨@=g€?záHb¾"záE^l{DwêDè!Ar<펳ï')Ûüv20120815_00530_stKsb324@ëkdqQ?,èó@€EbG×=îe>ˏþ?k…g¾£Sø
EcÍHBË/DHöAq½1<Þ1«ï')Ûüv20120818_00419_stKsb338@ëk­י"?P{A@€Ew?…=¸Ñø>ÅÅÙ?'\e¾–‡+Ev\)DõÖúD5¢ArÛA=€íï')Ûüv20120818_00421_stKsb338@ëk±7ub?A–d@€Eu‰ì=Ü@`K?O\)b¾—
=Et¢=Dx ƒDÕAqî<å"Cï')Ûüv20120818_00551_stKsb338@ëkÄÝC?@¹B@€EŠ&Ã=Ÿ³˜=VMÞ?Tzád¾®{E‰ÎfDõ½'Dù'Ar4<֏6ï')Ûüv20120818_00553_stKsb338@ëkÄ €(?7¾|@€EŠ®=£?}Lr?ƒ×
b¾ A‰E‰©ìDx.%Då²Ar¸=fï')Ûüv20120818_00772_stKsb338@ëkÅç®ûV?KÃ@€E•3=­Ël=°^^?´záh¾¯²E"Dõ{çDBoAtc)=»seï')Ûüv20120818_00774_stKsb338@ëkÅêџð?tE @€E"ñ¸=…M?
ÙË?hõÃG¾/E"|ÍDwèBD²NArR=J†ëï')Ûüv20120819_00332_stKsb338@ëkãKäÞ?%A@€Ez=¶0>¼‡±?c×
d¾•Ex¥qDõÕôD^ÉAq†<º ¼ï')Ûüv20120819_00334_stKsb338@ëkãOÓ/?Í&@€EyPö=ÀÈè@@O?n{c¾˜bEvK®Dx¸Dù7Aqmt<¹‰-ï')Ûüv20120820_00399_stKsb324@ëluK?Wû@€E†É×>̶?¾œ'?ŒÌÍg¾"zá
EˆfBËvÉDÇAr[³<Þ<Ÿï')Ûüv20120829_00258_stKsb338@ëm!ùÞRÜ?&ó‡@€E¤0š=¦ð>`S=?§®e¾›"ÑE£4=Dõ›øD·mArÑ^=Φï')Ûüv20120829_00260_stKsb338@ëm!ý$ˆË? ×L@€E£³ö=ÀKÄ>Gý½?¨õÃ`¾ŠÀƒE¢¤Dx¸DðÕArˆ&<âþÝï')Ûüv20120829_00554_stKsb338@ëm$€þbq?Vñœ@€E©í\=ÃrÌ>¨
Õ?œ(öd¾ÊÀƒE¨ÏqDõvD‹¶ArÀ¿=²ï')Ûüv20120829_00556_stKsb338@ëm$"0Á"?8EH@€E©æ=—S0?"Kõ?œ(öa¾²-E§ìDwúD–ÙArW<ô´"ï')Ûüv20120911_00264_stKsb338@ënÁjy»®?
¯·@€E¨‰á=ÛA?¨/ ?Ó33d¾ ÄœE¦øDõ®VDZNAr¯q=žï')Ûüv20120911_00266_stKsb338@ënÁnáü?8ö@€E§ñ{>Gÿ?ÂØt?‹…`¾‹Æ¨E¥m3Dx$‹DëçAr"´<ڞ¨ï')Ûüv20120925_00413_stKsb338@ëp'Ž¾ï¿?*ïÌ@€EÏњ=ƀì>åHã?†ffH¾š¬EÍ~öDõš-D²AsOÙ=
ߊï')Ûüv20120925_00415_stKsb338@ëp'')®?'1¦@€EÎöš=çËÜ>?\v?p¤b¾"÷ÏEÌDwå¢DÊÑAqäÀ<ø+ï')Ûüv20121007_00266_stKsb338@ërã_€™?;?4@€E¢*ì=Óqä?s‰[?Š=qh¾¦éyE¡!®Dõ©?D!HAsq<øXMï')Ûüv20121007_00268_stKsb338@ërær_ï?9	@€E¡Úq=Â7(?æ½?c×
c¾ŒIºE 3Dw¥'D¬As'x<ßè;ï')Ûüv20130301_00725_stKsb338@ë",]àñG?¹æ@€E¯ÚÃ=꧕ï')Ûüv20130301_00727_stKsb338@ë",a‡°?,«™@€E¯£f>/ùe@9hó?Š=qe¾å`E®¬fDwüþDƒøAYS<}.©ï')Ûüv20130308_00757_stKsb338@ë…–˜ç?`ó@€E¹Dì=ÈÈYï')Ûüv20130308_00759_stKsb338@ë…š5"?(W;@€E¸ª3=®…L?`_¤?†ffd¾ˆ1'E·õ3Dwê D~éAXð/<]ï')Ûüv20130313_00864_stKsb338@녫x»þ?™µ¢@€E™ÿö=¡Ì>"p¨?=p¤d¾º^5EœA\DõjÙD+AY½=mê‡ï')Ûüv20130313_00866_stKsb338@녫"L"?ËØN@€Eš!ö=…·Ì<¬?záD¾Ä"E›@{Dw‡ÏD(¤AY€÷=§Rï')Ûüv20130317_00510_stKsb338@ë†*'a÷Â?0¯@€E£"š=ޏ=P:û@G®d¾°£×E¦
¤DõŠ5DċAY4N<Ù×"ï')Ûüv20130317_00512_stKsb338@ë†*•?À?z@€E¢ç¸=Ó@O@ytí?G®b¾'n˜E¤ˆ¸Dw¸"DTœAYÞ<`¥]ï')Ûüv20130326_00746_stKsb338@ë‡L€–ˆ˜?$¤Ú@€Eœ3Í=°9ì?C¦??¹™šd¾–E›×3Dõ'DäjAY/<€AÔï')Ûüv20130326_00748_stKsb338@ë‡L†µN?*è@€E›ÎÃ= ­È@(#_@33e¾¤Ý/EœDwÛTDœAXó»<•ó+ï')Ûüv20130515_00644_stKsb324@덋ö%‹«?J­@€EŸœ…=®&X?Ïs‰?#×
f¾ Äœ
EŸ?BËÍÓD¬AX߈<mfÒï')Ûüv20130620_00834_stKsb324@ë'ÈË!?P×%@€EK¦¸=½©?Vr¡?B\f¾Ÿ;d
EN©ìBËG+D²AY0<ˆ ï')Ûüv20130625_00980_stKsb338@뒩AeÛ§?ƒ@1@€Ebš=Ž³x?Óäæ?J=qh¾¯ EcáDõŸD÷;AY™x<Ùèï')Ûüv20130625_00982_stKsb338@뒩D®öx?'‰â@€Ebî=VÀ>^èC?.{f¾±©üEa›
Dx=DAYD=¨ïï')Ûüv20130702_00218_stKsb324@듁¸M´i?Ê@€E«Ìö=Èa¼@t¾º?°£×h¾•
E¬ÍBËÊ=D ¼ZAY'b<p1Éï')Ûüv20130702_00458_stKsb324@듃ÉÂ&?
Ρ@€E"´¸=Á@>Bþ?·
=i¾£×

E"ª=BÊRòD UPAYL‡<£4àï')Ûüv20130703_00172_stKsb324@든Ñg
ü?-´œ@€E'Ø\=žò¨?À.'?—
=h¾®{
EƒFfBʬ‹D ¾%AXÒG<}üöï')Ûüv20130703_00364_stKsb324@듢ìy»?«Ò@€E'i)=—qØ@¡ï?xQìh¾©xÕ
EƒìBʋDD |9AYUÄ<†~×ï')Ûüv20130703_00556_stKsb324@들 ñ®?ò"@€Epp=Ä+¤>ßO²?ÌÌÍg¾šŸ¾
EqnfBÊÊÁD 7AY«><ª"Áï')Ûüv20130705_00396_stKsb324@ë"áóú=ž?A#¾@€E{53=ɞ&?¯; ?(õÃj¾¢MÓ
Eyú¸BÊÂD  åAYc±<o4"ï')Ûüv20130705_00924_stKsb324@ë"æŒçÊT?Ø|6@€Ed‹®=w£>3ÔJ?Tzá_¿1'
Ee—×BÉ«…DæÙAZ[>-~kï')Ûüv20130705_01196_stKsb324@ë"錽?v ·@€E|ö=yç @ý_"?LÌÍh¾®{
E~{BÍu?DRÑAYšÍ<ß
2ï')Ûüv20130706_00795_stKsb324@ë"s"l6?/M@€E‡CR=¹á@Àù?¢\g¾¦ff
E‡¨¸BÊöÉDÜAY³<c¸ï')Ûüv20130710_00360_stKsb324@딂ÅA}¤?î@€E¥ö=ãSŒ?7w…?¢\h¾ŽV
Eœ±…Bˇ+D xRAY¦%<šváï')Ûüv20130713_00309_stKsb338@ë"á'…oì?®r@€E˜3>å"?S@£×d¾®{E—°Dõ/D+øAYß]<Êó$ï')Ûüv20130713_00311_stKsb338@ë"á*ã]Þ?
©þ@€E—f=ç¤?ˆ>?€b¾‹Æ¨E•ÛDxÛD}ÃAZ<yï')Ûüv20130805_00070_stKsb324@뗿rêƒ?yB¤@€E¬u='Sà?Šíº?(õÃm¾ž¸R
E­BÊ:áD åãA[`B<_0ï')Ûüv20130805_00168_stKsb338@ë—ÀvEŒQ?q}G@€E¤*Ã=»Ì>¯Q?\)f¾¨õÃE¡ôDõ¦°DDA[ù]<¸YŒï')Ûüv20130805_00170_stKsb338@ë—ÀyÓø?€r@€E¤8{=͏?%ÙÃ?aG®d¾ž¸RE¡m
DxßD@sA[|ž<\ï')Ûüv20130805_00526_stKsb324@ë—÷2œ4?Kìï@€EŸQ¤>ˆ?&}?°£×f¾‰º^
E ØRBË¿}DñüA[B˜<'6ï')Ûüv20130805_00624_stKsb338@ë—ăÎF?TL@€E¤l=¾šÄ?¤œ@®f¾ÂJE£5ìDõÁ/DA[Þ¼<ëÔÈï')Ûüv20130805_00626_stKsb338@ë—ćú?"=•@€E¤¾==ùw
?L¢è?•Âa¾›"ÑE¡_\Dx(¤DɉA[€m<…Ö ï')Ûüv20130806_00585_stKsb338@ë—ä6 	?"ƒ@€Eš=Û¬Ï@Xï?Ýp¤d¾šŸ¾E—¡šDõÉDA‰A[BP<™vï')Ûüv20130806_00587_stKsb338@ë—ä9íÒV?(@€Eš§==¹Æü?(~?hõÃe¾•E—?ÃDx#¶D¤ÝA[3I<YÐïï')Ûüv20130807_00767_stKsb324@ë˜çc̃?+&v@€E˜xÍ=ùô¿?+ó?p£×g¾"÷Ï
EœZRBÍJÁDÇA[|ó<k›ï')Ûüv20130814_00175_stKsb324@ë˜à{¬HÉ?é@€E¡ù¤=Ĺ:@è¶Ö@¸j¾§l‹
E¡è¤BÌxÕD!JA[ø8<ßb^ï')Ûüv20130820_00348_stKsb324@뙡úöU?5÷@€E©á=ºÖä?Ö¹¡?³33j¾'n˜
E¬šBÉüîD A\ä˜<™¨:ï')Ûüv20130831_00266_stKsb338@ë›U!9á?F‹–@€E"Ä==œI@
h°?.{f¾£×
E'ò{Dõ×DüÍA]ô<ŠEÙï')Ûüv20130831_00268_stKsb338@ë›X±QÇ?DDì@€E"›=¨xP>"?+…a¾¡ÊÁE'TÍDx6FDA]ÂH<Tôï')Ûüv20130901_00312_stKsb324@ë›!Ÿ•?@³&@€E ¾)=¤Y"?²Ò.?B\e¾§l‹
E£ñ3BÊ«DëA]Ã(<‰fJï')Ûüv20130901_00458_stKsb338@ë›"Øò¥O?Wøï@€Ež¦¸="\X>_ÜD?:áHd¾«…EöDõ»#D.FA]ìü<™Èï')Ûüv20130901_00460_stKsb338@ë›"ÜNàc?gÑ,@€EŸ5á=Œ)ì>ÆAŸ?
=d¾£×
E7qDx+dD¹šA]£é<¥«xï')Ûüv20130901_00600_stKsb324@ë›$þ?Ruâ@€E'Ù=œD¬?‰2,?=p¤h¾ A‰
E•°{BÌJ=D¹‰A]ý/<Õåï')Ûüv20130902_00322_stKsb324@ë›B7Ÿ™c?CÇÌ@€E"ÚH=}{?Úh
?k…h¾¢MÓ
E•8öBÉ­'D 	XA^4$<Ž4êï')Ûüv20130915_00214_stKsb338@ëœàË7×?]úq@€Etq>t?'r›?333e¾¨õÃE/HDõÇDD9ËA_…^<›óÞï')Ûüv20130915_00216_stKsb338@ëœàΈ#P?†ŒC@€E=ÄkØ>F™?!G®c¾šŸ¾E‹xDx{DÞwA_9Q<¶‰Æï')Ûüv20130915_00284_stKsb324@ëœáY«!×?‡Ä@€E".3=µ¨>çªÉ?5e¾"zá
E"žBÊdÝDïÏA`é=2Æï')Ûüv20130915_00524_stKsb324@ëœãL>‡z?>2Ý@€E€…×=¾»ì>P² ?záHd¾¢MÓ
E'qB̗DњA_[p<«p"ï')Ûüv20130919_00350_stKsb338@ëb.Î4+?vŒÄ@€E')3=ߓÿ>‡Ó&?=p¤g¾³¶FEë®Dõœ¬DFFA`*Õ<Ï ï')Ûüv20130919_00352_stKsb338@ëb2
ž¤?Š@€E¤¸=œÝ;1ÆÇ?.{d¾¨r°E€yDwÏðD‹A_óÓ=Ìóï')Ûüv20130925_00158_stKsb338@ëž èp²?	¡@€E¡ÊR=Åû¤?Ny?ØQìe¾§ïžE •\DõÃ}D<)A`v'<³åï')Ûüv20130925_00160_stKsb338@ëž ë¿áØ?fk@€E¡§ö=ºx€?Eˆ6?°£×a¾å`EŸRDxÏDËdA`bs<šÌï')Ûüv20130927_00269_stKsb338@ëža]){?O¤¾@€EŽa{=±©ø?±í?¢\f¾šŸ¾EŒ²fDõ¸!D?ÏA`ïo<¸O›ï')Ûüv20130927_00271_stKsb338@ëža`g‰Q?L¨@€EŽ†…=¨ÇÔ=¨YD?\)b¾—PE‹ÖDwþéD—žA`<ˆï')Ûüv20140313_00598_stKsb324@ë³Lg>"?Ü@€Eu=†Øl?›7§?¼(öm¾§ïž
Eu+3B̀D M¢A|D =" 8ï')Ûüv20140325_00329_stKsb338@ë´Éî |?+›ˆ@€EœÔ{=4Ü?=db?"zád¾§l‹Eœl¸DõàDü¼AzÌ=&qöï')Ûüv20140325_00331_stKsb338@ë´ÉñÃF'?%è_@€Eœ·{=µ¸?ºƒ?¾¸Rc¾‰7LE›æ)DwۖDH"A{I&=n·ï')Ûüv20140325_00375_stKsb324@ë´Êoú¿#? ÿt@€E™rf=¦¯¼@«\?ôzáf¾'ë…
E™0fBË¡HD ðA}§H=™`ûï')Ûüv20140326_00559_stKsb324@ë´ë°E•?q±G@€E—/¤="Ì?n
‡?®{l¾£×

E—\B̖D OLA}ðZ="ÏLï')Ûüv20140327_00410_stKsb338@ëµ
cœr?Dó"@€E"VR=¹ZŒ<øÁ?£×
b¾¦éyE"ÃHDõ˶DA{T]=>Îï')Ûüv20140327_00412_stKsb338@ëµ
gS;;?;xç@€E•¤=² Œ@Zœ?^¸Rd¾ŒIºE"#DwÙËDdZA{;1=n<ï')Ûüv20140328_00404_stKsb324@ëµ+*ˆŸv?eÔô@€E…¿á=œ¼à?šM?®{i¾œ¬
E…š=BËÒòD yXA~VÊ=gz€ï')Ûüv20140329_00610_stKsb324@ëµK¸b?ƒÀ@€Ep
=bP>BÓÚ@
=d¾ºáH
Ep'B˼îD 2oAƒjT>P£Ùï')Ûüv20140504_00296_stKsb338@ë¹ÍS¤þ?IL6@€Eªö®=®|ô?ݼœ?øQìh¾œ¬E©}\Dõ©D+TAA«=ÊÔ¬ï')Ûüv20140504_00298_stKsb338@ë¹ÍVfÙÔ?Gï@€EªØ¸=¶Ùœ>'©@?Ñë…f¾™™šE¨¨ÍDx
DGßA˜Ö=°R}ï')Ûüv20140510_01078_stKsb338@뺋F°ð?¡Aè@€E%ö=V/`@9·?ýp¤f¾³¶FEŒ[HDõPDNAƒ<>S§ï')Ûüv20140510_01080_stKsb338@뺋JIàI?‰ú@€EŒÞ=ˆü>ù""@™šc¾§ïžE‹œDwÖÉDƒ¦A">'Bï')Ûüv20140520_00870_stKsb338@ë»ÊºÌ?Jæ§@€Ewܸ=­7¸?·‡Ò?ÁG®b¾¥`BEu¶DõS…DøRA€ÒU=…'ï')Ûüv20140520_00872_stKsb338@ë»Ê¡;9?N6@€Ex˜á=®.Ì>N>'?ž¸Re¾"t¼Ev\ÍDw´îDf¨A£Á=j®zï')Ûüv20140520_01062_stKsb338@ë»Ì=mƒç?V½J@€E–¨š=®«?«?Æffe¾ž¸RE"ÉìDõXD²A¬=Å$Oï')Ûüv20140520_01064_stKsb338@ë»Ì@âŽ*?sY@€E•3=ϓð@¨;E?øQìf¾®—E"2)DwÛ3D¦Aƒ#d>xTï')Ûüv20140521_00691_stKsb324@ë»å_3?Dl@€E†03=£ð$ï')Ûüv20140521_00739_stKsb324@ë»å¼z_?;Ìß@€EÞ=×{«@­˜ô?ü(öd¾²°!
E'}×BËƨD ,¬A'N=à´#ï')Ûüv20140525_00092_stKsb338@ë¼l ¹=Ï?•'^@€EÛ®=k`iï')Ûüv20140525_00094_stKsb338@ë¼l¤¦õ? ;@€E'=™dï')Ûüv20140525_00140_stKsb338@ë¼lýÄ[º?'@€E…·¤=›X<ï')Ûüv20140525_00142_stKsb338@ë¼m­?©Z@€E…øÃ=— ðï')Ûüv20140601_00839_stKsb324@ë½Fà`èÎ?±@€E¡œH>xj@À¯<?Þ¸Rg¾\)
E¤¼{B˱'DîúA'	ø=™1mï')Ûüv20140605_00672_stKsb338@ë½ÄmÜq°?'Öß@€E†9=='Ì@-dÏ@¸Rd¾"t¼E…`RDõñXD™A`©=Ê—ï')Ûüv20140605_00674_stKsb338@ë½Äz2öø?4Û@€E…ÿÍ=Šàä?¤rb?ºáHe¾‰º^E"M3DwôÍD;DA½"=†È_ï')Ûüv20140607_00307_stKsb324@ë¾ <pŸ?â~@€E"¤¸=—ù°?{å¾@£×i¾¥ãT
E…h{BʾwD hÕAƒ%z>2Õï')Ûüv20140617_01298_stKsb324@ë¿K&±ð?ÐÕð@€E»—ö=ÐJï')Ûüv20140618_01017_stKsb338@ë¿h¾
?zT£@€E¼oá=`àï')Ûüv20140618_01019_stKsb338@ë¿hUg?[©@€E»Lš=†à¬ï')Ûüv20140618_01113_stKsb338@ë¿hïPj|?^ˆh@€EÀ
Í=k
éï')Ûüv20140618_01115_stKsb338@ë¿hò™?Z™@€E¿û={,¸ï')Ûüv20140619_00345_stKsb338@뿁®&n?÷êf@€EÜM\>$6ï')Ûüv20140619_00347_stKsb338@뿁ä;
?Ýúþ@€EÖô>ÝQï')Ûüv20140620_00236_stKsb324@ë¿¡¥áEÖ?hÂ@€EªÃ
=ÆIM@ó•@(ök¾Š=q
E¬‰…BÌ×
D!'hAp >
&9ï')Ûüv20140620_00935_stKsb338@ë¿©=§*|?b#Ò@€EŽR=ì@6BC?§®f¾£SøE‹Õ\DõöD6wAL¸='ÏŸï')Ûüv20140620_00937_stKsb338@ë¿©AŒV?K4%@€E
=…Í?Ý[?ìÌÍd¾"t¼EŠ§DxsçDºAƒ¾=ÀŠï')Ûüv20140622_00734_stKsb324@ë¿å*Wâ•?<¢Z@€E¨Ã=ýc1?sœØ?ü(ög¾Ÿ;d
Ež öBË;çD®FAƒ¹'=é[Óï')Ûüv20140623_00393_stKsb338@ëÀfô±?T@€EÍ=ëT@\'@ë…d¾œ¬EŽFDõòD´{An¾=ÙÁï')Ûüv20140623_00395_stKsb338@ëÀjk(m?ŸÅ@€EVá=ª5"=¯Ö?Ýp¤c¾‡®EhRDwß¾DKÇA=´$Gï')Ûüv20140627_00264_stKsb324@ëÀˆÄÕr
? C@€E:Â)=ØPKï')Ûüv20140629_00428_stKsb338@ëÀÁÎRÔ
?+Cª@€E—ì='Œ"?å;‡?ìÌÍd¾›"ÑE—‰ÃDõìÍD ¤AB+=§ï')Ûüv20140629_00430_stKsb338@ëÀÁÑ֗&?.î@€E—֏=Õ%?/?§®c¾ÒòE—=DxüDQšAÌÓ=ƒëÊï')Ûüv20140629_00522_stKsb324@ëÀÂߥ§š?,j@€E"ò¤=‹È@ɉ8?ÌÌÍh¾š¬
E•Û×BË´9D 3DAƒ!Á=¿ï')Ûüv20140629_00572_stKsb338@ëÀÃj"¢	?6
û@€EÜ¸=º…X@ï—?Æffe¾¯²EìöDõûuD'Aq=‡4àï')Ûüv20140629_00574_stKsb338@ëÀÃn_}?UÓg@€E'Æ®=–"x>ÄÏÆ?§®c¾"ýôEš=DxÅDEôAÎí=Ÿ¥ï')Ûüv20140630_00954_stKsb338@ëÀèd´Ï?@€E"Å=¨zL@n°É@£×e¾ª~úE'î=DõƒTD•PA'_£=¼™Ãï')Ûüv20140630_00956_stKsb338@ëÀèhœ`?oË@€E" Í=·ë4@'>Û?¼(öf¾‰º^E'êDwúòD¾A'OC='OSï')Ûüv20140701_00241_stKsb324@ëÁ¨2Xî?,EM@€E¡Ò¸=Âàd?õ¢?Î{h¾'n˜
E¢Í3BʗD ˜sA×8=§ê&ï')Ûüv20140701_00459_stKsb338@ëÁ™²%?3†/@€EˆýH=Ư̂@)ò+?£×
d¾ž¸REˆõ…Dö´D·A'™=Šâï')Ûüv20140701_00461_stKsb338@ëÁ?%°?-w_@€EŽá)=Öˆ?¶
?¸Qìb¾ž5?EŒ±HDx3Dj=A'9•=ŠRï')Ûüv20140701_00913_stKsb324@ëÁÄfÜÙ?$œ@€E€K)=¶g"@´¼›?Ÿh¾¥`B
E'R{BÊDžA'	
=¢ï')Ûüv20140702_01015_stKsb324@ëÁ'Þʀ—?…4R@€E€0×=xbïï')Ûüv20140705_00702_stKsb338@ëÁˆúüjÊ?òÓº@€E†qÃ='vï')Ûüv20140707_00959_stKsb324@ëÁÇqSʂ?â»@€E›¢ì=™T@ñFJ?ØQìh¾záH
EBÉìD†úA'û=d±ï')Ûüv20140713_00852_stKsb338@ë‡ØüÜ?;½–@€E¨	Í=q¤?ƒÚn?˅g¾¡ÊÁE¤í
Dõ'¢D[¶Aù'=¤"aï')Ûüv20140713_00854_stKsb338@ë‡*ü?:PI@€E§»=zwp?á0?ÈõÃb¾ŒIºE¤×DxDïžA'œ;=§œhï')Ûüv20140726_00088_stKsb338@ëÄ'opü?ÊKN@€EŸøÃ>$1Ïï')Ûüv20140726_00090_stKsb338@ëÄ…ɳh?â'ã@€E >îwï')Ûüv20140809_00489_stKsb338@ëÅãý:£j?6°@€E™	H=¢½ï')Ûüv20140809_00491_stKsb338@ëÅäƒH?'áô@€E˜¶
=™4ï')Ûüv20140809_00631_stKsb324@ëÅå^>ïÕ?;\X@€EŠÙ\=‰È"@s|9?áG®e¾ Äœ
EŠä¤B˗DŸLA'Y!=ž¦ï')Ûüv20140915_00442_stKsb338@ëʂə'Œ?‡²Î@€Eµð®=äï')Ûüv20140915_00444_stKsb338@ëʂÌԟT?´@@€Eµ½
=6h=Æì@ffd¾©xÕE´2Dwæ¸D±7A"nî>³ª;ï')Ûüv20140926_00111_stKsb338@ëËá	Àóü?9z@@€E¯è®=—a(@8€@33e¾–‡+E®êDõÁyD§®A'Æ=éR&ï')Ûüv20140926_00113_stKsb338@ëËá²Z†?%»@€E°R=˜éÔ@_"?Ã×
e¾‡+E­°)Dx°D¥ãA~à=…xLï')Ûüv20140927_00134_stKsb324@ëÌVÀ{±?(ÅÙ@€E•ý\=·ðÄA
Vö?ù™še¾™‡
E•
BÊ·LD¢A' •=¡8iï')Ûüv20140927_00278_stKsb324@ëÌÿSÒ?57­@€E£–H=ËiË@EÚj?½p¤f¾›¥ã
E¤ÏBÍ3¶DšoAå©=ÅNï')Ûüv20150706_00115_stKsb324@ëïIB¸Ká?Žù5@€ET=‡¡Ô?†?E¸k¾º^5
E'ˆBÉë…DZÑA`/Ü=1nÍï')Ûüv20150720_00465_stKsb338@ëñƒ=6Â?/d•@€E"‹
=©ô?l4?}p¤f¾µ?}E'ïšDõk#DeãA`ª…<~)ï')Ûüv20150720_00467_stKsb338@ëñ‡:œ^?3~¢@€E"•Í=…:t?1{q?ŒÌÍe¾¡ÊÁE'\DwŸmDIhA`¤<‰M–ï')Ûüv20150722_00955_stKsb324@ëñH®«¿a?"~=@€E|H=½xà?Ÿà?™™ši¾Òñª
Ee\Bɛ#DzÁAa˜=–`Wï')Ûüv20150816_00632_stKsb324@ëôeÆmb?¬@€EgÀf=Zû¯?.GÐ?hõÃg¾º^5
ElBÊ
ÁDÛuAc(¹= Vcï')Ûüv20150818_00439_stKsb324@ëô¥ß1xô?†™d@€E™ý)=B§>.l?†ffe¾®{
E‹×BÈɺD7AcÄõ=­ï')Ûüv20150827_00068_stKsb324@ëõÀ"÷fS?Mê@€EÇBì=ÌD=è¹Ð?†ffh¾¥`B
EˬöBÆïžD¢Ac
!<ÕÈýï')Ûüv20150830_00682_stKsb338@ëö$öáƒh?B©¢@€EÁÓ×=·ý<cù?‹…g¾šŸ¾E½Ý®DõšáDÈ´AcÏv<¸#\ï')Ûüv20150830_00684_stKsb338@ëö$ù¦¯­?BÄ7@€EÂÖR=É:R="Jr?n{c¾•E½â)Dwn¨DoßAc^<•Ÿÿï')Ûüv20150902_00726_stKsb338@ëö"úö{r?+þÚ@€Eº×=¯"œ?NO"?G®f¾¼jE¶C
Dõ¢VD¿¾Ac"'<"eï')Ûüv20150902_00728_stKsb338@ëö"ýàü?1Dî@€E¹¡®=»0ð?¨Ï¤?fffd¾/E´òáDwkdD"Ac¦<š±ï')Ûüv20150903_00549_stKsb338@ëö£¬2"?…€"@€E©ˆR='zˆ?dè?xQìe¾£SøE¦DõÌþD¤Adl= ï')Ûüv20150903_00551_stKsb338@ëö£®³&ˆ?fní@€E¨ëf=ã@4>Šñ?.{d¾ A‰E¤Ø=Dw¯®D©AcNu<­Óï')Ûüv20150906_00425_stKsb338@ë÷TCnj?žCî@€E'2=°ch>9&?hõÃd¾¾vÉE/…DõݲD`Aex=~ªGï')Ûüv20150906_00427_stKsb338@ë÷Wz…?Äë8@€E'WH=çÚi?´ýK?J=qa¾µÂEg\Dw¤¬DòòAeu7=φ:ï')Ûüv20150906_00519_stKsb324@ë÷÷Kf?Ð2h@€E˜j¤=ÿl…@ðx?záHg¾¨õÃ
E c…BÊ BD1üAes/=ãýBï')Ûüv20150907_00573_stKsb338@ë÷$øá©?0¦±@€E"=½ßX?vd%?ƒ×
f¾¯²EWDõªVD¾FAcô¹<©òlï')Ûüv20150907_00575_stKsb338@ë÷$'k?.—Ä@€Eƒû==©ý>Ui~?hõÃd¾©xÕE€-\DwaªDn¨AcŠ<›»³ï')Ûüv20150910_00232_stKsb324@ë÷ØÔ2?R·9@€E'x…={¤™=·/G?Tzáh¾¡G®
E†?ÃBǗ
DãAd·b<ΐ¥ï')Ûüv20150922_00321_stKsb338@ëùŽ­Ø?%¦¶@€E£ž3=ýãÍ>œ
S?€c¾ ÄœE¯
Dõ­ìDϾAfi<áºï')Ûüv20150922_00323_stKsb338@ëùxm$?"3³@€E¢é=ªw"?¡Nì?ue¾"záEröDwˆsDqAe¿'<§zƒï')Ûüv20160713_00232_stKsb324@ìâ^~5:?DÖ¤@€Ei<=Ã%Ôï')Ûüv20160714_00861_stKsb338@ìé{3¨?-ϒ@€EoÞ=í Xï')Ûüv20160714_00863_stKsb338@ìì¶|~?*ïë@€EpR=úÆ?Ö²~@f¾†§ðEm¢Dw§¾Dk×AˆZª>7ï')Ûüv20170620_01127_stKsb324@ìHª#ÒÀ?"Ùù@€E"JÍ=ˆ%ì?\g¹?˜Qìh¾ª~ú
E•œÍBÌ$ZD{øAi?Ð=¡Mï')Ûüv20170623_00861_stKsb338@ìIJà>?{R@€E˜ÅH=nØ?šîº?O\)f¾¡G®E˜WÃDõىD	'AgóÈ=rï')Ûüv20170623_00863_stKsb338@ìIR4À§?–cc@€E˜-š=Gց>ny›?n{c¾¤Ý/E—ÕqDw½PD­'Ag"£=†*Mï')Ûüv20170628_01317_stKsb324@ìI©œž–Ù?‰)—@€E.{=Y-?צr?c×
i¾Ÿ;d
E'JRBËs3D!ºAg+Š=1ÛHï')Ûüv20170628_01439_stKsb338@ìIªsÌ*?ˆ¸@€Eö= "ð?xö¼?uf¾¢MÓEŽÒfDõµËDsdAg|¡=s…xï')Ûüv20170628_01441_stKsb338@ìIªv'¼Ö?†.]@€E±)=~Ý`>¶%ð?"33d¾§ïžEF{DxDDiAg_=;ç8ï')Ûüv20180430_00379_stKsb324@ìoìJtÃK?-õF@€Eé=3=òÍï')Ûüv20180524_01447_stKsb324@ìr룤?'Á@€E°Ë{=4?ïÀ@L(ög¾Òò
E°õ
BÌô¼D›3A‡ë0>V®—ï')Ûüv20180524_01495_stKsb324@ìrì—¸Ä?³@@€E®mÃ=šU`@í´õ@!ë…q¾\)
E®3
BÏÏßD~5A‡‰ß> ËÎï')Ûüv20180802_00271_stKsb324@ì{¡A`B5?h*‡@€E¢Î¤=»Œï')Ûüv20180805_00207_stKsb338@ì|^´ó?0R™@€E•…=üHï')Ûüv20180805_00209_stKsb338@ì|aiçÐ?3º|@€E"æö=¸Ghï')Ûüv20180809_00127_stKsb324@ì|G"S?25<@€Eª4{>OÕôï')Ûüv20180812_00489_stKsb338@ì|âžx?6e<@€E‹;á=£Qï')Ûüv20180812_00491_stKsb338@ì|⡊ïˆ?VŸ@€E‹&\=¹:ï')Ûüv20180816_00231_stKsb324@ì}aðóM?{
@€E€–3>
þCBuÇ@HõÃh¾ŽÙ
E€ÞöBȽôDéï')Ûüv20180818_00063_stKsb324@ì}ŸçÅò?3Ä:@€E'Í>:Zï')Ûüv20180826_00189_stKsb338@ì~¡…C{«?=@€E'£š=çéA,Äq@¸Re¾ÒòE'%ìDõ­ÛD…A‰…3>?"ï')Ûüv20180826_00191_stKsb338@ì~¡ˆŽ¤ž?:F<@€E'%Í=Æð¸ï')Ûüv20180828_00307_stKsb324@ì~ῦS?"(š@€E'=à8ðï')Ûüv20180830_00156_stKsb338@ì!VkÕ?/Ú@€Eˆ\á=«·ï')Ûüv20180830_00158_stKsb338@ì!Y}¯Ù?HÑ@€Eˆ"š=²ï')Ûüv20180901_00309_stKsb338@ìaÁ^š?P	m@€Ehb{=¨!ï')Ûüv20180901_00311_stKsb338@ìaijä?a)è@€Egž=ßN©ï')Ûüv20180901_00355_stKsb324@ìb[Œ?A&@€E`3=Ši8ï')Ûüv20180905_00141_stKsb338@ìàÖrBh?Fá@€E B×>ÏA[^l@AG®b¾bNEž\DõÏ
Dì‹AŠ;¤>@,Óï')Ûüv20180905_00143_stKsb338@ìàٔ@"?F@€EŸêR=ôͪï')Ûüv20190814_00703_stKsb324@ìªÆe?hZç@€E¶ ì=m>X<Çú]?´záj¾š¬
E¶ÝÃBÏ;D ØåAlŸý=IH[

==> anc/pub_raw/L222_204_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  269 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Ü~‡ÀÒv20100410_00494_stKsb339@ë)A´
3?*^ì@€E"\=Àvü>" Ï?Ç®d¾OßE…Dj'mD¹F‡AL§<a`Ü~‡ÀÒv20100410_00498_stKsb339@ë)F·^ü?'íU@€EŽD=»Å‹?H‹ü?®{c¾"t¼EJ{DïhåDº
oALvy<a%æÜ~‡ÀÒv20100511_00916_stKsb339@ë-€¶õ?Z÷z@€E•{>¸Tº>ٞÔ?ð£×d¾…¸E"Ç
Dr·
D¶€ÕALÊ<º%Ü~‡ÀÒv20100511_00920_stKsb339@ë2ÿFG?aûA@€E"H>ŒŽ>Õým?†ffb¾r°!E"J=Dóu?D·Š%AL»m<r7éÜ~‡ÀÒv20100630_00471_stKsb339@ë
HX…Âø?L\@€EƒyÃ=˜n5@=\?™™šd¾™‡E‰ÅšDrIÛD¶ÊNALžö<w^òÜ~‡ÀÒv20100630_00475_stKsb339@ë
H_§ C?SP
@€E"§=Šøü?Àô?™™šb¾£×
Eƒ¥ÃDór¨D·ÝALˆá<‡ÓÜ~‡ÀÒv20101024_00095_stKsb339@ëÀ9>Tú?>ç@€Eº·á=˜"=ÓíÅ?k…c¾‡®Eº…Dmu/D´Â¨AL<< àÜ~‡ÀÒv20101024_00099_stKsb339@ëÀA"É ?BW@€E»­®=˜2X?f"?Ó33c¾ˆ´9Eº5
DðýªDµÞoALuv<…Ü~‡ÀÒv20110804_00905_stKsb339@ë<GS*š?G‰@€E¯L
>Ò=Ba–?‹…d¾£SøE°VRDmŠòD´¤AL_Å<zH Ü~‡ÀÒv20110804_00909_stKsb339@ë<GY¢2Å?V~@€E¯±H=Ãð?MÚC?c×
c¾–‡+E¯ÄDñ…Dµª5ALOç<w£÷Ü~‡ÀÒv20110923_00271_stKsb339@ëB?Dé¿?B)§@€E«Î)=¹Dœ?9Íý?¬ÌÍa¾—PE«›Du"áD±ìALP<†¥Ü~‡ÀÒv20110923_00273_stKsb339@ëBBXÄ??c@€E¬š=¾²ˆ@d‡<@Aë…3¾¥`BE®fA	ÎÙD±o®AKêï<¾ŒõÜ~‡ÀÒv20110923_00275_stKsb339@ëBEÁ
!?7.w@€E¬"==¸b>‰š\?ÌÌÍc¾"÷ÏE¬_3DôÞÁD² åAL¥¹<wIåÜ~‡ÀÒv20110925_00449_stKsb339@ëBÁ‡X"A?x/¾@€E¼'{=ý»ª?K43?0£×a¾/E½f)Du-D±)AL^<ÏÏÜ~‡ÀÒv20110925_00451_stKsb339@ëBÁŠåÿ?a"%@€E½{=¢\ >˜S?°£×2¾¤Ý/E¾´ÍA
ñªD±Š=AK«f<±äÜ~‡ÀÒv20110925_00453_stKsb339@ëBÁŽ<Ù¥?‹x©@€E¾"ö= >œº(?aG®C¾Ã•E¿JDôÖÙD²!ËAM«=ƒ;ZÜ~‡ÀÒv20110930_00259_stKsb339@ëCa6Oi?m"4@€E§€¸=ÂfX=N5?…¸c¾"ýôE¨)Dm›…D´ºòALj¤<¡©fÜ~‡ÀÒv20110930_00263_stKsb339@ëCa<rAf?foõ@€E§€
='€|>ÉÀ0?œ(öd¾™™šE§¨)Dñ,DµÆFAL<®<çÜ~‡ÀÒv20111014_00225_stKsb339@ëE!*í"R?äB @€EŠ/=>_Ü~‡ÀÒv20111014_00227_stKsb339@ëE!.»?â 7@€EŠf=á¸=™ßh?ÌÍ4¾©xÕE‰›šA"õÃD±›AL6==d†RÜ~‡ÀÒv20111014_00229_stKsb339@ëE!1CYq?ÔéV@€E‰yq>€
?w_œ>ÌÌÍc¾¬1E‰HDôˍD±çmALïÑ=jćÜ~‡ÀÒv20120303_00549_stKsb339@ëVÌ!Óê£?J<Š@€E·*H=· ì>éö…?ìÌÍc¾­'hE¹öDt¥²D±Ã–ALÑþ<ä¦Ü~‡ÀÒv20120303_00551_stKsb339@ëVÌ%
öÿ?MÙ@€E¶š…=§ÑH@ëR@
=3¾ž¸RE·
@ÔZD²1PAI¦1<ȉ3Ü~‡ÀÒv20120303_00553_stKsb339@ëVÌ(:{ý?C™Ì@€E¶©¤=¢·x>…"Å?ÚáHc¾¬1E·¯Dô‹¶D²ãALÓÇ<•VÜ~‡ÀÒv20120306_00588_stKsb339@ëW+Ö,ÝY?)h@€E=
=éP>X‡À?â\b¾¢MÓEŸcšDmK¦Dµz5ALzà<›t0Ü~‡ÀÒv20120306_00592_stKsb339@ëW+Üdà)?@€EF=ç>d¢v@
áHd¾/EË3Dðê=D¶{\ALɪ<¢aeÜ~‡ÀÒv20120308_00830_stKsb339@ëWk'³ù?%ªã@€EԜ®=Å©´@TB£@G®b¾¥`BE×-
DtȓD±Ù/AL°‡<¬i*Ü~‡ÀÒv20120308_00832_stKsb339@ëWk*È*§?*E@@€Eӎq=¤'@@b€d@®4¾–EÔë
@ð£×D²"úALC;<ŒÁŒÜ~‡ÀÒv20120308_00834_stKsb339@ëWk-ܜ¤?'™Ý@€EÒ¬=§IÈ?*éÃ?Ü(öd¾—
=EÓY×Dô¤sD²½ÓAL§å<'ÜÏÜ~‡ÀÒv20120309_00460_stKsb339@ëW‹" MÓ?Tj@€EÇK)=®îP?×#?¨õÃb¾£SøEÇpDt¦‡D±ÂáALo'<¢pàÜ~‡ÀÒv20120309_00462_stKsb339@ëW‹—5`à?L c@€Eǹ
=œˆÄ?ºöI?å¸4¾²-EÊ-š@é©üD²qAKÇÁ<°K…Ü~‡ÀÒv20120309_00464_stKsb339@ëW‹šHö¿?]'&@€EÈ:…=ÊI>TÆO?fffd¾Ÿ;dEÈmšDôÊD²½ºAL©Q<š$Ü~‡ÀÒv20120325_00595_stKsb339@ëYŒY¥¸·?7*@€E|VÍ>&Ð>ý'`@4záb¾¢MÓE~k…Dmƒ×DµCÇAL¢< GÜ~‡ÀÒv20120325_00599_stKsb339@ëYŒaLü]?;©@€E|݅=Êá>¦L¡@\d¾¬1E€>RDñD¶+3AL†<–ˆƒÜ~‡ÀÒv20120326_00524_stKsb339@ëY«œb'?ů@€EŽe3=Ûä?&F<@2\b¾Ÿ;dEŽÀDt®˜D±½ÛAL"&<¬l"Ü~‡ÀÒv20120326_00526_stKsb339@ëY«ŸïŽï?K­@€EŽD¤=¹"P?K
¤@ˆ3¾‹C–EŽ=@؃D²/dALô|=!Ü~‡ÀÒv20120326_00528_stKsb339@ëY«£Ä/Å?ÓL@€EŽK=¬­T>Pm?Àd¾Ÿ¾wE¸DôŽ‡D²®¸ALB¥<uؕÜ~‡ÀÒv20120327_00554_stKsb339@ëYÊ)ù˜Þ?6<g@€E"U=¸gÐ?}?p¤b¾™™šE"Í…DtÏmD±¿¶ALfé<ŽH%Ü~‡ÀÒv20120327_00556_stKsb339@ëYÊ-mf`?7['@€E"í=µ#ì>÷6@¸R3¾‡®E"¤{@Î^5D²îAMÏì<ÃÄ?Ü~‡ÀÒv20120327_00558_stKsb339@ëYÊ0Ì¡.?D†Î@€E"Ç×=¯µ8?œJ?W
=d¾¡G®E"'ÃDô–D²¶‡AL…Z<|êÜ~‡ÀÒv20120327_00746_stKsb339@ëYÌ°?x?8Ê!@€E\ì=õC¼?"–C?èõÃc¾‰7EX)DuBD±'5AL¤<¡ÓëÜ~‡ÀÒv20120327_00748_stKsb339@ëYÌ Oñ…?L¿©@€EH>:©>úî%?ü(ö4¾]/Em
AÛ#D±ë#AL±­<È4éÜ~‡ÀÒv20120327_00750_stKsb339@ëYÌ$çP1?KJ@€EŒÛ> I=4z(@+…c¾~ùÛE‹j)DôÝÛD²l!ALŸÿ<¹óžÜ~‡ÀÒv20120329_00988_stKsb339@ëZ	¾–cY?c…M@€E´ö®=¨_Ø?.¸?µÂb¾ ÄœEµìDtÔ¼D±ÀœALœ<ÂYÜ~‡ÀÒv20120329_00990_stKsb339@ëZ	¯/?}Š@€Eµ®=ÁÞØA@-p¤3¾¯²E¸Š{@Ø9XD²)HANG =HÏÜ~‡ÀÒv20120329_00992_stKsb339@ëZ	Źgë?‹¼Q@€EµÁš=Õ©Ã?/â?Tzád¾«E´Ý
Dô¯¦D²Ã;ALy=ü…Ü~‡ÀÒv20120402_00728_stKsb339@ëZ‹.ŒDò?8@€Eª®=ä«ô>-h@'
=b¾Š=qE«Ç\Dm®ÉDµKmALN‹<®žÜ~‡ÀÒv20120402_00732_stKsb339@ëZ‹6ˆ!ø?@€E«\=ñ+?Ò?Ç®d¾"÷ÏE«ØöDñ$D¶7uAL–0<a@Ü~‡ÀÒv20120501_00829_stKsb339@ë^)g*ì"?Û¿@€EšIš>À?iCŒ?Î{c¾\)E›WšDubND±ešALxu<XxÞÜ~‡ÀÒv20120501_00831_stKsb339@ë^)j"=º?
zv@€Ešq3=êrÝ@
³£@³×
3¾ŒIºEœRAxÕD±¹'Ü~‡ÀÒv20120501_00833_stKsb339@ë^)müÈ=?
Å
@€Eš×=÷µ(=ïDÁ@$zác¾bNE›Ù…DôøîD²-šALšK<•<
Ü~‡ÀÒv20120506_00653_stKsb339@ë^Ëâì9?]=@€E°)>P6?ƒZ	@[…a¾†$ÝE¯TDueD±ÁALà=»¿Ü~‡ÀÒv20120506_00655_stKsb339@ë^Ëæ`L?¸š@€E°Ë®=Û8ÖA
•›@‰™š4¾Ÿ¾wE°ffA"›¦D±rAL5À=,Û;Ü~‡ÀÒv20120506_00657_stKsb339@ë^ËéÎ*?¿Å@€E±@==¿µ:â'?¼(öb¾—
=E±¦{DôûTD±ýqALRß<faÜ~‡ÀÒv20120516_00541_stKsb339@ë`ûÆ5?Ê2@€E¯u¤=Ï÷·= šÇ@záb¾ˆ´9E®þöDtë#D±IÛALo;< *Ü~‡ÀÒv20120516_00543_stKsb339@ë`‹S? ÷c@€E¯A=ðÌ×?˜Ò»@"(ö2¾Š=qE°…@öD±¬´AL''=)ŒîÜ~‡ÀÒv20120516_00545_stKsb339@ë`#ˆ?
?-@€E®of=ýȃ>tڌ@I™šc¾ŒIºE®X)DôªoD²6úALJß<­¦]Ü~‡ÀÒv20120527_01006_stKsb339@ëaj*ŽcÛ?&§í@€E¤q=¦Ü>FÐ?ÚáHb¾²-E¥uDuUD±!ÛALt˜<nƒ»Ü~‡ÀÒv20120527_01008_stKsb339@ëaj.=ÅÞ?8<ª@€E£ø)=¦ó´?ÿ6C?«…4¾ŠÀƒE¤LA{D±'ãALB§<w?ªÜ~‡ÀÒv20120527_01010_stKsb339@ëaj2w??+–^@€E£Wì=ÁÚ\>JÙ?c×
b¾'n˜E£fDôó–D²ÍALD><@aÅÜ~‡ÀÒv20120528_00643_stKsb339@ëaŠø«*?.Xa@€E¬·)=–Y˜>V›}?¬ÌÍc¾¡G®E­SìDtù7D±81ALk3<KigÜ~‡ÀÒv20120528_00645_stKsb339@ëaŠü'%'?%£J@€E¬»=×þ	>ÜvR@@4¾ž¸RE®K®AÌÍD±¡ôAL')<ëےÜ~‡ÀÒv20120528_00647_stKsb339@ëa‹Hº¯?3<@€E¬mR=ÀÆ]>8î/?™™šb¾¢MÓE¬²¸DôÈÅD²DALŽN<:)¡Ü~‡ÀÒv20120712_00538_stKsb339@ëg(¥ßù?^Q²@€E;f=°Th=¦V
?O\)b¾¦ffEæDtÓ¶D±41AL…<kÜ~‡ÀÒv20120712_00540_stKsb339@ëg("L"W?Yuh@€EË…=‹Õ¤>AòÜ?—
=3¾ž¸REæ¤@ú‡+D±¤¤ALé<˜r)Ü~‡ÀÒv20120712_00542_stKsb339@ëg(–ò:E?qh
@€Eä3=""€>ϹQ?E¸c¾Ÿ;dEláDô¯}D²;¶AL›Ì<›iùÜ~‡ÀÒv20120812_00379_stKsb339@ëk€¡»|?"ç@€E'š=Ô>)Y>>áG®b¾° ÅE'm3Dug®D±iHAL¼+=&·Ü~‡ÀÒv20120812_00381_stKsb339@ëk"®"?£L@€E'w="E¸?Tcd?W
=5¾£×
Eü)A bD±¹AM.Ò=#hÜ~‡ÀÒv20120812_00383_stKsb339@ëk‡»¢?'¦<@€E'•{=¶wl>9ü‰?ë…c¾·KÇE'ÍDôË;D²AÛALÙø<ò¡zÜ~‡ÀÒv20120813_00235_stKsb339@ëk!óÐ7?Ñ@€E‹øš>4xZ?Ð]@£×a¾ƒ•E‹)šDu¸1D±+¾AL…Z<"îŒÜ~‡ÀÒv20120813_00237_stKsb339@ëk!ösS?êÌ@€E‹i>mÅ>¾‹@
=4¾‰º^E‹ÞöA6E¢D±zÉALY÷<ïxÜ~‡ÀÒv20120813_00239_stKsb339@ëk!ùïð?N@€E‹ì=ðéV>•?Ã×
c¾—
=E‰KHDõžD±í?AL_Ø<`Ù¯Ü~‡ÀÒv20120813_00331_stKsb339@ëk#S­Ì¬?D¶@€E‰0¸=ãú8>"y?ٙšb¾˜bE‰=Du*D±TRAL«<hμÜ~‡ÀÒv20120813_00333_stKsb339@ëk#Véá?øÙ@€E‰=µ:ü>t4W@G®4¾‹Æ¨E‰à)APD±²^ALjS=0CÜ~‡ÀÒv20120813_00335_stKsb339@ëk#Z$ú
?,`I@€E‰
)=«
o?4/@¸Rc¾ŒIºE‡®Dô̼D²]ALŠ»<¡u"Ü~‡ÀÒv20120901_00595_stKsb339@ëmƒ¸W>?S @€EªÆ×=əƒ?k+z?œ(öb¾˜bE©NfDtØ1D±[¾AL}<™ÿ!Ü~‡ÀÒv20120901_00597_stKsb339@ëmƒ»BKT?XÙ«@€E«)R=µ^H>'?½p¤3¾¥`BE«ªA	p¤D±½/AL9/<–ä Ü~‡ÀÒv20120901_00599_stKsb339@ëmƒ¾¾·`?Zªî@€EªÂ=ÉÐd=ÖôZ?G®d¾¡G®E«t=Dôµ¢D²@JALš<sEeÜ~‡ÀÒv20120902_00573_stKsb339@ëm¤Ü[¶?`Ž@€EªØ\=²TÔ?µc?'ë…b¾Ÿ¾wE©ÐáDtºD±F˜ALeÕ<®t/Ü~‡ÀÒv20120902_00575_stKsb339@ëm¤"ÿ‹ç?^\Ã@€EªsR=®hD@Mî¥@¸2¾'hsEªë…@ÖùÛD±µPAM³â<äh=Ü~‡ÀÒv20120902_00577_stKsb339@ëm¤—§·?güj@€Eª=¶¸?Òû¾?=p¤c¾\)E©ÔDô§ÇD²=ÃAL|E<†QXÜ~‡ÀÒv20120913_00364_stKsb339@ëo—U?%Óa@€E´v¤=ž™À?TÓ?øQìa¾™™šE³)DtõPD±báAL›Ù<ˆfÜ~‡ÀÒv20120913_00366_stKsb339@ëo-ø·?2z×@€E´~á=ÏhZ?³_@3¾ŽÙE´2¤@þVD±ÓžAL<X<¨1Ü~‡ÀÒv20120913_00368_stKsb339@ëo l6Š? %'@€E´ì=¡òÈ>öóã?õd¾ª~úEµý×Dô®ND²dƒALy¾<—¾\Ü~‡ÀÒv20120914_00370_stKsb339@ëo$6Ú"?‡
'@€Eº9×=—G>´9ù?™™šb¾¥`BE·Ò¸Dt¢°D±`BALx
<çQ‰Ü~‡ÀÒv20120914_00372_stKsb339@ëo$:MÞ?ŒRP@€E¹zš=–¾t?Bé?Æff4¾°£×E¸P=@º\D±Â%AMÃp=‰MÜ~‡ÀÒv20120914_00374_stKsb339@ëo$=LòL?"äé@€E¸í×=¨¼d=~Ð?8Qìc¾ž5?E¹>)Dô'?D²GuAL†g<ÆΰÜ~‡ÀÒv20120926_00399_stKsb339@ëp¢©ŠØ·?X¬ò@€E³ãf=Ñ8l>键?LÌÍb¾™‡E±8fDt`RD±65ALQ	<Âf3Ü~‡ÀÒv20120926_00401_stKsb339@ëp¢¬¦Ë?V1K@€E³H=ƒã\?˜¹¸@ 3¾šŸ¾E³4=@àD±´ƒAL|<ßHµÜ~‡ÀÒv20120926_00403_stKsb339@ëp¢¯Éa2?S0Ü@€E²uì="´Ÿ@a;K?ª=qd¾œ¬E²¡
Dô !D²MAL~
<<¹Ü~‡ÀÒv20121022_00184_stKsb339@ësà¬çi±?3\|@€E±'\=òþ?§_2?ÌÌÍb¾›"ÑE°|öDtÅ¢D±HþALR»<"U8Ü~‡ÀÒv20121022_00186_stKsb339@ësà°GÁ
?=þ$@€E°½\>	aØ<C@Mp¤2¾ŒIºE®H@Ç+D±½üAJÑÖ<ßo¯Ü~‡ÀÒv20121022_00188_stKsb339@ësೌT7?Bqd@€E°'=õià> ¼@
p¤d¾ÒòE­ËìDôµD²eAL9;<À¡¯Ü~‡ÀÒv20121101_00069_stKsb339@ëuýåÉs?>r@€Eµj…=ªk">"f¥?¦ffb¾–E¸O…DtªD±X9ALIi<SÈÜ~‡ÀÒv20121101_00071_stKsb339@ëu +S–?Há´@€EµÅf=â‡<>È©O@\3¾˜"uEºq@ºn˜D±Ã®ALM<®w"Ü~‡ÀÒv20121101_00073_stKsb339@ëu >Ãà?@¦h@€E¶.H=ÅV8>9xm?Ýp¤d¾§ïžE°ÒDôXD²\RAL™<"'õÜ~‡ÀÒv20130220_00496_stKsb339@ëƒ˜)¥?úy@€E·…=ð¯t>'V?Ê=qd¾¦éyE¹bDt°bD±ÕËALo6<xÏ{Ü~‡ÀÒv20130220_00498_stKsb339@ëƒ›|h?ª@€E¶±f=è*Ü?3Œ
@¡ë…4¾•E·•…@̬D²GøÜ~‡ÀÒv20130220_00500_stKsb339@ëƒžŸ}^?¥ë@€E¶yá=×:y?'͛@E¸c¾§ïžE¹ÃDô‡ÇD²ß×ALþ<Ø®Ü~‡ÀÒv20130222_00729_stKsb339@ëƒLÓÒË?>,§@€E«µ®=é-´<¨ç?ÈõÃb¾œ(öE¬ÂáDtÕ?D±äÅAL¿Ý<è¤Ü~‡ÀÒv20130222_00731_stKsb339@ëƒLÖõŔ?/Ü]@€Eªæ¸=Ÿ"AkÌ@E4¾'ë…E«xö@ÁÛ#D²@þAK›œ<ùÙCÜ~‡ÀÒv20130222_00733_stKsb339@ëƒLÚDú±? /Î@€Eªk
=÷(¦@ÿ@\c¾ÂJE¬ÀÍDôƒD²çAL<žäÜ~‡ÀÒv20130227_00685_stKsb339@ëƒì¸ì*`?±Y@€E¨®=îm°>'ÃT@&ffc¾›"ÑE©~ÍDt ¤D±Ö^ALVû<¢%ÕÜ~‡ÀÒv20130227_00687_stKsb339@ëƒì¼
Ø?È<@€E§ñ>›>>éØL@˜õÃ3¾"t¼E©öá@ÏïžD²AhAKÀ"=UÜ~‡ÀÒv20130227_00689_stKsb339@ëƒì¿$xZ?JZ@€E§±f=¿Œ>£$>@¸Rc¾²-E¨ðfDôŒÍD²ÞwALšÉ<« nÜ~‡ÀÒv20130302_00502_stKsb339@ë"L͆00?$Ô!@€E¿¸q=ÂF\>{6	?£×b¾ž5?EÁ!
DtuD±¼¤ALÁ<BøpÜ~‡ÀÒv20130302_00504_stKsb339@ë"LÑŠ|? ®\@€E¿ªö=Èɱ<Í1@,ÌÍ3¾ž¸REÀ–¤@µ¸D²J^ALñC<Ì°Ü~‡ÀÒv20130302_00506_stKsb339@ë"LÔ6¾X?õ·@€E¿H=ÁÊ|>ºEæ@ÌÍc¾Ÿ¾wEÀqDôwçD²×DALÐl<–¨ÇÜ~‡ÀÒv20130625_01038_stKsb339@뒩ÊËÆ?žî¿@€E_¾¸=e¡¸?æK}?¸b¾¸QìE^ÍDt–úD±AAL¹*=1I}Ü~‡ÀÒv20130625_01040_stKsb339@뒩ÍáO;?™ëY@€E`q=›"L@µŒ¥?ó335¾½p¤E_+3@ÕXD±«¶ANk=u	tÜ~‡ÀÒv20130625_01042_stKsb339@뒩Ñ2Wk?"ò™@€E_6Í=y1g?X"?:áHd¾£SøE_£\Dôš¨D²9ôAL}T<ç"•Ü~‡ÀÒv20130712_00471_stKsb339@ë"ÝÄï?ò¸@€E‰xq=Á–P?|ïà?ìÌÍc¾bNE‹{3Dt»¶D±…ALm(<‹U¥Ü~‡ÀÒv20130712_00473_stKsb339@ë"áEjB?%à"@€EˆÑ3=š˜,?f¾`@ff4¾–E‹º{@ßKÇD²áAMBì<&Ü~‡ÀÒv20130712_00475_stKsb339@ë"ä­¤>?dL@€Eˆp…=œŠÈ?Œ
Ê?ñë…d¾§ïžE‰øDô"ÇD²˜þALŒh<†bûÜ~‡ÀÒv20130807_00443_stKsb339@ë˜DxÕÕ?'Ê@€EŒûÍ=ï«@(4W@$záa¾Ÿ;dEšDtá'D±QôAL²ô<½ðlÜ~‡ÀÒv20130807_00445_stKsb339@ë˜Gä ~?/V@€EŒ¨¸=µ†?ÝÑL@áH4¾¬‹DEŽ]
@§Æ¨D±ÖÙAL"G<«]Ü~‡ÀÒv20130807_00447_stKsb339@ë˜K"h?ÿÇ@€EŒTf=§Kô=œü¡?œ(öc¾±©üEŽÍ
Dôê=D±å‰ALz½<fÌÜ~‡ÀÒv20130808_00180_stKsb339@ë˜ Ñn¢u?E4p@€E«0¤=‹_Ì?'ø:?p£×c¾šŸ¾E¬õ…DtÛçD±™ìAL <"–VÜ~‡ÀÒv20130808_00182_stKsb339@ë˜ Ôåç?\P@€E¬Ìì=¶pÜ?ªX2@zá3¾'hsE®Å
@ÒVD²AMš<íè®Ü~‡ÀÒv20130808_00184_stKsb339@ë˜ Øt˯?J¾ü@€E­Û¸=«0`?L=Û?xQìd¾¨õÃE¯ÃDô™HD²—;AL <@KòÜ~‡ÀÒv20130814_00139_stKsb339@ë˜à Ððs?%M@€E£È=¾Î(?˜ï¦?¾¸Rc¾§l‹E¦–{Dt÷\D±«ALfà<Ž¹ÍÜ~‡ÀÒv20130814_00141_stKsb339@ë˜à$Jw?~8@€E£Çf=µ{Ð?­Þ@¸3¾™™šE¤ö@Ï¥ãD±w+AM*ë=HIÜ~‡ÀÒv20130814_00143_stKsb339@ë˜à'˛Ÿ?@€E£€H>ž?±Û-?÷
=c¾´9XE¦ÎDôâÙD²EüALz©<§{'Ü~‡ÀÒv20130820_00408_stKsb339@뙢~§Ö?a'@€E§p=žÅ>͞E?¬ÌÍa¾‰7LE¦ÂáDuD±Z¸AL®Ž<0¨³Ü~‡ÀÒv20130820_00410_stKsb339@뙢öÐ+?$_±@€E§ßš=÷"G>¶f@@ë…4¾˜bE¨†¸@»¾wD±ÙüALÇI=(ÜÜ~‡ÀÒv20130820_00412_stKsb339@뙢…NŽX?#4†@€E§Lì=Íe›=¤¿r?§®c¾ ÄœE©Dôê5D±÷TAL~¾<9PíÜ~‡ÀÒv20130901_00372_stKsb339@ë›""\ÜO?4ð@@€E¤€á=''¤=Ür>?¥¸a¾Ÿ;dE£EHDtû3D±XZAL~è<oO,Ü~‡ÀÒv20130901_00374_stKsb339@ë›"%©Òø?$S'@€E¤õ3=¶jÄ>Àқ@o\)4¾ŠÀƒE¢Ù3@¤r°D±ÌÝAM›Ÿ=±PÜ~‡ÀÒv20130901_00376_stKsb339@ë›"(÷l?-S9@€E¤È×=™Üp;˜ó?Ê=qb¾§ïžE¥³\DôÙºD±ÜÕAL¨<_~aÜ~‡ÀÒv20130902_00550_stKsb339@ë›D#ík?IÎ6@€E'¥)=‹ùÄ?'¥?Tzáb¾ A‰E'ÒDtʏD±.%AL™˜<‰»9Ü~‡ÀÒv20130902_00552_stKsb339@ë›D&s!5?Zn¨@€E"á=ŠèT?cöÒ?LÌÍ4¾"ýôE'C®@"r°D±Ä¤AL"Ì<"ðSÜ~‡ÀÒv20130902_00554_stKsb339@ë›D)¦Í4?f!Á@€E'ç)=ˆh?¨º?#×
b¾›"ÑE'"ÃDôè"D±Á`AL{A<wH\Ü~‡ÀÒv20130916_00538_stKsb339@ë
øÇR?Zcº@€E…RR=ĉP>!³i?¬ÌÍb¾­'hEƒHDt¨1D±ßAL2ñ<Ù·âÜ~‡ÀÒv20130916_00540_stKsb339@ëhH>?cl¡@€E‡ÿÍ='±ˆ@N®±?Î{2¾¦éyEˆ¤@€"uD±ëAKÇÎ<æú´Ü~‡ÀÒv20130916_00542_stKsb339@띷؟?kÐ|@€E…¢=–«Ë=Gû?xQìb¾°£×E†%ÃDô¿…D±ÆÉAL¾á<ÊCoÜ~‡ÀÒv20130927_00471_stKsb339@ëžbùÜð†?î¨@€Eñ=Ì«T=þjÇ?¸Ra¾±©üE ¸Dt¨D±&^AL±0=æÜ~‡ÀÒv20130927_00473_stKsb339@ëžbý2:?‰%~@€Ee…=ª\$@QÀµ?u4¾¦ffEËì@Š~úD±×®AK'R<âMÜ~‡ÀÒv20130927_00475_stKsb339@ëžcF ÷?"Ý@€E+=íÂn>ÌÅã?(öb¾¬‹DEÈöDôɲD±ÉqALàÅ=†-Ü~‡ÀÒv20131020_00175_stKsb339@ë¡A¶qA?Y·ú@€EÄÏ
=¶ÏH?¡ç¶?s33b¾ ÄœEÂË®Dt…?D±0"ALÑ<°h!Ü~‡ÀÒv20131020_00177_stKsb339@ë¡AòÖ¢?^6@€EÄñ…=Èbð@h?µÂ4¾ŒÌÍE®@m¸D±µyAKj—<»&sÜ~‡ÀÒv20131020_00179_stKsb339@ë¡A#èè?Po¿@€EÄ·f=­*¬??ù~?aG®b¾/EÃCšDôÐD±ÉÃALä<€¹±Ü~‡ÀÒv20131021_00159_stKsb339@ë¡`å± !?5´Ö@€EÍ
…=Êĕ=¥?Ž{b¾"t¼EÊÝÃDt°bD±<1ALFÖ<#¸4Ü~‡ÀÒv20131021_00161_stKsb339@ë¡`èÖÏ?C¿§@€EÍpš=õ±@)/Œ@
=5¾"ýôEÌ°ö@‹¶FD±Û×ALc^<«I!Ü~‡ÀÒv20131021_00163_stKsb339@ë¡`ì2 ?Uª@€EÍ'Í=ÑòO@ð9@ë…K¾Éº^EÎk®DôòfD±è¤AL¿=%§Ü~‡ÀÒv20140325_00531_stKsb339@ë´Ëâ¦6?+•Ç@€E˜ßf=Ö«¢?µËM?¢\c¾™‡Eœ#šDt²ÁD±¬RALŠ<eˆÜ~‡ÀÒv20140325_00533_stKsb339@ë´Ëæ\P
?uì@€E˜Z¤=š8\@sÀt@g®3¾£SøE›¹\@ÀQìD±ªáALF›<ý=ãÜ~‡ÀÒv20140325_00535_stKsb339@ë´Ëé»æ ?÷®@€E˜@á=˜n">×]"@õÃb¾¦ffEšµ®DôÛDD²;ALN+<ˆ+CÜ~‡ÀÒv20140328_00320_stKsb339@ëµ*:T_S?V‹Ö@€E1=˜¿à?™cÝ?Tzád¾™‡EŽÌDtâ=D±ÒÉALÀ<«DºÜ~‡ÀÒv20140328_00322_stKsb339@ëµ*=´%·?\ðn@€EŒõ{=¦ÄA>ª@¸4¾ŒIºE¦R@¹Û#D±›ÏAM8<ܪ¡Ü~‡ÀÒv20140328_00324_stKsb339@ëµ*A<æ?a¦ù@€EŒ›ì=Ò˜>ËñÝ?‡®c¾/EŽÚ¤DôÎD²búAL|Ž<–ÃIÜ~‡ÀÒv20140520_00508_stKsb339@ë»Æ¿o?SŠº@€E€I{=»Ä?	\:?záHb¾¥ãTE'
®DuD±ŒjAL[^<ùxÜ~‡ÀÒv20140520_00510_stKsb339@ë»ÆÂ}Xp?['&@€E}<=â+F?s¾£?У×4¾¢ÐåE|@¨´9D±èsALá<¼¾hÜ~‡ÀÒv20140520_00512_stKsb339@ë»ÆÅÚºÌ?WcË@€E|"=kÜ°>mîó?5b¾®—E~ öDôãmD²¢ALH§<V5³Ü~‡ÀÒv20140525_00054_stKsb339@ë¼lM±i?°TÇ@€E|Ó×=hKX=eîÂ?¸b¾¯²E|»®DtºND±/TAL¨1=/kÜ~‡ÀÒv20140525_00056_stKsb339@ë¼lQä?¦"Ü@€E|ü)=+¨?à¾M?B\3¾ÀƒE€!3@rñªD²éAKҚ=".Ü~‡ÀÒv20140525_00058_stKsb339@ë¼lT•cT?ªƒ@€E}Äö=Êê>´k>Ç®c¾¦ffE~úDôÿmD±£ALÂþ=#xÜ~‡ÀÒv20140605_00922_stKsb339@ë½ÆÏdF§?<
@€EpZá=®t=óVš?'ë…b¾Ÿ;dEs RDuD±eALƒ
<¾ë'Ü~‡ÀÒv20140605_00924_stKsb339@ë½ÆÒþ	†?-…Ç@€Eqۚ=AT@-åm?æff5¾‹C–ErÏ®@¨r°D²ALÏI<¶þRÜ~‡ÀÒv20140605_00926_stKsb339@ë½Æ֕ž?9Âã@€Er¢)=¢B¬==ÏG?^¸Rc¾œ(öEsj=DôõìD±û3AL#<"oÜ~‡ÀÒv20140608_00763_stKsb339@ë¾%ɱTK?J6@€EŽÖ{=ªO¯?Iš?ã×
c¾˜bEŽDtõ¢D±"¼AL2ú<pÆnÜ~‡ÀÒv20140608_00765_stKsb339@ë¾%Í7»Ù?)S@€E…=¦Ì=ü"U@(Qì5¾\)E'S×@³D±Þ5ALa
<Êì
Ü~‡ÀÒv20140608_00767_stKsb339@ë¾%Ъ—Ä?()]@€Eì
=¬ðø?H²?¬ÌÍb¾•EŽîDôíD²öAL[°<UÜ~‡ÀÒv20140619_00763_stKsb339@뿆Hî÷?[ç$@€E£V)=¥¸">­{?W
=b¾§ïžE¦"¸DuY7D±9ALqé<]`Ü~‡ÀÒv20140619_00765_stKsb339@뿆Lèb?Oº@€E£"f=Êg@Tœ@¸R2¾"t¼E¨®@š~úD²¸BAK¯<æÃÜ~‡ÀÒv20140619_00767_stKsb339@뿆P۟Î?NAZ@€E¤¸=§äT={:<?ŒÌÍc¾›¥ãE¤ÉHDõ7TD±¥AL'±<4k–Ü~‡ÀÒv20140620_00680_stKsb339@ë¿¥þæJ!?O]j@€EŒM…=Œ;@?Žý‰?Š=qc¾£SøEŽ¿®Dsã#D²
òALŒ€<'F	Ü~‡ÀÒv20140620_00682_stKsb339@뿦ӏ4?F~X@€E‹š…='ã ?'žÚ@B\4¾¡G®E'+Ã@ºVD¯»®AKƒ¹=XÜ~‡ÀÒv20140620_00684_stKsb339@뿦ñ i?u]ô@€E‹€R='Ì>Ùm?Tzáb¾²-EŒ%®DôS;D²ß\ALœ?<žøiÜ~‡ÀÒv20140622_00458_stKsb339@ë¿âµ}e[?c¥´@€E©Âš=Á¡\>MàQ?™šc¾£×
E¬	
Dtø1D±·¾ALTÝ<é":Ü~‡ÀÒv20140622_00460_stKsb339@ë¿â¹g;?bqÙ@€E©&R=¦¸AՃ?ºáH4¾‹Æ¨EªÐR@ÀQìD±·;AMž=HÜ~‡ÀÒv20140622_00462_stKsb339@ë¿â¼ekÀ?m0]@€E«=†"=zíK?333b¾œ(öEªz¸Dôã¦D²6%ALS#<é¤;Ü~‡ÀÒv20140623_00475_stKsb339@ëÀV u¬?Ó®@€E'7\=IH>¦Qœ?ÈõÃc¾ŒIºE" DtôD±£×AKõ]<¸µõÜ~‡ÀÒv20140623_00477_stKsb339@ëÀYü¦?1@€E'í
=ƒ_ü>ºÖ%?øQì4¾ŒÌÍE• =@²ñªD±¿¦AJ!=ªÜ~‡ÀÒv20140623_00479_stKsb339@ëÀ]VÈ9?"øß@€E'‰¤=ƒ–Ü>BqB?Tzác¾bNE'öÍDôåD²3LALRÒ<ÖoßÜ~‡ÀÒv20140625_00307_stKsb339@ëÀBJ7†ª?LÒi@€ErÉ3=ó€>°œS?'ë…b¾¥`BEw9DtßmD±Á‰ALšé<²÷üÜ~‡ÀÒv20140625_00309_stKsb339@ëÀBMy|?8ÊI@€Erl)=ŽAð@Ò?Ã×
4¾«EvÁš@°1D± !AL©<'ÊÜ~‡ÀÒv20140625_00311_stKsb339@ëÀBPµYê?Cá<@€Es =¥`?Y?aG®c¾«…EuqDôÎÑD²X)ALct<=k,Ü~‡ÀÒv20140628_00338_stKsb339@ëÀ¢Ž¶;¼?M@€E‡Ÿf=y+H?ðµ?s33c¾¡ÊÁE‰h)Dtø¤D±ºALnY<œÈiÜ~‡ÀÒv20140628_00340_stKsb339@ëÀ¢'üÒN?X7R@€E‡q=ƒH>JÝ1?Ÿ4¾œ¬EŠÕ@·l‹D±ÑAL¤Î<­ÑÓÜ~‡ÀÒv20140628_00342_stKsb339@ëÀ¢•E?}tF@€Eˆq=}r‡=ö&q?c×
c¾ª~úEˆ¤Dôæ¸D²0ZAL˜<ÁÖßÜ~‡ÀÒv20140703_00283_stKsb339@ëÁAmM«"?eÈ@€Er=j™?Éè?&ffc¾"ýôE'ŠDtåPD±Å?ALu´<–>µÜ~‡ÀÒv20140703_00285_stKsb339@ëÁAppÀÝ?Oô@€E…=âÙÂ@;Ø÷@ë…6¾ÃoE',f@»|îD±®NADü
<õê§Ü~‡ÀÒv20140703_00287_stKsb339@ëÁAsÓF?=]E@€E–ö=y}0?S;ü?s33c¾¢MÓE'-…Dôê^D²SÏAL‹L<kÏóÜ~‡ÀÒv20140703_00883_stKsb339@ëÁF¤v?lKæ@€EfêR=p'W=©QX?™šb¾®—EhÃDu-D±[AL¬à<'ýèÜ~‡ÀÒv20140703_00885_stKsb339@ëÁF v'®?`h™@€Ee¸=fé@˜LJ?Š=q4¾¤Ý/Eg‡
@'¬D±õãAL¼Á<üÜ~‡ÀÒv20140703_00887_stKsb339@ëÁF£¦}®?T»¬@€EcîR='›Å?=p?záHc¾¡G®EdÕìDôû×D±òoALÈ<`«Ü~‡ÀÒv20140713_00406_stKsb339@냴yD?0I	@€E¼ÛR=Ðc>yö?¦ffc¾€E¾Í\Dtâ D±²°AL8†<`Ü~‡ÀÒv20140713_00408_stKsb339@ëƒîð¹? K–@€E»¸f="Æä?"¦[@­¸4¾ŒÌÍEÀ=3@"oD±¼BÜ~‡ÀÒv20140713_00410_stKsb339@ëƒ&ˆ«?)T@€EºKÍ=²©ð>(ÝÆ?µÂc¾"ýôEºYHDôèåD²LBALm<MMjÜ~‡ÀÒv20140730_00571_stKsb339@ëÄ¥èԕ?1@€E«XR=Àn´=\ñ?™™ša¾£SøE¬ÂÍDuVD±Q'ALsQ<³ÄqÜ~‡ÀÒv20140730_00573_stKsb339@ëÄ¥5_Þ?,kÐ@€E¬)=Ä5º@‹P@!ë…3¾¥ãTE®¶R@²ùÛD±ï+AK€<ñ/ªÜ~‡ÀÒv20140730_00575_stKsb339@ëÄ¥ sÞ?%m˜@€E­H¸='"˜>|)à?Ü(öc¾¶E¢E­±
DôñÓD±ã}AL>< °ÒÜ~‡ÀÒv20140731_00811_stKsb339@ëÄƽèc+?GZÐ@€E¥,¤=Ÿ<?Õ'?ž¸R`¾¦éyE¤œRDu…D±<bALŠ<'9UÜ~‡ÀÒv20140731_00813_stKsb339@ëÄÆÁ`]
?jY¶@€E¥×=Ê3ÿ=èL?Ü(ö4¾¡G®E¥ß×@šùÛD²¬AMAŽ<ÁåÜ~‡ÀÒv20140731_00815_stKsb339@ëÄÆÄØ÷þ?V(´@€E¥œ3=ž]ð='Ž2?!G®c¾'n˜E¤¦RDôøÅD±ÇTALb¥<[üÜ~‡ÀÒv20140801_00163_stKsb339@ëÄávðŽ?VK@€E¸!…=Œ0 =iXO?fffc¾"÷ÏE¹ò=DuL¬D±×AL"æ<TÜ~‡ÀÒv20140801_00165_stKsb339@ëÄázv-¯?[É@€E¸Gq=ɉ•?ÏAS?å¸4¾—
=E»¢R@ÎÈ´D±à9AL‡x<Ïí.Ü~‡ÀÒv20140801_00167_stKsb339@ëÄá}ú&w?]G/@€E¸2f=v
>Qf?B\d¾¨õÃE¹äöDõhD²TALܧ<‰‹-Ü~‡ÀÒv20141022_00165_stKsb339@ëÏ ‰ÎF?_é`@€Eæ>¸=×#>>íó"?±ë…b¾©xÕEåµ\DtÖ¸D±AXALŒ^<ÅËüÜ~‡ÀÒv20141022_00167_stKsb339@ëÏ 
ÚÏ?w¤@€Eæ[== ¸?wŒ;?˜Qì4¾©ûçEåî@KÇD±íüAK\r<Ðç/Ü~‡ÀÒv20141022_00169_stKsb339@ëÏ }Ì4?lvã@€Eåæq=o¼>F7Â?^¸RV¾Éº^E呅Dôý'D±Û¶ALŸõ=d:Ü~‡ÀÒv20150601_00655_stKsb339@ëê昷|.?9Z7@€Eª	)='ƒÀ@¨4?¢\c¾©ûçE¬>Du¬D±s×AMZã<‡;Ü~‡ÀÒv20150601_00657_stKsb339@ëêæœ:¹??E‡@€EªÃ=š'=UÔô@(Qì5¾'ñªE¬,R@Ò§ðD±ðÅAM¥z<Í{…Ü~‡ÀÒv20150601_00659_stKsb339@ëêæŸàµã?=§»@€E©í…=žx`>¦Ûþ?ٙšc¾§ïžEªÄ=DôÀ¤D²7+AM›<–þÜ~‡ÀÒv20150812_00308_stKsb339@ëóákxC´?†q§@€EjØÍ=Û¦Õ>ª¥è?@e¾±&éEj¼{DtV˜D²Ó#ARà}<è´Ü~‡ÀÒv20150812_00310_stKsb339@ëóánšw?|‰­@€Ei=~q?î=&@8Qì2¾©xÕEmqH@èƒD³8¬AR³ÿ=l‰Ü~‡ÀÒv20150812_00312_stKsb339@ëóáqçÎÜ?¥AÜ@€Ehúá=‹gt>Y¤%?\e¾¾vÉEhõìDô»LD³mPASg=( çÜ~‡ÀÒv20150905_00250_stKsb339@ëöá'a·*? Ró@€E¤fö=Ïí?*á@®a¾±&éE¤ˆáDsøD±ÆÑAUo¸<ÇÓ¾Ü~‡ÀÒv20150905_00252_stKsb339@ëöá•])§?‹Î@€E¤Ù=ÄQ@C_ù@Œ(ö3¾‹Æ¨E¤Þ¤@­²-D²åAVJ=opÞÜ~‡ÀÒv20150905_00254_stKsb339@ëöá˜ï?Æ]@€E¤Œ{=ÎJƒ@ºë?Ü(öc¾ A‰E¤ü=DôqXD²ZÉAU¡Ä<¥~MÜ~‡ÀÒv20150906_00219_stKsb339@ë÷ØT,?¾¨¾@€EA®=Í·´?­Þ">õc¾²°!E_DtXD±—ÏAV	@=]
kÜ~‡ÀÒv20150906_00221_stKsb339@ë÷Û(ûL?µ1Z@€Ež\=¶ç€Ü~‡ÀÒv20150906_00223_stKsb339@ë÷Þ	‹?¤G@€EœÂ>9?>÷?¸c¾»dZEgìDô‡D²AÛAV§=¡¶Ü~‡ÀÒv20150906_00459_stKsb339@ë÷"…|?»Ž@€E•z3=è{W>u¿–?\)b¾¸QìE•páDtøD±³AVJ¨=`yôÜ~‡ÀÒv20150906_00461_stKsb339@ë÷—?j?Ì6¸@€E•o\=«\@L|2?aG®3¾§ïžE•¿q@«×
D²0RAVcÄ=…ÊòÜ~‡ÀÒv20150906_00463_stKsb339@ë÷™Þ'é?·Ha@€E"Í>	¢3?U•>õc¾´¼jE"Ù\Dô|¼D²T"AV-Q=f.Ü~‡ÀÒv20150909_00185_stKsb339@ë÷avg?Õ?—Ž<@€E"Í
=‡x>r®Ž?=p¤a¾±&éE" )DsÊòD±ÄÕAVî)='ÃuÜ~‡ÀÒv20150909_00187_stKsb339@ë÷ayòª?Ñi(@€E""ì='4Ü~‡ÀÒv20150909_00189_stKsb339@ë÷a}§%?ˏÞ@€E"Î
=m¿G?;U?¸c¾³33E"ä¸DônáD²\AVGÎ=iÏÜ~‡ÀÒv20160722_00331_stKsb339@ì0"Ýu?¾I@€EŽTR=ÜúHÜ~‡ÀÒv20160722_00333_stKsb339@ì4hó	?ÜÎ@€EŽƒá=°ÝüÜ~‡ÀÒv20160722_00335_stKsb339@ì8î}?(#@€EŽ¤=ô;qÜ~‡ÀÒv20170623_00895_stKsb339@ìI"îÕ
?5ˆ@€E—Áq=ڈ÷?"o2@p¤a¾­'hE˜öRDsÞéD±ÄA'ø>·ÝZÜ~‡ÀÒv20170623_00897_stKsb339@ìI–ê]?tP@€E—¹¤=X™HÜ~‡ÀÒv20170623_00899_stKsb339@ìI™±|?~þ@€E—þH=…n@=Ô @33c¾¡ÊÁE˜KHDôw+D²]ªAƒ­Á>&G0Ü~‡ÀÒv20170629_00526_stKsb339@ìI'ñ^Ò?#	Ä@€E¦¦á=ú]=@]àÚ@U¸b¾‰º^E§w…DtcDD±s+A"na>h\Ü~‡ÀÒv20170629_00528_stKsb339@ìI•ßp?;¼@€E¦a…=Ü~
Ü~‡ÀÒv20170629_00530_stKsb339@ìI˜¨bµ?M@€E¥¿=ßUì>AhÞ@'
=b¾˜bE¥á®Dô²D²A"im>f?Ü~‡ÀÒv20180402_00825_stKsb339@ìlkˆ¼#?QI@€EŽÉ)>
Í>Ü~‡ÀÒv20180402_00827_stKsb339@ìlk‹¯‹ž?F1™@€EŽ_3=Š˜Ü~‡ÀÒv20180402_00829_stKsb339@ìlkŽšÈ?LØ|@€EŽy
=ÄÏÔÜ~‡ÀÒv20180525_00877_stKsb339@ìsØÝF?¡L‹@€Eªÿš=¶ÓˆÜ~‡ÀÒv20180525_00879_stKsb339@ìsÜC­?'#@€E©Ê=gðÉÜ~‡ÀÒv20180525_00881_stKsb339@ìsà'+?‹¿@€E©}…=–ßØÜ~‡ÀÒv20180525_01366_stKsb339@ìs"æ¿<?WW@€Eυ=»}ÀÜ~‡ÀÒv20180525_01370_stKsb339@ìsŠ€f?D©²@€EÎñ=àÜ~‡ÀÒv20180805_00601_stKsb339@ì|Éâýf?-†œ@€Eƒ¥H=χÜ~‡ÀÒv20180805_00603_stKsb339@ì|Ìös?;³Û@€EƒÒ×>
Ü~‡ÀÒv20180805_00605_stKsb339@ì|Ð7`??Dh@€Eƒ×=ÌvÜ~‡ÀÒv20180812_00331_stKsb339@ì|áEyA
?S·@€E–"¸=‡dÜ~‡ÀÒv20180812_00333_stKsb339@ì|áH³³ ?FÝ@€E–‡…=«nÜ~‡ÀÒv20180812_00335_stKsb339@ì|áLhH"?Kÿ¯@€E–3H=PàÜ~‡ÀÒv20180815_00151_stKsb339@ì}@Lw8?IwS@€E"
ì>ûÜ~‡ÀÒv20180815_00153_stKsb339@ì}@O'c?B®@€E'âR>¡ºÜ~‡ÀÒv20180815_00155_stKsb339@ì}@RI
?2á@€E'áÃ=ÑmªÜ~‡ÀÒv20180825_00275_stKsb339@ì~'GÔ? @€EŽHö=韼@‰…í@HQìc¾ƒoEŽº)Dt-D±¿mA‹"²>ˆ5¯Ü~‡ÀÒv20180825_00277_stKsb339@ì~' üÏÊ?|U@€EŽ{=û?݄å@[…,¾|í'EŽ¡H@ŁD²#DA‹¾<>‹½Ü~‡ÀÒv20180825_00279_stKsb339@ì~'$œ?‰x@€EŽ)>ÈÜ~‡ÀÒv20180830_00190_stKsb339@ì!˜ÜU?Pò@€E"(Í=Œ."Ü~‡ÀÒv20180830_00192_stKsb339@ì!œ¦à?P&@€Eƒû×=ýޜÜ~‡ÀÒv20180830_00194_stKsb339@ì!ŸÈ?@Ÿî@€E"®=Æ[+Ü~‡ÀÒv20180901_00439_stKsb339@ìb̓?^«@€ETÆ=¢ÁLÜ~‡ÀÒv20180901_00441_stKsb339@ìbÏ¥µ?W¯à@€EV\=ÈHÄÜ~‡ÀÒv20180901_00443_stKsb339@ìbÒñ3ß?a•9@€EU­®=§H¬Ü~‡ÀÒv20180906_00034_stKsb339@ìÿùb?ÞP@€E³R=À¾8Ü~‡ÀÒv20180906_00036_stKsb339@ìÿ"­6/?&×	@€E²ªÃ=¯/Ð@E¾@‰G®-¾m'hE²H@Ò§ðD±ÑºAˆÓ)>†Ü~‡ÀÒv20180906_00038_stKsb339@ìÿ˜Ƕ?*õ@€E±¼®=º%TÜ~‡ÀÒv20180906_00067_stKsb339@ì€F÷
?Xj@€E²-…>ÜÙ@O`@w
=b¾˜"uE±´)DsêòD²!A‰†>\nÈÜ~‡ÀÒv20180906_00069_stKsb339@쀜€?0ö@€E²%®>e\Ü~‡ÀÒv20180906_00071_stKsb339@ì€
Ñà]?'îP@€E±Òq>´¡Ü~‡ÀÒv20180922_00050_stKsb339@ì'Ià~…?=2ø@€E¼S®=̱Ü~‡ÀÒv20180922_00052_stKsb339@ì'QÀ¸?N!Â@€E¼ÌÃ=·[€Ü~‡ÀÒv20180922_00054_stKsb339@ì'Y(• ?+K²@€E¼‡3=ÝôÜ~‡ÀÒv20190321_00670_stKsb339@옋پ‡æ?4G1@€E•&…=¹Þ=£t?‹…b¾¨õÃE–°fDt&%D±@{AQž©<jã"Ü~‡ÀÒv20190321_00672_stKsb339@옋݁g?;ìv@€E"má>Òt?u;ä@0*¾™™šE–v)@Ðr°D±°ƒARu€=â¥Ü~‡ÀÒv20190321_00674_stKsb339@옋à
×Y? ə@€E"S=°³Ø?œòU?´zác¾¨r°E"¸ÍDô"…D±éPAQk|<y>Ü~‡ÀÒv20190827_00811_stKsb339@ì¬eˆ!||?†g@€EÐY¸=8>/?:áHc¾¡ÊÁEÑfDt*D²œ1ALK<ú–¾Ü~‡ÀÒv20190827_00813_stKsb339@ì¬eŠÛ[?}Œ@€EÒv3=­ð@¯?å¸,¾ ÄœEÒóÃ@Ü1D³ALl˜=D'5Ü~‡ÀÒv20190827_00815_stKsb339@ì¬ek®$?'‰h@€EÔ4¤=€È??û?¸Rc¾¢ÐåEÕ6RDô¬‹D³HœALk<Â|ü

==> anc/pub_raw/L222_205_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2681 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:25
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="1335">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-02-14T16:00:50">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                 1335 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:25' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             4;woEv20100411_00980_st  Ksb309@ëJYÁø]?(»@€E…ÏH=§ZYv20100411_00980_stA,Iº<#×
?µÐÄì°ÁA,Iº?Ð4;woEv20100411_00984_st  Ksb309@ëJ^Éäæ?$à@€E†=œ@¹Cç]RAý…f¾…¸E'C‹¬C:LÍv20100411_00984_stA2"<#×
?™îE¥…æ¿€A2"?"zá@4;woEv20101021_00100_st  Ksb309@ë`WÜËH?CV9@€EŸ™==•–¸v20101021_00100_stA$Àƒ<#×
?Å¥1¢ÆcÈÁA$Àƒ?Ð4;woEv20101021_00105_st  Ksb309@ë``¹"µ?Fß0@€E ÷…=Ý¥v20101021_00105_stA#P<#×
?Åp'†åÁA#P?Ð4;woEv20101021_00106_st  Ksb309@ë`c
VE?[£@€E åÃ=û@Ç                  ÀÀøÀÀ€Àø4;woEv20110804_00563_st  Ksb309@ë<DN"b£?7'ž@€E ˆÃ= "ÌAî@f¾˜bE¥{®DŸ;3C H1A:g³<Qbv20110804_00563_stA9xÕ<#×
?·TÂï8
ÁA9xÕ?Ð4;woEv20110804_00567_st  Ksb309@ë<DUßû©?U…Í@€EŸî)>W½V@Ì}M?úáHg¾®{E¤ñ3CéXCƒ×A8Û¥<Hwv20110804_00567_stA7çm<#×
?À šËL'æ¿€A8Û¥?'©à4;woEv20110804_00569_st  Ksb309@ë<DY±Ç¹?=7S@€Ež¦Ã=¢E0                  ÀÀøÀÀ€Àø4;woEv20110830_00465_st  Ksb309@ë?ƒ-}çŒ?)
¡@€E¦Z=ª74A9§X@1ë…f¾ÒòE¨"¤DŸWdCÐåA=^²<ŸTÈv20110830_00465_stA<›¦<#×
?·TÂï8
ÁA<›¦?Ð4;woEv20110830_00469_st  Ksb309@ë?ƒ3à»? å±@€E¦Y…>Üa@˜¨Á@qG®f¾¨õÃE«3CŽáìC\îA<!<¦:[v20110830_00469_stA;`B<#×
?·ÿdq¢ÁA;`B?Ð4;woEv20110902_00370_st  Ksb309@ë?âï]Zú?FÚ(@€Eµn)>×<@.!³@™šd¾""E¶Ü=D¢õC&éA<hY<dûv20110902_00370_stA;ë…<#×
?·TÂï8
ÁA;ë…?Ð4;woEv20110902_00374_st  Ksb309@ë?âõÃpÙ?"™õ@€E·L×>Ç{'@qTÊ@Qìg¾–E¹_\CðCqA;ö
<þâ‰v20110902_00374_stA;²-<#×
?·TÂï8
¿€A;ö
?ŸÜQ 4;woEv20110902_00376_st  Ksb309@ë?âùšX?0{Â@€E·Å
=î"@³Ð¯@'=q4¾¥`BE¼T{C+¦E	ðA<›<̉v20110902_00376_stA;P<#×
?À šËL'æ¿€A<›?™'# 4;woEv20110902_00380_st  Ksb309@ë?âÿ}&?>c@@€E¸hq=ˆ5d@~
í@…3¾©xÕE¿~áD¢(þEhœA<eÀ<\ð[v20110902_00380_stA;P<#×
?ÉN¾¼àB`¿€A<eÀ?‹ž`4;woEv20110913_00196_st  Ksb309@ëAA3d1?á@€E¬q
=¬Ïìv20110913_00196_stA@‹D<#×
?·ÿdq¢ÁA@‹D?Ð4;woEv20110913_00200_st  Ksb309@ëAAS;?3*§@€E«™…>œOF>¿4"@ g¾"t¼E¯W×CËçC¹XA?¡G=Áv20110913_00200_stA=hs<#×
?¬Ü'(þŠÐ¿€A?¡G? 8 €4;woEv20110914_00238_st  Ksb309@ëA`ýÊ`Œ?6d{@€E¬b)>(
%A÷·@1G®c¾¤ZE°BöDŸòC|}/A=»u<Šttv20110914_00238_stA=ß;<#×
?¬Ü'(þŠÐÁA=ß;?Ð4;woEv20110914_00242_st  Ksb309@ëAa±Û?C®H@€E®Wá>Òc@éî@3×
g¾'ë…E±äCš°bCITA>(É<"Ö&v20110914_00242_stA=+<#×
?¬Ü'(þŠÐ¿€A>(É?'zÄÀ4;woEv20110915_00539_st  Ksb309@ëAƒÃè<•?8ƒø@€E³\¸=ûÕÁ@¸"@G
=f¾'n˜E·
)DŸG;C/žA?@é<Ïççv20110915_00539_stA>£×<#×
?¾xåè?ž¤ÁA>£×?Ð4;woEv20110915_00543_st  Ksb309@ëAƒË©v±?€[Í@€E¶rá>ɨÑAÇEA\)O¾¡G®E¹Ÿ×C3C†¨v20110915_00543_stA?l‹<#×
?¾xåè?ž¤¿€A?l‹?"zá@4;woEv20110919_00581_st  Ksb309@ëBº/@µ?3ºž@€E"®=âfj@÷°?Þ¸Rg¾ŠÀƒEŸÿšDŸ\¬C`A?§$<w]v20110919_00581_stA>ƒ<#×
?¬Ü'(þŠÐÁA>ƒ?Ð4;woEv20110919_00585_st  Ksb309@ëBÁ%ïÔ?‡UÜ@€Ežw3>¿×h@ÙW?ë…g¾›¥ãE €áCÝÓCÊ=A> <Ø[Ýv20110919_00585_stA=²<#×
?¬*.¨"C¿€A> ?›{ 4;woEv20110926_00461_st  Ksb309@ëBãh?…_@€E×_==»w@!óa?^¸Rd¾\)EÙëD¢ûÏC²A?Ú¼<ZZMv20110926_00461_stA>r°<#×
?·TÂï8
¿€A?Ú¼?‹KI 4;woEv20110926_00465_st  Ksb309@ëBãú&¢?ŠÐa@€E×QR=rÊ ADnß?aG®g¾¢ÐåEÙsHCœÊ=BþBA?†h<Æ|úv20110926_00465_stA>V<#×
?·TÂï8
¿€A?†h?˜ÏŸ@4;woEv20110926_00467_st  Ksb309@ëBã c­y?™="@€E×K×=É`>'Ù?Që…3¾˜"uEÙ¯
Cœ±ªE®A?†@<‰iùv20110926_00467_stA=Òò<#×
?ÅxôæX ¼¿€A?†@?'-? 4;woEv20110926_00471_st  Ksb309@ëBã'}ÈX?èl@€E×íá>Ô1@uϦ?xQì4¾¯²EÚ:=D¢5PEmA?Q¼<æÒv20110926_00471_stA<Ÿ¾<#×
?·TÂï8
¿€A?Q¼?œÁÚ@4;woEv20110927_00174_st  Ksb309@ëCñbX?qÑj@€EÊn{=´Òü@²?¨õÃd¾¬1EÐBáD¢ü)CÌÍA@$g<JLÐv20110927_00174_stA>›¦<#×
?¹½¸[¿€A@$g?‰Iš4;woEv20110927_00178_st  Ksb309@ëC$íDç?r‰r@€EÊÎÃ=Á`¼Am[K?¸Qìh¾fffEˈfCW
BöüjA?°ã<¬óþv20110927_00178_stA>E¢<#×
?¹½¸[¿€A?°ã?•žÀ4;woEv20110927_00180_st  Ksb309@ëC(Q˜N?l°Æ@€EÊ%¤=áÒ¹Ag¸?½p¤3¾'hsEÎs\Cœœ)EÕA?ÿN<TeLv20110927_00180_stA>n˜<#×
?²ß|+iÁ¿€A?ÿN?ŠŒ©€4;woEv20110927_00184_st  Ksb309@ëC/Ü?Qš‡@€EÉ_ì=·ðlAŒ@¸4¾­VEÎÿÃD¢?E[øA@<Ž"v20110927_00184_stA>§ð<#×
?ÄÅûåQÎò¿€A@?'Âp€4;woEv20111005_00137_st  Ksb309@ëD}œÎ?qåc@€E˜ÔR>îc@i8
@
áHf¾å`E˜¤¸DŸRoCm'A@ÃM<²ºv20111005_00137_stA?ÊÁ<#×
?·ÿdq¢¿€A@ÃM?–WA4;woEv20111005_00141_st  Ksb309@ëD"†Íd?c¬Í@€E˜âÍ=Ò\@Hû3@£×f¾["ÑE—³×CŽ¤{C³uA@œé<‰'9v20111005_00141_stA?Òò<#×
?¬Ü'(þŠÐ¿€A@œé?'2' 4;woEv20111007_00302_st  Ksb309@ëDBXw?>ö@€E–¹)=°>\@NÃE@e¾•E˜'ÍDŸT‹CP!AAŽ1<{jÏv20111007_00302_stA@ff<#×
?¬*.¨"C¿€AAŽ1?mYà4;woEv20111007_00306_st  Ksb309@ëDB<0Þ?(0ß@€E"\='\?P@'
=g¾ž5?E–o×C"ÑËCKAAÔ<öÆv20111007_00306_stA@=q<#×
?¹½¸[¿€AAÔ?'þØÀ4;woEv20111012_00071_st  Ksb309@ëDß­nÂ?uSØ@€Eƒ@®=µ˜>"¨z?€e¾®—E‡VfD¢ðîCçAB&Ï<Ò;v20111012_00071_stA@Ĝ<#×
?·ÿdq¢¿€AB&Ï?:G`4;woEv20111012_00075_st  Ksb309@ëDß´(vA?‹\@€E"_R=œÑx?Öá??ffff¾®—E‡bfC˜öC:AA"9<ù¸=v20111012_00075_stA@V<#×
?À4E#¢¿€AA"9?Ÿ7 4;woEv20111012_00077_st  Ksb309@ëDß·€ðU?€õ@€E"nf=±Á¹>šü?Y™š4¾©xÕE‡ª)Ch1EAB<€ƒv20111012_00077_stA@J<#×
?¹½¸[¿€AB?Ð`4;woEv20111012_00081_st  Ksb309@ëDß¾9áù?sm<@€E…$=Ùkp?|Ý@zá4¾œ¬EŠHD¢)PEe¾ABf<îÐçv20111012_00081_stA@j<#×
?ÁZ"	»ì¿€ABf?Úà4;woEv20111022_00164_st  Ksb309@ëF D¬?En@€E¥B®=«!<@	…	?ç®e¾š¬E¦oÃD¢ã}C'òACsé<wTwv20111022_00164_stAB¼j<#×
?¬*.¨"C¿€ACsé?ŽêŽà4;woEv20111022_00168_st  Ksb309@ëF •pðX?5Sb@€E¥°=–^´@Aü¶?úáHg¾OßE¥þÍC¤Ö‡Bø¾AC=\<pŠÆv20111022_00168_stABr°<#×
?ºO®	­"º¿€AC=\?ŽXÀ4;woEv20111022_00170_st  Ksb309@ëF ˜'®?>P…@€E¥…>"*?†Ú@$zá4¾"ýôE§‹×Cœ¡‰E-AC]<‰þOv20111022_00170_stAB<#×
?·TÂï8
¿€AC]?'?Éà4;woEv20111022_00174_st  Ksb309@ëF ž¥'0?H¶ @€E¦q=Ü¡Ü?ÎrŠ@HQì3¾'hsEª>ÍD¢!Ef‹AC-5<¬ƒ™v20111022_00174_stAB9X<#×
?·ÿdq¢¿€AC-5?•s 4;woEv20120324_00394_st  Ksb309@ëYj—z?ßb@€Eš
3=¢WÜ@¿#?¡G®d¾bNEš{…DŸ%C&-PA[ûP<¤M¾v20120324_00394_stAYë…<¬1?²ðR¨6¿€A[ûP?"‰·À4;woEv20120324_00398_st  Ksb309@ëYjžL×I?8ž@€Eš¤=Ë@>a©½@ë…g¾œ(öEšfÍCBNC.A[¯¿<ëÉ:v20120324_00398_stAY²<´9X?·ÿdq¢¿€A[¯¿?y'@4;woEv20120324_00400_st  Ksb309@ëYj¡òôT?Šÿ@€E™Â=¹]0                  ÀÀøÀÀ€Àø4;woEv20120515_00585_st  Ksb309@ë_ë1Õµª?s#$@€E"'="nd?i
´?ž¸Re¾ A‰E†¢D¢çLCœ)AaÑP=gv20120515_00585_stA]o<å`B?¬*.¨"C¿€AaÑP?£'Là4;woEv20120515_00589_st  Ksb309@ë_ë9hìÓ?qY@€E"©3>
ÇAà?p¤g¾¯ E†u3Cè´CšAaÆ<ðçýv20120515_00589_stA]C–<å`B?¬Ü'(þŠÐÀAaÆ?žÿ 4;woEv20120515_00591_st  Ksb309@ë_ë=0øp?yBy@€E"U¤=å`A…DF? 4¾§ïžE‡<{C]ÓEÏAaÅ=†]v20120515_00591_stA]
=<õ?¾xåè?ž¤ÀAaÅ?¢°Ë 4;woEv20120515_00595_st  Ksb309@ë_ëDyQP?™@€E"Wá=~¡¸?È?!?"zá4¾™™šE‡cHD¢7¦EoìA`·=q»v20120515_00595_stAZéy<ýó¶?²ðR¨6¿€A`·?®7cà4;woEv20120521_00813_st  Ksb309@ë`ªwuã?A1Ô@€E‹x{=ê=B@‹Nõ?¨õÃe¾£×
EŒ—…D¢Æ¨CqhAaY¿<¸p­v20120521_00813_stA]ãT<å`B?¹½¸[¿€AaY¿?— 4;woEv20120521_00817_st  Ksb309@ë`ª~ú—
?y¤~@€EŽt¸>‹Vƒ?E)à?ºáHh¾ãSøE
CÛ#CA`œþ=NÊ0v20120521_00817_stA\Qì=C–?–¨Ôå3ùz¿€A`œþ?©ÙF4;woEv20120521_00819_st  Ksb309@ë`ª'Þç¬?]•l@€EŒy¸=gWà@˜
F?£×5¾±©üE›HC%¢EåAag<é‹Ùv20120521_00819_stA]?}<õ?¸W3 ëÊo¿€Aag?1{ 4;woEv20120521_00823_st  Ksb309@ë`ªŠ:›Ý?6ÃÐ@€EŒ»ö=‹@á™e?ÌÌÍ3¾'ñªEŽi®D¢* Es+Aa_w<ôˆŒv20120521_00823_stA^~ú<å`B?²ðR¨6¿€Aa_w?ž'€4;woEv20120521_00909_st  Ksb309@ë`«'JU9??WÄ@€E›.f=xUÉ@"5ª?"33e¾¡ÊÁEöD¢ÍÃCÖÉAaÎ<£l½v20120521_00909_stA^1<í'h?Âðä1ÀAaÎ?"m— 4;woEv20120521_00913_st  Ksb309@ë`«˜ÑøÜ?jíö@€E›¼…>]ë.@O®N@{I¾¯ Ež¤C£>5Bû%AcΆ=sb                  ÀÀøÀÀ€AcΆ?®`@4;woEv20120521_00915_st  Ksb309@ë`«œ²X,?ZUb@€E›±ö=·Ì@â+ó?À4¾ A‰E—®Cœê E5AaO_<î¶v20120521_00915_stA]•<õ?™îE¥…æÀAaO_?ÃöÀ4;woEv20120521_00919_st  Ksb309@ë`«¤#JÞ?IOw@€E›³{='ǼAH>M?O\)3¾™‡EþöD¢(jEw'Aa>><©Äv20120521_00919_stA^£×<ýó¶?¾xåè?ž¤?€Aa>>?•8à4;woEv20120521_01005_st  Ksb309@ë`¬h‡ãå?>^@€Ešf=xî?ýá?hõÃe¾"t¼E›Š)D¢ÉìC\Abz<¥y«v20120521_01005_stA^¬=o?Âðä1¿€Abz?"¯5`4;woEv20120521_01009_st  Ksb309@ë`¬oè
@?5¤@€EšÒf=‰4Ì@t°}?¢\g¾ˆ´9E›¥\C¤Z^BûÒòAaÌü<Î]
v20120521_01009_stA^b<õ?¬*.¨"C¿€AaÌü?™Ë¡@4;woEv20120521_01011_st  Ksb309@ë`¬s¥¹¸?+Ø)@€E›If=ÞÀ?:ýš?Ü(ö4¾"t¼EqC!E5Ab

<ú1ëv20120521_01011_stA^^5=\)?²ðR¨6ÀAb

?ŸF=`4;woEv20120521_01015_st  Ksb309@ë`¬zÊ{å??U@€E›W¤=®zx?`Î?œ(ö3¾‰7Eœ)D¢E~NAa§<ÃÞqv20120521_01015_stA]çm=C–?·TÂï8
ÀAa§?˜{Î 4;woEv20120526_00573_st  Ksb309@ëaGˆÐÎå?°ë@€E†áì=™À?됲?ñë…e¾¡ÊÁE‡§D£2ÑBÿèöAae=€Zv20120526_00573_stA^áH<å`B?¬*.¨"C¿€Aae? @4;woEv20120526_00577_st  Ksb309@ëaG'O³œ?V"Ö@€E‡µR>®¿
@g(Ð?£×
G¾™™šEˆÏšCŸ¡HC™A`È=Âêv20120526_00577_stA]`B<ýó¶?¾xåè?ž¤¿€A`È?¡ø]@4;woEv20120526_00579_st  Ksb309@ëaG•˜7ð?&õ‡@€Eˆ)=‡ßh@7ʹ?ï\)6¾¯ EŒ3Cž˜´EiªAaš<ê"÷v20120526_00579_stA^V<ýó¶?¹½¸[ÀAaš?R~à4;woEv20120526_00583_st  Ksb309@ëaGž0·Ù?$£à@€E‰Ð…=ºÐ@¯ùú@×
5¾‹C–EÍD¢'FE½Aaš=¨¾                  ÀÀøÀÀ€Aaš? UÀ4;woEv20120528_00325_st  Ksb309@ëa†ïR=?•¿Ê@€E³Ÿá=Æí?B&c?p¤f¾ª~úE´òD¢ôCÓuAa²t=D´uv20120528_00325_stA\n˜=\)?·ÿdq¢?€Aa²t?¨–Ž 4;woEv20120528_00329_st  Ksb309@ëa†÷[+J?§…w@€E³W®=†_@>Ëíµ?ŒÌÍf¾¦ffE´)qC»çCéA`8®=QÙ6v20120528_00329_stA[™š=C–?ÁZ"	»ì?€A`8®?ª;&À4;woEv20120528_00331_st  Ksb309@ëa†û'ØŠ?š¯@€E²cR=­ït@9ÿ?™™š5¾¦éyE¶×CžƒE²Aa±@=eþÅv20120528_00331_stA\Iº=t¼?¹½¸[¿€Aa±@?¬¿Ø 4;woEv20120528_00335_st  Ksb309@ëa‡ëý?—žŽ@€E±àì=DZ@gÓ?¦ff4¾¹XEµžD¢bFE'RA`À…=|ãÀv20120528_00335_stAZ=q<ýó¶?¹½¸[?€A`À…?¯œx4;woEv20120607_00838_st  Ksb309@ëbÉ®q\å?3¨"@€Ev›®=Ãä@uD¤? e¾Ÿ¾wEyMìD¢öÉCféAb6<±4tv20120607_00838_stA^vÉ<Ý/?—銈ΗÀAb6?–&Ž€4;woEv20120607_00842_st  Ksb309@ëbɶLî?Y'#@€Exø)>›3"@ ª¼?ª=qd¾° ÅE|yCž\jCïßAb
â<Æ7²v20120607_00842_stA^Ù<ýó¶?™îE¥…æÀAb
â?˜Æö@4;woEv20120607_00844_st  Ksb309@ëbɺY2 ?.F@€EwSÃ=¬Ûh@¶†@:áH4¾¹Û#Ev¡ìC‹…E:˜A^t:=WºÒv20120607_00844_stA_KÇ<í'h?À šËL'æÀA^t:?ª÷Z@4;woEv20120607_00848_st  Ksb309@ëbɉ,d?-KÈ@€EwAq=œvD@¼â&?Î{3¾Š=qE{®D¢:E'yAaïÈ<ÏÔ'v20120607_00848_stA^£×<í'h?²ðR¨6¿€AaïÈ?™ú"à4;woEv20120609_00502_st  Ksb309@ëc)]±â?<@€E€x=¯"(@Ôz6?§®d¾¿|îE
D£×CÞúAb+"=,u2v20120609_00502_stA^ff=¥ã?©™%RïÛ¿€Ab+"?¥Ž¦@4;woEv20120609_00506_st  Ksb309@ëc1BM?…ÔW@€E†T)=—pÀ?Û?¦ffg¾Ót¼E‡)Cž"CA`DN=‡$\v20120609_00506_stA\^5=8Qì?·ÿdq¢¿€A`DN?°ä‹€4;woEv20120609_00508_st  Ksb309@ëc5 (?}9z@€E†Áì=š'p?¸á?³334¾ŒÌÍE†‡ÃCË…E
'A`þÅ=BB¶v20120609_00508_stA^È´=ixÕ?²ðR¨6¿€A`þÅ?¨HVÀ4;woEv20120609_00512_st  Ksb309@ëc<îó¾?{ðd@€EŠô)=¯›Ô>ÿ ¦?Ê=q5¾±&éE‹™…D¢WðEy?AaŽ›=mªv20120609_00512_stA[7L=•?·ÿdq¢?€AaŽ›?­¢õ@4;woEv20120611_00318_st  Ksb309@ëcC/Ä?'|@€E…
ö>§Éy>Q,z?€f¾o²E"­HD¢Î%CˆöAaÇ&=
ːv20120611_00318_stA]çm<ýó¶?·ÿdq¢¿€AaÇ&?¡¹r4;woEv20120611_00322_st  Ksb309@ëcCž¼?$[@€E…š>¦)®?sJº?¢\e¾Á%E†ÃCžZ^CÅ`A`ý2=âìÐv20120611_00322_stA]¥ã=+?µÐÄì°¿€A`ý2?¼]š4;woEv20120611_00324_st  Ksb309@ëcC¶Ïà?€¥u@€E"ò{>—uÑ=£
?•Â4¾ƒoE…	×CøREÿ²Abž{=(/év20120611_00324_stA^Iº=+?¾xåè?ž¤¿€Abž{?¥ý 4;woEv20120611_00328_st  Ksb309@ëcC"ð_Ï?âÕ@€E…J>ãóA²?½p¤2¾NÙE…Á3D¢™qEI¢Ab^Ä=Û¥v20120611_00328_stA^{=o?¾xåè?ž¤¿€Ab^Ä?¯ût 4;woEv20120612_00383_st  Ksb309@ëcdókØ?þ»@€E"kÍ=ƒR/                  ÀÀøÀÀ€Àø4;woEv20120612_00387_st  Ksb309@ëcdû˜Â"?¦Ë@€E'ì=ªœ>š?J=qf¾Ÿ;dEƒˆ¸Cž:^C@ÅAa+Ð=nHSv20120612_00387_stA[C–=C–?·ÿdq¢?€Aa+Ð?­É
`4;woEv20120612_00389_st  Ksb309@ëcdÿ¨fç?šçk@€E'®= ¨¼@Vdí?¨õÃ3¾´¼jE'ûìCž@E¶Ab–|=‰Rˆ                  ÀÀøÀÀ€Ab–|?±*Q4;woEv20120612_00393_st  Ksb309@ëceå·ª?³Wt@€EFÃ=–(,@(A?·
=5¾®—E'¨{D¢]?E|îAa—=šÃŸv20120612_00393_stAYo=t¼?·ÿdq¢?€Aa—?³Xsà4;woEv20120614_00229_st  Ksb309@ëc£sºb?Ne€@€E'=œ»¤?€Dh?†fff¾²-E—×D¢ç+CÚáAao<¿1]v20120614_00229_stA^‹D=C–?·ÿdq¢¿€Aao?—æ+ 4;woEv20120614_00233_st  Ksb309@ëc£kF?Keì@€EŽ§Í=·nl?c@r?'\f¾¤ZECšCÜ¬C7
Aa¿ó<֚Àv20120614_00233_stA_7L=o?™îE¥…æ¿€Aa¿ó?šÓX4;woEv20120614_00235_st  Ksb309@ëc£-?DÌ3@€E·¤=
ð?`OL?ºáH4¾"÷ÏE±…CÌ‹EBAa£º<àMv20120614_00235_stA_…=\)?¹½¸[¿€Aa£º?œ© 4;woEv20120614_00239_st  Ksb309@ëc£&"Ï
?OW2@€EŒDö=™(\>§~{?n{5¾›"ÑEŽ@RD¢y²EW¶Aby<¼®v20120614_00239_stA`J=¥ã?¹½¸[¿€Aby?—•Ã 4;woEv20120614_00421_st  Ksb309@ëc¥
㍮?9̵@€Ewö=ª€@p™?¡G®e¾/Ex®D¢Ú=CٚAaH<¶Ä½v20120614_00421_stA^MÓ<Ý/?¬*.¨"C¿€AaH?–Ø— 4;woEv20120614_00425_st  Ksb309@ëc¥>›q?%`|@€Ew®)=²NP@zº$?Ê=qf¾›"ÑEzÔöCáªC–ÉAafÍ<Ø¡Xv20120614_00425_stA^j<Ý/?²ðR¨6¿€AafÍ?›+4;woEv20120614_00427_st  Ksb309@ëc¥Ô?*¼Ï@€Exî==§% @jŒñ?ï\)4¾†$ÝEz€öC¿ßEÃAa Ú<܀6v20120614_00427_stA^5?<å`B?¼ÐÁÕ½DÀAa Ú?›À4;woEv20120614_00431_st  Ksb309@ëc¥ iFë?1Ѝ@€E{Å3=™®@2œ;?æff4¾—PE¬¤D¢QhEbÕAa½c<àÄBv20120614_00431_stA^õÃ<õ?–¨Ôå3ùzÀAa½c?œˆ@4;woEv20120615_00238_st  Ksb309@ëcÂð‡<?$Hà@€E£‡Í=Ř²?6rä?p¤f¾ÒòE£*=D¢ã…CFéAaQ<+ùv20120615_00238_stA_;d<õ?´¥JNs¿€AaQ?' 4;woEv20120615_00242_st  Ksb309@ëcÂ÷5Öü?gB×@€E£Gf>rQ`v20120615_00242_stA\Ðå=o?Æø"êÙW¿€A\Ðå? bMà4;woEv20120615_00244_st  Ksb309@ëcÂúüÆ?@ W@€E¢Õ¤=í¼1?¥%;?·
=5¾—
=E£NCž!E÷ãAaÖ´<Å¿Iv20120615_00244_stA^Àƒ=+?À šËL'æÀAaÖ´?˜·é 4;woEv20120615_00248_st  Ksb309@ëcÃÌcE?0C«@€E£z=å¼#@ŠÐ?ü(ö3¾¡ÊÁE¥(¸D¢f°EbfAaÎd<â¬hv20120615_00248_stA^§ð<ýó¶?¹½¸[¿€AaÎd?œU4;woEv20120620_00843_st  Ksb309@ëdhøÙ?'ú@€Et>BæÐ@Xáé?¸Qìe¾Ã•Ey¢¸D£çCZAb*J=}rzv20120620_00843_stA\áH<õ?¹½¸[¿€Ab*J?¯®O@4;woEv20120620_00847_st  Ksb309@ëdh÷ý¨?§:·@€En©Ã>FO@0
?‹…P¾Â\EqhÍCžŽVC/\A`ôÒ=lj¡v20120620_00847_stA[ß;=o?¹½¸[?€A`ôÒ?­T 4;woEv20120620_00849_st  Ksb309@ëdh âmô?"‹S@€Elv¤=·&@ïê?·
=4¾Æ$ÝEq›®CËÇE8^AaFé=aV¯v20120620_00849_stA\1=+?¹½¸[?€AaFé?¬*Õà4;woEv20120620_00853_st  Ksb309@ëdh(I•u?'Y@€Ehb=‹ @˜/R?¢\4¾±©üEpIqD¢J^E…\AbB§=ì{v20120620_00853_stA\‡+<ýó¶?©O§fLª?€AbB§?£=`4;woEv20120621_00468_st  Ksb309@ëd"À3·=?+z÷@€E'ß==ú7@õÆ?æffe¾¹Û#E…­ìD¢ï¶C¨1Aamª<ûcýv20120621_00468_stA]©ü<Ôýô?·ÿdq¢¿€Aamª?Ÿl 4;woEv20120621_00472_st  Ksb309@ëd"ÇåAŽ?`£p@€EƒŒö>«'‰>Õ$?Ç®d¾Æ$ÝE"ª)Cž³øC'AaJQ=Äv20120621_00472_stA]P<õ?À4E#¢¿€AaJQ?£ ˜€4;woEv20120621_00474_st  Ksb309@ëd"ËõV¯?*È@€E"{Ã=š}<@—'¹@#333¾¢MÓE…{qCñ‰E#/A`WÖ=#Uv20120621_00474_stA]™š<í'h?·ÿdq¢ÀA`WÖ?¤cÊ 4;woEv20120621_00478_st  Ksb309@ëd"Ô&óµ?4Û@€E†þ…=¢J¸@ðoö?áG®3¾¡G®EˆÆÍD¢gTEAa,<ùJCv20120621_00478_stA^n˜<í'h?¬*.¨"C¿€Aa,?Ÿ)H`4;woEv20120623_00488_st  Ksb309@ëdÅW	â,?6@€E"È>œÒ@œÊ¬?±ë…f¾‡+E•<D£s#Bù;çAawÈ<°ïÃv20120623_00488_stA^{<Ý/?ºO®	­"º¿€AawÈ?–ø`4;woEv20120623_00492_st  Ksb309@ëdÅ`[ë
?!·,@€E'1…=Û$™?5V°@1ë…>¾ÒòE"Ë®CžçC-Ad ú=2—v20120623_00492_stA^Ù<í'h?²ðR¨6¿€Ad ú?¦Rà 4;woEv20120623_00494_st  Ksb309@ëdÅdÛQJ?/±¬@€E'ã=Ñr¥@œõÄ?ð£×4¾—
=E•CŸ"œE¬¤AaJ4<ÚáÇ                  ÀÀøÀÀ€AaJ4?›\8à4;woEv20120623_00498_st  Ksb309@ëdÅm" ¯?Ïå@€E'%3>`@ò_@03¾¯²E•‡D¢¦NEéhAa>­=גv20120623_00498_stA]²<Ý/?²ðR¨6¿€Aa>­?£šò@4;woEv20120625_00450_st  Ksb309@ëeƒ–Î?LŠÙ@€E¬¸>ž"@³ ?c×
f¾ A‰E¬ðÍD¢ýôCm'Aa(U<–¤¶v20120625_00450_stA]ó¶<í'h?¹½¸[¿€Aa(U?'Ô–À4;woEv20120625_00454_st  Ksb309@ëe·²´?wâ@€E¬}f>~‹ú?cð?ƒ×
f¾£×
E­öCž;C,ÍAaû<ã̕v20120625_00454_stA^<ýó¶?¾xåè?ž¤¿€Aaû?œy' 4;woEv20120625_00456_st  Ksb309@ëe×0?WÍ@€E¬)=ðoÁ@v$i?¬ÌÍ4¾¡G®E­"öCž¾EƒAa0?<è±v20120625_00456_stA]t¼=o?¾xåè?ž¤¿€Aa0??"À4;woEv20120625_00460_st  Ksb309@ëe.¹§?…«N@€E­À)=b^©@åÛ©?‡®4¾¼jE¯=D¢qEj"AaËI=!÷v20120625_00460_stA\È´=+?²ðR¨6?€AaËI?£d>à4;woEv20120625_00570_st  Ksb309@ëeø±?Z°@€EŸ¯3=ˆc@©AL?£×d¾³¶FE Ù×D£¦C¡HA`"<¥ÜÂv20120625_00570_stA]ÊÁ<õ?¬Ü'(þŠÐÀA`"?"»˜@4;woEv20120625_00574_st  Ksb309@ëe&•ñC?r+(@€E 

>l‹?Õ£?¯\)c¾˜"uE¡NÍCž—LCë…A`µ‡='®Õv20120625_00574_stA\ñª<ýó¶?À šËL'æ¿€A`µ‡?¤õÚ 4;woEv20120625_00576_st  Ksb309@ëe*â¼Î?Hâ@€EŸ{\>Z@³‡à?¼(ö5¾ŒIºE CæFE)²AaŒ˜<ôGÒv20120625_00576_stA]|î<í'h?™îE¥…æ¿€AaŒ˜?žˆú@4;woEv20120625_00580_st  Ksb309@ëe2¼u'?9BØ@€EŸàq=œ2ìAMa?ü(ö3¾'hsE¢V=D¢bòE|ÕA`ˆ<þÕv20120625_00580_stA]Sø<å`B?¹½¸[¿€A`ˆ?ŸÑº 4;woEv20120627_00255_st  Ksb309@ëeD×¹Û?ί@€E"›
>h"ç>^'À?Ÿg¾°£×E"3D¢EyCµÃAax‹>%µ                  ÀÀøÀÀ€Aax‹?Ä¢Ö 4;woEv20120627_00259_st  Ksb309@ëeDàÕ`?ÊÊ@@€E"#>DV"@ë:?ÚáHf¾'\E"¼¸C»ÇCÀBAaõ >5                  ÀÀøÀÀ€Aaõ ?†¢ 4;woEv20120627_00261_st  Ksb309@ëeDäZ'?Īü@€E"R>?µ9I@<ÌÍ4¾¥ãTE•¯ÃCøEAk²>Í"W                  ÀÀøÀÀ€Ak²?Ù¤Jà4;woEv20120627_00265_st  Ksb309@ëeDì¿KZ?Þ~|@€E•/>°                  ÀÀøÀÀ€Àø4;woEv20120628_00193_st  Ksb309@ëeaIú	œ?lªh@€Eœw\=½úH?¥Ì?hõÃf¾¤Ý/Eœ—®D¢ôCòòA`Ä7<·3×v20120628_00193_stA^=o?«Ñ<¶vˆÀA`Ä7?–æzà4;woEv20120628_00197_st  Ksb309@ëeaPÐýß?ƒ¼Ý@€E›{=ô<vN|?ˆõÃf¾•Eœ0öCžjáCß;A`DÊ=Å%v20120628_00197_stA]‡=+?¹½¸[¿€A`DÊ?¡x¤ 4;woEv20120628_00199_st  Ksb309@ëeaT†Š?Š¦X@€E›Ã3>ç;Ë¢±?‹…4¾{çmEœC3C®˜Eç¶A_Р=#ÈÙv20120628_00199_stAZå`=o?«Ñ<¶vˆÀA_Р?¤y 4;woEv20120628_00203_st  Ksb309@ëea[=c
?eÀï@€E›ã®=ÈCø@
-[?øQì3¾ŒÌÍEœ˜fD¢a'E]mA_ÊÊ=MÈGv20120628_00203_stA\¬<õ?À4E#¢¿€A_ÊÊ?©¹à4;woEv20120629_00193_st  Ksb309@ëeƒ	œÎ?^"¸@€E¨ {=ÚÎ2@ð)?Y™šf¾"ýôE¨E3D¢à¤Cô{Aa?<f,v20120629_00193_stA]…<õ?¬*.¨"C¿€Aa??'ŀ4;woEv20120629_00197_st  Ksb309@ëeƒmËà??ö@€E¦Ç>D½O?z½
?®{f¾¤Ý/E§£HC¬îC6ÉA`–<¥Jv20120629_00197_stA]ë…<õ?¸W3 ëÊo¿€A`–?"©C`4;woEv20120629_00199_st  Ksb309@ëeƒ8÷m?-˜@€E¦R=ò¿w@ƒÌš?ìÌÍ4¾˜bE¦ã×C—LEû`A`ÁÔ<Êl¦v20120629_00199_stA]=o?¹½¸[¿€A`ÁÔ?™M"À4;woEv20120629_00203_st  Ksb309@ëeƒ(¾j‰?
à@€E¦›á=©Ò$?V‡"@Qì4¾¬‹DE¨%
D¢TE^A``G<ó‹Œv20120629_00203_stA^j=o?·TÂï8
ÀA``G?žqq€4;woEv20120629_00277_st  Ksb309@ëe"J"_?'·P@€E¡
=¬ø@¥@?ÁG®e¾ž5?E¡höD¢îÙCôA`ÁÑ<«Ïv20120629_00277_stA^^5<í'h?¸W3 ëÊoÀA`ÁÑ?•cà4;woEv20120629_00281_st  Ksb309@ëe"Q"k,?¸=@€E¡lì=Ø,…@`G?¼(öf¾"t¼E£
áC¥…`Bý¶FA`dD<ɶ0v20120629_00281_stA]<Ôýô?¬*.¨"C¿€A`dD?™6Æ4;woEv20120629_00283_st  Ksb309@ëe"U—¬Z?èb@€E¡aš=ÛÔø@#›Ö?úáH4¾³33E£Ÿ…Cž°E$áA`P|<Ù¸ªv20120629_00283_stA];d<í'h?²ðR¨6¿€A`P|?›7@4;woEv20120629_00287_st  Ksb309@ëe"]V}?"˜@€E¡S…=¶ì@×>˜@.{4¾ ÄœE¤2ÍD¢R˜E|åAaÀ=CUmv20120629_00287_stA^"<å`B?·ÿdq¢ÀAaÀ?¨j­ 4;woEv20120705_00399_st  Ksb309@ëfA—]	?"2@€E|'Í>Kð>?êO?n{f¾œ(öE}3D¢ùìCzáA`B[=jkv20120705_00399_stA\V<í'h?·ÿdq¢¿€A`B[?£mM`4;woEv20120705_00403_st  Ksb309@ëfAÍ5R?q'Ý@€E|MH=ì>¬T[?Ž{g¾œ(öE{ÔöCß}CÕ?A_M<è%Äv20120705_00403_stA\áH<å`B?·ÿdq¢ÀA_M?¸€4;woEv20120705_00405_st  Ksb309@ëfA¡"?dzþ@€E{͚=ÚÀ@Ð×Í?•Â5¾¦ffEwÍCž;DEA`<<ãûØv20120705_00405_stA\ñª<õ?Â@±›C®'ÀA`<?œ{4;woEv20120705_00409_st  Ksb309@ëfA§Ë›Ÿ?n/°@€EvÔ=°ÐD@#?¥¸4¾¯²Er½ìD¢M?EbA__š=£dv20120705_00409_stA\Z<å`B?ÅxôæX ¼ÀA__š? "l€4;woEv20120706_00356_st  Ksb309@ëfbv9þ)?	ç@€E"!…=áÿŒ@x6?ºáHd¾¢ÐåE"̏D¢ÚfCœ)A`J<´ üv20120706_00356_stA]™š<Ôýô?·ÿdq¢¿€A`J?–"€4;woEv20120706_00360_st  Ksb309@ëfb}x?+ém@€E…¾=>i@ƒ¡@#33f¾³33EˆT)Cž>úCô9A_¢Õ<Ɉv20120706_00360_stA]
=<Ý/?¹½¸[¿€A_¢Õ?™1 4;woEv20120706_00362_st  Ksb309@ëfb€‰%?'@€E…Ñ=ФÍ@'³t?ç®4¾ŽÙE†×CÍÓERA_öh<Óʬv20120706_00362_stA]`B<Ôýô?¹½¸[¿€A_öh?šyU€4;woEv20120706_00366_st  Ksb309@ëfb‡{.Ÿ?×U@€E†š=Ÿ€?z'@^¸R3¾±&éE‰˜RD¢[¾EfwA`=B"úv20120706_00366_stA]V<ÌÌÍ?·TÂï8
¿€A`?¨PŸ@4;woEv20120711_00172_st  Ksb309@ëg¸[[p?â@€Ez@¸=²¢P?Ϧ{?Ê=qe¾œ(öE|Ò¸D¢¸1CaA_EÊ<ÞTkv20120711_00172_stA\^5<¼j?·ÿdq¢¿€A_EÊ?›Ê`4;woEv20120711_00176_st  Ksb309@ëgÀÙÊ?´@€E{àá=Ñ*1?à=z?ØQìe¾›¥ãE~l¤C´9C+A^؄<Êîv20120711_00176_stA\-<ě¦?¬*.¨"C¿€A^؄?˜q]À4;woEv20120711_00178_st  Ksb309@ëgÅ+B?³@€Ey¬Í=©´Aˆ'@Dzá4¾¢ÐåE~ƒ…CFéEì¬A_ßA=+Žçv20120711_00178_stA\Iº<ÌÌÍ?¹½¸[ÀA_ßA?¥qÜà4;woEv20120711_00182_st  Ksb309@ëg͒zA?"v@€EvqÃ=û0@'­@P3¾¬1ER=D¢EªEN5A`F=CŠžv20120711_00182_stA\éy<Ôýô?À šËL'æÀA`F?¨qSÀ4;woEv20120712_00292_st  Ksb309@ëg&R'o†?p1~@€E""ì=ËE]@ª'}?G®d¾"ýôEƒð)D¢èJC>úA_<ÑSŒv20120712_00292_stA[|î<Ôýô?¬*.¨"C¿€A_?š*q€4;woEv20120712_00296_st  Ksb309@ëg&\ûÀ?pSO@€E…Ì×=ړ©?°¬ª?\)d¾Ÿ¾wE††áC¥fBüz^A^",=ôv20120712_00296_stA[%<Ý/?¬*.¨"C¿€A^",?¢ž€ 4;woEv20120712_00298_st  Ksb309@ëg&aÈg7?Y 2@€EƒæÍ=žO?ïs>?€3¾›¥ãE"…CIyEžA_Ô,<¥|˜v20120712_00298_stA[Û#<í'h?º§Í
V=ÀA_Ô,?"¯"4;woEv20120712_00302_st  Ksb309@ëg&j…ðD?_¯@€EƒE=='jð@—Ø?¢\5¾ž¸RE†¤D¢(ƒE{7A_!<âtCv20120712_00302_stA\ýô=+?ÁZ"	»ìÀA_!?œNˆ`4;woEv20120713_00229_st  Ksb309@ëg@¿ç ¶?!Õ¥@€E—‰= µH?›ê?àf¾¦ffE˜vD¢Ê5CëÇA^ÒÀ<ë©v20120713_00229_stA\9X<ÌÌÍ?·ÿdq¢¿€A^ÒÀ?b 4;woEv20120713_00233_st  Ksb309@ëg@Æô•?(¥R@€E˜ÿš=ª¯@e?xQìf¾‰º^E™ÝìCèÕCžúA^Èò<…¬óv20120713_00233_stA\›¦<ÌÌÍ?·ÿdq¢¿€A^Èò?µž`4;woEv20120713_00235_st  Ksb309@ëg@É'áÆ?"ìª@€E™á=Áï¸@ð7?¸Qì4¾\)EšfC‡LEáçA^§<¸tªv20120713_00235_stA\¬<Ý/?·ÿdq¢¿€A^§?—•@4;woEv20120713_00239_st  Ksb309@ëg@ÏR-t?u	@€E˜ƒ=¸ÕÀ@'ð?ÚáH3¾™‡EšžöD¢FfEIuA^ç=<¼Xâv20120713_00239_stA\´9<Ôýô?¸W3 ëÊo¿€A^ç=?—‹@4;woEv20120713_00325_st  Ksb309@ëgA€ÆSâ?2V@€Eç
=Ϙ‹?·3(?@f¾ß;EùqD¢ÃøC'ÑA^­W<ZÑv20120713_00325_stA\\<ě¦?¹½¸[¿€A^­W?‹B 4;woEv20120713_00329_st  Ksb309@ëgA‡"Ç?P'8@€E'ªÃ>–fÎBO@aG®g¾Á‰7E'©\CždZBùA‰v20120713_00329_stA\¼j<í'h?–¨Ôå3ùz¿€A\¼j?²-4;woEv20120713_00331_st  Ksb309@ëgAŽû˾?+(
@€E³{>>˜@˜˜.?ã×
5¾˜bE'¶=CyEê¬A_OÜ<ÃaJv20120713_00331_stA\bN<Ý/?À šËL'æÀA_OÜ?˜l)@4;woEv20120713_00335_st  Ksb309@ëgA•Piz?WÐ@€E"®=Á!ì?1+F@HQì3¾¶È´E'XD¢=ÓESDA_95=,6£v20120713_00335_stA]?}<Ý/?¬*.¨"C¿€A_95?¥†Ô`4;woEv20120714_00527_st  Ksb309@ëgcP˟?YHÎ@€E…Í\=\xP@¢t?s33e¾¡G®E†R{D¢çðCïßA^'k<šœ'v20120714_00527_stA[P<Ôýô?¬*.¨"C¿€A^'k?"S' 4;woEv20120714_00531_st  Ksb309@ëgcÕ?b?^[è@€E†«==Þ&Ÿ@€=?€g¾Ä›¦E‡çHCÒNCÌA]ê³<ÓC«v20120714_00531_stA[Sø<Ôýô?¹½¸[¿€A]ê³?šhu`4;woEv20120714_00533_st  Ksb309@ëgc3˜´?f "@€E†YÍ=s8Ñ@"ôÜ?¯\)4¾©ûçEˆ5šCŸ¾E`A^•Q<õ'.v20120714_00533_stA[%<Ôýô?¹½¸[ÀA^•Q?ž°EÀ4;woEv20120714_00537_st  Ksb309@ëgc»øi?Z>B@€E…
=p(@¢'í?§®4¾¤ZE‡@RD¢C¾Ed¸A]Óá<ÉüÄv20120714_00537_stA[ <Ôýô?¼ÐÁÕ½DÀA]Óá?™?˜€4;woEv20120715_00412_st  Ksb309@ëg'çܸ}?:UÚ@€E[}…=Á…1@ªlæ? d¾•E\D¢ÚÉCÿ;A^ –<½åIv20120715_00412_stA[™š<´9X?¬*.¨"C¿€A^ –?—¼© 4;woEv20120715_00416_st  Ksb309@ëg'î|Ê×?,›¿@€E[${=©kˆ>ß(a?¹™šf¾š¬E]ÍCËçC^wA^<¼Ãòv20120715_00416_stA[¶F<¼j?¬*.¨"C¿€A^?—˜~@4;woEv20120715_00418_st  Ksb309@ëg'ñìr?)ÕÊ@€EZƒ
=éŠ?ˆÎQ@{4¾™™šE^|RCnwEôA^—l=-v20120715_00418_stA[\)<¼j?·ÿdq¢¿€A^—l?¡Å¢@4;woEv20120715_00422_st  Ksb309@ëg'øÓ
©?"òÆ@€EZp¸=ŒA8@'l˜@3333¾œ(öE]±D¢<¤E]yA[{/=äv20120715_00422_stA[<¼j?¬Ü'(þŠÐ¿€A[{/?£c<€4;woEv20120716_00997_st  Ksb309@ëg¦n…ï™?bÃÅ@€E–)=Üe@Ón?fffd¾¬1E9…D¢çCöÉA^{ <³«¾v20120716_00997_stAZ£×<Ôýô?·ÿdq¢¿€A^{ ?–uwÀ4;woEv20120716_01001_st  Ksb309@ëg¦uÃr?Ÿ•á@€EUÃ>¼Â/@׍@G®S¿MÓE¯HCŸ-CBAa½C>ŸQ*v20120716_01001_stARñª=o?Ét?/ƒí¿€Aa½C?Óê%@4;woEv20120716_01003_st  Ksb309@ëg¦xc-ø?Oö­@€EÑö={›(@¥|š?}p¤4¾š¬EŽM×CXE3A^¢<‰ZLv20120716_01003_stA[l‹<Ôýô?½ÿsÉ4ZÀA^¢?'+I€4;woEv20120716_01007_st  Ksb309@ëg¦-L"?Oä@€E‹éÍ=˜¯ã?ßPS?‡®3¾¡ÊÁEŽ(öD¢ ÕE~ƒA^Z©<Ÿ~†v20120716_01007_stA[+<ÌÌÍ?¬Ü'(þŠÐ¿€A^Z©?"ïÐÀ4;woEv20120722_00571_st  Ksb309@ëhb˜É?1Š­@€E‡¼ì>
þy?¶bÞ?¥¸e¾ŒÌÍE‡ŽÍD¢ÌjCS¶A\˜<ŸOv20120722_00571_stAZ"u<´9X?´¥JNs¿€A\˜?'³éà4;woEv20120722_00575_st  Ksb309@ëhb Ïu?+á@€E‡×¸>G?Ú&S?ð£×f¾¬1E‰žfCœàåCk…A\|j<Ò~ïv20120722_00575_stAZ9X<´9X?²ðR¨6¿€A\|j?šOÝà4;woEv20120722_00577_st  Ksb309@ëhb£"3×?%1]@€E‡^…>:›@¼q@!G®4¾™‡EŠeC:^E%A]J<ùk"v20120722_00577_stAYó¶<´9X?¹½¸[¿€A]J?Ÿ-r`4;woEv20120722_00581_st  Ksb309@ëhbª*ô?u¡@€E‡›×>EÕ>{b@[…3¾¬1E‹ÆRD¢;3EfœA\û¢=Aÿív20120722_00581_stAYãT<¬1?¬*.¨"C¿€A\û¢?¨?ý 4;woEv20120723_00264_st  Ksb309@ëhGö®ó?n"@€EXÃ=Þìü@)@ž?‡®e¾Ø"uEt¸D¢®ÁCÐbA[û³='5Fv20120723_00264_stAX^5<ě¦?·ÿdq¢ÀA[û³?²F¨À4;woEv20120723_00268_st  Ksb309@ëhOwçÃ?X«®@€EŒˆH=§"LA%§?àf¾Ù™šEŽ£®Cœí/CÊ=A\»|<ÚHv20120723_00268_stAY÷Ï<ě¦?À šËL'æ¿€A\»|?›I 4;woEv20120723_00270_st  Ksb309@ëhRÖ×h?PQô@€EŒ)=¯Xœ@‡Ã…?}p¤4¾©xÕEŽ‰®CEèA\žç<™¼îv20120723_00270_stAYº^<ÌÌÍ?¼àïáÖO&ÀA\žç?"7À4;woEv20120723_00274_st  Ksb309@ëhY"[l?b‡y@€EŒ2š=¾Šˆ@4?ŒÌÍ3¾"ýôEŽ/
D¢7ÏER^A\/ü<ªÆv20120723_00274_stAY&é<ě¦?¬*.¨"C¿€A\/ü?•XÏà4;woEv20120724_00549_st  Ksb309@ëh¥½DU?¨…@€EŠöš=°">J³L@d¾"ýôE‹)D¢ÉìCãA\З<Æyev20120724_00549_stAZ-<¬1?¬*.¨"C¿€A\З?˜Ï, 4;woEv20120724_00553_st  Ksb309@ëh¥ÃÞÇK?%?ß@€EŠ¬á=Ƭ=Bˆ?Ê=qe¾ˆ1'E‹ìC¥—mBüÈ´A[ý¼<ŸâÅv20120724_00553_stAYÎÙ<£×
?¹½¸[¿€A[ý¼?"üX 4;woEv20120724_00555_st  Ksb309@ëh¥ÇI:\?'y@€EŠš=½ì¤@éÞ?@aG®4¾®{E‹lfCœý²E\A\߸=REv20120724_00555_stAZ<¬1?¬*.¨"C¿€A\߸?ªH¡4;woEv20120724_00559_st  Ksb309@ëh¥ÎQ"?U@€E‰¯×=·À¸@Eµ½@E3¾Ÿ¾wEŒúRD¢#¶EzA\<Š=;Ýzv20120724_00559_stAZQì<¬1?¹½¸[¿€A\<Š?§{¯@4;woEv20120726_00760_st  Ksb309@ëhæYÌO#?‡B-@€EzDf=Òw`=óo¯?\(öd¾•E|RD¢àÍCàƒA\™<ÎQv20120726_00760_stAXå`<¼j?·ÿdq¢¿€A\™?™Ê0 4;woEv20120726_00764_st  Ksb309@ëhæ`ê{‰?œ$Ÿ@€EwF=>jڋBb·Œ@(ö@¾É7LEx=ìCžD9Cýqv20120726_00764_stAX$Ý<Ôýô?Ëiˆg®ú¿€AX$Ý?šŸ¾€4;woEv20120726_00766_st  Ksb309@ëhædjB"?"Eó@€Eu÷\=ö"R>±N?…¸4¾™‡ExõÃC0¤EªA\³£<ÕYv20120726_00766_stAXÌÍ<ÌÌÍ?Ķ¨–'yp¿€A\³£?š«"€4;woEv20120726_00770_st  Ksb309@ëhækYř?thÓ@€EtR=á<}@0Ê?Š=q4¾ƒ•Ey<¤D¢%7ExVA[ª5=í:v20120726_00770_stAYV<ě¦?ºO®	­"º¿€A[ª5? Ý§@4;woEv20120801_01138_st  Ksb309@ëi¨N‡½N?"µð@€E`*Í=ä4ñ>¤ü1?(õÃd¾¦ffE`¸ÍD¢à¬C'AZš<ÍLXv20120801_01138_stAWhs<£×
?·ÿdq¢¿€AZš?™©‹4;woEv20120801_01142_st  Ksb309@ëi¨U¸®³?‰ûA@€E`X="Ú,>˜»#?LÌÍf¾£×
Ea<Cœ]²C]/AZ!w=1Iv20120801_01142_stAWOß<´9X?¹W'ߋƴ?€AZ!w?¢) 4;woEv20120801_01144_st  Ksb309@ëi¨XÍ¡‰?¥ÖÊ@€E`Lö=Ò/Ý>»­Â?LÌÍ4¾§ïžE`€ÍCœú=E‡AZôÖ=+ v20120801_01144_stAU²<ě¦?¾xåè?ž¤?€AZôÖ?¥`Ä4;woEv20120801_01148_st  Ksb309@ëi¨_-?bÚØ@€E]Í\='À@ßJt?8Qì3¾""EbèÍD¢+ðE| AYø2<™3v20120801_01148_stAWV<£×
?·TÂï8
¿€AYø2?"&oà4;woEv20120805_00207_st  Ksb309@ëj!¡È?.Ëæ@€E"==Ôî¿?¥ÛØ?¯\)e¾ž5?E"ó®D¢ÍXCêAY;¾<™˜v20120805_00207_stAVĜ<"t¼?·ÿdq¢¿€AY;¾?"3³4;woEv20120805_00211_st  Ksb309@ëj!	6	§?-'@€E''¤=¶o€>ͼl?èõÃe¾ŒÌÍE'#®C<¬Cû#AXc<®žåv20120805_00211_stAVff<"t¼?·ÿdq¢¿€AXc?•ÓÜ 4;woEv20120805_00213_st  Ksb309@ëj!¹ÌÀ?@#s@€E'rH=²ˆ>äÀ?"334¾§ïžE"4)C¹7EýÓAXَ<xØ2v20120805_00213_stAV5?<›¥ã?·ÿdq¢¿€AXَ?@4;woEv20120805_00217_st  Ksb309@ëj!Œå+?K•@€E'ŒÃ=·Ù¬@b?ó333¾ ÄœE•+D¢L‹Ea…AXsÇ<¼k2v20120805_00217_stAVA‰<›¥ã?¹½¸[¿€AXsÇ?—f@4;woEv20120805_00560_st  Ksb309@ëj'Ÿ­~?T @€E—'ö="!ô>Z)?Që…d¾œ¬E—5®D¢ÌJCÜîAX›Y<fv20120805_00560_stAVr°<£×
?²ðR¨6¿€AX›Y?ŒÀã`4;woEv20120805_00564_st  Ksb309@ëj'¦,Þ?c—]@€E—ã
=¯÷Ø@>zÔ?€d¾'ë…E–¸Cœ,ÍC£TAYå
<ÂÄÍv20120805_00564_stAVÀƒ<£×
?²ðR¨6¿€AYå
?˜X™ 4;woEv20120805_00566_st  Ksb309@ëj'©¥Ue?cŸ@€E—ߏ=•âp?Īú?¬ÌÍ4¾ŽÙE—\Cœ¬JEAXܒ<×áv20120805_00566_stAVE¢<¬1?¹½¸[¿€AXܒ?šâÜ 4;woEv20120805_00570_st  Ksb309@ëj'¯lb?T½×@€E—d¸=¡Ad?'Ôk?"332¾'hsE™ÆfD¢-ãEqHAX<—w	v20120805_00570_stAVZ<£×
?¹½¸[¿€AX?'îá 4;woEv20120806_00283_st  Ksb309@ëjEÔ öÛ?ª~@€E€÷=Š¸¼?FJg?E¸e¾­'hEy\D¢ÏuCîAYe=p6,                  ÀÀøÀÀ€AYe?®ŀ4;woEv20120806_00287_st  Ksb309@ëjEÛáb[?ª,1@€E€\H=\k8>vo¿?hõÃf¾¸QìE6áCœ³3C{¦AY5‹=n0v20120806_00287_stATZ<Ôýô?¾xåè?ž¤?€AY5‹?­Æ`4;woEv20120806_00289_st  Ksb309@ëjEß‹A?¤éõ@€E|=owð>"KÌ?ˆõÃ3¾¢MÓE|QìCœÅ?E
AYN+=XŒ>v20120806_00289_stAS…<ě¦?²ðR¨6ÀAYN+?«‡À4;woEv20120806_00293_st  Ksb309@ëjEåqôº?‹NP@€Exð==Iú @Vf?aG®3¾¨r°E¦D¢3E{}AWOn=,êv20120806_00293_stATƒ<´9X?Ç<ïxÌH¿€AWOn?¡å@4;woEv20120819_00456_st  Ksb309@ëkä7ÑGÜ?(ü€@€EqƤ=ш¿?ŸJÑ?½p¤e¾—PEt™šD¢ÀC ATúÌ<ˆ v20120819_00456_stARj<e`B?·ÿdq¢¿€ATúÌ?' 4;woEv20120819_00460_st  Ksb309@ëkä>ûs(?)"Z@€Et,¤=ËZL?û»?¹™šd¾šŸ¾Es½ìCœ·+C8RATèÐ<"!"v20120819_00460_stAR\<e`B?¸W3 ëÊo¿€ATèÐ?"2`4;woEv20120819_00462_st  Ksb309@ëkäB&öº?'–Ÿ@€Etì=ÜóHv20120819_00462_stAR^5<e`B?¬*.¨"C¿€AR^5?Œ¬@4;woEv20120819_00466_st  Ksb309@ëkäH'Cµ?-qŠ@€EtÃ3=«+ ?æãÁ?ºáH3¾%Ew•ìD¢ sEkTATAþ<ŒÃv20120819_00466_stAR{<Týô?¬*.¨"C¿€ATAþ?'ƒ8`4;woEv20120820_00237_st  Ksb309@ëloqþ?"½t@€E'4Í=í":¶S?Ýp¤f¾¥`BEƒ"D¢ŸDC0bASÄü<|֎v20120820_00237_stAQÛ#<e`B?¬*.¨"C¿€ASÄü?šÑÀ4;woEv20120820_00241_st  Ksb309@ël#wž?Gi@€E'Ôq=Àé">y?ó33f¾ ÄœE'RCœ­PC¢NASnä<'‹ýv20120820_00241_stAQ²<Týô?²ðR¨6¿€ASnä?'1 4;woEv20120820_00243_st  Ksb309@ël&ÓP?@@€E'–¤=ËÏ@"¥'@«…5¾³33E†÷HCœü¬EêÉv20120820_00243_stARb<e`B?²ðR¨6¿€ARb?Œ¬@4;woEv20120820_00247_st  Ksb309@ël-<? Í@€EƒÝf=ì^CƒÙùA>{3¾›¥ãE†ãÃD¢òEImv20120820_00247_stAQ'h<Týô?·ÿdq¢¿€AQ'h?ŠŸ¾€4;woEv20120901_00541_st  Ksb309@ëmƒFÆBÅ?40Õ@€E«²q=–4@oª?Ž{g¾˜bE­‹\D¢k
CõÃAO6†<Löv20120901_00541_stAM‰7<49X?·ÿdq¢¿€AO6†?‰žÃÀ4;woEv20120901_00545_st  Ksb309@ëmƒN*Y?aqà@€E¬ãì>‰¬N?Á£?¸Qìg¾aG®E­µšC ‹#Bû'AObC<}ìÐv20120901_00545_stAM <49X?·ÿdq¢¿€AObC?½š4;woEv20120901_00547_st  Ksb309@ëmƒQjUß?:AÞ@€E¬µÍ=¦¸tv20120901_00547_stAM\)<D›¦?ÁZ"	»ì¿€AM\)?ˆ"tÀ4;woEv20120901_00551_st  Ksb309@ëmƒXN`5?+G}@€E¬]q=ªûÜ>ÏÍ@áH2¾|í'E¬HD¢zÙE5ôAO*Þ<±Cév20120901_00551_stAMº^<D›¦?·ÿdq¢¿€AO*Þ?–(} 4;woEv20120902_00273_st  Ksb309@ëm¡óT¶f?>ùç@€E==†\?màŠ?—
=g¾¬‹DE áD¢d9ClJAOÎ<H½ìv20120902_00273_stAM"Ñ<D›¦?²ðR¨6¿€AOÎ?‰½€4;woEv20120902_00283_st  Ksb309@ëm¢(e$?A/Š@€Eœƒ
=w
Á?Åo[?Ž{g¾¨õÃEŸ|öC^˜C‹DANî<n†ðv20120902_00283_stALå`<49X?©O§fLª¿€ANî?ÐÞ4;woEv20120902_00285_st  Ksb309@ëm¢}©Ï?8P@€E›õÍ=•è@œ••?ÈõÃ4¾§ïžEžMHCŸ‡ðEêAOz<‹÷v20120902_00285_stAMV<49X?·TÂï8
¿€AOz?'a~à4;woEv20120902_00289_st  Ksb309@ëm¢$1ã}?TÞô@€E›ó\=¡Ý?"Œ?¼(ö2¾–‡+EŸ€D¢i‰E@°ANÅ´<žÅv20120902_00289_stAM\)<D›¦?ºO®	­"º¿€ANÅ´?"Ø¡4;woEv20120902_00519_st  Ksb309@ëm¤ áÐ?Z¤8@€E¤è¸=¥`œ@O¾v?}p¤g¾™‡E§<=D¢kCÁ‰AOU×<iE¾v20120902_00519_stAM|î<49X?™îE¥…æ¿€AOU×?(·À4;woEv20120902_00523_st  Ksb309@ëm¤0²…#?I­Ò@€E£Ó×=Ìû>©Š†?«…g¾}ó¶E£€ÍClîC"ANœ9<sßúv20120902_00523_stAM<D›¦?ÁNͨA'¿€ANœ9?Ž{ÿ@4;woEv20120902_00525_st  Ksb309@ëm¤3à<k?:þ[@€E£›ö=Åà¸>•ºg?æff4¾"ýôE¥xáCŸeEÞÍANè"<¡v20120902_00525_stAM‡<D›¦?À šËL'æ¿€ANè"?"3¢4;woEv20120902_00529_st  Ksb309@ëm¤:&½?Jjh@€E£)=®Ú ?…¯ï?×
=2¾œ¬E§HD¢jÙE8sANæ`<‰¡év20120902_00529_stAMß;<Týô?¬*.¨"C¿€ANæ`?'4= 4;woEv20120903_00219_st  Ksb309@ëmĕ'm?g¿@€EžS=='AŒ?9ã<?\(ög¾'ñªE ¡D¢'¸C,ANÊÅ<|Ò
v20120903_00219_stAL°!<49X?¹½¸[¿€ANÊÅ?šA 4;woEv20120903_00223_st  Ksb309@ëm짦M?»ˆ@€EŸV=>›@	§Ñ@h¾œ¬E¡3
C¥çBø¬‹AWF>^i v20120903_00223_stAI+<e`B?©O§fLª¿€AWF?ËÍ$4;woEv20120903_00225_st  Ksb309@ëmĞëÈ?cè²@€EŸÆÍ=Êڄ@3@?Æff4¾ A‰E¡~{CŸ*EáANˆO<¦~v20120903_00225_stALí'<D›¦?À4E#¢¿€ANˆO?"ÏÓ 4;woEv20120903_00229_st  Ksb309@ëmÄ¥RIú?m§­@€E ãì=­&$@Á-Ç?p¤3¾"záE£)D¢sDEF˜ANÏä<›pÆv20120903_00229_stALQì<D›¦?ÁNͨA'¿€ANÏä?"nÀ4;woEv20120904_00021_st  Ksb309@ëmão¬g?L)ª@€E»ÙÍ=£Uô?"Çã?.{g¾¥ãTE½tfD¢]ÓCA‰AN'¿<REv20120904_00021_stALŸ¾<49X?·TÂï8
¿€AN'¿?ŠH `4;woEv20120904_00025_st  Ksb309@ëmãu~Í?3©ª@€EºšR=¦"?¨­S?У×h¾"t¼E¼(¤CYüC•ANO<‹ñov20120904_00025_stAL¼j<49X?¬Ü'(þŠÐ¿€ANO?'~-à4;woEv20120904_00027_st  Ksb309@ëmãx6'¹?<†Ö@€Eº>á=¯ ,@Ò3ú@I™š6¾—
=E¼JöCŸéEãžAN9=#«v20120904_00027_stALA‰<49X?À4E#¢¿€AN9? u`4;woEv20120904_00090_st  Ksb309@ëmãõq0Å?@ü@€E¾È3=®å¼?—†Ã?xQìg¾ A‰EÀä)D¢h)ClANI/<D7(v20120904_00090_stAL\<D›¦?À šËL'æ¿€ANI/?ˆ†å4;woEv20120904_00094_st  Ksb309@ëmãüM•?ZR@€E¾³=ëO?ÜR|?šáHg¾£×
EÁ2áCQ‰CÖAN 	<—Ûòv20120904_00094_stAL›¦<D›¦?·ÿdq¢¿€AN 	?'û~@4;woEv20120904_00096_st  Ksb309@ëmãÿ(Äð?CÈ`@€E¾®
=Ó†?×Om?ñë…4¾š¬EÀšCŸìEâ¤ANF#<­Šuv20120904_00096_stALÐå<D›¦?²ðR¨6¿€ANF#?•±N 4;woEv20120904_00100_st  Ksb309@ëm䫹?-e'@€E¾÷Í=Î%å>£€²?ê=q3¾‹C–EÀ–áD¢_ðE>BALsQ<¶_0v20120904_00100_stAP$Ý<u?·ÿdq¢¿€ALsQ?–Ëæ4;woEv20120905_00062_st  Ksb309@ëmÿŸ¨F±?†
@€E©O=ÈíA	?}p¤g¾Á%E«L¤D¢€!C²°AO"<™7¯v20120905_00062_stAM <Týô?À šËL'æ¿€AO"?"&õà4;woEv20120905_00066_st  Ksb309@ëmÿ¨È:?‰Ç'@€Eª~ö=—rˆ@:±?™šg¾œ(öE«×HCoßCÐ!AM«<ÏÁ¼v20120905_00066_stAKë…<Týô?·ÿdq¢¿€AM«?™ø7€4;woEv20120905_00068_st  Ksb309@ëmÿ­93?€H‹@€EªR=¨í@'#?'\3¾Ÿ¾wE¬êRC ÙEÙ3AO=¢<¡®nv20120905_00068_stAM<e`B?¬*.¨"C?€AO=¢?"5ÍÀ4;woEv20120905_00072_st  Ksb309@ëmÿµÞ?ŒBX@€Eª]Ã=¬Ã˜@©Äº?(õÃ2¾"›¦E«™3D¢•PE8ÙAMì*<¾Æ/v20120905_00072_stAL<Týô?·TÂï8
¿€AMì*?—ØÅà4;woEv20120906_00194_st  Ksb309@ën"cªõ?‡$	@€E'­¤=QI?j+4?@g¾¨r°E•rD¢CTCÊAMî~<ƒ¦qv20120906_00194_stAKÛ#<D›¦?·ÿdq¢¿€AMî~?tÎ 4;woEv20120906_00198_st  Ksb309@ën"•ìPv?'áQ@€E'=¾?ð>—Kà?fffg¾¢ÐåE"mqC·
CòoAM6=2âv20120906_00198_stAJ´9<D›¦?¹½¸[¿€AM6?¦\CÀ4;woEv20120906_00200_st  Ksb309@ën"™1yö?"Gë@€E'ÙH=ŽÎd@˜4?ž¸R5¾±©üE•>áCŸpƒEçìAN.2<ú‡mv20120906_00200_stAL<e`B?ÊbÙ;½\?€AN.2?ŸPí 4;woEv20120906_00204_st  Ksb309@ën" Û?'§@€E'›\=›oØA¢‰?}p¤2¾¡G®E"ê¸D¢^˜E<ÉAMÀ<×Z@v20120906_00204_stAKG®<D›¦?ÁZ"	»ì¿€AMÀ?šëH4;woEv20120907_00180_st  Ksb309@ënA+7'<?õe@€E¢vR=´xl=©¸_@:=qg¾¯²E¦AD¢tRC‹AM'<å4qv20120907_00180_stAK¶F<#×
?·TÂï8
¿€AM'?œ¦Ž 4;woEv20120907_00184_st  Ksb309@ënA2_r?¬ß@€E¢Œš=²õÐ?üµ?ž¸Rg¾‹Æ¨E£íCe?C$œALö‰<‹É·v20120907_00184_stAKt¼<#×
?¬*.¨"C¿€ALö‰?'y6à4;woEv20120907_00186_st  Ksb309@ënA5î.F?&I:@€E¡üq=Ø¥c>ødÆ@p3¾'\E BRCŸ'oEãçAM‰^=[èv20120907_00186_stAK|î<#×
?·ÿdq¢¿€AM‰^?¡Ë}4;woEv20120907_00190_st  Ksb309@ënA<KJV?"¡±@€E¢<H=Í2I>Àf'@<ÌÍ3¾…¡ËE£äD¢zòEB‹AM6Û<ãWTv20120907_00190_stAKó¶<#×
?·ÿdq¢¿€AM6Û?œjê€4;woEv20120913_00310_st  Ksb309@ëo¬¯5?p@€E®&=»ò|>Çâ‰@
=qg¾¥ãTE±.{D¢V-C—
AKH)<"u:v20120913_00310_stAJJ<#×
?¬Ü'(þŠÐ¿€AKH)?'n§@4;woEv20120913_00314_st  Ksb309@ëo³þ9¬?(4Ë@€E®Ãq=®º@BÑ@@®g¾¤ZE²RCO;Cß;AJýh<˜{v20120913_00314_stAI²-<#×
?·ÿdq¢¿€AJýh?"cà4;woEv20120913_00316_st  Ksb309@ëo·_ú?'üµ@€E°<ö=†-Èv20120913_00316_stAJ$Ý<#×
?·ÿdq¢¿€AJ$Ý?"zá@4;woEv20120913_00320_st  Ksb309@ëo¾ƒ5?K§@€E®|®=¯«@@·ã#@U3¾OßE°O
D¢oÏEFbAKÂ<ÙWZv20120913_00320_stAJJ<#×
?·ÿdq¢¿€AKÂ?›*ë@4;woEv20120914_00268_st  Ksb309@ëo#hˆ)°?ˆíó@€E¶–®=æ¾?'6?^¸Re¾±©üE¸"®D¢U¢CؓAK"Z<^iGv20120914_00268_stAI¸<49X?¬*.¨"C¿€AK"Z?‹Í(à4;woEv20120914_00272_st  Ksb309@ëo#wIÔ?ŒÙX@€E´Hì=Œ]Ô?ýÞ¹?W
=g¾"t¼E¶\CbNCQªAJ·4<úõžv20120914_00272_stAHƒ<49X?À šËL'æ¿€AJ·4?Ÿ^³À4;woEv20120914_00274_st  Ksb309@ëo#z›½
?ŒÒ@€E³¿)=Ÿ{¤=±®?ŒÌÍ4¾­VEµ·šCŸwÏEêáAJ‡¾<ÐËRv20120914_00274_stAHáH<49X?¹½¸[¿€AJ‡¾?šj@4;woEv20120914_00278_st  Ksb309@ëo#€ûª? `@€E´¸=¿šô>É.€?u3¾˜bEµÖ=D¢pBEG–AJÓæ=­ùv20120914_00278_stAFå`<49X?¬*.¨"C¿€AJÓæ?¢5¿ 4;woEv20120915_00205_st  Ksb309@ëo@žˆ;x?
ª˜@€E±Ý)=ÔÄH?D–j@JáHg¾˜"uE³°öD¢ZòC*AIµÿ<ÙÊsv20120915_00205_stAI<#×
?¬*.¨"CÁAI?Ð4;woEv20120915_00209_st  Ksb309@ëo@¥ahÑ?Ê?@€E²0ö>ºã?;ü?èõÃg¾ŒIºE³Œ)CAËCbAJ_˜<lèxv20120915_00209_stAHáH<#×
?·TÂï8
¿€AJ_˜?4;woEv20120915_00211_st  Ksb309@ëo@¨Ö®"?è@€E±üÃ=ç©wv20120915_00211_stAI?}<#×
?·TÂï8
¿€AI?}?"zá@4;woEv20120915_00215_st  Ksb309@ëo@¯É[Ô?3EÇ@€E²…
>+¼hBõë°@À3¾§ïžEµbáD¢aXE6"v20120915_00215_stAI/<#×
?¹½¸[¿€AI/?"zá@4;woEv20120916_00109_st  Ksb309@ëo_Ú­€V?g*a@€E¯_{=‡¿ä>ñÅ@?k…g¾OßE°HD¢Z°CéAI·8<]	Yv20120916_00109_stAHff<#×
?¬*.¨"C¿€AI·8?‹¡+ 4;woEv20120916_00113_st  Ksb309@ëo_é°ù?A	@€E¯æ{=Ù¬?lÜ?°£×g¾«…E²náC…C'NAI÷è<~Wv20120916_00113_stAH‹D<#×
?·TÂï8
¿€AI÷è?Âêà4;woEv20120916_00115_st  Ksb309@ëo_í0º³??.ô@€E°5×=¶«@a÷?ÈõÃ4¾œ(öE´<C®¸EÑAJSM<j°v20120916_00115_stAHùÛ<#×
?¬*.¨"C¿€AJSM?íV4;woEv20120916_00119_st  Ksb309@ëo_ó¢d?D@@€E®"ö="§x?8"Ê@
áH3¾•E®´)D¢øE\fAJ:S<îÚv20120916_00119_stAH°!<#×
?¬*.¨"C¿€AJ:S?'Û@4;woEv20120916_00301_st  Ksb309@ëoaq§<š?cÞ@€E¨n\=…ðˆ@NM«?aG®g¾/EªŽáD¢X¼CÒoAJUc<K›Ov20120916_00301_stAHzá<#×
?·ÿdq¢¿€AJUc?‰sià4;woEv20120916_00305_st  Ksb309@ëoawÏÚÉ?SO@€E§´á=•| @WBŒ?•Âg¾›"ÑEª®=CÝCѪAJ"
<ˆ):v20120916_00305_stAH—<#×
?¬*.¨"C¿€AJ"
?''@4;woEv20120916_00307_st  Ksb309@ëoazËÓ~?S @€E§œ3=‡X?žê?Y™š3¾™‡E©ÍCRÑEçAJ <B«v20120916_00307_stAHbN<#×
?ÁNͨA'¿€AJ ?€èU`4;woEv20120916_00311_st  Ksb309@ëoa€½a?V9@€E¨×
=ÏÁ?Œ`E?p£×3¾"ýôE©é
D¡ðZEe–AIè#<vhãv20120916_00311_stAH£×<#×
?¬*.¨"C¿€AIè#?ŽÍ`4;woEv20120916_00494_st  Ksb309@ëobñ=Ð?S‰7@€E¼•{=¤P@"œ?\(ög¾£×
E¾¤D¢dƒCƒ–AJy"<Ñ5v20120916_00494_stAHÝ/<u?¹½¸[¿€AJy"?š&¡`4;woEv20120916_00498_st  Ksb309@ëobö­)?CK£@€E³¸=ÍÍr?QÚ?§®h¾¨õÃEµ	×C-PC+AJC'<¶
2v20120916_00498_stAH"u<49X?¬*.¨"C¿€AJC'?–Á¦@4;woEv20120916_00500_st  Ksb309@ëobùÜœ?4=
@€E³ìì=±A°>뀘?¬ÌÍ4¾"t¼E³ƒìCP!E7AJÄp<ìv20120916_00500_stAH^5<D›¦?À šËL'æ¿€AJÄp?'ý€4;woEv20120916_00504_st  Ksb309@ëoc/T¬?KŒ´@€E¸')=i¨I@=c?ª=q4¾™‡E¼ŸìD¡òE}+AJ¨…<èdv20120916_00504_stAHvÉ<u?¬*.¨"C¿€AJ¨…?'@4;woEv20120917_00470_st  Ksb309@ëo'óQ5Ó?9å@€E«´q=£¬Ô>ßÇ5?p£×g¾›¥ãE­ê{D¢TjC'ìAIö[<:‹v20120917_00470_stAH¼j<#×
?·ÿdq¢¿€AIö[?‡Qñ`4;woEv20120917_00474_st  Ksb309@ëo'úc]ó?3H¹@€E°Pq=ž»ø@y_0?c×
g¾'JE°1HCOžCc–AI¤g<©OLv20120917_00474_stAH\<49X?·ÿdq¢¿€AI¤g?•)é€4;woEv20120917_00476_st  Ksb309@ëo'ýÂÎq?(¨$@€E¯ï®=€È¬@/W@zá6¾²-E°Ì=CŸJÁEãTAIÙ?<âx.v20120917_00476_stAIX<Týô?À4E#¢¿€AIÙ??œOÀ4;woEv20120917_00480_st  Ksb309@ëoƒ³
^?#?@€E³Yö=Š
?0û†@ £×2¾‡®E´XÍD¢hÍE3üAI»ì=
g{v20120917_00480_stAGûç<D›¦?·TÂï8
¿€AI»ì?¡¬ï`4;woEv20120918_00395_st  Ksb309@ëo¢éßâÔ?i³q@€EÛ=ƒiø?ÛÀç?aG®g¾"záEõD¢|JCÝ/AIÃ
<qu	v20120918_00395_stAH<#×
?·TÂï8
¿€AIÃ
?Ž.¡ 4;woEv20120918_00399_st  Ksb309@ëo¢ñ@"Æ?ix^@€EŒçš='é,@wX*?€g¾—
=EŽœáCIyCëÇAIi"<¤¨âv20120918_00399_stAGó¶<#×
?·ÿdq¢¿€AIi"?"•@4;woEv20120918_00401_st  Ksb309@ëo¢ô"ƒ?y]Ž@€E
=ˆÇ@B¶?k…4¾ A‰Eä¸CŸÁEÝðv20120918_00401_stAH$Ý<#×
?¹½¸[¿€AH$Ý?"zá@4;woEv20120918_00405_st  Ksb309@ëo¢û¯‰?fúg@€E¬
=–ë4A.ö@3¾´9XEgqD¢]EJAIb™<°ìv20120918_00405_stAGƨ<#×
?Ķ¨–'yp¿€AIb™?–`4;woEv20120919_00362_st  Ksb309@ëoÃo¢/?+,"@€E˜Pš=û¸_?È¶@&fff¾¬1E›ÀD¢k…CâÑAIC‰<«¼ov20120919_00362_stAH<#×
?À šËL'æ¿€AIC‰?•wà4;woEv20120919_00366_st  Ksb309@ëoÃv¡±?7$@€E˜7=é"'@W¾v@"\g¾ˆ1'E˜øfCDC̋AI6R<˜"¡v20120919_00366_stAGÛ#<#×
?¹½¸[¿€AI6R?"T 4;woEv20120919_00368_st  Ksb309@ëoÃy
m&?+7@€E˜=Ã^x@¿Þ%@:=q5¾""EšCŸLEâ1AId<›vÔv20120919_00368_stAGó¶<#×
?À šËL'æ¿€AId?"nڀ4;woEv20120919_00372_st  Ksb309@ëoÃ6÷Ž?.î3@€E—"…=™Ã0?ë@\)3¾‰º^E™Û
D¢_;ECqAIny<ºSKv20120919_00372_stAHIº<#×
?ÄÅûåQÎò¿€AIny?—Ji`4;woEv20120925_00273_st  Ksb309@ëpr¶ì;?Xê@€E¹S
=Æ7¾v20120925_00273_stAFáH<#×
?¬Ü'(þŠÐÁAFáH?Ð4;woEv20120925_00277_st  Ksb309@ëpyҎ?@€E¹rf=Æ6€@±-»@\g¾²-E»#\CQËCwÏAGKi<«õ.v20120925_00277_stAF$Ý<#×
?·ÿdq¢¿€AGKi?•~¥À4;woEv20120925_00279_st  Ksb309@ëp|"Ô?—Ô@€EºQ)=Çó\@€
¡@~{5¾¥ãTE¾¼¤CŸbNEá7AG±ð<ùjÀv20120925_00279_stAFA‰<#×
?À šËL'æ¿€AG±ð?Ÿ-X4;woEv20120925_00283_st  Ksb309@ëpƒ?Ý@€E½šì=½Oà@ʜA@%3¾ÒòEÀ³3D¢k×EALAGL<Èlàv20120925_00283_stAFr°<#×
?·ÿdq¢¿€AGL?™
œ4;woEv20120926_00081_st  Ksb309@ëpŸÏüÍF?.Ó@€E£?ì=âëæ?Ë'õ?ÌÌÍg¾­VE¦œáD¢TœCkAG
¸<IíBv20120926_00081_stAEÛ#<#×
?·ÿdq¢¿€AG
¸?‰=¨@4;woEv20120926_00085_st  Ksb309@ëpŸàîw—?!px@€E£
H=™>Œ@	:í@G®g¾«…E¦ðCd{C#TAFÿ8<¡#rv20120926_00085_stAE¡Ë<#×
?¬*.¨"C¿€AFÿ8?"$n@4;woEv20120926_00087_st  Ksb309@ëpŸä`<V?"«—@€E£‰)=ÓW?=ìÀ@8õÃ5¾¤ZE¦í
CŸvEæîAG9)<Àav20120926_00087_stAEÊÁ<#×
?·ÿdq¢¿€AG9)?˜ì 4;woEv20120926_00091_st  Ksb309@ëpŸêæãÏ?.@€E¤?®=¨+ã?B‹Â@W®2¾©ûçEª*=D¢lRE;\AFÝ<Êìv20120926_00091_stAF<#×
?·TÂï8
¿€AFÝ?™]`4;woEv20120927_00177_st  Ksb309@ëpÀ®¹VM?Pz†@€EK¤=™1è=²Ée?¢\g¾œ¬E'~D¢j°C+AFù'<aÜv20120927_00177_stAE‰7<#×
?·ÿdq¢¿€AFù'?Œ;'`4;woEv20120927_00181_st  Ksb309@ëpÀµ€…L?^sÄ@€E'Sì={"§?ÐÕ&?záHg¾Ÿ¾wE•PÍC/CíAFÍ[<‰°Lv20120927_00181_stAE|î<#×
?·TÂï8
¿€AFÍ[?'6	€4;woEv20120927_00183_st  Ksb309@ëpÀ¸Âyb?^æ)@€E=ô@Bû?±ë…5¾¨r°E"ëÃCŸu?Eë7AGO<qív20120927_00183_stAE<#×
?·TÂï8
¿€AGO?Ž=£ 4;woEv20120927_00187_st  Ksb309@ëpÀ¿Ä÷?j(é@€EY=="h¬@yã?¥¸2¾–‡+E"öD¢iºE.îAFÍ8<¡gœv20120927_00187_stAEƨ<#×
?À4E#¢¿€AFÍ8?",ó€4;woEv20120928_00114_st  Ksb309@ëpà#àû?E(÷@€EšÆ×=ÕÜ@4?W
=h¾°£×EžÆD¢_–C&¨AF•œ;ØKÌv20120928_00114_stAE+<#×
?·ÿdq¢¿€AF•œ?{	y€4;woEv20120928_00118_st  Ksb309@ëpà*ì½®?=ü]@€E›0H=ñh?ùÇÎ?ƒ×
g¾¨r°Ež,ÍC†ÉC¼îAFgž<0èv20120928_00118_stADáH<#×
?¹½¸[¿€AFgž?†4;woEv20120928_00120_st  Ksb309@ëpà.Cj
?Ckå@€E›?=?¸?…°Ë@E¸5¾®{EDöCŸlîEë‰AFÔ³<Í'ýv20120928_00120_stADñª<#×
?·ÿdq¢¿€AFÔ³?™¤ÿ 4;woEv20120928_00124_st  Ksb309@ëpà5ÏU?3Bø@€E›y=~p@2yx?Ñë…3¾£×
EâÍD¢E>˜AFO}<~˜?v20120928_00124_stAE&é<#×
?¬*.¨"C¿€AFO}?Óà4;woEv20120929_00092_st  Ksb309@ëpÿû·ÆÖ?¯"@€E¯u{=ç•j?â§-@zág¾—
=E²AìD¢]šC[dAFF!<Ä9>v20120929_00092_stADñª<#×
?·TÂï8
¿€AFF!?˜‡'À4;woEv20120929_00096_st  Ksb309@ëqéĪ?$›d@€E¯«ì=Ü·@Azç@\)g¾¦éyE²¤¸CˆöC ÅAEåö<†qv20120929_00096_stADÈ´<#×
?·ÿdq¢¿€AEåö?Î#à4;woEv20120929_00098_st  Ksb309@ëqwC?<Ë@€E¯¯=¼®T?aˆr@‹×
4¾ª~úE³šCŸË…EôÑAF¡Y<äärv20120929_00098_stAE+<#×
?¬Ü'(þŠÐ¿€AF¡Y?œœŽ@4;woEv20120929_00102_st  Ksb309@ëq
Eîw?‰á@€E¯Ÿq=°–X@ïû¨@G
=3¾'ë…E²ªöD¢vEI–AFMï<´Úv20120929_00102_stAE/<#×
?À4E#¢¿€AFMï?–€;@4;woEv20120929_00284_st  Ksb309@ëqxÍ{ô?׺@€E²·{=¶¾è?kôg@(Qìg¾¨õÃE¶ú)D¢ihC"9AFVñ<¡"iv20120929_00284_stAEo<#×
?·TÂï8
¿€AFVñ?"$M 4;woEv20120929_00288_st  Ksb309@ëqƒøøÐ?À@€E²ù¤=Ä0ö@‰–@+…g¾"÷ÏE´&fC;#C}²AEô±<µWdv20120929_00288_stADÐå<#×
?·ÿdq¢¿€AEô±?–ªì€4;woEv20120929_00290_st  Ksb309@ëq‡8=´?ùS@€E²Ý==Ü™v20120929_00290_stAE/<#×
?·ÿdq¢¿€AE/?"zá@4;woEv20120929_00294_st  Ksb309@ëqÑyÛ? xe@€E²äá=½Êp?º–Ÿ@Žff2¾ A‰E¶½
D¢i²E:áAF[V<ÐJv20120929_00294_stAE7L<#×
?·ÿdq¢¿€AF[V?š	C 4;woEv20120930_00177_st  Ksb309@ëq gB?G^+@€E¡†×="ÄØ?œ)G?Ýp¤g¾¥`BE¤ÃD¢W¦C-AF™<Mیv20120930_00177_stAD"u<#×
?·ÿdq¢¿€AF™?‰»q€4;woEv20120930_00181_st  Ksb309@ëq t·WE?cWÒ@€E¡©ì=–8¨?"6W?¬ÌÍf¾ÀE¥ï×Cê=CðåAE•><žÚòv20120930_00181_stADn˜<#×
?·TÂï8
¿€AE•>?"Û^@4;woEv20120930_00183_st  Ksb309@ëq wÓ÷?ez@€E¡lá=¶^AÅó?¨õÃ5¾"t¼E¤ÖáCŸ\Eã#AEùˆ<b5æv20120930_00183_stAD"u<#×
?«Ñ<¶vˆ¿€AEùˆ?ŒF¼À4;woEv20120930_00187_st  Ksb309@ëq ~jŽ¿?\4@€E yá=Ð/?½9¦@(ö2¾—
=E¥ÌRD¢`ƒE> AF.<"FÌv20120930_00187_stAE
=<#×
?·ÿdq¢¿€AF.?'ˆÙ€4;woEv20121007_00139_st  Ksb309@ër:
"?ÑË@€E –ö=¦Ä‰@Œ¤@zág¾ª~úE¤×D¢^‡C(´AC/<]¨ûv20121007_00139_stABí'<#×
?·ÿdq¢ÁABí'?Ð4;woEv20121007_00143_st  Ksb309@ërH^M¾?ð@€EžßR=–†Œ@"?ٙšf¾'ñªE 5šC¡HCÛACš<VSv20121007_00143_stAB£×<#×
?·ÿdq¢¿€ACš?ŠÁê`4;woEv20121007_00145_st  Ksb309@ërKŽsÌ?c…@€Ež¾á=³?œ@cEª@LÌÍ4¾–EŸxRCŸ\EèÍAD0«<¶VÍv20121007_00145_stAB"u<#×
?ÁNͨA'¿€AD0«?–ÊÙ 4;woEv20121007_00149_st  Ksb309@ërQôÑ?ÂJ@€EŸ…=οD?z—E@&ff3¾Š=qE¢*=D¢gE@¤AD/W<…v20121007_00149_stABÙ<#×
?À šËL'æ¿€AD/W?! 4;woEv20121009_00114_st  Ksb309@ër@'‡þç? fÄ@€E'ÔH=­§@"U³@6ffg¾ A‰E•­…D¢lœC[¦AC¨%<ÀL_v20121009_00114_stABZ<#×
?·TÂï8
¿€AC¨%?˜	‹à4;woEv20121009_00118_st  Ksb309@ër@.oú?$œo@€E"…=·ê¸?-^n@¸Rf¾›¥ãE–YHCXöC"NACG<Ž™v20121009_00118_stAB<#×
?·ÿdq¢¿€ACG?'Ó  4;woEv20121009_00120_st  Ksb309@ër@1ð'ß?%cÔ@€E""á=·Õ|?9Ì×@Å4¾ºáHE›CŸpÅEë×v20121009_00120_stABr°<#×
?·TÂï8
¿€ABr°?"zá@4;woEv20121009_00124_st  Ksb309@ër@9.¯ì?4?¯@€E"r3=£!$@c€õ@¸2¾"ýôE–ÝÃD¢rEH¨ABû<88v20121009_00124_stABb<#×
?·TÂï8
¿€ABû?'ç4;woEv20121010_00109_st  Ksb309@ër`36›?/B@€E–×q=á»®@@î@ g¾»çmE›6D¢\jCMPAC6=<¤ÇÅv20121010_00109_stAB$Ý<#×
?·ÿdq¢¿€AC6=?"˜ø 4;woEv20121010_00113_st  Ksb309@ër`9ù‹r?:‡‡@€E–š=Òê`@k$ö?´záf¾—
=E—ÿ
CFFC/žABÕË<`b°v20121010_00113_stAA©ü<#×
?·TÂï8
¿€ABÕË?ŒV4;woEv20121010_00115_st  Ksb309@ër`=3a×?/"@€E–b)=šZì?°þ@Mp¤4¾›¥ãE™X¤CŸx"EéTACæ<½y€v20121010_00115_stAAÛ#<#×
?¬*.¨"C¿€ACæ?—¯04;woEv20121010_00119_st  Ksb309@ër`CÔ5w?!ސ@€E–®×=¬wL@iº@
=2¾›¥ãE˜i
D¢^VE>ÅACDz<óvv20121010_00119_stAB"<#×
?¬Ü'(þŠÐ¿€ACDz?žnÂ@4;woEv20121011_00092_st  Ksb309@ër€7E¦þ?(á@€E±\=æZòAË®@5¸g¾–E´_®D¢`þCîÙADÀ<¾Œv20121011_00092_stAC`B<#×
?¹½¸[ÁAC`B?Ð4;woEv20121011_00096_st  Ksb309@ër€>`B¶?­@€E²L=˜ð?úÁR@#33f¾šŸ¾E³îfCR°C¿}ABƒ<'Vv20121011_00096_stAA'h<#×
?·TÂï8
¿€ABƒ?'JÁÀ4;woEv20121011_00098_st  Ksb309@ër€A½ª?%Ü@€E²'=Îý?'i@Ï®4¾ž¸RE°\=CŸxREäv20121011_00098_stAAxÕ<#×
?¬*.¨"C¿€AAxÕ?"zá@4;woEv20121011_00102_st  Ksb309@ër€HøÒ?4£@€E³vö=åÀÀ@چ@©™š2¾"t¼Eµß3D¢z%E5×v20121011_00102_stAA<#×
?·ÿdq¢¿€AA?"zá@4;woEv20121012_00108_st  Ksb309@ër Y?Št@€EŸ¶=Žó@ªd?J=qg¾™™šE¡÷×D¢oðC'NABk7<ˆv20121012_00108_stAAV<#×
?·ÿdq¢¿€ABk7?'€Ñ4;woEv20121012_00112_st  Ksb309@ër &Íõ?r"°@€E¡'á=}¨o@‹ÈÍ?\)f¾/E£üöC5¢C;#AB)ë<¦hv20121012_00112_stAA<#×
?¾xåè?ž¤¿€AB)ë?"À-4;woEv20121012_00114_st  Ksb309@ër ³eH?Ž5@€E¡‹=="!ÌA
Ôz@õÃ3¾ÍOßE¨àfCŸ†ÉEãAAª7=—Ørv20121012_00114_stABƒ<#×
?Ë/NL$r]?€AAª7?²û@4;woEv20121012_00118_st  Ksb309@ër 3b?†–=@€E¡='ªì@JUÂ?Ñë…3¾¦éyE¢DRD¢w
E6ÙAB¨'<ãWsv20121012_00118_stA@9X<#×
?·TÂï8
¿€AB¨'?œjî`4;woEv20121017_00097_st  Ksb309@ës@…«P?‡ì@€E¾¹¸=É =Í¿E?^¸Rg¾¡ÊÁE¿Z)D¢\9CFAA‰<fƒPv20121017_00097_stA?"Ñ<#×
?¬*.¨"C¿€AA‰?ŒÐj4;woEv20121017_00101_st  Ksb309@ës@"†¾?ƒØ@€E¿T¤=¼&"?…'?fffg¾¤Ý/EÀ
…CXsCJA@æW< 6•v20121017_00101_stA?™š<#×
?²ðR¨6¿€A@æW?"Ò 4;woEv20121017_00103_st  Ksb309@ës@Y]i?T@€E¾¢×=¢(@A¬â?Y™š4¾¦ffE¾[CŸ
=Eó\AA6<•£šv20121017_00103_stA?t¼<#×
?É[K`c—H¿€AA6?'´s@4;woEv20121017_00107_st  Ksb309@ës@ Ê:?kÐF@€E½àÍ=¡Š0?¯Qk@•¸2¾¥ãTE½ï®D¢mEB1A?Rõ=Èv20121017_00107_stA?¥ã<#×
?·ÿdq¢¿€A?Rõ?¢A™4;woEv20121022_00130_st  Ksb309@ësàAÔb?4¶'@€E²:ö=Ùý@£@<ÌÍg¾/E¶—D¢k
CZ AAYu<°Ë­v20121022_00130_stA?•<#×
?·ÿdq¢¿€AAYu?–u 4;woEv20121022_00134_st  Ksb309@ësàKr«?7ÝD@€E²¶\=âœx?•ÿ™@
=qf¾–E²šCYüCTA?€Ô<V-Sv20121022_00134_stA>\<#×
?¹½¸[¿€A?€Ô?ŠÅª`4;woEv20121022_00136_st  Ksb309@ësàO&<?:à/@€E³Ã=ÊñË?'Jô@®4¾§ïžE´?ìCŸ7®Eå®A@&<[aEv20121022_00136_stA>‹D<#×
?À4E#¢¿€A@&?‹l( 4;woEv20121022_00140_st  Ksb309@ësàU~lm?0žd@€E²óH=À ø@8²
@W
=2¾ŒÌÍE³áD¢g
E@A@00<ÏSv20121022_00140_stA>‡+<#×
?·ÿdq¢¿€A@00?"¹ê`4;woEv20121023_00081_st  Ksb309@ëtx«bo?>×}@€E«}3=£™¼?Ò¦Ÿ@.{g¾—PE­D¢W¾CqªA@B^<¯ßv20121023_00081_stA>éy<#×
?·ÿdq¢ÁA>éy?Ð4;woEv20121023_00085_st  Ksb309@ëtTC¤?HÚÉ@€E¬?==ʲÙ>òÝ?¥¸f¾Ÿ;dE¯A®C	ºCp¤A?y<Œ·v20121023_00085_stA>J<#×
?©O§fLª¿€A?y?'–ó 4;woEv20121023_00087_st  Ksb309@ët'‰<?>@€E¯tf=œ=ø?Õ`Ä@‰™š5¾bNE«ˆÍCŸlîEßA?u½=	Htv20121023_00087_stA>§ð<#×
?©O§fLªA?u½?¡)€4;woEv20121023_00091_st  Ksb309@ët‰–Ç'?0'ü@€E¯Ç…= ñÑ@HB@
=2¾ŽVE±yšD¢omEA;A?Æ<¥áv20121023_00091_stA=G®<#×
?¾xåè?ž¤¿€A?Æ?"¼" 4;woEv20121024_00114_st  Ksb309@ët "/Ê?:²ö@€E´Å®=ޛî@ÁyS@,(ög¾«…E¸;\D¢_ðCÖA?9r<'®Áv20121024_00114_stA>ñª<#×
?·TÂï8
ÁA>ñª?Ð4;woEv20121024_00118_st  Ksb309@ët )e)%?\÷@€E¶°H=¢ˆh@…÷G?‹…f¾ A‰E¸'®CaìCH´A?)=<‰üsv20121024_00118_stA>1'<#×
?·ÿdq¢¿€A?)=?'?Ž`4;woEv20121024_00120_st  Ksb309@ët ,•Ÿ?NÆ­@€E·4=•%¤@ŠÒ‹?"zá4¾ŽVEµ§šCŸ@åEêVA?Ü?<PŒAv20121024_00120_stA=²-<#×
?À šËL'æ¿€A?Ü??Šˆ 4;woEv20121024_00124_st  Ksb309@ët 3R'?9Uþ@€E¸f=׊n@šÂ_@ˆõÃ2¾©ûçE¶ë×D¢jÙE=A;#<ñ˜Gv20121024_00124_stA>›¦<#×
?ÄÅûåQÎò¿€A;#?ž3à4;woEv20130301_00633_st  Ksb309@ë"+i¦œâ?=É@€Eº*
=àLv20130301_00633_stA0¬<#×
?ÄÅûåQÎòÁA0¬?Ð4;woEv20130301_00637_st  Ksb309@ë"+p#*?/¥@€Eºò¸=  ,v20130301_00637_stA0å`<#×
?À4E#¢ÁA0å`?Ð4;woEv20130301_00639_st  Ksb309@ë"+s,¨*?.j¢@€E»:3=¾Kì>ÕvùA£×3¾¥`BEÁ4RCžêE=v20130301_00639_stA+hs<#×
?¹½¸[ÁA+hs?Ð4;woEv20130301_00643_st  Ksb309@ë"+ycn9?)v@€E»p)=Ø5¢@͔A;×
4¾¤ZE½Ï3D¢\¬E"ƒv20130301_00643_stA(í'<#×
?¬Ü'(þŠÐÁA(í'?Ð4;woEv20130308_00665_st  Ksb309@녍(1¢?-²@€E¿>–Õv20130308_00665_stA3'h<#×
?À šËL'æÁA3'h?Ð4;woEv20130308_00669_st  Ksb309@ë…"x2A?'lq@€E¿\H=™Ú´v20130308_00669_stA1+<#×
?À šËL'æÁA1+?Ð4;woEv20130308_00671_st  Ksb309@ë…–e<p?"×@€E¿0
=µöü@úŠAë…5¾™‡EÆù3CŸyÛE4°v20130308_00671_stA-ß;<#×
?Íçís2VÁA-ß;?Ð4;woEv20130308_00675_st  Ksb309@ë…œ'‹ƒ?c@€E¾³á='QXv20130308_00675_stA)'h<#×
?ÅxôæX ¼ÁA)'h?Ð4;woEv20130311_00444_st  Ksb309@ë…kÇ{^ñ?*›™@€E–ó=Å]¨v20130311_00444_stA.Ĝ<#×
?ÄÅûåQÎòÁA.Ĝ?Ð4;woEv20130311_00448_st  Ksb309@ë…k͵Š¼?\ٚ@€E—€3=ðÞLv20130311_00448_stA/%<#×
?À4E#¢ÁA/%?Ð4;woEv20130311_00450_st  Ksb309@ë…kÐõk?7óš@€E—a×=óÏ:@n†AD(ö4¾"t¼ECžùšE/ðv20130311_00450_stA,¸R<#×
?À4E#¢ÁA,¸R?Ð4;woEv20130311_00454_st  Ksb309@ë…kãöÏÖ?"z@€E—·{=‰Ù€v20130311_00454_stA'ë…<#×
?¸W3 ëÊoÁA'ë…?Ð4;woEv20130329_00378_st  Ksb309@뇫Øx?8²‹@€E‹Îf=¬hv20130329_00378_stA1Sø<#×
?·TÂï8
ÁA1Sø?Ð4;woEv20130329_00382_st  Ksb309@뇫ãdÎâ?"`Ä@€E‹R=™h"v20130329_00382_stA2ƒ<#×
?À šËL'æ¿€A2ƒ?"zá@4;woEv20130329_00384_st  Ksb309@뇫èΕÐ?)¬Õ@€E‹XÍ=ºT=BßA7
=3¾¦ffE–í\CžðBE#dv20130329_00384_stA+ïž<#×
?¬*.¨"CÁA+ïž?Ð4;woEv20130329_00388_st  Ksb309@뇫ó£%_?:tÐ@€E‹d¤=~˘?w"tA!™š5¾²-E‹çìD¢^E{v20130329_00388_stA'Sø<#×
?À šËL'æÁA'Sø?Ð4;woEv20130505_00873_st  Ksb309@ëŒM#'˜??@€E´X
>½v20130505_00873_stA+`B<#×
?ÁZ"	»ìÁA+`B?Ð4;woEv20130505_00877_st  Ksb309@ëŒM)šMt?1c@€E´?f=ù3êv20130505_00877_stA+dZ<#×
?·ÿdq¢ÁA+dZ?Ð4;woEv20130505_00879_st  Ksb309@ëŒM,åfL?2b'@€E´8Í=æDˆv20130505_00879_stA*zá<#×
?·ÿdq¢ÁA*zá?Ð4;woEv20130505_00883_st  Ksb309@ëŒM3YÓ?MŸ#@€E´a¤=ùÝ®?"øä@ð3¾S÷ÏE²ÒöD¢J^EQ3v20130505_00883_stA$V<#×
?¹½¸[ÁA$V?Ð4;woEv20130506_00609_st  Ksb309@ëŒlÞ£9?‹ä@€E³Õ…=åîŒv20130506_00609_stA3\)<#×
?™îE¥…æÁA3\)?Ð4;woEv20130506_00613_st  Ksb309@ëŒläèÕ?+W@€E³fÍ>q´v20130506_00613_stA0Ÿ¾<#×
?·ÿdq¢ÁA0Ÿ¾?Ð4;woEv20130506_00615_st  Ksb309@ëŒlè9•"?	ۆ@€E²Ëá>ÝÃv20130506_00615_stA,-<#×
?ÁNͨA'ÁA,-?Ð4;woEv20130506_00619_st  Ksb309@ëŒlî©;"?`'@€E³/×>%bAjAȏ\2¾"›¦EËÔ)D¢R^EOÏv20130506_00619_stA)™š<#×
?À šËL'æÁA)™š?Ð4;woEv20130509_01134_st  Ksb309@ëŒÍ­Ã?ƒÕ@€E»½®=kݸv20130509_01134_stA&‡+<#×
?À4E#¢ÁA&‡+?Ð4;woEv20130509_01138_st  Ksb309@ëŒÍñ?¢öú@€E»w{=Ïô@{e.?Ç®g¾¹Û#EÁ2áC-PC®ÙA)=¯v20130509_01138_stA(§ð<#×
?·ÿdq¢¿€A)? •â€4;woEv20130509_01140_st  Ksb309@ëŒÍ҉Ð?ŒÜ@€Eºð=D²Ð?։?™™š4¾¸ÔþE¾
fCž×
EîáA)™r<ŽAÈv20130509_01140_stA'×
<#×
?À4E#¢¿€A)™r?'È94;woEv20130509_01144_st  Ksb309@ëŒÍ âéo?Ž˜w@€Eº"f=Ï÷`AE–@Qì3¾¢MÓE¼Å3D¢DZEXVA* …<©Àôv20130509_01144_stA'Û#<#×
?À šËL'æ¿€A* …?•8€4;woEv20130511_00799_st  Ksb309@ë–ý?Š™î@€E¡N×=Ô&Ïv20130511_00799_stA&\<#×
?¬*.¨"CÁA&\?Ð4;woEv20130511_00803_st  Ksb309@ë"§Š?o͓@€E¡Yq=ÏA4Ä@Z=qg¾³33E­‰…CœíôCVFA+¤?<ýt‹v20130511_00803_stA*bN<#×
?·ÿdq¢ÁA*bN?Ð4;woEv20130511_00805_st  Ksb309@ë–Ë-»?Dz@€E¢3)>+v20130511_00805_stA&é<#×
?·TÂï8
ÁA&é?Ð4;woEv20130511_00809_st  Ksb309@ë¯ˆ™?¬2@€E£W)=³³ðv20130511_00809_stA í'<#×
?·ÿdq¢¿€A í'?"zá@4;woEv20130625_01176_st  Ksb309@뒪ÔñôÏ?¤(@€Eu)q=~¦yv20130625_01176_stA%`B<#×
?Ķ¨–'ypÁA%`B?Ð4;woEv20130625_01180_st  Ksb309@뒪Û@º?¬@§@€Ew,á=¼m|@	\Ø?€g¾¦éyEN=CJC4¼A'‹\=
Ûv20130625_01180_stA&^5<#×
?¾xåè?ž¤¿€A'‹\?¢á»`4;woEv20130625_01182_st  Ksb309@뒪äÆn?g«@€Ew¬=ˆñœ?üâL? 4¾©xÕE€=ÃCŸcuE؋A'·?<µ8
v20130625_01182_stA&¼j<#×
?À šËL'æ¿€A'·??–§@4;woEv20130625_01186_st  Ksb309@뒪ë"ÈØ?™°¶@€Ewá=oèpA_ ˜@õÃ2¾­'hEy	qD¢•‰EEãA(H<âˆßv20130625_01186_stA%™š<#×
?Ķ¨–'yp¿€A(H?œQà4;woEv20130706_00225_st  Ksb309@ë"-ü"?OO×@€E®é{=¬Ûv20130706_00225_stA($Ý<#×
?·ÿdq¢ÁA($Ý?Ð4;woEv20130706_00229_st  Ksb309@ë"@ߙ?&PÓ@€E¬©3=´\¤CcœAûg¾³33Eº±qCž+¦Bÿ§mv20130706_00229_stA)‡<#×
?¹½¸[ÁA)‡?Ð4;woEv20130706_00231_st  Ksb309@ë"ÑË?A©*@€E¬==Ÿ¦Èv20130706_00231_stA(¬<#×
?À šËL'æÁA(¬?Ð4;woEv20130706_00235_st  Ksb309@ë"+º?.'Ê@€E­"3=Ñ
ÕBº8<A¤5¾¤ZE·VD¢KuE"Õv20130706_00235_stA$¸R<#×
?¼ÐÁÕ½DÁA$¸R?Ð4;woEv20130712_00321_st  Ksb309@ë"Â4è) ?Dë@€E"™
=Æúuv20130712_00321_stA)‡<#×
?ÁZ"	»ìÁA)‡?Ð4;woEv20130712_00325_st  Ksb309@ë"ÂCsb"?4Ó@€E"ùš=°ºPAÞÃA¦{f¾¡ÊÁE´=HCž¦C¦fv20130712_00325_stA)C–<#×
?·ÿdq¢ÁA)C–?Ð4;woEv20130712_00327_st  Ksb309@ë"ÂF½sé?0ãœ@€E""{=¤¯ôv20130712_00327_stA'l‹<#×
?À šËL'æÁA'l‹?Ð4;woEv20130712_00331_st  Ksb309@ë"ÂM3H?/¸Y@€E'›=Ëù*v20130712_00331_stA%<#×
?ÅxôæX ¼ÁA%?Ð4;woEv20130806_00157_st  Ksb309@ë—àž½»?(,@€E±C
=½aœv20130806_00157_stA)\)<#×
?Âðä1ÁA)\)?Ð4;woEv20130806_00161_st  Ksb309@ë—à¦I›*?;b@€E±2ö=•¢`DӛúAÂg¾'ñªEºÖ=CèRC49v20130806_00161_stA*5?<#×
?·TÂï8
ÁA*5??Ð4;woEv20130806_00163_st  Ksb309@ë—੸:š?8¼Z@€E±¸=Ò®v20130806_00163_stA)dZ<#×
?À4E#¢ÁA)dZ?Ð4;woEv20130806_00167_st  Ksb309@ë—à°ŽÓ˜?$£c@€E°oì=¢F¨v20130806_00167_stA"1'<#×
?Åp'†åÁA"1'?Ð4;woEv20130927_00105_st  Ksb309@ëž`mÕ?›h@€E""…=…¢Ä@XÐg?"záf¾¦ffE™»ìD¢gCå¢A*x=£xv20130927_00105_stA'/<#×
?·ÿdq¢ÁA'/?Ð4;woEv20130927_00109_st  Ksb309@ëž`ö??–þ\@€E•Tf=ƒ–¼@Òú8?ª=qf¾Æ§ðE|)C¥`CcA)äp=%"v20130927_00109_stA)o<#×
?À4E#¢¿€A)äp? D²€4;woEv20130927_00111_st  Ksb309@ëž`#u•Ù?'¯@€E"Öì=Ž˜x@u\À@{4¾¼jEM×CŸk¦EÝãA)ÿ"<¢pèv20130927_00111_stA)¸<#×
?À4E#¢¿€A)ÿ"?"N4;woEv20130927_00115_st  Ksb309@ëž`*4×x?œpð@€E"i=€´Aqe;?Î{3¾™™šE•­qD¢WdED¸A*X<÷|¨v20130927_00115_stA(1'<#×
?À šËL'æ¿€A*X?žï•4;woEv20130928_00159_st  Ksb309@란2Ý­›?wÆ@€Eªá>Ø\v20130928_00159_stA/dZ<#×
?·ÿdq¢ÁA/dZ?Ð4;woEv20130928_00163_st  Ksb309@란9{'œ?&KY@€E«9=÷g¿v20130928_00163_stA3®<#×
?Ƭ*Iˆ¯Ý¿€A3®?"zá@4;woEv20130928_00165_st  Ksb309@란<áã	?S'@€E«á>±v20130928_00165_stA)ë…<#×
?ÉN¾¼àB`ÁA)ë…?Ð4;woEv20130928_00169_st  Ksb309@란CmØÌ?ô•@€E©xR>]ê??—\Ašff3¾—
=EÅôRD¢`jE<v20130928_00169_stA.§ð<#×
?ÄÅûåQÎò¿€A.§ð?"zá@4;woEv20140226_00339_st  Ksb309@ë±kôí}?*ÞB@€E¤_=Žl"@óŒ·@ë…e¾—
=EªáD¢¬åCäÝA8†Ð<ºš°v20140226_00339_stA8~ú<#×
?À šËL'æÁA8~ú?Ð4;woEv20140226_00343_st  Ksb309@ë±kûc"?-î›@€E¤3=š§ôA.Ë@Ÿ®g¾Š=qE¨u×Cž/Bþœ)A9‹><àD¾v20140226_00343_stA7Òò<#×
?À šËL'æ¿€A9‹>?œ—À4;woEv20140226_00345_st  Ksb309@ë±kþ†;?+Ç+@€E¤k==ÉD?â[1@è£×5¾œ(öE§
CŸE7Ûv20140226_00345_stA6°!<#×
?ÎoÃWd&ÁA6°!?Ð4;woEv20140226_00349_st  Ksb309@ë±l"=?1†@€E¤G=ŒÓ¨@û@ª=q4¾˜bE©l{D¢PƒEŠúv20140226_00349_stA6"u<#×
?·ÿdq¢¿€A6"u?"zá@4;woEv20140303_00397_st  Ksb309@벦yÐ?½ƒ@€Eœº3=ˆ?œA+õ?=p¤e¾¹XEž¾fD¢ÏøCϞA8D=AÄv20140303_00397_stA6¼j<#×
?ÁZ"	»ì¿€A8D?¨"X€4;woEv20140303_00401_st  Ksb309@ë²­1O?Ϫ@€E›&R="¢€?]xå?zág¾´¼jE®Cž£uBý¿}A7òŠ=A«üv20140303_00401_stA7<#×
?À šËL'æ¿€A7òŠ?¨5€4;woEv20140303_00403_st  Ksb309@ë²°]?÷?®›B@€Eš>Ùôv20140303_00403_stA8›¦<#×
?µæ»`'r?€A8›¦?"zá@4;woEv20140303_00407_st  Ksb309@벶Õ.›?¢ŒK@€E™äš=†"$@¦?Tzá4¾ª~úEÔÍD¢TœE RA7–u<¹¡v20140303_00407_stA6Ý/<#×
?ÄÅûåQÎò¿€A7–u?—#T 4;woEv20140313_00484_st  Ksb309@ë³K=L?S/º@€Eƒø3=£i@djC@£×f¾³¶FE‰
D¢ BCLÍA9.U<"œâv20140313_00484_stA8—<#×
?·ÿdq¢¿€A9.U?'sœ@4;woEv20140313_00488_st  Ksb309@ë³K¦	"?rˆ¶@€Eƒ~Ã=¢Ç¤@–¶K?±ë…g¾›¥ãE…á3CžN˜Bÿë…A8½L<žÙv20140313_00488_stA8¬<#×
?À4E#¢¿€A8½L?"Û#à4;woEv20140313_00490_st  Ksb309@ë³Kä,?sSÑ@€Eƒlì=‰D4?öÙ}?À5¾œ(öEƒ'CŸd¼E9uA9;œ<fëçv20140313_00490_stA7dZ<#×
?™îE¥…æ¿€A9;œ?ŒÝ|à4;woEv20140313_00494_st  Ksb309@ë³K!â8?aÖ@€Eƒì=¤<AR²@\4¾ž¸REˆPÍD¢pbEÝA8£4<š¹Av20140313_00494_stA8<#×
?¬Ü'(þŠÐ¿€A8£4?"W( 4;woEv20140317_00393_st  Ksb309@ë³Ê!þÈH?Rß@€Eá®=¤>Ø@`'M@záe¾²-E¢Ð¤D¢ÆC"¶A9|q<'#ív20140317_00393_stA8å`<#×
?À4E#¢¿€A9|q?'$} 4;woEv20140317_00397_st  Ksb309@ë³Ê(Õç~?;"@€E=Зð@͎ÿ@\f¾§ïžE£õ3Cž2oCùÛA9qû<qX'v20140317_00397_stA8Ÿ¾<#×
?¸W3 ëÊo¿€A9qû?Ž+@4;woEv20140317_00399_st  Ksb309@ë³Ê,>aå?@°š@€EœŸš=֒;ATø4@"zá5¾½p¤Eª
öCŸ}'EC¶A9Å<îàhv20140317_00399_stA8¼j<#×
?Å¥1¢ÆcÈ¿€A9Å?Ü
4;woEv20140317_00403_st  Ksb309@ë³Ê2µN×?U^Ä@€Eœ
=ùza?±/?å¸4¾œ(öEžÿ×D¢ƒuE¡A9[.<7v20140317_00403_stA8j<#×
?ºO®	­"º¿€A9[.?†àR4;woEv20140601_00509_st  Ksb309@ë½D8	ç_?(bN@€E¸à¤=÷ç˜?֒¢@…f¾'ë…E¸…D¢•ÃC²-ABÞ^<rĺv20140601_00509_stAA×
<#×
?¹½¸[¿€ABÞ^?ŽX—@4;woEv20140601_00513_st  Ksb309@ë½D>O¬?(H}@€Eºc\>œÛ?qš@-p¤e¾š¬E»àÍC÷mCùAB®¨<–"v20140601_00513_stAA|î<#×
?¹½¸[¿€AB®¨?'ҁ€4;woEv20140601_00515_st  Ksb309@ë½DA´ex?+:ä@€E¸³
>Xˆv@"—@…p¤2¾˜"uE¸fÍCŸ€ÅEôACJ<âUêv20140601_00515_stA?×
<#×
?À šËL'æ¿€ACJ?œJ½@4;woEv20140601_00519_st  Ksb309@ë½DGð)H?+Œ±@€E¹x>9ûç@v9µ@(ö5¾§ïžE»ƒ…D¢ÍEu¶ABki<—­·v20140601_00519_stAC<#×
?·TÂï8
¿€ABki?'õ¶à4;woEv20140804_00860_st  Ksb309@ëÅG"Åé?Wn@€E–R=´×€=òló?Ž{g¾š¬E˜=qD¢k–C3¶AKe<W¸v20140804_00860_stAI©ü<#×
?·ÿdq¢¿€AKe?Šà÷4;woEv20140804_00864_st  Ksb309@ëÅGšÅ8Y?RÈ@€E–ª>q?‡g8@zág¾¶E¢E™E
CVFC˜RAK œ<©.àv20140804_00864_stAIƨ<#×
?À4E#¢¿€AK œ?•%Ü4;woEv20140804_00866_st  Ksb309@ëÅGžrÇ?z¾1@€E–Øá=ŒÀ(?ýé½?Ï\)6¾'hsE˜\Cžï¾EåHAK‹ú<°RSv20140804_00866_stAISø<49X?²ðR¨6¿€AK‹ú?–
J`4;woEv20140804_00870_st  Ksb309@ëÅG¤y¡?W@€E–Íì=ˆ»?Ò²N?LÌÍ3¾‡+E™¥\D¢‹¶E2fAK|<€Mžv20140804_00870_stAI÷Ï<#×
?·ÿdq¢¿€AK|?	³À4;woEv20140811_00183_st  Ksb309@ëÆ òW[?]Ï@€E—±{>j.=O×@1G®g¾"záEš™ÃD¢ŽCÈöALuÁ<ÐC>v20140811_00183_stAJå`<#×
?·ÿdq¢¿€ALuÁ?šgÀ4;woEv20140811_00187_st  Ksb309@ëÆ ùq&?
‰é@€E—¹)=úøœ?»?ç®g¾ƒoE™Q\Cž(RC—AL+<…Ç|v20140811_00187_stAJ—<#×
?¹½¸[¿€AL+?¸ï€4;woEv20140811_00189_st  Ksb309@ëÆ üòß±?m·@€E–•f=ÿ‹•@®Þ\@æ{4¾ß;Eš‡3C þEë+v20140811_00189_stAJå`<#×
?·ÿdq¢¿€AJå`?"zá@4;woEv20140811_00193_st  Ksb309@ëÆ!ÔÁ
?
Ù @€E•¨q>	¼úARÄHA
™š3¾œ(öEÑšD¢¬E<"v20140811_00193_stAJĜ<#×
?¹½¸[¿€AJĜ?"zá@4;woEv20140811_00561_st  Ksb309@ëÆ$Y0R®?\'	@€E–Í={'>Áê?Š=qg¾¨r°E˜ÈD¢}ÛC¿}ALn<qÚv20140811_00561_stAJ‡+<#×
?¬*.¨"C¿€ALn?Ž!@4;woEv20140811_00565_st  Ksb309@ëÆ$_¼2÷?EÅ@€E•´=Ž» @W8?G®f¾"ýôE—mHC¿ßC|jAL\><\¦v20140811_00565_stAJn˜<#×
?·TÂï8
¿€AL\>?‹ƒôÀ4;woEv20140811_00567_st  Ksb309@ëÆ$c<µé?d±a@€E–á=D?ÿ›?¥¸4¾Š=qE—G
CŸhEäALÀ<'àv20140811_00567_stAJ=q<#×
?¬*.¨"C¿€ALÀ?\à4;woEv20140811_00571_st  Ksb309@ëÆ$p³"?Põþ@€E™"Í=o?՟—?¥¸3¾ A‰E›\=D¢v¸E8RAL~§<‹ð×v20140811_00571_stAJbN<#×
?·ÿdq¢¿€AL~§?'~à4;woEv20140812_00539_st  Ksb309@ëÆC±ÛD_?@€E‰!×=Åé ?%ø?Þ¸Rg¾ž5?EŒ3D¢nNCîAL™­<ƒLkv20140812_00539_stAJÀƒ<#×
?·TÂï8
¿€AL™­?i`4;woEv20140812_00543_st  Ksb309@ëÆC¸FB…?%nš@€EŠ^ì=ºP ?44î?"záf¾'hsEŒ2¸CÉ7CÏALZ%<(B@v20140812_00543_stAJ§ð<#×
?¬Ü'(þŠÐ¿€ALZ%?…H4;woEv20140812_00545_st  Ksb309@ëÆC»ª%-?ç)@€E‰Zš=ÂÇH?XÖÉ@Që…3¾š¬EŒáCŸ‰üEéçAM¸<ë7v20140812_00545_stAK <#×
?·ÿdq¢¿€AM¸?`à4;woEv20140812_00549_st  Ksb309@ëÆCÂEŠN?«Ê@€Eˆ|
=ß»½>´i@«…3¾£SøE&öD¢ƒ}EGmv20140812_00549_stAK&é<#×
?À šËL'æ¿€AK&é?"zá@4;woEv20140812_00683_st  Ksb309@ëÆDޜþ~?Ê@€E‹jš=̂˜?|T@'®g¾£SøE3D¢odCBALД<Ã
Åv20140812_00683_stAKo<#×
?¬*.¨"C¿€ALД?˜a¸ 4;woEv20140812_00687_st  Ksb309@ëÆDå0Ì&?):›@€EŒÁ=ß°@KÑ?¯\)f¾"÷ÏEŽ'®CŽ˜C\îALZ˜<54àv20140812_00687_stAJå`<#×
?¹½¸[¿€ALZ˜?†¦œ4;woEv20140812_00689_st  Ksb309@ëÆDèÈpÈ?d@€EŒ§¤=³ï€?ïdb@—
=3¾—
=E'@)CŸÒ°EâALòï=/˜~v20140812_00689_stAK+<#×
?·TÂï8
¿€ALòï?¥óÀ4;woEv20140812_00693_st  Ksb309@ëÆD?|ý@€E‹ÿ¤=«;\@¸@"zá2¾}ó¶Eê)D¢{+E=ºAMI²=»/v20140812_00693_stAKt¼<#×
?·ÿdq¢¿€AMI²?£7eà4;woEv20140813_00148_st  Ksb309@ëÆ`ó"
?×)@€E¦Ë=°Pl?4u?èõÃg¾§l‹E©Å×D¢"ÏC%ALÅ*<ƒFv20140813_00148_stAK"Ñ<49X?·ÿdq¢¿€ALÅ*?hÑà4;woEv20140813_00152_st  Ksb309@ëÆ`–¯Cû?¶×@€E§È{= ˆ"AZ¿@×
e¾¶È´Eªð)CžyC¨öAL)´<¥bÈv20140813_00152_stAJå`<49X?¹½¸[¿€AL)´?"¬Y4;woEv20140813_00154_st  Ksb309@ëÆ`š=ƒn? Êt@€E§.\=‰@Ì@
µ_@õÃ5¾›"ÑEªàRCŸÏ;EùôALöó<ÍPRv20140813_00154_stAK&é<D›¦?¬*.¨"C¿€ALöó?™ª
@4;woEv20140813_00158_st  Ksb309@ëÆ`¡UË9?ì?@€E¦6¸=²‡ @?H"@_\)2¾ A‰E«5®D¢†5EJALK=
Mev20140813_00158_stAJ(ö<49X?À šËL'æ¿€ALK?¡©¬ 4;woEv20140813_00436_st  Ksb309@ëÆcþ"Ä? ±s@€Eœ+{=Üa><è?˅g¾ß;EFfD¢w¦CzáALã4<‹Dšv20140813_00436_stAK33<49X?·ÿdq¢¿€ALã4?'h"@4;woEv20140813_00440_st  Ksb309@ëÆc"O`:?0ß@€E›N=©"4?+Ü@ë…g¾ß;Eœ¤¤Cž?CQhAL‹\<£'v20140813_00440_stAK <49X?¬*.¨"C¿€AL‹\?"pA`4;woEv20140813_00442_st  Ksb309@ëÆc&Tž?˜¨@€EšœÍ=¥¾¼@ü…`@:=q3¾–EœÇìCŸ«dEèAM*@<åDƒv20140813_00442_stAKG®<49X?²ðR¨6¿€AM*@?œ¨`4;woEv20140813_00446_st  Ksb309@ëÆc,©ã?úY@€E›‹ö=­t8@¾¦1?µÂ3¾~ùÛEžl)D¢ÇEAALu^<thõv20140813_00446_stAJå`<#×
?À4E#¢¿€ALu^?Ž 4;woEv20140813_00580_st  Ksb309@ëÆd@?Hƒ@€Ežk="ÿ@Zd{?àg¾"ýôE ¤D¢s®CªALËÉ<"2žv20140813_00580_stAKX<Týô?·ÿdq¢¿€ALËÉ?'fSÀ4;woEv20140813_00584_st  Ksb309@ëÆdG€È?&^¾@€EŸ´…="è¨;ç¥ÿ?k…f¾£SøE ¡qC±ËCz^AL–<¥BŠv20140813_00584_stAK\)<e`B?·ÿdq¢¿€AL–?"¨Q@4;woEv20140813_00586_st  Ksb309@ëÆdJÐXs?)Bù@€EŸNq=€:D>y;Ð@×
2¾ß;E •CŸŒÍEäáAL·'<Úîv20140813_00586_stAJr°<D›¦?¬*.¨"C¿€AL·'?›CýÀ4;woEv20140813_00590_st  Ksb309@ëÆdQ|¯~?>X2@€E›ËÍ=–3?Õeò?¨õÃ2¾"t¼EŸD¢€"E9HALÄ<…ljv20140813_00590_stAK‡<D›¦?·TÂï8
¿€ALÄ?¸ñ 4;woEv20140813_00724_st  Ksb309@ëÆe€«@?J)g@€E¢§H=³. >°)?Š=qg¾®{E¤bfD¢g\Cˆ1ALþM<Ž¼¹v20140813_00724_stAK <49X?·ÿdq¢¿€ALþM?'×— 4;woEv20140813_00728_st  Ksb309@ëÆe'ä3F?XS@€E¢S…=‡aä>+x?p¤f¾²-E¤RC¥ãCçmAL——<Ÿ™cv20140813_00728_stAKSø<D›¦?·ÿdq¢¿€AL——?"ó,`4;woEv20140813_00730_st  Ksb309@ëÆe–,¢J?QfF@€E£Ã=Ã	°=‡Ä^?˜Qì3¾ŽVE¥IHCŸÖÉEãmALî—<?úv20140813_00730_stAJå`<D›¦?À4E#¢¿€ALî—?'ÿ@4;woEv20140813_00734_st  Ksb309@ëÆeœmú/?RA@€E¢Ï=¤p@—ò}?¹™š2¾ˆ1'E¥ë®D¢w}E;¦ALK<•ÂFv20140813_00734_stAJ—<D›¦?·ÿdq¢¿€ALK?'¸HÀ4;woEv20140814_00061_st  Ksb309@ëƅ9àVB?5ß«@€E˜v=y_?TÞ)?™™šg¾˜"uEšs\D¢_ÇC	)ºAL¹´<U,Ýv20140814_00061_stAK?}<#×
?·ÿdq¢¿€AL¹´?Š¥› 4;woEv20140814_00065_st  Ksb309@ëƅ@WäC?3V`@€E˜àá=£@7l/?£×
g¾œ(öE›{CsuC‰AL}6<PûGv20140814_00065_stAK
=<#×
?²ðR¨6¿€AL}6?Šhà4;woEv20140814_00067_st  Ksb309@ëƅCÒíù?;ƛ@€E˜­ì='I¡?ÝÇ?´zá4¾˜bEšöRC JáEÉAM°<jõ·v20140814_00067_stAK;d<#×
?·ÿdq¢¿€AM°?^¶à4;woEv20140814_00071_st  Ksb309@ëƅJœ ]?<ä@€E˜™)=ŒÃP@+é?¹™š3¾•E›m
D¢"+E#ÏAL‡€<o"Jv20140814_00071_stAKl‹<49X?¬Ü'(þŠÐ¿€AL‡€?äI@4;woEv20140815_00330_st  Ksb309@ëÆ£Òã?'W@€E'}®=ÉÄ>–z¬?ó33g¾ A‰E•3ÃD¢çCg®AL¹w<ù<v20140815_00330_stAK¸<#×
?·ÿdq¢¿€AL¹w?'ÿ'€4;woEv20140815_00334_st  Ksb309@ëÆ£ÖA–?1g'@€EíÍ=Ÿ3à?µÛ:?Ôzáf¾¢MÓE'âCäþCWÏAL¬´<‹Ziv20140815_00334_stAK‡<#×
?¬*.¨"C¿€AL¬´?'kM 4;woEv20140815_00336_st  Ksb309@ëÆ£—a†?DfG@€ESf=_˜@'i?¢\4¾œ¬E'2¸CŸÚ EäœAMè<]–v20140815_00336_stAK
=<#×
?·ÿdq¢¿€AMè?‹ òÀ4;woEv20140815_00340_st  Ksb309@ëÆ£mÚN?iÊu@€E¤=¢¯°v20140815_00340_stAKX<49X?É[K`c—H¿€AKX?†‡+4;woEv20140815_00546_st  Ksb309@ëƤΤX9?(j@€E1=³µÌ>±<¢?ó33g¾§ïžE†¤D¢vòCãALöF<ŽÍv20140815_00546_stAKX<#×
?¬*.¨"C¿€ALöF?'¹ 4;woEv20140815_00550_st  Ksb309@ëƤÕY~?	"@€Eäá=Æ£Î=åß)?ë…f¾"t¼EHáCˆ´Cö‡AL[†<€¶v20140815_00550_stAK/<#×
?·ÿdq¢¿€AL[†?Ïà4;woEv20140815_00552_st  Ksb309@ëƤØÉ_°?¿õ@€E§=Ÿô,v20140815_00552_stAK`B<#×
?·TÂï8
¿€AK`B?"zá@4;woEv20140815_00556_st  Ksb309@ëƤßkŠè? ²@€E4
=›‰<¯·!@\)3¾Š=qEÆáD¢ƒDE9ËALÍE<¸)ìv20140815_00556_stAKt¼<#×
?·TÂï8
¿€ALÍE?—=€4;woEv20140816_00447_st  Ksb309@ëÆÂ픝Ü?C¥ö@€EªKá=¯ð?³¸¶?¯\)f¾"÷ÏE¬,RD¢CmPALîy<d'v20140816_00447_stAK7L<#×
?¬*.¨"C¿€ALîy?Œ'Cà4;woEv20140816_00451_st  Ksb309@ëÆÂôˆb»?=»@€Eª!= At?žû!?ÈõÃf¾šŸ¾E¬páCÿ\CeãALµÑ<	€v20140816_00451_stAJáH<#×
?¹½¸[¿€ALµÑ?'¡04;woEv20140816_00453_st  Ksb309@ëÆÂ÷ó;Ì?8À`@€E©Ú=®1p@Kà@8õÃ3¾OßEª2CŸËEôAMB<݌0v20140816_00453_stAK33<49X?ºO®	­"º¿€AMB?›±†4;woEv20140816_00457_st  Ksb309@ëÆÂþèk?@h@€E©l¤=›"@4Ê@ £×3¾™‡E«ÔD¢z˜EKhAL×Ø<¾Å±v20140816_00457_stAKt¼<49X?¹½¸[¿€AL×Ø?—ض 4;woEv20140816_00591_st  Ksb309@ëÆÄ&Lj'?Kþ@€E«p®=ž	,>öö^?ƒ×
g¾«…E­õšD¢"1CÜ)AM8D<6rvv20140816_00591_stAK\)<#×
?¸W3 ëÊo¿€AM8D?†ÎNÀ4;woEv20140816_00595_st  Ksb309@ëÆÄ-	ó?Jãì@€E«\=Þê?x½?ƒ×
g¾"÷ÏE¬Ë
CpBC>5AM+<o*Þv20140816_00595_stAK`B<#×
?·TÂï8
¿€AM+?å[À4;woEv20140816_00597_st  Ksb309@ëÆÄ0[§ñ?@çú@€Eª™š>2¥@l×?ð£×5¾/E­ù
CŸw®EéãAMà<"unv20140816_00597_stAK‰7<49X?ºO®	­"º¿€AMà?'n­À4;woEv20140816_00601_st  Ksb309@ëÆÄ7ò?FÀ@€E©Ô==ƾ0?È[˜?â\3¾"÷ÏE­GHD¢‰ìE@òAM—<—æ¦v20140816_00601_stAK<49X?·ÿdq¢¿€AM—?'üÔÀ4;woEv20140817_00401_st  Ksb309@ëÆâß3=?g	@€E¤ð== cL?/œ?ٙšg¾•E¦ÑÃD¢s–C]qAM1<©c^v20140817_00401_stAK\)<#×
?¬Ü'(þŠÐ¿€AM1?•,kÀ4;woEv20140817_00405_st  Ksb309@ëÆâå®/?­@€E¤]\=Äb =ÊÒ®@ÌÍf¾™‡E¥ùÃC BCVÉAM3<µãdv20140817_00405_stAKt¼<#×
?·ÿdq¢¿€AM3?–¼l€4;woEv20140817_00407_st  Ksb309@ëÆâés? ²ð@€E¤´®=ɶü@Û"û@Mp¤3¾ ÄœE©œ=CŸÓ×EáANJƒ=ÂÁv20140817_00407_stAKûç<49X?¬*.¨"C¿€ANJƒ? ØX 4;woEv20140817_00411_st  Ksb309@ëÆâðPo¯?,'§@€E¥-R=‰@õ²?Ýp¤3¾""E¦OHD¢~^E6 AML;<'¹v20140817_00411_stAK¾w<#×
?¬*.¨"C¿€AML;?'W1à4;woEv20140817_00545_st  Ksb309@ëÆäqâF?4K@€E ñ¸=¾5Ø=Ÿ¬?k…g¾ÒòE¡3D¢r¨C·LALߟ<!­‹v20140817_00545_stAKt¼<#×
?À šËL'æ¿€ALߟ?"5±`4;woEv20140817_00549_st  Ksb309@ëÆä7ƒû?(ِ@€E È¸=¹)à>°Æ™?ug¾å`E¢LCf%C%ãAM)<`v20140817_00549_stAK'h<#×
?·ÿdq¢¿€AM)?à4;woEv20140817_00551_st  Ksb309@ëÆä!¤*?¤G@€E ìH=ԅµ?gç«@ç®4¾ºáHE¤c3CŸ®VEâ˜v20140817_00551_stAK²-<#×
?·ÿdq¢¿€AK²-?"zá@4;woEv20140817_00555_st  Ksb309@ëÆä)†?z!@€E l
=õ|ï>šF–@S×
3¾'n˜E¥5HD¢z^E0¬AMu–=LWv20140817_00555_stAL¬<#×
?·TÂï8
¿€AMu–? éŠà4;woEv20140817_00689_st  Ksb309@ëÆåYš¬?"º3@€E©v{=šÙÈ@rÍ?Tzág¾ž¸RE«ÑqD¢nÁCúáAMm¢<¢ç v20140817_00689_stAKC–<49X?À šËL'æ¿€AMm¢?"\ô4;woEv20140817_00693_st  Ksb309@ëÆå_¡uÜ?d2@€E©c==¶ˆ€>lnp?\(öf¾ ÄœEªÆ=CÞC‡+AMq<™v20140817_00693_stAKC–<49X?²ðR¨6¿€AMq?'Ó 4;woEv20140817_00695_st  Ksb309@ëÆåbÒ½Ó?hÁ@€E©»š=u
 @æÖ?î{3¾Ÿ;dE­6¸CŸ¿žEÒ¬AM?x<¤v20140817_00695_stAK¾w<D›¦?·TÂï8
¿€AM?x?˜C´€4;woEv20140817_00699_st  Ksb309@ëÆåmÚ?dõD@€E¨»f=ºŸ	@Ô\|?u3¾OßE«uHD¢'²E-AM< "Mv20140817_00699_stAK<D›¦?¬Ü'(þŠÐ¿€AM?"i 4;woEv20140818_00493_st  Ksb309@ëÇ""jÖ?îû@€E¨t)=Dz0>s&Û@ÌÍg¾§l‹E«¼D¢rCI7AMŠ<¿£v20140818_00493_stAKÒò<#×
?À4E#¢¿€AMŠ?—ôc4;woEv20140818_00497_st  Ksb309@ëÇšœ=ä?=.@€E¨•Í=Á'h=MO?¨õÃf¾‹C–E©'×Cö%Cã×AM,²<hª8v20140818_00497_stAKÒò<#×
?·TÂï8
¿€AM,²?G4;woEv20140818_00499_st  Ksb309@ëÇž1™U?œ6@€E¨"==Äû>¾6@•¸3¾‰7LE©ŒöCŸ"×EæoAM\=P]fv20140818_00499_stAK©ü<#×
?·ÿdq¢¿€AM\?ª¬À4;woEv20140818_00503_st  Ksb309@ëÇ¥!ó?ܕ@€E¨ïÍ=ӄA<Œ¼0@¶ff3¾€E¬ešD¢~=E>{v20140818_00503_stAKó¶<#×
?¹½¸[¿€AKó¶?"zá@4;woEv20140818_00637_st  Ksb309@ëÇÉ5S?U׆@€E··š=µµ4?IPC?•Âg¾¢MÓEºHD¢zC­'AMTæ<ˆéRv20140818_00637_stAK®<49X?–¨Ôå3ùz¿€AMTæ?'*@4;woEv20140818_00641_st  Ksb309@ëÇÏ F‡?Pã§@€E·¥H=ƒŒ?f÷'?p¤f¾«…E¹ìC«#C''ALÙÛ<Š"Dv20140818_00641_stAK‰7<49X?À šËL'æ¿€ALÙÛ?'Rh€4;woEv20140818_00643_st  Ksb309@ëÇÒë?)?MPÇ@€E·S
=ªx¬>¨Ï?øQì4¾§l‹E»!×CŸ?Eâ%AM˜.<ŸÆv20140818_00643_stAL"<D›¦?À4E#¢¿€AM˜.?"âØÀ4;woEv20140818_00647_st  Ksb309@ëÇå6u³?^?V@€E¸M=š,À?¦Ê2?áG®3¾bNEº5…D¢E=ÇAM<<¸iv20140818_00647_stAK`B<D›¦?À4E#¢¿€AM<?—
"à4;woEv20140819_00109_st  Ksb309@ëÇ%hÍú?™…3@€EšÌq>-ñ?.Ë}?5g¾›¥ãEœdRD£CffAM¼<Æërv20140819_00109_stAKG®<D›¦?·ÿdq¢¿€AM¼?˜Ýn@4;woEv20140819_00113_st  Ksb309@ëÇ%oå?Žôì@€E›È=öÔ?Oo^?O\)g¾–Es…C\¬C0bAM26<ì$v20140819_00113_stAK¸<D›¦?·ÿdq¢¿€AM26?"€À4;woEv20140819_00115_st  Ksb309@ëÇ%rVin?Ž\Ú@€Eœ
Í=–—ä@R¶"?½p¤5¾²-E›Ð¤CŸtÝEىAMJt=Ëv20140819_00115_stAIhs<49X?·ÿdq¢¿€AMJt? `à4;woEv20140819_00119_st  Ksb309@ëÇ%x˸ü?wþŽ@€E›ï=}xWA`†K?Š=q2¾™‡EŸG
D¢}ºE/AM·¹<®2Fv20140819_00119_stAL"<D›¦?Åp'†å¿€AM·¹?•ÆHÀ4;woEv20140820_00316_st  Ksb309@ëÇB–ã±Á?ÿÞ@€EíÃ=´ŸP?Ÿ@D?áG®f¾ª~úE ‰ìD¢p{C	'AM‰U<"%üv20140820_00316_stAL<#×
?¬*.¨"C¿€AM‰U?'"¿€4;woEv20140820_00320_st  Ksb309@ëÇBñG€?ÿ}@€Ež4=¸EÜ>ˆ½
@f¾'ñªE M×C™ÛC/žAMgÓ<¦U.v20140820_00320_stAK<#×
?¬*.¨"C¿€AMgÓ?"Ê¥À4;woEv20140820_00322_st  Ksb309@ëÇB¡N3À?¥"@€Ež/R=ãj,@K™@ÈQì5¾'ë…E ¶)C –E˞v20140820_00322_stAKÛ#<#×
?À šËL'æ¿€AKÛ#?"zá@4;woEv20140820_00326_st  Ksb309@ëÇB¨[Þù?§5@€E€
=¿ñ8AIøº@ªáH1¾›¥ãE¢üRD¢­ªE;v20140820_00326_stALV<#×
?·ÿdq¢¿€ALV?"zá@4;woEv20140820_00508_st  Ksb309@ëÇDVÊÂ\?qx@€E¢œš=Ð/¶?"ö@®g¾­VE¦öD¢o…CÕÃAM›<»´ev20140820_00508_stAL{<#×
?¬*.¨"C¿€AM›?—vŒ 4;woEv20140820_00512_st  Ksb309@ëÇD]uò ?ƒ0@€E¢{=ó
R?h³Š@.{g¾'hsE£¼öC€ÅCMPAM4‹<Å<"v20140820_00512_stAKß;<#×
?²ðR¨6¿€AM4‹?˜§'€4;woEv20140820_00514_st  Ksb309@ëÇD`ñŒË?ÙP@€E¡Á)=íª=t­@¼(ö4¾µ?}E¥ÎöC wEÑTv20140820_00514_stAL5?<49X?À šËL'æ¿€AL5??†‡+4;woEv20140820_00518_st  Ksb309@ëÇDgâ·ñ?%Üc@€E¢¤=æo§?3~ß@ÌÍ3¾ƒ•E¤ú{D¢ E-uAMŽ6<±«ýv20140820_00518_stAL-<#×
?À4E#¢¿€AMŽ6?–5 4;woEv20140821_00109_st  Ksb309@ëÇ_Ü»	?OpÒ@€EÂÎ\=íçø>ÞÀn?šáHf¾Ÿ;dEğ×D¢ŠNCŸ}AMu#<W1!v20140821_00109_stAKÛ#<49X?·ÿdq¢¿€AMu#?Šæ$ 4;woEv20140821_00113_st  Ksb309@ëÇ_ãµ6ƒ?T²Ý@€EÁý=—Å<?
ô?ٙšg¾³33EĪCž#C^wAM­J<¦Æ'v20140821_00113_stAL1<D›¦?¿'wâ&Ä¿€AM­J?"ØÐ@4;woEv20140821_00115_st  Ksb309@ëÇ_çB?wÇ@€EÀÝ>iCf™@y™š3¾ÍOßEÅ-HCŸÝ²EÓßv20140821_00115_stAMV<e`B?¬Ü'(þŠÐ¿€AMV?Œ¬@4;woEv20140821_00119_st  Ksb309@ëÇ_îDáÜ?]0u@€EÁ¡…=§÷T>ÛT?õ3¾¬‹DEÃi×D¢™ÃE3}AMh<áƒÔv20140821_00119_stAKV<D›¦?¬Ü'(þŠÐ¿€AMh?œ0z€4;woEv20140821_00337_st  Ksb309@ëÇbDÒu?N¦=@€E¤,q=¿}@¿ôJ?\)g¾¾vÉE§0D¢l1C»¦AM£<rœœv20140821_00337_stAK‰7<49X?·ÿdq¢¿€AM£?ŽS"€4;woEv20140821_00341_st  Ksb309@ëÇbJö~?pçE@€E¤š> ð=énÁ?G®g¾™™šE¦RCwC²AMN@<³v20140821_00341_stAK©ü<49X?·ÿdq¢¿€AMN@?–`'€4;woEv20140821_00343_st  Ksb309@ëÇbNrúI?x¼Î@€E£Í=ž³@Ú´/?§®4¾¨r°E§ÐfC UÃEӁAMá9<Í1v20140821_00343_stAL<e`B?À4E#¢?€AMá9?™¦ €4;woEv20140821_00347_st  Ksb309@ëÇbUƒ?7­@€E£Œ==¯0@5w@¸R3¾¡G®E¦ü=D¢—uE+‰AMž§<ÇPâv20140821_00347_stALZ<49X?À4E#¢¿€AMž§?˜ê@4;woEv20140821_00481_st  Ksb309@ëÇcŠ»Š°?3DŒ@€Ež†=ή?ò(?®{g¾£SøE f¤D¢|{CvÉAMƒ<c9†v20140821_00481_stAL-<#×
?·ÿdq¢¿€AMƒ?Œg0À4;woEv20140821_00485_st  Ksb309@ëÇc'0d?Iח@€EŸ\
=®g¤>/ˆ?šáHf¾šŸ¾E¡2ÍCó¶C¿;AMŠ£<|Ìv20140821_00485_stAK•<49X?·TÂï8
¿€AMŠ£?™à4;woEv20140821_00487_st  Ksb309@ëÇc"÷«?N'@€EŸ˜=ž¼v20140821_00487_stALvÉ<D›¦?¬*.¨"C¿€ALvÉ?ˆ"tÀ4;woEv20140821_00491_st  Ksb309@ëÇc›Ý@¸?9Hÿ@€EŸyÃ=£Çˆ@‡v6?Ç®2¾"t¼E¢'D¢vòE3çAM¤8<'Gµv20140821_00491_stALQì<49X?·ÿdq¢¿€AM¤8?'Hö 4;woEv20140821_00625_st  Ksb309@ëÇdÖk&j?Nύ@€E¡Æ¤=",|>µ•f?Y™šf¾©ûçE£ýÃD¢bFC	-'AMþç<Gv20140821_00625_stALQì<49X?¹½¸[¿€AMþç?'¢èà4;woEv20140821_00629_st  Ksb309@ëÇdÝsM«?3R™@€E¢Íš=¬Ø@?c¿ü?¬ÌÍg¾›¥ãE¤3CwCHAMÇs<[lív20140821_00629_stALV<49X?·TÂï8
¿€AMÇs?‹m 4;woEv20140821_00631_st  Ksb309@ëÇdàÕr¹?<µ1@€E¢sì=ž‹¼@e`Œ?î{4¾±&éE¤•3CŸçmEÑDAN4°<žÅˆv20140821_00631_stAL1'<D›¦?¬*.¨"C¿€AN4°?"ر4;woEv20140821_00635_st  Ksb309@ëÇdç^d?eí—@€E¡¯{='ZØ>Ú
£?…¸3¾š¬E¥Z{D¢ŒZE4‹AMâƒ<¶Ù7v20140821_00635_stAK÷Ï<D›¦?·ÿdq¢¿€AMâƒ?–Û&à4;woEv20140823_00360_st  Ksb309@ëÇ¢`M¨T?8Ü@€E‰ÂÍ=t£<ô-	?±ë…g¾ª~úEŒå\D¢k¦CsANš<fK·v20140823_00360_stALMÓ<#×
?¬*.¨"C¿€ANš?ŒÉvà4;woEv20140823_00364_st  Ksb309@ëÇ¢fì¾Z?<ȓ@€E‰À{=ºÃ@÷?˅f¾¢ÐåEŒBöC¢oCjANß<œê½v20140823_00364_stALr°<#×
?¬*.¨"C¿€ANß?"W 4;woEv20140823_00366_st  Ksb309@ëÇ¢jcv?(êY@€E‰y×=œ½\?œ£@%¸4¾¨õÃEHCŸHöEë‰AN"N<Ôn8v20140823_00366_stALvÉ<49X?¬Ü'(þŠÐ¿€AN"N?šÇ4;woEv20140823_00370_st  Ksb309@ëÇ¢q¿æ4?)|@€E‰[ì=ªˆø@=Ä@3¾‰º^E‹ÌfD¢R5ERAN04<¤~v20140823_00370_stALj<49X?À šËL'æ¿€AN04?"À@4;woEv20140823_00504_st  Ksb309@ëÇ£'¦æ‰?*Ø@€E‹,®=Èɐ@¯"V?ù™šg¾š¬EŽ&¤D¢PCïANDl<£úGv20140823_00504_stAL^5<#×
?¬*.¨"C¿€ANDl?"Hà4;woEv20140823_00508_st  Ksb309@ëÇ£™†¤I?2,@€EŠµ×=–ñ >˜d?˜Qìg¾"ýôEŒ<CwðCDAN<7Èêv20140823_00508_stALvÉ<#×
?¬*.¨"C¿€AN?†ù@4;woEv20140823_00510_st  Ksb309@ëÇ£œÐ:•?'Å@€E‰Ó
=¤Þ€@'Ï@p4¾¡ÊÁEÔöCŸLÍEïAN©=
_óv20140823_00510_stAL\<49X?À4E#¢¿€AN©?¡«þ`4;woEv20140823_00514_st  Ksb309@ëÇ££ŠÉ?/7ø@€E‰|H=¯Ô@;!@c×
3¾\)E‹ÐöD¢c¶EBAN¤}<ù•Àv20140823_00514_stAL5?<#×
?©O§fLª¿€AN¤}?Ÿ2¸4;woEv20140824_00301_st  Ksb309@ëdzÜÉ?*;¤@€E‹|×=µ'?Y\E?Ž{g¾'n˜EP¸D¢néC-'AN<–<Bêv20140824_00301_stALŸ¾<#×
?¬*.¨"C¿€AN<–?ˆQ½@4;woEv20140824_00305_st  Ksb309@ëǺ¶j
?+öé@€E‹p)=Ÿr4?µÕû?æfff¾ A‰E
CªCü¬AN3î<Œ.v20140824_00305_stAL~ú<#×
?·ÿdq¢¿€AN3î?'€%À4;woEv20140824_00307_st  Ksb309@ëǾ3li?i@€E‹R=ÃÀ$@ñt@qG®4¾£SøE™×CŸø"EғANj0=ùv20140824_00307_stALr°<49X?¬*.¨"C¿€ANj0?¡Àß 4;woEv20140824_00311_st  Ksb309@ëÇÂÅ<@?.Nå@€EŒX\=Ë¿n@+Q@?\)3¾ŽVEŽ ¤D¢ŠoE)ÇANOŒ<ôžÊv20140824_00311_stAL—<#×
?ÁZ"	»ì¿€ANOŒ?ž"Ù@4;woEv20140824_00445_st  Ksb309@ëÇÃçkŸ
?I­¾@€E"¥=¶8à?¼I>?ug¾å`E•'\D¢lBCº ANˆf<çv20140824_00445_stALŸ¾<49X?·ÿdq¢¿€ANˆf?ƒcœà4;woEv20140824_00449_st  Ksb309@ëÇÃî­r?Yݒ@€E•
==­ ¬?çµ$?333g¾™‡E–RfC‡mC%ANï<w5dv20140824_00449_stALÈ´<D›¦?¹½¸[¿€ANï?Žæ¬€4;woEv20140824_00451_st  Ksb309@ëÇÃñ'¯E?SS@€E"Žf=£u¨@4(?‹…4¾°£×E—²áC s3EÏ}AN‰ö<a¨¢v20140824_00451_stAL§ð<D›¦?¬*.¨"C¿€AN‰ö?Œ5@4;woEv20140824_00455_st  Ksb309@ëÇÃøÑþ:?T»è@€E"š=Ï=ß@ØJ^?Š=q2¾ŒÌÍE–ÒRD¢ŽòE/²AN~E<pÝ8v20140824_00455_stALvÉ<49X?¹½¸[¿€AN~E?Ž§4;woEv20140826_00229_st  Ksb309@ëÈ:ók?KBZ@€Eˆäö=ÑÜù>ö–l?˜Qìg¾'ñªEŠ>)D¢mãC"¼ANJ&<inOv20140826_00229_stALƒ<#×
?·ÿdq¢¿€ANJ&?-Éà4;woEv20140826_00233_st  Ksb309@ëÈBÅB?G<c@€E‡óH=v:¿?.ïl?€f¾š¬E‰|ÍC±‰CùXANB<lVv20140826_00233_stALMÓ<49X?¬*.¨"C¿€ANB?ŠÁ4;woEv20140826_00235_st  Ksb309@ëÈE\ñH?>ˆ]@€E‡¶R=œóÈv20140826_00235_stALí'<49X?·ÿdq¢¿€ALí'?†‡+4;woEv20140826_00239_st  Ksb309@ëÈLÅÇ?L¨¤@€E‡Ã=ªˆ@sÓ?£×3¾'ñªEŠJRD¢žE.%AN5<\ýv20140826_00239_stALÈ´<49X?²ðR¨6¿€AN5?‹Ÿ À4;woEv20140826_00373_st  Ksb309@ëÈ{úÂ~?UU"@€EˆŠ{={m1?b?aG®g¾ ÄœEŠŒfD¢nÑC9AN¡Ü<wÓÑv20140826_00373_stALÈ´<49X?¬*.¨"C¿€AN¡Ü?Žúz 4;woEv20140826_00377_st  Ksb309@ëȉ@W?CÄZ@€Eˆ˜á={С?E›=?‹…f¾¬1EŠ†C²NCó¶AN4ï<'6v20140826_00377_stAL¼j<49X?¬*.¨"C¿€AN4ï?FÑà4;woEv20140826_00379_st  Ksb309@ëȍ!0|?9À@€Eˆt\=•/XAG6@'®4¾šŸ¾E‰öfCŸ¨EÞÕANî«<âfÜv20140826_00379_stALáH<49X?·ÿdq¢¿€ANî«?œLۀ4;woEv20140826_00383_st  Ksb309@ëÈ"ðã-?GDå@€E‰«f=ÀT?C?Që…3¾Š=qEŒxD¢")E3ANI–<H‡¬v20140826_00383_stAL¬<49X?·TÂï8
¿€ANI–?‰õ€4;woEv20140826_00517_st  Ksb309@ëȳ©û'?O¦@€E"}¸>>c                  ÀÀøÀÀ€Àø4;woEv20140826_00521_st  Ksb309@ëȺS-O?kg;@€EœbH>¦Û                  ÀÀøÀÀ€Àø4;woEv20140826_00523_st  Ksb309@ëȽ¢gÉ?]"@€E'&H=«"<"?Ï\)@¾'hsE"K×CŸæ¨EÓ?ANҘ<½!#v20140826_00523_stAKó¶<D›¦?·ÿdq¢¿€ANҘ?—¤$`4;woEv20140826_00527_st  Ksb309@ëÈÊj|¡?DWÜ@€EŽä\=–Œ¸@jl3?\4¾ŽÙE'áD¢‡…E3¶ANk$<'ºv20140826_00527_stALÔþ<49X?–¨Ôå3ùz¿€ANk$?'°W@4;woEv20140827_00262_st  Ksb309@ëÈ"¬ð=ë?y@€E…oH=€\0?¡Í?·
=g¾§ïžEˆ¤¸D¢kTC¾úANÂ|<elv20140827_00262_stALñª<#×
?·TÂï8
¿€ANÂ|?Œ­À4;woEv20140827_00266_st  Ksb309@ëÈ"´W÷?-uH@€E"Ì…=±ä >‡®?p¤f¾¦éyE‡A…CµãCïAN´<¬åv20140827_00266_stAM<49X?¹½¸[¿€AN´?õœ 4;woEv20140827_00268_st  Ksb309@ëÈ"·s"w?9t@€E"$=tȏ?
Ԟ?ï\)4¾…¸E'ºCŸ®5EßüAN¥Y<•	|v20140827_00268_stAL"u<49X?À4E#¢¿€AN¥Y?'¡/€4;woEv20140827_00272_st  Ksb309@ëÈ"¾>ú?9x|@€Eƒk=i?—‰?×
=3¾–‡+E†¤D¢}ÓE0AN¡¿<ŽÆFv20140827_00272_stALýô<49X?¬*.¨"C¿€AN¡¿?'ØÈÀ4;woEv20140827_00406_st  Ksb309@ëÈ#úh¼W?[NÛ@€E"®=Ș=dý?LÌÍg¾Ÿ;dE•ªfD¢pÕCøAN¦c<Bñ›v20140827_00406_stAL¼j<49X?·ÿdq¢¿€AN¦c?ˆ^3`4;woEv20140827_00410_st  Ksb309@ëÈ$ԋÞ?k@h@€E'É={u>ЙI?ˆõÃg¾¨õÃE"ô=C®ÙCœAN™<¢Êv20140827_00410_stALí'<D›¦?¹½¸[¿€AN™?"Y@`4;woEv20140827_00412_st  Ksb309@ëÈ$!g¯?SØÚ@€E'ÆH=Šé`>n!Ü?•Â4¾ŒIºE'°{CŸ¤EÖNAOÞ<[!iv20140827_00412_stAM7L<D›¦?À šËL'æ¿€AOÞ?‹d- 4;woEv20140827_00416_st  Ksb309@ëÈ$Õ ?HRe@€E'îÍ=…º»?}F‰?záH3¾ŠÀƒE"åD¢u7E-AN†·<n¼cv20140827_00416_stAMV<D›¦?¬Ü'(þŠÐ¿€AN†·?×Œ`4;woEv20140828_00262_st  Ksb309@ëÈAÓ¦/Õ?=8Ð@€E"w=tJç?ÿ^º?Ã×
g¾¼í'E—åD¢~fC­'ANÒ<'‡v20140828_00262_stAM&é<49X?²ðR¨6¿€ANÒ?Pâ4;woEv20140828_00266_st  Ksb309@ëÈAÚ[€¯?GdA@€E"g=ªil?•õK?‹…f¾²-E–µqC¤œC"¼AN‡}<rJ¦v20140828_00266_stALùÛ<D›¦?·ÿdq¢¿€AN‡}?ŽITÀ4;woEv20140828_00268_st  Ksb309@ëÈAݺ%*?[šË@€E"ë…=ZÿX>Rc?ýp¤4¾›"ÑE"é×CŸ\)Eô)AO+Ý<±KHv20140828_00268_stAKïž<D›¦?·ÿdq¢¿€AO+Ý?–)i4;woEv20140828_00272_st  Ksb309@ëÈAä‡3f?Cêq@€E"b==›NÔB¾Ë0@ë…3¾/E˜D¢zFE;v20140828_00272_stAMOß<D›¦?¹½¸[¿€AMOß?ˆ"tÀ4;woEv20140828_00406_st  Ksb309@ëÈC
Î…?KýZ@€E‹·=m3W?Š?•Âg¾±©üEŽá\D¢p‹CWÏAN¹
<<&v20140828_00406_stALõÃ<49X?ºO®	­"º¿€AN¹
?‡"€4;woEv20140828_00410_st  Ksb309@ëÈCn?W¯;@€E‹éö="2>¢'T?šáHf¾¯²EŽÙqCKCÛ#ANä<'°Öv20140828_00410_stAM/<49X?¬*.¨"C¿€ANä?'6À4;woEv20140828_00412_st  Ksb309@ëÈCÛ³Å?,Fç@€E‰Ù®=–®ˆ@h–Ë@®3¾­VEŒ­šCŸ"EáÛAO•<ÌOŒv20140828_00412_stAMX<49X?¾xåè?ž¤¿€AO•?™‰ñ€4;woEv20140828_00416_st  Ksb309@ëÈC å®?.À@€EˆÌ¤={h9?ÐÔk@&ff3¾–‡+EŒO×D¢h‹EA3ANÞ7<ÖçLv20140828_00416_stAMdZ<49X?·TÂï8
¿€ANÞ7?šÜé€4;woEv20140828_00550_st  Ksb309@ëÈDAÿ#Œ?z"å@€Eƒš=ö֌>˜aw?\(ög¾¡G®E…ŽÍD¢w…CqANÃo<ƒ?¥v20140828_00550_stAL°!<49X?¬*.¨"C¿€ANÃo?gô 4;woEv20140828_00554_st  Ksb309@ëÈDH–Æ?L
~@€Eƒê=­:%AM?'\g¾›"ÑE…wìCkDC¿¾AN¥.<`Ôwv20140828_00554_stALýô<49X?·ÿdq¢¿€AN¥.?ŒŽà4;woEv20140828_00556_st  Ksb309@ëÈDWs.v?A×­@€E†mq=ç)ï=«kC?‡®5¾²-E‡ƒìCŸbòEá¢AOÙ<JU§v20140828_00556_stALõÃ<49X?À šËL'æ¿€AOÙ?‰J´à4;woEv20140828_00560_st  Ksb309@ëÈD^(š(?:@€E†s=}bùA
m8?î{2¾‰7LE‰~RD¢a‰E;hANã‹<±ƒv20140828_00560_stAM`B<49X?¹½¸[¿€ANã‹?–0b@4;woEv20140829_00181_st  Ksb309@ëÈa¬ùh?. Š@€EŠO¸>"é@ˆ:@,(ög¾·ÎÙEŽRD¢{}CwÏAOõ<Év20140829_00181_stAMo<#×
?²ðR¨6¿€AOõ?™"#À4;woEv20140829_00185_st  Ksb309@ëÈa³¤L¦?V@€Eˆ²…=Ȉ­?jQ¤?Þ¸Rf¾¬1EŒ
C²òCPbANÖJ<‡v20140829_00185_stALýô<49X?·ÿdq¢¿€ANÖJ?á 4;woEv20140829_00187_st  Ksb309@ëÈa·x6ó?"=T@€E‡hö>Qª@'h/@®3¾—
=E‡áCŸ²ÑEåüAO?­<¾­`v20140829_00187_stAM/<49X?¹½¸[¿€AO?­?—Õ¬4;woEv20140829_00191_st  Ksb309@ëÈa¾?È?.^ç@€E"Úö=¢í>´MØ@I™š3¾®{E‰'ÍD¢k3ECmAN°2<ÄÜ5v20140829_00191_stAM`B<D›¦?·ÿdq¢¿€AN°2?˜›† 4;woEv20140829_00325_st  Ksb309@ëÈbô‡F0?,®@€Em+3=ÀfÜ=ójù?"33g¾¡ÊÁErŽfD¢iìC¸RAO	¥<,jïv20140829_00325_stAM/<#×
?·ÿdq¢¿€AO	¥?…]à4;woEv20140829_00329_st  Ksb309@ëÈbûv-"?Bgk@€El£=‡«@¨á?‡®f¾«…Er4{C"ZCT9AOæ<qÔ9v20140829_00329_stALýô<49X?¹½¸[¿€AOæ?Ž:‡ 4;woEv20140829_00331_st  Ksb309@ëÈbþѲ?9ï@€Ek÷
=–Ÿ(@ÑŃ?ºáH4¾¤ZEoáHCŸpÅEÞ9AO9<l"v20140829_00331_stAMOß<49X?¹½¸[¿€AO9?'`à4;woEv20140829_00335_st  Ksb309@ëÈc›*=?/Œ@€EkË®=…¾œ?œ‰½?ã×
3¾å`Eo†áD¢nFE=ANЈ<Gäv20140829_00335_stAM¸<49X?ÁZ"	»ì¿€ANЈ?'èü€4;woEv20140829_00469_st  Ksb309@ëÈd1Ûz?Bª[@€Er¿Ã=m¬@~n"?Ž{g¾ž¸RExRfD¢féC<jAO;<Këyv20140829_00469_stAMX<49X?·ÿdq¢¿€AO;?‰}o 4;woEv20140829_00473_st  Ksb309@ëÈd9{A?@ä @€EqÊá=©ñ´?¦Á?¨õÃf¾¡G®Eu6fC‰ÛC­ANÎÝ<eÝv20140829_00473_stAMX<49X?ÁZ"	»ì¿€ANÎÝ?Œ£› 4;woEv20140829_00475_st  Ksb309@ëÈd= #÷?S"@€EqR=•&p=ÒǞ?€4¾ŒÌÍEr,öCŸ­/EÛXANèq</ŒGv20140829_00475_stAM7L<49X?À šËL'æ¿€ANèq?…ñˆà4;woEv20140829_00479_st  Ksb309@ëÈdE\ñH?CcÌ@€Eq®=w'0>+Gy? 3¾ŽVEu*áD¢y/EA…AOK<f[ïv20140829_00479_stALñª<49X?À šËL'æ¿€AOK?ŒË}à4;woEv20140830_00270_st  Ksb309@ëȁã"t—?‡ù@€Eƒ|\=ÇÝó?hšø@5¸g¾™™šE…þD¢lbCQìANôÒ<Ú<!v20140830_00270_stAMSø<#×
?¹½¸[¿€ANôÒ?›G" 4;woEv20140830_00274_st  Ksb309@ëȁêDQ"?™@€E"|Ã=Á>9mÔ@f¾‹Æ¨E†C¬¬CoßANÊQ<šë—v20140830_00274_stAM;d<#×
?·ÿdq¢¿€ANÊQ?"]rà4;woEv20140830_00276_st  Ksb309@ëȁí²æ?ðo@€E"Oš=´ê¼>+½@–{4¾¢ÐåEŠ?×CŸµEçüAO.D=U&{v20140830_00276_stAM•<49X?À4E#¢¿€AO.D?ª¤Ï`4;woEv20140830_00280_st  Ksb309@ëȁôeͺ?Lr@€Eƒ²¤=Ë-@'A@È£×3¾"÷ÏEˆ…ìD¢p)EBåv20140830_00280_stAMƨ<#×
?¹½¸[¿€AMƨ?"zá@4;woEv20140830_00402_st  Ksb309@ëȃKå\?"'@€E'È=¶5Œ?6?Ñë…g¾Ÿ;dE…Ê{D¢yüC¡HANÛm<‹L§v20140830_00402_stAM/<#×
?·ÿdq¢¿€ANÛm?'i"à4;woEv20140830_00406_st  Ksb309@ëȃI<?@¡ž@€Eƒïq=›á?aÉ)?hõÃf¾¢MÓE†xC'CBANæ‡<7Iv20140830_00406_stAM?}<49X?À4E#¢¿€ANæ‡?†á	 4;woEv20140830_00408_st  Ksb309@ëȃM_.??D@€E"="Îlv20140830_00408_stAM+<49X?¬*.¨"C¿€AM+?†‡+4;woEv20140830_00412_st  Ksb309@ëȃøn¼?C
¾@€Eƒø®=l¬>p8è?p£×3¾‡®E…¦D¢qyE@éAOB<NþXv20140830_00412_stAMp¤<49X?¬*.¨"C¿€AOB?‰ßË4;woEv20140830_00548_st  Ksb309@ëȄl7÷?)ÁÚ@€E'Ù==©*½?Yöù?«…g¾«…E…RD¢w#CANêÃ<W‡¨v20140830_00548_stAMhs<49X?·ÿdq¢¿€ANêÃ?Šðõ4;woEv20140830_00552_st  Ksb309@ëȄr¬:0?61Œ@€E''ì=šTÀ=Oš^?®{f¾£SøE"/HC'NC·
ANáê<ižRv20140830_00552_stAMl‹<49X?¬*.¨"C¿€ANáê?3Ê@4;woEv20140830_00554_st  Ksb309@ëȄuûÕN?;eÎ@€E'==Š˜@Âì¦?˜Qì4¾˜bE'=CŸ¡'EàANûD<c"0v20140830_00554_stAM|î<49X?–¨Ôå3ùz¿€ANûD?Œp†4;woEv20140830_00558_st  Ksb309@ëȄ|ôíÓ?4kÉ@€Eç×=˜:¨>µUW@333¾ŒIºE…A
D¢tþE8ÕAO<Á°Ýv20140830_00558_stAMhs<49X?¬*.¨"C¿€AO?˜6 4;woEv20140831_00284_st  Ksb309@ëÈ¢"eý?!)ô@€E›>ì=´æU@ò~?°£×f¾œ(öEzfD¢ƒžCýqAOQ<iÍèv20140831_00284_stAM²<#×
?¬Ü'(þŠÐ¿€AOQ?9½4;woEv20140831_00288_st  Ksb309@ëÈ¢™¿úV?'T@€Ešâ¤=«0>=ð¶?àf¾²-E}3CÁ‰CŽAOB<'m†v20140831_00288_stAMt¼<49X?¬*.¨"C¿€AOB?M°À4;woEv20140831_00290_st  Ksb309@ëÈ¢ Ë?(<¼@€EšÔì=§Ì?Úsq@n¸R3¾å`E›•ÃCŸŽ˜Eç'AOŒ&=$*v20140831_00290_stAM…<49X?À šËL'æ¿€AOŒ&?¢"…@4;woEv20140831_00294_st  Ksb309@ëÈ¢¤ÕÚ?8¢@€Eš~{=ÇG]=Äh@'
=3¾ŠÀƒEœ®D¢pZE4fAOR=<Æ]ôv20140831_00294_stAM<49X?·TÂï8
¿€AOR=?˜Ë¾€4;woEv20140906_00226_st  Ksb309@ëÉd¡&*â?Dáº@€E™Ä¸=˜BÔ>Ê9§?†ffg¾£×
E™W×D¢oLC\îAP2<PöGv20140906_00226_stAN—<D›¦?·ÿdq¢¿€AP2?ŠÈà4;woEv20140906_00230_st  Ksb309@ëÉd¨'Pý?WºÃ@€E™h¸=½gù>ÙZ?Që…g¾–EšO
CjáCÇðAOøy<f±Ùv20140906_00230_stAN‡+<D›¦?ÁNͨA'¿€AOøy?ŒÖ; 4;woEv20140906_00232_st  Ksb309@ëÉd«ö"p?X@€E™Šá=£ ¿?¤V€?£×
5¾¢ÐåE™OÃCŸÀbEÕ×AP>³<}ìv20140906_00232_stANbN<Týô?ºO®	­"º¿€AP>³?£}€4;woEv20140906_00236_st  Ksb309@ëÉd³²4?sc@€E™ÁÍ=Õ¨@ŽØ*?µÂ2¾›¥ãEšžD¢Œ!E*îAOðº<ò çv20140906_00236_stAMKÇ<e`B?¾xåè?ž¤¿€AOðº?žTà4;woEv20140909_00115_st  Ksb309@ëÉÀª>͛?G¥s@€E«†3=Úi>ÌLÖ?£×g¾š¬E­èöD¢s+CdZAPqü<OЉv20140909_00115_stAN°!<D›¦?·ÿdq¢¿€APqü?‰ú 4;woEv20140909_00119_st  Ksb309@ëÉÀ±	­~?(n{@€Eªá¸>_@
ð?ü(ög¾£×
E¬Ù3C¬jC¼APo…<œ°€v20140909_00119_stAN›¦<D›¦?·ÿdq¢¿€APo…?"–4;woEv20140909_00121_st  Ksb309@ëÉÀ´ó?1Wj@€EªÚq=Y>c@1G®3¾µÂEªøÍCŸÌjEåXAM?<ó–­v20140909_00121_stANj<Týô?¬*.¨"C¿€AM??žrÕ 4;woEv20140909_00125_st  Ksb309@ëÉÀ»™Ù°?'û@€Eª.{=©év20140909_00125_stAMïž<ƒo?À šËL'æ¿€AMïž?bMà4;woEv20140909_00259_st  Ksb309@ëÉÁáB?b¢°@€Eˆ3=Á6D?ïÍ?záHh¾«…E 3D¢]ºC49APv"<3JÃv20140909_00259_stANZ<Týô?·TÂï8
¿€APv"?†iX`4;woEv20140909_00263_st  Ksb309@ëÉÁð	™?YW#@€Eq=mì @-.c?G®g¾¬‹DEžÁšCo¾CõÃAP8T<xéÍv20140909_00263_stANff<e`B?¬*.¨"C¿€AP8T?9 4;woEv20140909_00265_st  Ksb309@ëÉÁóz«Ã?T4,@€EœàÍ=å<y=žþŽ?×
=3¾›¥ãEîáCŸ¿;EâáAP^«<Œ‹kv20140909_00265_stAN‡+<Týô?¬*.¨"C¿€AP^«?''m`4;woEv20140909_00269_st  Ksb309@ëÉÁúé»E?S¤¤@€Epq=¥4@%ü…?‡®2¾›¥ãEŸP=D¢_DE8AP¢¸<\ôXv20140909_00269_stANí'<Týô?ÁZ"	»ì¿€AP¢¸?‹ž‹4;woEv20140909_00403_st  Ksb309@ëÉë®?)¶É@€E›º…=²ü\@<¶ž?¥¸g¾Ÿ;dEž&D¢qºC'®APÍþ<YI8v20140909_00403_stANýô<D›¦?¬*.¨"C¿€APÍþ?‹)'4;woEv20140909_00407_st  Ksb309@ëÉÃ-³?/±@€E›õ=¥«\>žC?¯\)g¾‡+E›^{C©ºCƨAP\s<Y`v20140909_00407_stAO<D›¦?·ÿdq¢¿€AP\s?‹3¬4;woEv20140909_00409_st  Ksb309@ëÉÃ#ß=h?@€E›á¤=£4Ô@2;@Vff4¾ ÄœEIìCŸœîEޘAPà(=	Ð#v20140909_00409_stAO
=<D›¦?ÁZ"	»ì¿€APà(?¡:`4;woEv20140909_00413_st  Ksb309@ëÉÃ+H¬?Yž@€E›Pì=¨g`>¨:}@Tzá2¾‹Æ¨E&fD¢…E7ºAP5Y=ÖÊv20140909_00413_stAO33<D›¦?·ÿdq¢¿€AP5Y?¡šÙ@4;woEv20140910_00092_st  Ksb309@ëÉàVæáÌ?ø®@€E'»®=Ö7z?¹$Ç@xõÃg¾¢MÓE•u
D¢xöCBÑAQOq=+ñv20140910_00092_stAO%<49X?¬*.¨"C¿€AQOq?¥s¾ 4;woEv20140910_00096_st  Ksb309@ëÉà^þ?ôM@€E'$\=¸\¬>—ò@1G®g¾/E"ÔáCÇmC49APÉç<àæv20140910_00096_stANí'<49X?·ÿdq¢¿€APÉç?œÁ€4;woEv20140910_00098_st  Ksb309@ëÉàaÔõ?Db@€E'®=ºƒ<@HÉá@€Qì4¾¬1E"¨)CŸÄEã'AQe¤=HÊ9v20140910_00098_stAO33<D›¦?¬*.¨"C¿€AQe¤?©G 4;woEv20140910_00102_st  Ksb309@ëÉài¾d?"›@€E'¿š=ÞÝÕ?¥0J@Ž¸R2¾¥`BE•ÛšD¢zE8öAP·B=\֎v20140910_00102_stAO7L<D›¦?·TÂï8
¿€AP·B?«šÑÀ4;woEv20140910_00236_st  Ksb309@ëÉáO£¬?9?f@€Eñ{=«}@3æ	?\g¾µ?}E'òD¢|´C´¼APÔ½<ƒqv20140910_00236_stAOV<D›¦?·ÿdq¢¿€APÔ½?c® 4;woEv20140910_00240_st  Ksb309@ëÉá—"`Ó?7}ú@€E"q=¤´@;3?€g¾ŒÌÍE'aÃC°¤Cõ?AP®<<=h¶v20140910_00240_stANí'<D›¦?¹½¸[¿€AP®<?‡­À4;woEv20140910_00242_st  Ksb309@ëÉá£Èý4?,W@€EÍ='Y€?Ÿj¹?¡G®3¾–‡+E']3CŸ´ÝEâfAPã<g =v20140910_00242_stAO‡<D›¦?¸W3 ëÊo¿€APã?Œô 4;woEv20140910_00246_st  Ksb309@ëÉ᪯Ì6?Bfž@€EÚ=¡‡È?~³?ù™š3¾ª~úE'œRD¢kžE:ÉAP‰H<¨uuv20140910_00246_stANÙ<Týô?À4E#¢¿€AP‰H?•® 4;woEv20140910_00380_st  Ksb309@ëÉâÚ¶d«?š?@€E–H3=ÄXä?ï;?G®g¾˜bE—¶fD¢bÑC0bAPš<"ÈÃv20140910_00380_stAO"Ñ<49X?²ðR¨6¿€APš?"Y`4;woEv20140910_00384_st  Ksb309@ëÉâá/–?8Z@€E–=ۃ
=Ý"?àg¾"ýôE–«×CˆC¶ÉAPRŠ<"³v20140910_00384_stAO¸<D›¦?·ÿdq¢¿€APRŠ?'v` 4;woEv20140910_00386_st  Ksb309@ëÉâäeO?ò@€E•Šf=Ó'äAIûh@ñG®5¾«E•Ž¸CŸ‰XEÜjv20140910_00386_stAO"Ñ<D›¦?ÁZ"	»ì¿€AO"Ñ?ˆ"tÀ4;woEv20140910_00390_st  Ksb309@ëÉâëaãJ?Þf@€E"•=Û&ü?ÏÁ#@0£×2¾š¬E—M…D¢wdE:=AP'<¾ksv20140910_00390_stAOxÕ<D›¦?·ÿdq¢¿€AP'?—Ín`4;woEv20140911_00105_st  Ksb309@ëÊ%ߙ?f{@€Eç)=î
ª@ƒ)©@…g¾—
=E"
D¢yËCÃ×APöê<ÊtFv20140911_00105_stANéy<49X?¹½¸[¿€APöê?™NˆÀ4;woEv20140911_00109_st  Ksb309@ëÊ,2\?4Ž@€E'R=Üy~>zéª?áG®g¾'hsE"UHC»ÇC@ÅAPª1<›Óœv20140911_00109_stANùÛ<49X?·ÿdq¢¿€APª1?"zs€4;woEv20140911_00111_st  Ksb309@ëÊ/©p§?µP@€E'¿Í=å…@w:,@Që…4¾"ýôE•CqC H1EÝßAQy/=
¢+v20140911_00111_stAOhs<D›¦?À šËL'æ¿€AQy/?¡TE`4;woEv20140911_00115_st  Ksb309@ëÊ7/?Rû@€E'á¤=Áç$=Ÿ‹@…3¾–‡+E–D¢šNE'LAPÒî=.v20140911_00115_stAOG®<D›¦?¬*.¨"C¿€APÒî? ãeÀ4;woEv20140911_00261_st  Ksb309@ëÊ¿ ¼¹?j@€E3
=´eÌ?´½@%g¾£SøE"æÍD¢f^C#AQcŠ<ׄv20140911_00261_stANéy<49X?·ÿdq¢¿€AQcŠ?šð€€4;woEv20140911_00265_st  Ksb309@ëÊÆ}ȃ?%üÅ@€E==¸Ñt>ñåQ?ã×
g¾†§ðE®C‹…C/APìU<—"ÿv20140911_00265_stAOo<49X?·ÿdq¢¿€APìU?'òŸà4;woEv20140911_00267_st  Ksb309@ëÊÊk٘?%ø4@€Eš=ي"Bÿ<£@œ(ö4¾š¬E¤¸CŸÞ5E߅v20140911_00267_stAOxÕ<Týô?À šËL'æ¿€AOxÕ?ŠŸ¾€4;woEv20140911_00271_st  Ksb309@ëÊÑl~Ù?!¤@€EÙR=«\p?鄸@£×3¾†$ÝE'hD¢'ÑE&APž%<¦Óüv20140911_00271_stAO<D›¦?¬*.¨"C¿€APž%?"Ú€4;woEv20140911_00405_st  Ksb309@ëÊ!
+¨?/Øî@€E'==¡Sx?Àóç?\g¾¤ZE•E\D¢l!C'APðb<ƒ	v20140911_00405_stAO"Ñ<D›¦?·ÿdq¢¿€APðb?a!`4;woEv20140911_00409_st  Ksb309@ëÊ(+ž?&,@€E"$ö=°:4;Ng?øQìg¾ˆ1'E"ÍÃCÓCgmAP¥Ù<°{©v20140911_00409_stAN¼j<49X?¹½¸[¿€AP¥Ù?–u 4;woEv20140911_00411_st  Ksb309@ëÊ,8]?"WA@€E"=Ói&A0#@¸R4¾‡+E'¤CŸ²EсAQw<¥öLv20140911_00411_stAO;d<D›¦?²ðR¨6¿€AQw?"¾É€4;woEv20140911_00415_st  Ksb309@ëÊ30?$¾&@€E"8Ã=º7,?@Ùý@áH3¾‡+E•"D¢'¸E+uAQSP<¹vKv20140911_00415_stAO|î<D›¦?·ÿdq¢¿€AQSP?—.É`4;woEv20140914_00097_st  Ksb309@ëÊ`ôkÍ?˜óË@€E¤Ç==œ}h?ß ?hõÃg¾µÂE§ø=D¢w\C@APö<þ3Ív20140914_00097_stAN§ð<ƒo?¹½¸[¿€APö?ŸÆy 4;woEv20140914_00101_st  Ksb309@ëÊ`—2Œ?µÀC@€E¦b
=~€@wg?J=qh¾ÃoE¨i×C²CroAPkž=nv20140914_00101_stALí'<‹C–?Åp'†å?€APkž?­Â 4;woEv20140914_00103_st  Ksb309@ëÊ`bq?¨Žý@€E¦lš= vØ?pOÐ?J=q5¾´¼jE¦/×C SøEÖwAP'^=Pˆv20140914_00103_stAL‡+<ƒo?À šËL'æ¿€AP'^?¡Š4;woEv20140914_00107_st  Ksb309@ëÊ`Vˆù?§dx@€E£ \=RaøA&Éü?Ž{2¾¤ZE¤`RD¢¢E2APΟ=Tسv20140914_00107_stAN"u<›¥ã?É[K`c—HÀAPΟ?ª›`4;woEv20140914_00241_st  Ksb309@ëÊa†ù­?"Ó¥@€E—ƒá=ŸM\?µ¢#?'\f¾ÑhsEšöfD¢"öCŸ¾APåŽ=9'v20140914_00241_stANMÓ<ƒo?·ÿdq¢¿€APåŽ?§0Qà4;woEv20140914_00245_st  Ksb309@ëÊa­?¹s@€E™3=Àµ?-6ú?@A¾»dZEš}®C­PC#TAQ·=`҈v20140914_00245_stAM'h<"t¼?À šËL'æ¿€AQ·?¬Q4;woEv20140914_00247_st  Ksb309@ëÊa|ßú?´ð©@€E˜PÍ=@?ìԄ?B\6¾¸QìE˜(ÍC =ôEØFAQ|=D'v20140914_00247_stALn˜<"t¼?²ðR¨6¿€AQ|?¢('@4;woEv20140914_00251_st  Ksb309@ëÊa—Fô?ÃÅS@€E–	==¾³B `^? 1¾ÌÌÍE˜çD¢ÏE8{v20140914_00251_stANvÉ<¬1?ш!zN"?€ANvÉ?• 4;woEv20140914_00414_st  Ksb309@ëÊbÿûÎB?ø@€E"Áq=ÓÇâAÒ37?p£×g¾Æ$ÝE–êÍD¢{+CÍÓARc1=¾0                  ÀÀøÀÀ€ARc1?·ÂÆ4;woEv20140914_00424_st  Ksb309@ëÊc_^4?îÂT@€E"yq=ò@B4îÏ?"zá2¾ÃoE–
RD¢ÓE+;v20140914_00424_stAIl‹<¬1?؏¼™r?€AIl‹?• 4;woEv20140915_00110_st  Ksb309@ëÊü‰H>?)g¤@€E±Eì=´³$@y'°?úáHg¾­VE´ƒšD¢z¨CAHAQV®<©zv20140915_00110_stAOxÕ<Týô?·ÿdq¢¿€AQV®?•!o@4;woEv20140915_00114_st  Ksb309@ëʀ£|?'`@€E°¨q=¦|?IJ*?Տg¾«E³)CÍPCâAQ(Ñ<£Qv20140915_00114_stAO`B<D›¦?·ÿdq¢¿€AQ(Ñ?'j 4;woEv20140915_00116_st  Ksb309@ëʀnÉ·?.Û@€E°'H=¸Ù(@ro~@ff5¾–E±É®C .úEÖAQs<ÄcÀv20140915_00116_stAOt¼<Týô?·ÿdq¢¿€AQs?˜Œx4;woEv20140915_00120_st  Ksb309@ëʀ¹g?IÝ@€E°UÃ>¥÷>¥5{?ó332¾­VE°¸öD¢¤¬EøAQ¿<–Åïv20140915_00120_stAO¸<e`B?À šËL'æ¿€AQ¿?'ؽà4;woEv20140915_00254_st  Ksb309@ëʁ7'fÅ?8óe@€E·ý¸=³ïx@È.?œ(ög¾ºáHE¼%
D¢j¸C{#AQŸ<q?Öv20140915_00254_stAO²-<Týô?¹½¸[¿€AQŸ?Ž'úÀ4;woEv20140915_00258_st  Ksb309@ëʁ>¥½>?Gƒç@€E¹Æ×=a_O?•N/?s33g¾bNEºl)CåC8AQ1x<0Dv20140915_00258_stAO`B<e`B?¬*.¨"C¿€AQ1x?†€4;woEv20140915_00260_st  Ksb309@ëʁAý%…?1ïR@€E¹>R=Šä@♓@£×4¾©ûçE¼Â{CŸü)EÙAR <³]yv20140915_00260_stAO¾w<e`B?¬*.¨"C¿€AR ?–k¯ 4;woEv20140915_00264_st  Ksb309@ëʁIé?6U@€E¸ö="ÍØ@•?ٙš3¾Ÿ;dEºëšD¢ôE2éAQMD<›â/v20140915_00264_stAPvÉ<u?·TÂï8
¿€AQMD?"|Eà4;woEv20140915_00398_st  Ksb309@ëʂn
Â?Œ!"@€E°Û=¹ï=.du?5g¾¡ÊÁE³šD¢yºCMPAQM1<v20140915_00398_stANÝ/<u?·ÿdq¢¿€AQM1?'àò4;woEv20140915_00402_st  Ksb309@ëʂtŠ¶¨?»•N@€E±Ö×=ŒD\?ʛˆ?G®g¾¯²E³5HCÑHCI7AQGÜ=€éÅv20140915_00402_stALí'<"t¼?Ét?/ƒí?€AQGÜ?°8 4;woEv20140915_00404_st  Ksb309@ëʂw¾'ø?ë½X@€E²ž
=Û"                  ÀÀøÀÀ€Àø4;woEv20140915_00408_st  Ksb309@ëʂ~V²"?\â@€E±ìH=ð;Ý	Ç?€3¾­VE´–fD¢ŠwE#¦AQW@<Ö»Žv20140915_00408_stAO?}<"t¼?¾xåè?ž¤¿€AQW@?š×qÀ4;woEv20140918_00116_st  Ksb309@ëÊãC¢?J«@€Ey‹Ã=¿AX@œˆ;?s33g¾ÒòE}D¢fCåAR'<I µv20140918_00116_stAP1<D›¦?¹½¸[¿€AR'?‰$ 4;woEv20140918_00120_st  Ksb309@ëÊã	—c4?NI¡@€EyBá=ø"?=¬C ?™™šg¾¶È´E}?×C\Cž5AR<¦bv20140918_00120_stAPE¢<Týô?À4E#¢¿€AR?"ÌC€4;woEv20140918_00122_st  Ksb309@ëÊãWŒ?O@<@€EwÝ=Õ" >¤,?n{4¾Š=qExW…CŸ²òEÛÓAR<9<Tv20140918_00122_stAOó¶<Týô?·ÿdq¢¿€AR<9?Šƒâ€4;woEv20140918_00126_st  Ksb309@ëÊãé ?Tw@€Ewh=©/¸@¸5?¾¸R2¾‡+EväÍD¢g+E5…AQ¤Ý<¤Äv20140918_00126_stAP<e`B?¬*.¨"C¿€AQ¤Ý?"ƒ€4;woEv20140919_00092_st  Ksb309@ëË\X…þ?z@€E®Í=¯a¤?‡'(?O\)g¾»dZEîÍD¢[;CnAR6p<œœÈv20140919_00092_stAP-<e`B?·ÿdq¢¿€AR6p?""™4;woEv20140919_00096_st  Ksb309@ëËeÔ¥ß?{Û@€E€=™_Ü@t3+?c×
g¾«…EŽìRCžœC ƒAQî8<ɉ½v20140919_00096_stAO®<e`B?¬*.¨"C¿€AQî8?™17 4;woEv20140919_00098_st  Ksb309@ëËjžIW?ŽPì@€EC=¢¥È@: 2?xQì4¾¡ÊÁEŽ=ÃCŸ˜´EßÏART<Õ£åv20140919_00098_stANýô<ƒo?²ðR¨6¿€ART?š´| 4;woEv20140919_00102_st  Ksb309@ëËtÄ|?RšÆ@€EŒÅ=='™@Œì'?"332¾¨r°EŽzD¢iìE6°ARoÛ<ŠžÇv20140919_00102_stAP<u?¹½¸[¿€ARoÛ?'SØà4;woEv20140919_00236_st  Ksb309@ëË,¦A?',	@€E‹äR='rX<ñªg?0£×f¾˜"uEŽ)×D¢'üC5ÃARy¼<Ü yv20140919_00236_stAOP<u?À šËL'æ?€ARy¼?›" 4;woEv20140919_00241_st  Ksb309@ëË8sĞ?Ö|@€Eö=܋€?B'?"33g¾¸ÔþEŽ3×C6ÉBó¶AQâ=»jv20140919_00241_stAO<›¥ã?Â@±›C®'¿€AQâ?¢7m@4;woEv20140919_00242_st  Ksb309@ëË:Å8Y?ˆß@€EŒþ==¦×¸@"
ó?O\)4¾²-EÝ3CŸˆ1EØÍARñá<¹7v20140919_00242_stAOÛ#<u?ÁZ"	»ì¿€ARñá?—&â 4;woEv20140919_00246_st  Ksb309@ëËDe•[?†Ÿg@€EŽM®="B@?§«3?}p¤2¾"ýôEÄÍD¢vwE4òARJ÷<ìnkv20140919_00246_stAP(ö<‹C–?¹½¸[¿€ARJ÷?Í`4;woEv20140920_00109_st  Ksb309@ëË ÐMû‹?!ú?@€E©!Í= ?\=Çs¸@33g¾£SøE¬xáD¢p)C¤œARœ<ãlßv20140920_00109_stAPQì<D›¦?¹½¸[¿€ARœ?œm›à4;woEv20140920_00113_st  Ksb309@ëË Ù¸³e?Dø@€E©z
=ќ@¦'@>¸Rf¾ ÄœE«ÈÍC€$ÝC7
AR&<Î`Ív20140920_00113_stAPQì<‹C–?¾xåè?ž¤¿€AR&?™Ì 4;woEv20140920_00115_st  Ksb309@ëË ÞZ3'?)"1@€E©/ö="C8@ÿÒh@-p¤4¾ž¸RE¬¸fCŸÊEçXARÙ<=Ì\v20140920_00115_stAPZ<e`B?·TÂï8
¿€ARÙ<? ¹‹€4;woEv20140920_00119_st  Ksb309@ëË çó#¤? +p@€E©=¯v20140920_00119_stAPÀƒ<e`B?ÄÅûåQÎò¿€APÀƒ?Œ¬@4;woEv20140920_00253_st  Ksb309@ëË"¡$"?4(ì@€E£©f=ó¥V@™?ٙšg¾¥ãTE¦…D¢Z C?¾ARJò<®´¯v20140920_00253_stAPff<Týô?¹½¸[¿€ARJò?•Ö•à4;woEv20140920_00257_st  Ksb309@ëË"ªxYX?7Ê#@€E¤¥H=ìF@_''?‡®g¾†$ÝE¤gqC‹DC'ªAR+®<5Ïõv20140920_00257_stAP´9<e`B?–¨Ôå3ùz¿€AR+®?†¹þ 4;woEv20140920_00259_st  Ksb309@ëË"¯A¦é?5Ÿª@€E¤òö=·Ø@£'f@4¾%E§ÍC hEÏ3AR§<Ö]v20140920_00259_stAP§ð<e`B?–¨Ôå3ùz¿€AR§?šË²4;woEv20140920_00263_st  Ksb309@ëË"¸ãÜ^?2îƒ@€E¥º)=ã1@Þßv?Ôzá2¾}ó¶E§£D¢~°E/¾AR8<—¸_v20140920_00263_stAP£×<e`B?¬*.¨"C¿€AR8?'÷à4;woEv20140921_00092_st  Ksb309@ëË@³5²?P7©@€EÅ«
=ÎO
?ì+?®{g¾º^5EÈú=D¢uËC…¢ARø<Š*|v20140921_00092_stAP¬<u?²ðR¨6¿€ARø?'EO€4;woEv20140921_00097_st  Ksb309@ëË@¾ùÝ?(Z@€Eč¸=¿AÔ@•õ@
p¤f¾©xÕEÅî¸CŒ‹BÍARys<šiv20140921_00097_stAP§ð<"t¼?¬*.¨"C¿€ARys?"CM 4;woEv20140921_00098_st  Ksb309@ëË@ÁI¬?/S»@€EÄ=>.@g?à5¾~ùÛEÆ.CŸyšEåçAS 	<¤ÙÎv20140921_00098_stAP›¦<e`B?·TÂï8
¿€AS 	?"›9À4;woEv20140921_00102_st  Ksb309@ëË@ÊÛeÂ?Cë6@€EÃgÍ>~Ë=Vi?Ç®3¾s¶FEÃù×D¢mÃE;ßARj<X|v20140921_00102_stAP^5<u?²ðR¨6¿€ARj?'€4;woEv20140921_00236_st  Ksb309@ëËBªÝ~¡?,‰@€EµÃ=ªG4=ބ?¯\)g¾œ(öE·£…D¢išCcARTÐ<'™­v20140921_00236_stAPvÉ<Týô?·ÿdq¢¿€ARTÐ?'35 4;woEv20140921_00240_st  Ksb309@ëËB´Xòµ?3ès@€Eµr×=¥Õ,?qÛ?ã×
g¾‰º^EµŠRC]qCGmAR%'<ž|­v20140921_00240_stAPj<Týô?´¥JNs¿€AR%'?"Ï• 4;woEv20140921_00242_st  Ksb309@ëËBÍ<>?=¨q@€E±Ý
=©K@¡Qs@…4¾'hsE²q
Cž]qEõ–AR v<NjØv20140921_00242_stAPŸ¾<e`B?¹½¸[¿€AR v?˜ñ{4;woEv20140921_00247_st  Ksb309@ëËBÙÙf?"E@€E°Ä=« =``w?ê=qd¾'n˜E²	×D¢g\DüùARUK<"H¶v20140921_00247_stAPƒ<›¥ã?À4E#¢¿€ARUK?'iÀ4;woEv20140922_00109_st  Ksb309@ëË`ˆ2®Ô?/-/@€Ež…='y?–;"?¢\g¾"t¼E =D¢dsCE`ARX5<g8>v20140922_00109_stAP~ú<Týô?·ÿdq¢¿€ARX5?ŒçÀ4;woEv20140922_00113_st  Ksb309@ëË`'×l?&öè@€Eë==§‹8?|	?n{g¾"t¼Ež…×Cœ¬CpbAR<¯<7ùrv20140922_00113_stAPÌÍ<Týô?¹½¸[¿€AR<¯?†ÿ.@4;woEv20140922_00115_st  Ksb309@ëË`–xÒÐ?*ŒG@€Eå{=ˆtHA]ƒ?@(ö4¾±&éE =CŸ'EëøARœu<Óêv20140922_00115_stAPñª<e`B?·TÂï8
¿€ARœu?š`@4;woEv20140922_00119_st  Ksb309@ëË`ŸÛW?)­"@€E¤=¦Iˆ>æm°@áH3¾¥ãTE áD¢nEFòAR<ðÊv20140922_00119_stAP¬<Týô?·ÿdq¢¿€AR?žy@4;woEv20140922_00253_st  Ksb309@ëËbsnFÛ?,o(@€E™~á=©¶ˆ>Ð¥?p¤f¾¢MÓE›£
D›‡CÏ\ARr»<7;(v20140922_00253_stAP›¦<‹C–?À4E#¢¿€ARr»?†çe4;woEv20140922_00257_st  Ksb309@ëËb|Ñ6ê?*Ã0@€Eš¤=†>–
ú?¬ÌÍg¾ˆ´9Ešm3C¦%CNAR"±<yQv20140922_00257_stAP›¦<Týô?·ÿdq¢¿€AR"±?*"à4;woEv20140922_00259_st  Ksb309@ëËb¨×O?Î@€E™§==Åzl                  ÀÀøÀÀ€Àø4;woEv20140922_00263_st  Ksb309@ëËb«]Ìd?_s@€E•‹¸=‰ýP                  ÀÀøÀÀ€Àø4;woEv20140923_00080_st  Ksb309@ë˂˜*n>?>Ÿá@€E˜}==Î(ù?%?¼(ög¾å`E™ÞD¢m?CˆöAS"+<‹)Ïv20140923_00080_stAQ+<Týô?²ðR¨6¿€AS"+?'e9à4;woEv20140923_00084_st  Ksb309@ë˂¡¦?LdB@€E—¢Í=– ?6e?ug¾˜bE—´öCƒC²òAR­<}÷,v20140923_00084_stAPÙ<e`B?À4E#¢¿€AR­?¾å€4;woEv20140923_00086_st  Ksb309@ë˂¦G²œ?T¹¤@€E˜f=·Z¨@}Ów?\3¾—
=E™¢¸CŸ"×EÚÕAS/ý<©2v20140923_00086_stAQ%<u?ºO®	­"º¿€AS/ý?•&@ 4;woEv20140923_00090_st  Ksb309@ë˂¯Âã?J '@€E™k®=•~\?ïïƒ?k…3¾ƒoE™ßìD¢•PE0éAR_g<‹§jv20140923_00090_stAP¸R<e`B?Âðä1¿€AR_g?'tí@4;woEv20140924_00107_st  Ksb309@ëË p$/µ>üʝ@€E"­f=àÍq@3ž¨@…f¾œ¬E—ñqD¢iÃBš(sAS0*<®v20140924_00107_stAPí'<ƒo?·ÿdq¢¿€AS0*?•Ïã 4;woEv20140924_00110_st  Ksb309@ëË w&'1?Ě@€E"ÎH=«<h?"˜?s33g¾"t¼E–)HC¬jC¤ÝARÉÅ<DŠ¹v20140924_00110_stAQV<Týô?·ÿdq¢¿€ARÉÅ?ˆ'W 4;woEv20140924_00112_st  Ksb309@ëË {ïd§>þ2N@€E"s)=Ú8î                  ÀÀøÀÀ€Àø4;woEv20140924_00116_st  Ksb309@ëË …ƒg~?†.@€E"€\=⫑?¤áü@53¾š¬E•EšD¢zwE3ºAS0<ÖÒYv20140924_00116_stAQdZ<Týô?¬*.¨"C¿€AS0?šÚK 4;woEv20140924_00257_st  Ksb309@ëË¢sØ9'?Mø'@€E'Õq=¿7|>¸x?}p¤g¾bNE"'…D¢cÇC¼ARó<r>6v20140924_00257_stAPÙ<e`B?²ðR¨6¿€ARó?ŽGÆÀ4;woEv20140924_00261_st  Ksb309@ëË¢}¢W®??Þ¼@€E"\=—Nô?Ÿ@O?†ffg¾{çmE'þáC±'CÔ9AR <")¶v20140924_00261_stAPÐå<e`B?´¥JNs¿€AR ?…6À4;woEv20140924_00263_st  Ksb309@ëË¢'kdÓ?=Àd@€E'Y=²q? Îö?ù™š4¾bNE'…CŸ½/EÕAR´]<ª)v20140924_00263_stAPÌÍ<e`B?À4E#¢¿€AR´]?•BE 4;woEv20140924_00267_st  Ksb309@ëË¢Œ
_9?+óÍ@€E'Pá=¼ê¼>¶{'@õÃ2¾"÷ÏE"»HD¢†E1AR'Æ<Ðe;v20140924_00267_stAQdZ<e`B?¹½¸[¿€AR'Æ?š§`4;woEv20140925_00061_st  Ksb309@ëËÀFù‰C?#L@€E—GR=—È?žY?Ã×
g¾¦ffEš9\D¢u²CT{ARã<•›yv20140925_00061_stAQ+<Týô?¬*.¨"C¿€ARã?'³o 4;woEv20140925_00065_st  Ksb309@ëËÀPdaT?ªU@€E˜	¸=¶ï0@:~Þ?®{g¾‰7E˜XÍC§mC»dAR­Ë<u'v20140925_00065_stAPí'<Týô?¬*.¨"C¿€AR­Ë?Ž @4;woEv20140925_00067_st  Ksb309@ëËÀU-Ä^?hÂ@€E˜/3=ªè@Ô
Ç?î{4¾€E˜ÈCŸÞE×ÓAS*o<«©·v20140925_00067_stAPõÃ<Týô?¬*.¨"C¿€AS*o?•u6à4;woEv20140925_00071_st  Ksb309@ëËÀ^'…?@õ@€E—ð{=²eô>÷a?Ñë…2¾\)E˜ÕHD¢'E0¸AR¬<¶™Úv20140925_00071_stAQ`B<Týô?¹½¸[¿€AR¬?–Ó;@4;woEv20140925_00210_st  Ksb309@ëËÂ
W÷Ž?)ºÔ@€E™\=‡É?¾Yš?^¸Rg¾—PEšrfD¢mqCdAS,J<O³v20140925_00210_stAQ+<u?²ðR¨6¿€AS,J?‰ör4;woEv20140925_00214_st  Ksb309@ëËÂÄ'7?"¡È@€Eš;š=ò'N?Ÿø?øQìg¾ž5?E›+
CwLC"þASÛ<±jpv20140925_00214_stAQxÕ<ƒo?²ðR¨6¿€ASÛ?–-N4;woEv20140925_00216_st  Ksb309@ëËÂufß?)¦ä@€E˜ã)=›Ô@ð½@HõÃ4¾‹Æ¨Eš2CŸ¶‡EÛ?AS}G=Òv20140925_00216_stAQ33<u?¬Ü'(þŠÐ¿€AS}G?¢"Z@4;woEv20140925_00220_st  Ksb309@ëËÂ%¬o? +Ô@€E™RÍ=Š0?Ý?Ôzá3¾‡+Eš…D¢"RE2bAS.À<«ºv20140925_00220_stAQP<ƒo?·ÿdq¢¿€AS.À?•wS 4;woEv20140926_00067_st  Ksb309@ëËà‹Ý?–ã@€EªR=ãÏð?Jö@zág¾™™šE­&fD¢r°CTASe"<Æ[rv20140926_00067_stAPõÃ<Týô?·TÂï8
¿€ASe"?˜Ën@4;woEv20140926_00071_st  Ksb309@ëËà•îù?ïõ@€Eª;3=ÑdA<žnG@záf¾˜"uE«ÃC€çC"{ARòÿ<—€;v20140926_00071_stAQ+<‹C–?·ÿdq¢¿€ARòÿ?'ð`4;woEv20140926_00073_st  Ksb309@ëËàšÃšõ?û/@€E©l=¿Ö€                  ÀÀøÀÀ€Àø4;woEv20140926_00077_st  Ksb309@ëËà¤Vfi?I@€Eª…=¹,Ü=ÜV?Ê=q4¾‰7E«5qD¢ƒuE5?ASl<{·úv20140926_00077_stAQC–<e`B?À šËL'æ¿€ASl?vÿ@4;woEv20140926_00212_st  Ksb309@ëËâ.ŒJQ?Od@€E±†Ã=юM?Á?Æfff¾ A‰E³gìD¢j B›	7ARõŽ<—Fjv20140926_00212_stAQ\)<‹C–?¬*.¨"C¿€ARõŽ?'èÍ@4;woEv20140926_00215_st  Ksb309@ëËâ5ã¡Ð?5·	@€E±
)=Æ-¬@IÄÕ?¥¸g¾²-E±@ÍCn¸CðARû<‰-öv20140926_00215_stAQ\)<e`B?²ðR¨6¿€ARû?'%¾À4;woEv20140926_00217_st  Ksb309@ëËâ:­˜?&rK@€E¯|¤=Æç?ªwõ@I™š4¾¢ÐåE°¥…CŸ…ãE×ÏASû='¶v20140926_00217_stAQ'h<u?À šËL'æ¿€ASû? ²VÀ4;woEv20140926_00221_st  Ksb309@ëËâD@¼?)eî@€E®~=Þs–?2?Æff3¾}ó¶E®õ…D¢ƒ¾E)ÏAR½
<'†dv20140926_00221_stAQ™š<e`B?·ÿdq¢¿€AR½
?'0̀4;woEv20140927_00092_st  Ksb309@ëÌÚqÍ?$×>@€E–p\=¤š@6·??šáHg¾ŒÌÍE˜UqD¢oÇCƒASfu<€é\v20140927_00092_stAQX<Týô?¬*.¨"C¿€ASfu?+€4;woEv20140927_00096_st  Ksb309@ëÌ㏁"?/Óë@€E—ª)=¦b=™¡o?"33g¾‰7LE˜E
C ÅC-AS_î<P¼<v20140927_00096_stAQp¤<Týô?¬*.¨"C¿€AS_î?Š‡€4;woEv20140927_00098_st  Ksb309@ëÌè@Ëø?)P6@€E—q=ÂÛø@'5	@¸R4¾OßE™ºáCŸ×
EØ ASí¬<Ç
v20140927_00098_stAQ©ü<u?²ðR¨6¿€ASí¬?˜ã¡ 4;woEv20140927_00102_st  Ksb309@ëÌñÊÍï?1Æq@€E–ڏ=¶³l@D?°£×2¾j~úE—-ÃD¢ŠE5#AS+}<wœáv20140927_00102_stAQ•<e`B?¬*.¨"C¿€AS+}?Žóœ 4;woEv20140927_00236_st  Ksb309@ëÌ"l-?,‡›@€EüÍ='Âà?j1¼?‡®g¾™‡EŸÜ¸D¢yCÙÛASDH<ˆv20140927_00236_stAQSø<Týô?·ÿdq¢¿€ASDH?'/à4;woEv20140927_00240_st  Ksb309@ë̍«T,?0/ÿ@€Ež	3=½Ð>Ý<«?Š=qg¾ƒ•EäC†ÉC\AS	%<T6rv20140927_00240_stAQdZ<e`B?²ðR¨6¿€AS	%?Š†Î@4;woEv20140927_00242_st  Ksb309@ëÌ't±Ù?*ÒË@€Etq=˜… ?=FÅ@…4¾Ÿ;dEžG\CŸ¬)E×çAST<Ä.œv20140927_00242_stAQV<e`B?·ÿdq¢¿€AST?˜…Ó€4;woEv20140927_00246_st  Ksb309@ëÌœ?±q?3†¡@€E›Ô=ë4>砍?¥¸2¾"›¦E¼ÍD¢löE4˜ASuœ<…<ìv20140927_00246_stAQ¾w<u?¬*.¨"C¿€ASuœ?§€4;woEv20140928_00086_st  Ksb309@ëÌ"ÚÎãR?9d¹@€E¾žá=¯Î?×?'?"33g¾"t¼EÀND¢o–CF¨ASR¼<Xv20140928_00086_stAQ…<u?·ÿdq¢¿€ASR¼?‹Â@4;woEv20140928_00090_st  Ksb309@ëÌ"äHŸ+?1*€@€E¾¶=°ò0>ïP?k…g¾\)E¾û…C…ÃC˅ASFé<2ºwv20140928_00090_stAQP<e`B?¹½¸[¿€ASFé?†WNà4;woEv20140928_00092_st  Ksb309@ëÌ"é	ÙÉ?1lÝ@€E¿öì=˜¿Ã@Œý?À4¾›"ÑEÀû
CŸº EÚåASbo<Ž%mv20140928_00092_stAQp¤<u?¬Ü'(þŠÐ¿€ASbo?'Ä­ 4;woEv20140928_00096_st  Ksb309@ëÌ"òl¤C?3†@€EÁSÃ= ´B°wQ@/\)3¾—PE…šD¢Ž‡E1ìv20140928_00096_stAR<ƒo?À šËL'æ¿€AR?bMà4;woEv20140929_00180_st  Ksb309@ëÌArÇ?)ôç@€E§,ì>b@?‡Ôô?k…g¾"÷ÏE©hÍD¢jáCîÙASc;<)³¬v20140929_00180_stAQ‰7<Týô?À šËL'æ¿€ASc;?…6u€4;woEv20140929_00184_st  Ksb309@ëÌA¢4? §@€E§¢š=¨èì?»-?Ê=qf¾\)E§ÜRC–éCÎASb<Š»!v20140929_00184_stAQó¶<e`B?·ÿdq¢¿€ASb?'Wd 4;woEv20140929_00186_st  Ksb309@ëÌA'|ÿÛ?!> @€E§ä= dxAf°Ç?ýp¤4¾–E¨û\CŸšáEÛøASìk<Á	v20140929_00186_stAQçm<u?²ðR¨6¿€ASìk?˜3¡ 4;woEv20140929_00190_st  Ksb309@ëÌAœ¸[?17¶@€E¦í=ïÀ?m @\3¾ˆ´9E§gHD¢"1E@˜AS]Æ<ëMDv20140929_00190_stAQ'h<e`B?·ÿdq¢¿€AS]Æ?i¨€4;woEv20141005_00251_st  Ksb309@ëÍ9ÅùÊ?;Ž@€E¾¸>@È@FBÖ?Y™šg¾"t¼E¿÷\D¢f‡CZ ATÅ.<$¼Kv20141005_00251_stAR°!<ƒo?·TÂï8
¿€ATÅ.?"—‰`4;woEv20141005_00255_st  Ksb309@ëÍ?ãZX?)@Q@€E¾Ã=ïš@ [Â?àg¾¨õÃE¿®C§LC¿¾AT¶J< é@v20141005_00255_stARñª<ƒo?¹½¸[¿€AT¶J?"(4;woEv20141005_00257_st  Ksb309@ëÍC˜ñ?"c¸@€E½†®=æAB.x@p¤4¾¨r°E¾ˆöCŸ«dEäáATÜâ<éãv20141005_00257_stARáH<ƒo?¬Ü'(þŠÐ¿€ATÜâ? Ü`4;woEv20141005_00261_st  Ksb309@ëÍI®j?0Õ¼@€E¾C=ÏN¶@%°<?ë…3¾ŠÀƒE¾ï3D¢dƒEAÛATØë<µ¶¤v20141005_00261_stAS;d<‹C–?·ÿdq¢¿€ATØë?–¶Ô€4;woEv20141005_00395_st  Ksb309@ëÍdL0?cÁ»@€EÁl\=•¢ô?ØÝÃ?W
=g¾«EÃȏD¢lCtþAT­<pI,v20141005_00395_stARff<‹C–?·ÿdq¢¿€AT­?Ž	%€4;woEv20141005_00399_st  Ksb309@ëÍjG'º?F¬<@€EÁý3=ì€ö?ŽV|?uf¾¡ÊÁE®CåC6‡AT¢Y<‡—Ÿv20141005_00399_stAR"u<ƒo?ºO®	­"º¿€AT¢Y?òóà4;woEv20141005_00401_st  Ksb309@ëÍmjKÎ?Qµ…@€EÁ"3=÷Mô@àl(?ï\)4¾±&éEÂe…CŸ¶éEÛ}ATë(<҇{v20141005_00401_stARƒ<›¥ã?·TÂï8
¿€ATë(?šPï`4;woEv20141005_00405_st  Ksb309@ëÍt.c?L–È@€EÁÞ3=À[Ü?†GØ?¢\3¾³¶FEÂgD¢r E:ÕATg<€@÷v20141005_00405_stAS…<›¥ã?²ðR¨6¿€ATg?à4;woEv20141006_00109_st  Ksb309@ëÍ 4A¶.?;±0@€E·h¤=Ì6z@€×‡?˜Qìg¾—PE¹ÃD¢o¶C7ÏAUã<ŒœÞv20141006_00109_stAR°!<u?¬Ü'(þŠÐ¿€AUã?'"›À4;woEv20141006_00113_st  Ksb309@ëÍ :Oœ ?IŽ@€E·Æ=@?¬"¸?Që…f¾"ýôE·ùqC"œC®AT""<8»"v20141006_00113_stARĜ<ƒo?²ðR¨6¿€AT""?‡r`4;woEv20141006_00115_st  Ksb309@ëÍ =ŽEÓ?;Uú@€E·ž®=']a@F¢?½p¤3¾ˆ1'E·*{CŸ•ãEè¬AUCv<¿Mv20141006_00115_stARÝ/<‹C–?·TÂï8
¿€AUCv?'é 4;woEv20141006_00119_st  Ksb309@ëÍ Cß¾A?9Þ7@€E·i=²uL@'Vÿ?£×
3¾"÷ÏE¸LöD¢t‹E>AT˜P<•¤v20141006_00119_stAR‹D<u?¹½¸[¿€AT˜P?'´ƒ4;woEv20141006_00253_st  Ksb309@ëÍ!g¤T??V—@€E¿={='ê8?ŸMZ?=p¤g¾ŽÙEÀK3D¢rC/ßATœ<+ðLv20141006_00253_stARÀƒ<u?²ðR¨6¿€ATœ?…~	€4;woEv20141006_00257_st  Ksb309@ëÍ!mÜ¢?+sÉ@€E¿Ôá=àc?±+C@õÃg¾²-EÀ)CCTC²ATøÕ<Êlov20141006_00257_stAS<ƒo?²ðR¨6¿€ATøÕ?™Mà4;woEv20141006_00259_st  Ksb309@ëÍ!q[–?0àë@€E¿Ï=Ìo{@åh@*=q3¾›¥ãEÀªáCŸ‹dEãAU35=£ív20141006_00259_stAS/<‹C–?·TÂï8
¿€AU35?¢4} 4;woEv20141006_00263_st  Ksb309@ëÍ!wvnœ?:uØ@€EÀª3=¯±@§ÿw?à2¾\)E¿páD¢oE7qAT"‰<È3?v20141006_00263_stAR‡+<ƒo?À šËL'æ¿€AT"‰?™gà4;woEv20141007_00105_st  Ksb309@ëÍ@ø@?Æ@€EºPÍ=µ	"@
kd?®{g¾˜bE¼E3D¢qhCöAU)<Š³av20141007_00105_stARÝ/<u?¬*.¨"C¿€AU)?'Vl 4;woEv20141007_00109_st  Ksb309@ëÍ@°«?0ó@€E¹Äq=Í®@­Ù?±ë…f¾£×
Eº­ÃC´þCZáATØ<}§ˆv20141007_00109_stARí'<ƒo?–¨Ôå3ùz¿€ATØ?´ñ4;woEv20141007_00111_st  Ksb309@ëÍ@af?5Üõ@€E¹­R=¾ZÄ?ÜÆ@¸4¾…¸E·®áCŸ­qEÛßAU9<—¿_v20141007_00111_stAS<‹C–?·ÿdq¢¿€AU9?'÷ëà4;woEv20141007_00115_st  Ksb309@ëÍ@êã8?+²&@€Eº2ö=•¬"@'oª?ìÌÍ2¾…¸Eº²¸D¢†E:ÑAUÑ<¨¸|v20141007_00115_stASdZ<‹C–?¬*.¨"C¿€AUÑ?•€4;woEv20141007_00249_st  Ksb309@ëÍA"²<S?²@€E½í=Ü^?w{†@zág¾å`E¿qD¢qºC+…AT¢È<凅v20141007_00249_stAS%<e`B?¬*.¨"C¿€AT¢È?œ°ð 4;woEv20141007_00253_st  Ksb309@ëÍA)I?º@€E¾á=Íö=œ@áHg¾šŸ¾E¿éqCKdCãTATéü<î›v20141007_00253_stARÌÍ<u?²ðR¨6¿€ATéü?Ó`À4;woEv20141007_00255_st  Ksb309@ëÍA,…L?'e@€E¾NR=ØEAY"@hõÃ4¾š¬E¾*ÍCŸ·
EØ´AT{Ã=lÕv20141007_00255_stARÈ´<u?¾xåè?ž¤¿€AT{Ã?­ú 4;woEv20141007_00259_st  Ksb309@ëÍA3€?…
@€E¾—ì=²Ë(?Zr`@È£×2¾™™šEÁ¯HD¢{+E0öv20141007_00259_stAS/<ƒo?¬*.¨"C¿€AS/?bMà4;woEv20141008_00109_st  Ksb309@ëÍ`&ù3]?BÝ@€E¹	==ãëv@Cu?Që…g¾¥ãTE»­qD¢iÃCå¢AURm<3öªv20141008_00109_stARÔþ<ƒo?¸W3 ëÊo¿€AURm?†~Õ@4;woEv20141008_00113_st  Ksb309@ëÍ`7ŸXö?O.7@€Eº)>¢Ö?#vŽ?\)g¾«…EºÁšC†%C—LAT©Ä<ƒÂv20141008_00113_stARÔþ<‹C–?²ðR¨6¿€AT©Ä?a@4;woEv20141008_00115_st  Ksb309@ëÍ`;d™?:³
@€E¹Ú…=—Ì8>7¢º?Î{4¾¤Ý/Eº•3CŸª Eà¸AUl"<–¿úv20141008_00115_stARzá<‹C–?À4E#¢¿€AUl"?'×ÿ@4;woEv20141008_00119_st  Ksb309@ëÍ`A•ü?,Ž&@€E¹Æ=¯|˜?k@×
3¾³¶FE¼8¸D¢‰ªE<!AT¾ë<ëjàv20141008_00119_stAS/<‹C–?·ÿdq¢¿€AT¾ë?m\4;woEv20141008_00253_st  Ksb309@ëÍaQ€á<?2M@€Eµ
=­EÐ?¢£?¯\)g¾²-E¶jD¢`BCìÍAT͝<mÔv20141008_00253_stAShs<‹C–?·ÿdq¢¿€AT͝?±º€4;woEv20141008_00257_st  Ksb309@ëÍaWè)?Aú@€Eµf=Ža,?Çk? g¾Š=qE´€¤C‡LCÑ'ATÓà<t|ôv20141008_00257_stAS
=<ƒo?·ÿdq¢¿€ATÓà?Žž€4;woEv20141008_00259_st  Ksb309@ëÍa[(.?1ac@€Eµb=³+t@ùFm@5¸4¾ ÄœEµGCŸµÃEÛ;ATÎ<ْ±v20141008_00259_stARå`<‹C–?¾xåè?ž¤¿€ATÎ?›2V 4;woEv20141008_00263_st  Ksb309@ëÍaa´5&?Wo¥@€E¶u==¨áÔ@,-1?k…3¾‡+E¶‹\D¢'XE,AUAù<tÇÈv20141008_00263_stAS…<‹C–?²ðR¨6¿€AUAù?Ž˜ù4;woEv20141009_00092_st  Ksb309@ë̀³2r?JËv@€E·€…=¦$L@Z?Ñë…g¾¸ÔþEºi®D¢j¨CâAU|Ý<š\Ov20141009_00092_stAS%<ƒo?¹½¸[¿€AU|Ý?"K‰à4;woEv20141009_00096_st  Ksb309@ë̀¶V"?A¦–@€E¸!3=Õ!¼@	êµ?³33g¾%E·ë×C`ƒCæ¨ATß©<}`ªv20141009_00096_stAS33<ƒo?·ÿdq¢¿€ATß©?¬@4;woEv20141009_00098_st  Ksb309@ë̀°r?By@€E·ÆH=£
"?ý\î?¨õÃ4¾¥`BE¶ÁHCŸ›…EâwAU6<n,.v20141009_00098_stAR°!<‹C–?·TÂï8
¿€AU6?Å…À4;woEv20141009_00102_st  Ksb309@ë̀ÁWy?=³ß@€E¸
¸=­ÇÐ?Ô÷±?õ3¾…¡ËE¶ÍìD¢z˜E4ÝATëŠ<È™v20141009_00102_stASdZ<‹C–?¬*.¨"C¿€ATëŠ?™" 4;woEv20141009_00236_st  Ksb309@ë́'1›?.ë@€Eº!Ã=˃—?0T?¸Qìg¾¤ZE¼93D¢s+CRoAT÷î<'\Üv20141009_00236_stAS7L<ƒo?¬*.¨"C¿€AT÷î?'K›€4;woEv20141009_00240_st  Ksb309@ë́-—Íç?$a@€E»@š=¾P¬?Ž'j?s33g¾‰º^Eº'fC«#CAUf<Kj÷v20141009_00240_stAS/<u?¬*.¨"C¿€AUf?‰m^à4;woEv20141009_00242_st  Ksb309@ë́=íà?-×@€E»…=–êxv20141009_00242_stARéy<ƒo?¬*.¨"C¿€ARéy?bMà4;woEv20141009_00246_st  Ksb309@ë́Cà•?6‹,@€E»"=Î"@¶& ?Ó333¾"t¼E¼ÍD¢~E7AT¼í<¦:v20141009_00246_stASó¶<"t¼?¬Ü'(þŠÐ¿€AT¼í?"ÇC4;woEv20141010_00108_st  Ksb309@ëÍ #*R?>åÔ@€EÇ,{=ªE¬?»x)?p£×g¾šŸ¾EÉ4fD¢cçC¯AU`¨<<kv20141010_00108_stAS%<‹C–?²ðR¨6¿€AU`¨?‡cÀ4;woEv20141010_00112_st  Ksb309@ëÍ 
É?JéÄ@€EƲÍ=›ì?™ð?záHf¾§l‹EÇvRC‰XCæéAU:º<iœv20141010_00112_stARùÛ<ƒo?·ÿdq¢¿€AU:º?3€ 4;woEv20141010_00114_st  Ksb309@ëÍ E,°?Cpÿ@€EŪ{=Â@|}(?\4¾bNEÅfCŸ×ÏEà{AU~–<£Ëv20141010_00114_stARÀƒ<‹C–?·ÿdq¢¿€AU~–?"ybÀ4;woEv20141010_00118_st  Ksb309@ëÍ Ò9ž?B'@€EÅñÃ=—¦ä>î°?—
=3¾¥ãTEƒ¸D¢"¦E< AUº<|ÿv20141010_00118_stASl‹<›¥ã?²ðR¨6¿€AUº?ƒŸà4;woEv20141010_00192_st  Ksb309@ëÍ ÉÉN?>´@€EÎg…=ž0Ü?Å0¤?³33g¾£×
EÐÂÍD¢c¾CPåAU,×<˜év20141010_00192_stAS/<‹C–?·TÂï8
¿€AU,×?"= 4;woEv20141010_00196_st  Ksb309@ë͠Єr?Evˆ@€EÏÁ)=½D?¶¿?œ(ög¾¸QìEÐYHC"{CNÙAUqÀ<ˆ6ëv20141010_00196_stAS<"t¼?·TÂï8
¿€AUqÀ?'Ý`4;woEv20141010_00198_st  Ksb309@ë͠Ә£¥?AKi@€E϶=Èfœ>sæÈ?Ñë…4¾‹C–EΖ{CŸÄZEàåAU¹Ž<£Š<v20141010_00198_stARÝ/<"t¼?À4E#¢¿€AU¹Ž?"qG€4;woEv20141010_00202_st  Ksb309@ëÍ ÚLÂ{?P"@€Eσ\=‰çÔ@õ^™?€2¾–Eϖ=D¢|åE)ÓATöû<'möv20141010_00202_stAR¬<"t¼?¸W3 ëÊo¿€ATöû?M¾À4;woEv20141011_00109_st  Ksb309@ëÍÀ	xy¹?‰G@€EÓº)>nh=«CÉ? O¾ÃoEÕ½ÃD£È¼C
ÁAU˜±=œB÷v20141011_00109_stAR‡+<›¥ã?²ðR¨6¿€AU˜±?³ˆ^à4;woEv20141011_00113_st  Ksb309@ëÍÀÖ1z?^N@€EÔÒ¸=€î <á(?^¸Rf¾/EԞCÕCÂNAUfé<Ÿ
ív20141011_00113_stAS <‹C–?¹½¸[¿€AUfé?"á] 4;woEv20141011_00115_st  Ksb309@ëÍÀ-Ÿ ?\ñ»@€EÔ~
=©Í?@üB?œ(ö4¾Â\EÔFCŸÊ^EßmAU;l<£g3v20141011_00115_stASSø<›¥ã?¹½¸[¿€AU;l?"læ`4;woEv20141011_00119_st  Ksb309@ëÍÀ¼9W?vµ¼@€EÔޅ=µQ€?-ï?´zá3¾›¥ãEÕ2D¢œÕEDsAU"<ÏvÙv20141011_00119_stAS¶F<¬1?¬*.¨"CÀAU"?™îÛ 4;woEv20141011_00253_st  Ksb309@ëÍÁ#89?©x–@€EÖÆá=3¬@,ð¥?O\)g¾³¶FEÙOšD¢w¦Cð¤AUhÒ=~¸´v20141011_00253_stAP´9<¬1?¾xåè?ž¤¿€AUhÒ?¯×€4;woEv20141011_00257_st  Ksb309@ëÍÁ.Xãœ?'!Ù@€EÙW®=–•p?Lœ`?&fff¾¤Ý/EØÚC"9C"¶AUA<èÝÌv20141011_00257_stAR(ö<£×
?²ðR¨6¿€AUA?¹€4;woEv20141011_00259_st  Ksb309@ëÍÁ1{'"?™kÑ@€EÙcH=³ >°£ï?…¸4¾œ(öE׋ìCŸÒEïAU^´<ë@v20141011_00259_stAR5?<¼j?¾xåè?ž¤¿€AU^´?aˆ4;woEv20141011_00263_st  Ksb309@ëÍÁ80?ŒW[@€EØÿ\=ßø>qUw?ƒ×
3¾£×
EØÏD¢"îE.ÕAU¬À<ýÊv20141011_00263_stAR\<£×
?²ðR¨6ÀAU¬À?Ÿ²@4;woEv20141012_00076_st  Ksb309@ëÍààcØ?OÖ@€Eéù¤>Œ@P2`?hõÃg¾"÷ÏEë—×D¢^ÁC

ÁAV><tÙØv20141012_00076_stASp¤<‹C–?¬*.¨"C¿€AV>?Ž›;4;woEv20141012_00080_st  Ksb309@ëÍà!JÓ?CPj@€EêiH=ž(@…‹
?ª=qg¾ž5?Eê›\CKdCÞwAU5Ý<…uÞv20141012_00080_stAS/<‹C–?¹½¸[¿€AU5Ý?®»À4;woEv20141012_00082_st  Ksb309@ëÍàxgñ?C¯Ö@€Eêš='øÔA?ØQì4¾%EèÔRCŸmôEÜ5AU=£< h¬v20141012_00082_stARbN<"t¼?¬*.¨"C¿€AU=£?"
€4;woEv20141012_00086_st  Ksb309@ëÍà?MŽ­@€E돏=Žä`@5v.?fff3¾ß;Eê¯×D¢‡E2òAUVñ<kpwv20141012_00086_stAS33<"t¼?¬*.¨"C¿€AUVñ?nà4;woEv20141012_00220_st  Ksb309@ëÍá'Í~Î?'­·@€Eð;Ã=Ö÷k?C/"?+…h¾Ÿ¾wEò*D¢_+Co\AU=A<d=Ÿv20141012_00220_stAR\<›¥ã?©O§fLª¿€AU=A?Œ‡³à4;woEv20141012_00224_st  Ksb309@ëÍá.7uã?ÙJ@€Eò®=¾v>s¦à?\(ög¾OßEðþöC]ôC^¸AU,b<»0v20141012_00224_stARéy<›¥ã?¹½¸[¿€AU,b?—r4;woEv20141012_00226_st  Ksb309@ëÍá1®žd?yú"@€Eñ‰×=»™D@Mv¬?‹…3¾—
=EðC
CŸ©ºEè)AU	°<ší[v20141012_00226_stARĜ<£×
?¬Ü'(þŠÐ¿€AU	°?"]«`4;woEv20141012_00230_st  Ksb309@ëÍá8Fmx?'8ˆ@€Eñ
=ÁÜ?ʑ³?£×
3¾¨õÃEñ+šD¢­qE*éAU»F<Ñ;Gv20141012_00230_stASG®<£×
?Âðä1¿€AU»F?š'hà4;woEv20141013_00076_st  Ksb309@ëÎu¸?GG@€EÅ»ö=½%@?®÷2?aG®g¾¦ffEÇŅD¢…ËCAAU¦‹<b'v20141013_00076_stAS|î<"t¼?¬Ü'(þŠÐ¿€AU¦‹?ŒPB@4;woEv20141013_00080_st  Ksb309@ë΁ÝÄ?Vè¥@€EÆ)=©ì?îCÔ?xQìg¾§l‹EÆ5šCdœC
PAUÄÏ<‰S+v20141013_00080_stAS<"t¼?À šËL'æ¿€AUÄÏ?'*e`4;woEv20141013_00082_st  Ksb309@ëÎ…ÇÅ|?s4@€EÆ$á='ÚH@³ ª?šáH4¾™‡EÅ73CŸk…EçªAUU³<®H²v20141013_00082_stAR9X<"t¼?¿'wâ&Ä¿€AUU³?•É@4;woEv20141013_00086_st  Ksb309@ë΍A±?_w~@€EÄÈ
=–¬˜>±³?3332¾¡G®EÅ:D¢oðE>bAU'<[êv20141013_00086_stAS'h<£×
?À šËL'æ¿€AU'?‹}C 4;woEv20141013_00220_st  Ksb309@ëΘgö	?˜+Ð@€EÊô)=m³=Í#O?:áHg¾³¶FEÌóšD¢QCdœAUxà<㹒v20141013_00220_stAR1'<¬1?Å¥1¢ÆcÈ¿€AUxà?œw2@4;woEv20141013_00224_st  Ksb309@ëΞ¶#"?²Ü˜@€EËIf=yúÐ?ɕq?:áHg¾²°!EË?qCœùXCÚ AUŠ]=S¼v20141013_00224_stAQ;d<¬1?Æø"êÙW?€AUŠ]?ªw'À4;woEv20141013_00226_st  Ksb309@ë΢¹?"4`@€EÊÃÃ='@˜?ÚÞì?G®3¾³33EÉÃHC M'EäþAT÷Œ<Ûfªv20141013_00226_stAR<¬1?Âðä1¿€AT÷Œ?›lÕ@4;woEv20141013_00230_st  Ksb309@ëΨÒÌì?žls@€Eˬ)=ŠL?±¿š?€2¾œ¬EÌlRD¢‰yE=dAV‡=2Vóv20141013_00230_stARáH<ě¦?Ét?/ƒí?€AV‡?¦JÞ`4;woEv20141017_00091_st  Ksb309@ë΀6|â?†–Ï@€EëÂf=ƒ¸°>…²­?p£×g¾ A‰Eì½®D¢I`CMAVr<Úe‰v20141017_00091_stATÀƒ<õ?·ÿdq¢¿€AVr?›L± 4;woEv20141017_00095_st  Ksb309@ë΀A>ú?{;S@€E쓅=Yè?­_?^¸Rg¾—PEìRCBCC×AV=šbv20141017_00095_stASãT<Ý/?¾xåè?ž¤¿€AV? ÓL@4;woEv20141017_00097_st  Ksb309@ë΀D`ø=?qÃ@€Eé/á="R?˜¶?Š=q4¾ ÄœEæïÃCŸDZEìjAU¼Ÿ<ª™¤v20141017_00097_stAR5?<ÌÌÍ?ÁNͨA'¿€AU¼Ÿ?•S4€4;woEv20141017_00101_st  Ksb309@ë΀J§XŸ?‡‰@€EéáÃ=cËÏ?S?c×
3¾–Eçæ)D¢pE>ƒAVë<ûê¡v20141017_00101_stAS&é<ÌÌÍ?¹½¸[¿€AVë?Ÿ}T 4;woEv20141018_00109_st  Ksb309@ëΠ6'Þ¿?E—@€E³?3=—u"@?ƒ×
g¾ŽVE´náD¢YÛC
ÓAV~b<)´v20141018_00109_stATbN<‹C–?¬*.¨"CÀAV~b?'¥6€4;woEv20141018_00113_st  Ksb309@ëΠIŒ³?Iç@€E·Yf=·ô?N5P?s33g¾œ(öE·/C{C²AV;)<"$ v20141018_00113_stATzá<"t¼?·ÿdq¢¿€AV;)?'d"4;woEv20141018_00115_st  Ksb309@ëΠLi?Š?G*@€E·ÀÃ=Ít?Èþ:?Տ3¾¨õÃE¸AšCŸ´œEäƒAV3<Èä§v20141018_00115_stASïž<"t¼?©O§fLª¿€AV3?™"à4;woEv20141018_00119_st  Ksb309@ëΠS21?i0Î@€E¸@=Ëá<ïhæ?3333¾¶E¢E¸9qD¢x¬ED"AV
¢<›*v20141018_00119_stASãT<›¥ã?Æø"êÙW¿€AV
¢?"eAÀ4;woEv20141019_00105_st  Ksb309@ëÎÀ0áº?…t@€Eº¢R=‰b|@"™X?\(öh¾¡ÊÁE¼‡HD¢gCnÙAVœ#<¸Ä;v20141019_00105_stASë…<›¥ã?À šËL'æ¿€AVœ#?—‡`4;woEv20141019_00109_st  Ksb309@ëÎÀA#¼?zÿ/@€EºÆö=vŽø?½'Ž?c×
f¾Á‰7E»EHCÙÛC~5AVF¼<½6v20141019_00109_stASÊÁ<£×
?¸W3 ëÊo¿€AVF¼?—¡†À4;woEv20141019_00111_st  Ksb309@ëÎÀD7gu?z5¼@€E»U®=‰Î$?•5X?±ë…4¾«Eº®CŸˆÕEóAW‡´=!áÌv20141019_00111_stARzá<¬1?™îE¥…æÀAW‡´?¤<9€4;woEv20141019_00115_st  Ksb309@ëÎÀJ»°E?^Í@€E¼=r\?"9?â\3¾›"ÑE½°fD¢eE?AVý=0†v20141019_00115_stATùÛ<¬1?¾xåè?ž¤¿€AVý? À4;woEv20141022_00111_st  Ksb309@ëÏ äd?VÈú@€EÓì{=îÔ@,Y'?c×
g¾™™šEÕo3D¢fÉC>5AVï™<vbv20141022_00111_stATj<›¥ã?·ÿdq¢¿€AVï™?ŽÀŒ@4;woEv20141022_00115_st  Ksb309@ëÏ ²ÃŒ?@ ö@€EÖq==œÔ>¦¿ã?s33g¾•EÕÆRC7ÏC'®AV|á<Hý¦v20141022_00115_stAT§ð<›¥ã?¹½¸[¿€AV|á?‰´À4;woEv20141022_00117_st  Ksb309@ëÏ Õþz?A¨@€EÖ©¸=°¼@¦Ò@×
4¾¡ÊÁEÕú{CŸ³TEåÏAW>¾<ñî"v20141022_00117_stAU
=<£×
?·TÂï8
ÀAW>¾?ž=Ä@4;woEv20141022_00121_st  Ksb309@ëÏ &Cke?-Ið@€E×q=¶
ì?Ôä›@\)2¾§ïžEÖß\D¢nE:AVût<é¢Ïv20141022_00121_stAU7L<£×
?¹½¸[¿€AVût?4Yà4;woEv20141023_00106_st  Ksb309@ëÏ@!hÖ?CB/@€Eï3=š"¸@* ?\(ög¾–‡+Eð†RD¢]XCÅ¢AVé~<blv20141023_00106_stATñª<"t¼?«Ñ<¶vˆ¿€AVé~?ŒMƒ€4;woEv20141023_00110_st  Ksb309@ëÏ@>IKù?:x€@€Eïn\=¦?ª4¡?ƒ×
g¾‰7Eí}ìC7Cƒ–AVÕ<W;…v20141023_00110_stATõÃ<£×
?¹½¸[¿€AVÕ?Šçp 4;woEv20141023_00112_st  Ksb309@ëÏ@A¥¯?C¢y@€Eïçì=́>ÇÄ@
=q4¾™™šEí¾¤CŸßEÝXAVàÐ<åT8v20141023_00112_stATÌÍ<£×
?·TÂï8
¿€AVàÐ?œª‡4;woEv20141023_00116_st  Ksb309@ëÏ@HaMx?A€å@€Eï¹Ã=³úÌ@Þ¡?˅3¾ŽVEïDD¢«®E;¾AVÛÚ<¼ëv20141023_00116_stAU/<¬1?·TÂï8
¿€AVÛÚ?—ƒ=`4;woEv20141024_00124_st  Ksb309@ëÏ`•jy?">µ@€E×q¤=Œk¸?Ñ?0£×g¾›¥ãEÙX)D¢™yCµAW<Ñ<¬6ƒv20141024_00124_stAT-<£×
?·TÂï8
¿€AW<Ñ?•†Ð`4;woEv20141024_00128_st  Ksb309@ëÏ`›ƒÉÏ?}",@€EØÕ\="X?©ÍU?\(ög¾ ÄœE×Ò)CT¼Có¶AW0S<½6v20141024_00128_stAT\<¬1?À4E#¢¿€AW0S?—¡ÆÀ4;woEv20141024_00130_st  Ksb309@ëÏ`žÂ-7?†k¦@€E؎H=ð>(#þ?\(ö4¾Ÿ¾wE×ÒCŸ"ÑEí\AVÎo<ʤ×v20141024_00130_stAS\)<´9X?Âðä1¿€AVÎo?™Tšà4;woEv20141024_00134_st  Ksb309@ëÏ`¥íÀ7?~ŸÊ@€EØö…=Ž–T?n?\)3¾›¥ãEÙ.RD¢s×EEßAVð¼<Ѳåv20141024_00134_stAT§ð<¼j?Âðä1¿€AVð¼?š6\ 4;woEv20150330_00900_st  Ksb309@ëã	š·–°?( '@€E¶&f=Á³¸@Œ²3?«…f¾° ÅE¶,RD¢‰Cl‹Ab­á<Å2Gv20150330_00900_stA_Û#=+?²ðR¨6ÀAb­á?˜¦Hà4;woEv20150330_00904_st  Ksb309@ëã	£ûWz?<gŸ@€E¹Üš=âj•Aid¤?ï\)g¾‹Æ¨Eº¾=C×ÏCs3A`à=æ»v20150330_00904_stA]='ïž?¿'wâ&Ä¿€A`à?¼À·`4;woEv20150330_00906_st  Ksb309@ëã	¨ÄŠ3?4;@€EºH=­ñP@
Ã?'ë…5¾'ñªE¹©ÃCŸ5¢E8åAbc<£zZv20150330_00906_stA_&é=C–?ÁZ"	»ì¿€Abc?"oK@4;woEv20150330_00910_st  Ksb309@ëã	²jÆr?3Jo@€E·\R=~æAA»î@%2¾¢MÓE¶Ø{D¢q/E‹Ab?=.øøv20150330_00910_stA^¼j=o?·TÂï8
ÀAb??¥ß4;woEv20150330_01044_st  Ksb309@ëãsQ«ï?O@€E¤b=šihA,K–?ÁG®f¾œ¬E¤qD¢'ÉC±hAbe<Ê&Év20150330_01044_stA_xÕ<ýó¶?²ðR¨6¿€Abe?™DÙ 4;woEv20150330_01048_st  Ksb309@ëã|½›,?"1Ì@€E¥qH=žÏ(A8,?Ÿf¾ŒÌÍE¥D{Cž
/CÖFAa§¶<å•v20150330_01048_stA_"Ñ<õ?¹½¸[¿€Aa§¶?œ² €4;woEv20150330_01050_st  Ksb309@ëãnšg?!}@€E¥G¤=»SÔ@‡&W@E¸-¾—PE¤ëÃCŸdZE(Aa± >é›                  ÀÀøÀÀ€Aa± ?Ý!Ó`4;woEv20150330_01054_st  Ksb309@ëãŠÀ®?6$ü@€E¥…Í=ŸüABŽ?ÚáH3¾«…E¥kD¢iEwDAa«<ækìv20150330_01054_stA_7L=o?²ðR¨6¿€Aa«?œÍ}€4;woEv20150331_00811_st  Ksb309@ëã(‰*?-+@€E±ç®=Â70@wtƒ?záHf¾ŽÙE¯èRD¢®wC BAa@W<~b'v20150331_00811_stA_®=o?©O§fLª¿€Aa@W?ÌR 4;woEv20150331_00815_st  Ksb309@ëã(•¼é? õ@€E±âö=Èø¼@iÚa?¨õÃf¾'n˜E±šRCž2ÑCÇðAbe"<¸I=v20150331_00815_stA_®=+?À4E#¢¿€Abe"?—	' 4;woEv20150331_00817_st  Ksb309@ëã(˜Þ}ú?i2@€E±Ýf=«""Aµr@1ë…5¾ŽÙE°…CŸ²ÑE0öAb\=L)v20150331_00817_stA_X=o?¾xåè?ž¤¿€Ab\?©… @4;woEv20150331_00821_st  Ksb309@ëã(Ÿjy?¤P@€E²?=ÕÂ{?Ã3?ÈõÃ3¾/E°?×D¢'ªEqAat¾<ºcuv20150331_00821_stA^j<ýó¶?²ðR¨6¿€Aat¾?—Ln 4;woEv20150331_00883_st  Ksb309@ëã)øÚó? ³g@€E¶oH>K¥@ê>"?µÂe¾•E¶HD¢ ƒCÒ°AaØ­<©ÓÒv20150331_00883_stA_o=+?¹½¸[¿€AaØ­?•:z@4;woEv20150331_00889_st  Ksb309@ëã)nY´ý?
ç(@€E¶v=ߙù@ú)·?â\e¾"t¼E¶CžWmC$œAaäˆ<ÜÚv20150331_00889_stA_'h=o?¸W3 ëÊo¿€Aaäˆ?››@à4;woEv20150331_00891_st  Ksb309@ëã)qx¾-?¡.@€E¶a=Õd#@÷áœ@zá4¾bNEµ…CŸ E‹Ab,ò<ôæv20150331_00891_stA_l‹=+?¾xåè?ž¤¿€Ab,ò?ž'À4;woEv20150331_00895_st  Ksb309@ëã)wâ$M?	àƒ@€EµÑq=÷¡A
'@Qì3¾†§ðEµ~ÍD¢EvÅAa5=£Îv20150331_00895_stA_•<ýó¶?¹½¸[¿€Aa5?¢"yÀ4;woEv20150331_01029_st  Ksb309@ëã*wv^>÷"@€E¹Ëf>	g@bE@(Qìg¾›"ÑEº|D¢¢wC3¶Ab—2=3+©v20150331_01029_stA^ÌÍ<í'h?²ðR¨6¿€Ab—2?¦eu 4;woEv20150331_01033_st  Ksb309@ëã*~Ľ?
ZS@€E¹@{=©'pANSQ@G®f¾–E¹¬ÍCž@bC?¾Abý/=qŠv20150331_01033_stA_™š<ýó¶?²ðR¨6¿€Abý/?¢Î1@4;woEv20150331_01035_st  Ksb309@ëã*nÕv?la@€E¹jR=ÙUBA@õÃ4¾›"ÑE¹${CŸ¬jEuAb2=ˆv20150331_01035_stA_p¤=C–?¬*.¨"C¿€Ab2?¡±4;woEv20150331_01039_st  Ksb309@ëã*ˆ8ã÷?ï@€E¹~Í=Ñ=|A§¹-@aë…3¾‰7LE¸ðfD¢ˆîEmðAa£:=Zâv20150331_01039_stA^£×<í'h?¹½¸[¿€Aa£:?«\B 4;woEv20150331_01173_st  Ksb309@ëã,""¸Ú?	9@€E·Ñ{>Î@±·Ñ@ffg¾ž¸RE¸á…D¢†VCIºAaÌè=Úv20150331_01173_stA^ Å<í'h?¾xåè?ž¤¿€AaÌè?£s@4;woEv20150331_01177_st  Ksb309@ëã,)Öӌ?ƒ@€E·Ë×>)"A)Üã@¸g¾bNE¸öCö‡CâNAaÆ=ğv20150331_01177_stA^ÌÍ<í'h?¬*.¨"C¿€AaÆ?¢X"à4;woEv20150331_01179_st  Ksb309@ëã,-eSl?V@€E¶æ>ˆã@J@…5¾¯ E·éšCŸõEmAb-=¢Úv20150331_01179_stA^¼j<ýó¶?À šËL'æ¿€Ab-?´@»@4;woEv20150331_01183_st  Ksb309@ëã,48¡‡?¶Z@€E¶}=>@¥AYM@_\)3¾\)E¶|ÍD¢"LEXsAa W=€Üv20150331_01183_stA_p¤<õ?¹½¸[¿€Aa W?°[€4;woEv20150523_00175_st  Ksb309@ëéɯ›Z?T&t@€E®!ö=Œ¶8?äa´?ŒÌÍf¾° ÅE¯e3D¢xþC	%AQH—<~PGv20150523_00175_stAO÷Ï<‹C–?·ÿdq¢¿€AQH—?Êà4;woEv20150523_00179_st  Ksb309@ëéÉ·;pn?TîÜ@€E¬eR=†nï>O¨e?\)f¾'ë…E­¶RCÖfC·AQjG<£{ðv20150523_00179_stAOt¼<e`B?·ÿdq¢¿€AQjG?"o~4;woEv20150523_00181_st  Ksb309@ëéɺÑb3?Dô"@€E¬'¤=·v?(^?¥¸5¾—
=E­Š¤C ZáEÑAR3¡<Šsv20150523_00181_stAPE¢<u?¹½¸[¿€AR3¡?'Nb 4;woEv20150523_00185_st  Ksb309@ëéÉÂ>C]?E‡Ã@€E®?×=•fH@CU?ª=q2¾•E®ÍD¢®FE AQfž<–¹Xv20150523_00185_stAOûç<u?·ÿdq¢¿€AQfž?'×+4;woEv20150523_00439_st  Ksb309@ëéËþ»ýr?@ùh@€E¸3=X¦Y@ T"?p£×g¾­VE¹]×D¢~úCÚ ARÞ<'øv20150523_00439_stAPA‰<‹C–?·ÿdq¢¿€ARÞ?CŸ4;woEv20150523_00443_st  Ksb309@ëéÌ]~??0@€E¸Ô)=p/?ÔÐ?³33g¾ºáHEºª¸C'ËC‡®AQ®K<°v20150523_00443_stAPj<ƒo?¹½¸[¿€AQ®K?– à4;woEv20150523_00445_st  Ksb309@ëéÌÈ
Æ?<à4@€E¸Æ¸=xªy?¹Ã®?£×4¾–‡+E¹™3CŸ¬¬EÞúAQÓ"<†CŒv20150523_00445_stAP{<‹C–?¬*.¨"C¿€AQÓ"?Èq€4;woEv20150523_00449_st  Ksb309@ëéÌÇ`?2Qp@€E¹å==q!Ç?*°_?p¤2¾wÎÙEºD¢}'E9AQôÕ<ˆ'v20150523_00449_stAO<ƒo?·ÿdq¢¿€AQôÕ?'!`4;woEv20150523_00535_st  Ksb309@ëéÌÅ4,'?Cf]@€E¾®ö=•Œü@k¼8?¦fff¾ ÄœEÀªD¢uC	JÁAR†â<‰-v20150523_00535_stAP£×<ƒo?¹½¸[¿€AR†â?' E 4;woEv20150523_00539_st  Ksb309@ëéÌ˼{?A%8@€E½&ì=‡žh? áb?O\)g¾šŸ¾E½´{CŽ5C‡®AQ–Í<VÆv20150523_00539_stAOïž<e`B?·TÂï8
¿€AQ–Í?ŠÐ8À4;woEv20150523_00541_st  Ksb309@ëéÌÏ
¿¢?<4ú@€E¾&)=·îÔ<™Qk?¦ff4¾ž¸REÀBCŸ©7EÞÅAR""<bbv20150523_00541_stAOƨ<u?¹½¸[¿€AR""?ŒL@À4;woEv20150523_00545_st  Ksb309@ëéÌÕªA?I6k@€EÁ))=Œì>‰I?µÂ2¾‰7EÁ"{D¢†=E7`AQø
<]v20150523_00545_stAP Å<u?·TÂï8
¿€AQø
?"£ 4;woEv20150527_00981_st  Ksb309@ëêM#éßW?€Px@€E´µš=~çÑ@A~¶?Që…e¾™™šE¶t)D¢ŒC›çAPƒÅ<'Ãv20150527_00981_stAN5?<e`B?À šËL'æ¿€APƒÅ?'@Ø`4;woEv20150527_00985_st  Ksb309@ëêM*I•?Œ\@€EµÄ=˜l?×G?!G®g¾bNE¶ÍC"òC AP"<ÍÛ6v20150527_00985_stAMïž<e`B?·ÿdq¢¿€AP"?™»fÀ4;woEv20150527_00987_st  Ksb309@ëêM-•o=?y¹[@€EµÊ{=¡q(A*Ù±?œ(ö4¾—PE¸áCŸg®EÎîAPív<¯ïÉv20150527_00987_stANIº<e`B?¬*.¨"C¿€APív?•ýù 4;woEv20150527_00991_st  Ksb309@ëêM4+Q?ißb@€Eµ‹f=ŸZ¨? ?:áH3¾OßE¶ºD¢mXE7ôAP•J<Š¾êv20150527_00991_stAN—<u?¬Ü'(þŠÐ¿€AP•J?'WÝ@4;woEv20150531_00735_st  Ksb309@ëêÌ©)7?
¨@€E'¤®=™£´@sJh?Ó33g¾ŒIºE'­HD¢w®CѪANí@<¿˜v20150531_00735_stAM<#×
?²ðR¨6¿€ANí@?"·ó4;woEv20150531_00739_st  Ksb309@ëê̯Þ¿?ò/@€E'æì=š,=Œ>d@
p¤g¾‡+E"$C4¼C[¦ANߌ<¡Wƒv20150531_00739_stAM|î<49X?·ÿdq¢¿€ANߌ?"*ð`4;woEv20150531_00741_st  Ksb309@ëê̳ð?œ@€E'ï=¸Êø@Ö\d@"(ö4¾"t¼E—QqCŸZ Eß?AO=$ºv20150531_00741_stAM…<49X?¬Ü'(þŠÐ¿€AO?¤×@4;woEv20150531_00745_st  Ksb309@ëê̹²cj?$ƒ@€E"+ö=Վ"=¶L¾@=q3¾XbE"ÃHD¢w–E6AO"û<ž0]v20150531_00745_stAM×
<49X?¬*.¨"C¿€AO"û?"Æ 4;woEv20150703_00283_st  Ksb309@ëîàÄýë©?‰lB@€E¤Àf=\b9?ËzÖ?#×
f¾©xÕE¦(¸D¢?C_;ACç‹=ydv20150703_00283_stACdZ<#×
?·ÿdq¢¿€ACç‹?¯"ì€4;woEv20150703_00287_st  Ksb309@ëîàËØ:?hÄt@€E¨ì==E' v20150703_00287_stABéy<#×
?·TÂï8
¿€ABéy?"zá@4;woEv20150703_00289_st  Ksb309@ëîàÏ…s?nx@€E§¸q="Iü?ñ4Ž?Ê=q8¾OßE¨ÕCž¹yE BAD_à<³žv20150703_00289_stA@¼j<#×
?·TÂï8
¿€AD_à?–aÀ4;woEv20150703_00293_st  Ksb309@ëîàÕsT?k
‹@€E 9×=ŸüH?ØD?Ýp¤7¾¥ãTE à¸D¢`ƒEzAC…Ç<¾wv20150703_00293_stAC®<#×
?·ÿdq¢¿€AC…Ç?—Îïà4;woEv20150703_00427_st  Ksb309@ëîáá›Ëù?nð@€E'}f=Ö+
@àš?aG®f¾™™šE"0D¢eÃCnACåþ<q»¨v20150703_00427_stABå`<#×
?¬Ü'(þŠÐ¿€ACåþ?Ž7u4;woEv20150703_00431_st  Ksb309@ëîáè-ÑJ?O3@€E–«Í=‹M€?}Ò?@f¾¯ E™§HCÚáC%ACá{<ðêˆv20150703_00431_stAB£×<#×
?¹½¸[¿€ACá{?žQ4;woEv20150703_00433_st  Ksb309@ëîáñ'Ó?wœz@€Ežlf=f¿`?‹z¹?¦ff5¾¥`BE ÔCžŽ5EìACþ_<àü­v20150703_00433_stAAçm<#×
?À šËL'æ¿€ACþ_?œ• 4;woEv20150703_00437_st  Ksb309@ëîá÷ÿ•ø?dï@€E¡ Í=dœ?Òs…?°£×4¾ÀE£Ç…D¢QÓEkACÏ<øY¹v20150703_00437_stABzá<Týô?¬*.¨"C¿€ACÏ?Ÿ7 4;woEv20150704_00136_st  Ksb309@ëïìW±î?¥ç@€E8Í=›R\@½$5@n{f¾Á‰7E'æD¢j-C,‹AB~û='/ v20150704_00136_stAAxÕ<#×
?ÅxôæX ¼¿€AB~û?²Eä4;woEv20150704_00140_st  Ksb309@ëïòÔs_?¢éa@€EŽÑÍ='Ié>M~?+…g¾¬1E'ÃCê Cs¶AC§=G§v20150704_00140_stAA¾w<#×
?¬*.¨"C¿€AC§?£¨ôà4;woEv20150704_00142_st  Ksb309@ëïö,ø1?ž	s@€EŒq=ƒŸí@c®O?&ff6¾¨r°E'U
CŸ¼E
wAC¤'<ÊåÖv20150704_00142_stABÌÍ<#×
?¹½¸[¿€AC¤'?™\ºÀ4;woEv20150704_00146_st  Ksb309@ëïü¼NO?˜N@€E'+H=¥è0?ÜsX?¨õÃ4¾£×
E"D¢K–EcªACZó=9"v20150704_00146_stAAó¶<#×
?·TÂï8
¿€ACZó? G2`4;woEv20150704_00256_st  Ksb309@ëïâJ7‡?ˆ÷@€E|­3=}@?äÓà?\)e¾bNE~ÉD¢h¤C½/ACg¿<" ¼v20150704_00256_stAB9X<#×
?·ÿdq¢¿€ACg¿?'"€4;woEv20150704_00260_st  Ksb309@ëïèßGN?›	t@€E|šR=>@
£?O\)g¾ž¸RE€'×C¢ÑC†%ABþ,=.°v20150704_00260_stAAÎÙ<#×
?¹½¸[¿€ABþ,?¡eÖ4;woEv20150704_00262_st  Ksb309@ëïì(—Ï?"fé@€E{·3=Xí?Ý­?B\3¾¦éyE…CŸKEþ°AC«+<¿'ûv20150704_00262_stABn˜<#×
?ÎoÃWd&?€AC«+?—ò?`4;woEv20150704_00266_st  Ksb309@ëïòŔõ?®S@€E{²=\ûè?³ñŽ?+…3¾£SøE€¦D¢>VENAC+á<ËYv20150704_00266_stAA\)<#×
?·ÿdq¢¿€AC+á?™k24;woEv20150704_00520_st  Ksb309@ëïu†Ú¥?bߞ@€E^&ö=½î>Ñ_Ã?ÁG®g¾å`E`ÊáD¢PþCöACµä<‹pv20150704_00520_stAAãT<#×
?¹½¸[¿€ACµä?'n4;woEv20150704_00524_st  Ksb309@ëï|_§Z?W (@€E]Ñì=žè?¬ô,?G®g¾­VEdºCœâoCWÏAC³‹<U;5v20150704_00524_stABj<#×
?¹½¸[¿€AC³‹?Š§f 4;woEv20150704_00526_st  Ksb309@ëï¹CX?UxY@€E]")=Ž£ü?(½ï?æff5¾¬‹DEhžCŸ<îEí×ACì4<ˆpmv20150704_00526_stAC‡<#×
?À4E#¢¿€ACì4?'
 4;woEv20150704_00530_st  Ksb309@ëï†mrI?f­Ì@€E\þ¸=‡î?ýã¶@p¤4¾¡G®EZ¥ìD¢K×E@ACÁ<ÓH°v20150704_00530_stA@Ù<#×
?·ÿdq¢¿€ACÁ?ši4;woEv20150711_00125_st  Ksb309@ëïà[å¹?ƒƒ»@€EӘ=gnx@ډK?O\)f¾¢MÓEÓ£×D¢CÅ¢AAò…<™u{v20150711_00125_stA@Àƒ<#×
?¬Ü'(þŠÐ¿€AAò…?".¯`4;woEv20150711_00129_st  Ksb309@ëïàaVçÃ? X`@€EÒ{=½æ?)x!?!G®f¾¨õÃEÔ¸CÈsC/AA,	=Æyv20150711_00129_stA@-<#×
?·TÂï8
¿€AA,	?¡øÏ 4;woEv20150711_00131_st  Ksb309@ëïàd¢×[?†"ñ@€EÒ2®=ªd@œëó?Ç®5¾—PEÔ[HCžÃ3EPAAbÖ<Ö&qv20150711_00131_stAA\)<#×
?ÁNͨA'¿€AAbÖ?šÄÎ 4;woEv20150711_00135_st  Ksb309@ëïàk	îì?ž|P@€EÑ.\=ŽÜ´A-Nó?53¾§ïžEФD¢aqEƒTAA™<ìÕv20150711_00135_stA>ÌÍ<#×
?Æø"êÙW¿€AA™?š à4;woEv20150712_00349_st  Ksb309@ëðaž²?Cþj@€E–#ì=²T>=&÷? f¾¢MÓE˜'D¢oßC£AAX|<uAv20150712_00349_stA@r°<#×
?·TÂï8
¿€AAX|?ƒN¨ 4;woEv20150712_00353_st  Ksb309@ëðg—hè?A­@€E–a=·P?Fnµ?â\f¾ ÄœEšBC™XC6‡AA\Ö<qŸv20150712_00353_stA@vÉ<#×
?À šËL'æ¿€AA\Ö?Ž!"à4;woEv20150712_00355_st  Ksb309@ëðjûfh?:Û>@€E–¯H='?ßã@×
4¾œ(öE˜é\Cž‰ENAA‡D<'ÎØv20150712_00355_stA@Iº<#×
?Ķ¨–'yp¿€AA‡D?YÛ4;woEv20150712_00359_st  Ksb309@ëðq°÷¯?<@€E–g¸=Œ·ˆ@€1q@¸R4¾ž5?E™3D¢@JEe`AAN§<v
v20150712_00359_stA@A‰<#×
?À šËL'æ¿€AAN§?'®Á@4;woEv20150712_00809_st  Ksb309@ëðHa³y??×g@€EJ¤=Ó?Ž@?áG®f¾¹Û#E†—HD¢>¨C{dAAÁ¤<€vQv20150712_00809_stA@Z<#×
?À šËL'æ¿€AAÁ¤?Ê 4;woEv20150712_00813_st  Ksb309@ëðO-•?L?@€EÞö>´·>׸¦@{g¾ºáHEˆêRCœËC)AAþW<˜Æ/v20150712_00813_stA@^5<#×
?¹½¸[¿€AAþW?"Åà4;woEv20150712_00815_st  Ksb309@ëðR®þÜ?Aý-@€EÌö=î@ê‹@6ff5¾° ÅE†&RCž˜EÒîAAï¢<‰‹v20150712_00815_stA@‡+<#×
?ÁZ"	»ì¿€AAï¢?'1cÀ4;woEv20150712_00819_st  Ksb309@ëðYaµý?8²0@€E€é×>_À?¦ø»@@£×2¾§ïžE†x¸D¢73E'ôAA×i<\Ïv20150712_00819_stA?ûç<#×
?·ÿdq¢¿€AA×i?‹ƒùà4;woEv20150712_00941_st  Ksb309@ëðï§\?rçÕ@€E%>'<=â2ß?…¸f¾ÂJE"ËHD¢3×Cœ¬A@óI<p}sv20150712_00941_stA?ûç<#×
?¹½¸[¿€A@óI?Ž®`4;woEv20150712_00945_st  Ksb309@ëðõŽ|Û?†Uñ@€Eõ)=t¨?v|?aG®g¾¹Û#E"µCœíÓCõÃAA$}<ã.v20150712_00945_stA?÷Ï<#×
?·ÿdq¢¿€AA$}?œ`¥À4;woEv20150712_00947_st  Ksb309@ëðø±<N?Œ'@€E'®Í=¥Ülv20150712_00947_stA?ãT<#×
?À šËL'æ¿€A?ãT?"zá@4;woEv20150712_00951_st  Ksb309@ëðÿ84O?…˜µ@€E'GÍ=‰Õ?kqÇ?xQì1¾¦éyE"ÜáD¢IhE)AAØ<'Zév20150712_00951_stA?²-<#×
?À šËL'æ¿€AAØ?'+] 4;woEv20150715_00168_st  Ksb309@ëð`Òæ—?^Ã@€Eºâá=à$c>õ£½?=p¤f¾–E¼ª=D¢xZCüîA@³Í<<åRv20150715_00168_stA?Òò<#×
?·TÂï8
¿€A@³Í?‡œª@4;woEv20150715_00172_st  Ksb309@ëð`Uî?=&É@€EºQá=îÀ€?aå€?ٙšf¾¡G®E¿ÃCCÞúA@uº<mŸƒv20150715_00172_stA?ãT<#×
?²ðR¨6¿€A@uº?³ð`4;woEv20150715_00174_st  Ksb309@ëð`XáÃ?B»C@€E¹¥ö=ÿ'·<J£\@¸R4¾›"ÑE½Ê=CŸVÉE+A@þ¦<§:tv20150715_00174_stA?Òò<#×
?À šËL'æ¿€A@þ¦?"çN€4;woEv20150715_00178_st  Ksb309@ëð`åÓÚ?<Î@€E·Œ{=åjÙAì=-@LÌÍ4¾™™šE¼1D¢rNEsÇA@P<Ä¢v20150715_00178_stA?ÎÙ<#×
?ÁZ"	»ì¿€A@P?˜"@ 4;woEv20150720_00313_st  Ksb309@ëñ;15?{gá@€EŠš=±Rl@f9ë?záHf¾®{Ez{D¢G
C'°A?É<‰0Ðv20150720_00313_stA>¬<#×
?À šËL'æ¿€A?É?'&4;woEv20150720_00317_st  Ksb309@ëñAûM?X»…@€E‰¼ì=Çíy?8è$?ŒÌÍg¾¦ffEŽD=CþC?¾A?™t<›4v20150720_00317_stA>vÉ<#×
?¬*.¨"C¿€A?™t?"c¦€4;woEv20150720_00319_st  Ksb309@ëñEÈé?rþ@€E‰Hš=²±>l&?¡G®4¾¾vÉE‹šCŸdZE×üA@"<Š¹­v20150720_00319_stA=<#×
?¬*.¨"C¿€A@"?'W5 4;woEv20150720_00323_st  Ksb309@ëñL©6?Oq@€Eˆ¼)=£ó@@ŽŸ@B\2¾'ñªEŠ
öD¢HÝE4éA?Ü<¡¬äv20150720_00323_stA>1'<#×
?¬*.¨"C¿€A?Ü?"5œ€4;woEv20150720_00421_st  Ksb309@ëñHÛç?(ŽÈ@€E3á=­Æø>ʸ'@.¸Rg¾ A‰E'æáD¢WðCNA?3<'³v20150720_00421_stA>¼j<#×
?·TÂï8
ÁA>¼j?Ð4;woEv20150720_00425_st  Ksb309@ëñ!:\ó?$
È@€Ew
=—Ð>æªÏ@HQìg¾œ¬E'¦CœðƒCBA?º´<¬Ûv20150720_00425_stA>È´<#×
?²ðR¨6¿€A?º´?•'›`4;woEv20150720_00427_st  Ksb309@ëñ$Ž?H?+ŒV@€Eö=•±(?s@|ÌÍ4¾~ùÛE®CŸœEÖFA@NR<Ɉv20150720_00427_stA>Ù<#×
?À šËL'æ¿€A@NR?™1 4;woEv20150720_00431_st  Ksb309@ëñ++­?'t»@€Eöì=D@.‡@g
=3¾ŠÀƒE•ƒ®D¢búE6A@Ü<¯Ôùv20150720_00431_stA?%<#×
?ÄÅûåQÎò¿€A@Ü?•úŸ 4;woEv20150722_00061_st  Ksb309@ëñ@‹'ÿ??ý@€Eœb=ˆ"ô@€{?Ï\)f¾›¥ãEŸ¸D¢uhCªA?3<3·v20150722_00061_stA>V<#×
?·ÿdq¢¿€A?3?†p6à4;woEv20150722_00065_st  Ksb309@ëñ@˜q0D?a "@€E›kš=…#h?½?šáHf¾¤Ý/EžªfCªÁCâNA>é¦<šÆ¯v20150722_00065_stA>(ö<#×
?·ÿdq¢¿€A>é¦?"XÕà4;woEv20150722_00067_st  Ksb309@ëñ@›­uo?Q!@€EšƒH=²¹Ø@dZ=?Ñë…4¾¤Ý/Ež‹qCŸ‰EüA?;«<9ë:v20150722_00067_stA>Ÿ¾<#×
?À šËL'æ¿€A?;«?‡=g@4;woEv20150722_00071_st  Ksb309@ëñ@¢qïÜ?_p@€EšJÍ=•ø@  ï?•Â3¾šŸ¾Eœ')D¢UXEj‡A?,‡<QjÀv20150722_00071_stA=™š<#×
?À šËL'æ¿€A?,‡?Š-X4;woEv20150722_00253_st  Ksb309@ëñB†í/?'
@€E†<==x$É?ºÂ·?záHg¾ß;E‡`RD¢k¶C%`A?W9<'7Áv20150722_00253_stA>$Ý<#×
?À4E#¢¿€A?W9?'Fø 4;woEv20150722_00257_st  Ksb309@ëñBÓÓ&?'"K@€E†<ì=j'h?+•˜?'ë…g¾­'hEŠÃCdþCñhA?+¡<¸v20150722_00257_stA>E¢<#×
?¹½¸[¿€A?+¡?—à@4;woEv20150722_00259_st  Ksb309@ëñB'YiS?Œpœ@€E†({=|±ß?½u?\(ö5¾·KÇEŠkÃCŸ²EûºA?m<™Áv20150722_00259_stA>bN<#×
?À šËL'æ¿€A?m?" x 4;woEv20150722_00263_st  Ksb309@ëñB˜/ܽ?':>@€E……=||@2¼?hõÃ3¾¨r°E‡RáD¢K×EY'A?gƒ< kv20150722_00263_stA=•<#×
?·ÿdq¢¿€A?gƒ?'¤
`4;woEv20150722_00565_st  Ksb309@ëñEQ^qÐ?A[Ë@€EŽÀf=ƒ:?ï
?œ(ög¾™™šE'…®D¢LRC'mA?À,<9®xv20150722_00565_stA>r°<#×
?·ÿdq¢¿€A?À,?‡5Ï4;woEv20150722_00569_st  Ksb309@ëñEXë¥?AœM@€EÎ…= |@k¡™?ÚáHh¾±&éE"ȸC9ÛCkÇA?<<ïv20150722_00569_stA>E¢<#×
?¹½¸[¿€A?<?'ýïà4;woEv20150722_00571_st  Ksb309@ëñE[tæ?R…†@€E[š=‰¹¼@c½ý@Qì5¾¤Ý/EŽ§qCžú^Eê)A?–<¯¤Èv20150722_00571_stA='h<#×
?ÄÅûåQÎò¿€A?–?•ô™4;woEv20150722_00575_st  Ksb309@ëñEb,«?Vê@€E6Í="ûˆ@ƒÕ?§®1¾œ¬E'#D¢]?E9ìA?pÝ<×6v20150722_00575_stA>b<#×
?·ÿdq¢¿€A?pÝ?:æÀ4;woEv20150722_00709_st  Ksb309@ëñFxkQ?IÁT@€EŠŸq=Š)´=çMÁ? g¾¡ÊÁEŽh¸D¢B°C£–A?:‡<<³Ëv20150722_00709_stA>-<#×
?ÁZ"	»ì¿€A?:‡?‡–y`4;woEv20150722_00713_st  Ksb309@ëñFøG?e­ù@€E9…=¦€S>™Mƒ?\(ög¾•EfáCœÓ¶C¡HA?FÒ<"Ìçv20150722_00713_stA>¬<#×
?·ÿdq¢¿€A?FÒ?'yœà4;woEv20150722_00715_st  Ksb309@ëñF'U¥y?l2â@€E1ö=u\Ø@Oé7?ÈõÃ3¾¨r°E'_…CŸAìEÒA?vn<šKœv20150722_00715_stA>{<#×
?À4E#¢¿€A?vn?"Is€4;woEv20150722_00719_st  Ksb309@ëñF‰j‡ˆ?†;}@€E‹¦×>õÄ?}ÅL?p£×2¾¤ZEŽˆD¢rVE-–A?	Ð<³áÍv20150722_00719_stA>b<#×
?·ÿdq¢¿€A?	Ð?–|9 4;woEv20150722_00853_st  Ksb309@ëñG™dðÅ?_÷ð@€E'B\=¼vø> ñ§?"33f¾¡ÊÁE•"{D¢SðC´{A?L[<kÙ-v20150722_00853_stA>9X<#×
?¬*.¨"C¿€A?L[?{% 4;woEv20150722_00857_st  Ksb309@ëñGŸíQ?Hå@€E'0š=°Up@‰¬y?¢\f¾¢ÐåE•µ\Cœã¶C–FA?—<åRv20150722_00857_stA>~ú<#×
?·ÿdq¢¿€A?—?'ª@4;woEv20150722_00859_st  Ksb309@ëñG£ÔS?v†+@€E'Ú\=¨6x@"l@?À4¾¥`BE"¦)CŸ8´EÝÓA?f»<›|v20150722_00859_stA=¸<#×
?Ķ¨–'yp¿€A?f»?"o€ 4;woEv20150722_00863_st  Ksb309@ëñG©Í^B?Lxt@€E'$Ã= ]=Më@2¾ž5?E™<D¢v^E*ƒA>³<¸#0v20150722_00863_stA>zá<#×
?·ÿdq¢¿€A>³?—f4;woEv20150723_00061_st  Ksb309@ëñ_z8j?O!'@€E­Gq=Õ?v?$ÎI?ÚáHf¾€ƒE­Û…D¢s¦Cv‡A>¹Â<(ÚZv20150723_00061_stA>9X<#×
?·ÿdq¢¿€A>¹Â?…K@4;woEv20150723_00065_st  Ksb309@ëñ_…·úÙ?"ÁF@€E¬
=î¯,?U"²?ó33f¾ÒòE­RC«çC[¦A>ð£<I'	v20150723_00065_stA> Å<#×
?·ÿdq¢¿€A>ð£?‰2A 4;woEv20150723_00067_st  Ksb309@ëñ_ˆþkÖ?Y˜@€E¬Í=è©?×
@®4¾"t¼E²K\CŸ,EôA?p‰<áòlv20150723_00067_stA>V<#×
?·TÂï8
¿€A?p‰?œ>M€4;woEv20150723_00071_st  Ksb309@ëñ_W±m?"ú@€E«Úf=µ´`>:‡k@U¸4¾ž5?E°n¤D¢]'Ep¨A?î<©QÂv20150723_00071_stA><#×
?·ÿdq¢¿€A?î?•*8@4;woEv20150723_00205_st  Ksb309@ëñ`"P"Ã?#'€@€E™Xö=¼â¬?ß÷?å¸f¾¨r°Eœ¶ÍD¢}/C!A>ìß<Ba§v20150723_00205_stA>Ý/<#×
?À šËL'æÁA>Ý/?Ð4;woEv20150723_00209_st  Ksb309@ëñ`™÷'i?IÓ¶@€E˜è3=å»2>‡@g¾ÕEŸi\C33C\A>¾î<èlhv20150723_00209_stA>¬<#×
?·ÿdq¢¿€A>¾î?
4;woEv20150723_00211_st  Ksb309@ëñ`OPö?; G@€E˜Ú==Ž%@¬ö@:áH4¾¡G®EâRCžþVE}A?>¯<•atv20150723_00211_stA>A‰<#×
?ÁZ"	»ì¿€A?>¯?'¬.€4;woEv20150723_00215_st  Ksb309@ëñ`£Ó^·?Wi«@€E˜Ê…> ‡©@G.@…3¾"ýôEšl¸D¢XöEZZA?^<œ1v20150723_00215_stA=¥ã<#×
?À4E#¢¿€A?^?"† `4;woEv20150723_00637_st  Ksb309@ëñdöüÌ?+Äá@€Eƒø…='¾ ?•èd?ê=qg¾š¬E†‰3D¢ZFCõ?A?à0<Av20150723_00637_stA?o<#×
?·ÿdq¢ÁA?o?Ð4;woEv20150723_00641_st  Ksb309@ëñdýèmè?¶@€Eƒkš=–åüAgš@›33h¾™‡E†ŸC.CÈsA?É=
ÎÜv20150723_00641_stA>E¢<#×
?·ÿdq¢ÁA>E¢?Ð4;woEv20150723_00643_st  Ksb309@ëñe`½°?±‹@€Eƒ=§­¨@<n]@€£×5¾'hsE‡™×CŸ¶%E֘A?f"<Í`v20150723_00643_stA>1'<#×
?À4E#¢¿€A?f"?™£,4;woEv20150723_00647_st  Ksb309@ëñeR^ò?.sR@€E')=—öØA ‹%@˜2¾§ïžEŒ-ÃD¢²EJA?=¾=
+Œv20150723_00647_stA>vÉ<#×
?À šËL'æ¿€A?=¾?¡Eq€4;woEv20150723_00781_st  Ksb309@ëñff¢÷;?–Ò@€Eš\=œ@?øC@	™šf¾¨õÃEØ¤D¢LœC~¸A>ØA<‰ëHv20150723_00781_stA>MÓ<#×
?·ÿdq¢¿€A>ØA?'=i4;woEv20150723_00785_st  Ksb309@ëñfm39"?<¤@€EŒ¢=='xlAQü@
=f¾¤Ý/EÕÃCœã×C-'A?\»<žÓfv20150723_00785_stA>\<#×
?·ÿdq¢¿€A?\»?"ÚlÀ4;woEv20150723_00787_st  Ksb309@ëñfp‰šÉ?+^®@€EŠæ{=œá@.•‰@
=4¾¢ÐåEŽUÃCŸžEÑ3A?;w<Ö½xv20150723_00787_stA><#×
?¹½¸[¿€A?;w?š×¯4;woEv20150723_00791_st  Ksb309@ëñfwXâ?>–)@€EŠ"=ª;@eÉ@E¸2¾šŸ¾E®D¢w×E)¦A>}·<š
ôv20150723_00791_stA>"<#×
?ÁZ"	»ì¿€A>}·?"A^€4;woEv20150723_00925_st  Ksb309@ëñgʦ—Y?."@€E"&\=•ÿø<ØN?Ôzág¾œ¬E•å…D¢LöC¦%A?«Ì<<Ù[v20150723_00925_stA>Ÿ¾<#×
?¹½¸[¿€A?«Ì?‡›+`4;woEv20150723_00929_st  Ksb309@ëñgÑÞå(?>Û;@€E"é)=Ájœ@Ñ°@"\L¾'n˜E•±ìCœæFCA?¶<áÖv20150723_00929_stA>-<#×
?¬*.¨"C¿€A?¶?ü:À4;woEv20150723_00931_st  Ksb309@ëñgÕ5F^?1Cq@€E"´\=¶"X?B€Á@ƒ…5¾"ýôE"ÿ
CŸRoEÇÃA?bC<Ò3Õv20150723_00931_stA>Iº<#×
?·ÿdq¢¿€A?bC?šFz 4;woEv20150723_00935_st  Ksb309@ëñgÛò9n?'Ñ5@€E–Šì=…ó4>ÿŠ@7®9¾†§ðE'p)D¢{®E)ºA?
<'"3v20150723_00935_stA=çm<#×
?·ÿdq¢¿€A?
?'2f`4;woEv20150724_00061_st  Ksb309@ëñžp~?i÷Ž@€EŸÆ{=ôN=`ýa?k…f¾Ÿ¾wE¢.D¢y7C¹XA>¯<te¸v20150724_00061_stA>¬<#×
?ÁZ"	»ì¿€A>¯?ŽŒ·4;woEv20150724_00065_st  Ksb309@ëñ°D–]?'I"@€EŸ¤\=ܓÝ?‡þ·?'\g¾"záE¡ýCžÉBÿçðA?;q<áÿZv20150724_00065_stA=Òò<#×
?ǍBÙk¯ô¿€A?;q?œ?ë@4;woEv20150724_00067_st  Ksb309@ëñ³Wõ?~¾Å@€EŸ=="í˜?	Z˜?À4¾œ¬E¤pfCŸ/EòA>ö¯<œéÖv20150724_00067_stA=ó¶<#×
?ÁZ"	»ì¿€A>ö¯?":À4;woEv20150724_00071_st  Ksb309@ëñ¹Æû}?j­á@€EžÃ®=¼cØ?ÕeÚ?úáH3¾¢ÐåE£:{D¢?+E`A>¢‡<Ûv20150724_00071_stA=ûç<#×
?·ÿdq¢¿€A>¢‡?"¡Û`4;woEv20150724_00205_st  Ksb309@ëñ'7%?Xtº@€EœˆÍ=‡Œ@$Ìï?ª=qg¾®{E FfD¢oCøA>÷1</h!v20150724_00205_stA>5?<#×
?À šËL'æ¿€A>÷1?…í 4;woEv20150724_00209_st  Ksb309@ëñ$%i?Ep¢@€Eœ«f="Z"?%œË?Ã×
g¾¤ZE¡d)C‡+C'A>ä<^>nv20150724_00209_stA>¬<#×
?·ÿdq¢¿€A>ä?‹ÇÍÀ4;woEv20150724_00211_st  Ksb309@ëñ'dbÖ?Ky)@€EœZ=³~ä@ÇGK@ZáH4¾†§ðEž­\CŸE
œA?@ñ<ӆv20150724_00211_stA><#×
?ÎoÃWd&¿€A?@ñ?špÂ4;woEv20150724_00215_st  Ksb309@ëñ-ìl¥?mòS@€E_á=¦½\?Å΅?‹…4¾–‡+EžuìD¢s3EdZA>©€<ž)v20150724_00215_stA<È´<#×
?¬Ü'(þŠÐ¿€A>©€?'óÅ 4;woEv20150724_00553_st  Ksb309@ëñ"Þúìñ?tn @€Eœ=‡t>Ё2?W
=f¾/EžXD¢Q'CqhA>ñ<R|fv20150724_00553_stA='h<#×
?·ÿdq¢¿€A>ñ?ŠOŒÀ4;woEv20150724_00557_st  Ksb309@ëñ"å¥[o?c@€Eœèq="#H?ÑÉ?˜Qìg¾¡G®EŸì¸CœòNC"ÑA?e<Ÿñ=v20150724_00557_stA>1<#×
?·TÂï8
¿€A?e?"þ' 4;woEv20150724_00559_st  Ksb309@ëñ"é]Áý?a0þ@€Eì=‹•B+o}@_\)4¾¤ZE ŒÍCŸBEáºv20150724_00559_stA>"<#×
?ÁNͨA'¿€A>"?"zá@4;woEv20150724_00563_st  Ksb309@ëñ"ð'™ö?{c@€E{=m­1ANö?™™š3¾å`EÁHD¢o¶E(ƒA><á/gv20150724_00563_stA<zá<#×
?·ÿdq¢¿€A>?œ%ìà4;woEv20150724_00697_st  Ksb309@ëñ†
a7¨?iK@€E—dš=ŽÈ`@7<_?¹™šg¾´¼jE›¶D¢H¼Cí'A?÷<'—3v20150724_00697_stA>"<#×
?¬*.¨"C¿€A?÷?Ræ`4;woEv20150724_00701_st  Ksb309@ëñ†{¸]?Œx9@€E–y)=RU7@½öÆ?Tzág¾ ÄœE˜hCœçÏCKDA>õ<Î}v20150724_00701_stA=²-<#×
?²ðR¨6¿€A>õ?™Ï¢ 4;woEv20150724_00703_st  Ksb309@ëñ†ôƒ ?É·@€E–¤\=bè?©p?ÁG®4¾ª~úE›±®CŸY7EÞ)A?'y<'.v20150724_00703_stA>(ö<#×
?Ķ¨–'yp¿€A?'y?'%Ð 4;woEv20150724_00707_st  Ksb309@ëñ†à:é?~*!@€E˜ê==w¡0@[¡?°£×2¾ ÄœEšqšD¢iPE${A>²7<žIŠv20150724_00707_stA=G®<#×
?·TÂï8
¿€A>²7?"É1@4;woEv20150724_00841_st  Ksb309@ëñ‡.ò@û?9ã@€E˜â)=¦e¼?˜d·@ÌÍg¾ A‰EœéHD¢I'CÚA?Y	<d˜5v20150724_00841_stA>"u<#×
?·ÿdq¢ÁA>"u?Ð4;woEv20150724_00845_st  Ksb309@ëñ‡5¢i!?BŽ@€Ež=¢W¼@Itt@{g¾–‡+E¡uìCœì)C‡®A>ú<€7€v20150724_00845_stA=ƨ<#×
?¹½¸[¿€A>ú?ð4;woEv20150724_00847_st  Ksb309@ëñ‡99µ?>2@€Ež‡=©‹ä?0x@I™š5¾²°!E¦
CŸE¢EÏDA?oÔ<¾v20150724_00847_stA>5?<#×
?²ðR¨6¿€A?oÔ?—Â`@4;woEv20150724_00851_st  Ksb309@ëñ‡?àU@?B¤j@€EŸ]{=£öH?°º*?õ2¾"›¦E¤ÔÍD¢dÕE)mA?ì<mŠv20150724_00851_stA=<#×
?·ÿdq¢¿€A?ì?±C`4;woEv20150725_00061_st  Ksb309@ëñŸ\uŒI?Y`æ@€EÎU\=½f@¶36@ë…f¾¡ÊÁEÒ7HD¢‰'C²°A>'ó<w¨/v20150725_00061_stA=ûç<#×
?·ÿdq¢¿€A>'ó?Žõà4;woEv20150725_00065_st  Ksb309@ëñŸm«¤?\ì¸@€EÎk¤=Ÿû¨?ŠþÚ?ØQìf¾¦ffEÑÖáCž¬CÃTA>R<·Ò¯v20150725_00065_stA=¶F<#×
?¬*.¨"C¿€A>R?–úUà4;woEv20150725_00067_st  Ksb309@ëñŸpΟ?Uih@€EÎq>Ûô?ž¯Å?ð£×4¾¨r°Eй\CŸ("EúA?_<ri v20150725_00067_stA=dZ<#×
?¹½¸[¿€A?_?ŽM$4;woEv20150725_00071_st  Ksb309@ëñŸw{l]?LÓ@€Eͯ3=²!DD;´ƒ@ú\5¾®{EÐ)D¢YÛELv20150725_00071_stA=™š<#×
?¬Ü'(þŠÐ¿€A=™š?"zá@4;woEv20150725_00205_st  Ksb309@ëñ ô«É?E>®@€Eº8×=—t8?·E@"\e¾"t¼E¼N¸D¢håC®˜A>«›<M9v20150725_00205_stA=ë…<#×
?¹½¸[¿€A>«›?)§ 4;woEv20150725_00209_st  Ksb309@ëñ û6òÛ?(ŽV@€E¹
=àè?Ž §?úáHe¾/E¼ì)CŸ;Cx"A>0=</Ž‡v20150725_00209_stA=ÊÁ<#×
?¹½¸[¿€A>0=?…ñÐà4;woEv20150725_00211_st  Ksb309@ëñ þ‡Tž?(À«@€E¹3=²þøv20150725_00211_stA=ë…<#×
?À šËL'æ¿€A=ë…?"zá@4;woEv20150725_00215_st  Ksb309@ëñ¡ûr'?.,õ@€E¹—R=šù¨@7«)@œzá4¾Á‰7EÄ©…D¢VVEe®A>J¹<·!‹v20150725_00215_stA=ÊÁ<#×
?À šËL'æ¿€A>J¹?–ä1`4;woEv20150725_00637_st  Ksb309@ëñ¤îƒ`?=Ž&@€EªÁ
=^U>3ò?ó33g¾¤Ý/E®ÔáD¢N¨C°bA?'<R:%v20150725_00637_stA>Z<#×
?·ÿdq¢ÁA>Z?Ð4;woEv20150725_00641_st  Ksb309@ëñ¤õ<O?CV@€E«?¸=ëëo>äh4?Ó33h¾OßE­Y\CaCß¾A>d?</~$v20150725_00641_stA=¥ã<#×
?·ÿdq¢¿€A>d??…ïĀ4;woEv20150725_00643_st  Ksb309@ëñ¤ø¼du?.ïˆ@€E«R=Šý ?¶g$@C335¾›"ÑE®wqCŸÃTEÙuA?Ø<"dv20150725_00643_stA=ë…<#×
?·TÂï8
¿€A?Ø?'Œ€€4;woEv20150725_00647_st  Ksb309@ëñ¤ÿ™Ã‹?8ê@€E«0Í=œj >¹j…@\)3¾"ýôE¬ëìD¢'E"RA>t	<z qv20150725_00647_stA=|î<#×
?À šËL'æ¿€A>t	?T 4;woEv20150725_00781_st  Ksb309@ëñ¦]%J?äú@€E¯n=œÓ"@§ZÑ@ˆg¾¡G®E´³…D¢VC™A?Àò=è&v20150725_00781_stA>È´<#×
?·ÿdq¢ÁA>È´?Ð4;woEv20150725_00785_st  Ksb309@ëñ¦8ÆÆ?96[@€E°á=ºª@7]Ã@1ë…h¾\)E²ç…C
ÁC^5A>öª<Œ{òv20150725_00785_stA=ƨ<#×
?·ÿdq¢¿€A>öª?'~@4;woEv20150725_00787_st  Ksb309@ëñ¦Ÿ³å?.4@€E°Ã='Å>Ä®Û@hõÃ4¾ŽÙE²iìCŸBÑEÙøA?P<·Röv20150725_00787_stA=×
<#×
?Ķ¨–'yp¿€A?P?–ê^À4;woEv20150725_00791_st  Ksb309@ëñ¦ y<'?:€y@€E°¤=qÕ?P_U@<ÌÍ1¾m'hE±)D¢]7E&¤A>ÿü<«Ív20150725_00791_stA=¾w<#×
?·ÿdq¢¿€A>ÿü?•`™ 4;woEv20150725_00901_st  Ksb309@ëñ§ÿæ€?*U@€E¸î="•l@MF‰@G®f¾˜bE¼Ë3D¢JC§®A? ü<«ÝÔv20150725_00901_stA>‡+<#×
?À šËL'æÁA>‡+?Ð4;woEv20150725_00905_st  Ksb309@ëñ§±F	?$úq@€Eºrá=¤Ï0?E(@%¸h¾'ñªE½\CLC®ÙA?"_<r¼v20150725_00905_stA>~ú<#×
?·TÂï8
¿€A?"_?ŽA׀4;woEv20150725_00907_st  Ksb309@ëñ§"î¼?<dO@€EºÐR=Š˜@t"@¥¸4¾²-E¿-®CŸq‰EÏ\v20150725_00907_stA>9X<#×
?²ðR¨6¿€A>9X?"zá@4;woEv20150725_00911_st  Ksb309@ëñ§)ro‰?(úŸ@€Eº!=µŸ"?œd@Fff2¾n—E¹þ¤D¢i‰E&ÝA?6»<¢•Av20150725_00911_stA=l‹<#×
?·ÿdq¢¿€A?6»?"R¨ 4;woEv20150730_00565_st  Ksb309@ëòE4ó›?>–@€EˆYš=š|?§H?î{f¾˜"uEŠŠ{D¢7¦CöÉA>x<GÌ.v20150730_00565_stA=xÕ<#×
?À4E#¢ÁA=xÕ?Ð4;woEv20150730_00569_st  Ksb309@ëòE<˜?4Þz@€E‡æ=«9>^ÙZ@…h¾ž5?E‹7šC aC[dA=œ-<i¹v20150730_00569_stA<áH<#×
?·ÿdq¢¿€A=œ-? · 4;woEv20150730_00571_st  Ksb309@ëòE?ß
Â?4­õ@€Eˆ\Í=šT?9_@G
=4¾«EŽEqCŸ^˜EÔ{A=×Þ<•v20150730_00571_stA=33<#×
?·ÿdq¢¿€A=×Þ?'¡b`4;woEv20150730_00575_st  Ksb309@ëòEFãÚ?FPï@€E†ã¤=½9@'}ƒ@(õÃ2¾µÂEs×D¢`ÅE&úA=éú<˜*.v20150730_00575_stA<Ôþ<#×
?À šËL'æ¿€A=éú?"EÀ4;woEv20150731_00109_st  Ksb309@ëò_Ñ·,Ò?iT@€EÓø¤>;äÀ@¶@N¸Rf¾š¬EÙ\D¢~CØA?EJ<¬v20150731_00109_stA>È´<#×
?·ÿdq¢ÁA>È´?Ð4;woEv20150731_00113_st  Ksb309@ëò_ÞÀ?K?bãß@€EÔvš>ÊU´@f¨@€b¾§ïžEÚ
¸CŸqËBü‹ÇA>¿=T!v20150731_00113_stA=|î<#×
?²ðR¨6¿€A>¿?£j" 4;woEv20150731_00115_st  Ksb309@ëò_âÿ?0Ì@€EÔ×>×?ÔãÓ@éë…4¾§ïžEޙšCŸ‡EFv20150731_00115_stA<í'<#×
?·ÿdq¢¿€A<í'?"zá@4;woEv20150731_00119_st  Ksb309@ëò_èrJ?R\@€EÔïH=׸ü@3¯nA	¸4¾°£×EãnÍD¢RáEh¤v20150731_00119_stA<Ĝ<#×
?·TÂï8
¿€A<Ĝ?"zá@4;woEv20150801_00114_st  Ksb309@ëò€"åQ?5@2@€E¬`f>!˜@MDÛ@…g¾¢ÐåE°CqD¢wDCbA=Þ¶<YmTv20150801_00114_stA=;d<#×
?À šËL'æÁA=;d?Ð4;woEv20150801_00118_st  Ksb309@ëò€›DÚP?.ƒê@€E«R=Ÿ¾p=ëå×@[…g¾´¼jE²|öC€¤CMA=¥º<šžv20150801_00118_stA<‹D<#×
?·TÂï8
¿€A=¥º?"B³À4;woEv20150801_00120_st  Ksb309@ëò€ž?{k?Rî@€E«×='?>¡	@Ÿ\)5¾OßE«Á\CÏßEøœA>Ô<ç™ìv20150801_00120_stA<›¦<#×
?À šËL'æ¿€A>Ô?œó=€4;woEv20150801_00124_st  Ksb309@ëò€£óÐ?&óµ@€Eªº=êÜg@iÇ@¡G®3¾¾vÉE¶…×D¢	ELÍv20150801_00124_stA<í'<#×
?·TÂï8
¿€A<í'?"zá@4;woEv20150802_00109_st  Ksb309@ëòŸÊ5C?Cõh@€E±¤= ¹@ü4È?ü(öf¾—
=E´M×D¢‡žCÃ×A=õÜ<bóv20150802_00109_stA<ùÛ<#×
?ÎoÃWd&ÁA<ùÛ?Ð4;woEv20150802_00113_st  Ksb309@ëòŸÐÒ±?Tª@€E²Sö=Ç)$?æ¯r?ÁG®g¾ŽÙEµnáCMC&%A=wö<ƒÌZv20150802_00113_stA<Z<#×
?¹½¸[¿€A=wö?y‹@4;woEv20150802_00115_st  Ksb309@ëòŸÓt?Uøü@€E²|f=Ÿ†ø?ÁxK@G®5¾¡G®E·C'EÿA=™ó<fv20150802_00115_stA<bN<#×
?·TÂï8
¿€A=™ó?ŒÏâ 4;woEv20150802_00119_st  Ksb309@ëòŸÝÑA|?0ã"@€E²ë¸=áš? SÞ@dzá4¾–‡+E¹D¢sEUçA<éý<ÁZûv20150802_00119_stA<ƒ<#×
?·ÿdq¢¿€A<éý?˜+_`4;woEv20150802_00253_st  Ksb309@ëò Ø Wä?E¥*@€E¨Â¸=Þª@aê?ìÌÍf¾œ¬E«^D¢‡mC×
A=YŽ<::ºv20150802_00253_stA=%<#×
?·ÿdq¢ÁA=%?Ð4;woEv20150802_00257_st  Ksb309@ëò ÝéTÃ?M
…@€E¨ˆ)=º¯ð?]û@£×h¾ A‰E¬HC'mCÈsA=Xt<h¾•v20150802_00257_stA<A‰<#×
?À4E#¢¿€A=Xt?Ò 4;woEv20150802_00259_st  Ksb309@ëò à'?EOR@€E¨®H=¾?Ç@6ff4¾Ÿ¾wEªþ¤ClJEA=°4<ŠRìv20150802_00259_stA;ƨ<#×
?À šËL'æ¿€A=°4?'J]€4;woEv20150802_00263_st  Ksb309@ëò æe_U?TC@€E¨'×=Ìý˜@q§C@O\)3¾¬‹DE®\D¡ÿ…EL!A=Ix<Æ­v20150802_00263_stA<5?<#×
?À šËL'æ¿€A=Ix?˜Õ£à4;woEv20150802_00397_st  Ksb309@ëò¡äàú×?PÅ#@€E¡!ì=ê˜Å@
\?ê=qg¾˜"uE£çìD¢X¬CuA="<;j9v20150802_00397_stA<Ĝ<#×
?¹½¸[ÁA<Ĝ?Ð4;woEv20150802_00401_st  Ksb309@ëò¡ëOy?X8@€E {="wD?Qé²@g¾\)E¢ÍCFÉCèsA=y<Y=v20150802_00401_stA<1'<#×
?·ÿdq¢¿€A=y?‹#‡ 4;woEv20150802_00403_st  Ksb309@ëò¡òð'p?C²Þ@€EŸGÍ=¹,?ð1ï@e¸4¾¢ÐåEŸðCD{E1A=t <½ùÕv20150802_00403_stA;º^<#×
?¬Ü'(þŠÐ¿€A=t ?—¿: 4;woEv20150802_00407_st  Ksb309@ëò¡ùÅØ??l¦@€EÖ®=òbí?¾@Fff3¾—PE¤¾D¡÷žEd¤A=
z<§:[v20150802_00407_stA<Qì<#×
?À4E#¢¿€A=
z?"çK`4;woEv20150803_00061_st  Ksb309@ëòÄþ¬?(Ï}@€Eµª…=¥‡\@¦ëË@£×g¾'hsE·öD¢;LC	ÃA= 2<iÃ4v20150803_00061_stA:í'<#×
?·ÿdq¢ÁA:í'?Ð4;woEv20150803_00065_st  Ksb309@ëòž4Ù?ï©@€E°H\="¼¨?ÇÎ@I™šg¾'ë…E²´Cœ¾wC;¦A=|v<¦Nv20150803_00065_stA<¬<#×
?·TÂï8
ÁA<¬?Ð4;woEv20150803_00067_st  Ksb309@ëòŸšç?"$@€E¯Ã=¤‡>ÈàJ@žff4¾å`E°(CFEK¶A=8M=i'v20150803_00067_stA;Òò<#×
?·ÿdq¢¿€A=8M?¡í$à4;woEv20150803_00071_st  Ksb309@ëòÅŒÐ?@€E¯}¤=…O=Hbò@×
=3¾‡+E³®D¡êÙE'Lv20150803_00071_stA<MÓ<#×
?·ÿdq¢¿€A<MÓ?"zá@4;woEv20150803_00241_st  Ksb309@ëòƗÂYV?Z¬y@€E¬==™`<Úµï?•Âg¾ŽÙE°a…D¢YC	ìA=ŒÖ<6µMv20150803_00241_stA<V<#×
?¬*.¨"C¿€A=ŒÖ?†Ö© 4;woEv20150803_00245_st  Ksb309@ëòƞÇá?CêÛ@€E®XÃ=²‡à<F#@'®=¾¤ZE²¦áCœÍqC¼îA=6A<©ˆ
v20150803_00245_stA<ff<#×
?À4E#¢¿€A=6A?•1@4;woEv20150803_00247_st  Ksb309@ëòÆ¡èÜ?@@€E®9==­)¼?&9P@0£×4¾€ƒE­\)C¢E7A="Î<ŸOév20150803_00247_stA;ƨ<#×
?¹½¸[¿€A="Î?"éý 4;woEv20150803_00251_st  Ksb309@ëòƳIsf?;L†@€E®1H=ƒý ?º*@@2¾‹C–E°VRD£%E:¨A=S´<°ð!v20150803_00251_stA< Å<#×
?À šËL'æ¿€A=S´?– 4;woEv20150804_00109_st  Ksb309@ëòßê¦+ù?M'
@€Eº>š=á??ŸN^?èõÃg¾…¸E»ðfD¢Z‡CÌA<ôŸ<…¦ûv20150804_00109_stA<A‰<#×
?À šËL'æÁA<A‰?Ð4;woEv20150804_00113_st  Ksb309@ëòßðcÐ_?c À@€Eºä=àNõ>ÒA˜?Àf¾­'hE¾–CœÝPC™A<™z<«&–v20150804_00113_stA;ãT<#×
?·ÿdq¢¿€A<™z?•dÒÀ4;woEv20150804_00115_st  Ksb309@ëòßóO2m?X"(@€Eº;¤=¤Àä>,¥?ºáH4¾‹Æ¨Eº×C'ÏEA=†Õ<BAv20150804_00115_stA;‡<#×
?·TÂï8
¿€A=†Õ?'èH 4;woEv20150804_00119_st  Ksb309@ëò்L?K)Î@€E»6š=R@Ùé@zá3¾¡G®E¾™3D¡ùXEL5A<Æ<Žß~v20150804_00119_stA;hs<#×
?™îE¥…æ¿€A<Æ?'ÛïÀ4;woEv20150804_00253_st  Ksb309@ëòàþÝ Û? {@€E´Ç=¢‰?›Æ·@w
=g¾å`E¹CÃD¢^ÙC·ÏA>]ê<Ä1Òv20150804_00253_stA=¡Ë<#×
?·ÿdq¢ÁA=¡Ë?Ð4;woEv20150804_00257_st  Ksb309@ëòá¤T‰?*ý@€E´æ=ÇÔ?"ÅØ@×
g¾…¸Eµ¾CnVCLA<½¼<|+œv20150804_00257_stA;ïž<#×
?·ÿdq¢ÁA;ïž?Ð4;woEv20150804_00259_st  Ksb309@ëòážêç?"©@€E´Ù=›CD=y+@‰ë…4¾bNE¶/3Cc3EA=w–<ÈJÕv20150804_00259_stA;ÊÁ<#×
?À šËL'æ¿€A=w–?™	Z 4;woEv20150804_00263_st  Ksb309@ëòá
†5?A¬e@€E´=)=ª">xÜ@.¸R3¾£SøE¸fD¡øsEM#A<ÿ2<"~"v20150804_00263_stA;÷Ï<#×
?À šËL'æ¿€A<ÿ2?'oЀ4;woEv20150805_00061_st  Ksb309@ëóPe?¿q@€EÆnš=f›7?2¬á?\)g¾œ(öEÈ=D¢:ÉCí'A<Í
="v20150805_00061_stA;º^<#×
?²ðR¨6¿€A<Í
? °'À4;woEv20150805_00065_st  Ksb309@ëóUήy?}ÖÅ@€EÅçq=gq>oÊ ?p£×<¾¼jEÇ}3Cœ"ÝCiºA<=·=xzv20150805_00065_stA;×
<#×
?·ÿdq¢¿€A<=·?¡@4;woEv20150805_00067_st  Ksb309@ëóXœyH?Tù1@€Eƹ¸=|é˜@
u?Ôzá4¾ž¸REÈCœ¤E,A<ë*<¾tov20150805_00067_stA;ß;<#×
?Ķ¨–'yp¿€A<ë*?—΍à4;woEv20150805_00071_st  Ksb309@ëó^Q>·?iíþ@€EÕIš=DrÁ?‰ê?Ã×
3¾›"ÑEÖÑHD¡Ú^E}ÇA?ô=¿éµv20150805_00071_stAA
==#×
?ÓÂ$Ÿ´Y?€A?ô?·ý6 4;woEv20150806_00094_st  Ksb309@ëó¡ê6?†•°@€EÓ׏=ŶC@Eõ?hõÃg¾§l‹EÖy3D¢uHCÀA<eµ<–Av20150806_00094_stA;ó¶<#×
?ÅxôæX ¼¿€A<eµ?'È# 4;woEv20150806_00098_st  Ksb309@ëó§	™²?e†ð@€EÑû\=Ä¤@¤ÞH?àg¾Ÿ;dEÓã3C,‹Cp!A< <¯qGv20150806_00098_stA;Oß<#×
?·ÿdq¢¿€A< ?•î(à4;woEv20150806_00100_st  Ksb309@ëó±¤î?`ƒ\@€EÒd)=ÇeÈ@‹a?ØQì4¾®{EÖä)Cg+E‡A<¦<žrüv20150806_00100_stA;²<#×
?Æø"êÙW¿€A<¦?"Î_€4;woEv20150806_00104_st  Ksb309@ëó·:¿D?gwó@€EÑ©q=†š(=‡lD@C333¾™‡EÓÜRD¡÷DESÇA<qÓ<ÄÖ(v20150806_00104_stA;G®<#×
?·ÿdq¢¿€A<qÓ?˜šÅ4;woEv20150806_00238_st  Ksb309@ëó ¿"Z?NÀ³@€EÅ]®=•3¸>˜á¬?Ÿg¾¢MÓEÈݚD¢cCäA<ø(</›Dv20150806_00238_stA;ïž<#×
?À šËL'æÁA;ïž?Ð4;woEv20150806_00242_st  Ksb309@ëó Å>xŒ?@&ö@€EÅà=°¤=%fk@\h¾›¥ãEÉÝìCv%CÅ¢A<‡X<Œ÷v20150806_00242_stA;xÕ<#×
?²ðR¨6¿€A<‡X?'þà4;woEv20150806_00244_st  Ksb309@ëó Ð%ø?b8@€EÄÅ)=µÝ@@9m«@Qì4¾Ÿ;dEÈ´C%ãE	
A<қ<išxv20150806_00244_stA;|î<#×
?·ÿdq¢¿€A<қ?3O4;woEv20150806_00248_st  Ksb309@ëó Ö
"<?dhì@€EÅS=pôA/X?ž¸R4¾/EÇ£\D¡÷ÇEe¶A<rM<sRv20150806_00248_stA;…<#×
?ÁZ"	»ì¿€A<rM?ŽjB4;woEv20150806_00670_st  Ksb309@ëó$È؜?@r!@€E¥ô)=N4>ÐVd@
=qf¾¦éyEª{D¢>¸CÂNA<Ïu<]¡_v20150806_00670_stA<=q<#×
?·ÿdq¢ÁA<=q?Ð4;woEv20150806_00674_st  Ksb309@ëó$ÎC4]?7ݤ@€E¥L¤=…Tt@x\@ £×g¾¡G®Eª{ÃCœäZCÒoA=Î<"7¼v20150806_00674_stA;÷Ï<#×
?¬*.¨"C¿€A=Î?†÷€4;woEv20150806_00676_st  Ksb309@ëó$Ñ=D"??M_@€E¤df=bµØ>~k@u4¾«E¥EqCZE5A:u˜<ߺv20150806_00676_stA;|î<#×
?¬*.¨"C¿€A:u˜?›øW@4;woEv20150806_00680_st  Ksb309@ëó$Ü¡fB?MY¶@€E£Eö=Œc@3üþ@Vff3¾ž5?E©qD¢,1Ej¼A<µ*<±Å8v20150806_00680_stA;<#×
?ÁZ"	»ì¿€A<µ*?–8§4;woEv20150807_00100_st  Ksb309@ëó@–£…?ÂÛ@€E˜àÃ=B€ð@7}?&fff¾È´9E›`fD¢dÕCÉA<¬…=O©þv20150807_00100_stA;p¤<#×
?À4E#¢¿€A<¬…?©õ?À4;woEv20150807_00104_st  Ksb309@ëó@D8ê?ûÍÊ@€E™Í=ÓñâBáÁû@C33g¾Ï\)Eš
qCœ§®CDœv20150807_00104_stA:$Ý<#×
?ÎoÃWd&?€A:$Ý?"zá@4;woEv20150807_00106_st  Ksb309@ëó@©[3?ýµ@€E˜ˆ=€"œAQçÏ?†ff5¾²°!EšƒšCÈÕE¸AApW=Šb¡                  ÀÀøÀÀ€AApW?±LT 4;woEv20150807_00220_st  Ksb309@ëóA'ïª?ªÆc@€E"®=cŒh?šŒZ?®g¾¨r°E"W…D¢_øC	)ºA<jâ=H"Šv20150807_00220_stA;KÇ<#×
?Ķ¨–'yp¿€A<jâ?©'@4;woEv20150807_00224_st  Ksb309@ëóA›Ç]?ŽìB@€EüÃ=¼·´?€Ü?@A¾µÂE"á
C'C"uA<hè=òºv20150807_00224_stA;;d<#×
?·ÿdq¢¿€A<hè?¡þW@4;woEv20150807_00226_st  Ksb309@ëóAŸMØÑ?‰þ@€E'=VÄ×@SS@W®3¾µÂE'ßCƒTE0‡A9i£=<e"v20150807_00226_stA;º^<#×
?ÉN¾¼àB`?€A9i£?§Œ°€4;woEv20150807_00230_st  Ksb309@ëóA¦!<f?³½q@€E'BR=½WÀ?Qøô?Tzá3¾¸ÔþE"ñ3D¡öéEohA;ªê=ÀÃv20150807_00230_stA;ÊÁ<#×
?Å¥1¢ÆcÈ¿€A;ªê?£¸`4;woEv20150807_00496_st  Ksb309@ëóCðåý?]þŠ@€EŠ!\=À™ˆ@M:w?—
=f¾ÂJE¢=D¢>áC^5A<g©<ªv20150807_00496_stA;×
<#×
?·ÿdq¢¿€A<g©?•B³ 4;woEv20150807_00500_st  Ksb309@ëóC÷0?[á–@€EŽÌÃ=aøÐ?CQ°?§®g¾¸QìE'£
CmCŸ¾A<YÛ<èŸàv20150807_00500_stA;|î<#×
?·ÿdq¢¿€A<YÛ?ü4;woEv20150807_00502_st  Ksb309@ëóCúôå?…Ú
@€Ebì=e½é?ÅÃ#?¨õÃ5¾¼jEÉìCœêE×A<z¶<Ê·¨v20150807_00502_stA;ƨ<#×
?À šËL'æ¿€A<z¶?™Võ4;woEv20150807_00506_st  Ksb309@ëóCÿôçô?' Ø@€E‹Ï…=©èÔ<kºD?!G®0¾¨r°EòÍD¡öNE[®A<\<­–Çv20150807_00506_stA9¥ã<#×
?À šËL'æ¿€A<\?•²Øà4;woEv20150810_00061_st  Ksb309@ëóŸXöÆñ?c:@@€EŠŽ== àL@¨"?°£×g¾° ÅE××D¢S×CÚáA;¡<†Rˆv20150810_00061_stA;?}<#×
?Ķ¨–'yp¿€A;¡?ÊQ4;woEv20150810_00065_st  Ksb309@ëóŸ^v­Ü?»j@€EŠÞ…=^¯È?€QÕ?(õÃg¾ÀEŒ"öC‹dC-A;›y=ήv20150810_00065_stA:¬<#×
?·ÿdq¢¿€A;›y? yÕÀ4;woEv20150810_00067_st  Ksb309@ëóŸaa"T?m•@€E‹-ì="<@$#´?Ÿ5¾¯²E{C'EóãA<&Û<ƒ¸Zv20150810_00067_stA9çm<#×
?·ÿdq¢¿€A<&Û?w@4;woEv20150810_00071_st  Ksb309@ë󟓪É?b‹!@€EŽ–\=Hã?!Ê*?ÈõÃ6¾­VE'VfD¢'}EgA;Ái<§
¡v20150810_00071_stA>5?<#×
?À šËL'æ¿€A;Ái?"á´ 4;woEv20150810_00207_st  Ksb309@ë󠹛''?q<Ñ@€E¬R=ÂR½@{O?c×
g¾¥ãTEƒ¡×D¢OßC–‡A<Þ<(ûv20150810_00207_stA;%<#×
?À šËL'æ¿€A<Þ?'%`4;woEv20150810_00211_st  Ksb309@ëó ¿Í°x?c¼R@€E÷®=ß^@ø?´zág¾°£×E"Þ¤CPbCjA<2€<¢²8v20150810_00211_stA:éy<#×
?·ÿdq¢¿€A<2€?"VG4;woEv20150810_00213_st  Ksb309@ëó ÇV¦U?Naœ@€EÂ='= C?æff3¾®{E"Ì=C1HEwA;ìÂ<Võv20150810_00213_stA:¸R<#×
?·TÂï8
¿€A;ìÂ?ŠÁž 4;woEv20150810_00217_st  Ksb309@ëó ÍŸUE?dC­@€E€«R=œqè?) ?¹™š3¾¬1E"¢¸D¡ôƒEUqA;‹®<€¡jv20150810_00217_stA:¬<#×
?·ÿdq¢¿€A;‹®?-@4;woEv20150810_00577_st  Ksb309@ëó¤Ý×FM?nSä@€EYx=‰¼?å׌?c×
g¾¬‹DE_D¢=ÃCƨA;á<b…v20150810_00577_stA:í'<#×
?·ÿdq¢¿€A;á?ŒP¡€4;woEv20150810_00581_st  Ksb309@ëó¤ã')´?mÁå@€EZ^ö=ÃÛH?Ѕ­?£×
g¾¦ffEbHRCœŠC÷LA<H<½'v20150810_00581_stA;V<#×
?·ÿdq¢¿€A<H?—¡ò@4;woEv20150810_00583_st  Ksb309@ëó¤ærp
?}^Ÿ@€E[fá=föÏ>4/X?'\5¾ª~úEaxCE`E"A;µ'<ˆ*‡v20150810_00583_stA:ff<#×
?É[K`c—H¿€A;µ'?'Pà4;woEv20150810_00587_st  Ksb309@ëó¤ëìlû?Yχ@€E[q=£t@7•ï@2¾¯ EfH¤D¡ßmE|NA;fÙ<"CÉv20150810_00587_stA:Ĝ<#×
?·ÿdq¢¿€A;fÙ?'hy 4;woEv20150810_00721_st  Ksb309@ëó¥Û3b-?'¢1@€Ew ¤=x )=¾@-?hõÃg¾Å¡ËEáqD¢/mC‹ÇA<·<Çv20150810_00721_stA:õÃ<#×
?À šËL'æ¿€A<·?˜à¡à4;woEv20150810_00725_st  Ksb309@ëó¥à³"B?™'ø@€Ew?H=†}¼>eª?\);¾¢MÓE{d{CNúCEA;͇=urv20150810_00725_stA:vÉ<#×
?ÁZ"	»ì¿€A;͇?¢î®@4;woEv20150810_00727_st  Ksb309@ëó¥ã¯L‰?ƒîº@€Et³\=P±@àÔk?ٙš4¾£SøEuT{C;E#ªA;ýå<»ƒv20150810_00727_stA9`B<#×
?·ÿdq¢A;ýå?—p` 4;woEv20150810_00731_st  Ksb309@ëó¥é3€
?"hc@€Eqí®='š0>Yj?ó333¾¥`BEy+…D¡í¢EnîA;¡<¸Ö
v20150810_00731_stA:\<#×
?Ķ¨–'yp?€A;¡?—Á 4;woEv20150810_00853_st  Ksb309@ëó¦ê%'?›sñ@€E–=—¼@S_ç?(ög¾¬1E"ÓÃD¢1ôCü¬A;ãÞ<Å÷:v20150810_00853_stA:¸R<#×
?ÁZ"	»ì¿€A;ãÞ?˜¾ç@4;woEv20150810_00857_st  Ksb309@ëó¦ïŠo?–U@€E"
á=RÒ?ĵ?LÌÍg¾­'hE†šCœÔþCqhA;{g<Ú@Ev20150810_00857_stA:zá<#×
?À šËL'æ¿€A;{g?›H 4;woEv20150810_00859_st  Ksb309@ëó¦òLmí?Žë@€E"ûÍ=p°?ÜøŽ?^¸R4¾«E‡@öCœ˜E.{A;î><¡ú"v20150810_00859_stA:õÃ<#×
?·TÂï8
¿€A;î>?"?D@4;woEv20150810_00863_st  Ksb309@ëó¦÷Ûäm?™FH@€Eƒâ¤=gސ@C?!G®4¾/E…û®D¢…E‡\A<f<ÕBv20150810_00863_stA9Û#<#×
?À šËL'æ¿€A<f?š¨C`4;woEv20150810_00901_st  Ksb309@ëó§N§˜`?˜É@€E{N)=Uœ8@uÄå>³33g¾¤Ý/E€áD¢>ÁC÷ÏA;ŸI<ôYyv20150810_00901_stA:—<#×
?À4E#¢¿€A;ŸI?ž‹/ 4;woEv20150810_00905_st  Ksb309@ëó§T¹?´¼0@€E}Ì{="|>˜|"?(öf¾¢ÐåE€"HCZCÃTA;ʝ=+Xv20150810_00905_stA:E¢<#×
?¹½¸[¿€A;ʝ?¥cK4;woEv20150810_00907_st  Ksb309@ëó§Všf?¥5"@€E}Q
=m?@È='?O\)5¾¥ãTE€ÂÍCœ–éE!XA;Ĥ<ì‰"v20150810_00907_stA:V<#×
?À4E#¢¿€A;Ĥ?'$@4;woEv20150810_00911_st  Ksb309@ëó§\J?µQD@€E{‡H=¡®l@u1?c×
3¾¡G®E€öáD¡ÿDEžA;֊=õv20150810_00911_stA97L<#×
?¹½¸[¿€A;֊?£þ³ 4;woEv20150811_00107_st  Ksb309@ëóÀ.È°3?"ìY@€ET$==Æt9?3¸ƒ?B\f¾Ê=qE\^D¢t1CíÓA;sD=¥ºv20150811_00107_stA:j<#×
?À šËL'æ¿€A;sD? 4·@4;woEv20150811_00111_st  Ksb309@ëóÀ4æaH?›;@€EV˜¸=šÅ´>†6?hõÃg¾Ã•E^c…CœíôC?¾A;'¸=w*v20150811_00111_stA:r°<#×
?ÁZ"	»ì¿€A;'¸?¢å@4;woEv20150811_00113_st  Ksb309@ëóÀ=灯?ŽÅÍ@€ETÈR=²jå>â"'?œ(ö3¾¹XE^MHC.5E$ÉA;ÆÛ<șßv20150811_00113_stA; <#×
?À šËL'æ?€A;ÆÛ?™;à4;woEv20150811_00117_st  Ksb309@ëóÀCށ€? Ë1@€EUŒ¸=Æ@?ßÌ?‹…4¾É7LE^TÍD¡òÙEbáA;^_=™nv20150811_00117_stA:<#×
?ÁZ"	»ì¿€A;^_? s-À4;woEv20150812_00110_st  Ksb309@ëóßÏ%Ý_?r\D@€En7ì=k°À?.»?'\f¾ª~úEutÍD¢dîC°¤A;¦<†¥.v20150812_00110_stA:Ù<#×
?Ķ¨–'yp¿€A;¦?Ô¥À4;woEv20150812_00114_st  Ksb309@ëóßÜá\Ò?ht@€Eq¼{=€¾¤?³Ë?šáHg¾Ÿ¾wEwìC>¸CàBA;x÷<w=v20150812_00114_stA:Ĝ<#×
?Ķ¨–'yp¿€A;x÷?'îç 4;woEv20150812_00116_st  Ksb309@ëóßßõH—?oÙ@€Eq{=k.@¼+?Ã×
4¾´9XEzW…CðåE
ÙA;pp<'øÒv20150812_00116_stA:zá<#×
?ÁZ"	»ì¿€A;pp?_@4;woEv20150812_00120_st  Ksb309@ëóßåçø?•›Û@€Esf=Àéñ?9/?s333¾œ(öEu†=D¢¢EhA;zx<ËÍ÷v20150812_00120_stA9¾w<#×
?¬*.¨"C¿€A;zx?™y¾à4;woEv20150812_00254_st  Ksb309@ëóàçoö]?b(t@€Ef3
=dÃ)?[?¥¸g¾¹XEq^D¢j-CsuA;úë<p"v20150812_00254_stA;<#×
?À šËL'æ¿€A;úë?Žr`4;woEv20150812_00258_st  Ksb309@ëóàí£*?Y¹‹@€EeÍH=ƒÐ?<Çþ?ÚáHW¾©ûçEm5qC9ÛCïßA;ƒ€<–e½v20150812_00258_stA:Àƒ<#×
?·ÿdq¢¿€A;ƒ€?'Ì· 4;woEv20150812_00260_st  Ksb309@ëóàðžè?h+¦@€Eeu×={"ˆ?‹¬@?÷
=5¾¬1Eq{Cž
/E2ÙA;¨.<"hv20150812_00260_stA;"Ñ<#×
?À šËL'æ¿€A;¨.?'mÀ4;woEv20150812_00264_st  Ksb309@ëóàövƒ?Ž#â@€Ef*==S`?"l€? 3¾³¶FEp;
D¢žEwšA;]Ó<ÆJÒv20150812_00264_stA:£×<#×
?À šËL'æ?€A;]Ó?˜ÉZ@4;woEv20150813_00109_st  Ksb309@ëóÿÏÎ)C?Q^ì@€E'À
>9Ō?܀×?Ôzáf¾ˆ1'E"‹\D¢r-CÍA;î<>=¢v20150813_00109_stA:õÃ<#×
?À šËL'æ¿€A;î?‡Ç´@4;woEv20150813_00113_st  Ksb309@ëóÿՌԺ?7Å@€Eƒ=ε>•è@-p¤g¾Ÿ;dE‡$fCÉCH1A;ŗ<›qCv20150813_00113_stA:ñª<#×
?²ðR¨6¿€A;ŗ?"n(`4;woEv20150813_00115_st  Ksb309@ëóÿãÒ7p?($Z@€E'ÉR=Šw|@hÀ@Ã334¾©ûçE'vÍC†‡E`v20150813_00115_stA;‡<#×
?Ķ¨–'yp¿€A;‡?"zá@4;woEv20150813_00119_st  Ksb309@ëóÿ逢'?0,8@€E'"ö=Š{È=©ÄC@­¸3¾£SøE‹·D¡÷çEKv20150813_00119_stA:¸R<#×
?²ðR¨6¿€A:¸R?"zá@4;woEv20150813_00431_st  Ksb309@ëôôÏË?¬™Å@€Evtö=ˆ¿œ@³±?ƒ×
4¾Ç+E} RD¡ýXEƒA;åê=»Øv20150813_00431_stA8—<#×
?À šËL'æ¿€A;åê?¢÷{4;woEv20150813_00565_st  Ksb309@ëô®öÎ?«_Ò@€EuP=‡(t>¼AŽ?zág¾ÀE{ȤD¢TC¢ÑA;c^=Y¨tv20150813_00565_stA9<#×
?À šËL'æ¿€A;c^?«5€4;woEv20150813_00569_st  Ksb309@ëôžÅ(?"ß@€Esˆ{=¬R¬@Ñ?W
=D¾µ?}EwÅìC/C7A;L…<÷Jv20150813_00569_stA:V<#×
?À šËL'æ¿€A;L…?žéA4;woEv20150813_00571_st  Ksb309@ëôOê?'Ã@€Erzö=¡˜A'ê?ÁG®4¾®{Eu/…CAËE,"A;|<ӕ
v20150813_00571_stA9p¤<#×
?ÄÅûåQÎò¿€A;|?šr¡ 4;woEv20150813_00575_st  Ksb309@ëôï a?Œä@€Es?Ã=ƒòA	aé?"332¾½p¤E~#
D¢jEh‡A;#Q<ád‹v20150813_00575_stA;7L<#×
?À4E#¢¿€A;#Q?œ,'`4;woEv20150813_00709_st  Ksb309@ëô+Ø÷?˜àà@€Emf==@µÈ>¸€Ë?&ffg¾Å¸EuðD¢GTCÍA;'í<ÐH"v20150813_00709_stA:›¦<#×
?À4E#¢¿€A;'í?š	€4;woEv20150813_00713_st  Ksb309@ëôü?¡y@€El™=Œ:0@œy?W
=K¾¸QìEtJ¸Cœ¿žC-'A;Ð¥=>_v20150813_00713_stA:ƒ<#×
?ÁZ"	»ì¿€A;Ð¥?£‡Ëà4;woEv20150813_00715_st  Ksb309@ëô¥?§ùë@€Ellö=>èø@'â?ƒ×
4¾µ?}EoþfC[çE+…A;«<û8Uv20150813_00715_stA8Ù<#×
?Ķ¨–'yp¿€A;«?Ÿg
 4;woEv20150813_00719_st  Ksb309@ëôFÔ%?ŠÍh@€Ek²=~7?™nâ?Տ2¾Á%E}ªáD¢17EwžA:Ôì<ý\0                  ÀÀøÀÀ€A:Ôì?Ÿ«†4;woEv20150813_00853_st  Ksb309@ëôOu
ž?€a@€Em¦{=Žh?±ª?.{g¾©xÕEu®D¢Q?C	JÁA;†£<~
v20150813_00853_stA:§ð<#×
?Ķ¨–'yp¿€A;†£?ÁA`4;woEv20150813_00857_st  Ksb309@ëôUÙE¬?{G<@€Em•H>h>v·)?n{f¾¦éyErà¤CžCÊ=A;9E<Ãàv20150813_00857_stA:ff<#×
?·ÿdq¢¿€A;9E?˜`|4;woEv20150813_00859_st  Ksb309@ëôX}J?~©@€El¸==‰¼t?ͱ¿?æff4¾¼jEuøRC¦¨E=ªA;\ð<§¹v20150813_00859_stA:\<#×
?À4E#¢¿€A;\ð?"à— 4;woEv20150813_00863_st  Ksb309@ëô^#¼ž?uÁ˜@€El@Í=œ6è?–ØM?"333¾¨õÃEs˜öD¡úE‰®A;¶ª<€ ¹v20150813_00863_stA9|î<#×
?¹½¸[¿€A;¶ª? 4;woEv20150814_00114_st  Ksb309@ëôÅ£#?9fä@€EÎá=揕?«úÀ@0£×f¾™™šE"%ìD¢kDCÞ¸A;ÇC<ƒ§v20150814_00114_stA:Ù<#×
?À4E#¢ÁA:Ù?Ð4;woEv20150814_00118_st  Ksb309@ëôˊW‡?Lµy@€E|3=ç(?×ò?±ë…g¾¨r°E»ÃC9ºC1ªA;7<xØÁv20150814_00118_stA:bN<#×
?·TÂï8
¿€A;7? 4;woEv20150814_00120_st  Ksb309@ëôÙ|}Õ?Q)G@€EŽ¦×=O¨DGv@Ö¸R3¾¶E¢E'¸áCSEjv20150814_00120_stA:°!<#×
?ÉN¾¼àB`¿€A:°!?"zá@4;woEv20150814_00124_st  Ksb309@ëôß}c®?V`@€EŽ÷¤=¾?>ð£õ@\)3¾Ÿ;dE'›\D¡úúEf!A;Äp<‡gzv20150814_00124_stA:E¢<#×
?À4E#¢¿€A;Äp?ìï@4;woEv20150816_00110_st  Ksb309@ëô`b7ƒ?rۆ@€EuDf>tÌ> ©£?·
=f¾»çmE€\D¢ouC€ÅA;z<Po»v20150816_00110_stA:<#×
?Ķ¨–'yp¿€A;z?Š
÷`4;woEv20150816_00114_st  Ksb309@ëô`AÇ?s"Þ@€Ew\>í?Ø?÷
=h¾¼jE€çìCO¾C…ãA:õ•<À¿v20150816_00114_stA9ãT<#×
?À šËL'æ¿€A:õ•?˜wà4;woEv20150816_00116_st  Ksb309@ëô`™'Ú?pÊ@€Ew=S??ŽŽÈ?¦ff4¾Ñë…ES3CÈsE)A;{<rQµv20150816_00116_stA9¡Ë<#×
?·ÿdq¢¿€A;{?ŽJ6 4;woEv20150816_00120_st  Ksb309@ëô`%ü(…?˜"@€ExÙq=Òà Bú–j@zá2¾¹XEO3D¢ãE`sv20150816_00120_stA;33<#×
?À šËL'æ?€A;33?"zá@4;woEv20150816_00446_st  Ksb309@ëôcköBè?tŸo@€Eb1®=EYP>øò=?k…g¾®{Ek€¤D¢S¶CŸ¾A:í	<jv20150816_00446_stA:<#×
?ÁZ"	»ì¿€A:í	?S `4;woEv20150816_00450_st  Ksb309@ëôc—=N??‡Œ0@€E_{=u#§?ÏY?£×H¾¸QìEdË3CT{Cá‰A;÷<ð¡v20150816_00450_stA9ûç<#×
?·TÂï8
¿€A;÷?ž# 4;woEv20150816_00452_st  Ksb309@ëôcšo\Ú?p@€E]©®=ćv20150816_00452_stA:Z<#×
?ºO®	­"º¿€A:Z?"zá@4;woEv20150816_00456_st  Ksb309@ëôc álA?hž]@€EZö=|I?5bµ@G®4¾´¼jEfqD¡úE…/A;Su<œ@v20150816_00456_stA9²<#×
?¬*.¨"C¿€A;Su?"è4;woEv20150816_00590_st  Ksb309@ëôd¼!Ôf?¡'@€E[Æ==¤¬ð@	Ñ-?5g¾Â\Ec¢¸D¢@‹CѪA;ì=
öv20150816_00590_stA9ÊÁ<#×
?ÁZ"	»ì¿€A;ì?¡OþÀ4;woEv20150816_00594_st  Ksb309@ëôdÂ_¶t?µƒ±@€E]Úá=pùI>dœ>æffH¾·KÇEc
CœÆFCA:óÍ=Ôpv20150816_00594_stA9
=<#×
?À šËL'æ¿€A:óÍ?¢ÚŽ4;woEv20150816_00596_st  Ksb309@ëôdÅ5ä¾?µ'Ë@€E^"¤="
?ìA™?¸R5¾·KÇEbqCœ»dE-;A;;<ùYv20150816_00596_stA8=q<#×
?ÁZ"	»ì¿€A;;?Ÿ+# 4;woEv20150816_00600_st  Ksb309@ëôdË›?·kÇ@€E_$Í=<vw?ÖBÕ?}p¤4¾¬‹DEdªD¡ÞòExA;'A=*ô8v20150816_00600_stA8Qì<#×
?¹½¸[¿€A;'A?¥^‡4;woEv20150816_00734_st  Ksb309@ëôe¾€È?жM@€Ec {=^™(?½+¼?g¾³33EiœRD¢KLC³uA:Øj=g¢v20150816_00734_stA9X<#×
?ÁZ"	»ì¿€A:Øj?¬ñ´@4;woEv20150816_00738_st  Ksb309@ëôeÄ\
˜?¯Š£@€EbR)=b`I?Ûº?
=f¾·ÎÙEgšáCœ*^C2-A:õ=$fsv20150816_00738_stA9¥ã<#×
?Ķ¨–'yp¿€A:õ?¤ŒÎ`4;woEv20150816_00740_st  Ksb309@ëôeÇW!Ð?§ŸE@€Eb¼="AB'åë?×
=3¾Ã•Ej7\Cœ(RE4Bv20150816_00740_stA9ïž<#×
?·ÿdq¢¿€A9ïž?"zá@4;woEv20150816_00744_st  Ksb309@ëôeÍU
?²õÖ@€E^Î{=úÀA!{@³×
2¾®—Ehô)D¡ÛÏE~Ñv20150816_00744_stA9º^<#×
?Ķ¨–'yp¿€A9º^?"zá@4;woEv20150817_00107_st  Ksb309@ëô€OŒ?3T!@€Eÿö>
V?gVc@,(ög¾ A‰E•ðD¢b CÙÛA;²&<rǛv20150817_00107_stA;Sø<#×
?·ÿdq¢ÁA;Sø?Ð4;woEv20150817_00111_st  Ksb309@ëô€VWe?4—&@€Eïf=áîî>uªÛ@7
=f¾ŒIºE'qC€!C"A:³<'B‰v20150817_00111_stA9ãT<#×
?·ÿdq¢ÁA9ãT?Ð4;woEv20150817_00113_st  Ksb309@ëô€Y·¬T?,Á@€EG×=ì¤n?ÒM—@xQì5¾©xÕE"c…Cž`E5?A:ßg<«.¡v20150817_00113_stA9P<#×
?À šËL'æ¿€A:ßg?•eÔ 4;woEv20150817_00117_st  Ksb309@ëô€``}n?&~@€E'kf>¾\?¾/¢@¦¸R3¾¯²Eš¾{D¢°E| v20150817_00117_stA:<#×
?À šËL'æ¿€A:?"zá@4;woEv20150817_00395_st  Ksb309@ëô'ì	=–?ŠUi@€Ew\="c¨?ÖÅ?€g¾£×
E|¿3D¢XÅCØA:»E<Çs‰v20150817_00395_stA9<#×
?·ÿdq¢¿€A:»E?˜îq 4;woEv20150817_00399_st  Ksb309@ëô'òi?žIÖ@€Ev½×=Vè=I™Õ?E¸V¾´¼jE|IqC,)CÁËA:™™=­½v20150817_00399_stA9×
<#×
?À šËL'æ¿€A:™™?¢•· 4;woEv20150817_00401_st  Ksb309@ëô'õ+*¦?wXh@€EwR=vXhAv>?Ã×
4¾˜"uE}­šCÇðE)`A;È<¢Uñv20150817_00401_stA9®<#×
?ºO®	­"º¿€A;È?"J¾ 4;woEv20150817_00405_st  Ksb309@ëô'û"»l?•D&@€Euq=q{¨@Á<Ù?aG®3¾¬‹DEyã3D¢šEËA:Ø1<ž$Þv20150817_00405_stA97L<#×
?ÁNͨA'¿€A:Ø1?"Ä›À4;woEv20150817_00539_st  Ksb309@ëôƒü Ì?‡6õ@€En¹Ã=¡;"@__ì?:áHg¾š¬Er™ÃD¢Z5CêÁA:ý<qˆv20150817_00539_stA9¾w<#×
?¹½¸[¿€A:ý?Ž#14;woEv20150817_00543_st  Ksb309@ëô"Xª'?"kˆ@€Emw\=wµÿA6?\Q¾·KÇEw!ìCœboCMPA;@<ßî±v20150817_00543_stA:9X<#×
?ÄÅûåQÎò?€A;@?›ýÖ 4;woEv20150817_00545_st  Ksb309@ëô"1m5?yg@€Em#Ã=—ç¤A`ƒ@ƒ×
5¾–EfL¤Co;E++A;D=%^!v20150817_00545_stA85?<#×
?¬Ü'(þŠÐA;D?¤«Ä 4;woEv20150817_00549_st  Ksb309@ëô"aÝì?ˆð@€EléH=»Ù`AŒ ?ï\)4¾¥`BExºáD¢ EzÉA:¯<÷+ v20150817_00549_stA9…<#×
?·ÿdq¢¿€A:¯?žåd4;woEv20150817_00683_st  Ksb309@ëô…0?ZGA@€EpD¤="¥Ý@U‡?Ÿg¾°£×E{ÅD¢JCÆ%A;c<Tôv20150817_00683_stA:^5<#×
?·ÿdq¢¿€A;c?Šž€4;woEv20150817_00687_st  Ksb309@ëô…
AKû?jŠ@€EpƤ=y¸@áÒ/?•Âf¾§l‹Ew›\C"þCN˜A;
¬<g‰v20150817_00687_stA:1<#×
?·ÿdq¢¿€A;
¬?Œã' 4;woEv20150817_00689_st  Ksb309@ëô…"†µ?yÐV@€Epô)=s¿˜@¿Vz@/\)4¾™™šEnž=CAìEBjA;ZÌ<ۛêv20150817_00689_stA8´9<#×
?À šËL'æ¿€A;ZÌ?›s}@4;woEv20150817_00693_st  Ksb309@ëô…j¹Ý?mx'@€Eqe
=sŽù?" ?€3¾˜"uEyášD¢	šE‰A:¬F<hév20150817_00693_stA9l‹<#×
?À4E#¢¿€A:¬F?í 4;woEv20150818_00061_st  Ksb309@ëô¢ÌTQ'?V}Ý@€Eá=NE?q?¸Qìg¾­VE"gqD¢M7C<îA:ÚÍ<FçJv20150818_00061_stA:<#×
?·ÿdq¢ÁA:?Ð4;woEv20150818_00065_st  Ksb309@ëô¢ÒN¡¤?}÷@€EŒÅ{=f¶è@˜à–? g¾šŸ¾EŽê)C'LC'oA:qœ<¼t€v20150818_00065_stA9xÕ<#×
?À šËL'æ¿€A:qœ?—Ž4;woEv20150818_00067_st  Ksb309@ëô¢Õ—Ç2?R'·@€EŒÃ=ˆQ ?ŽlV@P4¾±©üEŠZÍC˜EA;‰"<ÍAÈv20150818_00067_stA8ff<#×
?·ÿdq¢¿€A;‰"?™¨94;woEv20150818_00071_st  Ksb309@ëô¢ÛÃ?8‰—@€E‹±q=€t?Öa?ê=q3¾ß;E"D¡ò^EgšA:×Ï<1ÞBv20150818_00071_stA9¥ã<#×
?·ÿdq¢¿€A:×Ï?†;È@4;woEv20150818_00205_st  Ksb309@ëô£ëà
q?{5@€E†®=z<È@$F?J=qg¾/Eˆ…D¢NÉCéA:¼Q<ùÂv20150818_00205_stA9xÕ<#×
?Ķ¨–'yp¿€A:¼Q?'ÿ8@4;woEv20150818_00209_st  Ksb309@ëô£ñÜfH?‡'@€E†žì=b÷I?ð•6?‹…h¾¬‹DE‰ïCœÓCî˜A:˜Í<Ðn0v20150818_00209_stA9™š<#×
?À šËL'æ¿€A:˜Í?š
Æ4;woEv20150818_00211_st  Ksb309@ëô£ô×Â?c$@€E†§=v‹p@´ó?Ÿ5¾›¥ãE‡öCœÞVE$A;2‰<EŠv20150818_00211_stA9
=<#×
?À šËL'æ¿€A;2‰?ˆ±B4;woEv20150818_00215_st  Ksb309@ëô£úá³?aùé@€E…¾Í=–ÖÀ@#jÒ@<ÌÍ3¾§l‹E‹náD¡à"Er°A:šæ<±Ä'v20150818_00215_stA9ïž<#×
?¹½¸[¿€A:šæ?–8'@4;woEv20150818_00397_st  Ksb309@ëô¥…
Þ?'ll@€E—+H=£m¸=:G_?(õÃg¾š¬E™ôRD¢TöCA:ؾ<¦íÕv20150818_00397_stA9'h<#×
?À4E#¢¿€A:ؾ?"ݺ 4;woEv20150818_00401_st  Ksb309@ëô¥‹!±¬?Ž¤ù@€E–™š=£–?LÑ?ÌÍg¾²-E˜J¸CD{CZ A:s¤<Øûv20150818_00401_stA9xÕ<#×
?Ķ¨–'yp¿€A:s¤?›c€4;woEv20150818_00403_st  Ksb309@ëô¥ÀWž?‰£@€E–ªì=­Í€@àót?ƒ×
5¾ŒÌÍE•Ï®CFFEA'A;<'@,v20150818_00403_stA8n˜<#×
?À4E#¢¿€A;?H€4;woEv20150818_00407_st  Ksb309@ëô¥"ëª^?wµQ@€E—…=b'¸?'Š©?æff3¾'ë…E™ô)D¢×E†oA:€T<½cÁv20150818_00407_stA9;d<#×
?·TÂï8
¿€A:€T?—¬x 4;woEv20150820_00124_st  Ksb309@ëôßì;'b?/éç@€E¦c\>+h@Nx¬@lÌÍf¾—PE«"D¢\ÅCŸ¾A;º<›¡Öv20150820_00124_stA;…<#×
?¹½¸[ÁA;…?Ð4;woEv20150820_00128_st  Ksb309@ëôßñ霑?D?(@€E¥õ>²@&m|?úáHg¾š¬E©U®CÕCƒA:k
<†Âøv20150820_00128_stA9‰7<#×
?·ÿdq¢¿€A:k
?Ø_4;woEv20150820_00130_st  Ksb309@ëôßôª;Ó?2F÷@€E¥(¤=ÏÜÎ?ší@µ¸4¾\)E¥Ö¸Ch´Eúv20150820_00130_stA8ùÛ<#×
?ÉN¾¼àB`¿€A8ùÛ?"zá@4;woEv20150820_00134_st  Ksb309@ëôßú]"?+Ŝ@€E£õ>g?uèn@Æ{3¾¤ZE©u…D¡þ%EN5v20150820_00134_stA9hs<#×
?¹½¸[¿€A9hs?"zá@4;woEv20150820_00532_st  Ksb309@ëôãÕ¡È?Q\–@€E'ÿR=§# @!S?¾¸Rg¾—
=E—)D¢[¶CѪA:‡$<Ln-v20150820_00532_stA9ƨ<#×
?À4E#¢ÁA9ƨ?Ð4;woEv20150820_00536_st  Ksb309@ëôãÛÝ`ï?vuÀ@€E'ì="¸€@ë¨?Î{C¾ª~úE–gHCvÉCû¦A:(4<²âÅv20150820_00536_stA9‰7<#×
?·ÿdq¢¿€A:(4?–\X 4;woEv20150820_00538_st  Ksb309@ëôãÞ£k?p‹Ü@€E"Œq=znG?Fõ;@
áH5¾¤ZE–öC¡E*ÅA:£&<³v20150820_00538_stA9C–<#×
?À šËL'æ¿€A:£&?'àö`4;woEv20150820_00542_st  Ksb309@ëôãëÀ'£?p=j@€E'ì=[ßà?g?•Â3¾"záE"þRD¢?EyãA:H5<Ž"v20150820_00542_stA8å`<#×
?À šËL'æ¿€A:H5?'ҁÀ4;woEv20150820_00679_st  Ksb309@ëôäýþ?naý@€E'tÃ=x_@«¿²?ƒ×
g¾­VE•náD¢AC[dA:PÊ<wsv20150820_00679_stA9™š<#×
?ÅxôæX ¼¿€A:PÊ?Žî`4;woEv20150820_00683_st  Ksb309@ëôå¿"?ƒ);@€E:=Ð±@^'c?aG®Z¾¥ãTE'^ÍCœéüC9šA:qo<³M£v20150820_00683_stA9l‹<#×
?ÄÅûåQÎò¿€A:qo?–i´`4;woEv20150820_00685_st  Ksb309@ëôåE¿}?tä@€E—H=†"¬@0U@1G®4¾®—E–Í…CœÒòE)A:"#<ùVv20150820_00685_stA9ãT<#×
?¹½¸[?€A:"#?Ÿ*Á€4;woEv20150820_00689_st  Ksb309@ëôå
º"º?l4@€EQì=֌³>3'G@@8¾Ÿ;dE˜p¸D¢^VEo¶A9àÓ<Ögv20150820_00689_stA9¶F<#×
?¹½¸[¿€A9àÓ?šÌã4;woEv20150822_00054_st  Ksb309@ëõ9¥""?<·@€E¤¸=Õ?.P@@N{f¾¥`BE©rD¢jÙCWÏA;¯R<œv20150822_00054_stA:›¦<#×
?·ÿdq¢ÁA:›¦?Ð4;woEv20150822_00058_st  Ksb309@ëõ?é{?1e-@€E¥VÃ=·gT?'â@8Qìg¾ž5?E¨ãHCTþC_¾A:$<‰ë«v20150822_00058_stA9o<#×
?À šËL'æ¿€A:$?'=u`4;woEv20150822_00060_st  Ksb309@ëõB±ð?47@€E¥¬=…´è@uʸ@£…4¾OßE¤7ÃC×mEjv20150822_00060_stA8—<#×
?·ÿdq¢¿€A8—?"zá@4;woEv20150822_00064_st  Ksb309@ëõH;ÈÙ?/œ¶@€E¦¤š=–É>~±ë@{4¾¡G®E¬'áD¢	ÃEUßA:)<^Æ_v20150822_00064_stA9%<#×
?À šËL'æ¿€A:)?‹ØËà4;woEv20150822_00102_st  Ksb309@ëõ‹ïr?3b"@€E¤<)=Œ¦¼@ϝà@€õÃf¾œ(öE©M®D¢iqC'A: µ<»îv20150822_00102_stA:b<#×
?À šËL'æÁA:b?Ð4;woEv20150822_00106_st  Ksb309@ëõ'Ë\?+ˈ@€E£ü\=¯X¸@›Cö@ƒ33g¾\)E¦S\C:C"A:u<¶+×v20150822_00106_stA9•<#×
?·ÿdq¢ÁA9•?Ð4;woEv20150822_00108_st  Ksb309@ëõ"Õªl?.£8@€E¤|3=¨Ç<>%@®{4¾'n˜E£ÜÍCÎ˜E‰v20150822_00108_stA8—<#×
?·ÿdq¢¿€A8—?"zá@4;woEv20150822_00112_st  Ksb309@ëõšÌo/?)@€E¤ƒ==›µ>(/ì@¸õÃ3¾§l‹E®âÍD¢ÍE_mv20150822_00112_stA9V<#×
?·ÿdq¢¿€A9V?"zá@4;woEv20150827_00482_st  Ksb309@ëõÄ垀?Ja@€E¯-3=‰½?õüf@g¾¡ÊÁE´D¢8åC¥`A9í<k>v20150827_00482_stA8í'<#×
?·ÿdq¢ÁA8í'?Ð4;woEv20150827_00486_st  Ksb309@ëõÄ#¡°>?S
«@€E®×=¨¹?JÂb@¸Rg¾¨r°E²ÿ…C'C—ÏA91å<"7v20150827_00486_stA8bN<#×
?ÁZ"	»ì¿€A91å?'fáÀ4;woEv20150827_00488_st  Ksb309@ëõÄ&7âš?\'a@€E®ˆ=Ô?ü¨®?¨õÃ3¾²-E±K\C,E2ÝA9bM<#2¹v20150827_00488_stA7ûç<#×
?À šËL'æ¿€A9bM?"fW 4;woEv20150827_00492_st  Ksb309@ëõÄ+™[†?xŠw@€E®eÃ="»l@
ѝ?¬ÌÍ3¾¢ÐåE²A3D¡í'E'ƒA96Ð<–î<v20150827_00492_stA7ÎÙ<#×
?Ķ¨–'yp¿€A96Ð?'Ýǀ4;woEv20150830_00201_st  Ksb309@ëö!Ac?$wñ@€E֗=·d\@JŽÒ@—®g¾ž5?EÝþ¸D¢U¢C‡A;'g<ό0v20150830_00201_stA;\)<#×
?À šËL'æÁA;\)?Ð4;woEv20150830_00205_st  Ksb309@ëö!¤?i@€EÖR
=¶¢@I"‹@ò=qg¾bNEۖáCT{Cìv20150830_00205_stA:¬<#×
?¬*.¨"CÁA:¬?Ð4;woEv20150830_00207_st  Ksb309@ëö!:L?iÜ@€EÖ«)=ÕÛÛv20150830_00207_stA49X<#×
?À4E#¢ÁA49X?Ð4;woEv20150830_00211_st  Ksb309@ëö!šo'?‡@€EÖ·=ÀN"?Ïê@j=q3¾šŸ¾Eá {D¢EA8â'<¨åv20150830_00211_stA8<#×
?ÍòŒÛiÄÿ¿€A8â'?•œ 4;woEv20150830_00345_st  Ksb309@ëö" q	X?)ï@€EÓU…="Ï`v20150830_00345_stA;dZ<#×
?·TÂï8
ÁA;dZ?Ð4;woEv20150830_00349_st  Ksb309@ëö"&šÙ‹?£@€EÓJ\=?ì@°3»@p¤g¾¡ÊÁEÚCœ×®CYÛA9¾ê<âðv20150830_00349_stA9KÇ<#×
?À4E#¢ÁA9KÇ?Ð4;woEv20150830_00351_st  Ksb309@ëö"*yN?àW@€EÒ¦×=£~>²}@ÿ\)4¾®—EÜðC$9E4v20150830_00351_stA8{<#×
?·TÂï8
¿€A8{?"zá@4;woEv20150830_00355_st  Ksb309@ëö"0,¸Æ?V@€EÒ;…=­þ@
,Á@Žff3¾'hsE՛\D¡í²Eq'A8«Þ<¸'—v20150830_00355_stA7ß;<#×
?·ÿdq¢¿€A8«Þ?—Rà4;woEv20150830_00489_st  Ksb309@ëö#/6K?.7f@€EН
=™.?R¶H@|(ög¾¢MÓEØ53D¢?–CvA:"×<¬':v20150830_00489_stA;<#×
?À4E#¢ÁA;?Ð4;woEv20150830_00493_st  Ksb309@ëö#5GŠƒ?*ª¿@€EЯ
=¨AüAºÖ@›33Q¾¡G®EØÃCœÛDC·ÏA:)ü<åõTv20150830_00493_stA9;d<#×
?ºO®	­"ºÁA9;d?Ð4;woEv20150830_00495_st  Ksb309@ëö#8VBØ?:†e@€EÐÌÃ=úX?:Ÿ@º=q4¾±&éEÙ®)Cž'E#Lv20150830_00495_stA81'<#×
?¬*.¨"C¿€A81'?"zá@4;woEv20150830_00499_st  Ksb309@ëö#I;'þ?4î@@€EÎۚ=šHd?·3q@ÌÍ3¾œ¬EÕašD¡òéEwA8¼£<…šcv20150830_00499_stA7çm<#×
?À šËL'æ¿€A8¼£?³L`4;woEv20150830_00638_st  Ksb309@ëö$™r'T?>Ý2@€E¼3=Áُ>!.þ@g¾£SøEÀD¢@îC	fA8´§<Ñwv20150830_00638_stA8Ôþ<#×
?À šËL'æÁA8Ôþ?Ð4;woEv20150830_00642_st  Ksb309@ëö$Ÿ9{Í?M2Ú@€E½…=´"=±4í?î{g¾Ÿ;dEÀfCœ"ÝCâA8µû<X'fv20150830_00642_stA7‰7<#×
?Üà"ÿþ‰ÁA7‰7?Ð4;woEv20150830_00644_st  Ksb309@ëö$¢ÈT?Jÿš@€E½,®=âxÃ?è@8Qì4¾Ÿ;dE¹CœËÇE;øA9¡<‡'v20150830_00644_stA6Ðå<#×
?·TÂï8
¿€A9¡?ð@ 4;woEv20150830_00648_st  Ksb309@ëö$§Õ§<?"s@€E½wÍ=ìé@iЮ?ç®4¾«E¿q×D¢U'E›LA7¼v<±
                  ÀÀøÀÀ€A7¼v?–!a@4;woEv20150902_00190_st  Ksb309@ëö€ýùz«?Ž'@€E¶
¸=Ý­nv20150902_00190_stA<ñª<#×
?·ÿdq¢ÁA<ñª?Ð4;woEv20150902_00194_st  Ksb309@ëö¿Í¶?sl@€E¶j…=ºTXv20150902_00194_stA;X<#×
?·ÿdq¢ÁA;X?Ð4;woEv20150902_00196_st  Ksb309@ëöÄ°?Äv@€E¶fì=Åõ0CQ}A÷ë…3¾µÂE¾©3C&E: v20150902_00196_stA7<#×
?À šËL'æ¿€A7?"zá@4;woEv20150902_00200_st  Ksb309@ëöL­?å"@€E¶Îq=½ù	@NAG®3¾¡G®EÆ*¤D¡áXEwdv20150902_00200_stA7t¼<#×
?·TÂï8
¿€A7t¼?"zá@4;woEv20150902_00334_st  Ksb309@ëö'¾\?‡G@€EÂZÃ=ª`h<'à@¥Âg¾‹Æ¨EƸD¢FFCø"v20150902_00334_stA;•<#×
?À šËL'æÁA;•?Ð4;woEv20150902_00338_st  Ksb309@ëö'$« ?13Ž@€EÂQÍ=œ'È@²ÌÝ@¸:¾™‡EÈÞfCœÞVC¾¸A8Ór<y6v20150902_00338_stA8A‰<#×
?À šËL'æÁA8A‰?Ð4;woEv20150902_00340_st  Ksb309@ëö''«ðß?#@€EÂd=ð—Õ?2^@˜4¾}ó¶EÃ#šCœóøE$ZA9±<ÏZšv20150902_00340_stA7C–<#×
?À4E#¢ÁA7C–?Ð4;woEv20150902_00344_st  Ksb309@ëö'-«9T?1ÁÒ@€EÂâ×=ÐIX@">"@}p¤4¾'JEÇ~D¡çžEz"A7û#<Ê8bv20150902_00344_stA7\)<#×
?·TÂï8
¿€A7û#?™G@4;woEv20150902_00478_st  Ksb309@ëöƒnj?`L@€E¿ËR=̏ý?÷`h?ìÌÍg¾¢MÓEÃÈRD¢DCÏA8V&<k«|v20150902_00478_stA7X<#×
?·ÿdq¢ÁA7X?Ð4;woEv20150902_00482_st  Ksb309@ëöƒ!žpn?-V@€EÀ"=«Ì@"¯Ä@…¸f¾¥`BEÈQšC!'C)yA8<¿Ž†v20150902_00482_stA7ó¶<#×
?¹½¸[ÁA7ó¶?Ð4;woEv20150902_00484_st  Ksb309@ëöƒ$ay?&/é@€EÀV=¡H?""@õÃ4¾ŒIºEÂé®C=ôE6oA8æL<k\ßv20150902_00484_stA6Ôþ<#×
?À4E#¢¿€A8æL?k›à4;woEv20150902_00488_st  Ksb309@ëöƒ*"D?7Ǐ@€E¿­{=žR>3ù@hQì3¾ŒIºEÃ×D¢)E|˜A8><²1Þv20150902_00488_stA7xÕ<#×
?·TÂï8
¿€A8>?–F;À4;woEv20150902_00622_st  Ksb309@ëö"í»Û?&ï»@€E¶Bq=Ȅv20150902_00622_stA7G®<#×
?ÉîµýÞÙÁA7G®?Ð4;woEv20150902_00626_st  Ksb309@ëö"%D,Ö?69û@€E¶I×=×r?i¡@Y™šA¾˜bE¹XRCœÒòCíA7¬Ê<=dv20150902_00626_stA7`B<#×
?·TÂï8
ÁA7`B?Ð4;woEv20150902_00628_st  Ksb309@ëö"(>}i?<1°@€E¶"…=üñÃ>¢o@;…4¾"záE¸…\C+çE)¦A8˜#<'ö{v20150902_00628_stA7"Ñ<#×
?¹½¸[¿€A8˜#?'>Ï`4;woEv20150902_00632_st  Ksb309@ëö"-Ü
?Yí;@€Eµ"…=ˆù@?ƒ@s×
3¾‰º^E»váD¢ìEˆA7`?<Æ©v20150902_00632_stA7hs<#×
?À šËL'æ¿€A7`??˜Õ"À4;woEv20150903_00361_st  Ksb309@ëö¢0÷ôï??qù@€E©{\=œˆv20150903_00361_stA9
=<#×
?·ÿdq¢ÁA9
=?Ð4;woEv20150903_00365_st  Ksb309@ëö¢73óÍ?Hç@€Eª`š=‹á@̓ê@¸RC¾­'hE°FRCqCðåA7Ûx<íãv20150903_00365_stA7`B<#×
?À šËL'æÁA7`B?Ð4;woEv20150903_00367_st  Ksb309@ëö¢9ø#¾?KûL@€Eª®=•òø>⾸@g®3¾€ƒEªŒöC6‡E'žA9L<‡ínv20150903_00367_stA6Ÿ¾<#×
?–¨Ôå3ùz¿€A9L?ý­À4;woEv20150903_00371_st  Ksb309@ëö¢O.è?>[|@€E©ò)=–7d>Ca@`3¾ª~úE² fD¡þòE'ÍA7ùå<¦&	v20150903_00371_stA7KÇ<#×
?À šËL'æ¿€A7ùå?"ÄÁ 4;woEv20150903_00505_st  Ksb309@ëö£Oyzj?f½/@€E¨b=Š¨@D'×?Š=qg¾'ñªE«b{D¢B°Cr°A84o<RFov20150903_00505_stA7Sø<#×
?·TÂï8
ÁA7Sø?Ð4;woEv20150903_00509_st  Ksb309@ëö£U«m­?G'Í@€E¨g¤=©tL?_š}@*áHg¾™™šE­\CœÿžC49A8@s<†sëv20150903_00509_stA7 <#×
?¹½¸[ÁA7 ?Ð4;woEv20150903_00511_st  Ksb309@ëö£X¥Ù?Xdè@€E§ã=¶rt?‰/@aë…5¾«…E²Û3CŸÕE7A7˜d<¹{Q                  ÀÀøÀÀ€A7˜d?—/j 4;woEv20150903_00515_st  Ksb309@ëö£n‰?Ú?jœ@€E¦Üö=¼O¤=9ͳ?Tzá4¾"t¼E©)D¢IHETA8@D<ltæ                  ÀÀøÀÀ€A8@D?ŽœÀ4;woEv20150903_00649_st  Ksb309@ëö¤xRx?rS@€E¨¸=íL"?LÏ*?Æfff¾¥`BE­~áD¢?ÇC‰A8e'<bøÒv20150903_00649_stA7p¤<#×
?¹½¸[ÁA7p¤?Ð4;woEv20150903_00653_st  Ksb309@ëö¤~Röó?l¹‰@€E¨s×=¸áð>'ç–?±ë…g¾±&éE®×CœÓ×C/A7õ-<³D7v20150903_00653_stA7
=<#×
?·TÂï8
¿€A7õ-?–h†à4;woEv20150903_00655_st  Ksb309@ëö¤U_Ù?M<À@€E¨"f=¤
(@³ÔÍ@>¸R4¾¡G®E°?qCœÀåE)HA8Í{<•§6v20150903_00655_stA6õÃ<#×
?Å¥1¢ÆcÈ¿€A8Í{?'´æÀ4;woEv20150903_00659_st  Ksb309@ëö¤‡bÚì?T¢ê@€E¨-=Ík·@L3ä?ž¸R3¾²-E«>)D¢éE†^A8'K<aºv20150903_00659_stA7%<#×
?Ķ¨–'yp¿€A8'K?Œ7C@4;woEv20150904_00285_st  Ksb309@ëöÁ4<Íç?'Àƒ@€E¶`ö=Ս7v20150904_00285_stA:Ðå<#×
?·ÿdq¢ÁA:Ðå?Ð4;woEv20150904_00289_st  Ksb309@ëöÁ:[*É?1p5@€E¶=×=âË®A.›|@ÀQìg¾»çmEÖCáCß}v20150904_00289_stA8Ÿ¾<#×
?·ÿdq¢¿€A8Ÿ¾?"zá@4;woEv20150904_00291_st  Ksb309@ëöÁ=Ù_,?,&@€E¶JH=ÖÉ>6S@Â4¾¯ EÂ!šCrE+'A7ï<Øü†v20150904_00291_stA7<#×
?¬*.¨"C¿€A7ï?›À4;woEv20150904_00295_st  Ksb309@ëöÁCùߪ?8Jç@€E´ö=º_x=¥þ	@Fff3¾ž¸RE¼7
D¡÷EnbA8:<Îîv20150904_00295_stA7;d<#×
?¹½¸[¿€A8:?'ùÝÀ4;woEv20150904_00429_st  Ksb309@ëöÂ71Iú?F:–@€E´=[>?ÕÔ@W®g¾¯²Eºe\D¢QCN˜A8Å<·P€v20150904_00429_stA8MÓ<#×
?·ÿdq¢ÁA8MÓ?Ð4;woEv20150904_00433_st  Ksb309@ëöÂ=]"¯?I|@€E³Ú)=¤bL@'»=@8õÃg¾¨r°EºáCsCæéA8µ<‹¸Ÿv20150904_00433_stA7l‹<#×
?·ÿdq¢ÁA7l‹?Ð4;woEv20150904_00435_st  Ksb309@ëöÂ@il€?C×@€E²—=˜<¬@xÖ@¨õÃ4¾œ(öE´¾=Cœý/E$év20150904_00435_stA6Ÿ¾<#×
?·TÂï8
¿€A6Ÿ¾?"zá@4;woEv20150904_00439_st  Ksb309@ëöÂEå§å?Vˆõ@€E²:¸=¥×h@÷Y&@)™š3¾Ÿ;dE¶$ÍD¡øjEz‹A8Q<èv20150904_00439_stA6Àƒ<#×
?·TÂï8
¿€A8Q?'ýÀ4;woEv20150904_00573_st  Ksb309@ëöÃ6‹1Í?_¸@€E¬s×=£"?—¬…?àg¾¨õÃE±›ìD¢F=CêÁA7øå<IZïv20150904_00573_stA7hs<#×
?·ÿdq¢ÁA7hs?Ð4;woEv20150904_00578_st  Ksb309@ëöÃÄ!¸7?Ž0P@€E©C×=¿òˆ?À¨?Š=qh¾©xÕE¬Ù…D¢S…C±hA7ÍÛ<•r9v20150904_00578_stA7%<#×
?·ÿdq¢¿€A7ÍÛ?'®G 4;woEv20150904_00582_st  Ksb309@ëöÃʎY?‡¢@€E©²f=µx@?‹…g¾›"ÑE­Cœ4C ƒA7·í<áƒv20150904_00582_stA6"u<#×
?¹½¸[¿€A7·í?œ#Ð`4;woEv20150904_00584_st  Ksb309@ëöÃÍx´?"ö@€E©¢=¯:(>Ž«ø?‡®5¾¢ÐåE­*Cœœ¬E ‡A7þ³<z5=v20150904_00584_stA6ff<#×
?¹½¸[¿€A7þ³?F§ 4;woEv20150904_00588_st  Ksb309@ëöÃÓ<'è?z¯Y@€E©i{=—0@µ'ð@ë…3¾¬‹DE°3D¡òEhRA7VÜ< av20150904_00588_stA7¸<#×
?É[K`c—H¿€A7VÜ?" 4;woEv20150905_00196_st  Ksb309@ëöá3zK ?.Æ*@€E¡f
=•"¤?T@K…g¾¯²E¨RRD¢LCç+A9ET<Š@*v20150905_00196_stA9G®<#×
?¬*.¨"CÁA9G®?Ð4;woEv20150905_00200_st  Ksb309@ëöá9lrÅ?7Û@€E¡™H=©È¨>-|@»…@¾£SøE¨%…CbChsv20150905_00200_stA7ÎÙ<#×
?À šËL'æÁA7ÎÙ?Ð4;woEv20150905_00202_st  Ksb309@ëöá@ôÌñ?"L@€E¡sH=›Að?ÂmC@—®5¾°£×E©°)CœÑhE++A7÷Ä<Ç°àv20150905_00202_stA6¬<#×
?·ÿdq¢¿€A7÷Ä?˜ö4;woEv20150905_00206_st  Ksb309@ëöáFŸœ=?"É7@€E¡03=­•8?6º@ᙚ3¾±&éE¦'áD¡éªEnÙv20150905_00206_stA6°!<#×
?ÍòŒÛiÄÿ¿€A6°!?"zá@4;woEv20150905_00340_st  Ksb309@ëöâ5
ˆð?,Þ@€E÷=´HÌv20150905_00340_stA:~ú<#×
?·ÿdq¢ÁA:~ú?Ð4;woEv20150905_00344_st  Ksb309@ëöâ;A>å?+ç+@€E‰á=¨GÔv20150905_00344_stA8È´<#×
?·ÿdq¢¿€A8È´?"zá@4;woEv20150905_00346_st  Ksb309@ëöâ>?:þ? Är@€Eš="ÑÕ>fÐ@˜4¾ž¸RE§'
C#øE&îA8,_<Çö¿v20150905_00346_stA6¼j<#×
?·ÿdq¢¿€A8,_?˜þ×à4;woEv20150905_00350_st  Ksb309@ëöâI­-J?&û‡@€E4\=®ï"@Õ@¸3¾˜"uE¢VöD¡îFEi#A8'<Þ6kv20150905_00350_stA6È´<#×
?²ðR¨6¿€A8'?›ÆÍ`4;woEv20150905_00484_st  Ksb309@ëöã9m""?N"ú@€EŸîq='ÛL@•Ë@ g¾—PE£!®D¢?ßC¹ÛA8=U<m"v20150905_00484_stA7|î<#×
?À šËL'æÁA7|î?Ð4;woEv20150905_00488_st  Ksb309@ëöã>Ô§?;B@€E ')=ŽQX@&_|?ÁG®F¾"÷ÏE£_…Cœn5CA8$×<`‰v20150905_00488_stA7%<#×
?ÅxôæX ¼ÁA7%?Ð4;woEv20150905_00490_st  Ksb309@ëöãAϾD?9]@€EŸÙ=š:¨@Õ:@:áH4¾˜"uE¦3C${E%qA8ý<£°v20150905_00490_stA6õÃ<#×
?Ķ¨–'yp¿€A8ý?"b64;woEv20150905_00494_st  Ksb309@ëöãGÀm?;Ëä@€EŸù…=")d?½@.{3¾'ñªE¥×D¡éE}ôA7¢x<"½v20150905_00494_stA6áH<#×
?À šËL'æ¿€A7¢x?'—¢4;woEv20150905_00628_st  Ksb309@ëöä1£æú?ÍW@€EŸKH>-ƒ=@-+?«…g¾·KÇE¥HD¢@åCº^A8ž<yË}v20150905_00628_stA6å`<#×
?ÅxôæX ¼¿€A8ž?9o 4;woEv20150905_00632_st  Ksb309@ëöä7€À?šÒÎ@€Ežf=ƒLT?#æg?Që…R¾³¶FE¡‰…CU¢CïA7o<é	³v20150905_00632_stA6§ð<#×
?ÁZ"	»ì¿€A7o?!6`4;woEv20150905_00634_st  Ksb309@ëöä:ëO?˜ÑG@€Ež¸=§ˆP?¹'^?Ç®3¾³33E£\Cs3E,RA7à<ÞÙ×v20150905_00634_stA6ýô<#×
?Ķ¨–'yp?€A7à?›Û:à4;woEv20150905_00638_st  Ksb309@ëöä?l¬Ò?c´@€E…=‰H@ÚàQ?Ó334¾Ÿ¾wE\D¢ÕEv!A7¨Ø<⏠v20150905_00638_stA5\)<#×
?À šËL'æ¿€A7¨Ø?œQô4;woEv20150908_00155_st  Ksb309@ë÷@æáÛþ?Ð@€E|H=´ÓDv20150908_00155_stA; <#×
?·ÿdq¢ÁA; ?Ð4;woEv20150908_00159_st  Ksb309@ë÷@ì'mü?/R@€E~³ì=ØÙòv20150908_00159_stA8Ðå<#×
?·ÿdq¢ÁA8Ðå?Ð4;woEv20150908_00161_st  Ksb309@ë÷@ïJU?Êô@€E3=´®0?‰>T@Åp¤3¾\)E†lCQËE4‡v20150908_00161_stA7®<#×
?Íçís2V¿€A7®?"zá@4;woEv20150908_00165_st  Ksb309@ë÷@ôŔŸ?¾-@€E€Ïš=ÝÉ$?9o@ã×
3¾«EŠÂRD¡ìjEw‰v20150908_00165_stA6áH<#×
?·ÿdq¢¿€A6áH?"zá@4;woEv20160705_00183_st  Ksb309@ìàc×%?G@€Ep×=evŸ?‡M²?G®f¾´¼jEuŠáD¢ÅüCgðA1ö=s6v20160705_00183_stA1xÕ<#×
?À4E#¢¿€A1ö?£ŽfÀ4;woEv20160705_00187_st  Ksb309@ìàj,~¹?"ñl@€Epf=››t@|'ê?Æffe¾Ÿ¾wErk®CžXCqA1H6=–ãv20160705_00187_stA0¼j<#×
?À šËL'æ¿€A1H6?¢2Ü`4;woEv20160705_00189_st  Ksb309@ìàmWf™?Œo@€Eo¨Í=±g»@Då÷?ð£×/¾¢MÓEtqCŸ¸E5
A2
<ÌÅ#v20160705_00189_stA0Ù<#×
?À šËL'æ¿€A2
?™˜¤`4;woEv20160705_00193_st  Ksb309@ìàs·²´?‰=I@€Eo¬á=d»G@í'Ù?£×
/¾–Ew{×D¢^ÁE‡XA1"o<Øæv20160705_00193_stA0Ðå<#×
?ÁZ"	»ì¿€A1"o?›ÜÀ4;woEv20160725_00179_st  Ksb309@ì`ç\?ˆ,¤@€E'×=I8=ÝÇq?Y™šf¾¨õÃE"œ)D¢ƒ×CÄÝA3Gm<énv20160725_00179_stA2›¦<#×
?À šËL'æÁA2›¦?Ð4;woEv20160725_00183_st  Ksb309@ì`¤iu?™CÒ@€E'Ú…=Í&õ@ÿª?Y™še¾ž¸RE"ºC¤þC1ªA2šb=±v20160725_00183_stA1ß;<#×
?¹½¸[¿€A2šb? – €4;woEv20160725_00185_st  Ksb309@ì`§¥Jþ?¤ïï@€E'öš=­WÀ@ä…Ø?§®-¾/E"É…CŸZEÇA3¿<ËgÐv20160725_00185_stA1¥ã<#×
?Ķ¨–'yp¿€A3¿?™lú4;woEv20160725_00189_st  Ksb309@ì`®B£i?}E@€E'—×=¯e>!ÚS@€£×-¾—
=E—×D¢TîEvA1ʸ=œv20160725_00189_stA1ûç<#×
?ÅxôæX ¼¿€A1ʸ?¢ó€ 4;woEv20170620_01085_st  Ksb309@ìH©Ø'n"?‹7@€E•ëf=ˆ@Ä?õ}?ƒ×
g¾¯²E–¦öD¢h"Cÿ;AYtû=("o                  ÀÀøÀÀ€AYtû?¥à4;woEv20170620_01089_st  Ksb309@ìH©ÝŸ½ö?š˜@€E•ƒ®=efé?ȶ´?G®e¾Ÿ;dE—^áC"þC¥AXñÁ=*ƒ                  ÀÀøÀÀ€AXñÁ?¥C`4;woEv20170620_01091_st  Ksb309@ìH©à"
?†'ô@€E•6Ã=˜h?ü!y?§®-¾³¶FE"áCe¢E7žAX3=ðV                  ÀÀøÀÀ€AX3?¢ž
À4;woEv20170620_01095_st  Ksb309@ìH©æFü?€*¯@€E"àš=PØ>Œ?ŒÌÍ.¾–‡+E•ÇD¡ýE…AZ<ï                   ÀÀøÀÀ€AZ?ä@4;woEv20170628_01275_st  Ksb309@ìI©X˜¢Ï?‡.@€E\=¾>?"÷v?p£×g¾ ÄœEmšD¢o…C	zAZ¢1=I¤                  ÀÀøÀÀ€AZ¢1?¢‰4€4;woEv20170628_01279_st  Ksb309@ìI©^S)?"öš@€Er\="DØ>Ï
ô?ffff¾»çmEƒƒ×CŸ\CÌÍAYh =8ºÕ                  ÀÀøÀÀ€AYh ?§Z 4;woEv20170628_01281_st  Ksb309@ìI©a‡?®Ù¢@€E1H== ‰A0""?ÚáH-¾®{EƒCçE=;A\;=ÕØ                  ÀÀøÀÀ€A\;?º» 4;woEv20170628_01285_st  Ksb309@ìI©fԀ?¢z§@€E€p®=ùÎAR"'?ˆõÃ,¾§l‹E'…D¢ÉE‹}AZ9±=ƒø°                  ÀÀøÀÀ€AZ9±?°4;woEv20180430_00337_st  Ksb309@ìoìQ©Á?6ß/@€Eé­®=ס¨>TÖû@ffg¾å`Eêù3D¢BCÁËA?D¸<‹="v20180430_00337_stA>¼j<#×
?·ÿdq¢ÁA>¼j?Ð4;woEv20180430_00341_st  Ksb309@ìoì­ÿ,?9Ì@€Eê=¬>x@É	D@.{0¾šŸ¾Eëô)Cœ½qC§mA>²E<£Av20180430_00341_stA=ƨ<#×
?¬*.¨"C¿€A>²E?"h#€4;woEv20180430_00343_st  Ksb309@ìoì	èkå?B/É@€EéÙ==­èœ@œ&Ù?ç®-¾˜bEíΏCœþÙE4BA?mº<_"v20180430_00343_stA=<#×
?ÁZ"	»ì¿€A?mº?‹á€4;woEv20180430_00347_st  Ksb309@ìoì2m?1ë¸@€Eé1f=¯0Aºš@'\-¾ŒIºEìND¡ã¦E€A?/4<ä¬Èv20180430_00347_stA=×
<#×
?¬*.¨"C¿€A?/4?œ•™4;woEv20180524_01405_st  Ksb309@ìrëZî˜?&K@€E°\…=°9ø@?΄@@g¾›¥ãE´×D¢;LC	4{A=BI<¢±»v20180524_01405_stA<vÉ<#×
?·TÂï8
ÁA<vÉ?Ð4;woEv20180524_01409_st  Ksb309@ìrëa\`ÿ?©í@€E°d¤=ƹ,?Âj?@+…g¾™‡EµM
Cœ¯¾C[çA;âj<q^ûv20180524_01409_stA:ÌÍ<#×
?¹½¸[¿€A;âj?Ž+ß`4;woEv20180524_01411_st  Ksb309@ìrëd¢–î?ð @€E°?\=µxÐ@Ûª@Â.¾/E³IšCœ³TE=ÇA<	<Ðwœv20180524_01411_stA:ÌÍ<#×
?ÉîµýÞÙ¿€A<	?šó€4;woEv20180524_01415_st  Ksb309@ìrëjM`Ü?EÖ@€E¯Ã…=¡œT?+A@¬(ö+¾ß;Eµ)D¡Ó+Eˆ´v20180524_01415_stA:å`<#×
?Íçís2V¿€A:å`?"zá@4;woEv20180524_01453_st  Ksb309@ìr믶[Ç?Íí@€E²"==Ë\@6v@—
=f¾§ïžE·-×D¢?}C	²A;þ
=åËv20180524_01453_stA;•<#×
?·ÿdq¢ÁA;•?Ð4;woEv20180524_01457_st  Ksb309@ìrë¶F=|?&'i@€E´")=º´Ø?J|2@@g¾"ýôE¶BáCœìjCdœA;¸<ÌÃv20180524_01457_stA:Ĝ<#×
?À šËL'æ¿€A;¸?™€˜`4;woEv20180524_01459_st  Ksb309@ìr빺fC?'jã@€E³ø
=À'ä@C«†@–¸R-¾—PE·µìC
E2oA<Zì=©v20180524_01459_stA:"u<#×
?À šËL'æ¿€A<Zì? /à4;woEv20180524_01463_st  Ksb309@ìr뿋›ª?'©@€E³QR=«p>/¾@'
=,¾‡+E·®fD¡ö‡EŠ‹A<f»<";ÿv20180524_01463_stA:Ÿ¾<#×
?Ķ¨–'yp¿€A<f»?'‡à4;woEv20180802_00277_st  Ksb309@ì{¡MX->?oˆò@€E¤iá=t3w?ÙÝ?œ(öe¾©xÕE§u…D¢x‹C}qA6H<nGÁv20180802_00277_stA5²-<#×
?·ÿdq¢¿€A6H?Èø 4;woEv20180802_00281_st  Ksb309@ì{¡Stƒ?U"@€E¤Ä…=šÈx?™ ?«…f¾²-E¨Å\C·LCÌA6ª<'½"v20180802_00281_stA5/<#×
?¹½¸[¿€A6ª?W¤@4;woEv20180802_00283_st  Ksb309@ì{¡V–4_?W?¿@€E¤ÿR=Æ%xA8n@Dzá-¾¬1E¬
¸C©ÛE!A5òh<Å¡5v20180802_00283_stA5 <#×
?·TÂï8
¿€A5òh?˜´& 4;woEv20180802_00287_st  Ksb309@ì{¡\l­R?qi£@€E¥äH=ZÖ >ÊÒÝ@C×
-¾º^5E±)D¢ÑE]hA5¾=ÑSv20180802_00287_stA6Iº<#×
?À šËL'æ?€A5¾?¡*`4;woEv20180809_00133_st  Ksb309@ì|+Í?"kâ@€E¨ô==¿´üv20180809_00133_stA:vÉ<#×
?À šËL'æÁA:vÉ?Ð4;woEv20180809_00137_st  Ksb309@ì|#Á?A˜ý@€E©Í\=öÛÃ>"+è@Âh¾ùÛ#E½¼öC¶FC°!A6'<ⷑv20180809_00137_stA5+<#×
?¹½¸[¿€A6'?œVò 4;woEv20180809_00139_st  Ksb309@ì|#i?)fù@€E©ñ3=ù¿*AÔöA	ë…-¾¶È´E±…ÃCž–E1v20180809_00139_stA4éy<#×
?À4E#¢¿€A4éy?"zá@4;woEv20180809_00143_st  Ksb309@ì|œ?=MÌ@€E«pÃ>ZI@À€¦@S33,¾«E±–¤D¢¢ERÕA63D<ˆö{v20180809_00143_stA4\<#×
?·ÿdq¢¿€A63D?'Ï`4;woEv20180818_00069_st  Ksb309@ì}Ÿô"ìä? A@€E'¶®=Շÿv20180818_00069_stA9;d<#×
?·ÿdq¢ÁA9;d?Ð4;woEv20180818_00073_st  Ksb309@ì}Ÿúøôô?$@€E'šq=æˆ*?ŠOŒ@'\g¾šŸ¾E•ï3C­ÓC#A4ýÉ<š"dv20180818_00073_stA6=q<#×
?·ÿdq¢ÁA6=q?Ð4;woEv20180818_00075_st  Ksb309@ì}ŸþW?!3½@€E'r=Ķ?'*ý@§\)-¾œ¬E•¹\CêáEÉv20180818_00075_stA4Ÿ¾<#×
?·TÂï8
ÁA4Ÿ¾?Ð4;woEv20180818_00079_st  Ksb309@ì} g¾U?ë[@€EuH=è
@@Ê«7@ü(ö,¾«…E£D¢E[…v20180818_00079_stA5G®<#×
?¬*.¨"C¿€A5G®?"zá@4;woEv20180828_00313_st  Ksb309@ì~á˾9·?#x@€E'SÃ=­œv20180828_00313_stA9"Ñ<#×
?¬*.¨"CÁA9"Ñ?Ð4;woEv20180828_00317_st  Ksb309@ì~áØXv?&q@€E'?R=Úå0v20180828_00317_stA6MÓ<#×
?·ÿdq¢ÁA6MÓ?Ð4;woEv20180828_00319_st  Ksb309@ì~áÛR¦ì?$í®@€E'R=þ,'v20180828_00319_stA4j<#×
?Ķ¨–'yp¿€A4j?"zá@4;woEv20180828_00323_st  Ksb309@ì~ááßò?$hJ@€E'òì=Ìö‹=`»y@²áH-¾å`E–V{D¢Ešv20180828_00323_stA4ff<#×
?ÅxôæX ¼¿€A4ff?"zá@4;woEv20180901_00361_st  Ksb309@ìb2؏¤?Hw@€EcÍ=»Ä˜>"/@(ög¾¨õÃEq ¤D¢]`C"ZA66•<xÑ·v20180901_00361_stA6<#×
?Ķ¨–'ypÁA6?Ð4;woEv20180901_00365_st  Ksb309@ìb8­«Ÿ?<L
@€Ec )=Âe¼?(½@`0¾¢MÓEt×Cœì¬C‡ðA5(¸<‹¾áv20180901_00365_stA5&é<#×
?À šËL'æÁA5&é?Ð4;woEv20180901_00367_st  Ksb309@ìb<=&?:"…@€Ec3=ª{¨@ù@ž¸R.¾«…E'XöC?E FA5
G<ÄoŒv20180901_00367_stA4Z<#×
?·ÿdq¢¿€A5
G?˜ñ€4;woEv20180901_00371_st  Ksb309@ìbB!?:ç@€Ec f=¬X<Ì&Ø@œzá-¾¥`BE|zD¢!EyšA4ڞ<óbiv20180901_00371_stA4›¦<#×
?·ÿdq¢¿€A4ڞ?žlM 4;woEv20180907_00149_st  Ksb309@ì€! /4÷?·n@€EžmH=ʑBDkvAÌ£×g¾—
=E¤ÃD¢[çCR°v20180907_00149_stA:5?<#×
?·ÿdq¢ÁA:5??Ð4;woEv20180907_00153_st  Ksb309@ì€!­à=m?¡,@€Ež†…=çec>uA†õÃf¾"ýôE²ÌáCyšC\)v20180907_00153_stA7dZ<#×
?·ÿdq¢¿€A7dZ?"zá@4;woEv20180907_00155_st  Ksb309@ì€!³Òé?«‹@€Ež×>¡>•²çA\)-¾k…Eý\Cì¬E7øv20180907_00155_stA3ÎÙ<#×
?À4E#¢ÁA3ÎÙ?Ð4;woEv20180907_00159_st  Ksb309@ì€!Åñœ?¦°@€Ež=í†)?†ÃA™š.¾l‹DE¡\{D¢/E"v20180907_00159_stA4Iº<#×
?À4E#¢¿€A4Iº?"zá@4;woEv20180912_00112_st  Ksb309@ì€À<|4?­µ@€E"›Ã=åÚ5v20180912_00112_stA;×
<#×
?·ÿdq¢ÁA;×
?Ð4;woEv20180912_00116_st  Ksb309@ì€ÀB<á?úw@€E"¢\=ÞöApB¹AÁ®g¾ A‰E±EHCªC[#v20180912_00116_stA8éy<#×
?ÁZ"	»ì¿€A8éy?"zá@4;woEv20180912_00118_st  Ksb309@ì€ÀEP׉?õË@€E"3¤>Cï@J~S@ø.¾‡®E›ˆÍCD¼Emv20180912_00118_stA4^5<#×
?À4E#¢ÁA4^5?Ð4;woEv20180912_00122_st  Ksb309@ì€ÀKIŠ8?"]@€E"æ
=ò«ž>ÏÛMA¸-¾‰7LE™RD¡îErúv20180912_00122_stA4<#×
?ÅxôæX ¼¿€A4?"zá@

==> anc/pub_raw/L222_206_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  280 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ã+'âŽv20100328_00924_stKsb325@êþŠÉ'V0?EeÅ@€E¨¡¸=Ž$>:•?G®e¾""E¨RB«ëD'IA[L˜<ƒìîã+'âŽv20100410_00488_stKsb339@ë)9ÿŠå?0}Ð@€EŒ£q=»w¤?Ü@ì?ŒÌÍa¾OßE"
Dk•²D'%AV81<o'Aã+'âŽv20100410_00490_stKsb339@ë)<'Ýj?(ç¬@€EŒÈ{=ðr>E ?¢\d¾–EóHDï"çD'ÄbAV/ð<€Zã+'âŽv20100511_00910_stKsb339@ë%À‰?Z%Z@€E•)>—²Ž;}?k…b¾j~úE"äDr¦D[–AW©Ù<y[ã+'âŽv20100511_00912_stKsb339@ë(Ce°?OØF@€E•Vq>•>Lü´?s33]¾vÈ´E"jÍDòÙ/Dç®AWµ¯<R6êã+'âŽv20100630_00465_stKsb339@ë
HM&Ú	?a¿l@€E'×=©ùœ>é‡î?0£×b¾˜"uE†ñ…DqšD'5AVUÈ<'ã+'âŽv20100630_00467_stKsb339@ë
HQiò?NžÝ@€E'"=Q—?$+?s33a¾'n˜Eˆ1ìDòšúD?AVã<"Ûïã+'âŽv20101024_00089_stKsb339@ëÀ-Ž™
?@â@€E»-š=¦Ït?b]×?…¸`¾'JE·Õ…Dm¶VDÛ+A]$<™É¿ã+'âŽv20101024_00091_stKsb339@ëÀ1~íò?5Øs@€E»R=Õ²å>j]?€f¾'n˜E¹oHDð¶wDDA]pí<'	ã+'âŽv20110804_00519_stKsb325@ë<Cäi?'Ø@€E¡•q=¶ù4>ï/?G®f¾ ÄœE£'RBÀ°¤D;AeP<«w·ã+'âŽv20110804_00899_stKsb339@ë<GIˆÕQ?D¢@€E®Ü)>¢ú=—g¢?\)_¾Ÿ¾wE®YqDm¼ZDŽ,"Ad†<Ìö3ã+'âŽv20110804_00901_stKsb339@ë<GLòÈ?M‰R@€E¯7>
">´3›?"záe¾´¼jE¯F¸DðÄbDÁªAd`ª<Ä2Âã+'âŽv20110811_00090_stKsb325@ë=ݝß?¬AK@€E­3=ç*õ?_á?B\d¾²°!E¬lÍBÿ²D‹¦5AcCf=Xˆjã+'âŽv20110908_00072_stKsb325@ë@¢l{-É?g™@€Eì=á¥ù>öéÂ?s33d¾q©üE5
BÿÎÙD‹\ƒA\
U<D©ã+'âŽv20110912_00413_stKsb325@ëA"ì*Æ'?9c®@€E·GÃ=¾ÎX?s¯!?"zád¾Ÿ;dE¹òöBÃ(sDŽÏdAV¬Û<Œ¬èã+'âŽv20110919_00633_stKsb325@ëB¦Š??i@€E³®=é\]?ñ[¬?‹…d¾–‡+E õBÅDŽõAU.(<ƒ¹ã+'âŽv20110923_00265_stKsb339@ëB4ÇLÛ??<É@€E¬©=Å"Ž?eŠá?ÌÌÍb¾¥ãTE­†¸DuK…DŠ¦‡ASV'<¥Ýã+'âŽv20110923_00267_stKsb339@ëB8.Ő?7<Ö@€E¬¸= S=Ñþ?\d¾›¥ãE¬†DôýÓDŠ5XAS<ƒ'8ã+'âŽv20110925_00443_stKsb339@ëBÁ}K8?jïÚ@€E¼ð×>Ϙ?l?.{^¾–‡+E»âRDu*^DŠœRAU¸<Twã+'âŽv20110925_00445_stKsb339@ëBÁ€ˆ%©?vf@€E¼þ==¶óè>²>?
=e¾ž¸RE¼zDôøÍDŠìATÆ¿<ŒB‹ã+'âŽv20110926_00081_stKsb325@ëBßç¬âw?B§@€E¸_Ã>²?Xá-?0£×c¾"÷ÏEºè=BþøÕDŠóçAV¡Ÿ<Aâã+'âŽv20110930_00253_stKsb339@ëCa+Î$'?9ï@€E©¤=â³<…Iö?G®`¾…¸E©XÍDmÍDŽ4ÝAVº?<XtÆã+'âŽv20110930_00255_stKsb339@ëCa/"!¾?97ý@€E©a®=«¨à?G?\)f¾ A‰E©®Dð¶‡D¸œAV_n<p)¡ã+'âŽv20111001_00331_stKsb325@ëCâ§Ø?µ¡@€Eª+3=ñ.?*0Í?ê=qd¾ŠÀƒE«¶RBþkD‹DþAW'<Çá«ã+'âŽv20111001_00367_stKsb325@ëC€)Ä¿¸?7@€E¦Íš=Í)B@œª@%¸e¾'n˜E©'3BÃZ DŽõAWÑ<ýùŽã+'âŽv20111001_00415_stKsb325@ëC€ŽD0±?<TÂ@€E¦ï®=•¯?ƒÁG?ØQìf¾ ÄœE©•šB˜"D×AX<<¿åã+'âŽv20111014_00219_stKsb339@ëE! ªz=?Òa¢@€Eˆ@¸=îüÄ>Æ?¸Ra¾®{E†XDub^DŠáA]¢`=ŒÈ=ã+'âŽv20111014_00221_stKsb339@ëE!#öš&?âa@€E‰˜{='œ9?%»?
=e¾·KÇE‡ÓÃDôíìDŠ^FA\¥^="T%ã+'âŽv20111023_00171_stKsb325@ëF@¤>ô2?c¸I@€EŸð=>lùû?#hD?k…b¾©ûçE¢qBýĜD‹‰üA`6<ÃSã+'âŽv20120301_00711_stKsb325@ëVŒ<AyÈ?aÂ"@€E«sö=•ˆ8>ßú?\(öd¾™‡E«0)Bü&éDŒxAcõ®<¼heã+'âŽv20120303_00543_stKsb339@ëVÌéPf?pÓ@€E·7®=®t?…¨­?\)a¾—
=E¶À¸DuëçDŠ8ÝAbŸ]=gã+'âŽv20120303_00545_stKsb339@ëVÌ%_á?pM@€E·)=Âü¼>·x?E¸e¾"÷ÏE¶§…DôΏD‰±ìAb—<Îp­ã+'âŽv20120306_00582_stKsb339@ëW+ÌÞ»?#©T@€EM®=àé >'¬‹?¾¸Ra¾ž5?E"áDnYHDŽ4A`í¹<ºÖ8ã+'âŽv20120306_00584_stKsb339@ëW+Ïó­â?)oÑ@€EU=é¬?Ü¢÷?¾¸Rg¾"÷ÏE–fDñ´D°A`•x<³ylã+'âŽv20120307_00985_stKsb325@ëWKN=?."
@€Eé\=¢(=®u}?œ(öd¾¥`BEêð¸Bþ{dDŒ$´Ab6T<ãï`ã+'âŽv20120308_00824_stKsb339@ëWk\l=?!6W@€EÔ¢Í=Ä"l>ö+[?Ã×
`¾š¬EÔÇÃDu'òDŠ€"A^âW<³[åã+'âŽv20120308_00826_stKsb339@ëWk!q9~?ö@€EÔò3=ÅZŒ>^¶ö?½p¤f¾ž5?EÖ£×DôºÁDŠ)A_{Ì<Ýz™ã+'âŽv20120308_00876_stKsb325@ëWk}Nº£?C§@€EÍCH=Þªí<ß •?Y™šd¾†$ÝE͕šBþ¡ËDŒRA^ܯ<ø—ã+'âŽv20120309_00454_stKsb339@ëW‹Š›Ò?.âJ@€EÇ­Ã=Öï?0??ç®`¾¥ãTEÇ ÍDuŽVDŠ‡×Aaì =ã+'âŽv20120309_00456_stKsb339@ëW‹¯ÛÐ?.͍@€ELj
=ÖI%?±$"?ï\)f¾¤Ý/EÈs3DôÂ^DŠAbES=%§ã+'âŽv20120318_00625_stKsb325@ëXª0|¤ì?<i@€E¤=ÌÍ?S˜5?p£×^¾}ó¶E¤NfBÂ;dD¯A_ö³<†"ã+'âŽv20120323_00691_stKsb325@ëYK'­l4?=Fé@€E¢i=¥n@?†ñ'?¢\d¾­VE£TBüÇ+D‹ÝhAaê><°	_ã+'âŽv20120325_00589_stKsb339@ëYŒN³°?Í}@€E}I=¹<H?/q?Ã×
`¾™‡E}ôöDn0!DŽAZ²ì<'ðVã+'âŽv20120325_00591_stKsb339@ëYŒQ꓇?ƒ¥@€E}3H=È~˜>œO@'
=f¾¬‹DErfDðçDŽ)7A[*Ù=X_ã+'âŽv20120326_00518_stKsb339@ëY«Ñïv?J¶@€E®f>|	?Ä?º?¹™š`¾˜"uEÏ3Du'DŠt‹A^Šf< Yxã+'âŽv20120326_00520_stKsb339@ëY«""§?kï@€EŽZf=ü8>=Šh%?£×
e¾"záEŽ¦{Dô¸bD‰ôZA^U<©G?ã+'âŽv20120326_00570_stKsb325@ëY¬3ʲÁ?"5@€EŽU=¿<Ø@Ÿù?Ü(öd¾•EŽôöBû-DŒ!A^'l<×Ęã+'âŽv20120327_00548_stKsb339@ëYʏý¹?D8š@€E"ò=>m}?Ty?Që…_¾•E"ڏDu­DŠŽÉA\º< Åmã+'âŽv20120327_00550_stKsb339@ëYÊ"íJ?7ÔÇ@€E"
=³€ì@'Çö?‡®f¾¦ffE"Ì)Dô˜DŠbA]|<"ñÊã+'âŽv20120327_00696_stKsb325@ëY˒çä*?7Øz@€E'Ká>É?¢X?\)d¾ƒ•E'ªÍBÿÚD‹××A\s™<Œ)"ã+'âŽv20120327_00740_stKsb339@ëYÌ
ó˜¾?3V!@€Ee)> ™h?5^X?ž¸Rc¾‡+EŒŠ{DudD‹ìA\·ö<šDKã+'âŽv20120327_00742_stKsb339@ëYÌ^Á?Aü‹@€E§¤>Í?u²d?k…f¾xÔþE&DôëuDŠ‹¾A\dË<"9Lã+'âŽv20120328_00787_stKsb325@ëYëۃÄp?DË@€EŠÿ\={´>HjÇ?‹…e¾—PE‹ƒHBúÔþDŒ%A^æ¾<›#øã+'âŽv20120329_00938_stKsb325@ëZ	99í?]y@€E³…f>¿>[ùR?hõÃd¾"ýôE³®¸Bþc×DŒCTA]]<ª'Hã+'âŽv20120329_00982_stKsb339@ëZ	´r
?BÏ@€E´ö
=¨X|?òm?‡®_¾«Eµ'ÍDu±yDŠj˜A]îð<¡v'ã+'âŽv20120329_00984_stKsb339@ëZ	·­[B?:A9@€E´á=˜cô>£^'?c×
e¾­'hEµDöDô¡ÓD‰â-A]<ŽŸkã+'âŽv20120329_01126_stKsb325@ëZ?:¸Ž?TZ@€E­)=®– ?•t¶?p£×e¾ª~úE­Þ=BýRoD‹çuA]_$<Ž'Äã+'âŽv20120402_00722_stKsb339@ëZ‹".?W¹@€E«™…=Æô?.~@£×`¾"›¦E¬{qDn=ôDŽ…`A[ï;<Ákã+'âŽv20120402_00724_stKsb339@ëZ‹&…
?·š@€E¬×=̆s?3WV@\e¾¨õÃE®ñšDðî=DŽA[ãó<åOã+'âŽv20120501_00823_stKsb339@ë^)\''A?àH@€Eš.®=ÛÁ~>ØÀ?·
=a¾\)E›"DuuPD‹wTAXƒ}<…ï)ã+'âŽv20120501_00825_stKsb339@ë^)_ò©€?
ÔÜ@€E™Åì=¹(?;x?±ë…e¾œ(öE›ß×DõJD‹ÕAX&Ý<'}÷ã+'âŽv20120506_00647_stKsb339@ë^ËØ?\6>ùºæ@€E°
>Ü;?³™à?˅a¾\)E°ušDu;øD‹žAY5{<»KÕã+'âŽv20120506_00649_stKsb339@ë^ËÛ«øA>ùià@€E°v>¬ö?è%@'®d¾ž¸RE±ªRDõLD‹/®AY¤=?úã+'âŽv20120516_00535_stKsb339@ë` x±?å€@€E¯$…=Úçã>Ðs½?Ñë…a¾ÒòE°ÍDu5²DŠÖ˜AUŒ¼<'ZZã+'âŽv20120516_00537_stKsb339@ë`EHß? G@€E¯«á=ÑDª=Ó ²?àd¾™‡E±bDôÑÛDŠd¤AU©<®F@ã+'âŽv20120517_00591_stKsb325@ë`,ÀÂ?)ڗ@€E›ô==ìø"?Ä¡'?hõÃd¾©xÕEža®BüF¨D‹¥qAUƒ<YÚXã+'âŽv20120527_00812_stKsb325@ëagàψ¿?@€E ›==ž‡?ÊÇ?Ó33c¾{çmE ¹
C1'DŠWAVÁû<ÃZã+'âŽv20120527_01000_stKsb339@ëaj7Rý?2[þ@€E£Ö{=Ò«è?
Åp?"záb¾š¬E¤A\Dup´D‹SdAV˜p<oÍRã+'âŽv20120527_01002_stKsb339@ëaj"(Hô?(Eø@€E£Ý{=£°Ä>HXÍ?•Âe¾®—E¥uÃDõ°DŠäsAV=<pnÜã+'âŽv20120528_00637_stKsb339@ëaŠì,^-?@6@€E«õš=°dœ>÷Ž?xQìc¾ž¸RE¬$Du_mD‹qASŸ<€8ã+'âŽv20120528_00639_stKsb339@ëaŠðÈ?7ÌÖ@€E¬â=˜–Ü>!f?¢\d¾©ûçE­ôDôæÁDŠ ASè><',ã+'âŽv20120528_00737_stKsb325@ëa‹Ïž?Sr÷@€E¹¤=–ëL?ݖ?£×d¾Ñë…E¼UHBýƒ–D‹ˆ!ASÔY<€ðzã+'âŽv20120712_00532_stKsb339@ëg("jù?low@€ER=¥Ó?.¬?:áHa¾ ÄœEŽ<{DuVDŠ¿
AP`<¦Õøã+'âŽv20120712_00534_stKsb339@ëg(ˆåÖ?^­–@€E/=®À">Š=?!G®d¾£×
EŽ"¸DôÀ¤DŠ1XAOÀ<Ž÷sã+'âŽv20120812_00373_stKsb339@ëkugÊ?'v@€E'ß
=sè=Â9{?™šc¾¯ E'HDuo®D‹ÏAQVÍ=ŒÏã+'âŽv20120812_00375_stKsb339@ëkxºì¦?›ì´@€E'üá=†¯AÚ+i?šáHd¾éûçE'ë×DôæDŠ 1ATƒÃ=iã+'âŽv20120813_00229_stKsb339@ëk!ç·y©?!ÍÇ@€EŒƒ>ZwY;Œ­?â\`¾"›¦E‹ö¤DugD‹ËTAN6<yê:ã+'âŽv20120813_00231_stKsb339@ëk!ë@Ó?(uG@€EŒ¯¸>†'t?RËÜ@¸Rd¾\)EŒÖfDõ`¤D‹U7AN4@<Šþuã+'âŽv20120813_00293_stKsb325@ëk#ÞÇ ?SÙ@€E‰I=Ö5û>3*¨@#33e¾œ(öE‹èfBü'D‹tANC<È9'ã+'âŽv20120813_00325_stKsb339@ëk#IÐÿ?X @€Eˆê¸=Öæ>B°ç?ôzáb¾£SøEŠ-HDuiXDŠà´AMŹ<	$ã+'âŽv20120813_00327_stKsb339@ëk#Ló¾~?z­@€E‰4=ßP
?—_y?µÂe¾™‡EŠaÃDôôRDŠiHAM«†<[ëã+'âŽv20120828_00683_stKsb325@ëm¤Ht?Wæö@€E¹–¤=nd? [?‡®d¾©ûçE»þ=Bûˆ´D‹ÒAQi<Žšeã+'âŽv20120901_00589_stKsb339@ëmƒ­z²#?O±:@€E©é…=¾› ?s£?®{a¾¥ãTE¨âDu¤DŠÈRAR!L<…F"ã+'âŽv20120901_00591_stKsb339@ëmƒ°íãô?Bv¹@€Eªì=ª+Ü>ÀCf?¯\)e¾Ÿ¾wE¨ÏìDôÐîDŠ:-AQ«º<¯ôã+'âŽv20120902_00331_stKsb325@ëm¢±zg?JÍ@@€Ežr=†£`?JBX?G®e¾ A‰E¡<RBûPåD‹Ö°AQ7O<zäã+'âŽv20120902_00567_stKsb339@ëm¤â"^?RȈ@€EªB×=˨\?©t?záHa¾š¬E¨ù
Du`DŠ "AQ,¹<‰jã+'âŽv20120902_00569_stKsb339@ëm¤"÷v?@ô™@€Eª\á=â±­?‰Þ?³33e¾/E©hfDô½7DŠîAPÙL<Žüã+'âŽv20120913_00358_stKsb339@ëo'h?,®@€E³tR=¶1\>`Ÿ&?Ž{^¾'n˜E²»ìDudZDŠ'AT'Ë<U@'ã+'âŽv20120913_00360_stKsb339@ëo¯Ð=?,ɗ@€E´Ë==µR0?úâª?Ã×
e¾£×
EµRDôã…DŠLAU^5<`Ëã+'âŽv20120914_00320_stKsb325@ëo#Îc»;?•-à@€E·™3=‰>|T?™šf¾­'hEº,Bü‡+D‹è1AUIå<Ãôýã+'âŽv20120914_00364_stKsb339@ëo$,ˆ>}?†ôµ@€E¹Í=L>¬?¸R^¾ A‰E·!šDuúDŠ–AUpð<éåöã+'âŽv20120914_00366_stKsb339@ëo$/ä¹þ?–8à@€E¹î¸=ù±	?£"Ð?(õÃc¾†§ðE¶ù×DôÃðDŠÑAU$O="kYã+'âŽv20120916_00546_stKsb325@ëocN…"9?`)@€E«D×=s€Ø?Œ±i?™še¾Ÿ;dE­6=BüZD‹ñºAT"'<ooÈã+'âŽv20120918_00447_stKsb325@ëo£KlÛ ?SQ»@€EŽ=¸°>Œhë?s33e¾³33EeqBýDŒ	HAWÚ<–}Âã+'âŽv20120926_00393_stKsb339@ëp¢ *ØF?I~@€E´QR=¶@?rá?ŒÌÍ_¾'n˜E²DuDŠ‰qAS"a<œ¶Wã+'âŽv20120926_00395_stKsb339@ëp¢£t
?Nñq@€E´of=£Ýh>"¤?aG®d¾¡ÊÁE±Ö)Dô¸‹DŠ
FAS_ñ<FÞÃã+'âŽv20120927_00229_stKsb325@ëpÁ
d?JÉÆ@€E2®=š‡ð=؇Ð?n{e¾šŸ¾EãìBùÅD‹Ú=AT®ò<"¡Lã+'âŽv20120928_00166_stKsb325@ëpàÞªÆ?zïA@€E™t×=ÔíA>'-?#×
e¾¥`BEšÿBúáHD‹ÙãAXÊ<šã+'âŽv20121022_00178_stKsb339@ësàœî?1W€@€EµÑ¤>ÔL=×ûŽ?\)`¾–E´oHDujDŠwuAVd<zUnã+'âŽv20121022_00180_stKsb339@ësàŸqêÿ?-Bb@€EµgÍ=Ò|&?Žä?aG®f¾bNE³…Dô°œD‰õôAVYÖ<RZÕã+'âŽv20121101_00063_stKsb339@ëuóå|?AïÍ@€E³ˆÍ=ÅÝs?–f?\)^¾'n˜Eµ?
DtêÑDŠ—
AZ€®<™Hêã+'âŽv20121101_00065_stKsb339@ëu÷tp•?GÃl@€E´R=ªÞ¤?¼OÖ?@d¾ž5?E¶K
Dô©ËDŠAYúç<b9Tã+'âŽv20130216_00393_stKsb325@낌"?"È@€E«Ã=›ö¼?¾«X?¦ffd¾~ùÛEª˜fBûÂDŒ"þAXá:<÷¬ã+'âŽv20130217_00407_stKsb325@났´0-ð?>‡'@€E¨×¸=¦áT>°?¢\d¾bNE¨²=Bú£TDŒ"ÅAX@<—¦]ã+'âŽv20130220_00490_stKsb339@ëƒŽoiš?äÈ@€E·€Í=Àí?"TÔ?ÁG®_¾²-E¹IqDuÅôDŠ4ÍAY¤< ×ã+'âŽv20130220_00492_stKsb339@ëƒ'¡ˆP?¯¾@€E·\=¸XX@k_?ð£×d¾¨r°E¹Œ¤Dô¬¤D‰šAYþ<½Õã+'âŽv20130222_00679_stKsb325@ëƒLZx6s?Å@€E®"¤=á@y@cP?¯\)d¾—
=E®m3Bü7LDŒ—ÏAV
~<‹qÇã+'âŽv20130222_00723_stKsb339@ëƒLÊvk?vå@€E¬TÃ=­Mä?!a¦@	™š_¾¸ÔþE®Ö=Du¦VDŠšAVZQ<Ҍcã+'âŽv20130222_00725_stKsb339@ëƒLÍq)?&ÎÎ@€E¬(=äÅ=l'?â\`¾Ø"uE¯I3Dô¯DD‰pÅAUßÄ<Ëڌã+'âŽv20130227_00679_stKsb339@ëƒì®÷…? ÿL@€E©í\=è<?ìOï?У×_¾/Eª[DuŒ)DŠ"AZ¼<¨ˆIã+'âŽv20130227_00681_stKsb339@ëƒì²Y¹°?!°@€E©Sá>†ª?xÍ?Æffd¾'hsE©¿HDô¼¬D‰¤ÝAZ/¢<–âùã+'âŽv20130302_00496_stKsb339@ë"Lü£	?5äX@€E¾73=—RÈ?_ ?³33_¾˜bE¾§3Du¢-DŠ"AZW°<Áb!ã+'âŽv20130302_00498_stKsb339@ë"LÆÐI?˜@€E¾À{=ª†Ü?0ý?·
=`¾°£×E¿æ¸Dô‹#D‰w¦AZBè<©¦Þã+'âŽv20130312_00690_stKsb325@녌?fÝ°?TÝ@€E'Nì=¯@`?1íB?0£×e¾¡ÊÁE'9BùåDŒhÝAWo@<uÝã+'âŽv20130315_00649_stKsb325@ë…ì
®©Ì?1o@€ER¤="r ;W¸ô?\d¾£SøEæ)BúŽVDŒ_çAY><Àã+'âŽv20130324_00993_stKsb325@ë‡	ӛ¸Ù?d$j@€Ežöf>?+'??E¸d¾¬1Ež4Bÿ2°DŒ"åA]L<‡Õã+'âŽv20130625_01032_stKsb339@뒩ÀÛL—?ž,ÿ@€E_/Ã=©V¬=Rmù?&ff^¾¥`BEZµšDu!XDŠËA[÷ì= <ã+'âŽv20130625_01034_stKsb339@뒩Äs>?­¯u@€E`¨)="+@;/WR?
=qe¾Ñë…E\ƒ\Dô§LD‰÷+A[6á=^~‹ã+'âŽv20130705_01254_stKsb325@ë"ê
»Då?×J@€E{¤=ªï˜?¼#'?
=qd¾±©üE|ĤBþ•D‹Ì9A]¼"=†ç|ã+'âŽv20130710_00274_stKsb325@딁ì!¥?4©@€E§Ý\=z¶™=¬¾5?ŒÌÍf¾€ƒE¨ìBù\¬DŒSA^fÞ<'·ã+'âŽv20130712_00465_stKsb339@ë"Óhã?²@€EŠƒÍ=ÌöÊ?è­ó?ٙš_¾'ë…EŒ/
Duš=DŠ.%A^BN<ÓGã+'âŽv20130712_00467_stKsb339@ë"Ö»
2?þÚ@€EŠcH=ºÜ?¤mÜ?¾¸Rc¾£×
ER¸Dô¹D‰—uA]Ëo<¨Ï;ã+'âŽv20130807_00437_stKsb339@ë˜:rW5?ŽÆ@€EŽ­
=â̺?$J'?"33`¾§ïžEæ¸DuL¼DŠ{A[¬Æ<Ãnã+'âŽv20130807_00439_stKsb339@ë˜=̉†?0Sì@€EŽ 3>nŽ>Ãã?"záe¾Â\E=qDôqPD‰ñ¢A[Õx<x$Œã+'âŽv20130808_00174_stKsb339@ë˜ ÆÕFÄ?OÃÞ@€EªVá=¥"¨>S'6?‹…_¾²-EªêDu£DŠ. AZî\<¼£jã+'âŽv20130808_00176_stKsb339@ë˜ ÊcUæ?3×"@€Eªâö='Jô>Îa‹?xQìd¾¬1E¬?×DôÑ/D‰¯¾AZ²Ë<z´Âã+'âŽv20130808_00466_stKsb325@ë˜#bSǨ?Ghf@€E"˜H= f(?4zf?G®e¾¡ÊÁE†xÍBøÛ#DŒ
A[½'<ˆ>Öã+'âŽv20130814_00133_stKsb339@ë˜à7š ?©@€E¤È=¡À?c+â?Ñë…_¾° ÅE¥ÐDu¢oDŠ&Abaä<ÿ'ã+'âŽv20130814_00135_stKsb339@ë˜à´A;?ˆÜ@€E¤L®=¼Ü0=¸ÅÝ?œ(öV¾¨r°E¥+
DôªD‰zFAa¡?<¹êýã+'âŽv20130814_00521_stKsb325@ë˜ãü–k?D@€E"»==¯â0=¦/q?¹™šd¾¢MÓE–
BøBDŒDAañg<ãs¦ã+'âŽv20130820_00402_stKsb339@뙢t:d€?:Õ@€E§÷×=Žê@)‰è?ŒÌÍ_¾ª~úE§¹®DuŽ˜DŠqA_È(<@Çã+'âŽv20130820_00404_stKsb339@뙢w–¯¯?9Æ@€E¨&)="¿|<ë?O\)e¾¨õÃE§©×Dô'DŠ¨A_ç…<†æ4ã+'âŽv20130901_00366_stKsb339@ë›"\X?'!@€E¤Øì=¬µ0@'Ö?Š=q^¾/E£;…DuvDŠ‡
AZ®­<7 ã+'âŽv20130901_00368_stKsb339@ë›"?.¢@€E¥=øt??†fff¾˜"uE£©šDô"RD‰üAZ¹º<y™ã+'âŽv20130902_00544_stKsb339@ë›DõÕZ?Ll6@€E"Š=•˜?kùÆ?\(ö^¾–E'(Du0åDŠ•'AVÐy<Œç	ã+'âŽv20130902_00546_stKsb339@ë›D
¤?X4œ@€E"²
=¢-h=*y2?\(öd¾º^5E'*{DôJwDŠªAW_<¨+ã+'âŽv20130916_00532_stKsb339@띿¨¢?Ye°@€E')=™®¼>$"?Tzá^¾²°!E€RDujDŠ†òAT…Æ<‹q©ã+'âŽv20130916_00534_stKsb339@ë[¢?bgj@€Eƒ2=="¶|>©"¢?LÌÍd¾«E€îáDô0ÕD‰üATw‹<Àa|ã+'âŽv20130927_00465_stKsb339@ëžbð/",?ƒ©Ä@€E'£\=¤(X?i?
=`¾©ûçEDtýPDŠwTAQ‰™<´2Fã+'âŽv20130927_00467_stKsb339@ëžbóR¸_?…$G@€E'îÍ=À›Ü>§Z%?0£×d¾³¶FE¥šDôL¤D‰éARN<ãª|ã+'âŽv20131020_00169_stKsb339@ë¡AãCÝ?S–@€EÄ9š=»"Œ@Ð«?W
=`¾ž5?EÁ¥šDtû…DŠk®AQïù<ƒÎÔã+'âŽv20131020_00171_stKsb339@ë¡A	Žå?WVå@€EÄl
=ÀåP?…Ý ?s33d¾Ÿ;dEÁiHDô2ND‰×}AR`›<¼üQã+'âŽv20131021_00153_stKsb339@ë¡`Ü3²Š?C‡ì@€E˂Ã>°:</?\)_¾–EÈ­×DuZDŠz°ARßm<z{ã+'âŽv20131021_00155_stKsb339@ë¡`ßI+˜?6æj@€EÌJ==ý¼K=‹…9?å¸d¾œ(öEÉòDôA'D‰èJARÆ?<ªáã+'âŽv20140325_00525_stKsb339@ë´ËÒ©›?&\«@€E˜˜®=ë]?Ûj/?Ž{`¾'ñªEš=DuDŠdþA\wb<'tã+'âŽv20140325_00527_stKsb339@ë´ËÖ4'?ßö@€E˜ºá=ô9å>_½?Ýp¤e¾ÀƒE›f¸Dôz-D‰Õ'A\[O<ù8ã+'âŽv20140328_00314_stKsb339@ëµ*0ˆ!?f
@€E0\=¨[p=¥›é?=p¤`¾"záEŽöDuŽ˜DŠ;ßA^›H<¦Uã+'âŽv20140328_00316_stKsb339@ëµ*3]e?[HG@€E¸=»»L@³å²?G®e¾š¬EŽ—HDô—
D‰ªúA^ê¶<ÂLã+'âŽv20140520_00502_stKsb339@ë»Æ´pÀ2?U;¸@€E~4=Š@ô?¯¨8?W
=a¾¨õÃEòDunwDŠ§žA\Ø<¤Mœã+'âŽv20140520_00504_stKsb339@ë»Æ¸Ž­?‡@€E~.{="=P?
D?!G®e¾£SøE©ìDô'DŠ+A]ï<û"ã+'âŽv20140525_00048_stKsb339@ë¼lC˜Æ‹?¿6<@€E}d=€êD?Íbß?®a¾¸QìEzöDuœDŠÒ=AZŠÐ="ã+'âŽv20140525_00050_stKsb339@ë¼lFÝ4#?¡@€E}°Í=¿hd>¦´ª?
=qe¾¬‹DE{%ÃDônòDŠDîAZàT='¤eã+'âŽv20140605_00916_stKsb339@ë½ÆĪ"N?<C@€Eo{=˜šd?
Óè?aG®a¾ŒÌÍEp¤DukdDŠ¿LA]c3<Ž@³ã+'âŽv20140605_00918_stKsb339@ë½ÆÈ"©"?'Øh@€En¥Ã=ÏÏ=µ€N?£×
d¾™‡Eqt{Dô}'DŠ(öA]ðq<²­ã+'âŽv20140608_00757_stKsb339@ë¾%¾âê?@ü@€E‰"¸=®Ä?ÎSH?\)`¾›¥ãE‰È¤Du‹ÇDŠ–A]="<Žé,ã+'âŽv20140608_00759_stKsb339@ë¾%Â@w?Äê@€E‰µ=˟Ÿ@Öf?¸Qìf¾¤Ý/E‹ÍìDô…PD‰ÿ;A\ò<½G×ã+'âŽv20140619_00757_stKsb339@뿆<íL?q'Ô@€E£ 3=j€—?{ê­?\(öa¾—PE¥j{Du\jD‹x9AZwO<³<ã+'âŽv20140619_00759_stKsb339@뿆@ûRœ?~ØÌ@€E¤~¸=† 4@$;?0£×e¾²-E¦"{DôvoD‹7AZS<»ˆã+'âŽv20140620_00674_stKsb339@ë¿¥òüòY?EmJ@€EŒ7ì=«Oè?Êï?‹…`¾'ë…EŽ-ÃDu'NDˆWçAXSì<€äðã+'âŽv20140620_00676_stKsb339@ë¿¥ö ?ü?b|™@€EŒÅf=b` >£&Ø?J=qg¾¡ÊÁEŽšRDô}²D‡I?AX7<'3Qã+'âŽv20140622_00452_stKsb339@ë¿â«VÅß?S«Š@€E¯pö=Šrl@{t?xQì`¾•E±·HDu™‰DŠk#AYˆ=$|]ã+'âŽv20140622_00454_stKsb339@ë¿â®¿ì?U{u@€E±3=¢m=¹-ð?'\e¾"záE²§ìDô|1D‰Ô1AYf=0ã+'âŽv20140623_00469_stKsb339@ëÀL'¯È?Ù»@€E'¨=¤¤œ?qö?ª=q_¾—PE"¸Du€öDŠqhAZ>Þ<¥KÀã+'âŽv20140623_00471_stKsb339@ëÀOÄÄ?ÿI@€E'R=‡¬@9@ë…f¾¥`BE"=Dôƒ¶D‰åªAZ<"=+>*ã+'âŽv20140625_00301_stKsb339@ëÀB@5T¡?Roi@€ErÉH=à ¾>±¥ñ?€`¾±©üEuO®Du‹–DŠR¨AXòe<¨¯ã+'âŽv20140625_00303_stKsb339@ëÀBCWÓ§?RƒE@€Esq=bœ>Û_<?^¸Re¾¸QìEvDôyìD‰ÑAXÁü<͑ßã+'âŽv20140628_00332_stKsb339@ëÀ¢"°y?PÙ3@€E‡âÍ=‹›1?A#?E¸_¾¤Ý/Eˆ÷šDu‰7DŠy'A[M:<£¡ã+'âŽv20140628_00334_stKsb339@ëÀ¢‡óäê?ÂV@€E‡æ®=©Âð?èÜD?W
=f¾°£×E‰#ÃDôŸðD‰çA[
‰<íMjã+'âŽv20140703_00277_stKsb339@ëÁAc8SÙ?s›w@€E"Wá>2Þ?±â5?^¸Ra¾¤ZE•µìDtéXDŠa¢A\d6<λËã+'âŽv20140703_00279_stKsb339@ëÁAfeç?SÂÙ@€E'G)=Êtä@Ã+?^¸Rf¾/E"2¸Dô…ôD‰ÖA[û×<¦0ýã+'âŽv20140703_00877_stKsb339@ëÁF"7?<'>@€E`ô="]ˆ@@¶?‹…b¾œ(öEb(¤Du,)DŠ­ÓA\
'<"'êã+'âŽv20140703_00879_stKsb339@ëÁF–@c?A¶@€Edq
=€Üì?݉Ô?àd¾¯ EgAšDôhƒDŠ-/A\°µ<ÁÍ	ã+'âŽv20140713_00400_stKsb339@ëƒêkC?Vì@€E½:=±"H?#¾?¨õÃ`¾™™šEÁ–öDu:NDŠv-A]®Þ<®Ðã+'âŽv20140713_00402_stKsb339@ëƒ%3@?~<@€E¼¶=°PÄ=N;ˆ?ÈõÃd¾¥ãTEÁ	®Dôi`D‰æÑA]óÛ<Èxóã+'âŽv20140730_00565_stKsb339@ëÄ¥Î4?>̱@€E«à==_H÷>n¥N?‡®_¾²-E«ºfDu›uDŠ›¶AZÙf<˜Üvã+'âŽv20140730_00567_stKsb339@ëÄ¥Ü?:g—@€E«N¤=t'h?Ö[?šáHe¾©xÕEªé®DôŠ%DŠAZ·<¬E
ã+'âŽv20140731_00805_stKsb339@ëÄƳ²ª7?GÜx@€E¥kq=¬L=µ®K?záHa¾¤ZE£ôRDuk3DŠÄ¬A[Ð<§&ã+'âŽv20140731_00807_stKsb339@ëÄÆ·¥%?JÄ@@€E¥wR=wH>`$…?Ÿd¾º^5E¥~=Dô|öDŠ>fA[¶M<à:èã+'âŽv20140801_00157_stKsb339@ëÄálC}?`h3@€E¶H=»"Ø?åêê?k…`¾£SøE·TDu¾DŠ­ÃAXÔe<±>fã+'âŽv20140801_00159_stKsb339@ëÄáo—b2?W™E@€E¶=Àää?Ž²'?p£×d¾§ïžE¸FÍDôÀöDŠAYC¤<›™îã+'âŽv20140819_00209_stKsb325@ëÇ&>heÅ?^Ñ@€Eö{=ng©?,b?•Âd¾¨õÃE¡®BÿŒÍD‹Ø¤AY€ê<ƺBã+'âŽv20140820_00656_stKsb325@ëÇE½+^þ?=ù;@€E¯­H=±"@»ô?‹…d¾•E²…\BýïžD‹°ÝA[Åw<¯†Âã+'âŽv20140821_00725_stKsb325@ëÇe¯iʟ?^¼j@€E«²š=¥Kä?u¤?Š=qd¾¬1E®ü¸BÿD‹Ð"AY|Ä<Á;ã+'âŽv20140821_00773_stKsb325@ëÇf
'ð
?=ˆb@€E²y×=¦;l>%KU?G®d¾•Eµ\ÍBý±ªD‹¸sAYÐ<YSþã+'âŽv20140823_00070_stKsb325@ëǟºŽv¦?8»@€E'Á®='"?¨H¿?}p¤d¾™‡E"&¸BøäÝDŒ'AZ<'x²ã+'âŽv20140824_00155_stKsb325@ëÇÀNü?²ð@€E•ç®=êìQ> ¸?'ë…c¾‰7LE—$BüÝ/D‹…'AY¨*<}åfã+'âŽv20140824_00545_stKsb325@ëÇÄ·eE?Q¼D@€E–¸q=Â!4>*ìI?(õÃc¾"záE˜[BûáHD‹´öAY@<~fã+'âŽv20140825_00065_stKsb325@ëÇß­ á>ÿ#-@€Eš(f=æ,.?7&^@Qìd¾ŽVE›Ü=BúàBD‹Ã¾AZI<Õw¬ã+'âŽv20140825_00113_stKsb325@ëÇà"äF?ù@€E'y)=¸¨¼>t!¾?Þ¸Rc¾ƒoE'm
Bü$ÝD‹Œ!AZ™+<¶Ëã+'âŽv20140826_00066_stKsb325@ëÈ	 G‰?{š´@€EŽ-\=ƒXô?>Ö2?®d¾˜bEŽÄöBûÊÁD‹q'AW‹<…§ã+'âŽv20140827_00081_stKsb325@ëÈ'ç ?)¼5@€E¢°ì=bø!@@&¼?LÌÍd¾‡+E¤*=BüH´D‹ÒFAZü<cP]ã+'âŽv20140827_00506_stKsb325@ëÈ$Íì½-?bâÎ@€E'Ã=½ ?>ƒe?.{d¾©xÕEù3Büp!D‹Ç;A[Fz<'Äjã+'âŽv20140827_00554_stKsb325@ëÈ%*Ƭ?oýL@€E"¸á=£?sVÁ?™šc¾"ýôE"\Bý¸RD‹¼ÅA[@b<… šã+'âŽv20140827_00602_stKsb325@ëÈ%¿DÔE?|\@€E¡X¸=›³@M'?
=qc¾"ýôE¤žÍBÿ'D‹ßÇAZì0<™"üã+'âŽv20140828_00065_stKsb325@ëÈ?ˆ1òì?Z—@€EªÀÍ=XE'=žq?
=d¾–‡+E«Ñ
B÷TþDŒJ¸AW·Á<j¥íã+'âŽv20140828_00650_stKsb325@ëÈE òƒÁ?I%ª@€E‡¨á=áˆ@!»¦?fffd¾–‡+EŠ<RBýE¢D‹äJAVÐ<‹Aåã+'âŽv20140828_00698_stKsb325@ëÈEqՅ?"ò @€E‰Hš=tÉÈ@*/?®d¾¨r°EŒ_ÃBþ'òD‹Þ°AWÙ<æÅlã+'âŽv20140829_00077_stKsb325@ëÈ_uü@®?BŽe@€E–Áš=ŠØÄ?Û?k…e¾ŽVE—…Bú³¶D‹ð1AZ)«<xѕã+'âŽv20140829_00557_stKsb325@ëÈe9<?‰ßz@€Eu¿=Œ‰X?ÑB?#×
d¾¥`BExéBþ¯žD‹Ù7AZªÈ<Ɗýã+'âŽv20140830_00048_stKsb325@ëÈ4"?¸?8}@€E–]=›,<.Ö4?½p¤e¾‰7LE—û×Bú•DŒÍA]à©<¼öRã+'âŽv20140830_00096_stKsb325@ëÈ«¾"à?D½@€E"|Í=ÁU°>WË?Î{e¾–E"ðöBûÐåD‹å‰A]Ïf<¼ã+'âŽv20140830_00648_stKsb325@ëȅD¦mh?RÒ@€E'C=ÀŸ»@)Šú?E¸d¾–‡+E"ÀRBþ BD‹áªA]6h<QDã+'âŽv20140831_00089_stKsb325@ëȟH²PË?:7@€E§ú3=Á—>}Vâ?ŒÌÍe¾\)E©EqBú9XD‹ùAX1<ÍŽã+'âŽv20140906_00134_stKsb325@ëÉcvñ¹k?Ky@€E"N3=Ÿ&?=œó?333d¾ÒòE"Ž{Bü™D‹ÒúAW<Ntôã+'âŽv20140909_00503_stKsb325@ëÉÄ<ÒC?,'¬@€E¤€
=Èßx?av?ŒÌÍd¾'ñªE¦ÈöBý­D‹Ñ'A\#õ<‰©ã+'âŽv20140910_00480_stKsb325@ëÉ㳸ÿ??ÞÞ@€E–=ü5ö>ÜÏÕ?¬ÌÍd¾ƒ•E˜jBü‡D‹ØÅA]<3<Èâã+'âŽv20140910_00528_stKsb325@ëÉäƒñ<?*UÜ@€E'h=³ì?ac?xQìd¾‡+E"è=Bý!ËD‹Ô"A\r<<^ã+'âŽv20141022_00159_stKsb339@ëÏ ǐÎ?Aã/@€Eäîì=†?¤>ì^Ê?ž¸R`¾¡ÊÁEâ,{DuOmDŠ¦òA]±˜<®Ôã+'âŽv20141022_00161_stKsb339@ëÏ 'òÞ¯?M³»@€Eåv¤=÷×J?ø8Ÿ?ž¸Ra¾ž¸REã^Dô@DŠDA^¼<Àßã+'âŽv20141023_00154_stKsb339@ëÏ@šåôç?VÐ$@€EùÎ=«0D>ºLo?ƒ×
`¾—
=Eö`fDuBDŠ"×AYˆÇ<®ã+'âŽv20150330_00952_stKsb325@ëã
Kµä?#îÒ@€E°È{=¿ƒ`?Ÿfø?xQìd¾ƒoE±–BûÖDŒxÕAVòB<‡NŸã+'âŽv20150331_01081_stKsb325@ëã+D…:½?Ú@€E¹½×=¸~ì?5ñ?§®e¾'hsEº®¸Bý)yDŒ…AY–Æ<Œ
õã+'âŽv20150601_00649_stKsb339@ëêæŽ=	÷?Sj@€E«½…=‡ðP?ó~W?˜Qì`¾ A‰E«DuÞ¨DŠxsAg֚=qã+'âŽv20150601_00651_stKsb339@ëê摝Fw?D@€Eª7¸=Žu8?ªýå?£×f¾¡ÊÁEªŠ¤Dôš¨DŠÉAfèd<Èãñã+'âŽv20150812_00302_stKsb339@ëóáaE¥Q?ƒ+Ò@€Ei&ö="Üœ>w¨?Tzá`¾¤Ý/EeÈ{DuID‹ÀåAeNñ=Ëã+'âŽv20150812_00304_stKsb339@ëóáe)O…?‡ûp@€Eiµ…="X€>Ücï?E¸e¾¾ùÛEgŸ×DôXD‹zAe=$¯éã+'âŽv20150817_00819_stKsb325@ëô†+`'?t~§@€EŠ½{=ž>™SÞ?:áHd¾¥`BEŒ(¤Bü½qD‹·TAdxš<°·ã+'âŽv20150818_00485_stKsb325@ëô¦2Rb£?˜¢y@€E¢á=t?©#­?B\d¾¶E¢E¤PáB÷¸RDŒu'Ael¸==Sã+'âŽv20150902_00386_stKsb325@ëö'{ŸmÄ?6²@€EÁ˜
= Ð=Œá?•Âd¾ ÄœEÂ#3BúbND‹–NAdµë<ÌÑ.ã+'âŽv20150903_00701_stKsb325@ëö¥zp?"¸@€E©N¸=ˆiP?H‰Í?=p¤e¾¢MÓEªt)Bÿ—
D‹wmAcÄÙ="»‡ã+'âŽv20150905_00244_stKsb339@ëö቗®]?3K@€E¢¥f=Õ×N>`?¬ÌÍa¾Ÿ;dE¡"ÍDu7
DŠÓßAcîŒ<·A5ã+'âŽv20150905_00246_stKsb339@ëöáŒæ?¤×@€E£c=¤?">Ãs=?ØQìf¾µ?}E£ô¸Dô]šDŠtÅAc¥ =«'ã+'âŽv20150905_00392_stKsb325@ëöâ'')æ?)©@€EŸ·H=¦üÈ>-º?'\d¾©xÕE ÎRBù"uD‹"ÏAc«Î<™Úäã+'âŽv20150906_00213_stKsb339@ë÷έ€?ªßÛ@€E›"¸=ÁÛx>4PW?B\`¾¶E¢Eš
DuÑDŠžòAg¬=ZGÚã+'âŽv20150906_00215_stKsb339@ë÷Òƒ3?¢ó/@€E›Í=¿D¸?jt$?333e¾µÂEš†{DôƒðDŠ=¢Afv«=Z[ã+'âŽv20150906_00453_stKsb339@ë÷Šp?¹‹@€E")=¾™Ì?!ì?c×
a¾¾vÉE'êÍDtó#DŠ¶úAg¿0=Œ¨óã+'âŽv20150906_00455_stKsb339@ë÷Že®†?¯ôØ@€E"If=}Ñ<Í?:áHf¾Æ§ðE'FöDôqãDŠfÙAg4==ŠZã+'âŽv20150906_00553_stKsb325@ë÷Œ9ï»?¶z;@€E"õ¤=†B?A7?O\)d¾·KÇE"fBüÎÙD‹ÍªAg8)=•–ã+'âŽv20150909_00179_stKsb339@ë÷ahÿD?·lÉ@€E"É\=ÂÁØ>!aB?E¸a¾±&éE'±
DuXDŠ¼œAe‹,=…¤•ã+'âŽv20150909_00181_stKsb339@ë÷am—¡?¬À›@€E"|\=¢
Ì?‰ãâ?G®e¾¡G®E'Ó\DômHDŠšAdsh=]¼ã+'âŽv20150911_00042_stKsb325@ë÷ <c‰?$/ù@€Eˆ¿3=¬¨?4ç¨?ud¾ŠÀƒE‰×Bú¨sD‹PƒAfÀ<¥Œçã+'âŽv20150923_00256_stKsb325@ëù!:Ï¿p?VÜ @€E˜Ÿ)=»ü¨?Ûu?+…d¾šŸ¾E™\áBùô¼D‹¦Ab¯<Œ%ùã+'âŽv20160714_00065_stKsb325@ìÿõÜÆ??>ZO@€EhY®=òÚ@…$œ@.¸Rd¾ŒÌÍEhÇ×Bû)üDŒWAˆò(>oËàã+'âŽv20160722_00325_stKsb339@ì$O/"?@€E6Í=à°ò=Ýàë@\)b¾—PE°RDuˆÕDŠú%A"šH=ûš"ã+'âŽv20160722_00327_stKsb339@ì(½®¢? ï"@€E't=ªú,=fÚÀ@O\)f¾ˆ1'E'9×DôŽ DŠN=A†ô0>`ãrã+'âŽv20160722_00668_stKsb325@ìhÕ?	®^@€E‹p)=߃ã?%³@	™šd¾'\E‹öRBú}D‹¸Aˆ-ø>ê÷ã+'âŽv20170620_01161_stKsb325@ìHª_Lz?G¸@€E"Eö=L›>Ü%w?G®d¾­'hE"]HBüÇD‹ÚVA^kÌ=
tõã+'âŽv20170623_00889_stKsb339@ìIŠàxü?u @€E–€Ã=¡>>ª
Ç?ub¾¦ffE–²DucçDŠçuAa×ø=
cðã+'âŽv20170623_00891_stKsb339@ìIŽ
Äå?kl@€E–ó==U®h>,%Î?E¸f¾¯ E—†Dô_mDŠ~Aaa<âˆWã+'âŽv20170628_01351_stKsb325@ìI©Û&¢?œ/"@€EÃš=›Ì>Ñä?G®d¾±&éEÏ\Bü/D‹Â¨Acy=TD¿ã+'âŽv20170629_00520_stKsb339@ìIŠ"ãÛ?z9@€E¦~×=ÓJ?æØ(?p¤`¾š¬E§x¤Du³øDŠ‹DA`"™<Ç-*ã+'âŽv20170629_00522_stKsb339@ìI†p?$ù@€E§"3=â¶6>ÃHŒ?Ž{e¾"÷ÏE§Ø{Dô©'DŠdAa
<éVnã+'âŽv20180402_00819_stKsb339@ìlk®±"?Œ‰Í@€EŽÍH=À?ðïƒ?'ë…H¾ËƨEŽ»šDtj DŠˆ"Ak.s>˃ã+'âŽv20180402_00821_stKsb339@ìlk'Õ'~?u9-@€EŽë==€ST<Ä?hõÃd¾»dZE&DôҏD‰¿TAd#‰=;Eã+'âŽv20180430_00461_stKsb325@ìoí'Û[†?)üV@€Eì<š=¨;È>ؾ[?¼(öd¾"ýôEíµ…BüwLD‹úáAj"=)ã+'âŽv20180524_01529_stKsb325@ìrì\iLö?)ÙJ@€E°Î
=†þô? ó™?xQìd¾™‡E±ÓqBþ¼jD‹îAg»I<ºÐã+'âŽv20180525_00871_stKsb339@ìsÍXf?":@€E¬½…=t18?7š?p£×O¾¡ÊÁE¬•
Du:-DŠÃ®AiÌá=|
_ã+'âŽv20180525_00873_stKsb339@ìsх(s?"@€EªÔ{=x"°@-ˆi?}p¤e¾¡G®E«
DôlþDŠ?;Aix8=p…ã+'âŽv20180525_01360_stKsb339@ìs{«|Æ?`¹Õ@€Eе…=~ñß>ÂÅ,?‹…`¾ž5?EÏá3DtúÑDŠØjAkg§=í{ã+'âŽv20180525_01362_stKsb339@ìs~çKÔ?`¯7@€EÏáš=]Ú ?²o¼?aG®K¾\)Eλ
Dô3
DŠyPAj•¯=~ã+'âŽv20180525_01436_stKsb325@ìs
ÌíY?sCæ@€EÄö=|é?á±;?ud¾OßEÆÿ…BýC–D‹·žAi¦d=0|ºã+'âŽv20180803_00533_stKsb325@ì{Äü#ý?S@€E—à
=±"@?¢î?n{e¾ŒIºE˜¤BúVD‹Ä!A^{<¦Æoã+'âŽv20180805_00595_stKsb339@ì|À‰}B?)†­@€E…D¸>m>·øÎ?Ž{`¾°£×E†®ÍDvwDŠ}AZ†<³—rã+'âŽv20180805_00597_stKsb339@ì|Ãõ¶?2ll@€Eƒø=û>8v?•Âe¾¡G®E"°)DôwD‰ùÃAYë!<:•ã+'âŽv20180812_00257_stKsb325@ì|àxòŠw?V^	@€E¡‰
=ÇuX>ålÏ?Y™šd¾£×
E¡¬¸Bú}ôD‹ÕôAYeE<"'ã+'âŽv20180812_00325_stKsb339@ì|á:æ¶-?hÆw@€E–ì>\xç=Õɪ?°£×`¾£×
E—Du¢áDŠž%AYˆÛ<ºÄã+'âŽv20180812_00327_stKsb339@ì|á>Üw?G£p@€E–˜Ã=¤Dw>_JÍ?O\)e¾¥ãTE˜[qDô³DŠjAYªd<n)öã+'âŽv20180814_00346_stKsb325@ì}#³zë?ƒ@€E¢O=äƒ?°bŽ?šáHd¾\)E¤KšBùr-D‹µPA[*±<Ÿ´:ã+'âŽv20180815_00145_stKsb339@ì}@AãÅb?6DÒ@€E'oì>Wè?n<Z?Տa¾«…E"§…Du}²DŠ¡'AVæÒ<—òðã+'âŽv20180815_00147_stKsb339@ì}@E¯Œ ?+cV@€E'ò\=þFø=ÆS‡?¢\e¾¨r°E•4fDô…ìDŠMªAV"<²Õã+'âŽv20180825_00269_stKsb339@ì~'¶¡?`ó@€E!R=ü-k?ÄÆ ?záHb¾–EDut9DŠ×AYC´<`}àã+'âŽv20180825_00271_stKsb339@ì~'ŒCp?¢@€EŽõ×=ԑ0>­óÍ?·
=f¾©xÕE»
DôÅDŠ|ƒAY$È<°Íã+'âŽv20180827_00060_stKsb325@ì~¿ýrq?GÔ@€EÖö>«ç>ñ±?Ñë…e¾uEžjáBúšD‹â¨A]ð<¶ì®ã+'âŽv20180830_00116_stKsb325@ì!¼-?:"@€E‡š=ËÀI?c.?fffc¾©xÕEˆ…Bü¯žDŠú AW¶Ì<]Cqã+'âŽv20180830_00184_stKsb339@ì!¡Í?K†Ó@€E"Ѥ=¤Äô>?3?ƒ×
c¾'ñªE……DuhÅD‹öAW«Å<Œôã+'âŽv20180830_00186_stKsb339@ì!":*?Bñå@€E"§)=çáÚ>i}?333f¾˜bE…q×DôvDŠ™hAW <0K—ã+'âŽv20180901_00413_stKsb325@ìbñd‡?]3ì@€E\n¤=·-ì=ÞéK?ë…e¾•E_t¤BûSøD‹ÐsAZS¥<ˆÈMã+'âŽv20180901_00433_stKsb339@ìbÂÞK?O•á@€EUʸ=¦L?'	}?\(ö`¾ž¸RER¨{DuMDŠ¸ÍAZ˜b<žCtã+'âŽv20180901_00435_stKsb339@ìbÆ&?Xtû@€EVÛq=œžD@ë?G®e¾²-EUÈöDô¤ZDŠ9šAZDˆ<¼ƒÜã+'âŽv20180906_00028_stKsb339@ìÿ†DÈ\?'mR@€E³x®=ŸáÄ?%p?¸Qì`¾¡ÊÁE´´¸Du'NDŠ¾AZ­I<¦Áã+'âŽv20180906_00030_stKsb339@ìÿŠm?_$@€E³Çq=Ìï?©‹@'
=f¾ŽVE´¤RDô ƒDŠJA[%=
äã+'âŽv20180906_00061_stKsb339@ìÿúRüý?$óJ@€E³þH>dï@&+Œ?Àb¾—PE³a®DubNDŠû¾AZc<ËüÇã+'âŽv20180906_00063_stKsb339@ìÿýÒف?	'@€E´…>°a>•*?šáHd¾˜bE´5
Dôu²DŠ½²AZÑ;< Bñã+'âŽv20180922_00044_stKsb339@ì'8b1£?qj@€E½¨
=̵\=½Æp?J=q`¾£×
E»Þ{Dul)DŠxÍAYýÿ<ËØLã+'âŽv20180922_00046_stKsb339@ì'>"j]?UúC@€E¼ f=Ÿœ>mU?hõÃd¾¡G®E¼ìDôlƒDŠ8þAZM<' —ã+'âŽv20190321_00664_stKsb339@옋Ð	;?2¹H@€E"ή=¼Jt?X°?˅b¾–‡+E"§Du"3DŠ?¾A[Vš<Ï]ùã+'âŽv20190321_00666_stKsb339@옋Óp:%?ìf@€E"‰Í=ßËÕ=¨?"záe¾¡ÊÁE•fDôljD‰ë}A[>F<€îtã+'âŽv20190825_00643_stKsb325@ì¬%œÄ?D·@€E—¥×=äÉÂ>ù›'?‹…d¾/E™žBÿÅ¢DŒy`Abv§<âçã+'âŽv20190827_00805_stKsb339@ì¬euY¹/?—¡Ö@€EÑì=ÎíÕ>³š?W
=`¾ ÄœEЮDuv%D‹¾-A_Ã]=>Tã+'âŽv20190827_00807_stKsb339@ì¬exVXQ?­µt@€EÑD)=§áØ=åWL?=p¤e¾¬‹DEÐ?\DôUXD‹kdA_j=]w

==> anc/pub_raw/L222_207_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  441 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             «*°´v20100327_01032_stKsb324@êþlgöÉË?1–@€ET)=¸'è>ãðR?Ž{b¾"t¼EDŠ1qCûÕãA}Å*=;
¥«*°´v20100327_01034_stKsb324@êþljyž?/]Å@€E®=šzÄ?yîž?ÌÌÍ1¾£×
EŒ³ìE7qCø¸ÕA|ëÇ=Œ7I«*°´v20100329_00672_stKsb324@êþ¬$Q©?:Aƒ@€Eö=ÒÿŸ>ò¦i?·
=b¾Ÿ¾wEœÃDŠLCûÅA{±=`àå«*°´v20100329_00674_stKsb324@êþ¬&ÔÀŒ?9W)@€EœÎÍ=÷·ö?ÜÆÉ?øQì/¾ÕEœ%…E#¢Cø¯}A{|=‡=|«*°´v20100411_01056_stKsb310@ëJíO€?@€EƒÚö=Å">ÏüŠ?†ffc¾³33Eƒ¿
COú CÙ{#Av˜&=	è«*°´v20101021_00128_stKsb310@ë`'¶æÜ?Oœ@€E¢š='´Œ@?¼(öc¾£×
E£Ã×CPý/Cϳ×A~O¨=¢3«*°´v20110804_00591_stKsb310@ë<Dˆߘ??×J@€EœÏf=¥½ä@JË*?Ç®c¾Ó÷ÏEž'áCQöÉCϝ²A];=¦¿¶«*°´v20110821_00810_stKsb324@ë>dAY6R?qªý@€EwRR=«0=͘h?J=qa¾º^5EzàDŽ§}CÞqËAKP<ݼ«*°´v20110830_00493_stKsb310@ë?ƒeì?!b@@€E§7š=㏨@ì?—
=c¾¼jE©ìCQ¸CϸöAq>=$	«*°´v20110902_00362_stKsb310@ë?âßµ't?9¹‰@€E´ü¸>ÝB?¶‹?У×a¾¶È´E¶äCnÐ!CÀþ5Ax…=KBo«*°´v20110911_00474_stKsb324@ëAêdR:?'Þm@€E¤û=—#ä?â$†?×
=b¾¡ÊÁE¥¤DŠìÅCííôA?q=ž(«*°´v20110911_00476_stKsb324@ëAîÄX?#)p@€E¥'3=ámû@´ø@\)0¾½ó¶E¥r¤EÙ+CåÈRA3M>zÑ«*°´v20110913_00224_stKsb310@ëAAO©›?'uÆ@€E¨VH=öF@>JÌ?Ê=qT¾¯²Eª:CRÊ=CϦA€r‰=¡ßΫ*°´v20110914_00266_stKsb310@ëAa75?pF¨@€E®I=>hþ«*°´v20110915_00567_stKsb310@ëA"òbÞ?#Þ@€E³T3>	Ç0>´@
?У×c¾ª~úE¶ÃCRևCÐ>ÙAyè°=0ù«*°´v20110919_00609_stKsb310@ëBîÌt?- V@€EeÍ=÷`T=…"3?ŒÌÍb¾«EŸrRCRƒTCÏÌÍA`cÒ<´^É«*°´v20110920_00120_stKsb324@ëB LJ££?jlö@€E®I×=é™>ª?W
=c¾uE­úáDŠ³¦CìsuA\|]<{£g«*°´v20110920_00122_stKsb324@ëB ËI^?`Ví@€E­ÞR>Л>	P3@…2¾j~úE­ìE¸"CæËA\‹<ëœj«*°´v20110926_00161_stKsb324@ëBà Ód—?H`Y@€E¹ú\=|=Ù?чT?Ôzáe¾¤Ý/E»"3DŽ€JCÞxöAy—Y=…ÐS«*°´v20110926_00453_stKsb310@ëBãå'P?£@€EÒ~®=ŠbX?Ø?®{b¾§l‹EÕ»Cp¥ãCÁD9Ax7v=Î\]«*°´v20110927_00166_stKsb310@ëC
Jõ?qFþ@€EÈݚ=§Ë>Ö´?\b¾³¶FEËì¸Cn·
CÀÒ-Ay—r=¢½a«*°´v20111005_00165_stKsb310@ëD¾îbt?W
@€E˜ˆ=±$l@"n?ï\)N¾¸QìE™
…CRÛCÏÇmAƒ"=ÆÀ«*°´v20111007_00278_stKsb324@ëDAæâã?6ù‹@€E—Èö=™KÌ?X† ?¾¸Ra¾´¼jE—ffDŠ'^CìS3A"V=Ž"«*°´v20111007_00280_stKsb324@ëDAêFåî?=]þ@€E—õö=Ÿ\ @–7?øQì2¾¾ùÛE—nE«+CåÂNA¿S=÷þ«*°´v20111007_00330_stKsb310@ëDBKä!?6–@€E™š={AØ@…'	?ê=qb¾Ý/E›ÚöCSSøCЉA'À=°C—«*°´v20111008_00487_stKsb324@ëDaÕ/Ý=?z­@€E›¾¸=Ù
¤@ù<@záb¾»çmE›IHDŽ_3CݔþA¬>DÕ«*°´v20111012_00063_stKsb310@ëDߜÐ/Ù?f'T@€E'|Ã=š©˜?=k%?¬ÌÍc¾¼jE"Co¿;CÁ;AyÎÇ=îË«*°´v20111022_00156_stKsb310@ëF €(š?:‹©@€E£H=ÉÛ?ö'@33c¾·KÇE§®RCoÃTCÁAìAK7<Ç9œ«*°´v20120316_00556_stKsb324@ëXk("É?#Än@€E¤|==Îrœ>Râ¨?'ë…`¾©ûçE¥-…DŠéìC컦AOqY<I˜Å«*°´v20120316_00558_stKsb324@ëXk,lJ?&`A@€E¤ºR="§?¿»e?ôzá1¾É7LE¥è)E­mCé4œAOw<®€L«*°´v20120320_00402_stKsb324@ëXéÀJ'Á?oޕ@€Ež~>,aO?ô;>? a¾%Ež—šDŠØ¼CìA\­V<Ïg"«*°´v20120324_00422_stKsb310@ëYjÐj'?þ@€E˜	R=±aÐ?d?ºáHc¾§ïžE–CSËCÏk…Ay \=eŒ«*°´v20120401_00282_stKsb324@ëZk»Ñ,X?$~§@€E¡==ô®W@\ö ?¹™š_¾¯²E¢×D‹)CíéA³)=\›«*°´v20120401_00284_stKsb324@ëZk¿±0d?,F@€E¡öš=÷bK@2ý8@{2¾ÍÒòE£Ï×EÃuCèÒ-A/‰=­ÈD«*°´v20120408_00141_stKsb310@ë[Hx™"f?hä@€Eà'
='U¸>¿µÔ?k…b¾ÃoEßVfCrþ5CÀî5A^@Ô<õ …«*°´v20120515_00577_stKsb310@ë_ëþ]i?…p±@€E'ER=UKX?Ð?=p¤b¾¯ E…šCp"CÁo;AM'w<ªZ«*°´v20120521_00805_stKsb310@ë`ªdËŠ?dSb@€E‹ÓH>Av>Ÿw?}p¤`¾¾vÉEJÍCo2°CÁ¯¾Af4]=iŽ«*°´v20120521_00901_stKsb310@ë`«•ô?N‹¢@€Eš¸=‡p@?*€\?záHa¾É7LE›Ç\CoHCÁ­'AfR<Śú«*°´v20120521_00997_stKsb310@ë`¬Vp4F?MÜ»@€E–¤=Â<$?\?}p¤a¾¸QìE—Ç
CoL‹CÁåAf‰Ú<¿@Ž«*°´v20120526_00565_stKsb310@ëaGsêbà?#²H@€E†lq=Å @Í
?\a¾´¼jE‡¾Cs™šCÁzAzåÖ=~cŒ«*°´v20120528_00317_stKsb310@ëa†ÛÆÅw?ŸÀB@€E±šì= Ü?%›?µÂb¾ÒñªE²BöCpÁËCÀ:A|	µ>eí«*°´v20120607_00778_stKsb324@ëbÉ—¨?0(ô@€Ej…=‰k"="3»?G®_¾­VEj×DŽÝCߟ¾AWÅ<v¸É«*°´v20120607_00830_stKsb310@ëbɚ,çj?,3F@€Ep==f«X:¯u?ºáHa¾Éº^EsšCpº^CÁÎúAW§<«Úé«*°´v20120609_00494_stKsb310@ëc-CZ?"F@€Ex\=à¹4>Gm?!G®b¾³¶FEz)Cr‰yCÁ¬AL3è<·Æ««*°´v20120610_00438_stKsb324@ëc&c<ë™?¥w@€E€ú{=ßÚo@—ë5@AG®]¾—PE€ÖDŽ·ßC߈öAIrÒ<¦½Z«*°´v20120611_00310_stKsb310@ëcBþœîc?4m=@€E…ê®=öcý>'†?ï\)b¾ÑhsE‰0Cq†éCÀù7AG§"<šš««*°´v20120614_00221_stKsb310@ëc£ŠsŒ?ctð@€E"Íq=sÐ>
D8?‡®b¾¹XE"ÌCqéüCÀÖFAH)<™¨·«*°´v20120614_00413_stKsb310@ëc¤û`h?(W/@€Ew«="#H?˜T³@6ffb¾ÌÌÍEFáCptþCÀÄþAH
6<Ãݶ«*°´v20120615_00230_stKsb310@ëcÂß­??5Z@€E£É
=¾·L?!
@'
=c¾Ñë…E§Cr	ºCÀéyAH\d<¾D«*°´v20120615_00538_stKsb324@ëcÅ©·~²?f@€Eœú3=ÉsT?¬¤u?ýp¤b¾£SøEžðDŽ…ºCÝDÝAHˆ<QO«*°´v20120620_00835_stKsb310@ëdhy1š?¶O@€Ev/ì=§¬Ð=¤g?LÌÍ`¾ØbE|›
CpÕ?CÁùüAX–<½ä—«*°´v20120621_00460_stKsb310@ëd"­]% ?LÈ^@€E…š¸=Ò*^<€­­?}p¤b¾ËC–E…>{Cq_}CÀ¹šA_ž<§Œ­«*°´v20120623_00308_stKsb324@ëdÃZˆ‡N?xí@€Eš¾ì>€Rì@}?'\_¾¡G®EœŽfDŽjCÞAg´{=¹¤«*°´v20120623_00480_stKsb310@ëdÅ8¾}T?Bƒf@€E—±R>Wa>†³?'ë…b¾¦ffE™FCsÀBCÁ©ºAh'\<¬®)«*°´v20120625_00246_stKsb324@ëeK;Øs?9@€EÁ—==°Zø?=0?¸Qìb¾Ç®EÃÖöDŽª°CÝÁAn½)=
è«*°´v20120625_00442_stKsb310@ëeóÑ?V×K@€E¬'H=£l>bÒ|?«…c¾·ÎÙE¬‹3Cq3¶CÀ¥ApZþ=*òy«*°´v20120625_00562_stKsb310@ëeCŨ?V5j@€E¢áq=¯·`;þÎ?†ffb¾©xÕE¤áCq:áCÀè´AoW¾=JÛ«*°´v20120627_00247_stKsb310@ëeD	Õ{ó?ÑE@€Eœ·¸=îÎ@z?£×
c¾µÂE³šCpÓ3CÀÀƒAv"Ã=•~™«*°´v20120627_00435_stKsb324@ëeH•Oï?TÒ%@€E é=¥Õ\<¯p>?šáHc¾¬‹DE gšDŽt‹CßjáAvs6=Tñk«*°´v20120628_00185_stKsb310@ëea)bßô?…–@€E 5
=¬w<>
±t?¥¸b¾ÕEŸÐ{Cr"ÝCÀ˜´AzÆÍ=‹C-«*°´v20120629_00185_stKsb310@ëe'èyEç?H2@€E¦î>-¹=¸ê9?·
=c¾"t¼E§ÓCpŸ;CÀ''Az˜ä=q«*°´v20120629_00269_stKsb310@ëe"2ðRc?:œ@€EŸ'R=υ3>.×`?¢\b¾®—EŸÉ®Cps3CÀß¾Azº)=Yôö«*°´v20120704_00224_stKsb324@ëf DîÌÒ?6äV@€E©Ž3>QÁ@ ÉE?ï\)b¾µ?}Eª²{DŽ¸!CÝn¸AwËL=l7 «*°´v20120705_00391_stKsb310@ëfA‡:|(?eŽ1@€EA\=‰´?Ë×à?p¤b¾ã×
E€"¤CqäCÀЃAww"=Nï«*°´v20120705_00531_stKsb324@ëfBœŠD'?Jh
@€E_¸{=ÀIœ?· ß?¥¸O¾¯ E`D¤DŽÃTCÞ³¶AxPÑ=>ÔÖ«*°´v20120706_00348_stKsb310@ëfbe—C©?¦Ó@€Eƒ!=œ6ä=dÀ?\)b¾¼í'EƒJCpß¾CÀpƒAu7V=Ðu«*°´v20120706_00488_stKsb324@ëfc‡¾ ?a"@€El´R=€±>çîÍ?£×
[¾«…EnòfDŽ²FCÞç+AtAG=?«*°´v20120707_00398_stKsb324@ëfƒ	õ²I>ÿÌÍ@€Eu\>r·?SÂ?Ï\)a¾Ü¬EzešDŽ§dCÞ>ÙApy½='À««*°´v20120711_00164_stKsb310@ëg£[#è?5l@€Exxf=¯µ¤>áý<?å¸b¾ÂJE{ öCo]²CÀ…¢AMžØ<œt«*°´v20120712_00284_stKsb310@ëg&.",¦?h
@€EÇ=_¼?,Ï?G®b¾¼í'E'ŒáCo^¸CÁ[ÇAKCÆ<‡¡¤«*°´v20120713_00221_stKsb310@ëg@®‹£ã?ø@€E˜ü)=ÌRò?µ¶@:=qb¾¸QìEšqCpXCÀt{AJlÆ<ͱj«*°´v20120713_00317_stKsb310@ëgApÉ÷Z?=ÆÍ@€E'*…=øÏ=œO±?'\b¾§ïžE'7ìCoÊCÀn¸AJz÷<?'«*°´v20120714_00519_stKsb310@ëgbû>	{?L-˜@€E"Å3=Œü˜@¿?®{c¾¶È´E†s…Cp-ÓCÀͲAK'<vØF«*°´v20120715_00404_stKsb310@ëg'ÖScª?@€E[Vá=i+7=ƒøQ?J=qb¾²-E\3×Coý²CÀ¾ÙAM`¨<ÇýÁ«*°´v20120716_00989_stKsb310@ëg¦[Ëz?GZ@€E—á=Ÿô?í˜n?0£×b¾¾ùÛEŽëÃCo±hCÁëdAQœ+<
«*°´v20120716_01081_stKsb324@ëg§F˜Zª?ˆ½r@€EŽÑ=XÈ?'!?(öa¾¨õÃEŽbDŽoDCÝÊáAQîw<運«*°´v20120722_00563_stKsb310@ëhb‡±Ð?Â~@€E‡[>Œµ@Ñà?ˆõÃb¾¶È´E‡"{Co‡+CÀ¨´Auèz=z2«*°´v20120722_00871_stKsb324@ëhe	%^?&ŸT@€E‡£=>U?ÇÛó?¼(öa¾¾ùÛE‡º{DŽfoCÝ»DAv%=(»Å«*°´v20120723_00256_stKsb310@ëh7SŽr?'sD@€EŽ\×=º»@7J?†ffb¾¹Û#EâÍCqféCÀ	šAz×>
¤ç«*°´v20120723_00684_stKsb324@ëh…;ìő?0ë@€E‰‹=áՀ?aE?¡G®`¾¼í'E‰ÈDŽdCݦAxx=3´6«*°´v20120724_00541_stKsb310@ëh¥¬ç´Û?÷o@€E‰…=©µÀ>À†E?Ó33a¾´9XEŠzöCn»çCÁwLAzþ={`·«*°´v20120726_00100_stKsb324@ëhàŽ¦V@?C¡¬@€E£=™|Ø>:ÛÝ?Ñë…a¾¹XE¢Ë\DŽ‡CÜgmA~
È=s<«*°´v20120726_00752_stKsb310@ëhæHljâ?—1œ@€Ew#…=ÊU@¤©¤?Ç®a¾¯²ExäÍCoäÝCÁÏ;A' ä>sr¤«*°´v20120801_01166_stKsb310@ëi¨€Þ‡_?a7†@€EZ´{=Ël@­ð?•Âb¾° ÅE]Cp±ìCžAyt~="«*°´v20120805_00199_stKsb310@ëj ð¾?-'÷@€E':ö=­‹ô?—61?—
=b¾¶È´E".öCp´CÀ"uAZ#©<'¹5«*°´v20120805_00243_stKsb324@ëj!I§"Ø?'ñÍ@€E'¨==¡Þ?[X]?\)`¾¢MÓE'Ä)DŽ¯}CݯAYµT<–ÜA«*°´v20120805_00552_stKsb310@ëj'ÅûÍ?^z¤@€E—·š=3ø>ÆãÓ?:áHb¾¾ùÛE™dCp6FCÁçmAX6ò<šˆ«*°´v20120806_00275_stKsb310@ëjEÀÅíà?k^ì@€E|‰\=¡n|>ù/·?(õÃb¾·KÇEYšCn8ÕCÁ`ÅAP´3<Â[«*°´v20120806_00367_stKsb324@ëjFyüŠ?…N¡@€E€±®=v§?³§?.{b¾¡ÊÁE}û®DŽL)CÝ
ÁAPj=ZM«*°´v20120815_00524_stKsb324@ëkcü†É]?#·Û@€Ea>=˜ƒ,@–iŠ?¥¸a¾¹XEašDŽc…CÝgðAI µ<Mî-«*°´v20120819_00448_stKsb310@ëkä(€¡? Õ@€Emë=—‰´?¯0?·
=a¾½ó¶EpUìCnP!CÁRÑA^p¿<ÉÞ>«*°´v20120820_00229_stKsb310@ëlõ9ã|?1ß@€E€k{=Å+Ì>eâ\?Ï\)b¾´9XE¸{CmÃTCÀÉüAj<þ=÷°«*°´v20120820_00393_stKsb324@ëlkOŸ%?®µ@€E†!3=ð<?ÚæT?´záb¾§ïžE"³DŽX"CÜ¢ÑAjÒú<áy¡«*°´v20120901_00533_stKsb310@ëmƒ6O¢«?.´«@€E«±×=±Xˆ?â¼ý?ê=qa¾° ÅE®5ÃCr×ÏC¿'A}¨^=‡5W«*°´v20120902_00265_stKsb310@ëm¡Þ3ŒŸ?‡;<@€E›¯ì=s>°>èµr?•Âb¾ÎVE{ìCrZC¿×ÏA{*m=±^y«*°´v20120902_00511_stKsb310@ëm¤œåÿ?Rà#@€E£¼=¬;ä@¤"÷?§®b¾©xÕE¦[ìCrBCÀ AzÏè=«å«*°´v20120903_00211_stKsb310@ëmĀ¥÷÷?eñ6@€E˜Ã='vØ?§©H?Ã×
a¾ÃoEŸ¯CqéüC¿þwAzùT=©Ôn«*°´v20120904_00082_stKsb310@ëmãå›E?>T@€E½–)=­Ž\@$ܯ?¦ffb¾ÂJEÀHCr ƒCÀDAv'3=X9E«*°´v20120905_00054_stKsb310@ëmÿ‡¨/ß?_#@€E¨Èö=_â°?"?ø?£×a¾¶E¢E©µHCt¢C¾išAnÓ=Ì*«*°´v20120906_00186_stKsb310@ën"z'Ô/?­/4@€E"\¸=5ɇ@2"Q?záa¾¾ùÛE"ú¤Cq€ÅCÀ?¾A\†=4š«*°´v20120907_00172_stKsb310@ënA­›Ú?4—½@€EŸ¬R=¥">÷?ua¾¬‹DE¡ø¸Cq¸RCÀ1'ARI-<Us«*°´v20120913_00302_stKsb310@ëo—ݧf?ô@€E­nq=Šø?—¯ž@.{a¾Æ§ðE±Ý×Cqp¤CÀÕAN<ñð«*°´v20120914_00260_stKsb310@ëo#XûSô?uÝ@€E·°=™@"=šŸ?#×
a¾¼í'Eº¿
CràƒC¿òòAR¬s<"›Ä«*°´v20120915_00197_stKsb310@ëo@(?ځ@€E±`==̘?@×
a¾Á‰7E´ë3CqùXCÀ‰A\^•="J«*°´v20120916_00101_stKsb310@ëo_Ëz&??Ȅ@€E­
=Ÿ >­Å7?hõÃa¾µ?}E®lRCl®VCÀÛ#Am<ÎWu«*°´v20120916_00293_stKsb310@ëoacœn?†ÿ@€E§Óö=‡Ïô@֋?Y™š`¾¾ùÛE©ìCm'+CÁòAm¡á=(z«*°´v20120916_00486_stKsb310@ëobâ'àh?E¯ü@€E¶[Ã=–€?iKã?§®a¾¾ùÛE¹3CmZCÁ¥An"–=ƒ0¥«*°´v20120917_00462_stKsb310@ëo'â·•X?)wÞ@€E©¨= aÌ@#?záHK¾¸ÔþE«þCrf%CÀGLAr> =_ò«*°´v20120918_00387_stKsb310@ëo¢Õ—fŽ?‰8L@€EŒšH=iݧ@ã›#?'\c¾ª~úEZ¤Cr#CÀl‹Atís=©¶%«*°´v20120919_00354_stKsb310@ëoÃ`8yï?!ü@€E›ì=ž¼<@%?Î{a¾ËC–EÌ)CqÙÛCÀnAuSw=RO&«*°´v20120925_00265_stKsb310@ëpcºç?ön@€E¹ÿö=¦?‹ÌO?ð£×a¾í'hE¼èÍCq̋C¿ÁA|Û="*«*°´v20120926_00073_stKsb310@ëpŸ¿àöO?.4G@€E Õ¤=átn@W-e?Æffa¾ÀE¢âRCqæ%C¿–éA{ÝU=Ž¾¬«*°´v20120927_00169_stKsb310@ëpÀ™` ?S1@€EŒVÍ=¥µ@XÉ?§®a¾Â\EŽv=CréCÀA{>Ó=‡B«*°´v20120928_00106_stKsb310@ëpàD±‹?F
½@€Eš:ì=ê82?½»?µÂa¾ÍOßE›¸)Cr]ôC¿Î¸Ay|÷=u¬%«*°´v20120929_00084_stKsb310@ëpÿæõ®?NE@€E¯m==´˜?L^Ÿ?¾¸Ra¾ÖE²	ÃCq]qCÀVFAxT=P1«*°´v20120929_00276_stKsb310@ëqie)%?µr@€E®î×=¡q?ýzè?®{Z¾Û"ÑE±«®Cr¨CÀ-Ax¢=\‹«*°´v20120930_00169_stKsb310@ëq W6èÊ?/Ë@€E Ê3= g<@Ó¨Ÿ?•Â]¾¼í'E¢š¸Cr_}CÀ}Aw=1Ë<«*°´v20121007_00131_stKsb310@ër*€¬¹?å;@€Egš=½V4@>ò@@b¾µ?}EŸÆÍCq‰7CÀ,ÍAFÇ<ÌÚ«*°´v20121009_00106_stKsb310@ër@˜Rr?*]®@€Eáì=›Œ?›¤Æ@@£×b¾Æ$ÝE"°{CqñìCÀ
ôADë
<²å®«*°´v20121010_00101_stKsb310@ër`§uO?
÷@€E•·¤=³œ\@Žˆ@"…b¾éxÕE"¨¸CqæéCÀuA@Ì7=[Ì«*°´v20121011_00084_stKsb310@ër€"œ?
¤@€E¯éq=«N ?™À§@>{b¾ÃoE´CrŠ=C¿±‰AD0?<ðŠ0«*°´v20121012_00100_stKsb310@ërŸþ€°?a\È@€E´
=gƒP@Ÿð€?ub¾¹XEŸÌCqå¢CÀ¸AEq¦<XK«*°´v20121017_00089_stKsb310@ës?õö·W?'8K@€E¾T==™ºØ>¼â³?#×
b¾´9XE¿šCqÈöCÀ1HAYÐË<–ÿ«*°´v20121022_00122_stKsb310@ësà1QFD?/5@€E²^®=¥M§?fŠà?p¤b¾ÂJE³u
CrožCÀmPArÝ|=ª˜«*°´v20121023_00073_stKsb310@ëtdüÏ?9u@€E©fq=¤À$@WË?¬ÌÍb¾Á‰7Eªw3Cs~¸CÀ/AtÇ,=F4Æ«*°´v20121024_00106_stKsb310@ët ©Üˆ?@°b@€E®ô
=ÄĔ@¡ç¶?§®b¾Æ$ÝE¯U×Cs+CÀ‰Aw‡H=XT«*°´v20130301_00625_stKsb310@ë"+Yõ¿µ?.!¬@€Eº=\=¶ý?Ÿí?Տa¾¥`BE¹­ìCs(1CÃAtP0=¶«*°´v20130308_00657_stKsb310@ë…y˜èo?5å@€E¼â='Çt@¦eÕ@b¾¾vÉE½a
Cr49CÃ%¢AQ6&<íi«*°´v20130311_00436_stKsb310@ë…k·6ˆ'?:³|@€E—!=õɂ>Õ=?µÂa¾° ÅE—ĸCqÍC³TAZéK<šÜë«*°´v20130329_00370_stKsb310@뇫Àyøj?&oh@€EŠÝ…=ÏðN?['G@c33a¾ÀEŠÛšCq0¤CÂO;AW
3=òy«*°´v20130505_00865_stKsb310@ëŒM\HU?[dW@€E²õH=Ý߯?Ÿ¥@?\)b¾•E³]CqyÛCÀ¡ËAKØ<Ûq«*°´v20130506_00601_stKsb310@ëŒlÏ[D?'@€E±ëR=߁'?j_<@z=qb¾Å¡ËEµÉšCrNCÀՁAJ'{=U6«*°´v20130509_01126_stKsb310@ëŒÌôÚóV?g°J@€E¹&==l|>e; ?€b¾¼í'EºCq²°CÀÛAQåG<¥Z†«*°´v20130511_00791_stKsb310@ëuÑ8?¬$@€E%Í='è?˜ZB?#×
b¾¸ÔþE$öCq^¸CÀóAb^b=Fæ«*°´v20130515_00638_stKsb324@덋삟­?0$@€EŸ®=a›ÿ?I4?£×a¾¢ÐåE ý\DŽm'CÝËAqgG=£«*°´v20130520_00127_stKsb310@ëŽ-AòÙ|?Ps‰@€E•gH=a)=|C¥?ٙšb¾‹C–E–‰3CqáCÀž5AxMh=³"L«*°´v20130620_00828_stKsb324@ë'¾ y³?I—x@€EKAH=˜¸=Ñar?¨õÃb¾©ûçEJäDŽq'CܵÃAwÍ=+;º«*°´v20130625_01168_stKsb310@뒪ÅLe^?÷[@€Eq,R="æ«*°´v20130702_00212_stKsb324@듁®š·ý?Ý@€E­Àq=×S‰?â5@Tzác¾ÌIºE²"¤DŽhbCޏ}AMTª=Mÿ«*°´v20130702_00452_stKsb324@듃¿°_?ÿ+@€E"…=Ä%T@gf@…`¾¤ZE˜š=DŽqCÝ»¦AM5á=
«*°´v20130703_00166_stKsb324@든ǬÌý?%Œî@€E'Üì="è ?)Ö÷@áHc¾Ïß;E†ÔDŽjÁCހ¤AKÙL<±4-«*°´v20130703_00358_stKsb324@듢uýÓU?IÑ@€E'€H=ºÑ@-°î?€c¾µ?}E…MDŽlCÞÕAKï‹<ƒ€«*°´v20130703_00550_stKsb324@들²ÿœ?	Ã,@€Equ\=î×é?yðÕ@?\)`¾µÂEyEšDŽsðCÝÝAL´<âÖÁ«*°´v20130705_00390_stKsb324@ë"áê@Å?9þC@€E{H¸=â?@?gAc?šáHc¾Ä"E€—
DŽbNCÞ<îAL–*< ·ž«*°´v20130705_00918_stKsb324@ë"æ'aÉõ?ƒ
6@€Ebäö=§´<ዝ>ë…c¾ÂJEeYìDŽ¼þCÜ?ßAL˜Ì<à=«*°´v20130705_01190_stKsb324@ë"é'f|Œ?â@€E{àR=±ä<օ ?a¾®—E}W3DŽ9CÜúALœZ<òt}«*°´v20130706_00217_stKsb310@ë"öÀ†m?™{™@€E¯>š=ù¸?·éõ?5a¾ËC–E¯©…CqGðCÂtÝAN§<än'«*°´v20130706_00789_stKsb324@ë"i"xó?
¹ô@€E†Sš=­ý‡?'?õb¾·ÎÙE‰I\DŽ'‡CܝôANsÖ<‹"c«*°´v20130710_00354_stKsb324@딂µ²y?~@€EŸÍ=ÀÔD?Qä‡?¯\)a¾ A‰E¡
DŽiCÝŁAk,R<ü_û«*°´v20130712_00313_stKsb310@ë"Â%<Ê?MwY@€E"Øq=ó@wK?…¸b¾Ç+E•?šCqvÉCÂ'Ao£~=À «*°´v20130805_00064_stKsb324@뗿i9?,i@€E­Pš=²ÌÔ@(òa?šáHb¾¼jE¯{DŽo}CÞ7AB<뤫*°´v20130805_00520_stKsb324@ë—íMá4?/o‰@€EŸ¢{>H?Gñe?´záa¾¼í'E¢†¸DŽŒåCÜóTAD ¤<7°–«*°´v20130806_00149_stKsb310@ë—àŠÝ?Döz@€E°)=ìby>
l.@¸b¾ª~úE²ý
CpÞúCÁéyAE	†<›"ô«*°´v20130807_00761_stKsb324@ë˜ÔxÓ&?-î@€E™å=>-=‹¼@/\)a¾¿|îE›…ÃDŽg}CÜiyAG,±<žÞ6«*°´v20130814_00169_stKsb324@ë˜àpÝMN?mL@€E¢…=È1Œ>Çy?Ï\)b¾Ïß;E¤›
DŽSçCݘ"Ajȼ=
5«*°´v20130820_00342_stKsb324@뙡ðc4?Uõ@€Eªi=­®$>Ê°¸?¢\b¾¥ãTEªÅ×DŽWCÝK#Av"=&ñ5«*°´v20130901_00306_stKsb324@ë›!"¡ö?§"^@€E¢f>¹Y™@4é?¡G®a¾•E hDŽõ'CÝNAK™4=dT«*°´v20130901_00594_stKsb324@ë›#÷«­Ã?Wûl@€E"‰f=±l ?•¢?ˆõÃa¾Æ$ÝE•<öDŽt¼CÚÎúAKI<™ä«*°´v20130902_00316_stKsb324@ë›B,ÎK?xÃ@€E"dÃ=ôÄ?–<ä?8Qìa¾±&éE•$¸DŽdsCÜCuAK <Áz«*°´v20130915_00278_stKsb324@ëœáO³Üç?†ìŸ@€E"Ç='Œ@‰8?"33a¾´9XE"¸áDŽ™üCÜQhAyN=Œæ®«*°´v20130915_00518_stKsb324@ëœãBž›6?Ho@€E€J
=ª|ø?9¬ÿ?p¤a¾¯²Eú¸DŽºCÛýqAx?)= Öw«*°´v20130927_00097_stKsb310@ëž`	šÞh?‡mÊ@€E"'{=µ.L?‹Ù?ë…a¾ÐbNE–d¤CpŽVC¿¯ßAF…½<®-=«*°´v20130928_00151_stKsb310@란"š´¢?(ï\@€E¨Û="Ùè«*°´v20140226_00331_stKsb310@ë±kä»?'ÖÃ@€E¤v
=—
8=«	@'
=a¾¼í'E¦¹qCr-PCÃqËALD<è0q«*°´v20140303_00389_stKsb310@ë²–Tº?¯Ç
@€EJ=˜i¸@
ít?¸Rb¾·KÇE9
Cr_;C˦AeY=\ì7«*°´v20140313_00476_stKsb310@ë³Kd¹é?kÚÎ@€E"ÆÃ=¼@¨‹Ü?"33a¾¸QìE"sHCs}qCÃ;#A}Zf='º«*°´v20140313_00592_stKsb324@ë³L\™äB?¶6Á@€Ev\=±šØ?ýùz?‹…b¾©ûçEy¤DŽ^ÁCÞ¦FA|0>"«*°´v20140317_00385_stKsb310@ë³Ê‡ÇŠ?8º6@€Ež¬H=—Þ@@"¯?"záa¾Ú¬EüCs™XCÃT¼Avaû=R¦ì«*°´v20140325_00369_stKsb324@ë´Êf\æ`?48ã@€Eš"=™Î,>W±Ó?øQìb¾ÀƒE QÃDŽY7CÞÚAGd<R_«*°´v20140326_00553_stKsb324@ë´ë¥·ã?K}ž@€E—3=‹ÀÈ?ø9?ŒÌÍa¾ºáHE›¤DŽ]CÞµAG<œA—«*°´v20140328_00398_stKsb324@ëµ+yݽ?fã2@€E"Èá=—{¤@_?^¸Rb¾±&éEˆQ…DŽQqCÞÖéAF¢@<¿"±«*°´v20140329_00604_stKsb324@ëµK­òý
?`Š@€Eo˜{=^Ã@?†…g?k…b¾¼jEuòDŽvoCނÑAF~<¤«*°´v20140521_00685_stKsb324@ë»åUÏ:?:é @€E†óH=f[Ñ?XO;?E¸b¾²°!Eˆ™\DŽ_3CÞ¡HAK ¨<ðˆ«*°´v20140521_00733_stKsb324@ë»å²‡[ÿ?\–O@€E'®ì=½/œ?ßYÅ?LÌÍd¾±©üE"ËDŽ†‡CÞiyAK
<Ð7}«*°´v20140601_00501_stKsb310@ë½DœÃE?/˜@€E¹ýq="> *‡?øQìc¾¶È´E»öCrÀƒCÂA'ALžj<àt«*°´v20140601_00833_stKsb324@ë½FÖt?~	@€E¢_=ür@†C@ `¾¦éyE¥wHDŽ
CÝܬALêY<¥ó@«*°´v20140607_00301_stKsb324@ë¾–³¿?¡žÚ@€Eƒ˜×=¤£|=©ý–?€_¾´¼jE"â{DŽüC߂°AnWÞ=—õæ«*°´v20140617_01292_stKsb324@ë¿Kuóø?³f@€E¼kö=]k>òK;?¨õÃb¾Ç+E¼…DŽ'˜CÜn¸ArûG>öÖ«*°´v20140620_00230_stKsb324@ë¿¡›¿ò?jì@€E«–Í=™¢À?5£!?J=qc¾¬‹DE«ì¸DŽ<¬Cߓ–A_G"<Îù÷«*°´v20140622_00728_stKsb324@ë¿å[õõ?'ː@€Eœ8¤=å.?®	@zá_¾¼jEŸŒDŽ«ÇCݤ9AOHã<®·8«*°´v20140627_00258_stKsb324@ëÀˆºŒÙB?¬28@€E:œÍ=`*>Ë´2>ë…a¾Á‰7E:‹×DŽ'ºCÜwLAN=!8Þ«*°´v20140629_00516_stKsb324@ëÀÂÖDó? Õ¤@€E•«á=¡¼?Ä¥ê?Æffd¾¹Û#E—ÀfDŽ"sCÞHRAZ1<¸Ê «*°´v20140701_00235_stKsb324@ëÁžu;k?-ª¹@€E 	H=ÂñD@¯
?‹…b¾¥ãTE¢öDŽ'CÞãAl‰Î<ýá«*°´v20140701_00907_stKsb324@ëÁ¹»'é?/ZI@€E€=×8ô?,Ü?•Âb¾¯ ERDŽ­ãCܼjAl¨<ˤ«*°´v20140702_01009_stKsb324@ëÁ'ÔÜ
'?}äø@€E}¤>#×ä@"G%?^¸Ra¾›¥ãE{ÐöDŽqãCܕãAnéY=:¬²«*°´v20140707_00953_stKsb324@ëÁÇfšX±?f@€Eœ•==>	·?«…c¾Ÿ¾wEœ}3DŽ¨9CÜØ1Au¥°=gû«*°´v20140804_00852_stKsb310@ëÅGƒŒ¢?eW@€E"|= †Ì?©'¤?ˆõÃc¾¥`BE—¦CsH1CÀ´Am—=§Ñ«*°´v20140809_00625_stKsb324@ëÅåT_ç?Aµ¦@€E‹µ{=£ÖD@?¿q?´záb¾±&éEŒx{DŽµÓCÜXAu§k=3ƒ«*°´v20140811_00175_stKsb310@ëÆ àÌcp?
v¯@€EšëÍ=ݬ@Y%/?ÈõÃb¾¡ÊÁEœ™CrÞwC¿¿Avÿ==""«*°´v20140811_00553_stKsb310@ëÆ$IH{?MA1@€E˜0==l(7@"s?¸Qìb¾Æ$ÝE›¨öCr´þC¿¦‡AuÛ=iÒ«*°´v20140812_00531_stKsb310@ëÆC ä?SÅ@€E‡-=½<L?ÕA¥?•Âa¾ÒñªE‰¿šCqÀBCÀBAv}Þ=À«*°´v20140812_00675_stKsb310@ëÆDÍ¡H?ô™@€E‹ƒ¸=šÅdA¦†?¾¸Ra¾ß¾wEŽ¦RCrbÑCÀ‹Av~S=Eú5«*°´v20140813_00140_stKsb310@ëÆ`xïÅË?Èí@€E£èq=³tp?"4?·
=a¾/E¦k
CqܬCÀpBAu˜l=Ið«*°´v20140813_00428_stKsb310@ëÆc®'?ª¢@€Eš
=à‹¹@B7f@záa¾ÍÒòE[Cqß;CÀ>5AuÎÀ=}Õ-«*°´v20140813_00572_stKsb310@ëÆd/g×U?!+8@€E˜{=ø>_?£×
b¾ÀƒE›/HCr#C¿ýPAuQN=K=©«*°´v20140813_00716_stKsb310@ëÆepG:Ò?<ãU@€E ®=¬}_@Ä^o?³33b¾®—E£›Cr›dC¿¤¼Au½=N	«*°´v20140814_00053_stKsb310@ëƅ)/éþ?;W%@€E–Ôá=•€`>¡mé?ž¸Rc¾¶È´E™t¸Cs¸C¾æéAu³=?
Ó«*°´v20140815_00322_stKsb310@ëÆ¢óè°?/×@€EâH=¦±Ä@UÒ?ºáHa¾¾vÉE"¶{Cr,‹CÀAsŠ=6d«*°´v20140815_00538_stKsb310@ëƤ¹sú#?7Ö6@€E‹àf=¤8@ŽÛ³?µÂa¾Éº^EŽÉ®Crã–CÀ!AsF=E‡«*°´v20140816_00439_stKsb310@ëÆÂ×ÃJî?FÖì@€E¨ç¸="èô> o
?ª=qa¾®{E«®{CqôþCÀ3×AqA¿=,B|«*°´v20140816_00583_stKsb310@ëÆÄ¼ÑØ?F,%@€E§'ì=·á8=ÁÅ?¥¸`¾Ã•EªTfCpüîC¿ë#AqX÷=ŸÙ«*°´v20140817_00393_stKsb310@ëÆâÅ'‡.?*´¼@€E¤ì=Ÿªà>—ÂW?ºáHb¾ÍOßE¨šCrîC¿Ð!AfÎü<Öwó«*°´v20140817_00537_stKsb310@ëÆäæt"?+C'@€EŸºö=…8˜@hÄD?¥¸b¾ÀE£=…Cr‰C¿'ÑAeÜÇ<ãH²«*°´v20140817_00681_stKsb310@ëÆåHž"Ö?RÿÎ@€E¦ó3=A@>O3?n{a¾Â\Eª¿
CršC¿XRAeDð<Å×A«*°´v20140818_00485_stKsb310@ëÇ|èôK?RÌ@€E¨Wf=Ñþ@™Ü·@mp¤b¾²°!E©—šCr,ÍC¿æfAP³?=Kù'«*°´v20140818_00629_stKsb310@ëǸÜé?J¥â@€Eµ˜×=3ˆ?Š'ù?\)b¾¸QìE¹)Cr¼¬C¿¡ªAT0ô<x÷*«*°´v20140819_00101_stKsb310@ëÇ%S=¤Ñ?‰ºó@€E˜@=\D?Á™c?.{a¾¶È´E›ÿ…Crð!C¿Ÿ;AL?ë<ÇHè«*°´v20140820_00308_stKsb310@ëÇByà'P? ÿ@€E=Õٍ>®úi@ a¾¹XE¡PÍCt‹ÇC¾˜AI`/<ÝNÉ«*°´v20140820_00500_stKsb310@ëÇD@.ï,?"Å@€E¢=\=Ú÷T@ }G@R\c¾È´9E¨¦{Cs3C¾"øAI+<ðÀ‡«*°´v20140821_00101_stKsb310@ëÇ_ʞÚK?q"Ç@€EÄÆ{>žü@aÜ@G®b¾ÀEÉU
C|	ºC¿z AI)v=;uÓ«*°´v20140821_00329_stKsb310@ëÇb%¬¢`?Iì@€E£?¤=ˆ@@
W.@{a¾èõÃEªIHCsú^C½÷AH<œï«*°´v20140821_00473_stKsb310@ëÇcmûeç?7Ç@€E·š=z>J·?¸Qì`¾¹XE¢ACq¼¬C¿\AG¿<<Nn?«*°´v20140821_00617_stKsb310@ëÇd³YH?AwR@€E£/=ÛR=>qp?µÂa¾§ïžE¥?ìCs+DC¿!AGÿ˜<Y½«*°´v20140823_00352_stKsb310@ëÇ¢BZE?=Ýü@€Eˆù¤=' °>öSÌ@¸a¾Â\EŽqCq–‡CÀ¶FAFá|<Ÿ¡«*°´v20140823_00496_stKsb310@ëÇ£{_¢'?3$ú@€E‰Û®=Ž\?e@.¸Ra¾Ðå`EIÃCqIyCÀdAFÝ <¿lö«*°´v20140824_00293_stKsb310@ëÇžÆ{?8Ïù@€E‰àq=‰Ò|?Ù¿à@G®c¾Â\EŽË×CsG+C¾Ã×AG)‰<ž¹r«*°´v20140824_00437_stKsb310@ëÇÃÌÜFè?(3£@€E""{=Âm|?Žù?ê=qa¾«…E™jCr!C¿%¢AG3œ<™óþ«*°´v20140826_00221_stKsb310@ëÈ"˜5Á?€Ä,@€Eˆ}f=§	È>Õ{?§®c¾¡ÊÁEŠÝ3Cr›dC¾á'AHè'<À¤«*°´v20140826_00365_stKsb310@ëÈkEƒm?HÉ@€E‰
…=¹wØ?ªÕ-@(öa¾½p¤EŒúCqÆéC¿h1AH͑<²¦4«*°´v20140826_00509_stKsb310@ëÈ£±»N?Y¨:@€EŒÒÍ=£¬ˆ?¨o?ª=q`¾¿|îE·…Csÿ}C¿w+AH·ø<›&-«*°´v20140827_00254_stKsb310@ëÈ"•¬4Q?<öt@€Eˆ³š=¢ìÈ@¶—?®{b¾²°!EŒq
CrC–C¿îÙAL<n~'«*°´v20140827_00398_stKsb310@ëÈ#éídG?LµN@€E"Í=Tޗ<0֌?¬ÌÍb¾»dZE–¦fCrÑ'C¿…¢ALÖv<{â«*°´v20140828_00254_stKsb310@ëÈA¶Bœ³?^,"@€E"4)=P`>mÜ?¸a¾ÒñªE—ÜRCrG®C¿¬ÍAV/­<t0K«*°´v20140828_00398_stKsb310@ëÈBøµ˜ÿ?;Óu@€E‹nq=Xöa=e ?³33a¾ÎVE'CrXÕCÀ–AVÀí<¤	z«*°´v20140828_00542_stKsb310@ëÈD1O=€?7z@€E…ö=™8X@{?œ(öb¾Ø"uE‰ÍCrqhC¿åãAW9Œ<"cR«*°´v20140829_00197_stKsb310@ëÈaËÕf#?0ø´@€E"¦q=÷£\?GÔ1?°£×`¾´9XE‡FöCqƒTC¿å?Af†V<ª€G«*°´v20140829_00341_stKsb310@ëÈc
Ø?/ü@€El	
=†p4>¸Y?°£×`¾Æ§ðEpíìCqféC¿ºáAfß <扉«*°´v20140829_00485_stKsb310@ëÈdUtá©?<£â@€EnCÃ=äˆ>Ì=ã?ua¾Á%Es,ÍCqùXC¿ !AhQ <ÄÒã«*°´v20140830_00286_stKsb310@ëȂ¯,~?`5@€E'ëR=§Æ«*°´v20140830_00394_stKsb310@ëȂîn³?²ª@€E'^R=°¾@£m?ìÌÍa¾Ñë…E…J=Cqû¦CÀAp|=W!«*°´v20140830_00540_stKsb310@ëȄPPÉ?<¸^@€Eƒ\=ƒ8üA"?°£×Q¾­VE†Ù3CrÛ#C¿¸1Arö°=@T«*°´v20140831_00272_stKsb310@ëÈ¢q­Ç¤?	@€E™Ò)=«x@wG«?æffa¾µ?}Eœ3CqŸ¾C¿ëDArð2=`¾«*°´v20140906_00218_stKsb310@ëÉd¨9?ƒ;(@€E™ô3=Æ`>ÃØ5?¡G®a¾´¼jE™áìCse`C¿±hA~Ú´=¿ò¸«*°´v20140909_00107_stKsb310@ëÉÀ˜v(¦?[g¦@€E¬p{>	¡z«*°´v20140909_00251_stKsb310@ëÉÁÐ~r¢?7í@€Ežm®=uØØ?IÎÔ?·
=b¾ÒñªE ‰HCr–C¿ÄAw'=Mû!«*°´v20140909_00395_stKsb310@ëÉÃ:Ao?ºé@€E™È
=œ¦>÷¾p?¬ÌÍQ¾¼í'E›Ð)Cr}C¿ÝPAwï6=Nh¬«*°´v20140910_00084_stKsb310@ëÉàDlV?º@€E'×H=ÉØ4=èyè?×
=a¾Ó÷ÏE"É…Cr»¦C¿CTAq*f=0q(«*°´v20140910_00228_stKsb310@ëÉá~š/?)
@€EŽ¶¸=§üD@=éÆ?¼(öa¾»çmE¹ìCqևC¿úÁAq¨="¦«*°´v20140910_00372_stKsb310@ëÉâÄ®Uh?ˉ@€E•]ö=Ë9+@Ö@	™šb¾Ö‡+E—üáCr¦¨C¿áËAq*®=U'š«*°´v20140911_00097_stKsb310@ëÊNfÀ?r«@€E'qì=ì)î@OvI?Î{a¾¯ E'¢=Ct'C¾8AiR¬=%Ëü«*°´v20140911_00253_stKsb310@ëÊ­>¼ÿ?% P@€E*f=¡M@¨‹à?÷
=a¾Á%E'ë\Cr©ºC¿-²AhT<=«*°´v20140911_00397_stKsb310@ëÊ	#	š?¬ @€E'\=¡Ž?	?¼(öa¾¿|îE"óCrºC¿[¦Ag¬`<úÉ[«*°´v20140914_00089_stKsb310@ëÊ_ðBb¦?—ri@€E£>@Õ?@†)?s33a¾Ñë…E£ç\Cw†éC¾aìAG¨_=0[ù«*°´v20140914_00233_stKsb310@ëÊapDEÕ?©Ï@€E–
ì=lhø>Lb>æffa¾·KÇE—×ìCr"þC¿l)AI±C=48–«*°´v20140914_00406_stKsb310@ëÊbîäÿô?ÝIq@€E'e\=^¤H?>©>Ç®a¾Ñë…E"0¸Cs«…C¿HAI"Ô=N‰²«*°´v20140915_00102_stKsb310@ëÊäÏ<ê?&@à@€E®ÙÍ=°íL?
ðÈ@g®`¾Òn˜Eµ¼=Ct"œC¾='AE°š<òï «*°´v20140915_00246_stKsb310@ëʁ!'u?QTƒ@€EµÍ
=Ÿ‹ä?_Ò«?\)b¾¾vÉE¹××CrkDC¿ZÁAEŸ2<K«*°´v20140915_00390_stKsb310@ëʂSêÈá?Zµe@€E«úH=§+Q>Í2Ñ?®{a¾°£×E¯×Cr¥`C¿`AEy<Šûc«*°´v20140918_00108_stKsb310@ëÊâéŠ]<?D\	@€Ew"Í=±ÛØ?'ßY@ë…a¾¼jE~‡…Cr¦%C¿³3AA|ö<¤Èo«*°´v20140919_00084_stKsb310@ëËD€ˆ&?_ìb@€EŒ =zë?‰´?Y™ša¾®{EŽöCr~¸C¿ŒjAADÑ<u¿«*°´v20140919_00228_stKsb310@ëËâe?}Â;@€EŠ R=™Œ@xˆ?µÂa¾µÂEŒöCrpbC¿A@0¬<ßá«*°´v20140920_00101_stKsb310@ëË ¸Ò™ë?D8é@€E¨sH=Ö¨>¡Ú'@%¸b¾³¶FE¬LfCrFC¿óøAA»é<µµø«*°´v20140920_00245_stKsb310@ëË"Šœ–?*Í
@€E£)f=Žc¸>¸@xQìa¾ÎVE©†)CrEãC¿©ºAAŒø<î•o«*°´v20140921_00084_stKsb310@ëË@zÁ'1?"x@€EÅR=ª?Q¨@ö¸Ra¾üí'EÊnC6˜C¿—ð«*°´v20140921_00228_stKsb310@ëËB"ýƒ#?:4@€E´xH=·ï¸>I¦²@g®b¾° ÅE¸Ù®Cr"C¿ÁìAAª<á`«*°´v20140922_00101_stKsb310@ëË`p©@+?4ï¸@€E==µT@>­ôB@p¤a¾Á‰7E¢cšCqœCÀ¶AAA<"ï«*°´v20140922_00245_stKsb310@ëËb\Ó/'?5c@€Eš¯×="â4>Æ-Ù?ù™šb¾­VEž£ìCr	üC¿÷mA@í<†Ð«*°´v20140923_00073_stKsb310@ë˂ƒ»¼.?	ûø@€Eš{=›ª@?˜/—@Ò=qa¾×
=E£ðCròòC¡£u«*°´v20140924_00098_stKsb310@ëË UÖ÷? »@€E"Œ
=«¾s<Õ³Ï@p¤b¾±&éE—œCr\)C¿ˆ"AC…Ü=\8«*°´v20140924_00249_stKsb310@ëË¢\—¥Ï?9lô@€EÃ=®€=X»à@Qìb¾»çmE•½
Cr¤œC¿—®ACÕ©<íø«*°´v20140925_00053_stKsb310@ëËÀ-¢Û7?b0@€E•Uö=—°@3¼u@!G®a¾¡ÊÁE˜3CriyC¿UAFZÅ<¶Ï£«*°´v20140925_00202_stKsb310@ëËÁõvtQ?)ua@€E˜€Í='^ ?Î]¼@:=qb¾Á‰7E1qCr'hC¿›…AFe<Å
"«*°´v20140926_00059_stKsb310@ëËàuR§î?%Ó@€Eªñ=Λ9@_²¤@=p¤a¾»dZE¯PÍCr{çC¿n˜AJ¾Q<æ÷á«*°´v20140926_00203_stKsb310@ëËâ0ž®?4"2@€E®ó®=¥À€>÷öÃ@ £×a¾»çmE°‰šCr½ôC¿m'AHBÕ<ñ|¤«*°´v20140927_00084_stKsb310@ëÌÀë¸J?-‡¼@€E–Û={	©@G¯@3×
a¾Ç+E›<RCreãC¿`åAF¢Y<×ö«*°´v20140927_00128_stKsb324@ëÌH,ÚT?-*<@€E–š=¿Ö$@ûq@Qìa¾­VE—#šDŽ£CÜ3øAFÏ<<‹P‹«*°´v20140927_00228_stKsb310@ëÌl•tÇ?¹@€Ešëì=¢8¼?à•š@¾{a¾ÔýôE¢1×C7
PC¿'h«*°´v20140927_00272_stKsb324@ëÌðšQ¥?1¥ù@€E¡˜×=Éd@jC?¬ÌÍb¾¤ZE Ý×DŽ‡ßCÛ¤{AF›#<x‰W«*°´v20140927_00274_stKsb324@ëÌõsDE?Ä]@€E¢~=ͯ«*°´v20140928_00078_stKsb310@ëÌ"¿¹T?6¾u@€E¾(¸=ñ}^?y/|@ë…a¾§ïžE {CsÙXC¿²AH½g<ªSS«*°´v20140929_00172_stKsb310@ëÌAi*á€?#eO@€E¥öá=…îä?$@\b¾¯²E©¼Crž5C¿žÙAHÖ7<˜WN«*°´v20141005_00243_stKsb310@ëÍØiä?+Öå@€Eº==Ýæ›?˜GÙ?¦ffa¾Å¡ËE»0Cqé7CÀBÑAnï&=Ç «*°´v20141005_00387_stKsb310@ëÍT.%,?vð‹@€E¿;q=—¸à?}Ê?Š=qa¾¶È´EÀhCr¢CÀ<ÍAo/©=cp:«*°´v20141006_00101_stKsb310@ëÍ c×?U-%@€E·=ph?³L?…¸a¾­VE·Ë×CqëDCÀfAp===3£«*°´v20141006_00245_stKsb310@ëÍ!X‡Æ]?"N@€E¿Šá=Á(ì>þBI?ºáHb¾Ó÷ÏEÁCr|îC¿ì)Aq,=3-c«*°´v20141007_00097_stKsb310@ëÍ?ò+P¼? ÆG@€E¼-H=œ0ý>¿ar?¨õÃa¾¼í'E½áìCqõC¿¯}AsB¶=%Z…«*°´v20141007_00241_stKsb310@ëÍA[?"×@€E¾x
=·0?±‰@a¾£SøE¿µìCsP!C¿‹AsË!=j´o«*°´v20141008_00101_stKsb310@ëÍ`"?S	Ó@€E·´3=ºlh@ÃÊ?ž¸Ra¾§ïžE¸äRCs²C¿hAuf¦=_.f«*°´v20141008_00245_stKsb310@ëÍaB3¼E?9øÆ@€Eµ=žôl> jY?±ë…b¾Á%E·CsmC¿~˜Au›i=6«*°´v20141009_00084_stKsb310@ëÍñò5½?4R3@€E·8Ã=|®¯>'s¸?¢\b¾º^5E¸4)Cr:^C¿¶¨Atý=«*°´v20141009_00228_stKsb310@ë́_]?4Ô@€E¸	¤=€¤?Q?¢\`¾³¶FE¹´Cs‡C¿Ç+AuÍÙ=-~1«*°´v20141010_00100_stKsb310@ë͟ñ¸?'«Æ@€EÄ]{=—Ø$?蜺?Ï\)a¾ÐbNEÅhCs¬C¿™üAvO=P˜
«*°´v20141010_00184_stKsb310@ëÍ ¹àv?C‡o@€EÌDÍ=ŽÂ@U8?§®a¾¬‹DEÍ©qCrÿ¾C¿:^Atrs=3z‰«*°´v20141011_00101_stKsb310@ëÍ¿ô/Œà?C«@€EÐçÍ=šî">e¡?£×
F¾¤Ý/EÒwÃCr}²C¿›dAv?ê=€ÂØ«*°´v20141011_00245_stKsb310@ëÍÁƒ$¸?£–_@€EÔtÃ=§#?:',?ž¸Ra¾ÂJEÕ¡šCt[¦C¿'ðAtÆ¥=Á-£«*°´v20141012_00068_stKsb310@ëÍßôqv»?Dp÷@€Eéd¤=øÀ>Ôd?§®b¾Á‰7EéÀCsmC¿¼)Ar¾C=6ùl«*°´v20141012_00212_stKsb310@ëÍá
³?n¥š@€Eﳤ=Ô%@'xö? M¾«…Eò+HCsUÃC¿ÒAu6€=l\	«*°´v20141013_00068_stKsb310@ëÎf)Åv?UÀ@€EÄú
=Œœð=gy?ª=qa¾ÔýôEÆ®CrÄÝC¿pƒAtiµ=iû«*°´v20141013_00212_stKsb310@ëΈ?©P¡@€EÉ¢…=Ș?¬K?ŒÌÍa¾Ç+EËK®Cr‡mC¿1hAq8=¼ºº«*°´v20141017_00083_stKsb310@ë΀&W7t?jë²@€EñžÍ=jìI?…¼¤?•Âa¾ÃoEñ*fCrçCÀ!ªAKvŽ<¾òI«*°´v20141018_00101_stKsb310@ëΠ&f"?J­@€E³N×=˜¨ô?þ×¾?Ó33`¾µ?}E¶öCq¬ÍCÀ-/AHü<£`ç«*°´v20141019_00097_stKsb310@ëÎÀ!&¶x?‹ß"@€E¹¶Ã=…M¸?
Ã^?B\b¾¶È´E¼aqCs¾C¿•ÃAGå<'ûç«*°´v20141022_00103_stKsb310@ëÏ u[L?@ºP@€EÐÑ×=«õT@P"ô@5b¾Ó÷ÏEÑã
CräZC¿ÙºAC<6<Á]«*°´v20141023_00098_stKsb310@ëÏ@Aч??¦Ù@€Eíq=•_Ð<	è,@\)b¾ÌÌÍEò×CsoßCÀ×AF˜<½|€«*°´v20141024_00116_stKsb310@ëÏ`Zž1.?ƒƒ^@€EÍuö='€> Rz?ŒÌÍb¾§ïžEβfCrC×C¿ý/AGð<ùg°«*°´v20150330_00892_stKsb310@ëã	ƒºd•?(@@€E´Ë=Þk@?³?'ë…^¾«…E´qCs<)CÁArüµ=%/«*°´v20150330_01036_stKsb310@ëã]2L?0W@€E£
=у?ÜÓÔ@5&¾®—E£±×CrT9CÂ1ËAÈ˜>ªÂ¾«*°´v20150331_00875_stKsb310@ëã)ŸÂS?p½@€EµÊÃ=•i@[½?Ñë…S¾³¶FE´ÛqCtOCÂTZAu0a=T'ì«*°´v20150331_01021_stKsb310@ëã*g‹Ø?'ü@€E¹Óš=͗	>#ê?·
=_¾º^5Eº¤CsjCÁ€!Au½­=L#q«*°´v20150331_01165_stKsb310@ëã,W܋?»#@€E·š×>'–>‡tP?\b¾¤Ý/E·ŽCs}qCÀc¶AtK½=GËe«*°´v20150523_00191_stKsb310@ëéÉÐ5WP?7¢ò@€E®ÇÍ=žæ8?Hà¿?Ç®`¾´9XE°UÃCt³øC¾)7AHJÅ<'äv«*°´v20150523_00455_stKsb310@ëéÌ"dc­?AÞÿ@€E¹¾×=yé>€
C?˅a¾³33E¼›qCs!‰C¿¯;AHwú<ˆ×	«*°´v20150523_00551_stKsb310@ëéÌâo	?>¼ö@€EÁŽš= ôü?³îT?ù™ša¾µÂEÄe
Cs{dC¿'°AH°<¸§«*°´v20150527_00997_stKsb310@ëêM?¶žã?—?N@€E´æÃ=åÇi?Lü"?p£×c¾ÎVE¶ìáCrùšC¿r°Ai‹9=7¦l«*°´v20150531_00751_stKsb310@ëêÌÅÎÖ?"sÎ@€E'÷q=ª(ü@óêŒ?Ýp¤b¾¬1E"LfCs%¢CÀ	XAw±½=Iw«*°´v20150703_00275_stKsb310@ëîൠ¶C?tûŸ@€E§´==dpAA?Ñë…c¾¹XE£5…Cs$ZCÂãAzE¦=˜æ»«*°´v20150703_00419_stKsb310@ëîáэü­?k n@€EŸXö=m̈?E¢€?ž¸Rc¾° ÅE7Cq~5CÁԜAt«g=l§n«*°´v20150703_00563_stKsb310@ëîâð	¸f?CÉy@€E´¡R=?«)«*°´v20150704_00248_stKsb310@ëïÒßE ?ym@€E|Ð==r-0?–3_?†ffb¾µ?}E|TCq'ÑCÀgLAs[¬=¨ïÆ«*°´v20150704_00440_stKsb310@ëïÓæí
?c:n@€E`d¸='œ\?q·?s33b¾©ûçEaÿ3Cp‹DCÀTþAsŒ=·ò«*°´v20150706_00101_stKsb310@ëïI‰ž$?™ð@€EŠø¤=gTÉ?EY?®b¾Å¡ËEsšCr^5C¿ˆRAYP=R«*°´v20150706_00109_stKsb324@ëïI,2H'?•4à@€EŒþ¤=‡
t>ã|ä?!G®a¾Æ$ÝEŒº=DŽŠ CÜÕAYiœ=Ÿß«*°´v20150711_00117_stKsb310@ëïà>ë=%?RÖT@€EÜ[ì=¶?	ýÕ?"záb¾©xÕEظfCr"ÑCÂÍAEvî<c¢«*°´v20150712_00233_stKsb310@ëð{‰ü?°'U@€E˜—==y»Ï?Ã'C>¨õÃc¾´¼jE—ÉÃCrçCÁ‡LAE*¯=à'«*°´v20150712_00341_stKsb310@ëðQŸp?Sra@€E•H=vBX?¾Ï?Y™šc¾¾vÉE–'=Cpœ¬CÁ®ADÝb<í«*°´v20150715_00160_stKsb310@ëð`éz?7{%@€E»}¤=؁y>âW\?õb¾ÌÌÍE¼3
Cr}CAD.:<†zì«*°´v20150720_00305_stKsb310@ëñ*î°ø?eL@€E‰c
=«¯"=E>™?W
=b¾²°!EŠÝÃCpÕ?C¿¤ÝAJ‡f<ˆ¤è«*°´v20150720_00413_stKsb310@ëñ
΅_?,rÇ@€EŽ'¤=Äô?gqÓ@N{b¾´9XE'ÃCr$C¿§LAJ 7<ä0›«*°´v20150722_00053_stKsb310@ëñ@|mT?N˜@€EžÔ=œ¦¨?Á®?E¸c¾ÌIºEŸCqMCÁžAQôj<Y˜È«*°´v20150722_00245_stKsb310@ëñBvjJL?™è÷@€E…ö=¦Ð@TN´?}p¤b¾®—E…šCq²°CÀ0ƒARA=£e«*°´v20150722_00557_stKsb310@ëñEA@¬î?_:@€E>×=báÏ?[P@?!G®a¾¼jE¶¤Cq÷ÏC¿'AS$»<XF«*°´v20150722_00701_stKsb310@ëñFh·?M;ü@€Eˆß×=q‹`@3?s33a¾ÃoE‹AÃCqZ C¿j AS
Õ<jܧ«*°´v20150722_00845_stKsb310@ëñG‰Û»Ó??Lß@€Eþá=šK|> ˜?ÈõÃb¾½p¤E-ÃCrCTC¿;…AS‰< Y¸«*°´v20150722_00949_stKsb324@ëñH¥*ý?lµ@€EŽ^Ã=¥%@?"É?
=a¾¦ffEŽÒöDŽMºCÜ)üASr <Òã
«*°´v20150723_00053_stKsb310@ëñ_jÄ¥?0]@€E®'Í=—åp=¾U?Ÿc¾´9XE­nfCrJCÁíAWŒ¶<"",«*°´v20150723_00197_stKsb310@ëñ`ƒÛÝ?03]@€E›<R=²û¤?i#%?У×b¾Æ§ðE›fCqUCÀÃAWܒ<ÇF«*°´v20150723_00629_stKsb310@ëñdۄjÞ?:(`@€E­f=µ;ÀÆ?¥¸b¾½ó¶Eƒ
Cst¼C¾`åAYo<žŽØ«*°´v20150723_00773_stKsb310@ëñfVè	?46R@€E‹{á=|Gx=£_%?s33c¾¸QìERCr=²C¾ÁAYsÕ<"(¸«*°´v20150723_00917_stKsb310@ëñgž#œg?,ÌÅ@€E"(="5Ë<oô ?¬ÌÍb¾¬1E"kqCrAËC¿‰AZ+<²‹«*°´v20150724_00053_stKsb310@ëñ™ÖU?yÛ	@€E 2f>E(?1¸?ub¾½ó¶E áCr…ãCÁ|îA`á<ÎêÑ«*°´v20150724_00197_stKsb310@ëñˆ?Jb@€E™nš=¾l>-áš?Š=qb¾ž5?E™¸CqöFCÀë…AaWš<Ëì.«*°´v20150724_00545_stKsb310@ëñ"ÇÒÂZ?oŠ@€Eš =4>À##?LÌÍb¾ÃoE›"¸Ct‡C¾TÝAbË<Æáä«*°´v20150724_00689_stKsb310@ëñ…ô‹bt?c8ÿ@€E—A
=dwÀ?³Ê1?LÌÍc¾»dZE—ïìCqÉyC¾þVAc¤É<Ó\m«*°´v20150724_00833_stKsb310@ëñ‡M?<1u@€E›§
=Âtd?"ª¯?E¸b¾®—E›¶ÍCrNC¿˜AcÚ2<'ì|«*°´v20150725_00053_stKsb310@ëñŸMar6?o.@€E͵×=ș4?Þ/
?Ž{b¾½p¤EÍAqCr-C¿ÀbAk…o=n-Õ«*°´v20150725_00197_stKsb310@ëñ äÏ2-?;£¿@€E¹==up?"'î?¥¸b¾¨õÃE¸ù×CqÜjCÀ¯ßAk÷Ü=@«*°´v20150725_00629_stKsb310@ëñ¤Ñëzb?0<í@€E©Õ\="²ˆ<&rG?¨õÃb¾½p¤EªÝÃCr^5C¾u`Al!ô=س«*°´v20150725_00773_stKsb310@ëñ¥ÿ?eÇ?Z9 @€E¯oq=ìÃI@?Wê?‡®b¾ž¸RE°4Cq²°C¾ÝqAl¯=¡¦«*°´v20150725_00893_stKsb310@ëñ§ '?Nãé@€E¸ºö=…>À?'ƒS? c¾µÂE¹œCr{¦C¾ý²Alïu=ì«*°´v20150730_00557_stKsb310@ëòEš/?WaF@€Eˆ
=vò)>þF£?p¤b¾º^5Eˆ‰\CqsC¿~wAwÈ=K85«*°´v20150731_00101_stKsb310@ëò_ÂJøÍ? 0@€E҂
>‡û?¢¤9?Þ¸Rb¾Ø"uEÒ±…Cq CÁ1Av$Ö=d¶I«*°´v20150801_00106_stKsb310@ëò€†y+e?AÉ@€E­¤=µnT@Røl?Ÿc¾° ÅE®ÏìClô9CÀZáAwk=I¦æ«*°´v20150802_00101_stKsb310@ëòŸ¼Y<‡?5ü@€E°Ê="Û@‡‰?¬ÌÍc¾¹Û#E²fCmkÇCÀ	ºAwÌa=:Q¨«*°´v20150802_00245_stKsb310@ëò ÉŒ¡?@r²@€E¨‹×=í­TA÷ì@×
8¾¶È´Eª¸fCmRòCÀxöAz#=…º«*°´v20150802_00389_stKsb310@ëò¡Õ´GE?\ï¡@€E ==‹Œ\@ê
¬?šáHb¾¥ãTE¡›…CmcTCÀVAx2ž=W¢ç«*°´v20150803_00053_stKsb310@ëòÄï'8?0Aº@€E¸r=žÝ"@ o?ôzáb¾ÃoE¼e\Cm›¦CÁ}PAz~=É;g«*°´v20150803_00233_stKsb310@ëòƇp×?:Th@€Eªjì=µDƒ>'‰À?®{a¾Ä"E­ŒRCm³uCÁýôAwNß=ZO«*°´v20150804_00101_stKsb310@ëòßÝ#vþ?^Þv@€EºÉÍ=¬=Œ>ïº_?Ç®c¾¶È´E¼v=Cm­ÓCÀ!hAuÍ.=w™'«*°´v20150804_00245_stKsb310@ëòàðlº?0·y@€E³|q=å°@A Ñ?ç®c¾£SøEµ`áCl–FCÀ/\Aux»=îØ«*°´v20150804_00617_stKsb310@ëòã¼üs?s™ú@€E¹==r…Ø@Nõ«?ç®`¾»dZE»CÃClëCÀÁªAsá;=ïå#«*°´v20150805_00053_stKsb310@ëó	¼??É©@€EÈq×="u¬?1Õ_@)™šb¾²°!EÏffCl ÅCÁD¼AsØ÷=豫*°´v20150806_00086_stKsb310@ëó""íb?–Ù@€EÕä…=iLq@AÒ?¢\b¾¿|îEØzCmð¤CÀ_\Ar"= ªâ«*°´v20150806_00230_stKsb310@ëó °À?=_B@€EÂÙ
=84>è|ö?Š=qc¾¼jEÄwìClÝqCÀKAr£C=
@«*°´v20150806_00662_stKsb310@ëó$º¾73?4€Ó@€E¤3=ˆ m?|[Â?°£×b¾Ä›¦E¦ó\CkìÍCÁáApòh=<ýK«*°´v20150807_00092_stKsb310@ëó@‡
*?Ø¿@€Ešp\=•›¬?*_?Tzáa¾°£×E›fCl˅C¿}'Adˆ=­ýš«*°´v20150807_00212_stKsb310@ëóA€Ú%?¾èG@€E"w=""x@²?=p¤b¾º^5E"0RCnÅ`C¿þ¸Ab_W=pM«*°´v20150807_00356_stKsb310@ëóB»‰S%?€Š•@€E‰–)=xøÀ?¾N0?B\H¾½p¤E‹þ{Co°bCÀŠáAd)Æ=+Ö3«*°´v20150807_00488_stKsb310@ëóCáàÀJ?y
n@€E‰\=}3'?H+Ô?E¸a¾¼í'EClCÀÔ9Ac7=z·«*°´v20150810_00053_stKsb310@ëóŸK<ôþ?n_@€E‹$\=ýÄe@ƒ"?fffc¾®{EHCl÷ÏCÀ2AJŒ…<¤«*°´v20150810_00199_stKsb310@ëó ªÓ=T?|óh@€E€‡á=c g=*Ÿ?uc¾Ä›¦E'Û
Cm-CÀ
áAJ¨3<Œ`r«*°´v20150810_00569_stKsb310@ëó¤Ï°§}?y‡<@€EWëš=f:¿@Ì$?0£×b¾¾vÉE\=ClSøCÁˆsAJFÃ<œù¶«*°´v20150810_00713_stKsb310@ëó¥Å°ÿ?OË@€Emã…=m}¨?-›î?¸Rb¾µÂEv+\Cmr-CÁn˜AJ{›<á9þ«*°´v20150810_00845_stKsb310@ëó¦ÜHí?šDï@€EA\=N8y>´´–?\b¾Ã•Eƒ®Cl'NCÂ?AJR=Bž«*°´v20150810_00917_stKsb310@ëó§fó‰Ð?ŸEÚ@€E{wq=a"¸?G°ð>Ñë…a¾³33E€@Cm\CÁ©XAJg`<éøD«*°´v20150811_00099_stKsb310@ëóÀ _ w?­·v@€ER]3=ôJŸA'­«?ˆõÃb¾Ö‡+ES ÍCm@ƒCÀ+…ALhì=‹L«*°´v20150812_00102_stKsb310@ëóßÀ¬Gò?ˆËr@€Em­Ã=œÌ`?±é)?#×
b¾ÀEqqìCnCÀbNAHk»<ÄTð«*°´v20150812_00246_stKsb310@ëóà×±?ɳè@€Edü=C@v0©>áG®b¾¾ùÛEjCn–CÀ'òAH7¡=H?«*°´v20150813_00101_stKsb310@ëóÿÂ9ü%?2+@€Eý=¶ý@ˆ?Ï\)b¾·ÎÙE…tÍCmÜîCÀ…`AH!/<
Š«*°´v20150813_00413_stKsb310@ëôò¾™-?ßÄá@€Ez…×=-#¡?P¹K>³33b¾ÃoE}«\Cm6ÉCÀÿ¾AH6=`Õë«*°´v20150813_00557_stKsb310@ëôô½¼º?xäk@€Eq*ö=C
>€Ì=?&ffa¾¼jEx,Cm
PCÁ0ÅAH<‰¼j«*°´v20150813_00701_stKsb310@ëôø#Í»?º¿Ø@€Em¸=…Ý4?ìé+>×
=a¾Å¸Er—3CmϞCÁ'mAHG8=·¬«*°´v20150813_00845_stKsb310@ëô.k¦?pF@€Ekj¤=ƒË?¢c?µÂ`¾ÐbNEtIšCmØÕCÁ÷®AHF<Í­«*°´v20150814_00106_stKsb310@ëô¶™Ÿ?Aà¬@€EŒÀ×="¡ˆ=²žý?fffb¾­VEfCn+CÀ[¦AH<Ò«*°´v20150816_00102_stKsb310@ëô`ô«?'kû@€E{—®=çÈ?›F?}p¤b¾µ?}E~è¤Cm‡+CÀO¾AIE®=Uô«*°´v20150816_00438_stKsb310@ëôc\¶³?q¬f@€E]‡Ã=Ž¬ð>N£'?aG®a¾Â\EdfCmjÁCÁ2òAID2<¢wi«*°´v20150816_00582_stKsb310@ëôd­›Y7?›r²@€EYJ¤=g_ÿ>÷½&?¸Rc¾²°!E^+3CmÙCÁA‰AIœš=D«*°´v20150816_00626_stKsb324@ëôdÿ~€9?µÓ@€Eicš=y`<v‰ò?
=a¾ÍOßEhٚDŽ"BCۏAIfÑ=pÂu«*°´v20150816_00726_stKsb310@ëôe¯îÊù?Âyo@€Ecy×=Öó—?DÙ>×
=b¾¾ùÛEi%ÃClN˜CÁ™XAIñ=HÐW«*°´v20150817_00099_stKsb310@ëô€>:h1?<‡6@€E'×=°ð@?™¯@¸Rb¾Òn˜E–˜¤CmøÕCÀ¹ÛAJª<®ÃÊ«*°´v20150817_00387_stKsb310@ëô'¥S÷y?žÌ@€Eb=˜="=Il>õ`¾¾ùÛE"¨fCmM'CÀèöAK›<Àî«*°´v20150817_00531_stKsb310@ëôƒí3;?"8@€EuË=r½Ð@Nàí?@a¾Ä"E}˜Cm+ÇCÁ²AKý<û):«*°´v20150817_00675_stKsb310@ëô"øÃZÞ?r¤ù@€El[q=n>ýÃ?fff`¾£×
EpȤCnHöCÁwAJëº<°"`«*°´v20150818_00053_stKsb310@ëô¢xÔR?;K?@€EŽ•…=t=!>ÏÀÀ?œ(öb¾ÊÀƒE'ôöCkâCÀÍALût<Jۈ«*°´v20150818_00197_stKsb310@ëô£Üöæ|?s'@€E…:ö=Vâ=Åô¯?E¸b¾»dZE‰c×Cl]²CÁLAMˆ<–uÔ«*°´v20150818_00389_stKsb310@ëô¥v–Ÿ¿?œµŒ@€E•}f=‰â">"-Û?¸`¾´9XE˜™ìCmGmCÁqìAMšÓ<Ö)ç«*°´v20150818_00433_stKsb324@ëô¥Ö€ªµ?w@€E™Õ3=t'(>ß°'?
=qb¾®—E™O
DŽhƒCÛÍÓAM[(<Ï^«*°´v20150820_00116_stKsb310@ëôßÝᇚ?!P¶@€E¥)f=¹áT?¬·?¹™šb¾®{E¨|fCmÃCÀÝA\ûN<Áåï«*°´v20150820_00524_stKsb310@ëôãÇìb?Wk@€EpÍ=c•ˆ?À°±?¡G®a¾ê~úE"ÀCmG+CÁb-A_'°<²~ü«*°´v20150820_00671_stKsb310@ëôäïp@/?DS@€EŽ8\=ˆ?K'õ?p£×b¾Ç+E•qCl°åCÁ/ßA_j <—&Þ«*°´v20150822_00070_stKsb310@ëõS¥ê
?'ýè@€E¦'{="Êä?Ã7?Ç®c¾ÂJE¨d=ClâCÀRAsíÚ=IKƒ«*°´v20150822_00118_stKsb310@ëõ¦}ˆ?I…'@€E£¤á=ÃQG?a°?¾¸Ra¾ ÄœE¤gÃCmºáCÀWAst}=Ffˆ«*°´v20150827_00062_stKsb324@ëõÀø?Kò@€EÅüH=²Q0@P"ä?Ýp¤`¾£×
EÆLRD\CÜìjAxe@=£_±«*°´v20150827_00474_stKsb310@ëõÄâ5À?C£m@€E®»š=†Ï@Oâ?¸Qìb¾Ä"E²ÂÍCmÌÍCÁ<jAy±=†?«*°´v20150830_00193_stKsb310@ëö øsn¸?<a¼@€EÔM{=§Ò¼?ÀP¾?µÂb¾ÕE×½ÃCmñ'CÁ
^Aw®==Od«*°´v20150830_00337_stKsb310@ëö"r?%ñÜ@€EϪ®=ªž?Yùî?½p¤c¾ÌIºEҁ…CmaËCÁU?Au$e=D*Þ«*°´v20150830_00481_stKsb310@ëö# ´/ó?<"ª@€EÏ܅=™R,?Ñ-$?¯\)b¾Â\EÒáClQ'CÁš^Au¸#=4«*°´v20150830_00630_stKsb310@ëö$‹çŠ?)Ý;@€Eºmš=ˆÖ)>ŠÌ?«…a¾­'hE½¨{CmmPCÁyyAtàp=T4ò«*°´v20150902_00182_stKsb310@ëö€î¶œ_?B@€EµÃ=Ç[À?!u?¦ffa¾»dZE¸CšClàƒCÀàBAie=ê2«*°´v20150902_00326_stKsb310@ëö'Š'¿?"ü@€EÀÀÍ=–Ü>DC?Ñë…b¾Ê=qEÄiÃCl´{CÁ9yAhY=\ò«*°´v20150902_00470_stKsb310@ëöƒ
šg ?;8s@€E¿l=¥±Ü=¶J?Ž{b¾Æ§ðEÃjCl"NCÁšAgóy<Úm«*°´v20150902_00614_stKsb310@ëö"h]?]¤2@€E¶%=ñ‡?"@?ŒÌÍc¾³¶FE¹èöCl—ÏCÁg®Ah-=OO«*°´v20150903_00353_stKsb310@ëö¢"ak?KÓù@€E©®
=€›Ã>Ì«þ?"33c¾¹Û#E¬àCl6‡CÁ]PAYÇ
<‰B#«*°´v20150903_00497_stKsb310@ëö£@¬ƒ?WoP@€E¦v==…‰?ŒQ?p¤b¾Ç®Eª*{ClE¢CÁ¢oAYi|<™ÎK«*°´v20150903_00641_stKsb310@ëö¤iû¼y?hO,@€E¨{\=±	3?†øU?J=qc¾­'hE«úfCm<)CÁ
ÓAY`Ð<«â
«*°´v20150904_00277_stKsb310@ëöÁ%@–É?^åþ@€E¶°…=Ó»"?<û?‡®b¾Òn˜E»×Cm~5CÀñªAPÛ<{"¦«*°´v20150904_00421_stKsb310@ëöÂ(×Õi?H6@€E³—=rÍ?͈6?˜Qìb¾Ê=qE·Î{Cl²°CÁBAPqQ<Šj	«*°´v20150904_00565_stKsb310@ëöÃ(8î´?Eëê@€EªdH=µžð?í;?ºáHb¾»dZE®
Cm4¼CÁlJAPõ<¬ÔH«*°´v20150905_00188_stKsb310@ëöá$§'?+t@€Ež®==¸-ˆ?Á@G®a¾ò-E¡^CmîCÀÔAG¢="ú«*°´v20150905_00332_stKsb310@ëöâ'QA?È¥@€Eî='@vãZ@B\b¾Ðå`E£ÝÃCl: CÁ=ÓAJ
<ë|ñ«*°´v20150905_00476_stKsb310@ëöã+̓?=T@€EžÈÍ=š†Œ>TÕ\?•Âc¾¨r°E¢©×Cl_;CÁA‰AJ;<]n®«*°´v20150905_00620_stKsb310@ëöä#"2w?‹œ[@€EŸþÃ=åÙP>êô?"33a¾É7LE£Ç®Cm"NCÁ³øAIöå<¸­£«*°´v20150906_00157_stKsb310@ë÷dWb½?ŸË³@€E—'{=ÓajAùL?ÌÍb¾É7LEšÎ¤Cl²òCÁ¬AGâ<åg£«*°´v20150906_00513_stKsb324@ë÷îQÑ?γ«@€E™‡3=tÞÙ>a"/>ÌÌÍb¾·KÇE™YÃDŽ‹×CÛÐAG=BƒÅ«*°´v20150908_00195_stKsb310@ë÷A^ê	?¦A@€Eÿ{=›Ì%?å
¬@}p¤a¾Ã•Eˆ9…Cm`ÅCÁsTACkv=8«*°´v20150910_00226_stKsb324@ë÷Ïší?Gµ¹@€Eƒ–=†ª>žQs?Տb¾§l‹E…DŽŸ¾CÛ±‰AD¦y<¦sI«*°´v20160705_00175_stKsb310@ìàTƒ•K?³†?@€Ep*=Œ" @ú?\b¾£SøEo'®CrÀCÂRoAB‡_=3@º«*°´v20160713_00226_stKsb324@ìâT1È?NT@€En¡\=¼µ?¬q?Ÿa¾Å¡ËErl{DŽ†NCÝ»çAD¼<rÌ«*°´v20160725_00171_stKsb310@ì`Ž/óä?¬÷þ@€EŽ®f=†<˜?#?fffc¾¥ãTEŽ¤Cpí'CÁ¸1Apð`=®Š‹«*°´v20170620_01101_stKsb310@ìH©ñ'D?¢§/@€E"‡š=¶¢È@4k¦?(öa¾Ä›¦E"ÈCm»dCÁìJAA(X=S«*°´v20170620_01121_stKsb324@ìHª†?™@€E"9q>¦2>«½Ú?hõÃ`¾¯ E•#3DŽzfCÜOAABU<ʏÆ«*°´v20170628_01291_stKsb310@ìI©rT"?žä±@€E2R="<¦µ?(öa¾Ã•E4CnLJCÁøsAA6O=íÄ«*°´v20170628_01311_stKsb324@ìI©"ÏeX?œF@€E:=]7?àü'>õ`¾¯ E'PáDŽ}`CÜsAAa=Hx«*°´v20180430_00353_stKsb310@ìoìâ©®?:Õ"@€Eè¢Ã=Ä*0?ßYu?‡®b¾©xÕEéëCl+ÇCÁԜAdz<Û§	«*°´v20180430_00373_stKsb324@ìoìA:‡æ?+Ó
@€EèéÃ=Õ¤é@u?ºáHa¾ž5?EêpÍDŽ' CÝþ¸Adš5<÷T«*°´v20180524_01421_stKsb310@ìrëvç|?  8@€E®™q=¤ü="B.@
=qb¾«E¯µ3Cl©yCÂ&AIëá<¿ÒŒ«*°´v20180524_01441_stKsb324@ìrë™ÊÁÛ?{!@€E±ØÍ=£‡¨?ñI@0£×`¾Â\E´¼DŽlåCÝo}AIüâ<Ìî«*°´v20180524_01469_stKsb310@ìrëÖ'úp?ÅD@€E°ì{=Âú">W3¼@u¸b¾È´9E³y®Cm¶ÉC‹DAJ
=1Š$«*°´v20180524_01489_stKsb324@ìrì—?^Ó@€E±\=¶…ô=Òæ@õÃ`¾½ó¶E³
DŽh¬CÝ|ÍAJM<Ɲ—«*°´v20180802_00265_stKsb324@ì{¡7ÜËH?Dvë@€E£Z=•/4?óz?‡®a¾©xÕE¥s
DŽn CÝ÷
Ad"4<ԅN«*°´v20180802_00293_stKsb310@ì{¡iŽ?T¦ú@€E¤Ç=?*wæ?‡®c¾¹Û#E£•×CmiüCÀË#Ad¹<íð¡«*°´v20180809_00121_stKsb324@ì|€øg	Ï?;å;@€E©¤>?]?ô™@zá`¾­'hE­ÍDŽe'CÝ®˜ACÝb<"-K«*°´v20180809_00149_stKsb310@ì|*ýF?<։@€E¨1f=ÿ2ß=j§Ö@b¾ºáHE©CšCm¥¢CÁ+#AD(<ŸEZ«*°´v20180816_00061_stKsb310@ì}_øIµ?
Š@€E‰ƒÍ=òí@]¢¼@ó33b¾ÕEZ¸CmX"CÀrN«*°´v20180816_00225_stKsb324@ì}aæ¡)†?
.•@€E€D{>µÏ?µ¾@¨õÃb¾¾vÉE†®DŽ¤ÝCÜjá«*°´v20180818_00057_stKsb324@ì}ŸÝ¿ss?*ìú@€E'Ñ
="§,?Ä=?Տa¾¶È´E—ŒDŽ†CÝÒABN4<JAi«*°´v20180818_00085_stKsb310@ì} c•&?š@€Eý…=ó¾7<ìá@vffc¾»dZEU3CmHöCÀsøAB$ƒ<îô«*°´v20180828_00301_stKsb324@ì~áµe¢œ?U@€E'<¤>–e@iœ¬?ž¸Rb¾·ÎÙE"8DŽÇ¦CܐƒAi
í<Ô¡û«*°´v20180828_00329_stKsb310@ì~áílµ5?)@€E
=³†P?'2ã?¨õÃb¾ÕEôCnuCÁ ¤Ai =FÝ«*°´v20180901_00349_stKsb324@ìb
V×?P|@€E`p¸=ŽÏ=?èÐ?\)b¾®—E_À)DŽˆsCܑ'Amžâ=x]«*°´v20180901_00377_stKsb310@ìbNܧ5?ƒ.Õ@€Ec.Í=‹.À?DOë?ub¾½p¤EeØRCleCÀƒuAmi2=T"«*°´v20190814_00697_stKsb324@ìªÆ\…?™KÁ@€E»ƒÍ=¬s˜@î¦?Që…J¾Ÿ¾wE»›qDŽ××Cßl¬AB°ò=«"

==> anc/pub_raw/L222_208_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  183 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             €²v20100327_01040_stKsb324@êþlr&Ü?6+K@€EŒÅá=ÿ®=Pò…?þ¸Rb¾'ñªE‹Ÿ®DµªDÚ^A€«n="Å€²v20100327_01042_stKsb324@êþluLÉ?%€@€EŒ®>

?–ã?ØQìY¾ˆ´9E‹9\Cñ¡‰DÚdbA€•=~5進v20100329_00680_stKsb324@êþ¬/Ä ?Z"q@€E3
=ãPF?ßQþ?\b¾ƒ•Eœ×DµqDÚqüA'%P=¾P€²v20100329_00682_stKsb324@êþ¬1‰/>?BÑÐ@€E|š=Ê>`>‰È|?½p¤c¾ŠÀƒEœ9HCñ}Dڂ-A€e=i%€²v20110821_00818_stKsb324@ë>dOve7?Šb@€EuÄö=L)x=Ȭ/?¾¸Rd¾¢MÓEu*=Dº•hDÒe'Aá=Õú€²v20110821_00820_stKsb324@ë>dR»ß??"+@€EuYš=¶Ý\@ÆZ®?³33e¾ž¸REtÕD"îDҗmA€?=êÞ3€²v20110911_00482_stKsb324@ëAù^ñ?(áÚ@€E¥•q=ÂvÞ?Ž?Þ¸Rc¾"záE¥¬¸D¶ÛçDÖ-'A³=œÝò€²v20110911_00484_stKsb324@ëAý°æ?0P@€E¥´\=׳£?Âæ?×
=c¾™™šE¥áìCø"DÖV¨Aè=Œ	C€²v20110920_00128_stKsb324@ëB ÕGu
?mÀ)@€E¬®>'	€²v20110920_00130_stKsb324@ëB اVF?t¢@€E«¾>ŸAYòW@:áHc¾B\E« CøØ1DÖ A"IH>¦€²v20110926_00169_stKsb324@ëBà®ì×Ú?|sÅ@€E»)®=Õ
>8'Q?áG®d¾›¥ãEº™šDºŒDҗžA—k=èÄ÷€²v20110926_00171_stKsb324@ëBà²R]E?‡	õ@€Eºüö=ÌÏ>gÂ@c¾š¬Eº²ÍDž¨DÒáA'GÃ>Y‹ò€²v20111007_00286_stKsb324@ëDAôLé?LoŸ@€E˜ªì=€ºh@U?ºáHO¾¤ZE˜D¸D¶±DÖQšA€ã"=hK€²v20111007_00288_stKsb324@ëDA÷œCÃ?G%û@€E™T=ƒHx=–@?ž¸Rb¾–E˜k…C÷æÉD։'A€A=J\€²v20111008_00495_stKsb324@ëDaâò-"?xCð@€EŸ[\=ìU?`fz?î{d¾œ¬Ež2öDºÏDÒ¤¤A'R4=ÄyW€²v20111008_00497_stKsb324@ëDaæuŪ?Ž1@€EŸq=…`¸?&?Ôzád¾"ýôEžašDpRDÒØbAC€>h|€²v20120316_00564_stKsb324@ëXk8wJ?)@€E¤¤=¶È?ÑÉÿ?¥¸b¾'n˜E£ŸšD¶¯DÖò˜AHR<-D€²v20120316_00566_stKsb324@ëXk<\Q»?5Æ@€E¤2R=´¤@+ž®?ù™šc¾‰7LE¡¾¸C÷'hD×$AH‹<SH€²v20120320_00410_stKsb324@ëXéÐ'…U?Så@€E›ö>b²Ap?˅c¾m'hE›@öD¶ÃD×°A[tá<Ñyဲv20120320_00412_stKsb324@ëXéÔ!$"?XQì@€E›ÈR>/Ŭ@R­ß@¸Rc¾'n˜EšÔ{C÷¦fD×A'AZ´j<¬#N€²v20120401_00290_stKsb324@ëZk˞(õ?Í*@€E£Á\=Ï@í>0d½?œ(öc¾šŸ¾E£b=D¶»ðDÖźApcy<òJ€²v20120401_00292_stKsb324@ëZkÏà'?zL@€E£Ýì=Í¢;?m²·?¨õÃc¾"t¼E£–)Cø´DÖì¼Ap¡R<ò Š€²v20120607_00786_stKsb324@ëbÉ*¦€?$ÌU@€Ej==¸ÚØ?ýf	?õ;¾Ÿ¾wEi#3DºzáDÒÁ¢A€åi=›:7€²v20120607_00788_stKsb324@ëbÉ.«"S?#-M@€EiÇÃ=°Œ>ÂÙ"?Ñë…_¾™‡Eh-ìD`ÕDÒå`A€Á =ƒ/‡€²v20120610_00446_stKsb324@ëc&t—œi?‡­@€E=Óö÷?"(õ?³33a¾•E~7…Dºt1DÒáºA€Q–=BGD€²v20120610_00448_stKsb324@ëc&xì‹?'@€E€iq=Ý?
'?У×X¾"÷ÏE~ä)D'ÁDÓçA€ð§="€²v20120615_00546_stKsb324@ëcŹƸ? $Æ@€Eš•ö=Äõä>f?£×
b¾—PE™ò)DºO¾DÓ¦A€aÂ=Lô{€²v20120615_00548_stKsb324@ëcżïS?Ȏ@€Eš ¤=âÔ?éHý@£×J¾ˆ1'E™ë×D
ÓDÓRÉA€z=­ß™€²v20120623_00316_stKsb324@ëdÃj#/?'"@€E—ö='ø?וÖ?¹™šQ¾š¬EœÐ)Dºb%DÓ$!A€bz=wtƒ€²v20120623_00318_stKsb324@ëdÃmüJ?JŒ@€EÏÃ=ɚð>G?èõÃQ¾©xÕE5\DH´DÓVéA€Óv=‹Íÿ€²v20120625_00254_stKsb324@ëeXœ^p?"£á@€EÃÜì=š+>,_B?ØQìc¾'ñªEÂÙDºeyDÓR^A€ˆÄ=|3œ€²v20120625_00256_stKsb324@ëe[ì9ú?#%ð@€EÃû3="™T@­–¾@¸RS¾˜"uEÃB)D7DӅ'APÕ=" ‡€²v20120627_00443_stKsb324@ëeH¤Þ|?2Ph@€E¡l==…Ž¨=Ü}>?У×d¾‰7LE -ÃDºr-DÒµ²A€ #='T€²v20120627_00445_stKsb324@ëeH¨˜‰?9È@€E¡å==‹L ?À\á?¢\_¾'hsE óHDNúDÒèJA€‰Ó=Yoa€²v20120704_00232_stKsb324@ëf R]U?@¥ó@€E¢[H=ë3˜?†Ta?³33d¾"ýôE¡£\DºgDDÓD¤A€½´=–í½€²v20120704_00234_stKsb324@ëf U­²??{@€E¢XR=ñå4?O­>?ê=qR¾œ(öE €)D3DӉ¢A&å="Ò²€²v20120705_00539_stKsb324@ëfB©÷z ?5–@€E_«š=™>¸Î?£×b¾±©üE^ÈöDº_mDÓ´A€)·=;ªž€²v20120705_00541_stKsb324@ëfB­8‡Ü?N<5@€E`^¤=ðõ¡?bvp?Î{T¾¯²E^6DI'DÓ?×A€Ð=d€²v20120706_00496_stKsb324@ëfc•ŠÌ?	˜ÿ@€El3®=µ:l?¿â@Qìc¾¦éyEl?3Dºv DÒòfA€ÎG=‹t€²v20120706_00498_stKsb324@ëfc™e5?ì?@€Elh=½×ä?7áŸ?¹™š?¾ƒoEk_\Dc¶DÓ$A'úÞ=‹ØZ€²v20120707_00406_stKsb324@ëfƒy~F?	Þ@€Exzf>Ӏ=¬~ß?ÈõÃc¾ÒòExáDºo}DÓòA€Ä¹=†Ë€²v20120707_00408_stKsb324@ëfƒ8b?G@€Ey>Š]>qÕN?Ñë…U¾ˆ´9Ex]qDTîDÓ8‹A('=ˆ2%€²v20120716_01089_stKsb324@ëg§Sî#?}îô@€EŽuì=Ö@?Å's?Ó33c¾'ë…EŒ½DºDjDÒìƒAP>*PØ€²v20120716_01091_stKsb324@ëg§W5ñÔ?"­c@€Eêq=š÷€²v20120722_00879_stKsb324@ëheæk¯?†ù@€EˆoÍ=ô-P>ŽË?У×<¾"÷ÏE†ÇìDºfDÒýXA€¢V=AŠÐ€²v20120722_00881_stKsb324@ëheF ?&>!@€Eˆ­ì=ÃÑa?Qø©?¹™šU¾/E†øD@sDÓ.VA€Ë·=/ŒÀ€²v20120723_00692_stKsb324@ëh…Ie""?;­?@€E‹àH=ãH>¼;Ý?Ýp¤b¾­VEŠÞ¸DºZ5DÒü!A€=P='hT€²v20120723_00694_stKsb324@ëh…L¡("?Go@€EŒTš=Ÿì"?Q˜?ýp¤K¾ž¸REŠÔD+ÇDÓ*°AŸÄ=¬2€²v20120726_00108_stKsb324@ëhà›¼Nz?R"Û@€E¡ä×="ÿ©?Oï?ٙšb¾™‡E =ìDºM‰DÓ]üA€³5=Œ9€²v20120726_00110_stKsb324@ëhàžîr?bøÐ@€E¢p¤=E]?~;-?ç®Q¾›¥ãE¡ÅÃDVDӎwAž¥=⧀²v20120805_00251_stKsb324@ëj!\ëÓÎ?6KA@€E'>ö=´O@¸?‡®c¾–EDDºl9DÓãA·9=þ`€²v20120805_00253_stKsb324@ëj!`_¼(?0q @€EÇ®>€÷>9ñÈ?î{T¾ŽVEŽ¤ÍD^DÓ4)A€÷='˜½€²v20120806_00375_stKsb324@ëjF†ß7‰?£ë¶@€E‰v\=¡œ€²v20120806_00377_stKsb324@ëjFŠ¬%?ˆ'˜@€E‰÷='dœ€²v20120815_00532_stKsb324@ëkd
RÉü?7´c@€Eaß3=Ť¸>ÕÓC?—
=b¾–‡+E]#
DºWTDÒø´A€×»=<ûj€²v20120815_00534_stKsb324@ëkd
Ç©?0ÉÈ@€Eaˆ=ŽKh>T"?ª=qM¾™‡E\ö¸D+DÓ'DA€®
=`ÄÆ€²v20120820_00401_stKsb324@ëlxrW‹?x}@€E†þq=©ºP@¢ÚÎ?˅>¾…¸EƒþáDºEÓDÓA'óÙ=™yô€²v20120820_00403_stKsb324@ël{"¯J?ӑ@€E†¯=ʌ"?F®ï@ffK¾%EƒüáD¢DÓL{As™=ʪ€²v20130515_00646_stKsb324@덋ùJŽï?D¾¢@€E w)=fè@  S?˅d¾'ë…EŸŠ)Dº9²DÓNAýd='vH€²v20130515_00648_stKsb324@덋ü™ci?c
ã@€E¡pÃ=qí¹>I³?å¸9¾/E òDé‰DÓIAÌ=™Í€²v20130620_00836_stKsb324@ë'Ì=e'?^úG@€EL)=ÑÂÂ=šõð?¼(öd¾™™šEK2áDº;DÒã;Ag¸=£E§€²v20130620_00838_stKsb324@ë'ÏßÁœ?TNæ@€EL
=›ˆ?uš?ôzáR¾—PEJiÃD¸ÅDÓ>¸Aƒ¿=²¤
€²v20130702_00220_stKsb324@듁»¾0?;@€E«Ì==°.Ü>c¿?Ã×
d¾¤Ý/E«áqDº7çDÓk;A€Â=uU"€²v20130702_00222_stKsb324@듁¿r±£?#Ø)@€EªïR=ï^c?›F*?‡®X¾‹C–EªãšDÝ¢DÓ«¶A€çi=<ù•€²v20130702_00460_stKsb324@듃Í5Þ?iÏ@€E"ù=Ë»œ=€?ôzáb¾¨õÃE"*ÍDºEüDÓX´A='吀²v20130702_00462_stKsb324@듃ÐÄÃê?
—t@€E"¸3=´$,?.c<@<(ö&¾¥ãTE•ÍDáËDӈA'¡=é½€²v20130703_00174_stKsb324@든ԟŸB?8'@€Eƒq=Ó=Àϒ? d¾˜bEƒÈ{Dº4)DÓs¾AT=nªŸ€²v20130703_00176_stKsb324@든×ë'?7 ä@€Eƒµ3=ŸíŒ@lw?ÈõÃY¾ŽVE"RDñXDÓ«øA7ö="ˆ€²v20130703_00366_stKsb324@듢ƒDRÀ?!}O@€E'§¸=Íõ´?žL?ÈõÃc¾Ÿ;dE'âRDº2DÓ]ªA'€=¹€²v20130703_00368_stKsb324@듢†¡"æ??PE@€E'g¸=ØÉh@6ëì?œ(öR¾²-E'ÈáD×ÏDӘJAÓ³=Qğ€²v20130703_00558_stKsb324@들$Nô…?"i@€EpH=罓?.¤?¯\)b¾šŸ¾Ep´¤DºB%DÓC¦A€jv=R$󀲐v20130703_00560_stKsb324@들'·y©?èï@€Eq3
=Œí(@OFØ?Ï\)A¾ŽÙEqO3DњDÓy7A€ú=y&ü€²v20130705_00398_stKsb324@ë"á÷-é?^~@€Ezb=²x=Áaà?øQìc¾©xÕEz¡qDº@DÓ_ÏA€è	=ßÂ
€²v20130705_00400_stKsb324@ë"áúWo(?9­@€Eyr=·Çì?§x"?p¤V¾/EzxDêNDÓ¸¬Az0=€ÝÄ€²v20130705_00926_stKsb324@ë"æsOÙ?†NÀ@€Edæ=k¢p=`‹ô?™™šc¾¹XEcžDºešDÒÔåAŒ<=ÝÄ€²v20130705_00928_stKsb324@ë"æ"ùÌà?9œ@€Ed­…=W¬Ð?d¬?³33Z¾«EbÞáD6VDÒüA€¼J=˜XB€²v20130705_01198_stKsb324@ë"é?é$?t¾_@€E}ì=i>c"?Ç®c¾©xÕE{C×DºTJDÒØ1A€I="ÓÏ€²v20130705_01200_stKsb324@ë"铺l£?"?¸@€E}/š=fÀ¸>Ö<¥@\T¾¢ÐåE{ÃDÏDÓúA×˜=ý¬€²v20130706_00797_stKsb324@ë"vÈ*?Û@€Eˆá=´G?vß?×
=b¾¤Ý/E‡AÃDºH)DÓ;A€Å&=e²v20130706_00799_stKsb324@ë"z-ù8?N|@€Eˆµ=™ƒˆ?ʨ¿?¸Qì8¾ŒÌÍEˆ=Dó…DÓDAW="mý€²v20130710_00362_stKsb324@딂țC?Ù¹@€Ež®=>
8b?q.?÷
=c¾…¸Ež…Dº=hDÓV-A€vr=Ÿªk€²v20130710_00364_stKsb324@딂ËèP·?øî@€Ež
>™Æ>ÿ²@S¾OßEžÃDé'DӊáA€ºn=°'t€²v20130805_00072_stKsb324@뗿vCùª?{½Š@€E«Òq=©`"?Â0´?ÌÌÍd¾¨õÃE¬(fDºIÃDÓo;A€÷£=øR–€²v20130805_00074_stKsb324@뗿y–T?v{Î@€E«¥š="oP=݊Œ?Þ¸R_¾£SøE«ÿ×DëøDÓÂúA€Ñ>{€²v20130805_00528_stKsb324@ë—ú‰ƒ¢?:·W@€EŸ"=åb¸>ÒGB?ÁG®a¾ž¸REž?ÃDºPDÓ…A€ˆ=bS쀲v20130805_00530_stKsb324@ë—ýÚF?5Ì'@€Ežý\=ÎfS?¬<n?èõÃ5¾•Ež=\DÿßDÓWAw=™°
€²v20130807_00769_stKsb324@ë˜ꓑî?1íF@€Eš
=å¼`?:¸a?½p¤b¾˜"uE™qDºA`DÒàÕA€g=}~ù€²v20130807_00771_stKsb324@ë˜îG·?3mJ@€Eš¿f=¶Àl?ø2«?×
=R¾"záE™¶¸D¿ßDÓ6°Ay=ŒÛ€²v20130814_00177_stKsb324@ë˜à†p?ƒî@€E¡V×=÷¿«?Œ]?úáHA¾¡ÊÁE¡›qDº>DÓrAÓ=¯(¥€²v20130814_00179_stKsb324@ë˜à'°·?@€E¡®=ñ~;?¼7?ºáH@¾•E¡š¤DÄDÓ JA'
#=a`'€²v20130820_00350_stKsb324@뙡þ7ž'?Šò@€E©6f="üÜ?;R?ê=qb¾ŠÀƒE¨¨RDºHÕDÓœA€¢u=ŒŸ¦€²v20130820_00352_stKsb324@뙢q"Ã?ÑÔ@€E¨çH=¿œŒ€²v20130901_00314_stKsb324@ë›!¢bÀ?<ú,@€E ­{=". >'úV?p¤a¾šŸ¾EŸyHDºKDÓ×AÇ=Nì'€²v20130901_00316_stKsb324@ë›!¥Ò7?O•9@€E¢¿Í=Š®"?}¼?ï\)N¾­VE¡)…DDÓ?…A@ý=²Âñ€²v20130901_00602_stKsb324@ë›$rÍ?R!ü@€E"8='‰"='#ê?§®b¾¥ãTE'ð=DºFÙDÒë×A€%X=^鸀²v20130901_00604_stKsb324@ë›$Væ—?IÉ@€E"•¸=«T€²v20130902_00324_stKsb324@ë›B:ߏr?C>k@€E"¹R=ˆí¼?•#Ö?¦ffb¾™‡E'»\DºIXDÒõÃA
h=GÃñ€²v20130902_00326_stKsb324@ë›B>4ä8?Hcp@€E"îR=™Ø<?D÷Ÿ?½p¤M¾¢MÓE'«…D¶DÓD9AM=Uªw€²v20130915_00286_stKsb324@ëœá]úÜ?åE@€E",®=¤úC?2Á
?ºáHb¾¡ÊÁE'¹…DºIôDÒöúAJa=Ó9進v20130915_00288_stKsb324@ëœá`F±ë?€Kl@€E"(>ُ>"º©?õG¾«E'¿HDóTDÓAìAr=é-€²v20130915_00526_stKsb324@ëœãO|T?EDû@€E€[==̅·>i§¾?¡G®d¾£SøE}yqDº9yDÒçøA€g©=BIŒ€²v20130915_00528_stKsb324@ëœãR¸"@?B‡@€Et=¬à@÷h?£×
M¾ ÄœE}DθDÓ(îA‡?=v'¶€²v20140313_00600_stKsb324@ë³Lj£ý¡?s&ö@€EtçÃ=œþ‡?Ž÷=?õb¾ ÄœEuÙqDº&VDÓiËA'"=û°€²v20140313_00602_stKsb324@ë³LmþJÉ?\‰"@€Etí\=¨Í@?±•ß?µÂX¾¢ÐåEuo
DË#DÓ±XA€*Æ=…TÇ€²v20140325_00377_stKsb324@ë´ÊsFN?6Á@€E™vq=À+¼=ÇБ?´zád¾›"ÑE™¾Dº7¦DÓ~oA€m6=gö®€²v20140325_00379_stKsb324@ë´Êv²>V?5[Ö@€E™C=ºl@_w.?"33W¾š¬E™´RDÛTDÓ¸îA€
=2–€²v20140326_00561_stKsb324@ë´ë³¢Câ?€~%@€E—Fö=ˆ!ø?Ô<?ç®d¾¦éyE—ÔfDº"ÙDÓo+A•?=üÞ€²v20140326_00563_stKsb324@ë´ë·$)*?W§¢@€E—=={Žˆ@
(?þ¸R[¾ž¸RE—©×DÆÙDÓªA€´#=¨Ì]€²v20140328_00406_stKsb324@ëµ+.::Ž?m@€E†ˆH=¢ÌÐ=hœ;?Ó33c¾¤Ý/E‡Dº?TDÓW\A€þ	=—ïq€²v20140328_00408_stKsb324@ëµ+1®S:?aQÉ@€E†à\=¤_"?§2ò?Ï\)T¾ ÄœE‡…Dã#Dӟ¦A,*=‹Ì—€²v20140329_00612_stKsb324@ëµK»¢£.?{ï«@€Eoðf=e!Ø@pøÄ?Տe¾£SøEqlRDº:DÓ`BA€«=Èt퀲v20140329_00614_stKsb324@ëµK¿c,Ë?^7@€EpSš= 5à>Óý¿?ª=qR¾¦éyEqTÍDƇDӌþA€zl=x€²v20140521_00693_stKsb324@ë»åbÕwÁ?Gž
@€E‡Âö=H%w€²v20140521_00695_stKsb324@ë»åeø­P?2r@€E†å=Èút€²v20140521_00741_stKsb324@ë»å¿ñb?BÆÑ@€Ex=gV0?É| ?\c¾©ûçET=DºBéDÓZÁA€'Å=™z‡€²v20140521_00743_stKsb324@ë»åÃYñä?5ã@€E'2Í=ÄÓA½?àS¾¼í'EƒbDè!Dӏ}A€Ø=™j\€²v20140601_00841_stKsb324@ë½FãÒG‹?c*@€E¡Úf=µ¸?In?Æffb¾šŸ¾E¡~öDºG
DÓ;LA"›=kl€²v20140601_00843_stKsb324@ë½Fç:|(?(@€E C…=ØZÜ?Ö?ÀI¾ŽVEŸ§HDø´DÓqÃAD=EOÿ€²v20140607_00309_stKsb324@ë¾£fâb?‹*@€E…©ö=¦ò@?£JÉ?´zád¾²-E…šfDº@1DÓb°A~B=ÅÄ쀲v20140607_00311_stKsb324@뾦¹8?ˆÓQ@€E…þš=r.°>šÈR?ýp¤X¾ž5?E…v¤Dö¨DӌÅAƒR">;€²v20140617_01300_stKsb324@ë¿K¦CK?¤ÇÛ@€Eºaš=À€²v20140617_01302_stKsb324@ë¿K"þøn?Ýõ)@€EºY=z×à€²v20140620_00238_stKsb324@ë¿¡©e¤ ?{—@€EªËÍ=ƒZ¬?ƒU@õÃc¾ A‰EªTRDº2VDӉ?A'v3=ãÓô€²v20140620_00240_stKsb324@ë¿¡¬Äyl?‡ÌÊ@€Eªû{>?7?+"ö@33_¾š¬EªË\D©ºDÓËdA'/>+ð~€²v20140622_00736_stKsb324@ë¿å-Î?39Â@€Eœæ×=Á'X?†?ÈõÃb¾"záEœ­ÃDºZ5DÓ ÝAK=¦b€²v20140622_00738_stKsb324@ë¿å1?bÁ?7ŸÊ@€Eœ×=ڝ\@€ì¥?õJ¾"÷ÏE›i®D
DÓc\AßW=Î/Á€²v20140627_00266_stKsb324@ëÀˆÈEN>?´'Ñ@€E;=£Nà€²v20140627_00268_stKsb324@ëÀˆË®ê?Ÿ©@€E:f¸=÷ØV€²v20140629_00524_stKsb324@ëÀÂâíې?)kÙ@€E"×=Ú€?¼øF?·
=c¾/E"ìDºF5DÓaqA€F7=Zr²€²v20140629_00526_stKsb324@ëÀÂæ<•2?;ó/@€E""f>J'@#q?±ë…P¾ ÄœE'ø¤D`Dә'A€D=DF€²v20140701_00243_stKsb324@ëÁ«nÎj?&ù¡@€E¡Iq=±•œ@G!&?×
=d¾›¥ãE $ÍDº=ãDÓx1A€ŸÚ='7€²v20140701_00245_stKsb324@ëÁ®'³q?0Qi@€Ežé=ªN>â'l?§®S¾ß;Ež×Dî¸DÓ¬œA€Kõ=Kúô€²v20140701_00915_stKsb324@ëÁÈ.ݹ?*Ž@€E~àÍ=ê8¿>ì
ù?Ç®b¾¶E¢E|ØRDºJfDÒþA€5==}b-€²v20140701_00917_stKsb324@ëÁ˒Ð}?@AF@€Eǚ=–'\@‹%?™™šL¾ ÄœE|dDÿ®DÓ7uAå°=+aS€²v20140702_01017_stKsb324@ëÁ'â,€?sÇz@€E€¸=Ä;À@rÓ&?ÌÌÍc¾¡ÊÁE}2Dº1hDÒå?A€`Ü=¡v(€²v20140702_01019_stKsb324@ëÁ'å{ð;?PÏø@€E~š=Z£H@pPâ?ð£×U¾™‡E{÷®D®DÓÇA€´=­Sv20140707_00961_stKsb324@ëÁÇt¾-x?Ú@€Eš™\=Œþ,=ÅÅà?µÂb¾'ë…E˜Í\DºPƒDӍA€e=X…5€²v20140707_00963_stKsb324@ëÁÇx)×ë?•µ@€E™~H=‹Üx?âI ?ÔzáL¾˜"uE—õ…D	DÓ9'A€k"=gù"€²v20140809_00633_stKsb324@ëÅåa‹*–?R˜@€EŠ‰=‡¥?"Ãè?Ôzác¾šŸ¾E‰ÙìDºaìDÒíºA€ƒ5="O€²v20140809_00635_stKsb324@ëÅåd®e"?FŽ*@€EŠ,f=§o´?Ú3u?ë…O¾"t¼E‰dRDÕDÓ)A€"'=†G′v20140927_00136_stKsb324@ëÌ[±8?/Ô@€E–ßš=¹b €²v20140927_00138_stKsb324@ëÌ`z´Q?*bì@€E•Ä=Ðéw>øUÅ?ÈõÃT¾œ(öE"¶=D<DÓJA€oí=m Ò€²v20140927_00280_stKsb324@ëÌΡc?:,ñ@€E¢Žá=絔>žÚ?´zác¾ŒIºE ¥HDº4ÕDÒäAä£=Y¬Ð€²v20140927_00282_stKsb324@ëÌ—³æ?=¸b@€E¢93=Îìí=´h?¸QìO¾‰7LE è=DïDÓ ÅA™G=Šµ«€²v20150706_00117_stKsb324@ëïIFK‰?—ÎA@€E'ËR=\€€²v20150706_00119_stKsb324@ëïIIñ‹H?®œ@€E""
=h€²v20150722_00957_stKsb324@ëñH±Ïëæ?Òc?@€E)=iÈ€²v20150722_00959_stKsb324@ëñHµDØ?³þM@€E‹P=ý+ƒ€²v20150816_00634_stKsb324@ëôeémA?¾)\@€EfÓì>è1€²v20150818_00441_stKsb324@ëô¥â-ê?y`@€EšO3=w˜é?ªûÊ?°£×d¾¢ÐåE˜á3DºJDÒëðA€=ÌQÀ²v20150818_00443_stKsb324@ëô¥å("?†Œ@€Eš¤=_Üð?©ý?àX¾ A‰E˜vD°sDÓXAmv=êÆm€²v20150827_00070_stKsb324@ëõÀ&pð?EX@€EÆïH=×bË?"4L?Àc¾ ÄœEÅâRDºyÃDÒò-A€ÿ¸=yj€²v20150827_00072_stKsb324@ëõÀ)>RK?BF@€EÆiá='Ø?õdk?ٙš_¾­'hEł¤Dš-DÓA€šý=‰ìÄ€²v20150906_00521_stKsb324@ë÷úræ?ºÙ¦@€E˜Úf=j¢¹€²v20150906_00523_stKsb324@ë÷Ž{?»©ù@€E™5=й€²v20150910_00234_stKsb324@ë÷Û¾Ä?<	ò@€E'\=‹w>æUê?\e¾£×
E¯®DºfDÒí'A€§ú=n'°€²v20150910_00236_stKsb324@ë÷Þ
è?FHÐ@€E÷Ã=u˜?>íÿ?ºáHP¾Ÿ¾wEš)DÏ\DÓÅA€Ë=
€²v20160713_00234_stKsb324@ìâaëó.?<…@€Eh<Í=š8Ø>nØË?µÂb¾Ÿ;dEg‰Dº5hDÓKDA€ýÎ=J+€²v20160713_00236_stKsb324@ìâeBµ?Iç@€Eh#3=¸%=ô­?Ó33Q¾•Ef±DË3DӎA'f5=–Žü€²v20170620_01129_stKsb324@ìHª&€R ?¢«?@€E"B=¸Ä<´u?ØQìd¾£×
E'
Dº+¶DÓßA€.‡>Vò^€²v20170620_01131_stKsb324@ìHª)ɺ?ƒO@€E'ýf= ˜L?yþ*@…J¾¦ffE'ëšDÆVDÓA'A€ú[>‹õ€²v20170628_01319_stKsb324@ìI©ŸkÀ˜?‹â|@€E=…ˆì?…¯?áG®d¾Ÿ;dE€X)Dº)šDÓ
ôAž=ôm™€²v20170628_01321_stKsb324@ìI©¢'w"?ƒûc@€E€Í=î;?ç¹?þ¸RN¾¥ãTE€#3DBDÓNéA\°><®6€²v20180430_00381_stKsb324@ìoìMAÅ?1#"@€Eè¾H=Á `>ƒ´@
=c¾"záEçÖfDº.-DÓO…A¦¯=•ë€²v20180430_00383_stKsb324@ìoìPš\b?"hü@€Eé2š=ÙY?[1@ë…T¾‰7LEç2DäDӃðAJ\=ÀÂo€²v20180524_01449_stKsb324@ìrë§T?'I¯@€E±i×=»÷˜?FA–?¼(ö/¾†§ðE°ÜÍDº&DÓ ÝA'ú%=®sƒ€²v20180524_01451_stKsb324@ìrë©Òq|?;ø@€E°Õ=ÑûÁ?9þÙ@
=K¾‰7LE®ïšDåPDÓ\ÅAÁ5=ÒùŠ€²v20180524_01497_stKsb324@ìrìa?å*@€E°‹…=²•?î±?Ýp¤d¾ÒòE¯HDº>ÑDÓÏA±%='ÞH€²v20180524_01499_stKsb324@ìrìKÚ?q
@€E´ž\=«í¨?ƒŽó?õO¾r°!E³}ìD	DÓVA€,2=¶÷y€²v20180802_00273_stKsb324@ì{¡D[¢?_»]@€E£i
=™ÎÐ>öÁ?Ç®e¾›"ÑE£gHDº$îDÓcDA~»k='–¬€²v20180802_00275_stKsb324@ì{¡G àö?™R@€E£¦¸>º¼€²v20180809_00129_stKsb324@ì|1¨D?!!@€E©×Í>'•=®¹?î{b¾˜bE©ÊDº<sDÓGmAø4=tÀ²v20180809_00131_stKsb324@ì|,´¿?:Í@€E©Ä>&FP?1Vè?ٙšG¾˜"uE©W3DÆwDÓpRA€«•='Ç—€²v20180816_00233_stKsb324@ì}aô-iE?²Ï@€E€]R>÷O?`:@×
S¾p£×E€U…Dº2˜DÓ°A…š&=ð3P€²v20180816_00235_stKsb324@ì}a÷lXC?	ô@€E€/
>@njà@\)B¾'\Eh¤DÓ¦DÓCTA'á=Øñ÷€²v20180818_00065_stKsb324@ì}Ÿë«§?1o¬@€E'Ÿ=œô>L§?p¤b¾™‡E'Ò)Dº*ÙDÓ]qA€VN=A4€²v20180818_00067_stKsb324@ì}Ÿî#¤u?ÓI@€E'–==ÿ'h>ó¡?ŸP¾™‡E'W\D§ÏDÓ{#AA=k»¢€²v20180828_00309_stKsb324@ì~áÂB4?ö!@€E'E=¾Ö$?©é?ºáHb¾²-E'Ÿ×Dº@!DÒùPA€=eº®€²v20180828_00311_stKsb324@ì~áÅV†t?%ÛJ@€E'b{=½4 >€"²?×
=U¾'n˜E'p{DùÛDÓ4ÍA€r={Í€²v20180901_00357_stKsb324@ìb"™Ýâ?PÌÂ@€EbÍ=–Ët>ké:?¦ffd¾œ¬E`$ÍDº¸œDÒÈbAÝ9=ˆ¿ƒ€²v20180901_00359_stKsb324@ìb&^-Þ?@}Ã@€Eaœf=œç>Ü9­?Š=qc¾Ÿ¾wE^=DÐ!DÓ^A€• =Hʟ€²v20190814_00705_stKsb324@ìªÆgÒÝ2?ný@€E·™= OØ;ˆñâ@®d¾–‡+E¶ë3Dºh¤DÓª-AƒZ>¯¬€²v20190814_00707_stKsb324@ìªÆjÍs'?_Å£@€E¸:ì=™`œ@…@\c¾"ýôE·Ö¸Du'DÓ÷ðAkó=Ñ~

==> anc/pub_raw/L222_209_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  168 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             "
¼bv20100422_00727_stKsb279@ë¨;F}?êo@€E%{=í±ã"
¼bv20100422_00729_stKsb279@ë¨=ÊËì?C@€E€Ü{=¦© "
¼bv20100511_00558_stKsb279@ëb/?8I@€E"—Ã>(æ"
¼bv20100511_00560_stKsb279@ëîWâ?*õ@€E"x…>4®|"
¼bv20100825_00444_stKsb279@ëEý?&Š@€EŒ1)=˜û>¡­@_¾ß;EgDèÝDeWLAF"<<ƒ7†"
¼bv20100825_00446_stKsb279@ëEý×?!Ø@€EŒ==²Ot?'b?ºáHh¾'ë…EMšD]#øDf¸AF± <Aғ"
¼bv20110820_00814_stKsb279@ë>FRŠ'i?VÏ¡@€E}aH=ŽD>öÃ}?"33a¾¢MÓEÁqDëÙD]jÁAkˆÙ=Ñä"
¼bv20110820_00816_stKsb279@ë>FV"ÜÆ?E=@€E|ìR="½d?"?У×g¾£SøEáDd›–D_âAkY­=	áw"
¼bv20110913_00168_stKsb279@ëA@ÊҖæ?xš@€E«êR=•ó¼?ìŠ?ù™š`¾OßE­ÍDè_ÇDdÓAmè'=u­×"
¼bv20110913_00170_stKsb279@ëA@ΨÛ?e@€E«K…=Í/¿@Ó-?÷
=e¾œ¬E¬kìD]\9Dg]`Anª=3Z"
¼bv20110924_00492_stKsb279@ëB£­C?Pèü@€EÉa=÷M£>#Ž?·
=a¾'n˜EÊ£
DëËdD]ǾAn¢®="
¼bv20110924_00494_stKsb279@ëB£
»/k?<¡É@€EȇÍ>B?0B?áG®e¾/EÉÚRDd°ÕD_ŸLAnLË=*–|"
¼bv20110929_00256_stKsb279@ëCAêêE?'Q|@€E£x=©ÓØ@å^? a¾ÀE¤_\DèÁDdäZAmÝ=A~j"
¼bv20110929_00258_stKsb279@ëCAíO´H?‰KÚ@€E£bÃ=…Ü-@+ñ¸?ÀW¾¦éyE¤VD]7Dg^An5=ÛÀ"
¼bv20111009_00463_stKsb279@ëD­"¢ç?Tè@€E•Ùf=ù#>=ÊB?¹™ša¾‰7LE–7qDè
ìDd÷žAnµ"=0Õç"
¼bv20111009_00465_stKsb279@ëD°´®?Håv@€E–UÃ=Ê8H>~2?Î{f¾–E—"D]DfÓçAnŽ·=?Ž6"
¼bv20111023_00151_stKsb279@ëF@uà!=?^è•@€EœÕì=¯"Ü?ק‡?Ÿa¾™™šE}®DëʨD]°BAqf=@ʔ"
¼bv20111023_00153_stKsb279@ëF@x÷7¯?['n@€Eœw×=¬|à@˜¹Á?Ç®e¾¤ZEÃDd{¶D_'NAp‹=FÍ×"
¼bv20120316_00648_stKsb279@ëXlg?"†¨@€E£­==¿.d?­g*?Տa¾'ë…E£[Dè¬DfôAx÷"=X}¡"
¼bv20120316_00650_stKsb279@ëXlY!¯?ë[@€E£ö=ßYÍ>÷Ch?«…f¾"÷ÏE£"RD]·ÏDfԜAyhÜ=!ªŸ"
¼bv20120318_00689_stKsb279@ëXªË ,[?/ëÓ@€E¡µö>$¤>Òń@õÃ`¾'ñªE¡1\DçþòDf/ðA{¢=¢bµ"
¼bv20120318_00691_stKsb279@ëXªÎ¾T?%5@€E¡Ÿì=¯òô?,Î@33h¾šŸ¾E¡tRD]ГDf¿mA{qè="Ù"
¼bv20120320_00495_stKsb279@ëXê¶0¹0?µ@€E•D\=áñ?ݖ@@£×`¾bNE•ºDçöDfqXA|†=·ß"
¼bv20120320_00497_stKsb279@ëX깓Yº?V@€E•á=ـ
>àrÞ@:=qf¾š¬E•YìD]µ²DfyÛA|T=Ïc€"
¼bv20120402_00478_stKsb279@ëZˆ•`Ÿ}?`@€E¥9H=Üáh?
N˜@;…a¾²-E¤…Dçõ?Df£çA| ¦=·R("
¼bv20120402_00480_stKsb279@ëZˆ˜¨Î?Š"@€E¤=ܗ*@Œ"Ù@\)h¾'JE£D]ßðDfbA¹L=ÃHÁ"
¼bv20120610_00434_stKsb279@ëc&U2¬¦?Ãs@€E{ø==ÀþH@3‡"@áHL¾\)E|…HDë²áD^DÍA{ßì=ÚG"
¼bv20120610_00436_stKsb279@ëc&YÉðy?Òh@€E|Õq=çæ@	«è@A¾¡G®E~)DdóuD_²A~!=Ÿ_&"
¼bv20120615_00534_stKsb279@ëcŒjÆr?ºû@€E›Ö{>	"'?ý6j@!ë…`¾œ(öEœ
Dë±ãD^³DA€O¸= '—"
¼bv20120615_00536_stKsb279@ëcŖaUÛ?©c@€E›†=åÐ8?L1"?æffG¾"záE›'fDdú°D_^¸A€¬~="_#"
¼bv20120616_00292_stKsb279@ëcäSp?4³Ä@€EÌ®=¸³`=ïM»?Ê=q_¾£SøEÑìD뤤D^¶VA€~=…Û"
¼bv20120616_00294_stKsb279@ëcä!×ò?•æ@€EY=­Á"?Èúj@5¸O¾™‡E2RDe"D_fÙA€rë=é0§"
¼bv20120623_00232_stKsb279@ëdš^/á?*ì@€E¡}×>0I@/oä@%M¾ŽVE¡Ú¸D뷅D^­A¢N=ºÓ"
¼bv20120623_00234_stKsb279@ëdڼ$?)ÔÇ@€E '=èhý?óðÿ?æffe¾"záE Q…De,îD_MãA}¸o=s{À"
¼bv20120623_00688_stKsb279@ëdÇc
ñ°?,ge@€EŒ¥R=Ôû@AÎ?Æff_¾˜bEŒTöDë¥`D^{A{q~="öU"
¼bv20120623_00690_stKsb279@ëdÇgHï2?2^@€E‹f=¯6|?ÔøÓ?ë…e¾›"ÑE‹ž¸Dd½`D_µA|©æ=Káe"
¼bv20120627_00431_stKsb279@ëeH"k¿Â?=‡À@€EW=…Ëx@®Rc@õÃa¾'ñªEz{DëÕD]
Ao=É7D"
¼bv20120627_00433_stKsb279@ëeHˆcç0?@¥|@€Ež)ì=‡­H@Ô0¿@õÃi¾\)Ež7×Dd®D`3DA|ûÒ=ªg\"
¼bv20120630_00309_stKsb279@ëe¤bšO?{<@€Ež"{=Õm @¦¢@ë…`¾'hsEž =D뙪D^£3A~=Üý"
¼bv20120630_00311_stKsb279@ëe¤fxµH?["@€E"ì=ôJ,?ݦ>@
=qf¾™™šEž¡qDdÞÉD_joA+=ŸZ"
¼bv20120704_00508_stKsb279@ëf"³s_s?Jei@€Eijf= žÐ@‡<@£×a¾­'hEhÇ
DëÑìD^+¦A€'=Dz'"
¼bv20120704_00510_stKsb279@ëf"·^5À?R0@€Eh¡H='•Ì@OŠš@\f¾¦éyEh¦De,¼D_±ªAf=©©š"
¼bv20120705_00695_stKsb279@ëfCçkt?)D´@€EUׅ>0@³ê?ٙšO¾¡ÊÁEUjDëç}D]…ÓA€=¥üé"
¼bv20120705_00697_stKsb279@ëfCêæRÛ?Uàz@€EQm\=ë+ðATìn@¸e¾ A‰EQÚDeyD`Q‰A}c=³Š»"
¼bv20120706_00484_stKsb279@ëfc{š°?ß@€EmX=Ç^;;ò?ù?ÚáHa¾ŒÌÍEltÍDë¼îD^@1A~Ì=‹ï²"
¼bv20120706_00486_stKsb279@ëfc£Ú?Y
@€Ená=Ÿ@àE@…I¾›¥ãEniDdøöD_¸ƒA~ª±=«4"
¼bv20120716_01077_stKsb279@ëg§;Îíä?cZo@€Eíq=y¤¨@äuì?ÚáHa¾"ýôE¶ÍDëÌbD]ÿ
A~Šu=ª"
¼bv20120716_01079_stKsb279@ëg§?áû?xù¦@€EŽ
f=ÎÐAça?ôzáe¾ž¸REqDdÈåD_ó–A~±­=ù=/"
¼bv20120718_00434_stKsb279@ëgâ©	
Æ?3Õ@€E©²=ÆÄ@",X?Ôzá_¾ÒòE¨¾Dêø¬D^Á7A}.§=mÉl"
¼bv20120718_00436_stKsb279@ëgâ¬R"÷?}Û@€E©~®>Ð8@%@¸f¾ž5?E©)DdË3D_|‹A¸î=˜¼"
¼bv20120720_00351_stKsb279@ëh%¯{-?Ǽ@€E€f=¼l¤>²Ö‡@Qìa¾·ÎÙE}ÑqDëºD^sA}»=ˆ×Ã"
¼bv20120720_00353_stKsb279@ëh%ëëK?•Õ@€Eã×=‹3?1{?Ç®f¾¤Ý/E~K®Dd•D_ÏA§=SG§"
¼bv20120723_00632_stKsb279@ëh"'Yáô?bY»@€Eƒh==·'p@s•3@ff_¾/E'ÆDëÃD^ A€UM=ï¹Ò"
¼bv20120723_00634_stKsb279@ëh"…"IN?Xe½@€Eƒl==Ò±òAz`z@záf¾'ñªE'ÒfDdÏD_^éAã=úà"
¼bv20120724_00677_stKsb279@ëh¦Ð±i?
8­@€E5ì=ÖØuA íE@#33H¾|í'E/
Dë§+D^
?A'M=ü|""
¼bv20120724_00679_stKsb279@ëh¦ÓÜeò?Å@€E½Í=±jˆ@u
p?ê=qf¾bNEqDd'òD_ïðAN"= /"
¼bv20120804_00861_stKsb279@ëjÉGq¯?kþž@€Eˆ¾==¥
@ˊX?î{a¾©xÕE‡ËšDëÉãD^0RA€ÿ=úÑz"
¼bv20120804_00863_stKsb279@ëj̛N¥?hÛ@€EˆÚö='wø?Ù=?ë…e¾®{EˆšDd¨bD_ã–A|ó§=¶,Ë"
¼bv20120806_00363_stKsb279@ëjFpb˜ü?:Í@€E|k®=¹'"
¼bv20120806_00365_stKsb279@ëjFs"Â?"WÓ@€E{2á=}
ØAm?ë…e¾¨r°E{
qDdàbD_ΘA}™=¼ü4"
¼bv20120820_00365_stKsb279@ël%kõ?E
@€E"XR=Ìô.@ø~ê@{a¾'ë…EƒRD뗞D^™ËAǂ=ª¤6"
¼bv20120820_00367_stKsb279@ël(«¨?rP@€EƒÑ¤=ê@8@{?Æffd¾\)EƒgšDd˜!D_ËA€+ì=€ï¦"
¼bv20120821_00122_stKsb279@ël"
žê?á@€EˆBá=	,@=P@a¾–‡+E‡DD릠D^yA½#=°"g"
¼bv20120821_00124_stKsb279@ël"O‡þ?æ@€E‡ˆf=ÀúŸ?Fí5@*=qe¾Ÿ¾wE‡zRDdÁšD_w;A€ò=áBg"
¼bv20120822_00201_stKsb279@ëlD~?–C?`rk@€Edʏ=Y An7¼@ffa¾£×
Ec­qD륉D^jÑA~¾ˆ=¦G"
¼bv20120822_00203_stKsb279@ëlDepG?F)u@€Ec"R="ÁD?špØ@£×d¾®—EchRDd´îD_ŠoA€ô=©ÐÍ"
¼bv20130511_00783_stKsb279@ë_+<?€Ÿº@€E›f=i›ÿ"
¼bv20130511_00785_stKsb279@ëb¸Ó?k`@€Eœw=wh8@ž•@®e¾¡G®EHDeáyD_jA"¯>)nÁ"
¼bv20130620_00824_stKsb279@ë'´+{Y?A9®@€EF)=»Ï,Ab}@1G®b¾«EFü¤Dës}D_!yA…H6>‰Ä"
¼bv20130620_00826_stKsb279@ë'·G)Š?=×@€EEŒR=™å(?ñ"'@b¾°£×EEYDe›#D^í`A…è»=ÛӇ"
¼bv20130702_00208_stKsb279@듁¤´	²?"GE@€E®¯=ï§l>¼\(@=p¤b¾‹Æ¨E®~ÍDë_…D`"^Aƒv>>Ÿ="
¼bv20130702_00210_stKsb279@듁§ï=?2m@€E®Â{=»V|@Dw@£×e¾‰7LE®}3DeÏðD`ÅAƒ5\=äK¸"
¼bv20130702_00448_stKsb279@듃µFŠ?LXb@€E"?®>!ÍÒ@ó®@:=q:¾ÍOßE"e\Dë}PD_Þ¸A'÷>Ž¬["
¼bv20130702_00450_stKsb279@듃¸J´¯?¢¨@€E"j®=Âãt?ÕÃC@[…f¾"t¼E"¬DeÒND_ ÕA"t>&"‰"
¼bv20130703_00162_stKsb279@든¾3Ç®?%1@€Eƒ}q=µgl?€3¨@
áHa¾"ýôE'|Dëe/D``A"Â3=àém"
¼bv20130703_00164_stKsb279@든Á
µ?#r@€Eƒ3{=€Âƒ?¨é@\e¾Ÿ;dE÷
DeÙüD`5Aƒís=»´H"
¼bv20130703_00354_stKsb279@듢k·#?)ï/@€Eƒ>H=Õ ½@X@%¸a¾¨r°Eƒ{DëdjD_ð¤A"º>>9"
¼bv20130703_00356_stKsb279@듢nö¬?4ÒÞ@€E'¦=›¬Ô@á+V@9™še¾˜"uE'Ê)De¸sD_ÙHA…;Ò>$P"
¼bv20130703_00546_stKsb279@들RÊ?Pæ@€Epš=Û³j@qIœ@?\)b¾'ñªEpìDëOD_¾FA"²ø>ƒý"
¼bv20130703_00548_stKsb279@들R£'?°"@€Eo×Ã=â,	@Z,æ@0g¾'hsEpHRDe©hD_"JA"¬à=ÿåŒ"
¼bv20130705_00386_stKsb279@ë"áßÕ2w?z¤ë@€E{¤=ïÌA@°Ió@Qìb¾¹XE{îfDënòD`)XA'la>'•"
¼bv20130705_00388_stKsb279@ë"áã*Œœ?Rݦ@€E{}\=q¸€?à'@3×
e¾ ÄœE{l¤DeƘD`+¶Aƒt->‹"
¼bv20130705_00914_stKsb279@ë"æv'6Ÿ?‡/™@€Ea—H=Gê`"
¼bv20130705_00916_stKsb279@ë"æyÿæ*?iv@€E`‡Ã=_`Ù"
¼bv20130705_01186_stKsb279@ë"éx þ?ž~@€EzÃ=µ'\"
¼bv20130705_01188_stKsb279@ë"é{‰Î ?ˆ'@€EyÜá=Á® "
¼bv20130706_00785_stKsb279@ë"^@bF?@€E"úf=šµ?…ˆý@ £×a¾OßE…b¸DëdîD_: A…ºj>lô"
¼bv20130706_00787_stKsb279@ë"a"ÊÓ?»@€E…*=³D•@†Es@ c¾ß;E…¿ÃDe½'D_1A"ªê>*Â"
¼bv20130710_00350_stKsb279@딂«k©?÷ü@€E›Í=Âô@rÿ¬@;…a¾%E3…DëSžD_ÙA†uÑ>Eº–"
¼bv20130710_00352_stKsb279@딂®ŽîÆ?üÅ@€EÆf=ðêi?¥ã@i™šS¾ŒÌÍEÊ)De«DD_ÊòAˆ
º>†fr"
¼bv20130805_00060_stKsb279@뗿_Ç?"PÖ@€E¬j\=˜l4@»Âº@1G®a¾ß;E¬·ìDë"{D_üjA"\>Œ¥8"
¼bv20130805_00062_stKsb279@뗿b\@ž?Ši@€E¬p¸=‹T@"
¼bv20130805_00516_stKsb279@ë—âAÃð??Kó@€Ež;==æÖ @€ý@,(öa¾‰º^EžþDëmPD_G+Aƒ¤œ>sH"
¼bv20130805_00518_stKsb279@ë—Ã¥îé?-­†@€Ež3ì=Ž‹4>Êè%@Fffd¾œ¬EŸU…DeºD_!Aƒ²ö>|¸"
¼bv20130806_00525_stKsb279@ë—ã³Åš)? 6®@€E›…=› \?ÁR@W®a¾™‡Eœ~fDëe?D_Z°A"¨>.
ª"
¼bv20130806_00527_stKsb279@ë—ã·FÉ? €@€E›}=¯ÏÜ?‹ÿê@Pb¾'ë…Eœ|fDe¸åD_NAƒÇn>.R¥"
¼bv20130807_00421_stKsb279@ë˜sÕ?/ô9@€E‹Â)=§üŒ?'áí@U¸a¾§l‹EŒ¸¤DëoÇD_j=A…sð>%Ù"
¼bv20130807_00423_stKsb279@ë˜6'8?,'|@€E‹lf=£øAšÃ·@W
=e¾š¬EŒ¡
DeàsD_ÝA†[®>7ž5"
¼bv20130821_00498_stKsb279@ë™Ã8S±?&&Û@€Eœ­f=ƒ @õøy@XQìa¾ß;Eô)DënÁD_1HA"Ë> E¾"
¼bv20130821_00500_stKsb279@ë™Ã;¸È‰?-wÖ@€Eœ»R='ü?ÁÌ0@<(öe¾ß;Ež73DeݲD^þúA…Ñ>'"
¼bv20130831_00254_stKsb279@ë›<˜%?Eª¸@€E'0Ã=£øø@ò.p@AG®a¾¦ffE"J¤DëdD_XA"7Ë>i"
¼bv20130831_00256_stKsb279@ë›?˜Vy?På›@€E'1q=ÇO°AL¢@;…e¾¡ÊÁE"¥qDe½²D_NÙAƒºB>!—-"
¼bv20130831_00422_stKsb279@ë›®rd?¿¬@€E•…=TéY"
¼bv20130831_00424_stKsb279@ë›±Ú??"º@€E"è==Œ¸h"
¼bv20130901_00542_stKsb279@ë›#~­Z?K/g@€E™
=¬`?Q@!G®a¾¡ÊÁE™v{Dëv‡D_^Až
=ûðš"
¼bv20130901_00544_stKsb279@ë›#ÝàÆ?8¶ï@€E™š=š7d?ßg—@7®e¾¤Ý/E™³De®5D^ñüA'æ>>Y¬"
¼bv20130902_00408_stKsb279@ë›Bâ¬Ñ?F³Ò@€EŽ	3=ŸA@E@8Qìa¾³33EŽœ¤DëzD_" A">…ò"
¼bv20130902_00410_stKsb279@ë›Båð$@?Hý@€EŽ$…= ŠP@:¿@\)e¾ ÄœEŽ´Deï}D^ÒÑA'Næ>1Ø"
¼bv20130927_00425_stKsb279@ëžb›
H?—'9@€E×==¿´"
¼bv20130927_00427_stKsb279@ëžbž³"|?¢:;@€EŽ/ì=¯o "
¼bv20131007_00098_stKsb279@럟ùͼ6?d @€Eµyá=ÁZß@Y.ü@7®a¾'n˜E¶'ÃDë''D_3¦Aƒ¼>4•õ"
¼bv20131007_00100_stKsb279@럟ý@î?H$å@€E´E¤=ÀLÐ"
¼bv20140317_00377_stKsb279@ë³Éø6ó\?>‰»@€Ež&)>"^A',Þ@Dzáa¾ ÄœEö)Dës¾D`J°A"zI>1àÈ"
¼bv20140317_00379_stKsb279@ë³ÉûYÈH?<V7@€EËf=¾HP"
¼bv20140325_00461_stKsb279@ë´Ë%ñ–±?#|@€EšaR=ôe³?¨Ä0@Ž{a¾Š=qEšr{DëdþD`
qAŠwS>³
"
¼bv20140325_00463_stKsb279@ë´Ë)CUj?-g-@€Eš"=¼'·"
¼bv20140328_00562_stKsb279@ëµ,ÁY_?b¶*@€Er¤='ÏX"
¼bv20140328_00564_stKsb279@ëµ,ÄÑA?NÝ#@€E@\=Œ˜@Ó@ffd¾•EÞ¸DeÄ{D_žA‡'>-®"
¼bv20140511_00524_stKsb279@뺥ó×7à?Eí‰@€E"Õq=}§Ù"
¼bv20140511_00526_stKsb279@뺥÷Òñ?Xˆ*@€E"Î…=ˆª¸"
¼bv20140512_00379_stKsb279@ëºÄõõQ?Z¤t@€E‰Ìf=‡Ï˜"
¼bv20140512_00381_stKsb279@ëºÄù)+ó?`>@€Eˆ×)=wåg"
¼bv20140526_00813_stKsb279@뼆äÓ?-yç@€E Æf=¸"`"
¼bv20140526_00815_stKsb279@뼆'{j…?8ùÎ@€EŸ¿\=‰mð"
¼bv20140528_00544_stKsb279@ë¼Æ¸±p?EœÂ@€E"Í=͇ë>4"C@fffa¾¶È´EƒÕ×DëtZD_™A‡¼Î>U>¶"
¼bv20140528_00546_stKsb279@ë¼Æ»Í–K?{z¸@€E"8=='ð"
¼bv20140604_00484_stKsb279@ë½£>÷çÙ?XËm@€E…ãÃ=é«Ë"
¼bv20140604_00486_stKsb279@ë½£B4R˜?Vû@€E…É==³Ð¸"
¼bv20140607_00657_stKsb279@ë¾Ô	wM?t|@€EMoÃ=ÃsÔ"
¼bv20140607_00659_stKsb279@ë¾×[0?‰<W@€ER{=í«O"
¼bv20140615_00213_stKsb279@ë¿	y´qŒ?ŒD@€E­P{>6}Ý"
¼bv20140615_00215_stKsb279@ë¿	}f?p`4@€E¬F¤=…ÐÐ"
¼bv20140619_00741_stKsb279@뿅ó®2®?j'^@€E Úì=ÅE¬@ÓËP@{a¾‰7LE ‡3Dë—TD_U/A">]Ö"
¼bv20140619_00743_stKsb279@뿅÷;ü?N @€E ›ì=ÛÈ&"
¼bv20140621_00586_stKsb279@ë¿ÄQ#36?"[@€E'ö>!`æ@´œÍ@€a¾'\E'!×Dë€ÝD_´A‰qŸ>@à&"
¼bv20140621_00588_stKsb279@ë¿ÄT_Èè?Fú@€E'ö=­ïø@‡re@W
=f¾¡ÊÁE	ÃDeÞÙD_¹šA‡¼>#Ýü"
¼bv20140624_00697_stKsb279@ëÀ'5qŽ?]â7@€E€IÃ=Éì"
¼bv20140624_00699_stKsb279@ëÀ'8曫?6ªÔ@€E}
=mHAu¥>@Z=qd¾˜bE|©HDf!ìD_îA‡ÿ6>`xV"
¼bv20140628_00268_stKsb279@ëÀ¡¥*ÇT?w,Ë@€EŒ|\=ªµ"
¼bv20140628_00270_stKsb279@ëÀ¡¨gLë?p͈@€EŠû=>
¼}"
¼bv20140628_00838_stKsb279@ëÀ§ÿ¯Bx?Di@€Ei¡Ã=¤Ó<"
¼bv20140628_00840_stKsb279@ëÀ¨ác?GÒ@€Ei(=–‰"
¼bv20140701_00615_stKsb279@ëÁ…Ù?Q÷b@€E{TR=lݸ"
¼bv20140701_00617_stKsb279@ëÁ£q_?W—@€E{JR=–µH"
¼bv20140703_01185_stKsb279@ëÁJ£¦óÊ?¼l@€EŠþ×=§°à"
¼bv20140703_01187_stKsb279@ëÁJ¦ñ''?¿íï@€EŠ"š=ôº"
¼bv20140906_00306_stKsb279@ëÉeuàw$?c³(@€E£ÔR=†^Ä"
¼bv20140906_00308_stKsb279@ëÉeyœ˜?\ï@€E¤XÍ=ˆUX"
¼bv20140926_00291_stKsb279@ëËãÌk?9£Q@€E²=¢$"
¼bv20140926_00293_stKsb279@ëËãXíW??®@€E²4Ã=õM3"
¼bv20150721_00177_stKsb279@ëñ eÂ?^ø¹@€E¬²R=·kð"
¼bv20150721_00179_stKsb279@ëñ †Êà?bòu@€E¬"®=»·"
¼bv20150725_00285_stKsb279@ëñ¡ðw? Nª@€E´Á=¥…´"
¼bv20150725_00287_stKsb279@ëñ¡".…ú?)s@€E³î®=' »"
¼bv20150725_00981_stKsb279@ëñ§¾Èm?ÙW@€EÀ ==¼^p"
¼bv20150725_00983_stKsb279@ëñ§Á÷6-?/Óq@€EÁÌ==a¨"
¼bv20150807_00420_stKsb279@ëóCa'B?hÊ÷@€E¼=×Ֆ"
¼bv20150807_00422_stKsb279@ëóCd!W"?h '@€EŽC®='8"
¼bv20150906_00341_stKsb279@ë÷ÂÚðý?›3@€Eˆ…Í=oúñ"
¼bv20150906_00343_stKsb279@ë÷Åzƒ)?®Ò@€E‡\=oô"
¼bv20150907_00309_stKsb279@ë÷"Úá8?tXA@€E‹éf=_ô"
¼bv20150907_00311_stKsb279@ë÷"Ú$Ï?j-Ý@€E‹û¸=ž>è"
¼bv20160710_00678_stKsb279@ì…¶Yž,?)"M@€E®=«x"
¼bv20160710_00680_stKsb279@ì…¹Èh?+x@€E\=¥,`"
¼bv20170328_00899_stKsb279@ì>,máʶ?9ký@€Eœ5…='© "
¼bv20170328_00901_stKsb279@ì>,q(aH?Pe·@€E›þì>çé"
¼bv20190807_01029_stKsb279@ì©ç´Dì?¡	·@€E‰Ù=U¸È"
¼bv20190807_01031_stKsb279@ì©çþ;Û?«Íÿ@€E‰ÖÃ=·¬

==> anc/pub_raw/L222_20_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  195 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
¯kov20100308_00901_stKsd090@êü(a¨¼?0yJ@€E¡˜…=¦È
¯kov20100308_00903_stKsd090@êü+Ÿ7?2"s@€E¡K{=Ûт
¯kov20100308_00905_stKsd090@êü-»iù?7ˆù@€E¡k{=€
¯kov20100326_00608_stKsd090@êþF&'%4?PšA FGCR>tÐ
¯kov20100326_00610_stKsd090@êþF,ÀB?AVsA FF~>õ!
¯kov20100326_00612_stKsd090@êþF2ú"ñ?8¿A FE¦=ù²
¯kov20100522_00339_stKsd090@ëbé~(¥?†4°@€EjR="4
¯kov20100522_00341_stKsd090@ëbìQ<^?}?÷@€Eºá=€'h
¯kov20100522_00343_stKsd090@ëbïTò ?†êŸ@€Eã{=šøô
¯kov20100626_00342_stKsd090@ë	ߙRÍ?W©O@€EXf=ہì
¯kov20100626_00344_stKsd090@ë	âä?eo@€EZµ
=£ ¬
¯kov20100626_00346_stKsd090@ë	æo?UÜÙ@€E\ì=ÃWÐ
¯kov20100726_00302_stKsd090@ë
'Sœob?Z}|@€E†é3> ä«
¯kov20100726_00304_stKsd090@ë
'Wdjä?síç@€E†Þ=ãpH
¯kov20100726_00306_stKsd090@ë
'[0g?vƒþ@€E‡)>ZÈ
¯kov20100815_00097_stKsd090@ë ã?Tח@€EtœÍ=iÌ
¯kov20100815_00099_stKsd090@ë'ùÂ?Q~¿@€Et…
=hì
¯kov20100815_00101_stKsd090@ë
É?EåÎ@€Et·3=ýÄ
¯kov20100823_00127_stKsd090@ë/ÁÄ[?]J2@€E•ýf=€—ø
¯kov20100823_00129_stKsd090@ë3ùa€?Z<¼@€E•Nq=·û<
¯kov20100823_00131_stKsd090@ë8j…?E= @€E•Yì=ÂÒÐ
¯kov20110207_00217_stKsd090@ë&˜áÎ<?34Ù@€E¢d
=­$
¯kov20110207_00219_stKsd090@ë&œšZ_?9Vû@€E¢Ã\=Àr`
¯kov20110207_00221_stKsd090@ë& n4'?4X@€E¢:)=ÃÉÜ
¯kov20110806_00219_stKsd090@ë<±´–?‡!@€E¹>>:

¯kov20110806_00221_stKsd090@ë<´ìñ?q,@€E¸õ¤=›~@
¯kov20110807_00330_stKsd090@ë<¡f…j¹?WÓ³@€E™îš=·4`
¯kov20110807_00332_stKsd090@ë<¡i¨j˜?@!²@€E™Âö=ŒÔ
¯kov20110810_00183_stKsd090@ë=…"©ñ?JI@€E¸¤ì=²| 
¯kov20110810_00185_stKsd090@ë=ˆáÆ.?|1ÿ@€E¸Óá>Âj
¯kov20110810_00187_stKsd090@ë=Œt?UT@€E¹y)=ÀD
¯kov20110814_00218_stKsd090@ë=	¥àû?.Èn@€E $®=†J
¯kov20110814_00220_stKsd090@ë=
)¥?ií4@€EŸþf=å#p
¯kov20110816_00286_stKsd090@ë=ÁtËß<?oê@€E£g¸='"k
¯kov20110816_00288_stKsd090@ë=Áx;°°?bÎ?@€E¢Ç=J°
¯kov20110816_00290_stKsd090@ë=Á{¼~Ì?"°Š@€E¢V=·t
¯kov20110821_00390_stKsd090@ë>`êÆã)?ˆ @€E€£¤=]ÎQ
¯kov20110821_00392_stKsd090@ë>`î¬?"Šv@€E€=€›Ð
¯kov20110830_00118_stKsd090@ë?ê	sœ?8Z°@€E´è¤=Ÿ›
¯kov20110830_00120_stKsd090@ë?í²?Ù?&£V@€Eµ@Í=cè
¯kov20110903_00123_stKsd090@ë?ÿÐZì
?ƒ
€@€E¸o×>
À#
¯kov20110903_00125_stKsd090@ë?ÿÓà,P?‡¢¾@€E¸«…>
Í
¯kov20110903_00127_stKsd090@ë?ÿ×}~?‡ªQ@€E¸þR>ÿD
¯kov20110904_00266_stKsd090@ë@óÓQK?U	L@€E¶iì=HEï
¯kov20110904_00268_stKsd090@ë@÷â9?ZnÍ@€E¶q={XW
¯kov20110904_00270_stKsd090@ë@úq«i?Qs\@€E¶f={©!
¯kov20120310_00202_stKsd090@ëW¦¢SÒ?ZcM@€EÀôR="Œ
¯kov20120310_00204_stKsd090@ëW¦½¯?Q§@€EÀ›®=¢@ 
¯kov20120310_00206_stKsd090@ëW¦øÚ?k®ê@€EÀ¦
='ب
¯kov20120328_00495_stKsd090@ëYè¾8˜?]ý@€E˜¿f=Åcø
¯kov20120328_00497_stKsd090@ëYèÁð€0?_…0@€E˜{=éè>
¯kov20120328_00499_stKsd090@ëYèÅ»¡?Xþ?@€E˜4®=¸P(
¯kov20120518_00168_stKsd090@ë`A¬pm?Jí$@€E«%R>
Þ
¯kov20120518_00170_stKsd090@ë`A¯x8K?EЈ@€EªÓ×=ÐVõ
¯kov20120518_00172_stKsd090@ë`A³¥D?R @€E­"\=Öi]
¯kov20130127_00648_stKsd090@ë€%X?%ð @€EŽk{=·;(
¯kov20130127_00650_stKsd090@ë€
H=†?"T^@€E="K
¯kov20130127_00652_stKsd090@ë€
Õ*¿?·G@€E`Í=œˆ
¯kov20130310_00297_stKsd090@ë…E›ûƒÄ?g
­@€EÒf\=Á‰È
¯kov20130310_00299_stKsd090@ë…EŸzäÎ?yѺ@€EÒ*¤>	%k
¯kov20130310_00301_stKsd090@ë…E¢µ&"?x
'@€EѯÃ>	€
¯kov20130313_00475_stKsd090@녥bɹG?R§y@€EÏ¤="<x
¯kov20130313_00477_stKsd090@녥fì÷?}F
@€EoÍ=›B
¯kov20130313_00479_stKsd090@녥iPk}?r/ò@€E¸>ZÙ
¯kov20130320_00347_stKsd090@놄ÁS²Z?4v_@€E¯
=µ7ø
¯kov20130320_00349_stKsd090@놄ϵe?L -@€E®2á=³h>蠏@\)f¾™‡E¬ÜRDŒ?Dç«Aˆ¶->=2#
¯kov20130320_00351_stKsd090@놄DZ¯æ?PˆQ@€E­Ç{=Ýe?£@R\,¾£×
E¬ãšEbÑDçZ%A‰r>•ú
¯kov20130322_00479_stKsd090@ë†ÄÐ7UW?\DÙ@€E¬¤=L@h£@Qìi¾s¶FEª†¤CÚ DçÇ3A‡;Ú>/¶
¯kov20130322_00481_stKsd090@ë†ÄÓ¦%?YTþ@€E¬#Ã=ƒŒ¤
¯kov20130322_00483_stKsd090@ë†ÄÖú¨}?ll@€E¬wf=¤€t
¯kov20130324_00528_stKsd090@ë‡rzÂ?Ej@€E K=A0>ÇP@i¾"t¼EžˆCµ?D绖A‡?H>&Z‡
¯kov20130324_00530_stKsd090@ë‡u^Á¬?Rùµ@€E \=œ—Ü
¯kov20130324_00532_stKsd090@ë‡xÖæ?C"i@€EŸþì=©<øAӔ@^¸R+¾™‡EŸZÍEjDç.¨A"™>pû
¯kov20130325_00387_stKsd090@ë‡$Eڅ?E»@€E½åì=çù(@šsº@33i¾•E¼{C¦DçۅA…ˆÔ>‡[
¯kov20130325_00389_stKsd090@ë‡$KM0_?J>›@€E½T¤=ŽÆ`? Ó@
=qf¾'ë…E»föDŒsDç±XA†j(>ŠS
¯kov20130325_00391_stKsd090@ë‡$P5­6??õ@€E½zš=º¾8@ÌÒ2@:áH-¾ÀE¼:áEfîDçNA†:P>P

¯kov20130417_00615_stKsd090@ëŠË["?…°@€EÃRÃ=‡Kd>'¥@%j¾'ë…EĊ)CÏ\Dç/TAFÇÆ<ߗÒ
¯kov20130417_00617_stKsd090@ëŠοK?éû@€EÃ>®=v{À>'3—@.{f¾™‡EÄS3DŒVDçøAEÇ<ÙwÞ
¯kov20130417_00619_stKsd090@ëŠÑ÷¿?–˜@€EéR=~¦h@]}A(ö2¾­VEÃNEk7Dæ°9
¯kov20130424_00652_stKsd090@ëŠéÞ°YÏ?› ~@€Eµq=¢>ø‰Á?\(öj¾¦ffEµôC•?Dç9A@§œ<¼Ÿ]
¯kov20130424_00654_stKsd090@ëŠéáÿßt?¡"q@€E´™¸=Šù¨?\b?¸f¾"÷ÏEµ=DŒßDç$jAAbK<™Î
¯kov20130424_00656_stKsd090@ëŠéå¦BI? –ò@€E³íá=‹~˜
¯kov20130505_00654_stKsd090@ëŒH+fjî?3
è@€EÓñH>€x
¯kov20130505_00656_stKsd090@ëŒH.¢åÉ?)Æ@@€EÒ#…=¬½`
¯kov20130505_00658_stKsd090@ëŒH1·>?/¸Ë@€EÑ`==¿"
¯kov20130512_00729_stKsd090@ë)B s?Ú&è@€E¨ØÃ=ï£N;W>æffj¾¡ÊÁEªGC1'Dç¸A?*/<뤿
¯kov20130512_00731_stKsd090@ë)EVñÔ?ü¦@€E©¨)=¥40?è9">×
=e¾ËC–E«NfDŒ*ÑDçþA?9ö<â;¾
¯kov20130512_00733_stKsd090@ë)Hû¬‰?ð@¸@€E©é)=t1ÙA/.É?0¾ÀEªé…Ek
Dæ×ÏA?Íq<ސ˜
¯kov20130604_00678_stKsd090@ëußj´?sBÕ@€E¬2Ã>.*@w7¿?\k¾¼jE­ó
CaDç3A>¾´<lÝ:
¯kov20130604_00680_stKsd090@ëy!ÄÌ?…RÛ@€E¬¤=Žw ?ˆjá?¢\f¾©ûçE­?×DŒDæû+A>ÙV<U*
¯kov20130604_00682_stKsd090@ë|ɤÏ?xN[@€E«Ò
=™&ø>%Î@…3¾µ?}Eª {EpDæ¸9A?
<¥vS
¯kov20130609_00553_stKsd090@됧5Júû?&Å@€E¯Ö=†Ó|=Xçß@aë…k¾˜bE°m
C2òDç
ºAKÇN=2V
¯kov20130609_00555_stKsd090@됧8Ër? ˆ@€E¯Ÿ=€ˆ@óC?®{g¾–‡+E¯œáDŒDæû\AKI?<NÖG
¯kov20130609_00557_stKsd090@됧;îË?©±@€E®¥\=…Ãä=Àf«@Dzá2¾¡ÊÁE¯í
EpþDæ+AKŒ†<ñI
¯kov20130615_00610_stKsd090@ë'd¡õ"k?½Ô¥@€E€Ð×=O@8œ€?+…k¾¿|îE€¼öC]qDç!ãAJÎt=N©
¯kov20130615_00612_stKsd090@ë'd¥J,I?‹ú@@€E€"
>qz?xÑ?5f¾É7LE{DŒ1Dç×AJj˜<"J
¯kov20130615_00614_stKsd090@ë'd¨Ãu?­Cü@€E'=Šˆ@?±ï?3331¾°£×E…E}ìDæÅHAKA<Í»Ù
¯kov20130617_00398_stKsd090@둡ç'Í?3bC@€E'ُ=Åò|A‰ép?áG®j¾¤Ý/Eƒ€CàƒDç`‹AIýÔ<p,*
¯kov20130617_00400_stKsd090@둡ê+R?9™'@€E'ª…>ñ?)i?—
=g¾¢ÐåE'èDŒjDçD¬AI¡
<0Ø&
¯kov20130617_00402_stKsd090@둡ím¡n?>°2@€EƒÜö>#ÏðB+O@?\).¾Ðå`EˆA\EgøDæÙì
¯kov20130619_00498_stKsd090@ë'åÈ|֕?fKø@€EaÂá=³ÚÈ@.ww?‡®j¾³¶FEcªCóøDçsACâÈ<$ރ
¯kov20130619_00500_stKsd090@ë'åËۀo?]q§@€Eb7\=­0>âê™?…¸f¾·ÎÙEd¦=D‹ó¶Dç;ACʛ<%»	
¯kov20130619_00502_stKsd090@ë'åÏ]/?Y¢=@€Eca®=l½`?¹Ÿ"?šáH3¾¹Û#Efb=EjþDæŸACÖÑ<AHO
¯kov20130620_00504_stKsd090@ë'¯DQ?‹ùÀ@€E;{=Œü@2¾×?\j¾±&éE=nfCÍDç'uA@Ù³<l°&
¯kov20130620_00506_stKsd090@ë'áXJ?•Xö@€E;¯…=ŒŠˆ@Ïqs?€f¾ÊÀƒEAº=D‹ðjDç-A@Z<¡>o
¯kov20130620_00508_stKsd090@ë'å?Ú@€E<•×={0@õX€?œ(ö4¾µÂEA6=Ei®D槾A@hÎ<š·ï
¯kov20130621_00600_stKsd090@ë'$Äáç?˜`á@€EjRö=¨#?ˆQî?záj¾©ûçEj—
C¢NDç´AA‰L< /g
¯kov20130621_00602_stKsd090@ë'$ÎdÒh?·P¦@€Ej`{=tÓa=f"?™šA¾ÔýôEkIšDŒHDç¬AAÀ¡=qìº
¯kov20130621_00604_stKsd090@ë'$ҝ61?­nß@€Ejö==ÑÁò=×ü?Š=q1¾°£×Eo«®ExDæ¤{A@lŽ<ÙÆ
¯kov20130623_00334_stKsd090@ë'de³€?sÈ@€EqXR="•˜?ê*ˆ?k…j¾²-Er½ÃCžúDçB¸AF×:<,`
¯kov20130623_00336_stKsd090@ë'dhŽ^Ó?X°ƒ@€Eq,á=ð¢¶='mŠ?ƒ×
f¾˜"uEqÜ{DŒ´DçÃAF·+<'¾î
¯kov20130623_00338_stKsd090@ë'dl5¸Ÿ?XÛ0@€Epè¸>ºë<˜?ã×
4¾¨õÃEp¼¤Ea}D毦AG5á<‡M
¯kov20130623_00526_stKsd090@ë'eùo:?…-@€Eiì="sØ>¨¤½?Y™šk¾¥ãTEj"RC.VDç(¤AFâ<qµ
¯kov20130623_00528_stKsd090@ë'eü¬Ù'?‹;E@€Ej;Ã=~u°>Î6?záf¾§l‹EkUHD‹ú‡DçºAFº<†}á
¯kov20130623_00530_stKsd090@ë'eÿþÓZ?ñh@€Ej0¤=°A^?=p¤2¾£SøElqEl!Dæ¬9AFêÆ<Ž…þ
¯kov20130624_00279_stKsd090@뒅ª6Õ?hm³@€ENî=Õø>¦²?‹…h¾ª~úEOû×CÄÝDçáAGë<7c¬
¯kov20130624_00281_stKsd090@뒅­ab?i5W@€ENaÃ=ž°@&úb?®{f¾—PEN~DŒ'Dç9AH™<Œ
ç
¯kov20130624_00283_stKsd090@뒅°³v?t-/@€EMl)=¿•P@ Áˆ?˜Qì2¾£×
EN;…Eq®DæŸßAH6ö<kÈ/
¯kov20130625_00264_stKsd090@뒣Oª—ï?a"X@€Er$ö=Ÿ@"?h?·
=j¾¦éyEsG\CÖÉDç0¤AK·:<]ov
¯kov20130625_00266_stKsd090@뒣RÌ{C?O
@€EqÙ\=¨·œ>¼üZ?\)f¾ ÄœEsRDŒôDçAKyN<b•¹
¯kov20130625_00268_stKsd090@뒣V5œ?wҙ@€Eu&¤>]Õ@n$Æ?Æff4¾¹Û#Eu­ìEh!D毦AKà{<¸³
¯kov20140602_00063_stKsd090@ë½^̱?R†Ù@€E¾Óq=hH
¯kov20140602_00065_stKsd090@ë½^Ðp[?oÿ@€E¿>-û
¯kov20140602_00067_stKsd090@ë½^Óf#Ë?‹?@€E¿¤>ß'
¯kov20140602_00111_stKsd090@ë½_5Ëï?}–Õ@€E·iö='DÔ
¯kov20140602_00113_stKsd090@ë½_8XÇ?xLç@€E·b{="¨T
¯kov20140602_00115_stKsd090@ë½_;·Áx?må
@€E¶»)=aîÈ
¯kov20140602_00159_stKsd090@ë½_–&]?'ö@€E°¥
=‰Ñ
¯kov20140602_00161_stKsd090@ë½_™˜rR?mN@€E°c)=˜9˜
¯kov20140602_00163_stKsd090@ë½_œåï3?cù·@€E°Y=׿J
¯kov20140602_00207_stKsd090@ë½`¹ï?ZKœ@€E¨™ö=Ž€¬
¯kov20140602_00209_stKsd090@ë½`DH?N]d@€E¨Í=Æ@)
¯kov20140602_00211_stKsd090@ë½`‰fÇ?g6@€E©&=¸$$
¯kov20140602_00303_stKsd090@ë½`Ûıö?X·i@€E©Í=
¯kov20140602_00305_stKsd090@ë½`ßû¹?KÍ'@€E¨uá=QeØ
¯kov20140602_00307_stKsd090@ë½`âz#?HÂg@€E¨°3=Ð
¯kov20140602_00351_stKsd090@ë½aB‰íª?aî@€E¥¤=…׈
¯kov20140602_00353_stKsd090@ë½aF.˜D?TeN@€E¤\=Ì5ô
¯kov20140602_00355_stKsd090@ë½aIxd@?`o>@€E¥zá=–
¯kov20140605_00220_stKsd090@ë½À_ª˜?cAÜ@€E¡á=_5
¯kov20140605_00222_stKsd090@ë½Àb‹:†?Z'F@€EŸç×=…A$
¯kov20140605_00224_stKsd090@ë½Àf6(?k¥Z@€Ežäf=KÀx
¯kov20140615_00109_stKsd090@뿏Ý'ä?0ÌÂ@€Eµ»¤=·€
¯kov20140615_00111_stKsd090@ë¿"(q
?1"k@€Eµ4="7 
¯kov20140615_00113_stKsd090@ë¿–Œê	?*±±@€E·‹Ã=ƒÉ@
¯kov20150329_00254_stKsd090@ëâæ"åã?š§6@€E–Eq=«Ð
¯kov20150329_00256_stKsd090@ëâæ‰Àê?·+ê@€E–C¤=ù`·
¯kov20150329_00258_stKsd090@ëâ掰˜?Ž	Ð@€E–oš>
ÐH
¯kov20150331_00367_stKsd090@ëã%(´Ï«?²h@€E¯,=pf
¯kov20150331_00369_stKsd090@ëã%,!R?à—@€E¯	=¯¨ 
¯kov20150331_00371_stKsd090@ëã%/hxd?!˜Í@€E®¶=="W¸
¯kov20150418_00175_stKsd090@ëåc"pÕÖ?Ÿ]@€EÁû
=^b?
¯kov20150418_00177_stKsd090@ëåc–¼ª–?¤;M@€EÁ33=sÎñ
¯kov20150418_00179_stKsd090@ëåc™àì"?'˜Ä@€EÁ/{='òl
¯kov20150508_00250_stKsd090@ëçæ=
­-?@rA FO=‰'@
¯kov20150508_00252_stKsd090@ëçæEK"ý?;•
A FP"=Ž­Ø
¯kov20150508_00254_stKsd090@ëçæNþî?/òA FNÑÜ=ƒ¡¤
¯kov20150522_00028_stKsd090@ë韍oÀ?†VÁ@€EæaÃ='P
¯kov20150522_00030_stKsd090@ëéŸöÑ?ˆÀ@€Eæ
Í=‹Å˜
¯kov20150522_00032_stKsd090@ëéŸ L?|´@€Eå7)=z°ï
¯kov20150522_00460_stKsd090@ë颾æàt?Qõ"@€E¼¼…=`2Ð
¯kov20150522_00462_stKsd090@ëé¢Â ÌS?Or¥@€E¼?ö=†!8
¯kov20150522_00464_stKsd090@ëé¢ÅxÕª?X}a@€E»?3=•[8
¯kov20150529_00013_stKsd090@ëê~ó­¡¹?+ª]@€EÌÝ×=U3g
¯kov20150529_00015_stKsd090@ëê~÷‰'?+‹~@€EËk¤=E…0
¯kov20150529_00017_stKsd090@ëê~ú'n.?8…@€E˟3=H´9
¯kov20160630_00580_stKsd090@ìE•&'ç?vƤ@€Ež3¤>8°
¯kov20160630_00582_stKsd090@ìE˜ƒÄñ?ŠAZ@€Eœ•
=îZ
¯kov20160630_00584_stKsd090@ìE›êq£?žÊs@€Ešèf=ÜÀY
¯kov20160716_00253_stKsd090@ìAÉ÷ 5?4Q@€E"7H=™ÿ
¯kov20160716_00255_stKsd090@ìAÍ?‰?:"7@€E"ÑH='éô
¯kov20160716_00257_stKsd090@ìAБ³?2Ü@€E•È¸='Zõ
¯kov20170621_00930_stKsd090@ìHÆ-â?˜"î@€E–£ö=»",
¯kov20170621_00932_stKsd090@ìHÆHÿ?…û‹@€E–wÃ=†Í
¯kov20170621_00934_stKsd090@ìHÆCg‰?¥Po@€E–ªš=—Þ
¯kov20170621_00978_stKsd090@ìHÆhnÿ<?¥÷@€E–¡\=žaÐ
¯kov20170621_00980_stKsd090@ìHÆk©+ˆ?œ·å@€E–è=Òïö
¯kov20170621_00982_stKsd090@ìHÆn`˝?«rÂ@€E—¤=¶

¯kov20180330_00517_stKsd090@ìl	ýô¸?&n•@€EÇ)=_*È
¯kov20180330_00519_stKsd090@ìl	Yä£?&¯@€EÇf=r2H
¯kov20180330_00521_stKsd090@ìl	kÍ?*"'@€EÇG3=€Fp
¯kov20180401_00728_stKsd090@ìlL ¼ƒT?Ñ
£@€E—Ê…=¬h
¯kov20180401_00730_stKsd090@ìlL,ÒPÅ?ôT‹@€E—-3=²¯¨
¯kov20180524_00061_stKsd090@ìrÞýiµ?*E›@€EÑËR=`à€
¯kov20180524_00063_stKsd090@ìrß
aX?$#É@€EÐí¸=X¡ø
¯kov20180524_00065_stKsd090@ìrßПj?*²@€EЂ{=ƒ 
¯kov20190619_00091_stKsd090@ì£Æ¦÷pd?Lrï@€EÇ,{=˜'ð
¯kov20190619_00093_stKsd090@ì£Æªžã?@eý@€EǺÃ=qt_
¯kov20190619_00095_stKsd090@ì£Æ­ž?I8v@€EÈ()=krO
¯kov20190806_00314_stKsd090@ì©Á"më–?a¤@€EŸJ×='3¼
¯kov20190806_00316_stKsd090@ì©Á–€/:?!Öw@€EŸq==¢Ñ˜
¯kov20190806_00318_stKsd090@ì©Áš,;?#NÈ@€EŸQ="ë¤
¯kov20190807_00301_stKsd090@ì©á;푓?;
î@€E¬Ñ=¡Ì
¯kov20190807_00303_stKsd090@ì©á?%¯½?Wò@€E­Jš=Ž"-
¯kov20190807_00305_stKsd090@ì©áB³ž¨?Dx­@€E®+=Ë\h

==> anc/pub_raw/L222_210_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  186 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Ø®q®œv20100328_00920_stKsb325@êþŠÄ	š3?+xµ@€E¨•3=¡†T=Äx? c¾xÔþ
E«î¤DԚNDsθAh×ö=ÙØ®q®œv20100328_00924_stKsb325@êþŠÉ'V0?EeÅ@€E¨¡¸=Ž$?T݆?§®f¾""E¬D6ODr½qAh	Ó<ßcÞØ®q®œv20110804_00515_stKsb325@ë<CÜÒK?]lÏ@€E¢)=ú:·?÷gÅ?®{a¾Oß
E¡×DצDm—\Atj7=Mˆ"Ø®q®œv20110804_00519_stKsb325@ë<Cäi?'Ø@€E¡•q=¶ù4<kSœ?˅e¾œ(öE¢2{D;PÅDk˜ƒAv5à=QïØ®q®œv20110811_00086_stKsb325@ë=Ö؄;?Á#	@€E¬ûö=Ì%UØ®q®œv20110811_00090_stKsb325@ë=ݝß?¬AK@€E­3=ç*õ@£?úáHg¾¥ãTE®"{DB­Ddæ¨AsL>3Ç[Ø®q®œv20110908_00068_stKsb325@ë@¢e>c?fÄå@€EV)>"Ùg?,uÿ?¦ff_¾ Äœ
E"!ìDÚÍìDf+çAle=.Ø®q®œv20110908_00072_stKsb325@ë@¢l{-É?g™@€Eì=á¥ù?Æ>?¼(öf¾"÷ÏE'DCDdAkæ'=یØ®q®œv20110912_00409_stKsb325@ëA"åCKY?<)ï@€E·¬=Ï4Ð@"¡l?™™šc¾‡®
E·4RD×\DmìAjzL=<‰Ø®q®œv20110912_00413_stKsb325@ëA"ì*Æ'?9c®@€E·GÃ=¾ÎX@q[@\f¾•E¹À{D;0ÕDk4AmƤ=HSØ®q®œv20110919_00629_stKsb325@ëBá?JG
@€Eœ¦)=ؤd@wQ?n{d¾t¼j
EœŠD×CDm6¨Aké	<ìƒûØ®q®œv20110919_00633_stKsb325@ëB¦Š??i@€E³®=é\]?q5? O¾ÒòEŸ-…D;'DkxöAl+=ÖÚØ®q®œv20110926_00077_stKsb325@ëBß߂ý ?–‹á@€E¸)=Ø7µ?ð?â\c¾¯ 
E¸"öDÚÎòDe0ÕAiØd=ì¡Ø®q®œv20110926_00081_stKsb325@ëBßç¬âw?B§@€E¸_Ã>²@®ð?½p¤f¾¤Ý/E¹«×DBpƒDc™ÛAkõä=´
Ø®q®œv20111001_00327_stKsb325@ëCÛB«÷?$=@€Eª·Ã>
o;‹5º?ˆõÃb¾ˆ1'
E«³3DÚÖDeÒáAfaï<¥Ý²Ø®q®œv20111001_00331_stKsb325@ëCâ§Ø?µ¡@€Eª+3=ñ.=ñ?¹™šf¾ƒ•E­:áDB¶FDdþAf±t<ô—Ø®q®œv20111001_00363_stKsb325@ëC€"íÆ?z"@€E¦Áš>3ÚT>r?‡®e¾ƒo
E§†D× öDmO}Af<¤¨ãØ®q®œv20111001_00367_stKsb325@ëC€)Ä¿¸?7@€E¦Íš=Í)B>@5ª?"33f¾…¡ËE¨¸¤D;l¬Dk†wAgµƒ<ÄKØ®q®œv20111001_00411_stKsb325@ëC€‡«šù?)¯X@€E¦VÃ=Ÿÿ">·º:?"zác¾‰7
E¨8RD׋DmyyAeÏ¿<ʉCØ®q®œv20111001_00415_stKsb325@ëC€ŽD0±?<TÂ@€E¦ï®=•¯?"‰7?¨õÃf¾²-E©ÂÍD;^%DkœjAeúZ<ô‰²Ø®q®œv20111023_00167_stKsb325@ëF@™b<5?QSò@€EŸgR=ÁÈë?úß?\)`¾ŽV
E¡U
DÚèJDfNA`^Ø<ØŊØ®q®œv20111023_00171_stKsb325@ëF@¤>ô2?c¸I@€EŸð=>lùû@NØ]?Ýp¤f¾²°!E¡Õ×DB¬JDda7A\{ß=._äØ®q®œv20120301_00707_stKsb325@ëVŒ5«ãÉ?q]D@€E«u=¡™¸>"Û?¨õÃb¾šŸ¾
E®á®DÛ¬Dg"ÍAjÎå=)žØ®q®œv20120301_00711_stKsb325@ëVŒ<AyÈ?aÂ"@€E«sö=•ˆ8?ÆáW?£×
g¾—
=E®`=DBº-De†‡Aj¯p= ȱØ®q®œv20120307_00981_stKsb325@ëWKàç·?1•ë@€EêB)=‹ÍÀ>ÂÁ?\a¾‹Æ¨
EòDÚÕìDg4¬AlÞ=	aØ®q®œv20120307_00985_stKsb325@ëWKN=?."
@€Eé\=¢(Ø®q®œv20120308_00872_stKsb325@ëWkw'Ú?MJ#@€EÍå…=ÉPX?X?°£×b¾~ùÛ
EÓ)DÚî°DgFAdǪ=¨Ø®q®œv20120308_00876_stKsb325@ëWk}Nº£?C§@€EÍCH=Þªí?®Ls?ð£×g¾'n˜EÑ]ìDB'ÑDe3øAeû=ÏôØ®q®œv20120318_00621_stKsb325@ëXª*à¼?8œ@€E¥!{="l>É»ð?‹…b¾gl‹
E©­D×1DnIÛAi¯¡<óGAØ®q®œv20120318_00625_stKsb325@ëXª0|¤ì?<i@€E¤=ÌÍ?†dw?ØQì@¾~ùÛE§Ð¸D;
áDlrÁAjú6=*E`Ø®q®œv20120323_00687_stKsb325@ëYK‹!¡?P‡@€E¡úR=Ÿïl>Çr³?"záb¾Oß
E¥±3DÚ½qDfß
Al…=+'Ø®q®œv20120323_00691_stKsb325@ëYK'­l4?=Fé@€E¢i=¥n@>	«C?¯\)g¾OßE¥IHDBŒDdí?Am›/=BYØ®q®œv20120326_00566_stKsb325@ëY¬,œuí?ë†@€Elá=Ì
=§?Þ¸R^¾ŽÙ
E"§3DÚàZDg9XAn8Ó=) Ø®q®œv20120326_00570_stKsb325@ëY¬3ʲÁ?"5@€EŽU=¿<Ø?L™ø@G®g¾ŠÀƒE'ÿ3DB§De@åAnèû=D@qØ®q®œv20120327_00692_stKsb325@ëYˉ¼!.?;fb@€E'Ò¤>|@"®,?¾¸Re¾•
E–¡DÚê^Df£¶Akšá<õcûØ®q®œv20120327_00696_stKsb325@ëY˒çä*?7Øz@€E'Ká>É?ˆ²5?ü(ög¾'n˜E•Š¤DB¼œDdÈRAl—Â=¼ÑØ®q®œv20120328_00783_stKsb325@ëYëÓ׈h?HÑ@€E‹=œÐ?Î_/?§®a¾™‡
E¤DÚðDgF%AqGV=¬õØ®q®œv20120328_00787_stKsb325@ëYëۃÄp?DË@€EŠÿ\={´?Û) ?å¸g¾Ÿ;dE·ìDB™šDe4œAqd=6ÀÍØ®q®œv20120329_00934_stKsb325@ëZ	2¯ºÃ?e<ø@€E³|{=à¤!@k\?¬ÌÍb¾ƒ•
E·Ý…DÚáHDg\¼ArèH=D·TØ®q®œv20120329_00938_stKsb325@ëZ	99í?]y@€E³…f>¿>¬…?´zág¾~ùÛE¶J{DB¥PDeMPArd)=6‹òØ®q®œv20120329_01122_stKsb325@ëZ7ü»Ó?L˜@€E¬ß3=±Ö¬>‹­#?×
=a¾Ÿ¾w
E±s®DÚâwDfú=ApÉg=+Ä;Ø®q®œv20120329_01126_stKsb325@ëZ?:¸Ž?TZ@€E­)=®– @UÁª?î{g¾™™šE°:RDBÛDe¤AqÎG=Cú­Ø®q®œv20120517_00587_stKsb325@ë`+ýÖZ?*ê@€E›D
=äC@—˜z?Ž{^¾}ó¶
Eœã®DÚ×\DfWAs‹<ò"ÀØ®q®œv20120517_00591_stKsb325@ë`,ÀÂ?)ڗ@€E›ô==ìø"?ë#@g¾ß;E)DB¥qDdjoAsœ=q»Ø®q®œv20120527_00808_stKsb325@ëagØ*XÄ?΅@€E ˜q=Ḫ=~·'@%¸e¾yÛ#
E¢Ô¤DÚ}ºDdl¬Ax¶°=i5?Ø®q®œv20120527_00812_stKsb325@ëagàψ¿?@€E ›==ž‡@HLŠ@záe¾‰7E¢áDAéªDb²ÑAx•G=tSùØ®q®œv20120528_00733_stKsb325@ëa‹ÇRß÷?R‹@€E¸ÏÍ=¢"@˜Rp?ï\)^¾­V
E»¼ÍDÚÕªDfbApÇî=YbwØ®q®œv20120528_00737_stKsb325@ëa‹Ïž?Sr÷@€E¹¤=–ëL@ÊÇw?ýp¤f¾®{EºóqDB­`DdRArR"=ïÅØ®q®œv20120813_00289_stKsb325@ëk"þ%z8?Â@€EˆÁá>"®>¤¦Á?ºáH_¾ˆ1'
EŠÜöDÚÈÅDf:òAp3"<û
¼Ø®q®œv20120813_00293_stKsb325@ëk#ÞÇ ?SÙ@€E‰I=Ö5û>ñ+Ž@ÌÍf¾ž¸REŒÍ…DBŸLDd|9Apœÿ=EÇáØ®q®œv20120828_00679_stKsb325@ëmdé9?mGd@€Eº¤®=^?B[? `¾ŽV
E½Ÿ…DÛéDfÜJAmú'=8-@Ø®q®œv20120828_00683_stKsb325@ëm¤Ht?Wæö@€E¹–¤=nd?…ìÊ?Ï\)g¾¤Ý/E½šDB¿ðDd݁Ao!¤=R®ÔØ®q®œv20120902_00327_stKsb325@ëm¢uæFF? É}@€Eœç='õÈ?j›Û?ç®`¾Š=q
EŸ®öDÚè{DgRAqîß=6ÅÃØ®q®œv20120902_00331_stKsb325@ëm¢±zg?JÍ@@€Ežr=†£`@ˆ:Î?\g¾šŸ¾E lÍDBüJDd÷Ar;¹=0ÑsØ®q®œv20120914_00316_stKsb325@ëo#È\$?•@€E¶bö=îï=>×t?±ë…_¾—
=
E¸×DÛDDg!ºAny³=¿§²Ø®q®œv20120914_00320_stKsb325@ëo#Îc»;?•-à@€E·™3=‰?Nžœ?áG®g¾/E¹x)DBì¼DdʏAoKú=›Ö¨Ø®q®œv20120916_00542_stKsb325@ëocGü-Ž?X>ü@€E«+×=•-Ü@=GE?—
=a¾…¸
E®e®DÛÝDgDZAkð¬=)Ø®q®œv20120916_00546_stKsb325@ëocN…"9?`)@€E«D×=s€Ø@^^T@áHg¾ž5?E­ÇDCüDe ÕAkÆá=†T¯Ø®q®œv20120918_00443_stKsb325@ëo£EJ¦?^GD@€Euì=Á¥Ì@ÇC? ]¾˜"u
EƒqDÛJDg@sAlwz=b{Ø®q®œv20120918_00447_stKsb325@ëo£KlÛ ?SQ»@€EŽ=¸°?Å ?ºáHg¾˜bE{DC
'De=ãAog'='Ø®q®œv20120927_00225_stKsb325@ëpÁ
¢U€?Nún@€EFH=•­Ì=àÇ?'ë…_¾wÎÙ
E¤¸DÚçmDg/Al£Ï<ñâ¿Ø®q®œv20120927_00229_stKsb325@ëpÁ
d?JÉÆ@€E2®=š‡ð@'â?èõÃg¾ŠÀƒEµšDBÅÓDdûÇAm0%="INØ®q®œv20120928_00162_stKsb325@ëpà‡	?B)c@€E™8=Ïې>¥Â*?Ÿa¾'ñª
Eš·ìDÚýÃDgAoý9=RÝØ®q®œv20120928_00166_stKsb325@ëpàÞªÆ?zïA@€E™t×=ÔíA?ˆ©¹?У×g¾/E›DB؃DejAp==tìTØ®q®œv20130216_00389_stKsb325@낌–˜Óv?Ãk@€E«R=ž°?¨u?æffb¾‡®
E±ãHDÚÙôDgÊNAcçÆ=
é(Ø®q®œv20130216_00393_stKsb325@낌"?"È@€E«Ã=›ö¼?†h·?ê=qg¾xÔþE®)DB¦¨De¿®Ad•=ÌqØ®q®œv20130217_00403_stKsb325@났­ìLo?3µ@€E¨U…=Ã]@{›·?\c¾†$Ý
E­Ï\DÚì¤DgçLAgç#<á$‹Ø®q®œv20130217_00407_stKsb325@났´0-ð?>‡'@€E¨×¸=¦áT?š?Ê=qg¾šŸ¾E«`DB¨BDeÖ5Ah‡=#œØ®q®œv20130222_00675_stKsb325@ëƒLTè˜?‹@€E®k…=聵@ñ2?Ôzác¾‰º^
E²´{DÚñ?DgõãArâï=cŸØ®q®œv20130222_00679_stKsb325@ëƒLZx6s?Å@€E®"¤=á@y?6"E@^¸R^¾Ÿ¾wE±lDBÞDeæÙAtT=ÜOEØ®q®œv20130312_00686_stKsb325@녌9c<?X@@€E'sá=ªK?#£?ÁG®b¾Òò
E"cqDÚñºDg¥Aq»ª=Ny
Ø®q®œv20130312_00690_stKsb325@녌?fÝ°?TÝ@€E'Nì=¯@`=±"˜?õh¾Ÿ;dE•=×DB´De¹Ar¯f=c…Ø®q®œv20130315_00645_stKsb325@ë…ìYÆE?™ƒ@€ERš=¤(>Sà@™šH¾bN
EŸ RDÛZDgŸ\A}Ÿf=ÈUTØ®q®œv20130315_00649_stKsb325@ë…ì
®©Ì?1o@€ER¤="r Aݍ@£×D¾‰º^EŸœáDBÅDeyA{(â=›ÌRØ®q®œv20130324_00989_stKsb325@ë‡	Ìò×£?Z´@€EŸ€…=¢ìè?õr‰?ØQìe¾£Sø
E¢d¤DÚú=Dg¬‹Am´™=ùÎØ®q®œv20130324_00993_stKsb325@ë‡	ӛ¸Ù?d$j@€Ežöf>?ï½?Àg¾¤ZE¡[ìDC
ÃDe§ÏAlŸ=G"ùØ®q®œv20130705_01250_stKsb325@ë"êr[?¤i@€Ewïì=X¼ @ŽÙ?ÚáHc¾Å¸
Ey{
DÚùôDf;A_}Å=Z+Ø®q®œv20130705_01254_stKsb325@ë"ê
»Då?×J@€E{¤=ªï˜@Qa?Ï\)g¾° ÅE}Ï3DBÙºDd—ÏA^ÈÝ>2^Ø®q®œv20130710_00270_stKsb325@딁åôG?¾™@€E¨á=±´h>z(?¬ÌÍb¾'J
E¨âDÚåôDgÔ¬Ak¯<â¼~Ø®q®œv20130710_00274_stKsb325@딁ì!¥?4©@€E§Ý\=z¶™?˜£?ç®g¾‹C–E©
DB¿¾De·Aj\=DØ®q®œv20130808_00462_stKsb325@ë˜#['Ø7?~—[@€E"K=ž0?¬È
?«…`¾–‡+
E‡
RDÚêáDgd¼Amm(=B•kØ®q®œv20130808_00466_stKsb325@ë˜#bSǨ?Ghf@€E"˜H= f(?uÙë?ìÌÍg¾¨õÃE†¯DBä¼DeayAo65=e""Ø®q®œv20130814_00517_stKsb325@ë˜ãö¹°?ô@€E"Ó=ðÎÎ?ìH"?ê=qb¾'ñª
E˜SHDÚÞ^DgTœAné=%ڕØ®q®œv20130814_00521_stKsb325@ë˜ãü–k?D@€E"»==¯â0>Ô¼@zág¾›¥ãE—Á
DBÙDeSçAnmÁ=P`Ø®q®œv20140819_00205_stKsb325@ëÇ&8o?\>@€E"=saP?H?'\a¾†§ð
Ež¸DÛãDfð"ALÜÃ<"Z•Ø®q®œv20140819_00209_stKsb325@ëÇ&>heÅ?^Ñ@€Eö{=ng©@h4y?‹…g¾™™šE TfDBöÙDdÏßAMO<›;Ø®q®œv20140820_00652_stKsb325@ëÇE¶Áˆ ?8*Ð@€E¯¼=Èp?°Ò'?\)c¾u
E¯¡ìDÚïTDf˜bAGn<D]ÙØ®q®œv20140820_00656_stKsb325@ëÇE½+^þ?=ù;@€E¯­H=±"?ÀÂ?LÌÍg¾"÷ÏE²
HDB¶¨Dd¹XAGAm;ó™9Ø®q®œv20140821_00721_stKsb325@ëÇe¨ô»~?tND@€E«G¸=­®à@•x»?hõÃ`¾"÷Ï
E«ØRDÛI‰DfÆFAKœs<ÈÅIØ®q®œv20140821_00725_stKsb325@ëÇe¯iʟ?^¼j@€E«²š=¥Kä?įŠ?xQìg¾«…E­òRDCáDeÃAKcÚ<ÀM2Ø®q®œv20140821_00769_stKsb325@ëÇf	z?@¾—@€E±ì¤=§9l@ð\?€d¾'J
E²ýqDÚïmDfª°AKŸ™<jQØ®q®œv20140821_00773_stKsb325@ëÇf
'ð
?=ˆb@€E²y×=¦;l@SÀõ?¢\g¾™™šEµÞfDB˖Dd·žAK¡â<[z]Ø®q®œv20140823_00066_stKsb325@ëǟ´8?;Ë@€E'%Í=˜³X?Êž?£×
`¾ß;
E'¹…DÚßdDg—®AL¢<PØ®q®œv20140823_00070_stKsb325@ëǟºŽv¦?8»@€E'Á®='"?"ƒÐ?'ë…h¾–E"ÍDBÃÇDe›×ALTq<WÆÀØ®q®œv20140824_00151_stKsb325@ëÇÀ©ô?¿˜@€E–ðö> H>cѤ@33d¾l‹D
E—Ä)DÚ¶òDf°´AJ{=<"oäØ®q®œv20140824_00155_stKsb325@ëÇÀNü?²ð@€E•ç®=êìQ>‰r@@£×g¾"záE™ÞRDBŠòDd´9AJzˆ<ÃÔ©Ø®q®œv20140824_00541_stKsb325@ëÇÄ°)~?9÷@€E˜`š=òã?ùt^?"záb¾xÔþ
E™…DÚØDfÀ¤AK£<RXîØ®q®œv20140824_00545_stKsb325@ëÇÄ·eE?Q¼D@€E–¸q=Â!4?t? g¾—
=E˜
DBϞDdËøAJÕ÷<ŠUiØ®q®œv20140825_00061_stKsb325@ëÇߦË>ú—@€E™èš=ï®Ð?÷–@.¸Ra¾'J
EšÚ¤DÚǶDgÉAOeP<ÕIyØ®q®œv20140825_00065_stKsb325@ëÇß­ á>ÿ#-@€Eš(f=æ,.?·?O?ã×
g¾ŠÀƒE›ðDB™ìDeÕAOÝÃ<¤ÈØ®q®œv20140825_00109_stKsb325@ëÇàmCû?BÙ@€E'"{=½³d?8ÄÅ@)™ša¾s¶F
E'(áDÚÁ?DfÁyAO"Á<ª("Ø®q®œv20140825_00113_stKsb325@ëÇà"äF?ù@€E'y)=¸¨¼=òÎì?У×g¾ß;E"ˆÍDBˆ¤Dd«3AOh1<pP
Ø®q®œv20140826_00062_stKsb325@ëÈAˆá?"ã©@€EP\=·ÀH> Vl?:áHd¾Òò
E,¤DÚ§¦Df¦¸AJïî<»'nØ®q®œv20140826_00066_stKsb325@ëÈ	 G‰?{š´@€EŽ-\=ƒXô?´•i?LÌÍg¾ž¸REŽp¤DBVéDd§ðAJ¶›<›¢…Ø®q®œv20140827_00077_stKsb325@ëÈŠ:KU?(¶\@€E¢§Ã=»[>U1-?µÂb¾‡®
E£táDÚ́Dg)ªALRë<c•AØ®q®œv20140827_00081_stKsb325@ëÈ'ç ?)¼5@€E¢°ì=bø!@d¨?¸Qìg¾'ñªE£‹ÃDBÁDe ALT8<PÉØ®q®œv20140827_00502_stKsb325@ëÈ$Æûlr?GZ@€EŒÄ\=|˜P?Ñzå?5c¾'hs
E¢DÚïuDféºAL#"<qØ®q®œv20140827_00506_stKsb325@ëÈ$Íì½-?bâÎ@€E'Ã=½ ?¢‰Î?ug¾œ(öEŽè)DBÓÇDdƘAL_–<¡ØzØ®q®œv20140827_00550_stKsb325@ëÈ%$%Ï?©@€E•0==¥²d:9¼í?&ffc¾"ýô
E"ØáDÚõËDfÒAL)"<—PrØ®q®œv20140827_00554_stKsb325@ëÈ%*Ƭ?oýL@€E"¸á=£@4ü}?W
=g¾œ¬E•ÞDBôîDd®ÉALï<´¸Ø®q®œv20140827_00598_stKsb325@ëÈ%·u¥?d~@€EžS=gRÐ>Éï-?c×
c¾'n˜
E 2¤DÛ®DfƸALs]<¬Ð.Ø®q®œv20140827_00602_stKsb325@ëÈ%¿DÔE?|\@€E¡X¸=›³>¹?=p¤g¾–‡+E¢5ìDBàBDdî˜AL.<´<.Ø®q®œv20140828_00061_stKsb325@ëÈ?*v?H
Ö@€E­Š==´­Ð>k•¨?\)d¾'ñª
E¯º)DÚäDgºNAE¿R<HS%Ø®q®œv20140828_00065_stKsb325@ëÈ?ˆ1òì?Z—@€EªÀÍ=XE'@ó	?ìÌÍg¾£SøE¬5ìDB¯LDeÎVAE•·<£9AØ®q®œv20140828_00646_stKsb325@ëÈEZÔã?RoŸ@€E‡q=¼PA2¿¨?Ž{b¾"t¼
E‡¤öDÚô{DfÒÑAG"d<•K3Ø®q®œv20140828_00650_stKsb325@ëÈE òƒÁ?I%ª@€E‡¨á=áˆ?3¹?hõÃg¾—PE‰ªáDCDdþ‡AGîÙ<–t+Ø®q®œv20140828_00694_stKsb325@ëÈExÕÉ÷?IÒ.@€E‡ØR=' ø?ܾí?ƒ×
_¾'J
E‡õìDÚûdDgAHq<"1Ø®q®œv20140828_00698_stKsb325@ëÈEqՅ?"ò @€E‰Hš=tÉÈ=ÖBõ?ƒ×
g¾®—E‹DC"NDdï
AH
Ê<î^Ø®q®œv20140829_00073_stKsb325@ëÈ_nü+?1¾¾@€E–Æá=ºÉ<@=bï?´záb¾"ýô
E—"DÚÇÏDgk3AJÌA<GD«Ø®q®œv20140829_00077_stKsb325@ëÈ_uü@®?BŽe@€E–Áš=ŠØÄ>[ –?™™šg¾bNE—ÍDBªDePbAKš<\+Ø®q®œv20140829_00553_stKsb325@ëÈe	q]»?tãÿ@€Eu3š=—(=A®?(öa¾å`
Eu,{DÚÞ¸Dfç+ALR9<Ü¿'Ø®q®œv20140829_00557_stKsb325@ëÈe9<?‰ßz@€Eu¿=Œ‰X?§ïÍ?ug¾'n˜Ev‡3DBß
DdÐAL:¡<ßÃ^Ø®q®œv20140830_00044_stKsb325@ëÈ-êú4?Ê@€E—9š=šíc@+xD@õÃ`¾‡®
E˜fDÚÚÉDg"9AIÝÞ<‹ÚØ®q®œv20140830_00048_stKsb325@ëÈ4"?¸?8}@€E–]=›,?®™É@G®g¾bNE˜§ÃDBÐbDemÓAIÕ²<ŽbØ®q®œv20140830_00092_stKsb325@ëȤpù?Í,@€E"Í=áÖx@ôME?¼(öa¾‡®
E"")DÚÕüDg8BAIѵ<,&©Ø®q®œv20140830_00096_stKsb325@ëÈ«¾"à?D½@€E"|Í=ÁU°?öÕ@,ÌÍg¾'hsE•qDBÄ{DeBAJ7<¬Y´Ø®q®œv20140830_00644_stKsb325@ëȅ=@??Æ@€E'<…=†!ÄA©ù?£×_¾wÎÙ
E'‰šDÚñPDg9AJ±ß<R9òØ®q®œv20140830_00648_stKsb325@ëȅD¦mh?RÒ@€E'C=ÀŸ»@Œj2?Ž{g¾™‡E"œ=DBñHDeåAJüz<k8¶Ø®q®œv20140831_00085_stKsb325@ëȟA§Oe?:Ë@€E§A
=Éô@žÔ?p£×d¾—P
E¨A…DÚ×}Dg^AKx1<H=<Ø®q®œv20140831_00089_stKsb325@ëȟH²PË?:7@€E§ú3=Á—?Dx$?"33g¾–E©[šDB¯+DeYËAK‡Ê<6ÊÉØ®q®œv20140906_00130_stKsb325@ëÉcpq?D«@€E"¼=«F™@8§?¾¸Rb¾xÔþ
E•µÃDÚòVDfö¨A>û<-1Ø®q®œv20140906_00134_stKsb325@ëÉcvñ¹k?Ky@€E"N3=Ÿ&A
þ‹?â\g¾˜bE—¤¤DC Ddù'A=Ö¤<i<Ø®q®œv20140909_00499_stKsb325@ëÉÄiäö?,ßf@€E¡‡Ã=·´ÿ?Lj)@b¾e`B
E¡záDÚùDfÑhA@Ëu<H©%Ø®q®œv20140909_00503_stKsb325@ëÉÄ<ÒC?,'¬@€E¤€
=Èßx@xí@Qìg¾–E¨'DBúÁDdÚÁA@ðÚ<QqÞØ®q®œv20140910_00476_stKsb325@ëÉã­CD£?æ@€E–Yá=¾'8?^#þ@<ÌÍ_¾€ƒ
E˜2DÚòéDguAEhE<¤}ÚØ®q®œv20140910_00480_stKsb325@ëÉ㳸ÿ??ÞÞ@€E–=ü5ö?GH€?¥¸g¾"t¼E™œ)DBÙªDe)AEï<f×iØ®q®œv20140910_00524_stKsb325@ëÉä
ÅJ?²6@€E'uö="Ql? ™	@.¸R`¾~ùÛ
E"¼)DÚì´Dg{AE#<'";Ø®q®œv20140910_00528_stKsb325@ëÉäƒñ<?*UÜ@€E'h=³ì>(•Ó?ÚáHg¾—PE—fRDBðDdýãAEJg<`&¢Ø®q®œv20150330_00948_stKsb325@ëã
Až5`?"X0@€E´§R=–€ˆ?¦¾?ž¸Rb¾~ùÛ
Eº‹…DÚùyDgÇðA>'‹<>Ø®q®œv20150330_00952_stKsb325@ëã
Kµä?#îÒ@€E°È{=¿ƒ`?ÄÒ?ê=qh¾ŒIºEµ\DBãdDeºÑA>µ<Cü†Ø®q®œv20150331_01077_stKsb325@ëã+55?±Þ@€E»wš=¸9L?tŽ@xQì_¾~ùÛ
EÃqDÚäRDg=ÓA=ZN<¿4SØ®q®œv20150331_01081_stKsb325@ëã+D…:½?Ú@€E¹½×=¸~ì=ØCä@ g¾'ë…EÁƒ…DBÊ-De-ÓA=&K<ÈÎÌØ®q®œv20150817_00815_stKsb325@ëô†%ÀäŒ?Û"@€E‹Ž)=§­,@"ß´?\c¾¥`B
E:áDÚÀ‹Df§ÏA3øè=
TØ®q®œv20150817_00819_stKsb325@ëô†+`'?t~§@€EŠ½{=ž?Yóp?‹…g¾£SøEHöDBo
Dd›dA4k<¡ÂZØ®q®œv20150818_00481_stKsb325@ëô¦,†Ü(?«Ü^@€E˜Ã>DÑ@Ŧ$?´záH¾±©ü
E¡1®DÛ"-Df—A0ïO=aÅØ®q®œv20150818_00485_stKsb325@ëô¦2Rb£?˜¢y@€E¢á=t@#Ï?"zág¾¤Ý/E£û\DB.¸Df¨A0µÍ='RØ®q®œv20150902_00382_stKsb325@ëö'u¯Ï¼?9(@€EÀ͚=µß@™H¬?÷
=c¾""
ELjáDÚ§Df\A7,ˆ<-´àØ®q®œv20150902_00386_stKsb325@ëö'{ŸmÄ?6²@€EÁ˜
= Ð?S¾X?Ôzág¾•EÆi®DBžDd©yA7IË<LGØ®q®œv20150903_00697_stKsb325@ëö¥
†¦M?"t£@€E¨)q=ß0@ì?ue¾¢Ðå
E°ÃDÚãžDf'ÑA7cÕ=
ÐØ®q®œv20150903_00701_stKsb325@ëö¥zp?"¸@€E©N¸=ˆiP@6&Ý?\)g¾¨r°E¬j{DBÒ DdPsA7}€<Ω<Ø®q®œv20150905_00388_stKsb325@ëöâ‹TL]?2æ<@€Ež­Ã=~†à=j#$?‡®d¾…¸
E§×DÚ¢òDf¨BA;K"<Kø#Ø®q®œv20150905_00392_stKsb325@ëöâ'')æ?)©@€EŸ·H=¦üÈ;âÒf@zág¾¢ÐåE§\DBhBDd\A;Z»<8vÕØ®q®œv20150906_00549_stKsb325@ë÷……ë½?¶»Œ@€E'¿®=Òà@R'^?n{a¾ Äœ
E—'áDÚËøDfÙªA:ä"=C'¸Ø®q®œv20150906_00553_stKsb325@ë÷Œ9ï»?¶z;@€E"õ¤=†B@> h?s33g¾¸QìE"Z¤DB®VDdèåA:xÅ=3j2Ø®q®œv20150911_00038_stKsb325@ë÷ ¦|?ù@€EˆÄ\=Ð(e= M@N{b¾Š=q
EA
Dڊ¨Df
PA4©§<|½+Ø®q®œv20150911_00042_stKsb325@ë÷ <c‰?$/ù@€Eˆ¿3=¬¨@øAG®B¾–‡+E˜ÁšDBM?DdRáØ®q®œv20150923_00252_stKsb325@ëù!4™9?^VÉ@€E™tq=ȧÀ?Ž÷?†ffc¾–‡+
EŸ‹ìDÚ¸Df–5A<Ž<ŠæèØ®q®œv20150923_00256_stKsb325@ëù!:Ï¿p?VÜ @€E˜Ÿ)=»ü¨?;jt?xQìg¾Ÿ;dEœHDBŽÉDd·mA;ëÎ<DyYØ®q®œv20160714_00061_stKsb325@ìÿï7Û¹?EÇá@€EhÌÍ=òñ`?É ?n{`¾ŒIº
Ek@)DÚ¶VDgABƒ¨<ŒÃ˜Ø®q®œv20160714_00065_stKsb325@ìÿõÜÆ??>ZO@€EhY®=òÚ>
'?ug¾"záEp€ÍDB®De™yACÚ<p•yØ®q®œv20160722_00664_stKsb325@ìaYA? ›@€E‰\=ÇŽ>lS@
áH`¾‡+
EŠÒ¸DÚÒfDfÑAC7{<g/bØ®q®œv20160722_00668_stKsb325@ìhÕ?	®^@€E‹p)=߃ã>qì@dzág¾˜bE
DB¯ÏDdÏ+ACXÍ<Ï=ãØ®q®œv20170620_01157_stKsb325@ìHªY·÷~?šô7@€E'Íš=é
A–¤?!G®a¾° Å
E"Û3DÚÍ?DfîÉACW=…ÐØ®q®œv20170620_01161_stKsb325@ìHª_Lz?G¸@€E"Eö=L›@m-?0£×g¾¬1E–.=DBæ‡DdՑADQƒ=:Ø®q®œv20170628_01347_stKsb325@ìI©Õiy?yš@€E®ö=" >ò«m?O\)d¾'ë…
Eƒ™ÃDÚï#Df£uA=+ë<Ñô3Ø®q®œv20170628_01351_stKsb325@ìI©Û&¢?œ/"@€EÃš=›Ì>F\ä?J=qg¾¹XE…]®DB®ÙDd¾A<î¥=æFØ®q®œv20180430_00457_stKsb325@ìoí íö¾?#÷ë@€EëÍ=ŸM$@X°f?ê=q^¾'J
E룅DÚýDg$AHæ<›çØ®q®œv20180430_00461_stKsb325@ìoí'Û[†?)üV@€Eì<š=¨;È?ª·"?ã×
f¾ž¸REï8)DBõDeFAHT†<`‰)Ø®q®œv20180524_01525_stKsb325@ìrìURr>?>O;@€E¯½á=³( @Kù? ]¾‰7L
E¯èÍDÚò DgAEzì<ªgHØ®q®œv20180524_01529_stKsb325@ìrì\iLö?)ÙJ@€E°Î
=†þô>Œ/4?ÌÌÍg¾•E´cšDC-Ddß}AEF_<…ÇHØ®q®œv20180525_01432_stKsb325@ìs
<Ж?Rµ'@€EÃù)=Pˇ?¹œÔ?0£×a¾ŒÌÍ
EŐfDÚëDfÝÃADç<ĥخq®œv20180525_01436_stKsb325@ìs
ÌíY?sCæ@€EÄö=|é>ux‰?¡G®f¾šŸ¾EÇz=DBÀÅDd}²AE<‰<åú›Ø®q®œv20180803_00529_stKsb325@ì{Ãú˾?
áx@€E–í®=Ãh>™¯{@-p¤`¾{çm
E–Ê{DÚÈDfó×AF[o< 6–Ø®q®œv20180803_00533_stKsb325@ì{Äü#ý?S@€E—à
=±"@?0
¦?Ñë…g¾'hsE›dDB¶%DdéAF¾<}ƣخq®œv20180812_00253_stKsb325@ì|àrPõ?hoÛ@€E 
H=Í"?Eo?˜Qìe¾'ñª
E ¿\DÚ¼öDg(ƒAAG­<SmOØ®q®œv20180812_00257_stKsb325@ì|àxòŠw?V^	@€E¡‰
=ÇuX?kU+?fffg¾¥`BE£ŽáDB¨öDe#AA<U¼÷Ø®q®œv20180814_00342_stKsb325@ì}#­N­?
¾[@€E¡r=ªDð?¾CT?õb¾ŽV
E¢ÛqDÚ³TDfž¨AI'1<XpèØ®q®œv20180814_00346_stKsb325@ì}#³zë?ƒ@€E¢O=äƒ>¹¡£?ü(ög¾¥`BE¨°DB‹øDdѺAI«<Žë<Ø®q®œv20180827_00056_stKsb325@ì~¿öæ¬?úÖ@€Eý{=Òq0='·@¨Qìd¾‰º^
E¡Ð{DÚ®˜DgLþØ®q®œv20180827_00060_stKsb325@ì~¿ýrq?GÔ@€EÖö>«ç@LVt@<(ög¾€E  ¸DB¥PDe7AE?<§Ø®q®œv20180830_00112_stKsb325@ì üÜ×?T*@€EˆèÃ=œ ?¬<–?ž¸Rb¾š¬
E‰ŒDÚ~¸De©hACAÊ<^Ž¿Ø®q®œv20180830_00116_stKsb325@ì!¼-?:"@€E‡š=ËÀI@J˜Ô?¬ÌÍf¾£SøE‹_DB"^Dc¿¾AC6%</7æØ®q®œv20180901_00409_stKsb325@ìbŠàɄ?4'F@€E]Sì=Õl>ã*	?záH_¾ŒÌÍ
Eb‡®DÚΘDf÷¾AJ¬C<c;Ø®q®œv20180901_00413_stKsb325@ìbñd‡?]3ì@€E\n¤=·-ì=3šŽ?G®g¾–‡+Ea'qDB¹ËDdöéAJ¬Þ<'"Ø®q®œv20190825_00639_stKsb325@ì¬%{¥Y?7¾¯@€E•ó{=͌Á?¥Èž?ë…e¾\)
E–›\DÚùDhmãAAëè<ˆ]Ø®q®œv20190825_00643_stKsb325@ì¬%œÄ?D·@€E—¥×=äÉÂ

==> anc/pub_raw/L222_211_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                 1021 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
àR¢v20100411_01052_stKsb310@ëJçÿ"I?]í@€Eƒ¢{=ݬ>¡»?У×c¾~ùÛE"aqD…¤bD©#Aƒq[=˜P
àR¢v20100411_01054_stKsb310@ëJê'Õ³?ãK@€Eƒ›\=º-Ø?	?ó33;¾…¡ËE"{DþΰD©×Aƒî="O÷
àR¢v20100411_01056_stKsb310@ëJíO€?@€EƒÚö=Å">e€5@-p¤`¾p£×E…×qB±A‰D©ÐAƒ³k=ï 
àR¢v20101021_00124_stKsb310@ë`‹4ÁÔ?BøY@€E¡s==µ¾Ä>Å?ñ?c×
c¾"÷ÏE ü=D‡¹ÃD¦DAR÷¾<'i‹
àR¢v20101021_00126_stKsb310@ë`ŽèÛÌ?I$@€E¡Ð)=ōôA˜Å?Ê=q2¾'hsE 7…EŠbD¥¸ƒARy<ºÆ¤
àR¢v20101021_00128_stKsb310@ë`'¶æÜ?Oœ@€E¢š='´Œ?µ?—
=b¾‡+E nöBÌ{çD¥²wARÏ©<'1I
àR¢v20110804_00587_stKsb310@ë<D€zNP?,¸/@€EœR=«ƒø>´qÍ?·
=e¾¬‹DEHD‡¼¼D¥òwAK¨ú<SKd
àR¢v20110804_00589_stKsb310@ë<D"@Q)?K @€E›t×=ŒÀ?¥…–?Ï\)1¾ŒÌÍE›ÍE‰çD¥–AKt°<jýƒ
àR¢v20110804_00591_stKsb310@ë<Dˆߘ??×J@€EœÏf=¥½ä=ð/ë?\a¾œ¬E£B΄D¦¼AKÂ5<uê-
àR¢v20110830_00489_stKsb310@ë?ƒ^ËèK?GwÔ@€E¦fH='˜Ô>i¯ý?xQìg¾–E§$D‡¾D¥è¤AKÙY<dY
àR¢v20110830_00491_stKsb310@ë?ƒb+ÔD?+@€E¦»3=䝝?Ê9H@£×4¾«…E¦Þ=E…XD¥~òAJü<=¿
àR¢v20110830_00493_stKsb310@ë?ƒeì?!b@@€E§7š=㏨>·ŒŠ?³33b¾ˆ1'E§zöBÌDD¦…AKÛa<u£A
àR¢v20110902_00358_stKsb310@ë?âØǬÒ?1Ô£@€E´†q= ÎS>}¸ã?¯\)c¾‹C–E´LfD‹{D¢>FAL$7<wL#
àR¢v20110902_00360_stKsb310@ë?âÜ3¾?<î@€E´Ÿ=®:d=Ê:Ú?¾¸R2¾ŒÌÍE´Û…Ea?D¡Ù?AK²<^`•
àR¢v20110902_00362_stKsb310@ë?âßµ't?9¹‰@€E´ü¸>ÝB>š˜^?ë…b¾…¸E´¥HC\D¢pöAKdž< œ
àR¢v20110913_00220_stKsb310@ëAAF é?!}@€E¨Óš=Öi;%hŒ@B\d¾š¬E©xfD‡µìD¥˜þAK°w<¼ C
àR¢v20110913_00222_stKsb310@ëAAJÙ!ð?&Q7@€E©K¸=¦Ú`@
J@¢áH3¾œ(öEªÐfE‰D¥S
àR¢v20110913_00224_stKsb310@ëAAO©›?'uÆ@€E¨VH=öF;¢6Š?³33c¾‰º^E§Å
BɎVD¦ŽAKœb<^›3
àR¢v20110914_00262_stKsb310@ëAa0j€ý?EÊ@€E«ê>D³>–K_?\c¾–E¬mqD‡Ç…D¥øjAKºV<eAL
àR¢v20110914_00264_stKsb310@ëAa3²"½?Oê@€E¬O×=õá ?ڄ{@(ö1¾›¥ãEªóÃE‹ÇD¥ŠAKgM<³"
àR¢v20110914_00266_stKsb310@ëAa75?pF¨@€E®I=>hþ?‹"À?§®c¾%E­‰…B͗
D¦3žAKÙæ<ƒ²)
àR¢v20110915_00563_stKsb310@ëAƒü"r?![˜@€E²_
>E>Ñ{_@5¸f¾¢MÓE³D‡­ºD¥×+AL<­<¥
àR¢v20110915_00565_stKsb310@ëA"Ž°²?÷Å@€E²®3=þRœ?~ýÄ@{1¾/E³-šE}ÛD¥HAL)0<¨_d
àR¢v20110915_00567_stKsb310@ëA"òbÞ?#Þ@€E³T3>	Ç0?ÑMÈ@Qìa¾–‡+E²ËìBɏD¦AK¥Ç<¦©
àR¢v20110919_00605_stKsb310@ëBè÷?:VT@€EœÐ)=Í«?'$9?'ë…e¾"÷ÏEœý®D‡Ï}D¥¹7AKÔ¶<CR$
àR¢v20110919_00607_stKsb310@ëBëeä¶?>œ—@€Eœà==´ÿ°>4ï?ñë…4¾'ñªEœŠ{EƒßD¥i`AK­Ï<pY‡
àR¢v20110919_00609_stKsb310@ëBîÌt?- V@€EeÍ=÷`T>r«q?úáHb¾}ó¶EœG\BʑìD¦-'AKï3<"
àR¢v20110926_00449_stKsb310@ëBâÿDùÚ?ut,@€EÑl=œ°0>æ¯é?333e¾¤Ý/EÑbD‹DJD¢ÁAKÁ#<Šœ¨
àR¢v20110926_00451_stKsb310@ëBãƒ2O?‰úº@€EÑÉ
=ê4"@œ¯L?·
=1¾/EЙ\EFRD¡À‹AL3Š<öí{
àR¢v20110926_00453_stKsb310@ëBãå'P?£@€EÒ~®=ŠbX>è6ª?!G®c¾Ÿ¾wEрCƒD¢dJAKÙX<ˏ3
àR¢v20110927_00162_stKsb310@ëC¹ÓÌ?Š±7@€EÉcH="b?%ø?.{e¾¨õÃEɟ®D‹1¢D¢N¨AK´:<Z™µ
àR¢v20110927_00164_stKsb310@ëCº)?u7C@€EÈà=œê¼@í¹?°£×3¾§l‹EÉ¢)EhBD¡þAKl¼<»¡þ
àR¢v20110927_00166_stKsb310@ëC
Jõ?qFþ@€EÈݚ=§Ë<‰êÏ?¾¸Rc¾‰º^EȏC+…D¢=²AK…0<¼"ã
àR¢v20111005_00161_stKsb310@ëD·‡Æˆ?Ó@€E–¼q=ë1W=ƒ5«@f¾ž¸RE˜VD‡Ã;D¥ÛAKÛ<†£
àR¢v20111005_00163_stKsb310@ëD»›fù?š¥@€E—¹¸=¥UÜA1BÖ@(ö4¾‹Æ¨E—¡…E'D¥{ÏAJxf<ª/ö
àR¢v20111005_00165_stKsb310@ëD¾îbt?W
@€E˜ˆ=±$l?V	@\b¾Š=qE˜õ®BËQhD¦=AJô×<¤	¦
àR¢v20111007_00326_stKsb310@ëDBDå¢?82G@€Eš×=®Dx?R€–?ffff¾œ¬Ešú¤D‡«+D¥ÚéAK"†<[³
àR¢v20111007_00328_stKsb310@ëDBH_TÏ?-·>@€E™Ø
=›»À?»Ù?¹™š0¾bNEš=EwD¥xƒAKÚ<T=?
àR¢v20111007_00330_stKsb310@ëDBKä!?6–@€E™š={AØ>ʃ¨?"záb¾""E˜3BÉvÉD¦ JAKž"<S»7
àR¢v20111012_00059_stKsb310@ëDߖ	a~?nðy@€E¿®='ÌÄ?†K?333d¾° ÅEƒ	qD‹~FD¢FNAKÐ2<Ô½è
àR¢v20111012_00061_stKsb310@ëDߙd€?f›@€E'…=o±èA4üª?ÌÌÍ1¾­VEƒ»qE^D¡Û¾AKuÆ<Ê6`
àR¢v20111012_00063_stKsb310@ëDߜÐ/Ù?f'T@€E'|Ã=š©˜?Znª?E¸c¾"÷ÏE'¿\CÎD¢Š¸AKƒ.<¹‡B
àR¢v20111022_00152_stKsb310@ëF yo¨/?,ÂÂ@€E¢ý¸=ÈnÛ@
:@{e¾›¥ãE£{3D‹V^D¢5šALµ<
àR¢v20111022_00154_stKsb310@ëF |«¬í?4¡H@€E£$==¦óÄ?Ëì|@(Qì1¾å`E£:¤EYºD¡Î ALV<±€6
àR¢v20111022_00156_stKsb310@ëF €(š?:‹©@€E£H=ÉÛ>E7™?áG®b¾…¡ËE£jC49D¢yAL¢<}Ô
àR¢v20120324_00418_stKsb310@ëYjɍR9?
0Ð@€E˜oÍ=»HG=" 2@XQìe¾"ýôEšD‡…hD¦"ÝAJ?Ø<ÑW
àR¢v20120324_00420_stKsb310@ëYjÌöbó?£á@€E˜BÃ=¯ˆ@fý@ª=q0¾"÷ÏE™=EvZD¦'ß
àR¢v20120324_00422_stKsb310@ëYjÐj'?þ@€E˜	R=±aÐ?qÄ{@aG®c¾"›¦E˜¶{BÏ[#D¥®úAJ;¶<Ï
3
àR¢v20120408_00137_stKsb310@ë[Hr'î?l@€E̛¸=—²Ô? áS?‹…b¾¨r°E͑®D‹>ÁD¢º˜AVÏ£<Ó¼º
àR¢v20120408_00139_stKsb310@ë[HuS¬?[Éê@€EÌ+×=mi)?‡é¤?•Â/¾Ÿ¾wEÍOÃEFD¢]ÃAVÝ0<°Þ|
àR¢v20120408_00141_stKsb310@ë[Hx™"f?hä@€Eà'
='U¸?	»"?˜Qìd¾½ó¶EßåìC!ËD¢-üAV>ÿ=
%×
àR¢v20120515_00573_stKsb310@ë_ëX6M?OÛ$@€E€ˆ=^8(=—¨?s33d¾¨r°EQ×D‹UD¢mãAc"8<±I}
àR¢v20120515_00575_stKsb310@ë_ë)ÇO?…Ú"@€E'Ã=‡´¨<—PÄ?"zá1¾«E'‰ìEKÏD¢fAcø"="º 
àR¢v20120515_00577_stKsb310@ë_ëþ]i?…p±@€E'ER=UKX?ƒGù?LÌÍc¾¤ZE'ICÑ'D¢záAc…¡<ý
àR¢v20120521_00801_stKsb310@ë`ª\ùZŸ?V¨@€EŒ‡¸=Œõa?¥'?—
=d¾Ÿ;dEŒÇ3D‹SdD¢u?AiÌæ=%ç"
àR¢v20120521_00803_stKsb310@ë`ª`ϳ²?Ýà@€E‹¸=þÖw?'P´? 1¾¦ffE‹_
ETBD¢#\Ak
<=@ 
àR¢v20120521_00805_stKsb310@ë`ªdËŠ?dSb@€E‹ÓH>Av?-V?\)c¾¥ãTEŒ¤)C«ÇD¢}HAi߶=4d?
àR¢v20120521_00897_stKsb310@ë`«wê,"?:€§@€E˜f=jœ>	Fû?¥¸f¾²°!E˜SÃD‹DD¢}Aj‹M<Ó+'
àR¢v20120521_00899_stKsb310@ë`«{½À?H¨@€E™>=ŠÔ?ˆ¤E?Ï\)1¾–‡+E™&áEJFD¢‹Aj5="m0
àR¢v20120521_00901_stKsb310@ë`«•ô?N‹¢@€Eš¸=‡p@>ý,?xQìb¾œ(öEš¸C!D¢]7Aj
ò<×Ò&
àR¢v20120521_00993_stKsb310@ë`¬NêsÒ?hS)@€E•@{=îL>ìÑ?aG®c¾™™šE•jD‹U`D¢q'AjKÜ<Ǩ
àR¢v20120521_00995_stKsb310@ë`¬RªFæ?JW^@€E•¤=Ðeß?ž$Õ?³331¾ª~úE•F=EIHD¢TAjd@<ëM
àR¢v20120521_00997_stKsb310@ë`¬Vp4F?MÜ»@€E–¤=Â<$=Ñ"?"zác¾‰º^E–HáC@D¢_ßAjb4<ۓ¯
àR¢v20120526_00561_stKsb310@ëaGk'Àb?8L@€E‡m3=¦qÜ=Æ»U?Ÿd¾ß;E‡Û
D‹MºD¢4jAn]='
àR¢v20120526_00563_stKsb310@ëaGo¤-?" m@€E†Ò®=¾§"='K?µÂ3¾OßE†ø=EP-D¡æòAmbW=	V¿
àR¢v20120526_00565_stKsb310@ëaGsêbà?#²H@€E†lq=Å ?Nn°?Ç®c¾{çmE‡õ®CÍPD£:Am!ò=Ó·
àR¢v20120528_00313_stKsb310@ëa†Óã1h?»'J@€E²iq=†Ì>‹h·?‡®e¾ÂJE²
ÃD‹D)D¢ƒ×Ak´–=œ%¯
àR¢v20120528_00315_stKsb310@ëa†×Þþþ?§	µ@€E²'ö=bÐ><¯*?ÌÌÍ0¾¦ffE²ÍEGLD¢&VAmÃ;=¿A÷
àR¢v20120528_00317_stKsb310@ëa†ÛÆÅw?ŸÀB@€E±šì= Ü>zæ?aG®b¾£×
E²áqC&éD¢zÑAkz¬=e[ó
àR¢v20120607_00826_stKsb310@ëbɑý ?+_H@€En¤=¬ÿË>Lâ?ÈõÃd¾ŽÙEoøÍD‹Z^D¢0þAnì=!'A
àR¢v20120607_00828_stKsb310@ëbɖ?.fï@€EoMì=˜`¨=3­@
=q3¾ŽÙEoÐÍEPƒD¡áAn±è=`Ég
àR¢v20120607_00830_stKsb310@ëbɚ,çj?,3F@€Ep==f«X?*|?œ(öb¾bNEqáCœîD¢ÕôAnßc=\l
àR¢v20120609_00490_stKsb310@ëcA[ë?hd@€Ez'®=ž1P@U˜?"33d¾§ïžE{ÆfD‹G
D¢§¾Ao
=7è¼
àR¢v20120609_00492_stKsb310@ëcR¸Š?rÃ]@€Eyyq=×\Q@}‰9?±ë…1¾¦éyEzÑEVD¢P´ApLB=OÑ
àR¢v20120609_00494_stKsb310@ëc-CZ?"F@€Ex\=à¹4>Õ«?p£×b¾®—Ex×3CƨD¢~-An€ç=@÷‹
àR¢v20120611_00306_stKsb310@ëcB÷Ã5t?3{"@€E…ù{=Ò¾V>Ðæª?®{d¾œ(öE†úRD‹25D¢Ü9Aq^˜<똣
àR¢v20120611_00308_stKsb310@ëcBû/‹´?+ø¶@€E…ÇH= šD>XBê?ØQì2¾˜"uE†É\EKPD¢kçAq
=2>è
àR¢v20120611_00310_stKsb310@ëcBþœîc?4m=@€E…ê®=öcý?}º?Ã×
b¾ŒÌÍE‡¤CÒòD¢¨Apx'=9
àR¢v20120612_00373_stKsb310@ëcd܁'?ÈÆ2@€Eƒ¥ì=¯D@f#§?ٙš0¾©xÕE'Ï×E?D¢ ArEv>
àû
àR¢v20120614_00217_stKsb310@ëc¢þ!£¿?_n7@€E"õ¸=©žØ?we|?ª=qe¾¨r°E•`D‹3DD¢»ðAr/ó=>?Ì
àR¢v20120614_00219_stKsb310@ëc£^Në?N3°@€E"[…=›œ@ɝ?Ê=q0¾\)E"RÍEGÏD¢cAqŸì=D—
àR¢v20120614_00221_stKsb310@ëc£ŠsŒ?ctð@€E"Íq=sÐ>¦0Y?™™šc¾ A‰E•HCÇ+D¢LþAr
ú=#ÞF
àR¢v20120614_00409_stKsb310@ëc¤ô[6‡?ÿD@€EtjR=²|=Ù§ã?У×d¾˜bEuZD‹M`D¢¡ãAr%ï=)Ã
àR¢v20120614_00411_stKsb310@ëc¤ø:?Ç_@€EuS3=·Q|>¸e_@	™š1¾¦éyEt®EOßD¢PjAr$‰=SdE
àR¢v20120614_00413_stKsb310@ëc¤û`h?(W/@€Ew«="#H=úc?¯\)b¾ŽVEy")C¢ÑD¢_DAr9¯=Ís
àR¢v20120615_00226_stKsb310@ëcÂÙ—Œ?.«Ù@€E£7ì=½Ñ¸="ˆ9?¾¸R`¾"t¼E£ØRD‹IãD¢¿çAr^~=?‡
àR¢v20120615_00228_stKsb310@ëcÂÜr!0?0ÿƒ@€E£)H=ÒÄ?[±?èõÃ0¾˜"uE¤(ÍEQhD¢vòAs¥@=b>
àR¢v20120615_00230_stKsb310@ëcÂß­??5Z@€E£É
=¾·L=-¿l?¢\c¾OßE¥)C®D¢?®Ar}·=ýN
àR¢v20120620_00831_stKsb310@ëdgøñÙL?˜²@€E}d¤=£û¯>WÅ?fffb¾®{E};…D‹mªD¢#çAqð5=Ê@
àR¢v20120620_00833_stKsb310@ëdgý){Ï?£)È@€Ez×>§s?±âm?§®0¾¡ÊÁEzèE?;D¡ÄîAråO='ó4
àR¢v20120620_00835_stKsb310@ëdhy1š?¶O@€Ev/ì=§¬Ð<fש?p£×c¾–‡+EtôÍCDD¢ï#Apë=G]1
àR¢v20120621_00456_stKsb310@ëd"¥Â2?.9@€E…²Ã=•>£±Ò?Ê=qe¾¤ZE‡…×D‹6‡D¢ƒDAqºg=¿Î
àR¢v20120621_00458_stKsb310@ëd"©s™??Y@€E…Aš=vyÐ?¶a'?ó332¾Ÿ;dE†ZöERœD¢*NAqõn=GÉ
àR¢v20120621_00460_stKsb310@ëd"­]% ?LÈ^@€E…š¸=Ò*^>Hû?®{c¾¬1E‡¤¸CÔþD¢"!Apzƒ=.
àR¢v20120623_00476_stKsb310@ëdÅ0Y´§?2ø>@€E–Œ®>Z?vF?§®d¾"ýôE–âD‹Z°D¢4JAq¤ä=PÌ
àR¢v20120623_00478_stKsb310@ëdÅ4wÑs?X:W@€E—b)=á4U?TV˜?ýp¤3¾š¬E—^¸EHRD¡àArÑD=d
'
àR¢v20120623_00480_stKsb310@ëdÅ8¾}T?Bƒf@€E—±R>Wa?¦€&?¦ffb¾–E˜$fC)ºD£kmAr/Ê=ÜA
àR¢v20120625_00438_stKsb310@ëeëëöß?h'@€E­B¤=¸(È@ƒ–?¢\e¾™™šE­ÑHD‹HBD¢±ãAs¬=`˜ð
àR¢v20120625_00440_stKsb310@ëeï¡É?rò@€E¬ëH=¢#˜?Щ?¯\)0¾†$ÝE­qESD¢bAqØ÷=5°Á
àR¢v20120625_00442_stKsb310@ëeóÑ?V×K@€E¬'H=£l
àR¢v20120625_00558_stKsb310@ëeÙSC?f3*@€E¡Šö=›ÿl>tŠ˜?ª=qc¾° ÅE¡—…D‹V¨D¢zÁAs4=&
àR¢v20120625_00560_stKsb310@ëem¢E?IÿB@€E¢?×=×û&?[a?¯\)1¾£SøE¡öáEP´D¢5yArBÓ=p
àR¢v20120625_00562_stKsb310@ëeCŨ?V5j@€E¢áq=¯·`<¦Œ(?¡G®c¾'ë…E¢à¤Cq'D¢½7Asbó=
w
àR¢v20120627_00243_stKsb310@ëeD7B7?cVÇ@€Eœø\=ö‰½>/õ­?ˆõÃd¾™™šEŠ=D‹M?D¢³Asã¼=0¸Ý
àR¢v20120627_00245_stKsb310@ëeD>Þ?qõ @€Eœ³ì=ÑA·?S½ç?Ôzá1¾/EUšET1D¢R°Asl±=~íZ
àR¢v20120627_00247_stKsb310@ëeD	Õ{ó?ÑE@€Eœ·¸=îÎ>=.ô?«…b¾š¬E3C
D¢iXAsd=HÔò
àR¢v20120628_00181_stKsb310@ëea"¸u?oéò@€E¡\=‹¤4>9¦Œ?¢\V¾¥`BE¡Ú)D‹-D¢ÍArº9=Pg3
àR¢v20120628_00183_stKsb310@ëea%ý¾?žk÷@€E¡¤=ض©?ÏK¶?Æff0¾'hsE¡"¤EnòD¢iAr¹#=̓Ó
àR¢v20120628_00185_stKsb310@ëea)bßô?…–@€E 5
=¬w<?ހ?·
=c¾»dZE¡ÁCðåD¢uAqk=V°U
àR¢v20120629_00181_stKsb310@ëe'áSW?.qq@€E¦Ö3>Ö½?œÌL?ٙšd¾¨õÃE§¿…D‹FD¢ÀîAoÑÒ=
ùX
àR¢v20120629_00183_stKsb310@ëe'äæ?Ka"@€E¥î®=Ìôâ?¿ï?à0¾‹C–E¦›×E^%D¢e?Ao0g=1§…
àR¢v20120629_00185_stKsb310@ëe'èyEç?H2@€E¦î>-¹>ŠÙ?ž¸Rc¾"÷ÏE§v=CuD¢LZAp¶=vO
àR¢v20120629_00265_stKsb310@ëe"+_þ?;@€EŸK=üHê?u…H?³33e¾—PE P=D‹TÅD¢"1Aq¦A=+!c
àR¢v20120629_00267_stKsb310@ëe"/çv?$°Ý@€EŸ€ì=Ÿf¨?,;{?Ôzá1¾ A‰E ŒáER¤D¢-PAomw=2E7
àR¢v20120629_00269_stKsb310@ëe"2ðRc?:œ@€EŸ'R=υ3=TÁû?У×c¾¹Û#E –¤CcTD¢—žApLo=%áû
àR¢v20120705_00387_stKsb310@ëfA€"{?vÊ@€Ezù×=šM">–Àþ?€c¾»çmE|ìöD‹ sD¢Æ^AhOÊ<ý­
àR¢v20120705_00389_stKsb310@ëfAƒñQ<?lyW@€E~T{=ˆ«˜@(S?"331¾­VE~{
EH D¢[ÇAhýË=íÞ
àR¢v20120705_00391_stKsb310@ëfA‡:|(?eŽ1@€EA\=‰´;Dδ?'ë…b¾³¶FE'¶C>5D¢k®AiŸ=§.
àR¢v20120706_00344_stKsb310@ëfb^m´?˜Ö@€Eƒ7=0?|±?«…c¾Ÿ;dEƒ×šD‹P¬D¢¨9AgÌ <Òy
àR¢v20120706_00346_stKsb310@ëfbbN?£ã@€Eƒ8×=ºÙ?€?æff0¾/Eƒh)EN‡D¢NfAgW±<äæ4
àR¢v20120706_00348_stKsb310@ëfbe—C©?¦Ó@€Eƒ!=œ6ä=	0]?ìÌÍa¾OßE"Ý3CbND¢g¾Ah
Ù=	ô€
àR¢v20120711_00160_stKsb310@ëgšÎr"?"2;@€EzÚ=›4<èåå?´zád¾™‡E{ÁìD‹M'D¢Ú5Ak´z=Ëf
àR¢v20120711_00162_stKsb310@ëgŸت?.&h@€Eyì=»D=àÿ¡?ºáH0¾ª~úEyéìEM×D¢y'Akb=•²
àR¢v20120711_00164_stKsb310@ëg£[#è?5l@€Exxf=¯µ¤>/@"?G®c¾"÷ÏEzޏCVÉD¢¦Ak Ò<¾5¸
àR¢v20120712_00280_stKsb310@ëg&#N¤(?~ÃÇ@€E'é==‡Ýí=–æi?8Qìe¾ ÄœEƒšD‹r%D¢f=Af»‡<ë¿
àR¢v20120712_00282_stKsb310@ëg&(¸uÓ?|Ù^@€E"f=wý>i¯?†ff1¾ A‰E'HEN5D¢7AfkÀ=DK
àR¢v20120712_00284_stKsb310@ëg&.",¦?h
@€EÇ=_¼='"?^¸Rc¾"ýôE'~RCFD¢'-AeäÃ<íB²
àR¢v20120713_00217_stKsb310@ëg@¨d£?'@€E—Ó=ÞàL=<•™?}p¤c¾ŽVE˜¾áD‹E?D¢âfAeI'<;­
àR¢v20120713_00219_stKsb310@ëg@«wݲ?®@€E˜/…=¡Ú<@ @#×
0¾•E˜ÀELD¢zwAd]=G?#
àR¢v20120713_00221_stKsb310@ëg@®‹£ã?ø@€E˜ü)=ÌRò>,vÄ?¦ffc¾\)EšÔC͑D¢RAeð<ÆÊ2
àR¢v20120713_00313_stKsb310@ëgAj†Pç?;C,@€E'2R=®"=úº?ƒ×
c¾š¬E'èÍD‹T!D¢ÈBAdîB<¤œÉ
àR¢v20120713_00315_stKsb310@ëgAmž©y?5"‰@€E'ö=ºmü?ŠQ@$zá0¾©xÕE'M\EP˜D¢{ðAd©A=2à>
àR¢v20120713_00317_stKsb310@ëgApÉ÷Z?=ÆÍ@€E'*…=øÏ>D?uc¾•E'ìC¨D¢øAdÚó<­ÐŠ
àR¢v20120714_00515_stKsb310@ëgbôÌÖ2?^´2@€Eƒîf=Ȑ¸?'ÿc?5d¾ž5?E"bfD‹I7D¢°îAd¢Ë<»Ü
àR¢v20120714_00517_stKsb310@ëgbøÊ?EMR@€E"{=´cä='òM?½p¤1¾«…E"²ÍEND¢X)Adjt<æx
àR¢v20120714_00519_stKsb310@ëgbû>	{?L-˜@€E"Å3=Œü˜<'uh?n{b¾£SøE…ÐRC™ÛD¢{
Ad¨<¬F‰
àR¢v20120715_00400_stKsb310@ëg'ύ—?‡ê†@€EY™H=à×@"	Q?+…d¾³33EZD‹OD¢ÂÁAdY)=±º
àR¢v20120715_00402_stKsb310@ëg'Òãˆ?ŠÆf@€EZÃq={{ÿ>Ç»e?ˆõÃ1¾È1'E[ï3EK7D¢\BAe<Þ=E2+
àR¢v20120715_00404_stKsb310@ëg'ÖScª?@€E[Vá=i+7>ø$ã?B\b¾œ(öE]AšC'-D¢eAdƒ'=Á
àR¢v20120716_00985_stKsb310@ëg¦T[Ò9?f"@€Ecf=uÀ=zí?G®e¾¬1EŽáD‹6ÑD¢aìAd·<ÛT'
àR¢v20120716_00987_stKsb310@ëg¦W¤±ü?U!,@€EO='°Œ>]¶N?°£×1¾§ïžEŽAšEPÅD¢-Ad®=L
àR¢v20120716_00989_stKsb310@ëg¦[Ëz?GZ@€E—á=Ÿô=™Y¢?£×
c¾•EŽBöCÕÃD¢¯®Adz/<¾¬?
àR¢v20120722_00559_stKsb310@ëhb€ä[à?•"@€E‡¦=ö:~>£®d?½p¤d¾–Eˆ"D‹S
D¢¼þAczP<ÈÅ°
àR¢v20120722_00561_stKsb310@ëhb"T2²?%ï¬@€E‡=‹W>³Ì@ÌÍ2¾¤ZE‡9ìEWËD¢SAc^ƒ=k
àR¢v20120722_00563_stKsb310@ëhb‡±Ð?Â~@€E‡[>Œµ>ªQT?Ã×
c¾ A‰E‰7HCS3D¢PBAcÒ<»ŸÓ
àR¢v20120723_00252_stKsb310@ëh0"Å?—¥@€EŽ.š> i,>)if?\(öc¾Ï\)EŽ»×D‹B‡D¢¨RAc›™=!B
àR¢v20120723_00254_stKsb310@ëh4GÛ?ƒÐY@€EŽ&3=«@l?G®1¾›"ÑEŽèöE`ÉD¢\Ac¬H=«ž
àR¢v20120723_00256_stKsb310@ëh7SŽr?'sD@€EŽ\×=º»?-¤§?(öb¾®{ERáCÍÓD¢" Abñî<éѺ
àR¢v20120724_00537_stKsb310@ëh¥¥î[é?åž@€E‰¤Í=á">ÛÛ³?Ó33e¾OßEŠc\D‹XîD¢j¸Ad``<ÈÀ¶
àR¢v20120724_00539_stKsb310@ëh¥©|5[?
–@€E‰)=¨Ãˆ>¡Ôu@{1¾‡+E‰¢RES?D¢mAcÉH<þ¾w
àR¢v20120724_00541_stKsb310@ëh¥¬ç´Û?÷o@€E‰…=©µÀ?¿­P?Ç®c¾…¸EŠ*áCÑìD¢RAd1T<Õщ
àR¢v20120726_00748_stKsb310@ëhæAŒ‡?|\î@€EvŒf=°¨>/I½?5e¾œ(öEw®D‹k;D¢_}A`« <Ò
àR¢v20120726_00750_stKsb310@ëhæEÐD?‰ÂÏ@€Evv{=¯ÀÀ>àâ\?‡®4¾™‡EwìEOD¡úAa,=]!
àR¢v20120726_00752_stKsb310@ëhæHljâ?—1œ@€Ew#…=ÊU>÷U!?ë…c¾§ïžEwŠC}qD¢ˆbA`|{=+i!
àR¢v20120801_01162_stKsb310@ëi¨z‰®•?V¤@€EX†ö=†"p>£çî?J=qa¾"záEZ‹×D‹*^D¢_¦A]ª¤<°;™
àR¢v20120801_01164_stKsb310@ëi¨}£t9?V¡n@€EYÂR=†¤>/?ŒÌÍ0¾—
=E[yÃE<œD¢jA]oÁ<­-•
àR¢v20120801_01166_stKsb310@ëi¨€Þ‡_?a7†@€EZ´{=Ël>Üml?Tzád¾–E\ÞCîD¢pA]'§<ªÜ
àR¢v20120805_00195_stKsb310@ëj éë;M?"Dh@€E'¦×=Ïú>¯€…?œ(öd¾"záE"ďD‹^D¢½HA[¡M<Ž;
àR¢v20120805_00197_stKsb310@ëj íWö?òÆ@€E'j
=­(œ@"È$@	™š0¾¡G®E";×EW7D¢`A[­Ó<é`
àR¢v20120805_00199_stKsb310@ëj ð¾?-'÷@€E':ö=­‹ô<&á(?šáHb¾\)E"$CùXD¢fáA['£<x™
àR¢v20120805_00548_stKsb310@ëj'‡žŠD?¥G@€E—¤=>5Ï?½Ø?G®a¾«…E˜9šD‹3TD¢WøA[Ã<ù4³
àR¢v20120805_00550_stKsb310@ëj'Š±å?]ºç@€E—¥š=mDI?˜­þ?¦ff1¾ ÄœE˜ºEAðD¢HA[´Z<Ք
àR¢v20120805_00552_stKsb310@ëj'ÅûÍ?^z¤@€E—·š=3ø@Rñ?G®d¾šŸ¾E˜Ú¤C`D¢pîA[Aw<¶ù
àR¢v20120806_00271_stKsb310@ëjEºüD?_žV@€E(3=o†à?8bg?@f¾§l‹E'fD‹KdD¢ˆƒA[eÎ<ú"€
àR¢v20120806_00273_stKsb310@ëjE½²"?t¦Í@€E|~á=ˆ˜@±5?LÌÍ2¾ A‰E}…ÃERþD¢JA[€"<ò,W
àR¢v20120806_00275_stKsb310@ëjEÀÅíà?k^ì@€E|‰\=¡n|>Íz.?^¸Ra¾¯²E~'C/ßD¢dA[Ia<ïA
àR¢v20120819_00444_stKsb310@ëkä!¡ek?&ý•@€EmÉq=°€ ?®q?†fff¾"ýôEoG3D‹]²D¢ŽAX¦S<#
àR¢v20120819_00446_stKsb310@ëkä%Dã_?++ü@€Emµq=¬‹8@'³À@
=1¾ÒòEnLRE[mD¢…AX"2<ÓØs
àR¢v20120819_00448_stKsb310@ëkä(€¡? Õ@€Emë=—‰´?îs³? c¾¥ãTEqÞC°¤D¢^AXÄ}<r¾ú
àR¢v20120820_00225_stKsb310@ëlîÅJw?Uú@€E€H=Ö§'?± Ö@õÃd¾¡ÊÁEHD‹RÁD¢Ë®AYÈÄ<¡ÖÈ
àR¢v20120820_00227_stKsb310@ëlòÑÎ?çH@€E€+H=çà³@Ub½@záH1¾œ¬E€ÔöE\¤D¢]7AYñë=@h
àR¢v20120820_00229_stKsb310@ëlõ9ã|?1ß@€E€k{=Å+Ì@>#9?ð£×d¾ŽÙEÔ¸CݲD¢*AYàÝ<Â0`
àR¢v20120901_00529_stKsb310@ëmƒ/g&*??O&@€E­Yq=çåÝ?H÷?"33b¾ŒÌÍE®¸DŠëžD¢µ¢AS <_ù
àR¢v20120901_00531_stKsb310@ëmƒ2Êr?/ƒ§@€E«»=>ñ\@Iþ|@XQì2¾™™šE«ëìEQmD¢2AS<Éç9
àR¢v20120901_00533_stKsb310@ëmƒ6O¢«?.´«@€E«±×=±Xˆ?Õp×?p¤b¾ƒ•E«3®CêÁD¢úAS	Ä<Y5[
àR¢v20120902_00261_stKsb310@ëm¡×ÁÃ?hÞ@€E›3R=oMá?­Â"?0£×d¾§l‹E›LRD‹FD¢"!ARBà=ûò
àR¢v20120902_00263_stKsb310@ëm¡ÚòªW?ˆÊ@€EK…=lº>ã–÷?aG®4¾©ûçE ÐfEPD¢OuAR19<ø"í
àR¢v20120902_00265_stKsb310@ëm¡Þ3ŒŸ?‡;<@€E›¯ì=s>°?îqÔ?ë…c¾¡G®E›Y3CaËD¢"wARjr<±ói
àR¢v20120902_00507_stKsb310@ëm¤
"}Ù?P»ÿ@€E£†=«oT?§?"záe¾˜bE¤ )DŠë¦D¢'ARhR<'Æy
àR¢v20120902_00509_stKsb310@ëm¤
EÈâ?FÝ@€E£×=Ýòœ?Øz?Ôzá1¾"záE£U\ELD¢6òAR´¬<£O
àR¢v20120902_00511_stKsb310@ëm¤œåÿ?Rà#@€E£¼=¬;ä>ó»"?k…b¾ŠÀƒE£¸C/žD¢
ARÆE<'Æ
àR¢v20120903_00207_stKsb310@ëmÄznPk?˜¬*@€Eµ)=Û.ô?†T?.{c¾œ(öEž<áDŠîVD¢¦wAU;<ÿm¹
àR¢v20120903_00209_stKsb310@ëmÄ}'€?q@Ô@€EÁö=¼Ý?cP?¦ff1¾•E§
EUD¢%ÛAUU%=D'
àR¢v20120903_00211_stKsb310@ëmĀ¥÷÷?eñ6@€E˜Ã='vØ>ĬÝ?5b¾šŸ¾E
CùÛD¡ò%AT­¬<œâ
àR¢v20120904_00078_stKsb310@ëmãß)¡?*™I@€E»¡¸=™…4>ZR?ue¾'hsE¼šDŠÿ
D¢'AT^ <>-Ù
àR¢v20120904_00080_stKsb310@ëmãâNÿ—?42¸@€E¼t=º…(?9VÌ@1¾™™šE»–EXƒD¢6°AT4<æĒ
àR¢v20120904_00082_stKsb310@ëmãå›E?>T@€E½–)=­Ž\>¡]?p¤b¾å`E¼Ð¤CîD¢-AT^@<ƒ&î
àR¢v20120905_00050_stKsb310@ëmÿ{XæÌ?Z½V@€E©0
=^£¿>ѕ‰?#×
d¾ ÄœE©[DŠÔÅD¢êNASà<Ÿ° 
àR¢v20120905_00052_stKsb310@ëmÿiœý?dTÅ@€E©õ{=Þnl?ØÑ
?Š=q3¾•E©à=ETD¢J%ASRK<™¡U
àR¢v20120905_00054_stKsb310@ëmÿ‡¨/ß?_#@€E¨Èö=_â°>¢.è?LÌÍb¾š¬E¨´öCþwD¢$)ARí×<ŒÊ/
àR¢v20120906_00182_stKsb310@ën"s²õ`?œ¼n@€E"5==èMº>²th>ë…d¾«E"AšD‹bD¢ßAR<×ù¤
àR¢v20120906_00184_stKsb310@ën"vþ~÷?¦"¾@€E"&Ã=Mǀ>:'n?8Qì1¾©ûçE"G3EO'D¢EôARq9=)ò
àR¢v20120906_00186_stKsb310@ën"z'Ô/?­/4@€E"\¸=5ɇ=\Î?ë…b¾° ÅE'o×Cî˜D¢áARGº=!Kv
àR¢v20120907_00168_stKsb310@ënA/§?>@€EŸÍ=ÄL?O̝?«…d¾Ÿ¾wE ·ÃDŠýôD¢˜åAP\a<I&¡
àR¢v20120907_00170_stKsb310@ënAjZè?%²5@€EŸk{=–¶àAxkû@^{2¾²-Ež4EZD¢LþAPc=
àR¢v20120907_00172_stKsb310@ënA­›Ú?4—½@€EŸ¬R=¥"=â¬V?ã×
c¾¢ÐåE ]\CqD¢¾AP*< 

àR¢v20120913_00298_stKsb310@ëoÉkÄ?X@€E¬ž=«Ù€?bäF?î{b¾™‡E­ŽRD‹‰D¢•ìA`< <à	€
àR¢v20120913_00300_stKsb310@ëo"@¤`?×
@€E­=‹ˆø>#Pñ?ØQì2¾¬‹DE­²ÍEYßD¢VA_ã¦<¹ö'
àR¢v20120913_00302_stKsb310@ëo—ݧf?ô@€E­nq=Šø>Gy8?àc¾r°!E¬ÿÃC	ºD¢ÁA`s<÷/
àR¢v20120914_00256_stKsb310@ëo#R–UA?q'@@€E¸¤='÷€?ûÞ?ŒÌÍd¾¨r°E¸Ä{DŠé?D¢wTAgLì<û8
àR¢v20120914_00258_stKsb310@ëo#UÊý?sӖ@€E¸=t?«?¦ff2¾ŽÙE¸ÍES–D¢5qAgà=g
àR¢v20120914_00260_stKsb310@ëo#XûSô?uÝ@€E·°=™@">'u?}p¤b¾'ñªE¶øCòòD¢bAg@¤<â…f
àR¢v20120915_00193_stKsb310@ëo@†9JO?Ùª@€E°áš=Ïw•@0?®{e¾‰7LE±šDŠö˜D¢"+Agק<ÖW
àR¢v20120915_00195_stKsb310@ëo@‰¦g2?pÊ@€E±S
=åµ`@6a@
=2¾œ¬E²ÏìEZD¢\jAgãë=&Ž^
àR¢v20120915_00197_stKsb310@ëo@(?ځ@€E±`==̘>qFO?Ã×
c¾€ƒE±r¤CHöD¢+#Ahi<ý¦Ì
àR¢v20120916_00097_stKsb310@ëo_Å6ß?3@€E°!)=œ¤4@$a?³33e¾'ñªE°×…DŠøD¢ìAfú<Ô¾*
àR¢v20120916_00099_stKsb310@ëo_ÈW,b?@‰H@€E¯I=…£è?â*?¦ff0¾"záE° ÍE‡D¢†°Agyê<·ûo
àR¢v20120916_00101_stKsb310@ëo_Ëz&??Ȅ@€E­
=Ÿ >'TŒ?xQìc¾—
=E­1…CD¢^ Af¬W<ªŒ$
àR¢v20120916_00289_stKsb310@ëoa]{pº?[é_@€E¦$š=)Ä>c¾?}p¤d¾—
=E¦¡ìDŠûLD¢ŒAg_q<Ȍ¦
àR¢v20120916_00291_stKsb310@ëoaaéB?q%­@€E§6f=$8?ù?"zá1¾ž¸RE§e…E^D¢€ÍAgÞ=12Ö
àR¢v20120916_00293_stKsb310@ëoacœn?†ÿ@€E§Óö=‡Ïô>‰šø?k…c¾˜"uE§<C‰ºD¢fÉAg'u=~Æ
àR¢v20120916_00482_stKsb310@ëobÝA¯M?L»j@€E¯}…=~œ(>Öe?Š=qd¾™™šE°
ÍDŠÝìD¢{dAg¾Ñ<Ù*¼
àR¢v20120916_00484_stKsb310@ëobà[˜?GZ£@€E³BH=Ÿ~@ñ¡?У×1¾•E´VáEöÕD¢b%Agt^=
$3
àR¢v20120916_00486_stKsb310@ëobâ'àh?E¯ü@€E¶[Ã=–€?–´+?}p¤c¾"t¼E´)×C¾úD¢LÅAfü=ߗ
àR¢v20120917_00458_stKsb310@ëo'۝DÊ?)¨ø@€E¨ß=—©t@H?§®e¾šŸ¾E©W3DŠò¨D¢ž5A`fé<°¦
àR¢v20120917_00460_stKsb310@ëo'ßVd?*óA@€E¨×=Ž@=/%?Æff1¾'n˜E¨®áEY`D¢.Aa<¿ãi
àR¢v20120917_00462_stKsb310@ëo'â·•X?)wÞ@€E©¨= aÌ=³bù?‡®b¾ˆ1'E¨$ÍCf%D¢°A`íV<¥Û"
àR¢v20120918_00383_stKsb310@ëo¢ÏÄ ?t,¡@€EŒsì=›ŠÄ@À²?G®a¾¯²EŒùšD‹FD¢–¸Aa³•<Ö
#
àR¢v20120918_00385_stKsb310@ëo¢Ò7ô?…cå@€EŒâÍ={Ua>ðî\?§®1¾ÀƒEŒGšEPfD¢8RAaæ=AK
àR¢v20120918_00387_stKsb310@ëo¢Õ—fŽ?‰8L@€EŒšH=iݧ>Ì5=?G®b¾©ûçEŒV¤CФD¢²Aaô<à¸
àR¢v20120919_00350_stKsb310@ëoÃYê?3TZ@€EšNÍ=¯¾à?€?£×e¾™™šE›
DŠÝìD¢AaäÏ<š ™
àR¢v20120919_00352_stKsb310@ëoÃ]F?&C©@€Eš±ö=×Þy?ƒ°Ë?à1¾˜bE›……EQ×D¢?DAafO<ٚñ
àR¢v20120919_00354_stKsb310@ëoÃ`8yï?!ü@€E›ì=ž¼<=…éÿ?ŒÌÍc¾«…EšÅHC¡HD¡øœAaËî<pœí
àR¢v20120925_00261_stKsb310@ëp\`žP?W¾@€E¸ø…=³É`?°Ÿ=?¡G®a¾¤ZE¹zRD‹ÛD¢©qAn<òm¡
àR¢v20120925_00263_stKsb310@ëp_ºà¼?¯@€E¹þH=¯ÐðAkp@8õÃ2¾¡ÊÁE¹ó\ER°D¢=PAmì=xˆ`
àR¢v20120925_00265_stKsb310@ëpcºç?ön@€E¹ÿö=¦>º¢@
p¤b¾å`E¸ì=C½ôD¢¸AnYÌ=/õ´
àR¢v20120926_00069_stKsb310@ëpŸ¹{Áí?:eß@€E¡mR=£âœ>´Š?ˆõÃd¾šŸ¾E¢DŠôZD¢™ìAg¦<¢I
àR¢v20120926_00071_stKsb310@ëpŸ¼®÷Ð?4Œn@€E¡=öx"?y!¥?Ÿ1¾œ(öE¡ÏqE[D¢Q?Ag|Ò<¼n%
àR¢v20120926_00073_stKsb310@ëpŸ¿àöO?.4G@€E Õ¤=átn?5Š?•Âb¾‹Æ¨E ¢fCÕ?D¢AgƒA<Àöy
àR¢v20120927_00165_stKsb310@ëpÀ'øàÒ?A·½@€EŽ¤=›úÐ=KÁŽ?°£×e¾œ¬EŽÛHDŠð¤D¢'˜AgÝc<ÑqÐ
àR¢v20120927_00167_stKsb310@ëpÀ–"×?E£ú@€EŒæÃ=vÎà@iõ4?¢\1¾šŸ¾E.E^9D¢E'Ah<éx¨
àR¢v20120927_00169_stKsb310@ëpÀ™` ?S1@€EŒVÍ=¥µ?AZ?£×b¾Ÿ;dE‹ºCÉyD¢òAhŠ<ɧ
àR¢v20120928_00102_stKsb310@ëpà{B?KóU@€E˜š…=˜Æ?;Jî?‡®e¾ ÄœE™m®DŠôjD¢Ž AeÕF<½°X
àR¢v20120928_00104_stKsb310@ëpà
Æ?Ydc@€E™uH='ÜÔ@_^õ?¥¸2¾¶E¢Ešƒ…EYçD¢ZFAeen<öJ¥
àR¢v20120928_00106_stKsb310@ëpàD±‹?F
½@€Eš:ì=ê82>-1¤?'\b¾¤Ý/EšA
CbD¢ AetÛ<¨Û'
àR¢v20120929_00080_stKsb310@ëpÿ߇–?
æª@€E®ÏH=¶c`>"ß-?ã×
e¾ª~úE°2¸DŠöúD¢"sAgúf<è®7
àR¢v20120929_00082_stKsb310@ëpÿâÀ¯]?#Ã@€E®Ö)=Ÿ¾\@ÈXæ@\1¾µ?}E¯E^úD¢OmAh9="Hl
àR¢v20120929_00084_stKsb310@ëpÿæõ®?NE@€E¯m==´˜>îDÁ?Տc¾'hsE¯¯ìC(öD¢&Ag¹†=
?ð
àR¢v20120929_00272_stKsb310@ëqbäKo?K«@€E°®=š"d?ÿ.?Ýp¤e¾"záE¯ÜöDŠüîD¢›Ahø<û4
àR¢v20120929_00274_stKsb310@ëqfÔø?mÁ@€E¯Ç{=ǎ+@Ÿø•@×
1¾²-E°yìEVåD¢A¢AgÚû=5-]
àR¢v20120929_00276_stKsb310@ëqie)%?µr@€E®î×=¡q=­¡?Ó33b¾–‡+E®<fC³¶D¢
Agá˜<èh<
àR¢v20120930_00165_stKsb310@ëq PmW?!°@€EŸñ==Âé×=rZ?ž¸Rd¾˜bE Õ…DŠûLD¢¡/Al<<êˆT
àR¢v20120930_00167_stKsb310@ëq SúÙP?,É+@€E …Í=⡼?\aº?î{2¾œ¬E YšEWìD¢B¸AkÂö=
Ñ
àR¢v20120930_00169_stKsb310@ëq W6èÊ?/Ë@€E Ê3= g<>\?‹…b¾Š=qE 1ìCožD¢òAkßâ<Àƒë
àR¢v20121007_00127_stKsb310@ër$hOJ?ÿW@€EŸ:R=Ì;?¸"Í?ï\)d¾–‡+E S\DŠý`D¢ŒjAtJá=6kã
àR¢v20121007_00129_stKsb310@ër'—Ù¦?'@€Ež0=¤7à@"¾G@331¾'hsEŸ]šEZÅD¢EÓAs¢=o°

àR¢v20121007_00131_stKsb310@ër*€¬¹?å;@€Egš=½V4>\"?Î{b¾o²Ež×CÐ!D¢òAt=:=0
àR¢v20121009_00102_stKsb310@ër@²u?7–@€Eö=µp?!7'?Ñë…d¾"÷ÏE'rfDŠôZD¢†Awb¸=9¸U
àR¢v20121009_00104_stKsb310@ër@áÄV?*:÷@€Eaö=Éޔ>[@1¾\)E'TfE_D¢N°AwG"=‡ßö
àR¢v20121009_00106_stKsb310@ër@˜Rr?*]®@€Eáì=›Œ>y]"?У×b¾'ñªE'sHCBND¢þAwc#=L³A
àR¢v20121010_00097_stKsb310@ër`g?«½@€E–"Ã=•óø=úàÌ?¹™šd¾'hsE—L)DŠô9D¢"AwüB=&
àR¢v20121010_00099_stKsb310@ër`b+™?gW@€E–D×=ª÷´?êÊ@¸2¾œ¬E–º=ETD¢KDAwÕ=SSô
àR¢v20121010_00101_stKsb310@ër`§uO?
÷@€E•·¤=³œ\?+ç?Ó33\¾s¶FE–C¾wD¢AxÊf=]Š+
àR¢v20121011_00080_stKsb310@ër€Fb?Ώ@€E°×=¿Jh>%~?å¸d¾ß;E±V¤DŠç¶D¢›+Au~H=?‡å
àR¢v20121011_00082_stKsb310@ër€q_i?}Ä@€E¯øÍ=É# >¡J@=p¤2¾¥ãTE°ã
ERjD¢0ÅAvƒ=¢G
àR¢v20121011_00084_stKsb310@ër€"œ?
¤@€E¯éq=«N >Å+N@b¾‡®E°Cå`D¢´AvÉ=GÙm
àR¢v20121012_00096_stKsb310@ërŸ÷¥Þ¡?\¾@€E"{=ž©>'¨g?™™šc¾¡G®EóDŠôœD¢§\Au¸¢=(Ñ
àR¢v20121012_00098_stKsb310@ërŸúÙA?fÎ	@€Ež?f=½ô?¿°ö@¸R2¾±©üEŸlEPîD¢PÕAv¸Y=…ˆ'
àR¢v20121012_00100_stKsb310@ërŸþ€°?a\È@€E´
=gƒP?6?³33b¾–‡+Ež<CÅD¢¦Av/f=O4Û
àR¢v20121017_00085_stKsb310@ës?ï"1Ó?‰fÂ@€E½®=ÑeÔ?¤¸?˅c¾¢ÐåE¾DŠðbD¢¢^A{‰¼=£2Ò
àR¢v20121017_00087_stKsb310@ës?ò›}õ?ØO@€E½‡f=ËSÈ>߅Ö@zá2¾­VE¾TÍETÙD¢R%A|÷™=èÇR
àR¢v20121017_00089_stKsb310@ës?õö·W?'8K@€E¾T==™ºØ?¸)ý?Æffc¾¨õÃE¾ŽfCˆ´D¢Ay¬=°p4
àR¢v20121022_00118_stKsb310@ësà*Vàâ?/šM@€E±–H=éEœ?‡öå@!ë…e¾ A‰E²¯
DŠñÛD¢'¢Ag=¤ÿì
àR¢v20121022_00120_stKsb310@ësà-ýÔ­?,1›@€E²+¤=ßô÷@!Ö>@Që…0¾®—E²¸EIßD¢EôA'6Ô>d‹
àR¢v20121022_00122_stKsb310@ësà1QFD?/5@€E²^®=¥M§=>ú@(Qìb¾ˆ1'E±ÎC¿}D¡ýA'2I=õ°ã
àR¢v20121023_00069_stKsb310@ët]B±?9¨¦@€E¦2==ÈN^?1p@(öd¾²-E§…DŠìþD¢yA'Ûº=Ê»ß
àR¢v20121023_00071_stKsb310@ët`ÏsE?B²n@€E¦¡
=°–à@@QG®0¾©ûçE§XöEJîD¢CçAc¬>ý
àR¢v20121023_00073_stKsb310@ëtdüÏ?9u@€E©fq=¤À$?ÏWá@™šc¾‹Æ¨E©S×CóuD¡óLAƒ–O=øȨ
àR¢v20121024_00102_stKsb310@ët P÷"?L©>@€E¯¿q=ô'?
¦4@áHc¾›¥ãE°×®DŠä¼D¢'éA"r`=é@d
àR¢v20121024_00104_stKsb310@ët 	wGµ?@îÁ@€E¯H=ÀcP@A@‰G®0¾—PE°×
EJÕD¢"ÙA†b€>K¬
àR¢v20121024_00106_stKsb310@ët ©Üˆ?@°b@€E®ô
=ÄĔ?§èØ?õc¾€ƒE¯TÍCH´D¢øA"Z¼=ç Ž
àR¢v20130301_00621_stKsb310@ë"+S¾ˆç?8;ü@€E½×=¯ ì?p»?ŒÌÍc¾'ñªE¾_D‹4ÅD¡â°Ag"O<ɝ
àR¢v20130301_00623_stKsb310@ë"+VÓÁ‰?9Î÷@€E»¡á=þ4:@@OX?ë…2¾«E¼=ESXD¢¦Agî;= ²Q
àR¢v20130301_00625_stKsb310@ë"+Yõ¿µ?.!¬@€Eº=\=¶ý>É?Ñë…a¾"záE¼)CqªD¢_mAf¢Ü=
…
àR¢v20130308_00653_stKsb310@ë…s‡â?$ÉÇ@€E½¾R=¹ùÄ?JÔ?Ç®c¾å`E¿-®D‹2fD¡ûçAföc<Üß
àR¢v20130308_00655_stKsb310@ë…vœÿÖ?&ñ»@€E½|š=˜¡\<2A?ë…2¾§ïžE¿EI'D¢©hAfxz=
{
àR¢v20130308_00657_stKsb310@ë…y˜èo?5å@€E¼â='Çt>¾º×?Տc¾ŽVE¾ØöCÃ×D¢n5Afsq=i'
àR¢v20130311_00432_stKsb310@ë…k±C?!ù¢@€E—@Í=è]n>Fu?Ã×
c¾~ùÛE˜D‹*¸D¢Arç‹=¿²
àR¢v20130311_00434_stKsb310@ë…k´ h«?&4}@€E—kÃ=ÊÕ>¶@Qì2¾ƒ•E˜F{EJ=D¢›TAs$3=G°
àR¢v20130311_00436_stKsb310@ë…k·6ˆ'?:³|@€E—!=õɂ@*ÿ.?ê=qd¾xÔþE—ñ×C°¤D¢j‡Arò«=ã­
àR¢v20130329_00366_stKsb310@뇫¯sñ?)0™@€E‹'š=¨öd>P©?¯\)c¾"÷ÏEŒz{D‹!D¢îAr="
àR¢v20130329_00368_stKsb310@뇫º¦>Ä?,s@€E‹€=‰Žü?%Úõ@zá3¾ŠÀƒEŒ&ESšD¢—çArxÃ=TE
àR¢v20130329_00370_stKsb310@뇫Àyøj?&oh@€EŠÝ…=ÏðN>¯7Ž?î{c¾'hsE‹ùÃC
'D¢Q'Aq÷=4
j
àR¢v20130505_00861_stKsb310@ëŒM
ý™ž? R•@€E²6
>ìÊ
àR¢v20130505_00863_stKsb310@ëŒM žÜ?C͵@€E²U>Ã
àR¢v20130505_00865_stKsb310@ëŒM\HU?[dW@€E²õH=Ý߯
àR¢v20130506_00597_stKsb310@ëŒlÈٝÁ?	šn@€E³mq>
¤Ä
àR¢v20130506_00599_stKsb310@ëŒlÌ%gÄ?I@€E²½¸>
´<
àR¢v20130506_00601_stKsb310@ëŒlÏ[D?'@€E±ëR=߁'
àR¢v20130509_01122_stKsb310@ëŒÌîx¢?fjÅ@€E¹[=R­
àR¢v20130509_01124_stKsb310@ëŒÌñ|Ÿc?e']@€E¹«…=¸àP
àR¢v20130509_01126_stKsb310@ëŒÌôÚóV?g°J@€E¹&==l|
àR¢v20130511_00787_stKsb310@ënöb?™œ¯@€Eœ¯{=«Ú"
àR¢v20130511_00789_stKsb310@ër?—gX@€Eœ×=d@Ï
àR¢v20130511_00791_stKsb310@ëuÑ8?¬$@€E%Í='è
àR¢v20130520_00123_stKsb310@ëŽ-;Í0J?A´W@€E–ƒ
='ê
àR¢v20130520_00125_stKsb310@ëŽ->â"Þ?0¯¹@€E•=3=[ip
àR¢v20130520_00127_stKsb310@ëŽ-AòÙ|?Ps‰@€E•gH=a)
àR¢v20130625_01164_stKsb310@뒪¾û8?"R@€EmÚÍ=¨ù´>©Nx?ýp¤a¾/Em)DŠá7D¢…XAƒ¾>ë
àR¢v20130625_01166_stKsb310@뒪Â?ª7ó@€Eoÿ×=Ÿr¸
àR¢v20130625_01168_stKsb310@뒪ÅLe^?÷[@€Eq,R="æ?ø}@@b¾¢ÐåEoó\C ƒD¡òA"%a>
c­
àR¢v20130706_00213_stKsb310@ë"ð`ŠÚ?kQ±@€E¯/R=Ž³À
àR¢v20130706_00215_stKsb310@ë"óvO?mŸo@€E¯-3=o¨§?põ/@ZáH3¾—
=E¯ÈöEH˜D¢¤A‡ÍH>‡àU
àR¢v20130706_00217_stKsb310@ë"öÀ†m?™{™@€E¯>š=ù¸
àR¢v20130712_00309_stKsb310@ë"Â"E?,·@@€E"P==»†"
àR¢v20130712_00311_stKsb310@ë"Â!Àd_?W¹¯@€E"x
>1È@
àR¢v20130712_00313_stKsb310@ë"Â%<Ê?MwY@€E"Øq=ó
àR¢v20130806_00145_stKsb310@ë—àƒcÂr?Y÷…@€E°Œ\=ªˆ¸?'ŽÙ?Ž{_¾–E°ÒD‹.=D¢MqAiªÓ<èJì
àR¢v20130806_00147_stKsb310@ë—à†­£è?3ÂÓ@€E°ì=ÅP?së?ŒÌÍ3¾—PE°QšEWuD¢šÙAiYÆ<΃
àR¢v20130806_00149_stKsb310@ë—àŠÝ?Döz@€E°)=ìby>&i"?"33b¾šŸ¾E°¸fC&éD¢fNAiwE<ÖŸ
àR¢v20130927_00093_stKsb310@ëž`C?´:¬@€E" ö>agÜ>蒷?záa¾¤Ý/E"è¤D‹A'D¢iºAVk«=.&
àR¢v20130927_00095_stKsb310@ëž`Kc?'P™@€E"¸3=ô…<?¡¨h?\(ö1¾¹XE"ÀEJòD¢O–AV²Ù= Ý
àR¢v20130927_00097_stKsb310@ëž`	šÞh?‡mÊ@€E"'{=µ.L>©M—?.{b¾¼í'E'¯ìCïD¢
AV©<ӝ
àR¢v20130928_00147_stKsb310@란ÃO ?4ÄI@€E©f=Ù@>ÔÞÕ?hõÃc¾›¥ãE©ÛšDŠøÕD¢uüAUa›<:Zc
àR¢v20130928_00149_stKsb310@란9¶Û?2ªC@€E¨_H=Šˆ@e¹˜?Þ¸R2¾š¬E§ešEZ!D¢JÙAU'·<ô
àR¢v20130928_00151_stKsb310@란"š´¢?(ï\@€E¨Û="Ùè?P'?±ë…b¾"›¦E¦Î)CòoD¢AU®Ü<~´
àR¢v20140226_00327_stKsb310@ë±kÝ*[?·Å@€E¥	š=›Š @é@33c¾¨r°E¨)D‹¸D¡ÿ+AKÒv<t×
àR¢v20140226_00329_stKsb310@ë±kàÅØg?ñ@€E¤Øf=^€?¯y7@¨3¾ª~úE§!HEDFD¢·Ç
àR¢v20140226_00331_stKsb310@ë±kä»?'ÖÃ@€E¤v
=—
8>¬@¸c¾œ(öE§F{CvD¢j^AK¸@<Ó7
àR¢v20140303_00385_stKsb310@벏ª}?ÊZ@€Eœ±)=‹ª>Áº>ë…c¾±&éE:¤D‹!/D¢ËAKÕu=B³
àR¢v20140303_00387_stKsb310@ë²'ì'c?Á‰Ñ@€E0f=¨ýœ@—´Ì?LÌÍ3¾¹XEž_×EED¢º˜ALmÐ=;ђ
àR¢v20140303_00389_stKsb310@ë²–Tº?¯Ç
@€EJ=˜i¸?2Rè?#×
a¾§l‹Eæ¸CÉüD¢_ßAL
"=%ãn
àR¢v20140313_00472_stKsb310@ë³JùW$)?qèù@€E…Z=•‹h?ßÀ?
=b¾ž5?E†P)D‹þD¢ªAKñ<£a
àR¢v20140313_00474_stKsb310@ë³JýF?a¿@€E"ü
=¹ðˆ>vÔ5?˅3¾¡ÊÁE†UšEP9D¢Œ¤ALÏ<›º
àR¢v20140313_00476_stKsb310@ë³Kd¹é?kÚÎ@€E"ÆÃ=¼?ŠÒ¹?˜Qìd¾"ýôE…üC²D¢€RAKêÖ<¶û
àR¢v20140317_00381_stKsb310@ë³Ê	ÜB?/ñ@€Ežø®=´p<ˆ[ú?"33b¾²-EŸ×HD‹¶D¢ªAKØ2<Bò:
àR¢v20140317_00383_stKsb310@ë³Ê
ҋ©?=‡´@€EžÉ==©Ý$@S@e¸3¾—
=EŽREHÉD¢¬!AL'<û‰

àR¢v20140317_00385_stKsb310@ë³Ê‡ÇŠ?8º6@€Ež¬H=—Þ@=ŝª?Ç®c¾¨r°E¡>=CÇ+D¢jAL<'ëû
àR¢v20140601_00497_stKsb310@ë½D~a?Gœ@€E¸¸>Bo@–Vé?^¸Rc¾¢ÐåE¹òfD‹D¢AM°§<"î
àR¢v20140601_00499_stKsb310@ë½D'¶v?ÇØ@€E¹†¸=¹c4?=@2\3¾ª~úEº‹HENÑD¢šÉAMý<Î^C
àR¢v20140601_00501_stKsb310@ë½DœÃE?/˜@€E¹ýq="@HLÕ?³33a¾ž5?E¼ëìCÌÍD¢V˜AN4þ<JÃ
àR¢v20140804_00848_stKsb310@ëÅG|)Y?wùt@€E"«š=‰Å"=aCs?¸Ra¾£×
E•_DŠÚúD¢£TALø±<­UÓ
àR¢v20140804_00850_stKsb310@ëÅG€-Ý^?'³õ@€E"·=¢º ? ¿?p¤1¾Ÿ;dE–qESD¢V=AL´O<äO.
àR¢v20140804_00852_stKsb310@ëÅGƒŒ¢?eW@€E"|= †Ì?Ž´q?B\c¾™™šE•'šCõD¡ÿ®AME•<¡=k
àR¢v20140811_00171_stKsb310@ëÆ Ùñc?gð@€E›Ã=É4U?²¥@™šc¾—
=Eτ
DŠýD¢¦AMf;<3ã
àR¢v20140811_00173_stKsb310@ëÆ ÝhkN?·@€Eš~R=ÙG/?³»©@ªáH1¾"t¼E™fEYìD¢_–
àR¢v20140811_00175_stKsb310@ëÆ àÌcp?
v¯@€EšëÍ=ݬ>½ÊU@/\)b¾%Eš"{CöD¢8¤AM_e<§¯ï
àR¢v20140811_00549_stKsb310@ëÆ$B­õ?a£L@€E˜ã®=†éÐ>û¥?^¸Rc¾¨õÃE™p{DŠÿLD¢™qAM;9<v.–
àR¢v20140811_00551_stKsb310@ëÆ$Eóõ[?Y§Ü@€E˜Þ¸=l›H?Í¢Õ?Ã×
2¾ A‰E™Ö{EUªD¢A'AM{<Œz¾
àR¢v20140811_00553_stKsb310@ëÆ$IH{?MA1@€E˜0==l(7=âµ]?O\)b¾Ÿ¾wE˜˜ÍCG+D¢ËAMr8<aâ¡
àR¢v20140812_00527_stKsb310@ëÆCš1É?!jÎ@€E‡QÍ=¥á?[³?®{c¾•Eˆ{D‹
ºD¢‹
AM³<6­â
àR¢v20140812_00529_stKsb310@ëÆC"Ub?ËÊ@€E‡9=Ô.Á?Š}?Ôzá2¾Ÿ;dEˆ=ÃE]ªD¢W+ALöi<>÷Ï
àR¢v20140812_00531_stKsb310@ëÆC ä?SÅ@€E‡-=½<L>øC
?Ÿc¾"záE‡Ö¤CH1D¢&VAMÝ<R˜I
àR¢v20140812_00671_stKsb310@ëÆDÇ"Hª?
Ÿ@€EŒjš=¦8¸>¼Æ?¨õÃb¾‰º^EŒØD‹+D¢©AMÛØ<C#õ
àR¢v20140812_00673_stKsb310@ëÆDÊi«??'a@€E‹éf=ƒ+˜@7k@=q1¾œ¬E‹ÍEd¤D¢KAMч<°1Y
àR¢v20140812_00675_stKsb310@ëÆDÍ¡H?ô™@€E‹ƒ¸=šÅd?9ö"@%b¾‹C–EŠ¡
CuD¢jAM"G<ª€æ
àR¢v20140813_00136_stKsb310@ëÆ`r(ô?!h@€E¦=¯<@@ \õ?ƒ×
c¾"záE¦HD‹D¢"!AMZV<&ò
àR¢v20140813_00138_stKsb310@ëÆ`u‹'€?´Ú@€E¥îì=Ÿp@¾6:@u¸0¾¤Ý/E§0E[×D¢x¬AM•>=<Ù
àR¢v20140813_00140_stKsb310@ëÆ`xïÅË?Èí@€E£èq=³tp=/"?ð£×b¾'ë…E¤öCüjD¢KLAM˜1<k£Ò
àR¢v20140813_00424_stKsb310@ëÆbý;?ˆz@€E›#=•ý€?¬~?ù™šc¾™‡E›kìD‹áD¢˜ÝAM}<aSÁ
àR¢v20140813_00426_stKsb310@ëÆcll:?#‡ @€Ešø)=þÀ@ñË@"ÌÍ1¾‰7LEšk\E^D¢VNAM@f=jV
àR¢v20140813_00428_stKsb310@ëÆc®'?ª¢@€Eš
=à‹¹>5}¸@áHc¾†$ÝEš)C]²D¢%šAM¡²<¦pÂ
àR¢v20140813_00568_stKsb310@ëÆd(ÌN?§@€E˜Ó==–Ì,@§¤?Æffb¾›"ÑE™Z)D‹
'D¢¨öAMz«<V™~
àR¢v20140813_00570_stKsb310@ëÆd,.?½	@€E™f=•,L>ôç›@
=2¾œ(öEš¤E[ÏD¢PƒAM‰´<Ž
àR¢v20140813_00572_stKsb310@ëÆd/g×U?!+8@€E˜{=ø<óÙ?ÌÌÍb¾ƒoE˜Cc–D¢AM‡%<‰W
àR¢v20140813_00712_stKsb310@ëÆej{€?Iê@€EŸ¸ì=¸Yx>Ü÷Œ?Y™šc¾š¬EŸpöD‹D¢»žAM™ë<sN

àR¢v20140813_00714_stKsb310@ëÆem$Ɖ?Df@€EŸ'š=¶h@A¾@zá1¾ŽVEž¤¤E^D¢5`AMâ'<Ȳ÷
àR¢v20140813_00716_stKsb310@ëÆepG:Ò?<ãU@€E ®=¬}_>üͶ?‹…b¾‰7LEŸ[
CØD¢îAMœÞ<n†Ô
àR¢v20140814_00049_stKsb310@ëƅX׳?JX@€E•g®="ú€@1'"?ƒ×
d¾š¬E•çìDŠìÍD¢ÐƒAMΠ<I ‰
àR¢v20140814_00051_stKsb310@ëƅáÏ?U€@€E•£ö=};>P?ë…2¾£×
E•BRETZD¢dAMàw<¤¦u
àR¢v20140814_00053_stKsb310@ëƅ)/éþ?;W%@€E–Ôá=•€`=
¶Ä?‹…b¾bNE–)qCdD¡î^AM¾‡<$
àR¢v20140815_00318_stKsb310@ëÆ¢í*L?G¯@€Eû¤=)@=&¿»?G®c¾"záEÈ¤D‹‰D¢qAN›<'Ê=
àR¢v20140815_00320_stKsb310@ëÆ¢ð£›ü?6u°@€EgÃ=žÖD
àR¢v20140815_00322_stKsb310@ëÆ¢óè°?/×@€EâH=¦±Ä>À†`?•Âc¾bNEú¸CݲD¢(‹AN>0<9IM
àR¢v20140815_00534_stKsb310@ëƤ²Ê<Ð?FÌ@€E‹k=и?½u?ÈõÃb¾bNE‹öáD‹{D¢­üANm<,ÿi
àR¢v20140815_00536_stKsb310@ëƤ¶J¥?<µ¥@€E‹–q>;+í?‡Éx@52¾å`EŠþEZbD¢@AMñá<¼üÅ
àR¢v20140815_00538_stKsb310@ëƤ¹sú#?7Ö6@€E‹àf=¤8?µy?‡®b¾ˆ1'E‹F{CPD¢ÍAN<ùâ
àR¢v20140816_00435_stKsb310@ëÆÂÐï~?Bö‰@€E©ƒ=×X?OÅ?Tzáb¾œ(öEª(RD‹"FD¢u7ANjÿ<=ª¨
àR¢v20140816_00437_stKsb310@ëÆÂÔ^Vx?EF"@€E© q=Ær>'Xl@1¾ÒòE§æE_PD¢aANgY<ÅÈ.
àR¢v20140816_00439_stKsb310@ëÆÂ×ÃJî?FÖì@€E¨ç¸="èô>UúŽ?'\c¾›¥ãE¨¼CgðD¢+¦ANgÊ<S‰R
àR¢v20140816_00579_stKsb310@ëÆÄAÓ_?4»¸@€E¦³ì=½œÜ?|G"?\)c¾"ýôE§\D‹D¢˜ÍAN*N<€™
àR¢v20140816_00581_stKsb310@ëÆÄ	¤žÛ?:§Ì@€E§=¥QA¬[+@G®2¾±©üE¦Z)EJÝD¢MPANc<£Ÿ 
àR¢v20140816_00583_stKsb310@ëÆÄ¼ÑØ?F,%@€E§'ì=·á8=ß?6?™™šc¾–‡+E¦¡qCvD¢˜AN&K<NŒ0
àR¢v20140817_00389_stKsb310@ëÆâ½â^Y?/'@€E¤ç)=ú†/?â©=?ŒÌÍc¾ž¸RE¦RDŠùìD¢‹#AN#Ø<(Ùí
àR¢v20140817_00391_stKsb310@ëÆâÁsÓ6?)Ö@€E¤šš>üü@ؓ@Fff1¾œ¬E£®E[?D¢T)AM‹w<§f
àR¢v20140817_00393_stKsb310@ëÆâÅ'‡.?*´¼@€E¤ì=Ÿªà?Wf£?—
=c¾™‡E¤dRCUD¢#+AN%
<-å
àR¢v20140817_00533_stKsb310@ëÆãû@x@?1}@€EŸº='D=§­?\)c¾¨r°E¡¸DŠñ‰D¢¨9AMõd<=¼ó
àR¢v20140817_00535_stKsb310@ëÆãþ¬ÓÞ?'Úû@€EŸw=µ…˜?
ê»@}p¤2¾¦ffEžÆRE[ÛD¢AXAMâµ<õ¯=
àR¢v20140817_00537_stKsb310@ëÆäæt"?+C'@€EŸºö=…8˜>ETÓ?Î{b¾ß;EŸp¸C¹D¢;AN	<‰²
àR¢v20140817_00677_stKsb310@ëÆåAùiä?qŒR@€E§Ç3=—È,?¤U²?O\)d¾˜"uE§§ÃDŠø‹D¢À¼AM«&<ÄÎ6
àR¢v20140817_00679_stKsb310@ëÆåEM6À?N<@€E§³H=žvè@Š©?èõÃ1¾ª~úE¨âáETåD¢-AMFŠ<™S&
àR¢v20140817_00681_stKsb310@ëÆåHž"Ö?RÿÎ@€E¦ó3=A@>˜"ö?ƒ×
b¾¤Ý/E¦ÿ×C"þD¢
qAM²@<pŽt
àR¢v20140818_00481_stKsb310@ëÇv. ?+2@€E¨=ċD@d¸4@%¸b¾"záE¨Î{D‹'…D¢£–ALõ™<¬
àR¢v20140818_00483_stKsb310@ëÇy€#ý?Î[@€E¨,ö=Àð¨>´@×
2¾/E©33Eh´D¢QãAL­f<Àb
àR¢v20140818_00485_stKsb310@ëÇ|èôK?RÌ@€E¨Wf=Ñþ=ƒ^J?èõÃb¾"ýôE¨.RC©ºD¢!ALèˆ<·†
àR¢v20140818_00625_stKsb310@ëDZ[øN?A¿r@€Eµ¤=ÈpÉ?o-å?\)c¾"záEµ<¤D‹¦D¢«ALàù<'Xn
àR¢v20140818_00627_stKsb310@ëÇ´¸®Þ?CH´@€Eµ7=™8¬@«Ï?«…1¾›¥ãE´sìEgÃD¢8jAM¥<•-ò
àR¢v20140818_00629_stKsb310@ëǸÜé?J¥â@€Eµ˜×=3ˆ?…^—?ub¾š¬E´ÎáC7ÏD¡ú°ALïÐ<u46
àR¢v20140819_00097_stKsb310@ëÇ%LøV=?zˆ~@€E˜bá=dr@?Ѥ?333b¾›¥ãE˜ŠöDŠÙºD¢¯}AM‡¡<À'S
àR¢v20140819_00099_stKsb310@ëÇ%Piä?‹"¡@€E˜S{=ii`@5%}?‹…2¾¢ÐåE—¾EX‹D¢!‰AM§"<ÿD
àR¢v20140819_00101_stKsb310@ëÇ%S=¤Ñ?‰ºó@€E˜@=\D>}~è?aG®a¾Ä"E˜tC"D¡øAM`C<Öµ
àR¢v20140820_00304_stKsb310@ëÇBsd×?·@€EœèÃ=Îä'>34q?Ï\)e¾"t¼EžG×DŠã¾D¢êAMU»<T'›
àR¢v20140820_00306_stKsb310@ëÇBvuÂû?ÐÎ@€E¸=Ÿ¬\>ûï¦@'=q0¾'n˜Eœ!\E_×D¢ !ALþ=*@K
àR¢v20140820_00308_stKsb310@ëÇByà'P? ÿ@€E=Õٍ>¸W¾@Qìb¾'ë…EŠ¸C:áD¡û–AM@<s›÷
àR¢v20140820_00496_stKsb310@ëÇD9Aªš?À³@€E¡ {=Ü*E?Jæ¹?Ôzád¾›¥ãE¢åšDŠá/D¢ÈîAMò<?aP
àR¢v20140820_00498_stKsb310@ëÇD<¬é®?#@€E¡Õš=ù…Ü@¢Å›@:=q2¾‹Æ¨E S…EW;D¢!AM{T<­¶}
àR¢v20140820_00500_stKsb310@ëÇD@.ï,?"Å@€E¢=\=Ú÷T?ág÷@{a¾…¡ËE¡W3Cð!D¡ôAM,<•Œþ
àR¢v20140821_00097_stKsb310@ëÇ_¾0')?dð@€Eĉ{=Þ£·?î4k?€c¾«EÆfDŠûßD¢¹¢AMf!<Ÿþº
àR¢v20140821_00099_stKsb310@ëÇ_Á±Eˆ?zx@€Eĵö>@…A4O¨?Æff2¾Á%EÅe×EXœD¢R-ANu¡<í]
àR¢v20140821_00101_stKsb310@ëÇ_ʞÚK?q"Ç@€EÄÆ{>žü?l?°£×b¾° ÅEÅqÃCó3D¢.éAM4#<Ì°
àR¢v20140821_00325_stKsb310@ëÇbŠ"©?DùI@€E£²Í=…MT?%m?\)d¾™‡E¤²öDŠéD¢çAM_î<`и
àR¢v20140821_00327_stKsb310@ëÇb"žA?3è£@€E£¬{=ØÜ:=ËÝ@J=q2¾ž¸RE¤8E`´D¢1ËAMAv<Åþu
àR¢v20140821_00329_stKsb310@ëÇb%¬¢`?Iì@€E£?¤=ˆ@@6Q™?Ž{a¾™‡E¢ÀfCªD¡þfAMN<"D¸
àR¢v20140821_00469_stKsb310@ëÇcfÄ:?K/p@€Ež_¤=ˆÇÐ=("?J=qd¾œ(öEŸ"DŠó®D¢Ë#AM2‡<oØ8
àR¢v20140821_00471_stKsb310@ëÇcjwr}?Z§Ý@€E×=wJ>ÌS?à1¾¥`BEœ¼¤ETéD¢5šAM±1<Ê7û
àR¢v20140821_00473_stKsb310@ëÇcmûeç?7Ç@€E·š=z?9Ù@?fffb¾£SøEžRC¥D¢DAM< xz
àR¢v20140821_00613_stKsb310@ëÇd«:€Ú?Hì@€E¢^¸=Å\Ô?
ý?ˆõÃc¾¢MÓE£øöD‹	'D¢¼BAMR<CÅ
àR¢v20140821_00615_stKsb310@ëÇd¯KL…?IIx@€E£q=}nÁ@›Â?˜Qì0¾¡ÊÁE¤-\EYyD¢2wAM[<hà²
àR¢v20140821_00617_stKsb310@ëÇd³YH?AwR@€E£/=ÛR=?[iG?£×b¾¡ÊÁE£"öCú^D¡ùAM""<NÙu
àR¢v20140823_00348_stKsb310@ëÇ¢;lÌ?1à@€Eˆæ=Ž4 A¶Y?ÌÌÍb¾ž5?E‰û×D‹"úD¢yALØ3<+Ð
àR¢v20140823_00350_stKsb310@ëÇ¢>÷ÂD?-Ý@€Eˆñ==|,€A‹@×
0¾¨õÃE‰QqE]'D¢g\AL—u<›#´
àR¢v20140823_00352_stKsb310@ëÇ¢BZE?=Ýü@€Eˆù¤=' °>«-?¡G®c¾ŽVEˆ™HC^¸D¢8sALÀG<\"¨
àR¢v20140823_00492_stKsb310@ëÇ£tàFý?1ZD@€E‰r= uà?Ï;>?'\c¾Ÿ¾wEŠg\D‹fD¢™7AL¯Ö<J-
àR¢v20140823_00494_stKsb310@ëÇ£xÏú?G¢@€E‰…f=sÃÈ@1q†@ë…2¾¢MÓE‹'\Ea}D¢T¤AL`	<¨:Ó
àR¢v20140823_00496_stKsb310@ëÇ£{_¢'?3$ú@€E‰Û®=Ž\?Ëèã?µÂb¾Š=qEˆÖáC'®D¢üAL'ª<{§G
àR¢v20140824_00289_stKsb310@ëÇ—7ê}?OÒî@€E‰·š=•ž?˜ƒ©?fffd¾›¥ãE‰Ü=DŠñqD¢ÆÉAMþ<y˜ù
àR¢v20140824_00291_stKsb310@ëÇš¼IG?G¼³@€E‰Ðì=…Ÿ
àR¢v20140824_00293_stKsb310@ëÇžÆ{?8Ïù@€E‰àq=‰Ò|?¬!?O\)b¾'ñªE‰·…CøÕD¢ËAN²<û+
àR¢v20140824_00433_stKsb310@ëÇÃÅïþ«?.3Ø@€E"Wì=€©4?wp?¹™šc¾š¬E•¬ÍDŠôZD¢½PAN^<"Ùx
àR¢v20140824_00435_stKsb310@ëÇÃɆüß?*ù@€E"A¸=¼{>QUw@1¾'ë…E'çqEXD¢1'ANj<"î2
àR¢v20140824_00437_stKsb310@ëÇÃÌÜFè?(3£@€E""{=Âm|?Ÿq5?'ë…b¾Š=qE"ë\CÆ%D¢ËANG<F6
àR¢v20140826_00217_stKsb310@ëÈœxÇ?d»r@€E‡èš=½ÖÀ?ð¸?(öb¾Ÿ;dEˆ¸D‹D¢¯TAM%<ªžø
àR¢v20140826_00219_stKsb310@ëÈá´?pT¸@€EˆQ>Cps>[Çã?èõÃ1¾Š=qE‡¤¤E^oD¢TbAM±<À<J
àR¢v20140826_00221_stKsb310@ëÈ"˜5Á?€Ä,@€Eˆ}f=§	È==Øè?!G®b¾…¸E‡^{C;dD¢XALáŸ< ¹»
àR¢v20140826_00361_stKsb310@ëÈd§""?Qœâ@€Eˆf=[:˜>T?J=qc¾ A‰Eˆ™qD‹¼D¢ªVAM	y<¬»º
àR¢v20140826_00363_stKsb310@ëÈh!\F?D-Y@€Eˆk
=|å@L"Ò?ü(ö2¾™‡E‡â{ES®D¢/¶AL¥Y<¦	'
àR¢v20140826_00365_stKsb310@ëÈkEƒm?HÉ@€E‰
…=¹wØ?Ms¯?·
=b¾ŒIºEˆ=CæéD¡ÿßAM'<†4‰
àR¢v20140826_00505_stKsb310@ëÈœøÄL?J8Æ@€E‹é=¼™œ?†ž?ŒÌÍd¾ÒòEŒDŠíD¢ÁÃAMì<—qç
àR¢v20140826_00507_stKsb310@ëÈ [¥B?ZøÛ@€E3=ŽÕ°=Œ
?¸Qì1¾¥ãTE
EUÇD¢7#AM<®~¶
àR¢v20140826_00509_stKsb310@ëÈ£±»N?Y¨:@€EŒÒÍ=£¬ˆ>úï;?}p¤b¾–E‹O
C[çD¡î¸AM7
<é>©
àR¢v20140827_00250_stKsb310@ëÈ"ŽÉç•?>ñŒ@€EˆŒ=‰ûø>'"8?n{b¾²-E‰]®D‹°D¢¬AM.<wXR
àR¢v20140827_00252_stKsb310@ëÈ"'D–?H™Ÿ@€EˆÀ=}"X?¹>Œ?\)1¾"t¼E‰ÊáEdÕD¢H)AM<}¸³
àR¢v20140827_00254_stKsb310@ëÈ"•¬4Q?<öt@€Eˆ³š=¢ìÈ=¼ê?€c¾"ýôEˆ}šC[dD¢&ALÞ4<)®e
àR¢v20140827_00394_stKsb310@ëÈ#ã9Eq?:U@€E'ë¸=ƒP$?;²~?å¸c¾'ë…E'íqDŠÿ}D¢¾ALð'<¡ø
àR¢v20140827_00396_stKsb310@ëÈ#懾¦?="@€E""R=¼tÑ?'e=@!ë…2¾¦éyE'ÎEXfD¢5šALåo<À÷
àR¢v20140827_00398_stKsb310@ëÈ#éídG?LµN@€E"Í=Tޗ>|þ?=p¤b¾œ(öE'†=C‡D¢	ôALõ<ZÄè
àR¢v20140828_00250_stKsb310@ëÈA¯s/Í?A[\@€E"e)=šd@?eƒ?œ(öc¾—
=E"3…DŠÿ–D¢™ôALڕ<n‹-
àR¢v20140828_00252_stKsb310@ëÈA²Ús?CT@€E"~=='b"@˜aG@1¾¹XE'~REOPD¢I²AM?ø<¼…œ
àR¢v20140828_00254_stKsb310@ëÈA¶Bœ³?^,"@€E"4)=P`>ҝš?ƒ×
b¾œ(öE"ˆRCe`D¢ÛALïÉ<­ZØ
àR¢v20140828_00394_stKsb310@ëÈBò ^?BF@€E‹]¸=‹KP=©Œõ?n{b¾˜bE‹ãšD‹1D¢¦oAL÷<Ràã
àR¢v20140828_00396_stKsb310@ëÈBõiƒÒ?-6î@€E‹n=w\`?^ÒÞ@#×
1¾ A‰E0E_¦D¢NòALŒî<¿–×
àR¢v20140828_00398_stKsb310@ëÈBøµ˜ÿ?;Óu@€E‹nq=Xöa=ábQ?c×
b¾"ýôE‹>áC6FD¢šAM
'<*6›
àR¢v20140828_00538_stKsb310@ëÈD*trÄ?V{›@€E"½H=±æ`>¿Î?záHb¾¦ffE…ýÃD‹5D¢¯¦AMV<E
àR¢v20140828_00540_stKsb310@ëÈD-ÁêF?X•q@€E…;…=£Ð@·"?ï\)1¾¨r°E‡ü{EZ‹D¢<¼ALá><¹á¼
àR¢v20140828_00542_stKsb310@ëÈD1O=€?7z@€E…ö=™8X?ݬ?'ë…c¾œ¬E…XáCðbD¢¼ALäÑ<bÇ×
àR¢v20140829_00193_stKsb310@ëÈaÄúì?]@€E"R=ªdBW¹ôA=qc¾ª~úE†¸{D‹×D¢'
àR¢v20140829_00195_stKsb310@ëÈaÈP÷>?$'õ@€E"hq=˜ìè?Úwâ@G
=2¾™™šE…‡3EW×D¢XALk¨<Àó'
àR¢v20140829_00197_stKsb310@ëÈaËÕf#?0ø´@€E"¦q=÷£\?P‡î?½p¤b¾'hsE"@¤C8"D¢$ÅAL8z<Di
àR¢v20140829_00337_stKsb310@ëÈc4áß?/g¿@€EjÌá=Æâ?Ò¹?—
=b¾Ÿ¾wEn/\D‹ƒD¢§mALmÜ<eÿÐ
àR¢v20140829_00339_stKsb310@ëÈcŽM‹?/éÎ@€Ek{ì=‰à?å4j@2¾©ûçEn®EUÏD¢A7ALxŸ<g'
àR¢v20140829_00341_stKsb310@ëÈc
Ø?/ü@€El	
=†p4>Çï{?G®b¾"t¼ElXöC§+D¢"AL•<(5ð
àR¢v20140829_00481_stKsb310@ëÈdM×8á?CÂC@€Eocì=Ó=íÛÂ?záHc¾¥`BEr¡šDŠö°D¢£øALJJ<`µ½
àR¢v20140829_00483_stKsb310@ëÈdQ¾¾í?>~@€Eo
= Ý,>WAx?áG®2¾¤Ý/Eo'EYDD¢'ßAL]Q<Ž?
àR¢v20140829_00485_stKsb310@ëÈdUtá©?<£â@€EnCÃ=äˆ>Çßw?\(öb¾Ÿ¾wEn}qCŽVD¢úAL€\<UG
àR¢v20140830_00282_stKsb310@ëȁûÊpý?
¼Ç@€E'Ò==¼‰Ô?e<@
áHc¾—
=E"fD‹åD¢™yALì<e/
àR¢v20140830_00284_stKsb310@ëȁÿ"Å}?
Qž@€E'Ú=ºê@¢ã*@Ÿ\)2¾¤Ý/EƒÇ\EXòD¢LJAL P=À®
àR¢v20140830_00286_stKsb310@ëȂ¯,~?`5@€E'ëR=§Æ?OMÏ?ٙšb¾å`EƒCãD¢ÏALJ<`O¦
àR¢v20140830_00390_stKsb310@ëȂçÍN}?ãÄ@€E'ŒÍ=¸«h@ŠBy?ÁG®c¾'hsEƒ¸{D‹ƒD¢žáAL'*<Xà
àR¢v20140830_00392_stKsb310@ëȂë>Íp?iT@€E'f=ºù@?…I@ˆQì2¾'ñªE'WqEh^D¢G¶AL\=q-
àR¢v20140830_00394_stKsb310@ëȂîn³?²ª@€E'^R=°¾>†ËU@b¾ A‰EƒÁHC?¾D¢AL!)<rX†
àR¢v20140830_00536_stKsb310@ëȄI­Ã?6ï.@€E'ý®=£?®S?'\b¾"÷ÏE"fD‹5D¢®úAL_ò<é©
àR¢v20140830_00538_stKsb310@ëȄMÛ¯?@g<@€Eƒ,
=•> @³P?˜Qì1¾'ñªEƒ
E]?D¢:úAL`¸<jd-
àR¢v20140830_00540_stKsb310@ëȄPPÉ?<¸^@€Eƒ\=ƒ8ü?pQ?å¸a¾'hsEƒŽ)CËD¡ùãAL4r<•jù
àR¢v20140831_00268_stKsb310@ëÈ¢jç¯Ò?¬•@€E™m==«çÐ>×ك?Ç®c¾ŒÌÍEš2RD‹D¢žÑAMî#<Nκ
àR¢v20140831_00270_stKsb310@ëÈ¢nO©a?«×@€E™lá=—àÄ?Ù5ò@|ÌÍ2¾˜bE˜ô{EWHD¢NwAMñ»<è	ø
àR¢v20140831_00272_stKsb310@ëÈ¢q­Ç¤?	@€E™Ò)=«x>àÐX?ë…b¾"záE™Ð)C3D¢úAMï
<zÉ
àR¢v20140906_00214_stKsb310@ëÉd‰½ôB?nT@€E™B3=Ò6?Ñl?n{b¾¨õÃE™ùD‹3D¢©ãAL½+<ÛÄ[
àR¢v20140906_00216_stKsb310@ëÉdcÆ#?lú@€Eš\=¯Bè?Â]k?â\2¾Ç+Eš¼REIHD¢/ALèT=nI
àR¢v20140906_00218_stKsb310@ëÉd¨9?ƒ;(@€E™ô3=Æ`@Œè?G®b¾'n˜EšC	üD¡òoALŗ=+u
àR¢v20140909_00103_stKsb310@ëÉÀ'K×Å?Gù@€E­€Í='P?ñ©ê?£×
c¾œ¬E®¡3DŠþD¢•ËANIæ<h-Ø
àR¢v20140909_00105_stKsb310@ëÉÀ"Ñ®^?B@€E¬ñ¸=îV@?LU›@…2¾•E­`Ef5D¢WTANQ<©¡}
àR¢v20140909_00107_stKsb310@ëÉÀ˜v(¦?[g¦@€E¬p{>	¡z<À"?:áHb¾¢MÓE¬‡\C,JD¢
oANI<ŠÆ
àR¢v20140909_00247_stKsb310@ëÉÁɅQ?Tø@€Ež=z°>{EÞ?^¸Rb¾²°!EŸ÷ìD‹+D¢¢òAN-Ð<›
àR¢v20140909_00249_stKsb310@ëÉÁÌáZ#?\@€Ežn)=©¦É?
Ã?À2¾ª~úE ®EUüD¢7dANkÓ<£2"
àR¢v20140909_00251_stKsb310@ëÉÁÐ~r¢?7í@€Ežm®=uØØ<}œ?°£×b¾šŸ¾EÏqCçmD¢ZAN?9<ZÛÒ
àR¢v20140909_00391_stKsb310@ëÉÂþÙ¤Ì?/ó[@€Ešá=ŏl>e6ì?Ó33b¾"t¼EšÜáDŠ÷;D¢´AN
¾<UÍ

àR¢v20140909_00393_stKsb310@ëÉÃû?'y]@€E™Ã3=™_h?Ùك@jáH2¾"záE™REWmD¢5‰ANKä=ό
àR¢v20140909_00395_stKsb310@ëÉÃ:Ao?ºé@€E™È
=œ¦?÷dÔ@0£×c¾%E™KqCևD¢ÅAND< ?
àR¢v20140910_00080_stKsb310@ëÉà8GÕ,?$2Q@€E'ˆ\=÷7[=šî@
p¤b¾‡®E'J{DŠú¨D¢ åALٔ<‰HT
àR¢v20140910_00082_stKsb310@ëÉà;´"?´@€E'š=öãÖ@–¯J@ë…2¾¨r°E"ó
EZÅD¢Q`ALYÔ<ÞGÁ
àR¢v20140910_00084_stKsb310@ëÉàDlV?º@€E'×H=ÉØ4>i"/@0£×b¾xÔþE¯×CbD¢!XAL|»<°P9
àR¢v20140910_00224_stKsb310@ëÉáwÙ5;?#âÂ@€EŽÖ®=šR|@4`?ü(öb¾¡ÊÁE4D‹D¢"®ALš<wž
àR¢v20140910_00226_stKsb310@ëÉá{ƒp?-ÄÆ@€E=…¶ô>îß?þ¸R2¾—PE"EZD¢PAL™Ë<½I
àR¢v20140910_00228_stKsb310@ëÉá~š/?)
@€EŽ¶¸=§üD=òÙ?ÚáHc¾ƒoEŽ6ÍCD¢TAL˜R<‰i`
àR¢v20140910_00368_stKsb310@ëÉâ¾Jãÿ?â\@€E•‰\=¸mÀ=(æ@G®b¾'hsE–e
D‹
˜D¢©'AL‹Y<•øY
àR¢v20140910_00370_stKsb310@ëÉâÁšõ9?UV@€E•V¸=ÑÜW@aCI@³…2¾ž¸RE"ÔE]D¢?D
àR¢v20140910_00372_stKsb310@ëÉâÄ®Uh?ˉ@€E•]ö=Ë9+=F9;@¸Rc¾€E"VáC33D¢
fAL¡	<¥ÇY
àR¢v20140911_00093_stKsb310@ëʺY®?u@€E"^ì=ÇQì=¤O`@!ë…e¾'hsE–µšDŠçTD¢ÂúAL´ò<›xò
àR¢v20140911_00095_stKsb310@ëÊ
d'&?Ռ@€E'¸=æ
{?*fÛ@jáH1¾'n˜E"fÍEXåD¢-ALèn<ຶ
àR¢v20140911_00097_stKsb310@ëÊNfÀ?r«@€E'qì=ì)î=ù<ï?Þ¸Rc¾‰º^E"÷×CYD¢ALÖÜ<ƒúÏ
àR¢v20140911_00249_stKsb310@ëÊ¥é]?#"@€EA®=ƒÈ>ˆ;û?Š=qc¾å`E'RDŠùÛD¢±ÓALä#<2w†
àR¢v20140911_00251_stKsb310@ëÊ©žê'?*å¿@€E$=—<?zì·@
=2¾†§ðE(áE[D¢'ÏAL±Z<'"]
àR¢v20140911_00253_stKsb310@ëÊ­>¼ÿ?% P@€E*f=¡M<yæ?ºáHb¾•E†¤CÜjD¢+ALÒ<e
àR¢v20140911_00393_stKsb310@ëÊ6;%?)7@€E'î3=¹¥™?.šô?Ê=qc¾ŒÌÍE'µDŠïD¢¾wAL™ƒ<H~`
àR¢v20140911_00395_stKsb310@ëÊÛÑø?5@€E'æ®=™ht?ë?ê=q1¾š¬E"×EUçD¢-ALh6<m‹
àR¢v20140911_00397_stKsb310@ëÊ	#	š?¬ @€E'\=¡Ž>ª;?÷
=b¾ˆ1'E' C«…D¡üƒALªÛ<˜În
àR¢v20140914_00085_stKsb310@ëÊ_単¯?¬ãG@€E¥Tá=aGè>üœb?(öd¾¹XE¦5
DŠüÍD¢¾¸AM'="b¤
àR¢v20140914_00087_stKsb310@ëÊ_éo<?«ï8@€E¥—=¥p
àR¢v20140914_00089_stKsb310@ëÊ_ðBb¦?—ri@€E£>@Õ=«±.?n{b¾¸ÔþE£¤C!D¢çAM…5<ð£

àR¢v20140914_00229_stKsb310@ëÊaigÒø?¿S?@€E™sq=yP>¢?ÌÍb¾­VEš…D‹RD¢ŸAMo=6½†
àR¢v20140914_00231_stKsb310@ëÊalò§R?²K®@€E—õ3=wîY=»'U?J=q0¾ÃoE™¶öEN%D¢?žANR=;
àR¢v20140914_00233_stKsb310@ëÊapDEÕ?©Ï@€E–
ì=lhø;õM?ë…@¾³¶FE–O®C¸RD¢#AN[Ç=0ƒï
àR¢v20140914_00402_stKsb310@ëÊbè8®G?â°g@€E'6f=·5T?¿ö>úáHa¾³33E'ÔáDŠã¾D¢ªéAMàE=Q'…
àR¢v20140914_00404_stKsb310@ëÊbëv¶k?âü<@€E'=Ý>CÎ@?&ff0¾Å¸E'ÐREVbD¢K¦ANd:=ašz
àR¢v20140914_00406_stKsb310@ëÊbîäÿô?ÝIq@€E'e\=^¤H> XK>æffb¾ÂJE'ã\C8ÕD¡ïðAN"=zՋ
àR¢v20140915_00098_stKsb310@ëÊÝ×Vi?™!@€E¯ š=¯O˜?JÇ2?ç®e¾—PE±)DŠëðD¢Ô!AMú¸<nc
àR¢v20140915_00100_stKsb310@ëÊáO Ò?û@€E¯F
=±?hӚ@,(ö0¾·ÎÙE²A3E]LD¢3…AMÄ<µÝù
àR¢v20140915_00102_stKsb310@ëÊäÏ<ê?&@à@€E®ÙÍ=°íL=S:º?·
=c¾‹C–E®vC–‡D¢yAMÚ <ZåL
àR¢v20140915_00242_stKsb310@ëʁd?\³@€E¶uá=ËWo=$\?E¸b¾©xÕE·"öD‹FD¢¸RAM³/<nd
àR¢v20140915_00244_stKsb310@ëʁÿ	`?R"&@€E¶Nf=t–@–ð?"332¾¢ÐåE·|{EYÃD¢CðANR<o·)
àR¢v20140915_00246_stKsb310@ëʁ!'u?QTƒ@€EµÍ
=Ÿ‹ä?$2?…¸b¾—
=Eµ7ÃC–D¢çAM«‰<€	î
àR¢v20140915_00386_stKsb310@ëʂMe~_?W•¿@€E¬ÔÃ=…=¤óÚ?J=qc¾œ¬E­Á×DŠöD¢¼¤AM¼ö<ƒ
àR¢v20140915_00388_stKsb310@ëʂP¡2•?J\@€E¬7á=~5°@ðÖ@2\2¾Ÿ;dE«ã3ESªD¢*^AN<¸5
àR¢v20140915_00390_stKsb310@ëʂSêÈá?Zµe@€E«úH=§+Q=}S¿?Tzác¾"÷ÏE«HCS¶D¢ÑAMÈû<9®·
àR¢v20140918_00104_stKsb310@ëÊâßÒô?Aà$@€Ex!š=§Õ0>5¥%?p¤b¾ A‰EyÂDŠóžD¢¨¤AM0<"Ž"
àR¢v20140918_00106_stKsb310@ëÊâäÁg?C!½@€Ew}\=ŠÅÓ?@²ä?å¸0¾ ÄœEyÃEIªD¢++AM Õ<"ÿÎ
àR¢v20140918_00108_stKsb310@ëÊâéŠ]<?D\	@€Ew"Í=±ÛØ?¬Ö?Տb¾—
=Ew0RC‡mD¡øAM@Ž<Žÿû
àR¢v20140919_00080_stKsb310@ëË:æuÀ?Œís@€E‹é)=´D>=XD?W
=b¾»çmEìD‹#ßD¢°ÍAM…E=

àR¢v20140919_00082_stKsb310@ëË?¯ù?"¸@@€EŒ4\=ÓX#?'E?Ž{1¾š¬EŒšEh)D¢%AMZœ<ç
Ì
àR¢v20140919_00084_stKsb310@ëËD€ˆ&?_ìb@€EŒ =zë?»g?@b¾²-EŒfCɺD¢žAM8<UÎ
àR¢v20140919_00224_stKsb310@ëË73?€:|@€E‹-f=Ù?ðT}?G®b¾¦éyE‹PfDŠòD¢ž¨AM<òÛ
àR¢v20140919_00226_stKsb310@ëË@4#?‹@5@€EŠ'=¬·¨<¿Rž?\(ö1¾Ÿ¾wEŠåEDÅD¢*‡AMYT<åÜ
àR¢v20140919_00228_stKsb310@ëËâe?}Â;@€EŠ R=™Œ>ëUê?Y™šb¾›"ÑE‰ fC°!D¡çßAMJõ<ÄÔ
àR¢v20140920_00097_stKsb310@ëË ¯g•?9Þ@@€E¨Ò{=Å|)?®Œx?G®b¾™‡E©«DŠÿ¦D¢«¾AMOÕ<MÇ#
àR¢v20140920_00099_stKsb310@ëË ´/§¸??¦:@€E¨‹…=¸dÌ@"Ïõ?ñë…2¾ŽÙE§½
Ee¦D¢VoAMD<š
àR¢v20140920_00101_stKsb310@ëË ¸Ò™ë?D8é@€E¨sH=Ö¨?§ñ@?˜Qìc¾"÷ÏE§™šCD¢TALÒñ<%Kî
àR¢v20140920_00241_stKsb310@ëË"×Ì/?nG@€E¢0¤='ª¬?‡+Õ?ٙšd¾™™šE£s\DŠü¬D¢ŸAM
R<eơ
àR¢v20140920_00244_stKsb310@ëË"‡ªƒÍ?"Ø@€E¢À==©d
àR¢v20140920_00245_stKsb310@ëË"Šœ–?*Í
@€E£)f=Žc¸?÷>}?î{b¾š¬E¢æáCHD¡ü{AMPë<'¦
àR¢v20140921_00080_stKsb310@ëË@qE'†?@€EĞf=ø=Ø{A@ b¾'hsEůqD‹
fD¢ AM§n<Ÿ¾
àR¢v20140921_00082_stKsb310@ëË@v¥]>ðÑ@€EĶ{=ä_ƒ?…¶m@\)e¾¡G®EÆâDýN‡D¢K¾AMÓ%<tx
àR¢v20140921_00084_stKsb310@ëË@zÁ'1?"x@€EÅR=ª?º˜@#33a¾~ùÛEÃ!ÃB™°¤D¢"AMÕp<\"
àR¢v20140921_00224_stKsb310@ëËBŠrÅD?9,'@€E³H=Ýêh?Žº	?¥¸b¾—PE´v=D‹
wD¢¢NAM£Ï<_U8
àR¢v20140921_00226_stKsb310@ëËB=J8?+gç@€E³þ=çäì?Z‹¢@G
=0¾"÷ÏE³ašEZåD¢3\AMð=Gl
àR¢v20140921_00228_stKsb310@ëËB"ýƒ#?:4@€E´xH=·ï¸?Iü¼?¬ÌÍb¾‰7E³?
CQhD¢˜AMÃ2<uÝò
àR¢v20140922_00097_stKsb310@ëË`gf–?$LŸ@€Eœ—=˜Ô¸>Η)?ŒÌÍb¾›"ÑEàáD‹TD¢"RAN;<|/
àR¢v20140922_00099_stKsb310@ëË`l;ä?+ÜÃ@€EœÍ\=…ðx@2U@õÃ2¾£×
E*öEZÝD¢]ôAN€<³†ý
àR¢v20140922_00101_stKsb310@ëË`p©@+?4ï¸@€E==µT@=ŸW¾?Þ¸Rc¾šŸ¾Eœê{C`D¢=ANB><‹J·
àR¢v20140922_00241_stKsb310@ëËbSh—ï?Ae©@€Ešw…=ˆ·Ô>%ñ-?hõÃd¾"ýôE›.fDŠý`D¢›ßAN`<BØ.
àR¢v20140922_00243_stKsb310@ëËbX	ÁË?=:ø@€Eš§=Š+ ?tàÌ@1ë…2¾¼í'E›Ù…ER°D¢:ÑANe<¸Ú
àR¢v20140922_00245_stKsb310@ëËb\Ó/'?5c@€Eš¯×="â4>Sp?'ë…a¾š¬EšöC1ªD¡ÿTAN>Û<;Ìê
àR¢v20140923_00068_stKsb310@ë˂w ¾?:'˜@€E—{)=Î(?¹wF?€d¾‰º^E—m3DŠöéD¢žAMUW<4i
àR¢v20140923_00070_stKsb310@ë˂{ù€_?'š@€E—Cö=§Ép?
KG?ð£×_¾¡G®E™{Dý;;D¢4sAM98<iô
àR¢v20140923_00073_stKsb310@ë˂ƒ»¼.?	ûø@€Eš{=›ª@?TÌ@¸R`¾Ÿ¾wEšÐ¤C‹DšŒAM€€<‹¹ê
àR¢v20140924_00094_stKsb310@ëË L'È?•@€E"{f=»ñ><¸@\b¾"t¼E•áD‹ìD¢®AMYü<€Ùó
àR¢v20140924_00096_stKsb310@ëË Q4ZÑ?þ‹@€E"Žq=ÂD@D_ú@"×
1¾'ñªE"šE]D¢;ÏAM‰Š="­}
àR¢v20140924_00098_stKsb310@ëË UÖ÷? »@€E"Œ
=«¾s>^I@®b¾ŒIºE"{Cë…D¢ÅAM+G<«Hn
àR¢v20140924_00245_stKsb310@ëË¢S)]G?#ï'@€Eâq=¢™y?r£?s33c¾"záE'ˆ{DŠûžD¢°¬AMGŽ<xÍ
àR¢v20140924_00247_stKsb310@ëË¢WÌ ?0ê@€E¹…=§ÍPAû@=q0¾§ïžE'=EO®D¢,b
àR¢v20140924_00249_stKsb310@ëË¢\—¥Ï?9lô@€EÃ=®€="W?¡G®b¾–‡+El¸C~5D¢	hAMo_<sى
àR¢v20140925_00049_stKsb310@ëËÀ$6ö·?#ˆ¹@€E•O®=›ß`?Äüg?Æffb¾ŒIºE•ÇšD‹=D¢¤¬ALÀ×<c«¢
àR¢v20140925_00051_stKsb310@ëËÀ)o<?"@€E•"¤=žÔl@ˆÂ@^{1¾ÒòE"úÍE`D¢:ÑAMÐ=
ui
àR¢v20140925_00053_stKsb310@ëËÀ-¢Û7?b0@€E•Uö=—°=—h_?þ¸Rc¾'\E""ìCPbD¢FAMÐ<€)ì
àR¢v20140925_00198_stKsb310@ëËÁë"òf?E!@€E˜c{=}'>åÍþ?ï\)b¾š¬E™cšDŠôƒD¢³¾AM¦<^áÒ
àR¢v20140925_00201_stKsb310@ëËÁòï{£?E@€E˜®á=ÏÉ;
àR¢v20140925_00202_stKsb310@ëËÁõvtQ?)ua@€E˜€Í='^ ??´záb¾'ë…E—ÇHCç+D¢ALúô<EüI
àR¢v20140926_00055_stKsb310@ëËàkÉ<J?¢(@€E«P®=™š¤>ñ‰@,(öb¾²-E¬RD‹D¢¬‹ALàà<–Ñ
àR¢v20140926_00057_stKsb310@ëËàp‰¥†?)èI@€Eªú=‹ðt@SP?@p¤2¾"záE«G
E[TD¢:oALù<žý
àR¢v20140926_00059_stKsb310@ëËàuR§î?%Ó@€Eªñ=Λ9<uµ@?\)c¾"›¦E©5
CaËD¢
úAL'9<ÕW
àR¢v20140926_00199_stKsb310@ëËâ
ÛñX?5¿Þ@€E¯Œì=ÍÓ>ïÔ?ºáHb¾™‡E°§ìDŠ÷D¢§¾AL·<FW*
àR¢v20140926_00201_stKsb310@ëËâ~ȳ?(¶@€E¯†®=¶×@²·@¸d¾«…E¯ÈáDýODD¢*NALš<ŽyE
àR¢v20140926_00203_stKsb310@ëËâ0ž®?4"2@€E®ó®=¥À€<2°¤?ØQìb¾…¸E­²¤C—D¡þALùÃ<"fÅ
àR¢v20140927_00080_stKsb310@ëÌ·st?D®K@€E–F…=‰<ˆ@T@K?aG®d¾˜bE—dD‹
PD¢ÃßALð¹<tòh
àR¢v20140927_00082_stKsb310@ëÌ»ú¢H?0.é@€E–'Ã=sà @	@K…1¾ŽVE–+qE[+D¢8!ALç{<Ý­Y
àR¢v20140927_00084_stKsb310@ëÌÀë¸J?-‡¼@€E–Û={	©>>a?½p¤b¾–E—#qCD¢
ALÖ¨<\!ò
àR¢v20140927_00224_stKsb310@ëÌbòXx?.c@€E˜Ã=¡Û,?¬¶B?Àd¾'ñªE™RDŠïTD¢yËAM._<T
àR¢v20140927_00226_stKsb310@ëÌg¼l­?')@€E™Wq=‰ê¼>ê»@+…1¾–Eš€¤EN¤D¢(jAL¶¿<°û
àR¢v20140927_00228_stKsb310@ëÌl•tÇ?¹@€Ešëì=¢8¼?=2Ä@5¸b¾›"ÑEš—×B—ùXD¡ö˜ALìÕ<±{'
àR¢v20140928_00074_stKsb310@ëÌ"µ¥-Ì?@Õ~@€E¼çá>Â?¯O{?Š=qb¾–E½<{DŠáD¢¨sAL–+<ƒ¬
àR¢v20140928_00078_stKsb310@ëÌ"¿¹T?6¾u@€E¾(¸=ñ}^?|gD?Ôzáb¾\)E¾3C>¸D¡ö˜ALè<†šµ
àR¢v20140929_00168_stKsb310@ëÌA_¡EŠ?/º›@€E¦´=Žûh=4û?ª=qb¾'n˜E§bD‹¾D¢³;AM»G<8P´
àR¢v20140929_00170_stKsb310@ëÌAdjӈ?0Fõ@€E¦rá=‹²œ@l	@HQì2¾'ë…E¥-3EWªD¢;TAN.
<Ô¬Þ
àR¢v20140929_00172_stKsb310@ëÌAi*á€?#eO@€E¥öá=…îä>Æ£@®b¾ÒòE¥\C«DD¢
NAM·¯<‹5A
àR¢v20141005_00239_stKsb310@ëÍ
(·Ú?;08@€Eº¹>@£›?µÂb¾²-E»Ë
D‹"D¢"
AM~|<d/Å
àR¢v20141005_00241_stKsb310@ëÍ€{e?)‡@€Eºz…=´|(@Ÿëµ@G
=1¾—
=E»NE\ÁD¢N AMqD<åx
àR¢v20141005_00243_stKsb310@ëÍØiä?+Öå@€Eº==Ýæ›?:N?½p¤c¾'ñªEº:¸ChöD¢)AMދ<X¹
àR¢v20141005_00383_stKsb310@ëÍM©["?hf}@€E¾'š=Ý>4>❑?p£×b¾ª~úEÀlöDŠï#D¢'áAMÄe<w›
àR¢v20141005_00385_stKsb310@ëÍPæQ?_¿s@€E¾À
=¥&ˆ@Gðó?ð£×2¾¸QìE¾jETND¢7TAMs><¬
àR¢v20141005_00387_stKsb310@ëÍT.%,?vð‹@€E¿;q=—¸à?ó‹U?G®c¾«…E¿j=C¯D¢üAM·¸<°É
àR¢v20141006_00097_stKsb310@ëÍ 	ðÊ?GJ@€E¶e=ÓD©@-¾›?Š=qb¾bNE·QšD‹òD¢•ìAN¼e<zùà
àR¢v20141006_00099_stKsb310@ëÍ 
=zà?9•Ä@€E¶²H=ˆþ@µ[á@G®1¾/E·CìE_dD¢HbANbƒ<ëlÑ
àR¢v20141006_00101_stKsb310@ëÍ c×?U-%@€E·=ph?YÎ?•Âc¾Ÿ¾wE·ÖCòòD¢}AN»µ<'Œ¯
àR¢v20141006_00241_stKsb310@ëÍ!R(çU?)K€@€E¿¿{=•k?³C·?«…d¾‡+EÀì{DŠý²D¢"¾AN®d<bé§
àR¢v20141006_00243_stKsb310@ëÍ!U<²ä?!@€E¿ûÍ=¹vœ?Ž7o@õÃ2¾"÷ÏEÀ…®EX D¢-`ANñ§<ª¢¤
àR¢v20141006_00245_stKsb310@ëÍ!X‡Æ]?"N@€E¿Šá=Á(ì>_Íþ@
=b¾ž5?EÀ=C´þD¡ýºANcr<¶Ê±
àR¢v20141007_00093_stKsb310@ëÍ?ë–çc?À§@€E¼Ü3=‹H>Ó?œ(öc¾'ñªE½õìDŠùPD¢'áAMð<?¥
àR¢v20141007_00095_stKsb310@ëÍ?îþu'?"@€E¼=Ô£9@NÕO@ŠáH1¾™™šE½«…E\éD¢J-AN>¥=XT
àR¢v20141007_00097_stKsb310@ëÍ?ò+P¼? ÆG@€E¼-H=œ0ý?¦#a?Àc¾…¡ËE»t=Cç®D¢\AMöÕ<\hÜ
àR¢v20141007_00237_stKsb310@ëÍAã]³?²-@€E¾mq=ÆèÔ?ºÒ7?ë…c¾™‡E¿Ò{DŠõPD¢®=ANß<~:
àR¢v20141007_00239_stKsb310@ëÍAO7?
›@€E¾_š=¾Î@†¸@Mp¤2¾¥`BEÁy\ES\D¢2˜AMÜ<íK)
àR¢v20141007_00241_stKsb310@ëÍA[?"×@€E¾x
=·0?Wl
?®{c¾‰7LE¾p=C¼D¡ÿßAMöÌ<EÃh
àR¢v20141008_00097_stKsb310@ëÍ`Q¬p?:¬­@€E¶˜f=µgT>ú¶ë?‹…b¾ž¸RE¸ÃD‹D¢¨ÍAM+t<WXÂ
àR¢v20141008_00099_stKsb310@ëÍ`§l–?C.Ê@€E·1\=›/ÔAýæ?Æff2¾«…E¹OqEb‹D¢uAM8<—TÝ
àR¢v20141008_00101_stKsb310@ëÍ`"?S	Ó@€E·´3=ºlh?¡óu?½p¤c¾£×
E¸*)CˆsD¢
ãAMA2<'
àR¢v20141008_00241_stKsb310@ëÍa;—ÀÑ?1—
@€E´Sq=uõp@`}Ý?´zác¾ª~úE¶»®DŠü{D¢¬‹AMQì<it©
àR¢v20141008_00243_stKsb310@ëÍa>Ñâ`?.¨N@€E´ä\=Ò'?C@\)2¾¨r°EµvöEV˜D¢+AMŠP<£mÛ
àR¢v20141008_00245_stKsb310@ëÍaB3¼E?9øÆ@€Eµ=žôl?|«œ?£×
b¾¢ÐåEµ`áC·
D¡øAMSâ<Y‰O
àR¢v20141009_00080_stKsb310@ëÍë_ºP?2¦¡@€E¶©3=º0>À8d?˜Qìb¾–E¸4áD‹D¢¤AM0<F/§
àR¢v20141009_00082_stKsb310@ëÍîÉ??+@€E¶à®=žÕà@@'?â\2¾¤Ý/E·¤ÍE`ÁD¢IPAMCb<Ž6,
àR¢v20141009_00084_stKsb310@ëÍñò5½?4R3@€E·8Ã=|®¯=‹r?¨õÃb¾‰7LE¶—…CÚ D¢&VAM:Þ<ZÄ
àR¢v20141009_00224_stKsb310@ë́Øe?FîÔ@€E¸b=—g°>ºV?O\)c¾²-E¹üRDŠöVD¢®%ALã¯<…™.
àR¢v20141009_00226_stKsb310@ë́;K[?Kìæ@€E¸j=«‰x
àR¢v20141009_00228_stKsb310@ë́_]?4Ô@€E¸	¤=€¤<ÊÆÜ?¢\c¾ÒòE·$CyÛD¢…AM
œ<Qš¼
àR¢v20141010_00096_stKsb310@ë͟êvk?-p@€EÄÒá=¨~D>z•L?ºáHc¾ž¸REƾDŠñšD¢´¤ALüÏ<g· 
àR¢v20141010_00098_stKsb310@ë͟íñoÄ?2 @€Eĵ¸="?ä'ô?â\1¾ ÄœEÆ
®E\°D¢GuALâå<Š£O
àR¢v20141010_00100_stKsb310@ë͟ñ¸?'«Æ@€EÄ]{=—Ø$@?û?«…c¾ž¸REĦÍC BD¢JALúš<59c
àR¢v20141010_00180_stKsb310@ëÍ ³A0!?4ú•@€E̸=Ë•>¹mœ?±ë…c¾›"ÑEÍDŠÿ¶D¢°ALä@<€"q
àR¢v20141010_00182_stKsb310@ëÍ ¶
??;X@€EÌ'= ¿@@ff0¾¦ffEËî)ENÁD¢/ALÙ3<®»1
àR¢v20141010_00184_stKsb310@ëÍ ¹àv?C‡o@€EÌDÍ=ŽÂ@†U®?¦ffc¾'ë…EËeqC¢D¢ÅALØp<ˆ#<
àR¢v20141011_00097_stKsb310@ëÍ¿íÀ­…?œ@€Eж®=Ôn?äxŠ?J=qc¾¤ZEÑÎáD‹sD¢œþAMqf<õFš
àR¢v20141011_00099_stKsb310@ëÍ¿ñ7?{»'@€EÐÌ)=‡æ|?02(?Ýp¤1¾ A‰EӁE[ãD¢3ßANO‡=AI"
àR¢v20141011_00101_stKsb310@ëÍ¿ô/Œà?C«@€EÐçÍ=šî">\ßê?‡®c¾ ÄœEÐ;®CÐåD¢´AM€Ÿ<¡Ò²
àR¢v20141011_00241_stKsb310@ëÍÁÅñ;?•š:@€EÓ5\=‡…P>V¶"?:áHb¾¸QìEÔ×DŠõD¢º%AMÐé=Šä
àR¢v20141011_00243_stKsb310@ëÍÁQ¬p?‰~'@€EÓô=›>?`ÿG?E¸2¾¬‹DEÔ<¤EWHD¢)ãAM<÷Ì
àR¢v20141011_00245_stKsb310@ëÍÁƒ$¸?£–_@€EÔtÃ=§#>|þå?W
=b¾¬‹DEÓ|áC…D¡ô‹AN›=Ù
àR¢v20141012_00064_stKsb310@ëÍßíìwb?1‹á@€EçAq=®=<Í'?€c¾"ýôEé/ìDŠÿßD¢²¸AMŒž<>bB
àR¢v20141012_00066_stKsb310@ëÍßñ@$?9—ñ@€Eèg×=¬¥´@
r@,ÌÍ2¾/Eç#ÃEUãD¢G¶AMF1<µo
àR¢v20141012_00068_stKsb310@ëÍßôqv»?Dp÷@€Eéd¤=øÀ@EÚC?½p¤c¾"÷ÏEé=C^D¢AMö<‡Ó®
àR¢v20141012_00208_stKsb310@ëÍáˆ"?ƒ`Ð@€Eïc)= Éì?¡$â?(öa¾™™šEïÈ)DŠÓ}D¢¿…AMTR<É
àR¢v20141012_00210_stKsb310@ëÍáÜËÈ?xW}@€E﯏=¦pA6Q?Æff2¾–‡+Eïi…ETþD¢bAM%<®Je
àR¢v20141012_00212_stKsb310@ëÍá
³?n¥š@€Eﳤ=Ô%?ý'?^¸Rc¾"t¼Eî†{Ct{D¢	'AMVð<žXÓ
àR¢v20141013_00064_stKsb310@ëÎ_{?TWŸ@€EÄrq=ˆ_L>ß
ë?¸Rb¾–EÅÞ)D‹\D¢¢˜AN6ù<"Ó

àR¢v20141013_00066_stKsb310@ëÎbµýR?ayÃ@€Eĕö=•X@dsd?ØQì1¾—
=EÅ×\EZ)D¢CÇAMøI<¾ÖŽ
àR¢v20141013_00068_stKsb310@ëÎf)Åv?UÀ@€EÄú
=Œœð?ÅÖo?œ(öb¾©xÕEÅ)C¹šD¡ç®AMÝT<©Æ+
àR¢v20141013_00208_stKsb310@ë΁ÍD?´ß@€EȆ=é(>-8
>ð£×b¾®{EÉáD‹}D¢©ANKÿ=7ސ
àR¢v20141013_00210_stKsb310@ëÎ"Ou^?¥H@@€EÈÝ=…ãX?áô?p£×0¾OßEÈÆ=El5D¢0‹AMû =¾â
àR¢v20141013_00212_stKsb310@ëΈ?©P¡@€EÉ¢…=Ș?.DI?¸Rc¾¦ffEȓšCBND¡Ë–ANo=­Z
àR¢v20141017_00079_stKsb310@ë΀ÞQÚ?wkø@€Eò9q=_>X?©ê?W
=d¾š¬Eð6fDŠè!D¢'AMl§=CbŽ
àR¢v20141017_00083_stKsb310@ë΀&W7t?jë²@€EñžÍ=jìI?~ßÏ?p¤c¾¬‹DEû'ÍC³uD¢AM=ü
àR¢v20141018_00097_stKsb310@ëΠoòV?F˜ù@€E³Á
=ÝÁ2?V]i?Š=qc¾—PE´ošDŠýüD¢DAM<‰EC
àR¢v20141018_00099_stKsb310@ëΠ#œð?A|Æ@€E³ˆÍ=út?y@
p¤3¾å`E³1×EQ–D¢:òAM <¾uF
àR¢v20141018_00101_stKsb310@ëΠ&f"?J­@€E³N×=˜¨ô=M<?¬ÌÍc¾›¥ãE³Â)C{¦D¢JAM$Y<ëŽ
àR¢v20141019_00093_stKsb310@ëÎÀL?"P¯@€E¸Û¸="šp?èi?Që…c¾œ¬E¹u®D‹TD¢'‡AMg¦<àý›
àR¢v20141019_00095_stKsb310@ëÎÀfd?Žv@€E¹(
=ËÄ@ê?}p¤1¾ž¸RE¹æ=EU\D¢BwAM-è<é»a
àR¢v20141019_00097_stKsb310@ëÎÀ!&¶x?‹ß"@€E¹¶Ã=…M¸>½+;?™šb¾¯ E¹
¤C¾D¡øƒAMCk<¹À«
àR¢v20141022_00099_stKsb310@ëÏùÛä?2Rå@€EÏÉá=‹œä?¼^E?‹…b¾•EÐÅ3DŠùPD¢¤1ALvÅ<ec
àR¢v20141022_00101_stKsb310@ëÏý2?@çB@€EÐN=¼Ô`<u£-?ôzá2¾Ÿ¾wEЌ)EIqD¢;mAL>ì<¯€
àR¢v20141022_00103_stKsb310@ëÏ u[L?@ºP@€EÐÑ×=«õT>˜K•?aG®c¾"t¼EÏí×Cå`D¢
 ALCC<?/»
àR¢v20141023_00094_stKsb310@ëÏ@
Þ°?C®Å@€EëÚì=ž+¬?¦ªç?¬ÌÍc¾"t¼Eì8¸DŠøsD¢Ÿ;AL,u<›·
àR¢v20141023_00096_stKsb310@ëÏ@1?AJÛ@€Eì؏=‡"ARXd?÷
=2¾'ë…EíKqEc'D¢BfALb<ˆ'
àR¢v20141023_00098_stKsb310@ëÏ@Aч??¦Ù@€Eíq=•_Ð@…¦
?Ôzác¾'hsEìqCáHD¡ôîAL}<¡=6
àR¢v20141024_00112_stKsb310@ëÏ`I.¢€?`ó
@€EËH=³Š?ìŸÕ?ƒ×
c¾"ýôEËՅDŠçøD¢†NAL´©<À»î
àR¢v20141024_00114_stKsb310@ëÏ`LRß ?{@€Eˏ¤=¶úÌ?°~Ê?à1¾¯ EÌoqE,FD¢;ÇALÌk<ð´£
àR¢v20141024_00116_stKsb310@ëÏ`Zž1.?ƒƒ^@€EÍuö='€=¢AÄ?G®b¾—
=EÌ{…C	yD¢&FALåË<|l
àR¢v20150330_00888_stKsb310@ëã	z>c?&æ°@€Eµ¹Ã=Ð>£ÜQ?s33a¾"záE¶ö¤D‹‡D¢ÏAMk<#‹"
àR¢v20150330_00890_stKsb310@ëã	Cp?"´J@€Eµ+Ã=·êX?9°@P£×0¾£SøEµfEMDD¢¸"AM}0<ó·ò
àR¢v20150330_00892_stKsb310@ëã	ƒºd•?(@@€E´Ë=Þk@?€Ù9?'ë…b¾bNEµ·CÃD¢oÏAM:µ<OýØ
àR¢v20150330_01032_stKsb310@ëãS¥
ì?,Ž½@€E¤Ç®=Š*<>\¯?Î{b¾¤ZE¦¾D‹!D¢>áAMe€<ˆèà
àR¢v20150330_01034_stKsb310@ëãXfC+?"–§@€E£½q=œ
¨=O"Ë@R\2¾™™šE¤Ù\EXÁD¢"þAMO!<ãµí
àR¢v20150330_01036_stKsb310@ëã]2L?0W@€E£
=у>HÓ?ÌÌÍc¾'ë…E£"fC^úD¢dAM‡†<F¬F
àR¢v20150331_00871_stKsb310@ëã(ýÎÐ?
­@€E¶,
=£|?㱉@6ffb¾œ(öE·ÅD‹´D¢1ãAM¬Ð<«kÅ
àR¢v20150331_00873_stKsb310@ëã){›,?#ˆ@€Eµû)=•ÿX?N@ŠáH2¾¤ZE·÷®EL¨D¢'˜ALí:=;¨
àR¢v20150331_00875_stKsb310@ëã)ŸÂS?p½@€EµÊÃ=•i@gI@
áHb¾œ¬E·™
C3D¢AËAM|â< ¢û
àR¢v20150331_01017_stKsb310@ëã*a†ú?xI@€E¸=Í=¬ä<>À«Â@Qìa¾šŸ¾E¹½…D‹¾D¢L¤AMk)<"A¬
àR¢v20150331_01019_stKsb310@ëã*dYüv?Þ;@€E¸Áf=¿Õø?®$B@€õÃ2¾•Eº%šEU×D¢'=AMU]=ÃÂ
àR¢v20150331_01021_stKsb310@ëã*g‹Ø?'ü@€E¹Óš=͗	=Á@I™šb¾%Eº†C&¨D¢R°AMÄn<ºH_
àR¢v20150331_01161_stKsb310@ëã,‹?	y	@€E·Ž{=Ô¿¤@'X@¸Rb¾"záE¸†D‹?D¢…7AM%^<'ðØ
àR¢v20150331_01163_stKsb310@ëã,
ñ%?äY@€E·´H>¡?2¢@fff0¾'n˜E·ü¸EOËD¢k
AMN<Ç^¨
àR¢v20150331_01165_stKsb310@ëã,W܋?»#@€E·š×>'–@/\@U¸c¾""E¸ÍC:^D¢25AMoâ<Ö\V
àR¢v20150523_00187_stKsb310@ëéÉÉ4×£?MÔá@€E­­¸=§ü;øöñ?p£×d¾›"ÑE®bDŠõD¢ÖÙAMؐ<˜^

àR¢v20150523_00189_stKsb310@ëéÉ̼k×?HíS@€E®4=zH >K¡?ü(ö2¾¤ZE®éšEJ¨D¢˜AM§%<¥	ÿ
àR¢v20150523_00191_stKsb310@ëéÉÐ5WP?7¢ò@€E®ÇÍ=žæ8?QӚ?Tzác¾–‡+E¯GìCyXD¡øRAM«™<‰&²
àR¢v20150523_00451_stKsb310@ëéÌæÛÂ?>ì{@€E¹»¸=»P?<˜?—
=c¾'n˜E¹eÃDŠõ¢D¢¦=AMIà<x?½
àR¢v20150523_00453_stKsb310@ëéÌô'?Dn÷@€E¹®==S"Ø?¬I?æff2¾'ë…EºP{EX%D¢VAMY–<¨°l
àR¢v20150523_00455_stKsb310@ëéÌ"dc­?AÞÿ@€E¹¾×=yé>RA-?¡G®b¾ ÄœEº
CuD¡é²AM"¨<ni…
àR¢v20150523_00547_stKsb310@ëéÌۙnQ?Jèœ@€EÀýf=ƒÌ"@.žR?'\c¾©xÕEÁi\DŠ÷3D¢»3AMgí<™Ž
àR¢v20150523_00549_stKsb310@ëéÌÞÔ÷"?P+n@€EÀÊ×=Vǐ@9j?"331¾"÷ÏEÁ‡®EO;D¢AMœ?<'é5
àR¢v20150523_00551_stKsb310@ëéÌâo	?>¼ö@€EÁŽš= ôü?l9T?k…c¾‹C–EÁK…CŠ=D¡âAMi»<'ÝC
àR¢v20150527_00993_stKsb310@ëêM9cÔ;?£!C@€E´R=Æҋ?WÖN?.{a¾­'hE´t¤D‹D¢˜RAMv¸=X
àR¢v20150527_00995_stKsb310@ëêM<ŸÎ<?Š×ß@€E³à\=‹P¼<¤q?æff3¾Á%E²CšE]LD¡ð‹ANÛÿ=nD›
àR¢v20150527_00997_stKsb310@ëêM?¶žã?—?N@€E´æÃ=åÇi?l–Å?Që…d¾µÂE´n)CµD¡ÊNAM£s=ùÁ
àR¢v20150531_00747_stKsb310@ëêÌ¿Z˜þ?(@€E'3=ÂÌ?)Û?î{c¾¡ÊÁE"-ìDŠñºD¢ªÁAMºq<o26
àR¢v20150531_00749_stKsb310@ëê̬/?"†@€E'½f=¤î<@¸X˜@3×
2¾ž¸RE"»3EBáD¢¬AMŒª<Ãk"
àR¢v20150531_00751_stKsb310@ëêÌÅÎÖ?"sÎ@€E'÷q=ª(ü@^?Àc¾—PE"¡…CФD¡èBAMe<Pݧ
àR¢v20150703_00271_stKsb310@ëîà¯ZÆ ?yY«@€E¯*==Äu?½ÚÜ?5c¾—PE®âDŠô"D¢;\AMdf=Ìø
àR¢v20150703_00273_stKsb310@ëîà²}±?jEê@€E­È®=½ùx@2Ù?—
=*¾©ûçE±L¤E2-D¢Œ´AMÓí=G;
àR¢v20150703_00275_stKsb310@ëîൠ¶C?tûŸ@€E§´==dpA>
¬	?(öc¾¡G®E©{C@ÅD¢JAM<Ñèæ
àR¢v20150703_00415_stKsb310@ëîáËA'?f†@€Ež%…=UÓq=æj¦?+…b¾œ¬EžáD‹ÝD¢×AMr.=›ÿ
àR¢v20150703_00417_stKsb310@ëîáÎO#)?x¾Ú@€Eš~®=YJP
àR¢v20150703_00419_stKsb310@ëîáэü­?k n@€EŸXö=m̈=ë1?!G®c¾"t¼E ^ÍC&¨D¢dZAM "<×sñ
àR¢v20150703_00559_stKsb310@ëîâé>7s?_ÂÈ@€E£Ø='€<²aì?O\)b¾˜"uE£ÃDŠâD¢KuAM=U
àR¢v20150703_00561_stKsb310@ëîâì£Î?SC'@€E¦g=S…À@¹—?•Â0¾˜bE¥—ìE5ËD¢uÓAMå=¹9Ö
àR¢v20150703_00563_stKsb310@ëîâð	¸f?CÉy@€E´¡R=?«)@mt?±ë…<¾™‡E¶çìCô¼D¢Z¸AM<=ª

àR¢v20150704_00244_stKsb310@ëïÌU\? Ø@€E€E=¯r< <¬?ÌÍc¾£SøE€Ç×DŠèþD¢HbAMå[=>J
àR¢v20150704_00246_stKsb310@ëïυN^?•,´@€E~ Í=^wA9-¼?W
=1¾©ûçE€NöE9²D¢w
AN/´=üœ
àR¢v20150704_00248_stKsb310@ëïÒßE ?ym@€E|Ð==r-0=r‡?&ffb¾/E~û\C¨D¢FANŠ=ÞD
àR¢v20150704_00436_stKsb310@ëïÍ%\Ü?ŽxÓ@€E`¶=X`€?8lV?\)d¾«…Ea`RDŠÙ7D¢s+AN<î–ú
àR¢v20150704_00438_stKsb310@ëïÐyÅi?…nC@€E`j¸='}l?­ø?Tzá3¾£×
EaP¤E<¸D¢=AMÿÑ<Ês_
àR¢v20150704_00440_stKsb310@ëïÓæí
?c:n@€E`d¸='œ\?KÞ?O\)c¾œ¬EaW…C¦¨D¢áAMϵ<svl
àR¢v20150706_00097_stKsb310@ëïIÿk[?'h@€E"ö=†l|>ú:?.{e¾µÂE•y®DŠâ-D¢£®AM¶3=þ
àR¢v20150706_00099_stKsb310@ëïINei?‹Sõ@€EÝ3=^`>Þvb?Tzá!¾º^5E"î=E:)D¢AMëˆ=ߨ
àR¢v20150706_00101_stKsb310@ëïI‰ž$?™ð@€EŠø¤=gTÉ>m»†?
=d¾£SøE‰ˆ)C\jD¡áãAMýl=@

àR¢v20150711_00113_stKsb310@ëïà8¦?DŒä@€EÛ³®=ñÅA˜Ä?Që…c¾ŒÌÍEÜH=DŠÿßD¢01AN>J<(ëq
àR¢v20150711_00115_stKsb310@ëïà;°u(?F‡@€EÜš=ˆ?€e ?¦ff2¾ŒIºEÝ)E@òD¢˜JANâ<Œ‹y
àR¢v20150711_00117_stKsb310@ëïà>ë=%?RÖT@€EÜ[ì=¶@,þ?'\c¾"záEÞ¹…CMPD¢SmAN>"<y,
àR¢v20150712_00229_stKsb310@ëðu¶?§
À@€E˜"Í=Ž¯l?Z>?zác¾¦ffE˜¶{DŠüÕD¢<JAMΠ=	à
àR¢v20150712_00231_stKsb310@ëðxa‹5?Æ×v@€E˜¸=Ê}è@'Ö?!G®0¾¤Ý/E™öE6ÁD¢'úAM¥ =VžÆ
àR¢v20150712_00233_stKsb310@ëð{‰ü?°'U@€E˜—==y»Ï?üÝ>Ç®c¾²-Eš=®CݲD¢Y¢AM¢=%©k
àR¢v20150712_00337_stKsb310@ëðJã®f?Ftm@€E"tá=šùÌ@5¿³?E¸b¾Ÿ¾wE•!3D‹+D¢I/ANB<'ã
àR¢v20150712_00339_stKsb310@ëðNbÄE?UZŸ@€E"›)=Ð?ŽA•?¡G®2¾§l‹E"ÏìEEžD¢ãANä<œe¶
àR¢v20150712_00341_stKsb310@ëðQŸp?Sra@€E•H=vBX>Ÿæ~?G®b¾™‡E•Ä{CCTD¢VoAM°ê<rÍõ
àR¢v20150715_00156_stKsb310@ëð_ù‹FÆ?8^(@€E¼ˆq=¾Ì >si?œ(öb¾ž¸RE½¥
DŠðD¢FAPå<\lm
àR¢v20150715_00158_stKsb310@ëð_üÖÊý?:U²@€E¼n==¶©ø@·ûã?Þ¸R1¾š¬E½ìE7šD¢#AOä<˜W†
àR¢v20150715_00160_stKsb310@ëð`éz?7{%@€E»}¤=؁y>Žo?G®c¾'ñªE½ûÃCHD¢oçAOÌ0<8q
àR¢v20150720_00301_stKsb310@ëñ$Z'É?hr¡@€Eˆå×=èX›>¢$?¦ffc¾Ã•E‰žDŠþÑD¢¡ÃAM'<É:í
àR¢v20150720_00303_stKsb310@ëñ'²{é?UÀ@€E‰ö=…¼´@	äª?®{3¾«E‰MšEGD¢7TAN*<'(
àR¢v20150720_00305_stKsb310@ëñ*î°ø?eL@€E‰c
=«¯">'âw?Y™šc¾ŒÌÍE‰¶ÍC"D¡úAM¿Ý<—‡¢
àR¢v20150720_00409_stKsb310@ëñôç?'_u@€E"Í=|>œÛH?â\e¾ŠÀƒEŽ"qDŠâoD¢ª%AM]<–SÏ
àR¢v20150720_00411_stKsb310@ëñ«ÀŽ?*P@€EŽŸ…=S@
ñ¦?У×1¾ÒòEŽÜfEH˜D¢²AMÿ¸<‰ãœ
àR¢v20150720_00413_stKsb310@ëñ
΅_?,rÇ@€EŽ'¤=Äô>ýÅ?G®c¾…¡ËEä{C¨öD¡ñAM—é<È
àR¢v20150722_00049_stKsb310@ëñ@vɾ?GìŸ@€EžjR=©°è=Éì§? b¾™‡EžÌÍDŠý'D¢IüANz<þh
àR¢v20150722_00051_stKsb310@ëñ@y&·Ð?AíÐ@€Ež¢×=ufx@n±?ã×
1¾¡ÊÁEžm\EBéD¢•ÃANŽ.<±/
àR¢v20150722_00053_stKsb310@ëñ@|mT?N˜@€EžÔ=œ¦¨?TÒI?E¸c¾£SøE ^RCWD¢jAN<IÕ
àR¢v20150722_00241_stKsb310@ëñBoŒÖ?ŒÀ$@€E…ßö=ŒéL?àج?333d¾¨õÃE†:RDŠÿ×D¢pRANœº<ë¼|
àR¢v20150722_00243_stKsb310@ëñBrç3?ž­^@€E… ö=ž9¸=»^y?=p¤2¾œ¬E…íÃEN¬D¢ŠAO(=) 
àR¢v20150722_00245_stKsb310@ëñBvjJL?™è÷@€E…ö=¦Ð=—iŽ?ë…b¾¤ZE†ÝšCƨD¢B‡AN¿å=šŒ
àR¢v20150722_00553_stKsb310@ëñE:"%?h
@€E(š=h)>Èñ?G®c¾¡ÊÁEU
DŠßD¢œöAN‹^<Í­Ý
àR¢v20150722_00555_stKsb310@ëñE=š$"?]]È@€E==g"A? (?s330¾£×
E4¸EH¨D¢7ÇAN´<¦½h
àR¢v20150722_00557_stKsb310@ëñEA@¬î?_:@€E>×=báÏ?	ôµ?ƒ×
c¾˜"uEŽ®C®VD¢
hAN"Ã<­'
àR¢v20150722_00697_stKsb310@ëñFbCÇU?RJž@€Eˆýf=«â">b5Ä?c×
U¾–EˆùDŠÔZD¢±AN%†<®w
àR¢v20150722_00699_stKsb310@ëñFe'¶¦?LÌG@€Eˆ»==qw'?¼%À?Š=q0¾ž5?E‰3EFRD¢.-ANƒÍ<ˆÆë
àR¢v20150722_00701_stKsb310@ëñFh·?M;ü@€Eˆß×=q‹`<ƒš[?Që…c¾˜bE‰¤C²°D¢AN'!<ˆßš
àR¢v20150722_00841_stKsb310@ëñGƒEW?P@H@€EŽ"Í=fi?>מ…?^¸R:¾­'hEŽÂÍDŠËžD¢»;ANV2<¸,×
àR¢v20150722_00843_stKsb310@ëñG†bõï?A5K@€EŽ~š=u¥AÖì?×
=3¾ A‰EŽ§®E>D¢ BANf<³:›
àR¢v20150722_00845_stKsb310@ëñG‰Û»Ó??Lß@€Eþá=šK|@$€?W
=c¾Š=qE
C™ÛD¡îANC<;D{
àR¢v20150723_00049_stKsb310@ëñ_dÓU?3M¥@€E®ƒ= õ<@4ª?¸Qìc¾ ÄœE¯ÁšDŠïdD¢=ËAN£<a=&
àR¢v20150723_00051_stKsb310@ëñ_gtþÛ?6åÖ@€E­ø='ô@đº@%2¾—
=E®—®E=DD¢…ãAMŚ<¹‡–
àR¢v20150723_00053_stKsb310@ëñ_jÄ¥?0]@€E®'Í=—åp?\¿@…c¾–E¯j{CæéD¢`9AMwc<¬™º
àR¢v20150723_00193_stKsb310@ëñ`}CØG?&MŒ@€E›¸…=ËÆÙ@	ìœ?šáHb¾œ¬EœÐ)DŠï}D¢R=ANN"<"Év
àR¢v20150723_00195_stKsb310@ëñ`€ˆüh?.®@€E›—f="¤@@G@Qì2¾—
=E›'¸ECºD¢{AN<¬Àl
àR¢v20150723_00197_stKsb310@ëñ`ƒÛÝ?03]@€E›<R=²û¤>Öa±?£×b¾ƒoE›¶=CDZD¢KuAN<3ÿ÷
àR¢v20150723_00625_stKsb310@ëñdÔÀ+?2ûh@€Eˆö=;Œ>ὦ?Ê=qd¾©ûçEƒ$¤DŠÇdD¢Ó}AMÝÞ<l[
àR¢v20150723_00627_stKsb310@ëñdØK?6Ƌ@€E'=ˆ'4?}á?ê=q0¾£×
E'öREAøD¢&5AN?<†O
àR¢v20150723_00629_stKsb310@ëñdۄjÞ?:(`@€E­f=µ=äãÝ?\)c¾šŸ¾E'[CºD¡úéAMîê<*Ì
àR¢v20150723_00769_stKsb310@ëñfP­ü?(iû@€EŒÜá=ˆ.ˆ?±‰2?—
=U¾˜"uEŒ¶fDŠÈƒD¢¸ÝAMè7<«ìw
àR¢v20150723_00771_stKsb310@ëñfSƒï?/"@€E'{=a\ÿ?'¼c?Տ1¾—
=EŽÂEBÑD¢AN!Œ<Ð6
àR¢v20150723_00773_stKsb310@ëñfVè	?46R@€E‹{á=|Gx?Ðz÷?‹…d¾Š=qE‹$¤C¤œD¡èJAMû~<}—Â
àR¢v20150723_00913_stKsb310@ëñg–±7E?9á&@€E™&¤=¹;?ßɛ?™™šK¾ŒIºE˜;DŠÊD¢»žAM̆<œy˜
àR¢v20150723_00915_stKsb310@ëñgšV¨ƒ?'²@€E–øÍ=MŒ?"I7@aë…1¾"÷ÏE˜EO¾D¢ÇAN6Å<Þ~^
àR¢v20150723_00917_stKsb310@ëñgž#œg?,ÌÅ@€E"(="5Ë?xIJ?'ë…c¾ÒòE•TCwÏD¡Ø´AMÀ(<6dB
àR¢v20150724_00049_stKsb310@ëñ‰9úù?yÀ@€E °=°4˜>l?W
=b¾'hsE¡#\DŠîfD¢EãANE<¯{•
àR¢v20150724_00051_stKsb310@ëñŒxú?uh@€E dö>&èï@[,
?·
=2¾§l‹E¡REF)D¢'yAMøc<¹b~
àR¢v20150724_00053_stKsb310@ëñ™ÖU?yÛ	@€E 2f>E(?E?p£×a¾¢ÐåE¢¸C#TD¢_}ANpU<»l,
àR¢v20150724_00193_stKsb310@ëñËñ†?FŽ@€E˜µq=†?	x?‡®d¾Ÿ;dE™e3DŠú5D¢eãAMÙÂ<i
àR¢v20150724_00195_stKsb310@ëñ
û{â?BË.@€E™3=óÜ@ht»@3×
1¾'ë…E˜ð)EL¨D¢}AN{<é½
àR¢v20150724_00197_stKsb310@ëñˆ?Jb@€E™nš=¾l=¬Gœ?‹…c¾¢ÐåE›W…CpåD¢fVANã<hZ&
àR¢v20150724_00541_stKsb310@ëñ"Á¹Ä?n;|@€E™°{=Tï?ù‹¨?O\)d¾™‡Ešf=DŠË¶D¢À!AMï%<¹{Ÿ
àR¢v20150724_00543_stKsb310@ëñ"Äa~u?jX3@€Eš.®=‰à@#†?´zá2¾–EšO\EJD¢%ªAMä`<ä
àR¢v20150724_00545_stKsb310@ëñ"ÇÒÂZ?oŠ@€Eš =4?ƒ?#×
b¾¡ÊÁE›šC`ÅD¡óuAN><¸è
àR¢v20150724_00685_stKsb310@ëñ…íÌ&4?rô›@€E˜9R=†o¤@1s€?G®I¾ A‰E˜JDŠÚúD¢·mAM×ñ<Þ>
àR¢v20150724_00687_stKsb310@ëñ…ñ2R
?|ß³@€E˜Ä
=]O1@…Ÿ?šáH2¾®{Eš	
EI²D¢(sAN'<ñØß
àR¢v20150724_00689_stKsb310@ëñ…ô‹bt?c8ÿ@€E—A
=dwÀ?Ï¿×?8Qìc¾˜bE˜qCºD¡ö¨AMï«<™Y¢
àR¢v20150724_00829_stKsb310@ëñ‡hâB?3Œž@€E›Ê==ž7@?"5¡?¯\)d¾"t¼Eœ'DŠ×®D¢Á?AMžÒ<»
àR¢v20150724_00831_stKsb310@ëñ‡¥ÍÚ?E¡Ø@€E›ã=§/œ=+x÷?þ¸R1¾'ñªEœáED‹D¢²AMÎÜ<›Œ0
àR¢v20150724_00833_stKsb310@ëñ‡M?<1u@€E›§
=Âtd>7ø?§®d¾–‡+E8CËÇD¡ëDAMù®<vk´
àR¢v20150725_00049_stKsb310@ëñŸFñ+&?wüñ@€EÌ6>$d@+ë?ˆõÃa¾˜"uEÌ?šD‹3D¢OAMá¿<¯[»
àR¢v20150725_00051_stKsb310@ëñŸJ>lø?}B@€EÌÄì=Õ·@1éÞ?•Â2¾—PEÌÉEDáD¢†°AMÈe<«…S
àR¢v20150725_00053_stKsb310@ëñŸMar6?o.@€E͵×=ș4?	›?^¸Rb¾–‡+EÏQHCäÝD¢DîAMÃB<¨Šx
àR¢v20150725_00193_stKsb310@ëñ ÞK5?$/½@€E¸¨ö=ÑïÜ> Ì·@õÃc¾¬1E¹í3D‹˜D¢hÝAMå£<ƒP`
àR¢v20150725_00195_stKsb310@ëñ á†Rj?+ï@€E¸ÿR=úU£>BC@ÌÍ1¾'n˜E·ðÍEO²D¢x"ANJ<Ó#
àR¢v20150725_00197_stKsb310@ëñ äÏ2-?;£¿@€E¹==up?Ij?õa¾—PEº›ìC¼D¢E'AM¨_<¢
àR¢v20150725_00625_stKsb310@ëñ¤Êù¾?'äç@€E¨çÃ=' ø>íU?þ¸R`¾¦ffEªWDŠÊfD¢¹ÃAMôO< 
àR¢v20150725_00627_stKsb310@ëñ¤Î}0Ø?.Ÿ@€E©
Ã=ª??¢Ez@¸R0¾œ¬E©…EDD¢3mAM¶Ó<œ:ý
àR¢v20150725_00629_stKsb310@ëñ¤Ñëzb?0<í@€E©Õ\="²ˆ?EþÄ?.{c¾ŽVEª®CÐåD¡ýHAMޛ;à¦>
àR¢v20150725_00769_stKsb310@ëñ¥ø"ð7?,¶!@€E®ªf=–ô¬>3;+?¡G®^¾'ë…E¯,ÍDŠ×D¢¥ANl<r
àR¢v20150725_00771_stKsb310@ëñ¥ûð†?"F@€E¯>
=ƒ£7<C|ð@…1¾ŽÙE®½
EGD¢ÁANa<Ÿ
2
àR¢v20150725_00773_stKsb310@ëñ¥ÿ?eÇ?Z9 @€E¯oq=ìÃI?º?ç®d¾e`BE®u3Cf%D¡ìAN(Ÿ<‹¤æ
àR¢v20150725_00889_stKsb310@ëñ§V\-?GŒ@€E¸{3=ÓOG>Š}L?øQìF¾›¥ãE¸éÃDŠÐ"D¢¶wANdm<°
àR¢v20150725_00891_stKsb310@ëñ§»üp?0¹@€E¸_
=™8€?ø~=@qG®1¾–‡+E¶N{EFD¢‹AN—`=t
àR¢v20150725_00893_stKsb310@ëñ§ '?Nãé@€E¸ºö=…>À?PU?^¸Rc¾'n˜E¸(öC ÅD¡èZANÕ<%¹ƒ
àR¢v20150730_00553_stKsb310@ëòEìp?Mø@€E†Âì=o¬™=
VO?Ü(öL¾™‡E†¬=DŠÔ´D¢¡7AMí<¡‰®
àR¢v20150730_00555_stKsb310@ëòE."£?fG\@€EˆÓ×=¬À@>†pæ?šáH1¾œ¬Eˆ!3EEqD¢"%ANe¥<–ô 
àR¢v20150730_00557_stKsb310@ëòEš/?WaF@€Eˆ
=vò)?.‹œ?€d¾—PEˆ]HC·LD¡û¾ANRÈ<›Øˆ
àR¢v20150731_00097_stKsb310@ëò_»å.?iË@€E҆á=•'<?sP`?Ôzáb¾¢MÓEÓ~öDŠôþD¢UXAMÈ<u1Æ
àR¢v20150731_00099_stKsb310@ëò_¿¸.?&õº@€EÒw
=÷U0?Ý­3@E¸3¾ÒòEÒÍEA'D¢?ANÑ<á »
àR¢v20150731_00101_stKsb310@ëò_ÂJøÍ? 0@€E҂
>‡û="1S?·
=b¾¡G®EÔ>{CqhD¢RFAN*Ê<_êp
àR¢v20150801_00102_stKsb310@ëò€€•V"?lÁ@€E­Ð…=̲-?[g?¯\)b¾"÷ÏE®]3DŠüÍD¢N^ANGo<M×Ñ
àR¢v20150801_00104_stKsb310@ëò€ƒfh?˜â@€E­4á=!`?›~@ž¸R3¾£×
E¬®REZD¢D´AMå–=*¬Ó
àR¢v20150801_00106_stKsb310@ëò€†y+e?AÉ@€E­¤=µnT?B1?ºáHc¾"záE­é3C¦¨D¢'AN*<=å
àR¢v20150802_00097_stKsb310@ëòŸ¶£«?%¶ÿ@€E¯ÿ=²×¬?¨L?½p¤b¾ÒòE°×DŠÿžD¢X9AN"_<Mdu
àR¢v20150802_00099_stKsb310@ëòŸ¹¤ò?*« @€E°s='¯>FZ»@Qì3¾†§ðE°4{Eù¦D¢PANdù<£€³
àR¢v20150802_00101_stKsb310@ëòŸ¼Y<‡?5ü@€E°Ê="Û>7~'?Ñë…c¾|í'E°@fCÎVD¢!yAN!Å<kkÀ
àR¢v20150802_00241_stKsb310@ëò ÃòH1?V:?@€E©3=È|°@0†?c×
b¾ª~úE© öDŠî‡D¢QHAN`…<"¤"
àR¢v20150802_00243_stKsb310@ëò Æè¬Ò?SvÁ@€E¨Ì…>.ú¯?2Ô?Ê=q1¾­'hE¨,=EîND¢NéANà+<¯w
àR¢v20150802_00245_stKsb310@ëò ÉŒ¡?@r²@€E¨‹×=í­T?LK6?k…d¾‡®E¨0ÍC§mD¢(îANRì<"
àR¢v20150802_00385_stKsb310@ëò¡ÏµD›?Y–@€EŸü¤=¸ì?"|‡?´zád¾­VE ­DŠâND¢~˜AN5N<—¸&
àR¢v20150802_00387_stKsb310@ëò¡ÓR¶?S‰W@€EŸ²=…ýü@L?Ï\)1¾²-E žEô´D¢n%AN·<§D
àR¢v20150802_00389_stKsb310@ëò¡Õ´GE?\ï¡@€E ==‹Œ\?B\¼?Që…c¾•E ¤CqD¢RAN[¸<Ž j
àR¢v20150803_00049_stKsb310@ëòÄéHÔ?#¼ò@€Eµ§á=§'ü?/h'?ƒ×
e¾\)E¶®DŠ¼¤D¢Î¸AM¾<¯DÁ
àR¢v20150803_00051_stKsb310@ëòÄ얼E?#ä@€E¶zq=•XAw×?à3¾¡G®E¶gìEãdD¢ÌRAM4<ô,¯
àR¢v20150803_00053_stKsb310@ëòÄï'8?0Aº@€E¸r=žÝ"?a'?"zác¾'JE¶@C‰ºD¢¯ßAN*<à	@
àR¢v20150803_00229_stKsb310@ëòƁ\T?>U¤@€E©®
=t'©@á±?¨õÃd¾‹Æ¨E¨©×DŠÊòD¢Ç3AMÓÔ<‹¿Þ
àR¢v20150803_00231_stKsb310@ëòƄƒÃ?;–s@€Eª\=Ÿo>鹨@ë…3¾•E©
Eâ¤D¢»øAMÏã<%ƒ
àR¢v20150803_00233_stKsb310@ëòƇp×?:Th@€Eªjì=µDƒ?Î<{?n{c¾–‡+E©¤öC׍D¢ºfAMÀä<2NÊ
àR¢v20150804_00097_stKsb310@ëòß×-3?Rùc@€Eº®=ªw´<"Ž&?Y™šb¾ŠÀƒE¹¤DŠÿçD¢RòAN3Í<"4ã
àR¢v20150804_00099_stKsb310@ëòßÚ)O?Jý¬@€Eºq='}D>Ïf¥?½p¤2¾ß;Eº¤Eó‰D¢EôAN1Á<—Tj
àR¢v20150804_00101_stKsb310@ëòßÝ#vþ?^Þv@€EºÉÍ=¬=Œ=:a?G®d¾ˆ1'E»,{C%¢D¢üANv!<¥_
àR¢v20150804_00241_stKsb310@ëòàêtˆ=?,ÁK@€E³ì=•gà>GØ?G®b¾‹Æ¨E³E®DŠøbD¢]ANH<%ê0
àR¢v20150804_00243_stKsb310@ëòàí¤V?/'8@€E³HH=œ¼0>†¼š?æff2¾˜"uE³@{ED¢SANvU<†Ê=
àR¢v20150804_00245_stKsb310@ëòàðlº?0·y@€E³|q=å°<Ö¾ü?¦ffc¾Š=qE³S3CíD¢%šAMñá<P$E
àR¢v20150804_00613_stKsb310@ëòã·
¾?>V°@€E¼ƒš=lÕ(?r°ý?£×J¾‹C–E¼ DŠÓTD¢®ÙAN9P=|î
àR¢v20150804_00615_stKsb310@ëòãº#}?]–ª@€E¿š…=M€ç<è¸"?Î{2¾œ¬E¿ÍEçPD¢¤ÅAOû=Ay—
àR¢v20150804_00617_stKsb310@ëòã¼üs?s™ú@€E¹==r…Ø?Š12?@c¾OßE·Í\CHD¢{ANˆb=2Ÿo
àR¢v20150805_00049_stKsb310@ëó¥?=•o@€E¾Ä{=…"@Ÿ?™™š<¾OßE½Ù®DŠ»ßD¢¢¸ANþ<»[:
àR¢v20150805_00051_stKsb310@ëó‰.<?Ií@€EÈø3=‡X"?
E?ôzá1¾"ýôEÇ^REìsD¢'PANÔ(=vú
àR¢v20150805_00053_stKsb310@ëó	¼??É©@€EÈq×="u¬>¿+è?€d¾‡+EÄìC5D¢ouANôÔ=(.&
àR¢v20150806_00082_stKsb310@ëóê>?œD]@€Eي…=Æw?¯Oè?¸Rb¾©ûçEÙDŠó¾D¢6ÁAN5¸=6–
àR¢v20150806_00084_stKsb310@ëóê"²?Ðü@€EÖü{=Ê¸?Žöå?®{2¾¹Û#EÖEªD¢I`ANb|=0óq
àR¢v20150806_00086_stKsb310@ëó""íb?–Ù@€EÕä…=iLq>W¾?
=c¾¤Ý/EÔ¦C˅D¢(ANSd=–!
àR¢v20150806_00226_stKsb310@ëó ©Ù?9@€EÂ?á=šë@N´?k…b¾å`E©šDŠï¦D¢[žANT¼<={`
àR¢v20150806_00228_stKsb310@ëó ­Z?;0'@€EÂ_Í=†(0>aÑQ?å¸2¾–EÁͅE	TD¢JAN<X<¿
àR¢v20150806_00230_stKsb310@ëó °À?=_B@€EÂÙ
=84?Ä}C?šáHc¾ÒòEÂ]ìC¶FD¢3
ANT(<d	*
àR¢v20150806_00658_stKsb310@ëó$µAñ?A|@€E¤f3=SG‡?)L?¾¸Rd¾"ýôE¤­qDŠÚÉD¢\AN <§|
àR¢v20150806_00660_stKsb310@ëó$¸4Y¤?A¢@€E¤Y3=|˜¡A?Ã×
3¾•E¤«3EéXD¢|‹AN1T<'
àR¢v20150806_00662_stKsb310@ëó$º¾73?4€Ó@€E¤3=ˆ m?¼%?ÌÌÍc¾ˆ´9E£~¸CD¢YhAN'µ<"^ú
àR¢v20150807_00088_stKsb310@ëó@€ÆÉþ?Ïà˜@€E˜ëH=7À=üw¼>Ñë…d¾ºáHE˜æfDŠì¤D¢dƒANnÍ=BØe
àR¢v20150807_00090_stKsb310@ëó@"$­3?¾@€E™0…=@KÐ>Îu?E¸2¾° ÅE™JEúD¢6^ANÌÃ=;~²
àR¢v20150807_00092_stKsb310@ëó@‡
*?Ø¿@€Ešp\=•›¬<š'K>áG®c¾§l‹Eš®CWLD¢hAN@p=Cäþ
àR¢v20150807_00208_stKsb310@ëóAyf((?¿õo@€E"ÕH=(}Ð?«?\X¾¼jE";×DŠÊFD¢®oAMéD=€t¤
àR¢v20150807_00210_stKsb310@ëóA|È"C?´"B@€E•Î×=_¬á@ut›?J=q2¾»dZE•ì¸EÙÃD¢—LAN||=bf
àR¢v20150807_00212_stKsb310@ëóA€Ú%?¾èG@€E"w=""x:±¥ß?®b¾° ÅE'û×CŒÍD¢†ANë=b˜7
àR¢v20150807_00352_stKsb310@ëóBµÃ?"h÷@€E‡7\=I"Ñ?"Î<>áG®c¾£×
E‡UÃDŠÿçD¢?#AMý<ß»»
àR¢v20150807_00354_stKsb310@ëóB¸MÉâ?"ç'@€E‡¸=gŠŸ@%ì?€1¾®{E‡¤{Eû3D¢S¶ANš€=ÅÓ
àR¢v20150807_00356_stKsb310@ëóB»‰S%?€Š•@€E‰–)=xøÀ?¨½˜?(öb¾° ÅEˆðC™D¢9üANï<ÿÁH
àR¢v20150807_00484_stKsb310@ëóCÛê½?{àå@€E‰=dk?5r?@d¾¬1E‰¼DŠáD¢/AN`<ìîÂ
àR¢v20150807_00486_stKsb310@ëóCÞãµÇ?c'@€E‰,¸=c©ø>̏y?ŒÌÍ1¾¯ EŠöEøD¢qAN'†<åË
àR¢v20150807_00488_stKsb310@ëóCáàÀJ?y
n@€E‰\=}3'>ÛßÅ?#×
c¾ A‰E‡[×CèsD¢GçAN‹<ÈA—
àR¢v20150810_00049_stKsb310@ëóŸEqäŸ?€]Ç@€E‹Õ)=Üe_>zRD?0£×b¾²-E‹xRDŠíHD¢I`AMÂv<Ôuh
àR¢v20150810_00051_stKsb310@ëóŸHd7¸?oWÓ@€EŠÏá=êΞ@Ã*?"zá2¾©xÕE‰=Eó×D¢8ÅAMëc<¾#P
àR¢v20150810_00053_stKsb310@ëóŸK<ôþ?n_@€E‹$\=ýÄe=©Œ§?=p¤b¾¤Ý/EŠ˜{C¶D¢çAMæ¼<¥µã
àR¢v20150810_00195_stKsb310@ë󠤥+H?jYJ@€E.á=€ À<¥b†?™šb¾¯ E¶DŠíÓD¢Y'AMé<nÐo
àR¢v20150810_00197_stKsb310@ëó §ê9ð?{ò7@€E€øì=º—‰@2?™™š2¾š¬E€PÍEÛD¢\åAMÂT<·±Ê
àR¢v20150810_00199_stKsb310@ëó ªÓ=T?|óh@€E€‡á=c g>¬LÁ?(õÃc¾Ÿ¾wE€W…CHöD¢ÉAMß<<–'I
àR¢v20150810_00565_stKsb310@ëó¤Ê)94?cç@€EVqš=Ê·?öŽ5?B\d¾«…EW•HDŠÕXD¢˜BAMÊÙ<ºo
àR¢v20150810_00567_stKsb310@ëó¤Í
åŒ?`úö@€EWn¤=Ejø?òϼ?}p¤3¾¥ãTE[ÍEéÃD¢"´AN:È<¥íÀ
àR¢v20150810_00569_stKsb310@ëó¤Ï°§}?y‡<@€EWëš=f:¿?€?!G®c¾©xÕEWb¸C49D¢l¼AMå
<ªÄ
àR¢v20150810_00709_stKsb310@ëó¥¿v–?—NÂ@€ElÊ==V?â]¸?
=b¾§l‹ElmDŠÁ`D¢£ÏAMÈð=M>
àR¢v20150810_00711_stKsb310@ëó¥Â‡YP?—Ê@€Em'ì=7dÉ@‡O}?n{3¾œ¬El÷\Eó/D¢¢VAMòŠ<ûò…
àR¢v20150810_00713_stKsb310@ëó¥Å°ÿ?OË@€Emã…=m}¨@b¶?ÌÍd¾¢MÓEj§
C'-D¢r¨AMý3<ÏÎ
àR¢v20150810_00841_stKsb310@ëó¦ÖÓì|?"J@€Ec
=†:?hØ~?(öU¾©xÕEX¤DŠžD¢ ´AN=Cá
àR¢v20150810_00843_stKsb310@ëó¦Ù³ªè?Ÿïµ@€E€r=¬'H?¿´Ç?W
=3¾œ¬EffEË®D¢¢˜AN²=Ó
àR¢v20150810_00845_stKsb310@ëó¦ÜHí?šDï@€EA\=N8y>╲>×
=b¾°£×E|ÁCmD¢váAN
Y='à
àR¢v20150810_00913_stKsb310@ëó§`õS)?­J¿@€E{á=‡¬@>÷®w>ë…c¾®{E|DŠ¼þD¢"öANé=/D
àR¢v20150810_00915_stKsb310@ëó§d?õä?©ª/@€E{ŠR=‹¹¼@œ¬Ù?&ff2¾«E|EÐ)D¢HAN³(=$'ó
àR¢v20150810_00917_stKsb310@ëó§fó‰Ð?ŸEÚ@€E{wq=a"¸>͚ö?
=b¾ž5?EyYšBÿ"D¢d´AN'y=õl
àR¢v20150811_00095_stKsb310@ëóÀV2g?º8@€EPÝq>b>
?®d¾»dZEQΏDŠÚ°D¢}‰AM¾¼=8Öe
àR¢v20150811_00097_stKsb310@ëóÀcß?šŸS@€EQ
=‡ää>"j?Ž{2¾Òn˜EQ'qEô{D¢'ÑANü=/H
àR¢v20150811_00099_stKsb310@ëóÀ _ w?­·v@€ER]3=ôJŸ=öõ'?ÌÍc¾ÎVEThÍCíD¢A?AN±=4ú$
àR¢v20150812_00098_stKsb310@ëóߺÍÜA?"Íü@€EpŽ¤=ÄH,?¹iN>æffd¾¡G®Eq˜DŠì"D¢‰'AM²X<ãT
àR¢v20150812_00100_stKsb310@ëóß½õHí?ŠN@€EoH=Q<>Š¶¢?Që…1¾¥ãTEqVfEý7D¢}yAN=P­
àR¢v20150812_00102_stKsb310@ëóßÀ¬Gò?ˆËr@€Em­Ã=œÌ`?EµÊ?™šc¾©ûçEneHCàÅD¢K\AMêÝ<Æó¸
àR¢v20150812_00242_stKsb310@ëóàÑ:J)?œo{@€Ee¶f=˜>¬¡>õb¾¯²EeŚDŠÅ²D¢¨ÝAM=f
àR¢v20150812_00244_stKsb310@ëóàÔ¸3c?õ@€EdL{=š«D?÷&?^¸R3¾¸QìEfF=EòjD¢²áAN%=ù:
àR¢v20150812_00246_stKsb310@ëóà×±?ɳè@€Edü=C=É	s?¸9¾²-Ec߅C{D¢"ÝANe'=;
àR¢v20150813_00097_stKsb310@ëóÿ¼z¤â?*/a@€E'&3=vuh@.?ºáHe¾²-E'×ìDŠñ'D¢eÃAMË`<dòâ
àR¢v20150813_00099_stKsb310@ëóÿ¿pRù?&;Ã@€E'=…l?0Z}@.{1¾"ýôE'qšE-D¢lAMҘ<·íÀ
àR¢v20150813_00101_stKsb310@ëóÿÂ9ü%?2+@€Eý=¶ý?R M?Ã×
c¾Ÿ¾wE'N¤C4¼D¢NNAMÖ¢<QÐ
àR¢v20150813_00409_stKsb310@ëôìmÇ.?ʈé@€Ezö=e"·>"tÃ?\c¾ºáHEzøÍDŠØD¢Ï–ANM€=Jäi
àR¢v20150813_00413_stKsb310@ëôò¾™-?ßÄá@€Ez…×=-#¡>ì5*>Ñë…c¾¼í'Ex¸RC1ìD¢"œAMù$=^%½
àR¢v20150813_00553_stKsb310@ëôîÜ·Q?²lU@€Epµ\=¿¹P<PÂ.?
=qa¾¯ EqG…DŠËžD¢ !AM÷Ý= co
àR¢v20150813_00555_stKsb310@ëôñë?"ç°@€Eq=Ð@?²Ý€?Tzá3¾»dZEr£3EéD¢±ôAMþ'<ýj#
àR¢v20150813_00557_stKsb310@ëôô½¼º?xäk@€Eq*ö=C
?TõR?=p¤c¾¥ãTEo'C½ôD¢™ªAMá<­p
àR¢v20150813_00697_stKsb310@ëôòM…?¿A@€Eköá=""Ü?qR?\;¾¸QìEkàRDŠÓTD¢Ä´ANRU=G&Ê
àR¢v20150813_00699_stKsb310@ëôõFˆÐ?°1@€Elȏ=Žì?Ie©?:áH3¾¿|îEmREòáD¢–AN,¼=,.M
àR¢v20150813_00701_stKsb310@ëôø#Í»?º¿Ø@€Em¸=…Ý4=ËÖ?¸c¾·ÎÙEk|öC
D¢LANÌ=/å
àR¢v20150813_00841_stKsb310@ëô'nÔt?pLé@€Ej\¸="?¢0å?G®d¾³33EkyqDŠÇ\D¢ÂÁAM¢Í<ëd…
àR¢v20150813_00843_stKsb310@ëô*èPâ?kÈ*@€Ejn=Y.¡@lò?¦ff3¾±&éEj/\EëqD¢Ë3AMË
<φs
àR¢v20150813_00845_stKsb310@ëô.k¦?pF@€Ekj¤=ƒË?.§¸?@d¾µÂEkfCˆ1D¢ŸÇAM€¥<ÆñK
àR¢v20150814_00102_stKsb310@ëô°oú9?CD$@€EŠÆH=Ÿ/€?›ù8?^¸Rd¾ A‰E‹bRDŠäBD¢7AM Ø<llì
àR¢v20150814_00104_stKsb310@ëô³˜þê?]ám@€EŒx)=lH?7q¤?§®3¾/EâEù`D¢}AM³,<¹•

àR¢v20150814_00106_stKsb310@ëô¶™Ÿ?Aà¬@€EŒÀ×="¡ˆ@1OÒ?záHc¾œ(öEŒ"C¾5D¢YãAMˆš<IԞ
àR¢v20150816_00098_stKsb310@ëô_ú9å?ƒ'@€Ey'á=ЇX?©£? c¾ÍOßE{ìDŠçTD¢…ÛANn<ìɜ
àR¢v20150816_00100_stKsb310@ëô_ýÅC?yL@€Ez®=ðï?$S?¼(ö3¾¬‹DE|öE÷uD¢ÝAMٔ<é$‡
àR¢v20150816_00102_stKsb310@ëô`ô«?'kû@€E{—®=çÈ>Ë×?p£×c¾¨r°E{ZCs3D¢SAMô{<¯¬k
àR¢v20150816_00434_stKsb310@ëôcV‰t3?…o_@€E_EÃ=6-?)yy?zád¾®—E`¤DŠÌ¬D¢ÉºAM«Ù<ÀT•
àR¢v20150816_00436_stKsb310@ëôcYÆjˆ?zß@€E^p{=<aˆ?7?p£×2¾¬1E`"¸EáDD¢ÉAN
a<ÂEj
àR¢v20150816_00438_stKsb310@ëôc\¶³?q¬f@€E]‡Ã=Ž¬ð?(?(õÃc¾¥`BE\¹ÃC¨sD¢¦¸AMÙ!<¹Z8
àR¢v20150816_00578_stKsb310@ëôd§LÀM?£ÏÆ@€EX
=]ëà=©ãT?\)e¾¾ùÛEYª¸DŠ¼D¢ÂúAM÷=0'v
àR¢v20150816_00580_stKsb310@ëôdªÉ½N?'ý@€EX
= $Ô?Š}?ÌÍ2¾®—EY~fEíD¢¾wAMï¼<èÍ
àR¢v20150816_00582_stKsb310@ëôd­›Y7?›r²@€EYJ¤=g_ÿ>:Ÿ#>õc¾µÂEX¢¸CPbD¢"ðAN3X=
nŸ
àR¢v20150816_00722_stKsb310@ëôeªT\¤?À&@€Ed"f=_õø>·ñâ?.{/¾Ñë…EcjáDŠÃD¢ì¼ANàg=…Ôn
àR¢v20150816_00724_stKsb310@ëôe­RÄ?×î@€Eeƒq=ÖÌú?¹6\?\)2¾½p¤Ef	qEГD¢µËAN-è=Rã5
àR¢v20150816_00726_stKsb310@ëôe¯îÊù?Âyo@€Ecy×=Öó—>d»Ó>Ñë…b¾¤Ý/E`Ç3CXRD¢#AN?†=]b¶
àR¢v20150817_00095_stKsb310@ëô€6Ø}?2]B@€E=Ç>}ýN?èõÃL¾›"ÑE¹HDŠÙD¢ª¸AMµ€<"½
àR¢v20150817_00097_stKsb310@ëô€:æÖc?G@€E'"ì=­L=½õ?±ë…3¾¦éyE'k×Eï¢D¢ŸøANg<Y4½
àR¢v20150817_00099_stKsb310@ëô€>:h1?<‡6@€E'×=°ð@>/º?Që…c¾™™šE'3CÐbD¢'ÁAMÿ<Nò€
àR¢v20150817_00383_stKsb310@ëô'Ÿ¸.?œ7b@€E)=ˆ¼@>ÑH?zád¾²-E"DŠÍÃD¢Ó;ANK=uç
àR¢v20150817_00385_stKsb310@ëô'¢TH'?0$@€Eì=\>¹Wÿ?c×
2¾¬1E€{3EìÕD¢½ÓANÿ<½d'
àR¢v20150817_00387_stKsb310@ëô'¥S÷y?žÌ@€Eb=˜="?€àL>úáHc¾£×
E€i×C¦D¢¯ANB4=%m0
àR¢v20150817_00527_stKsb310@ëôƒæÑ%!?y!·@€EmR=_ÿŸ?µ^‹?Tzá2¾°£×ElK…DŠÞD¢»øANX<»'™
àR¢v20150817_00529_stKsb310@ëôƒê
z­?{©Ç@€Er¤=ŒÒh@­RÙ?c×
4¾­VEq®EúND¢ž5AMè.<DŽ]
àR¢v20150817_00531_stKsb310@ëôƒí3;?"8@€EuË=r½Ð=¸¸?0£×d¾Ÿ¾wEtHCùÛD¢–ANAª<÷ÓP
àR¢v20150817_00671_stKsb310@ëô"òÊr?l]@€Ek'¤=˜"è?È(¬?W
=d¾£×
Elè¤DŠÝhD¢ÇANó<Ýɞ
àR¢v20150817_00673_stKsb310@ëô"õý?tŽº@€El"{=†e€?(e?Ó330¾¼í'El5šEðD¢Ì1AMð¯<èAg
àR¢v20150817_00675_stKsb310@ëô"øÃZÞ?r¤ù@€El[q=n>s.ß?E¸b¾¢MÓEkë®Cò°D¢ŒjAN#í<žÙü
àR¢v20150818_00049_stKsb310@ëô¢‡"Â?_d¸@€EŽÓ3=\ÏI>.ƒŠ?\)d¾œ(öE+×DŠï¦D¢wðAN <^V'
àR¢v20150818_00051_stKsb310@ëô¢ŠeÊ	?S¡»@€EŽ¦×=`V?!¢?•Â0¾ A‰EâEÝD¢z°AN)n<ip»
àR¢v20150818_00053_stKsb310@ëô¢xÔR?;K?@€EŽ•…=t=!>ærû?fffc¾Ÿ;dE¤öC«D¢LANÙ<†H
àR¢v20150818_00193_stKsb310@ëô£Öïq?cî@€E…òR=‹¬?.ûú?^¸Rc¾™‡E†%DŠëuD¢'ìAMôa<¤Ã
àR¢v20150818_00195_stKsb310@ëô£ÙíÍ?o,ó@€E…˜=…"¨?ú5?c×
2¾«…E†Ê=EýßD¢~VAN*Ú<ˆë­
àR¢v20150818_00197_stKsb310@ëô£Üöæ|?s'@€E…:ö=Vâ?C›¡?+…c¾ŒÌÍE"¨¸C§®D¢X´AN©<½"
àR¢v20150818_00385_stKsb310@ëô¥pÛIè?Šƒ>@€E"Î
==Õ`>*Ԝ?(öd¾¦éyE"œ¸DŠÈþD¢ŽÙAN/<é"&
àR¢v20150818_00387_stKsb310@ëô¥t	qï?Ÿj@€E•…=¿~¨@VØZ?}p¤2¾©ûçE"
Eò5D¢²¸ANe–={
àR¢v20150818_00389_stKsb310@ëô¥v–Ÿ¿?œµŒ@€E•}f=‰â"?SQ4?#×
e¾ A‰E"²¸CøRD¢v¸ANi=Zj
àR¢v20150820_00112_stKsb310@ëôß×íØ
?T@€E¤‰f=ԙ¼=£y&?áG®d¾—
=E¥
×DŠñÃD¢rÁANÇ#<ŠO
àR¢v20150820_00114_stKsb310@ëôßÚç1¨?º}@€E¤Õ==ˉÙ?º°'@c×
2¾ ÄœE¤ÿ…EýhD¢]ªAOS=Þ4
àR¢v20150820_00116_stKsb310@ëôßÝᇚ?!P¶@€E¥)f=¹áT>u™?ýp¤d¾‰7LE¤>)C$ÝD¢-¢ANØS<~˜§
àR¢v20150820_00520_stKsb310@ëôãÂ'âó?Q0¾@€E'^3=2œ>vS?£×A¾šŸ¾E'YDŠÙ²D¢³ANÕU<—ý"
àR¢v20150820_00522_stKsb310@ëôãňG?lD¨@€EÀ®=>ŸÏ?c×
1¾¦ffE'\E+D¢šAOS<š‰å
àR¢v20150820_00524_stKsb310@ëôãÇìb?Wk@€EpÍ=c•ˆ?*ù¿?fffb¾²-EîCÜ)D¢…?ANï <uvK
àR¢v20150820_00667_stKsb310@ëôäê O?YÃ@€E")=}?>®?€G¾˜bE')DŠÛøD¢§øANâo<¹¶V
àR¢v20150820_00669_stKsb310@ëôäìàM³?IE"@€Ex®=~91>¥³@?«…2¾œ(öE'ÉšEóhD¢ƒ#ANïô<•ïÓ
àR¢v20150820_00671_stKsb310@ëôäïp@/?DS@€EŽ8\=ˆ?Ð?ˆõÃc¾•EŽ
C`D¢\"ANç'<d.•
àR¢v20150822_00066_stKsb310@ëõMÊc;?$ì?@€E§x¤=»»`=>"?¥¸d¾ž5?E¨CÃDŠê°D¢}ÓAN—ì<P§~
àR¢v20150822_00068_stKsb310@ëõPÛÅc?'j@€E¦Ž= ¤@®?å¸1¾ž5?E§EôjD¢{®ANô3<——^
àR¢v20150822_00070_stKsb310@ëõS¥ê
?'ýè@€E¦'{="Êä>SÆ?¼(öc¾ÒòE¦&¸C2°D¢SßAN–¶<bݺ
àR¢v20150822_00114_stKsb310@ëõ t.¦?9R@€E¤Ò
=ÓÜv@+Õ?¡G®c¾"÷ÏE¥<DŠã–D¢…ºAN´/<MóÖ
àR¢v20150822_00116_stKsb310@ëõ£†ø'?D¶@€E£ñ=Æ"@`pB@™š1¾§l‹E¥EšEöÉD¢~FAN"<Ó@

àR¢v20150822_00118_stKsb310@ëõ¦}ˆ?I…'@€E£¤á=ÃQG?›@?¦ffc¾ƒ•E£CYšD¢VÙANœ{<ƒý<
àR¢v20150827_00470_stKsb310@ëõÄ	•ªø?8h8@€E®ãH=¨Ø?9Ãä?µÂO¾¡G®E°'\DŠÔD¢»çAN1 <•…
àR¢v20150827_00472_stKsb310@ëõÄöÞn?IЃ@€E­÷
=²s4?œØ'?p¤2¾¦éyE­ûEð{D¢³DANX½<ŠF
àR¢v20150827_00474_stKsb310@ëõÄâ5À?C£m@€E®»š=†Ï?ê†?¨õÃb¾ž5?E¬ôáCEãD¢"¬AMÜÒ<" ö
àR¢v20150830_00189_stKsb310@ëö ñýX†?=Qµ@€Eԙ{=Øòn?ï¼?^¸Rd¾²-EÔ(áDŠÀD¢ð¬AN‡<,p«
àR¢v20150830_00191_stKsb310@ëö õPCå?2Gk@€EÔz=»Þd@Œ<6?¹™š2¾Ÿ¾wEÓ¬EݑD¢öúAN^õ<Mã.
àR¢v20150830_00193_stKsb310@ëö øsn¸?<a¼@€EÔM{=§Ò¼@0'±?'ë…b¾–‡+EÒ°Cð!D¢ÆVANr<6©:
àR¢v20150830_00333_stKsb310@ëö"ck	?5øª@€EÑ=²À@fK?ŒÌÍ?¾Ÿ¾wEÑ£3DŠÐRD¢¼¤AM֗<ol@
àR¢v20150830_00335_stKsb310@ëö"v/‡?*͞@€EДÍ=· H@6†J@`£×3¾™‡EÎS×EéšD¢°ANdÂ<ý[
àR¢v20150830_00337_stKsb310@ëö"r?%ñÜ@€EϪ®=ªž>sì]?¼(öc¾""EÎ…CDD¢¥yAMå¶<p7/
àR¢v20150830_00477_stKsb310@ëö# /5?3u¼@€Eθ=¦ÚÀ<Áã?¯\)Y¾'ñªEÍfDŠÈRD¢µyAN&é<|ÊV
àR¢v20150830_00479_stKsb310@ëö#¸%?4y<@€EÏ…=Çä@•ë¬@K…3¾¥ãTEÎ+3Eì¸D¢ÕHANNÿ<ÚÀ2
àR¢v20150830_00481_stKsb310@ëö# ´/ó?<"ª@€EÏ܅=™R,?ZY?^¸Rc¾—PEÎs
Cc×D¢¬)ANÚ<vé
àR¢v20150830_00626_stKsb310@ëö$†Iî?Múí@€EºY\>ã5@ž/?ƒ×
c¾¥ãTEºP{DŠÁüD¢ÂAN2[<qT'
àR¢v20150830_00628_stKsb310@ëö$ˆõ—œ?3ì@€Eº-{=§b±>/­š?Տ2¾Ÿ¾wE»/ÃEèD¢ÄîAM÷´<•'¶
àR¢v20150830_00630_stKsb310@ëö$‹çŠ?)Ý;@€Eºmš=ˆÖ)=FÎ@(Qìc¾¡G®E¹!\C¹XD¢‹…ANS<´/µ
àR¢v20150902_00178_stKsb310@ëö€è›/?•@€E´»\=í à@
ÚM@\X¾›¥ãEµQ®DŠÇ¶D¢½ºAN(<ˆ•‡
àR¢v20150902_00180_stKsb310@ëö€ëñ›
?ïõ@€Eµá=º<Ð?¤R@Tzá2¾'n˜EµnEæÙD¢µ7ANG<ø¦ù
àR¢v20150902_00182_stKsb310@ëö€î¶œ_?B@€EµÃ=Ç[À>‡l‹? c¾™‡Eµs×CàÅD¢šoANp<K<Q
àR¢v20150902_00322_stKsb310@ëö'
hi ? Þ#@€EÁU)=‡+s=é¸?áG®G¾šŸ¾EÂ{šDŠØ9D¢½ìAM·J<§8'
àR¢v20150902_00324_stKsb310@ëö'
·éf?4K@€EÁF)=ãü=…ò?áG®3¾›"ÑE‹×Eë\D¢»¶ANO¸<zîq
àR¢v20150902_00326_stKsb310@ëö'Š'¿?"ü@€EÀÀÍ=–Ü>õc<?'\c¾™‡EÁLRCÐ!D¢HAN?Ñ<6`Þ
àR¢v20150902_00466_stKsb310@ëöƒÎÞ?<ðÒ@€E¾¤…=Ó?R"á?±ë…b¾ß;E¿Á
DŠÊoD¢ÇžANM«<lû'
àR¢v20150902_00468_stKsb310@ëöƒ
Í3$?3ò@€E¿Kš=³Y¼@w"Ý?â\3¾¨r°EÀ'HEëÃD¢¼¼ANIÙ<œÍ½
àR¢v20150902_00470_stKsb310@ëöƒ
šg ?;8s@€E¿l=¥±Ü=v '?n{c¾‡®E¿½šCÐ!D¢'wANR³<1jž
àR¢v20150902_00610_stKsb310@ëö"Ý#?RK@€E¶š=°Á=âîW?ŒÌÍ1¾œ¬E·yqDŠÕ²D¢¾-ANÍ<œ¸
àR¢v20150902_00612_stKsb310@ëö"¼¦d?l Á@€E¶¸=Õ[%?ïÉ«?À3¾ª~úE·²öEë7D¢²AN'<ÀS7
àR¢v20150902_00614_stKsb310@ëö"h]?]¤2@€E¶%=ñ‡?úH?8Qìd¾šŸ¾E¶ãÃC`ƒD¢xRAN\?<"îŠ
àR¢v20150903_00349_stKsb310@ëö¢R%è?9Ê@€E©ÙÃ=Ô>¾\?«…<¾š¬Eª'\DŠ×D¢¸AM¶<‰‹
àR¢v20150903_00351_stKsb310@ëö¢w^Ü?Fí@€E©â…=™Ô?˽™?¥¸2¾§l‹EªQ×EߺD¢«mAN2H<‹±^
àR¢v20150903_00353_stKsb310@ëö¢"ak?KÓù@€E©®
=€›Ã? j?"33c¾šŸ¾EªqCz D¢–‡ANE¸<†ïf
àR¢v20150903_00493_stKsb310@ëö£:€tZ?P®@€E¥c×=þT?håQ?}p¤L¾›"ÑE¦R)DŠÏçD¢½²ANT÷<–nœ
àR¢v20150903_00495_stKsb310@ëö£=҈ù?Wóm@€E¦<ö=´[?šM?G®3¾­VE§c\EêbD¢®ANa <m"
àR¢v20150903_00497_stKsb310@ëö£@¬ƒ?WoP@€E¦v==…‰>¢±A?Tzác¾œ(öE§(C›¦D¢¥ÃAN^R<Žgù
àR¢v20150903_00637_stKsb310@ëö¤cÐ.¬?wÃg@€E¨a¤=Æ0Y@	n`?®Q¾£×
E¨K3DŠ¾=D¢½ãANdm<ı
àR¢v20150903_00639_stKsb310@ëö¤gâï?†x5@€E¨‹
=±0x@]ˆ ?\)2¾²°!E©mšEÚ D¢—uAN«g<ñw
àR¢v20150903_00641_stKsb310@ëö¤iû¼y?hO,@€E¨{\=±	3=P]p?.{c¾›¥ãE¨t{CÇ+D¢vAN0%<µ³T
àR¢v20150904_00273_stKsb310@ëöÁ§pÈ??Ï·@€E¶Í=ßل@4s?Ã×
]¾š¬E·i3DŠË+D¢¯¾ANXÃ<†ú
àR¢v20150904_00275_stKsb310@ëöÁ"R…‰?^™@€E¶Ö)=½
$@
L=@(ö1¾±&éE·)EùºD¢ÛuANMt<ÑcÏ
àR¢v20150904_00277_stKsb310@ëöÁ%@–É?^åþ@€E¶°…=Ó»"?}?Tzác¾©xÕE·W®Cã×D¢³
AN]a<š¨î
àR¢v20150904_00417_stKsb310@ëöÂ"ﮤ?Uá@€Eµ®=`ýç?§¡?…¸c¾¦éyE¶¯ìDŠÎFD¢·AN7Ì<•âA
àR¢v20150904_00419_stKsb310@ëöÂ&(ãú?BÓM@€E´A¸=©sÜ>ïÚ6@
=3¾µ?}E¶qEäœD¢¨AN][<¶Ó˜
àR¢v20150904_00421_stKsb310@ëöÂ(×Õi?H6@€E³—=rÍ?qä?†ffc¾¯²EµfCqªD¢|1AN2ã<OZA
àR¢v20150904_00561_stKsb310@ëöÃ"@÷?R­7@€E©u=w°Ø>bz?Š=qH¾œ¬Eª…DŠÎ°D¢¸"AN6< Ãª
àR¢v20150904_00563_stKsb310@ëöÃ%@Á¼?C÷‡@€E©õ…=‡âü@ï͙@1G®2¾¦ffE­ÄáEï¾D¢µqAN|§<ÝDÖ
àR¢v20150904_00565_stKsb310@ëöÃ(8î´?Eëê@€EªdH=µžð?þC5?Ž{b¾šŸ¾Eªþ)C5D¢'AN*ø<R	=
àR¢v20150905_00184_stKsb310@ëöá?3i@€Ež.R=Ÿ\?‡åp@=p¤U¾ž5?EŸ¸DŠÍ²D¢¿;ANj<Âî
àR¢v20150905_00186_stKsb310@ëöá!ºû>?#S{@€Ež[=¸ØL@ZÜ@AG®3¾²-Er¤EçPD¢¡yAMÙT<ÑëŒ
àR¢v20150905_00188_stKsb310@ëöá$§'?+t@€Ež®==¸-ˆ?/Sš?Ã×
d¾'hsEžÕqCÛdD¢‹
AN<j<m¹¦
àR¢v20150905_00328_stKsb310@ëöâ é'?^€@€E#3=—'=7KX@×
d¾¦ffEŸ=DŠÒ-D¢À¼AN2p<—ð
àR¢v20150905_00330_stKsb310@ëöâ$;??92@€EÆH=¢ƒP>ðF@p£×3¾˜"uEžëHEäD¢·ÇAN
/<Õd<
àR¢v20150905_00332_stKsb310@ëöâ'QA?È¥@€Eî='>¼Ò%?Ýp¤c¾‹C–Ež ¸C£×D¢Š-ANDG<Œ"æ
àR¢v20150905_00472_stKsb310@ëöã&
Œ?)#@€EžÆ…=…
\?;?×
=d¾™‡EŸäDŠÉXD¢Å'AN''<žxÅ
àR¢v20150905_00474_stKsb310@ëöã)I?*$Å@€EžŸ®=¨…?÷‹Ý@ff2¾—
=Ež®EçD¢´AN]1<'.
àR¢v20150905_00476_stKsb310@ëöã+̓?=T@€EžÈÍ=š†Œ?dzm?Ž{c¾›"ÑEŸDöC—D¢ƒ×ANVš<X"q
àR¢v20150905_00616_stKsb310@ëöäæÕâ?ƒM?@€Ežìá=ðq$@<¬?LÌÍ@¾¦éyEŸk×DŠÏøD¢¤åANòo<ø[x
àR¢v20150905_00618_stKsb310@ëöä!<–?‹x[@€EŸa¸=äWŸ>§z*? 3¾¦ffE e
EèÁD¢±?AN¿º=ï
àR¢v20150905_00620_stKsb310@ëöä#"2w?‹œ[@€EŸþÃ=åÙP?–_¡?aG®c¾ÒòEŸ½
CªÁD¢"öAN"
<ý
àR¢v20150906_00153_stKsb310@ë÷^]ÃÖ?¨bG@€E—ÚH=˜"0=ì2ê?(öd¾ÀƒE˜ö¸DŠËøD¢‹LANTŠ=ӌ
àR¢v20150906_00155_stKsb310@ë÷av!Å?­˜@€E—³Í>_l?íüd?s334¾µ?}E˜ˆ)EùªD¢'˜AN…2=?pR
àR¢v20150906_00157_stKsb310@ë÷dWb½?ŸË³@€E—'{=Óaj>Þö+?ÌÍd¾²-E—ôCÍPD¢wANfp=e|
àR¢v20150908_00191_stKsb310@ë÷AX/œP?'W@€E§ö=á‰E?^"?ÆffU¾ A‰Eƒ·…DŠÍüD¢§–AN¼î<Y6
àR¢v20150908_00193_stKsb310@ë÷A[3?*œ|@€EâR=¡ü·?[x@C×
2¾š¬E'=EðÉD¢¾ÁANMŒ<Ô
àR¢v20150908_00195_stKsb310@ë÷A^ê	?¦A@€Eÿ{=›Ì%?i:›@G®c¾ž¸RE'O×C-'D¢´öAMù±<"Œl
àR¢v20160705_00171_stKsb310@ìàM[c?±—?@€Eo¥\>þ°?oú?ŒÌÍ+¾° ÅErw…D‹!D¢<BAJ`"=oE×
àR¢v20160705_00173_stKsb310@ìàQG:§?¼¼
@€EoäR=­·@(ؖ?xQì:¾­'hEo_×EF¬D¢²AH±Å=I¥8
àR¢v20160705_00175_stKsb310@ìàTƒ•K?³†?@€Ep*=Œ" >F£Ÿ?¸a¾¤ZEtC¹šD¢XþAHÏÆ=1{ê
àR¢v20160725_00167_stKsb310@ì`†ú?Í?œTL@€Ey®=¼^ô?ßÔg?\)c¾ž¸REqD‹uD¢*^AIî²=	ãñ
àR¢v20160725_00169_stKsb310@ì`Šàà?'õÇ@€EŽ³\=†\?âø6?fff9¾®{E®¸EOD¢—žAJiÜ=$"
àR¢v20160725_00171_stKsb310@ì`Ž/óä?¬÷þ@€EŽ®f=†<˜>â%m?.{b¾£SøEø¸C×
D¢gAJU»=2{
àR¢v20170620_01097_stKsb310@ìH©ëj?›­*@€E"¸=¿" >[?"33b¾¢MÓE"lRD‹ÅD¢¾ÑAr°j=£é
àR¢v20170620_01099_stKsb310@ìH©îSOˆ?'í›@€E"OÃ=˜j_=ñy©?Ê=q7¾¶È´E"ŸHEð D¢˜ÅAqz—=í
àR¢v20170620_01101_stKsb310@ìH©ñ'D?¢§/@€E"‡š=¶¢È?fi?'ë…d¾¨õÃE•ÃC—LD¢|ƒAqL=û>
àR¢v20170628_01287_stKsb310@ìI©lKgÝ?wá£@€E~W×=c¼§=i‰?s33e¾œ(öEÞ=DŠè¤D¢ÓøAní"=$+Ž
àR¢v20170628_01289_stKsb310@ìI©o>¬Ž?˜w@€E~'R=Pƒ>DŽ»?Ÿ:¾¦éyE€ÍEþD¢¸RApad=¡(
àR¢v20170628_01291_stKsb310@ìI©rT"?žä±@€E2R="? ¨?Ž{c¾¦ffE€ÂáC.˜D¢‰‰AoÕ<='?Å
àR¢v20180430_00349_stKsb310@ìo왯"?*df@€Eè¤=ÓY<hË?ù™še¾'ñªEç÷\DŠß¦D¢mArŠ®=OßÑ
àR¢v20180430_00351_stKsb310@ìoì6²?9@€Eè%H=á²ì?†kÁ@\):¾'JEèZ¸EðZD¢‡ßAsœ©=ŠFè
àR¢v20180430_00353_stKsb310@ìoìâ©®?:Õ"@€Eè¢Ã=Ä*0=¦­­?¦ffc¾‰7LEç¢)C²D¢_LAt&Æ=.b"
àR¢v20180524_01417_stKsb310@ìrëoÛ)Ý?7@€E®Y=ž$h?!?™™šc¾ŒÌÍE¯DŠ×D¢­ìAcs³<›$H
àR¢v20180524_01419_stKsb310@ìrërÌeÊ?xÁ@€E®\=´Œœ@?¡@5¸;¾‰7LE®l{EíÏD¢¢Ab¯H==ýÄ
àR¢v20180524_01421_stKsb310@ìrëvç|?  8@€E®™q=¤ü=órw?œ(öd¾ƒ•E¯ñ3CYD¢|öAbÉ7<©wÐ
àR¢v20180524_01465_stKsb310@ìrëÄóî?6v*@€E²=½G(?¦V5?šáHc¾‡®E²è)DŠÎ=D¢´¬Ace<Ìç­
àR¢v20180524_01467_stKsb310@ìrëÈ]AO?=y@€E±™= 0Ü>ãä#?ºáH<¾"÷ÏE³öEùXD¢±'Abß6<ú"`
àR¢v20180524_01469_stKsb310@ìrëÖ'úp?ÅD@€E°ì{=Âú"?ÌIÄ?ÁG®c¾~ùÛE±Ô{C	üD¢"ßAbàQ<ómn
àR¢v20180802_00289_stKsb310@ì{¡bŠü?\i@€E¥kì=¡Ž@?,B?‡®c¾Ÿ;dE¦kšD‹FD¢j AMµ<´Àì
àR¢v20180802_00291_stKsb310@ì{¡f	.?hW@€E¥"á=^é¸;Úè?"zá9¾£×
E¥ÃE
øD¢RÉAM+­<Éݎ
àR¢v20180802_00293_stKsb310@ì{¡iŽ?T¦ú@€E¤Ç=?.?W
=d¾–‡+E§1CÒ-D¢=ªAM™<ßÒ
àR¢v20180809_00145_stKsb310@ì|$$<u?(¿@€E©ú3>ç=°ê@&ffa¾˜"uE«)D‹¨D¢s
AL±Ë<´x¦
àR¢v20180809_00147_stKsb310@ì|'ÉRo?Z-@€E¨ì¤=í"?Ýó@]p¤9¾¦éyEªŒ=EÑD¢x)ALm<íð{
àR¢v20180809_00149_stKsb310@ì|*ýF?<։@€E¨1f=ÿ2ß>nˆ|?«…b¾˜bEª')CG+D¢nNAL`õ<ƒiï
àR¢v20180816_00057_stKsb310@ì}_ñ­Q‡?ú@€EˆõÍ=Ý9ƒ>>"@
=a¾ž¸REŠÙ…D‹-D¢IALY
<'›Ú
àR¢v20180816_00059_stKsb310@ì}_ôéVE?,k@€E‰.®=àôì?V$Î@¦{:¾©xÕEŠ'®E‹D¢dÅ
àR¢v20180816_00061_stKsb310@ì}_øIµ?
Š@€E‰ƒÍ=òí?‹õ@lÌÍd¾"t¼EŠöCô¼D¢7¶ALTi<Ü3;
àR¢v20180818_00081_stKsb310@ì} 
ꄙ?!f7@€EŽêH=üø/?à@ b¾"ýôEÚD‹²D¢yqAL0,<•0?
àR¢v20180818_00083_stKsb310@ì} A¼Ž?ãí@€EŽVf>	³¨>ÒÑ@G®:¾¢ÐåE;qEjD¢t´AK¶<µÑß
àR¢v20180818_00085_stKsb310@ì} c•&?š@€Eý…=ó¾7?õ¢@…c¾¡ÊÁE'HC
ÁD¢L´AL
¡<‡ZÒ
àR¢v20180828_00325_stKsb310@ì~áçM|5?+õƒ@€E¸H=ÁÔ?±µ?¡G®e¾\)E'3ÃDŠãuD¢ÓçAK(Û<LŸ»
àR¢v20180828_00327_stKsb310@ì~áê–â/?!ýÐ@€EPf=×ØI?´R@R\8¾ ÄœE"T)EúÅD¢áHAK <Ý:q
àR¢v20180828_00329_stKsb310@ì~áílµ5?)@€E
=³†P>WæA?¡G®d¾'hsE'5ÃCåD¢ÂwAK,Š<PÉ 
àR¢v20180901_00373_stKsb310@ìbHXn?Y Ô@€Eak…=uˆ>7bÆ?ŒÌÍc¾§ïžEedD‹
%D¢²AK¦º<žî¾
àR¢v20180901_00375_stKsb310@ìbK†`Ø?wZð@€EbaH=wˆ·@DûM?"zá8¾¤ZEcœöEàÕD¢{TAKgö<œç~
àR¢v20180901_00377_stKsb310@ìbNܧ5?ƒ.Õ@€Ec.Í=‹.À??ç=?záHc¾–‡+Ec}Cð¤D¢CuAKO$<ÚH—

==> anc/pub_raw/L222_212_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  756 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             p´d~v20100411_01052_stKsb310@ëJçÿ"I?]í@€Eƒ¢{=ݬ@tX@§\)c¾ž5?E†×D‰4bD4åãp´d~v20100411_01054_stKsb310@ëJê'Õ³?ãK@€Eƒ›\=º-ØAœÀ@p£×2¾å`E…w®E"5D3ãuA‰_­>'Ýp´d~v20100418_01007_stKsb296@ë+I¸¿?3•@€E‡{=–Y,AÓÆ@AG®c¾}ó¶E†×HCru?D¤jAˆÎl>.é†p´d~v20100420_00374_stKsb296@ëgÒBÆ?Fë¡@€E'&¤='ë°@öý[@ÌÍb¾‰7LEô=CpJÁDù'A‡ì¤>(Fp´d~v20101021_00124_stKsb310@ë`‹4ÁÔ?BøY@€E¡s==µ¾Ä@ìî@(õÃa¾ß;EŸnDŠdþD,v5A‡Ô>>9ùp´d~v20101021_00126_stKsb310@ë`ŽèÛÌ?I$@€E¡Ð)=ōôp´d~v20101021_00140_stKsb296@ë`¬÷$9?cu@€EŸæ
=–§DAÀr@#×
a¾\)E¢šCzü)DÇßAˆ‹>dd0p´d~v20110804_00587_stKsb310@ë<D€zNP?,¸/@€EœR=«ƒø@0Ý@@8õÃa¾ž5?Eœ˜{DŠ'òD,vfAˆi÷>9‰qp´d~v20110804_00589_stKsb310@ë<D"@Q)?K @€E›t×=ŒÀA
rk@]p¤1¾‡®E›C…EXÝD*îéAˆÏ%>eÈüp´d~v20110804_00603_stKsb296@ë<D¡-L>?*Wš@€E™bá=‡ˆŒp´d~v20110830_00489_stKsb310@ë?ƒ^ËèK?GwÔ@€E¦fH='˜Ô@ÌdK@+…a¾²-E¦Î)DŠ˜RD,g;A‡Ó§>&Ayp´d~v20110830_00491_stKsb310@ë?ƒb+ÔD?+@€E¦»3=䝝p´d~v20110830_00505_stKsb296@ë?ƒ|Øs?Y@€E§á=ÞÐ@zYK@3×
b¾¬1E¨^{C{ˆ1D
{3AˆÔâ>/£Îp´d~v20110902_00358_stKsb310@ë?âØǬÒ?1Ô£@€E´†q= ÎS@•Ì‡@Qìc¾OßE´á×DŽRVD%þA†§y>	
Öp´d~v20110902_00386_stKsb296@ë?ãéKÞ?(¿·@€EµÊR=|™8p´d~v20110913_00220_stKsb310@ëAAF é?!}@€E¨Óš=Öi@Úk'@~{a¾–E¨qDŠÍD,'ÏAŠ|>oΘp´d~v20110913_00222_stKsb310@ëAAJÙ!ð?&Q7@€E©K¸=¦Ú`@dÊé@o\)1¾†§ðE©'\EtúD*·ÏAˆð=>Iüp´d~v20110913_00236_stKsb296@ëAAj'?,AÅ@€E©K…>)ƒA,@>{b¾'\Eªp)C|De?A‡ÖY>J-Îp´d~v20110914_00262_stKsb310@ëAa0j€ý?EÊ@€E«ê>D³@ŽQ@e¸c¾ž5?E«ô¤DŠ¥D,™yAˆR>Lnáp´d~v20110914_00264_stKsb310@ëAa3²"½?Oê@€E¬O×=õá @A;@}p¤1¾¾ùÛE«Á×EyyD+'A‰tŠ>y.up´d~v20110914_00278_stKsb296@ëAaOJ…à?aa®@€E©¸®>Œ"p´d~v20110915_00563_stKsb310@ëAƒü"r?![˜@€E²_
>EA™ØÁ@"(öa¾¥ãTE°á3DŠiHD,3dAŠ6g>_"…p´d~v20110915_00565_stKsb310@ëA"Ž°²?÷Å@€E²®3=þRœp´d~v20110915_00579_stKsb296@ëA"!Èío?$°è@€E¯"f>)
/p´d~v20110919_00605_stKsb310@ëBè÷?:VT@€EœÐ)=Í«AZ@@-p¤b¾œ¬EœR=DŠœîD,#Aˆp¦>,«êp´d~v20110919_00607_stKsb310@ëBëeä¶?>œ—@€Eœà==´ÿ°:Ë@ƒ×
1¾Ÿ¾wEœ{qEb‡D*öA‡Ï)>SÜ¡p´d~v20110919_00621_stKsb296@ëBùäÞ?2ûœ@€E›%=Ã
«?çj9@{b¾œ(öEœ¯ÃC|'mD
 AˆJô>5œQp´d~v20110926_00449_stKsb310@ëBâÿDùÚ?ut,@€EÑl=œ°0p´d~v20110926_00477_stKsb296@ëBã4Ó0ê?Ķ&@€E؆ì=è?p´d~v20110927_00162_stKsb310@ëC¹ÓÌ?Š±7@€EÉcH="bp´d~v20110927_00190_stKsb296@ëC=ê6??ROT@€EÇz{='£Èp´d~v20111005_00161_stKsb310@ëD·‡Æˆ?Ó@€E–¼q=ë1W?'zt@o\)b¾ ÄœE–EHDŠ¯
D,išA‹7>6Gp´d~v20111005_00177_stKsb296@ëDÖW:$?Ôµ@€E˜=Ã=¯Np´d~v20111007_00326_stKsb310@ëDBDå¢?82G@€Eš×=®Dx@°Sù@…a¾"záE™/\DŠzD,<9AˆØ>.p´d~v20111007_00328_stKsb310@ëDBH_TÏ?-·>@€E™Ø
=›»À?҇®@|ÌÍ2¾š¬E˜"šEJÑD*¤ÝA‡S>r÷*p´d~v20111007_00342_stKsb296@ëDBc¡û?8\­@€E™A{=¢Øø@fœ]@!ë…b¾‡®E›ÑqC|#×D
c3Aˆó%>IüÆp´d~v20111012_00059_stKsb310@ëDߖ	a~?nðy@€E¿®='ÌÄ=ªÜt@ffc¾²°!E?\DŽl1D%@¤A‡Š>&p´d~v20111012_00087_stKsb296@ëDßËä¯í?…ÅF@€E'"ö=¡Ÿp´d~v20111022_00152_stKsb310@ëF yo¨/?,ÂÂ@€E¢ý¸=ÈnÛp´d~v20111022_00180_stKsb296@ëF °òљ?/P!@€E£´Í="•,?Ž£¥@[…c¾‰7LE¥2¤CŒáHD!hA‰Ö>'i‹p´d~v20120324_00418_stKsb310@ëYjɍR9?
0Ð@€E˜oÍ=»HG?ÕG¿@Pb¾ˆ1'E˜ÃDŠK®D-ÃTA‰ýð>UÍúp´d~v20120324_00420_stKsb310@ëYjÌöbó?£á@€E˜BÃ=¯ˆ?Ët@n{2¾•E—×qE;‰D,SÇA‰•{>{Gnp´d~v20120324_00434_stKsb296@ëYjéÑ?š@€E–òR=»(€p´d~v20120408_00137_stKsb310@ë[Hr'î?l@€E̛¸=—²Ôp´d~v20120515_00573_stKsb310@ë_ëX6M?OÛ$@€E€ˆ=^8(p´d~v20120515_00601_stKsb296@ë_ëTJT¸?'@€E f=³öÜp´d~v20120521_00801_stKsb310@ë`ª\ùZŸ?V¨@€EŒ‡¸=Œõap´d~v20120521_00829_stKsb296@ë`ªÚêa³?f¾•@€E‰3=h-p´d~v20120521_00897_stKsb310@ë`«wê,"?:€§@€E˜f=jœp´d~v20120521_00925_stKsb296@ë`«²¯ª¨?BiÅ@€E™lö=»Tp´d~v20120521_00993_stKsb310@ë`¬NêsÒ?hS)@€E•@{=îLp´d~v20120521_01021_stKsb296@ë`¬ˆ™†ú?2sŽ@€E™ñ\=ªp´d~v20120526_00561_stKsb310@ëaGk'Àb?8L@€E‡m3=¦qÜ?ëcq@`£×c¾š¬E‰E3DŽz=D%›3AŠkú>`ã#p´d~v20120526_00589_stKsb296@ëaG®.KÃ?,=H@€E†Mq=¨gl@Öh	@%c¾"ýôE†šCYD¿LAˆñô>9‰`p´d~v20120528_00313_stKsb310@ëa†Óã1h?»'J@€E²iq=†Ìp´d~v20120528_00341_stKsb296@ëa‡'È?®Íù@€E°š=éVpp´d~v20120607_00826_stKsb310@ëbɑý ?+_H@€En¤=¬ÿË?éG@1G®c¾˜bEl×DŽOD%P1Aˆèq>Ü%p´d~v20120607_00854_stKsb296@ëbÉÑïÌV?$0À@€Ev?3=x´§@¿@=qb¾"záEvf¸CŒDñhA‡±u>Jr×p´d~v20120609_00490_stKsb310@ëcA[ë?hd@€Ez'®=ž1Pp´d~v20120609_00518_stKsb296@ëcMo_?‡^‡@€E…­f=mÌðp´d~v20120611_00306_stKsb310@ëcB÷Ã5t?3{"@€E…ù{=Ò¾V@-?÷@HQìc¾œ(öE†Œ=DþòD&_A‰'>s
p´d~v20120611_00334_stKsb296@ëcC0©á:?L@€E…a>þ>Úú»@£×c¾ª~úE"þÍCŒPƒD‹AˆÈN>0ƒhp´d~v20120612_00399_stKsb296@ëcepY¯?®™@€E›¤=žY¤p´d~v20120614_00217_stKsb310@ëc¢þ!£¿?_n7@€E"õ¸=©žØp´d~v20120614_00245_stKsb296@ëc£3–O¸?j‰æ@€E‰È¤=´?h@«2U@'
=c¾™™šE‰H¤CŒ3øD&fA‡Û>u`Ôp´d~v20120614_00409_stKsb310@ëc¤ô[6‡?ÿD@€EtjR=²|@^¶†@‰ë…b¾¥`BEuHDŽ()D%÷LA‰'T>'©8p´d~v20120614_00437_stKsb296@ëc¥/Àt?E•®@€E'DÍ=u5Xp´d~v20120615_00226_stKsb310@ëcÂÙ—Œ?.«Ù@€E£7ì=½Ñ¸A	‹¿@]p¤d¾¤Ý/E¤1…DŽ&ÑD&°A‰Aq>T~p´d~v20120615_00254_stKsb296@ëcÃ@µR?\úp@€E¥Á)=´A"?
í€@G®c¾"záE¤Ÿ3C‹ñ'DbáA†Þ >hþp´d~v20120620_00831_stKsb310@ëdgøñÙL?˜²@€E}d¤=£û¯p´d~v20120620_00859_stKsb296@ëdh6ôév?Œ÷@€E_´=°Ýtp´d~v20120621_00456_stKsb310@ëd"¥Â2?.9@€E…²Ã=•>2PH@33b¾/E‡šDŽ4ZD%ߍA‰c>4Kp´d~v20120621_00484_stKsb296@ëd"ão'?8¥ @€E‡ßö=½(8?Ó̔@7®b¾šŸ¾EŠ'…CŒ8"D7®Aˆ ·>FÅ	p´d~v20120623_00476_stKsb310@ëdÅ0Y´§?2ø>@€E–Œ®>Z=Ï%`@,(öc¾¬1E–2DŽ–¸D%ŽFAˆ—Ú>îp´d~v20120623_00504_stKsb296@ëdÅ~	/Õ?!§Ž@€E'Bf=çEž@#rý@€õÃc¾£SøE'öCŽ6éD¦wA‰°‰>'¶p´d~v20120625_00438_stKsb310@ëeëëöß?h'@€E­B¤=¸(Èp´d~v20120625_00466_stKsb296@ëe-yOÍ?x;@€E®g)=šþŒp´d~v20120625_00558_stKsb310@ëeÙSC?f3*@€E¡Šö=›ÿlp´d~v20120625_00586_stKsb296@ëeAál?KÚ@€E¡q=­g•=Ó°ú@
=b¾—
=E ì¤CŒÝÓDìA‡å>(†bp´d~v20120627_00243_stKsb310@ëeD7B7?cVÇ@€Eœø\=ö‰½?
¶½@c¾›"ÑERDŽ0D%õ¢A‡{Ä> W0p´d~v20120627_00271_stKsb296@ëeE0û?³÷"@€E'BR>!¿>p´d~v20120628_00181_stKsb310@ëea"¸u?oéò@€E¡\=‹¤4p´d~v20120628_00209_stKsb296@ëeajj½
?J
÷@€E™ï®=¼È¸?ÅZ@#×
c¾Š=qE™nfCŒ–¨DžA‡ˆ€>;…sp´d~v20120629_00181_stKsb310@ëe'áSW?.qq@€E¦Ö3>Ö½p´d~v20120629_00209_stKsb296@ëeƒ7ˆõ?=©I@€E¦&¤=—aÿ?aü@1G®b¾ A‰E¥;ìCŒFfD4{A‰{±>Iýèp´d~v20120629_00265_stKsb310@ëe"+_þ?;@€EŸK=üHê?¸ƒÁ@#×
b¾¥`BEŸÄfDŽ;TD%àsA†Ž¢>îÎp´d~v20120629_00293_stKsb296@ëe"ŒfjÃ?
€B@€Ežƒ×=ôʧ@±ÿ@[…c¾"záEžvöCŒrDhA‰Á[>'÷ðp´d~v20120705_00387_stKsb310@ëfA€"{?vÊ@€Ezù×=šM"p´d~v20120705_00415_stKsb296@ëfA´ÏO´?n³ò@€E†r3=ۛ'p´d~v20120706_00344_stKsb310@ëfb^m´?˜Ö@€Eƒ7=0@˜–®@S33b¾­'hE"QÃDŽNòD&®A‰Ww>:ŠÞp´d~v20120706_00372_stKsb296@ëfb"'Ä=?̯@€E"5{=¥ò¼@¶×V@\)c¾Š=qE"j¤C‹¿ßDßAŠW×>Gœ,p´d~v20120711_00160_stKsb310@ëgšÎr"?"2;@€EzÚ=›4@®Lè@7®b¾±©üE{vDŽfD&]`A‰Ó¤>M–Ýp´d~v20120711_00188_stKsb296@ëgÝèÉ-?:
H@€Esb==±À@ƒû@,(öd¾\)Erg3C‹€åD}AˆÄë>GÇp´d~v20120712_00280_stKsb310@ëg&#N¤(?~ÃÇ@€E'é==‡Ýíp´d~v20120712_00308_stKsb296@ëg&{ÿÊ?eAP@€EƒÁq=jãøp´d~v20120713_00217_stKsb310@ëg@¨d£?'@€E—Ó=ÞàL?€n^@,(öb¾‹Æ¨E˜»®DŽ+D&`RAŠ	y> ÐMp´d~v20120713_00245_stKsb296@ëg@ÜÐe‰? #N@€E–—š='v@¿wv@!ë…d¾ˆ´9E•ˆöC‹×mDѪA‰*>HÚMp´d~v20120713_00313_stKsb310@ëgAj†Pç?;C,@€E'2R=®"@OŠ@-p¤b¾–E'öDŽ D&J A‡+‹>'}p´d~v20120713_00341_stKsb296@ëgA¢ee? Ò*@€EÁ)=Ï:Ž@ç¬ß@0c¾r°!E	…C‹qD©A‰êò>Aäp´d~v20120714_00515_stKsb310@ëgbôÌÖ2?^´2@€Eƒîf=Ȑ¸@[¬@{c¾–E"ašDŽ(¬D%ç
Aˆ+>#Ñip´d~v20120714_00543_stKsb296@ëgc)öّ?Z¥™@€EƒÎÍ=š¸°@œ0@×
c¾¦ffEƒ"C‹±ìDÊNA‡_œ>ð5p´d~v20120715_00400_stKsb310@ëg'ύ—?‡ê†@€EY™H=à×@2®®?î{c¾­VEYRDŽ=D&òA†ç8>"|«p´d~v20120715_00428_stKsb296@ëgƒƒ?)œŒ@€EXË3='¨¸@It@¸Rc¾/EW€)C‹•DÕAˆI>ÌÚp´d~v20120716_00985_stKsb310@ëg¦T[Ò9?f"@€Ecf=uÀ>ëÓP@
áHc¾ ÄœE‹ìfDŽ8ÅD%XÅA†ë¦>!p´d~v20120716_01013_stKsb296@ëg¦Œò'?J Å@€Eˆ=q='Oðp´d~v20120722_00559_stKsb310@ëhb€ä[à?•"@€E‡¦=ö:~?Ø­@õÃb¾ŒIºEˆ¡\DŽ3dD&"°AˆÝ
>¢Dp´d~v20120722_00587_stKsb296@ëhb·¥þØ?#|@€E†bá=©~´>Û_×@/\)c¾‹Æ¨E†_\C‹Ó×DA‰«/>UïUp´d~v20120723_00252_stKsb310@ëh0"Å?—¥@€EŽ.š> i,p´d~v20120723_00280_stKsb296@ëhq~Ô?GÛÖ@€E‹·H=ىïp´d~v20120724_00537_stKsb310@ëh¥¥î[é?åž@€E‰¤Í=á"?©&@N¸Rc¾£SøE‡õ…DŽ4RD%oAŠTµ>Vp´d~v20120724_00565_stKsb296@ëh¥Úz¾?2ê@€EˆÇ==´-T@Ñß@{…c¾•E‰!®CŒ,JDªA‹ªä>¦T"p´d~v20120726_00748_stKsb310@ëhæAŒ‡?|\î@€EvŒf=°¨p´d~v20120726_00776_stKsb296@ëhæxž<A?Š1
@€EpÔ¸=´Oðp´d~v20120801_01162_stKsb310@ëi¨z‰®•?V¤@€EX†ö=†"p?84@Qìd¾‹C–EUè)DèBD%-/Aˆ2>j&p´d~v20120801_01190_stKsb296@ëi¨«7ÌJ?r#'@€EW'…=¦p´d~v20120805_00195_stKsb310@ëj éë;M?"Dh@€E'¦×=Ïú=
"K@>{c¾˜bE"x)DŽ?ÏD&ƒAˆëÕ>DHÕp´d~v20120805_00223_stKsb296@ëj! ªÅf?+1Î@€EPö=žG°>)ç¦@6ffc¾‡®Eu3C‹¬ÍDæVA‡À>2$=p´d~v20120805_00548_stKsb310@ëj'‡žŠD?¥G@€E—¤=>5Ïp´d~v20120805_00576_stKsb296@ëj'»¥]?Uv@€E•r{=‡˜|p´d~v20120806_00271_stKsb310@ëjEºüD?_žV@€E(3=o†àp´d~v20120806_00299_stKsb296@ëjEñÕÛ>?¢Ó@€Esá
=öÀp´d~v20120819_00444_stKsb310@ëkä!¡ek?&ý•@€EmÉq=°€ ?.@S33d¾ A‰El|)DŽ2áD%ãAŠî">hó‰p´d~v20120819_00472_stKsb296@ëkäTÞ3}?&[@€Er©3=§Á(p´d~v20120820_00225_stKsb310@ëlîÅJw?Uú@€E€H=Ö§'>×{@L(öc¾£×
E~ ÍDŽ	D%ö%A‰þì>7Îp´d~v20120820_00253_stKsb296@ël9é
E?®@€E'Ü×=®@>!5@z=qc¾Ÿ¾wE'̤C‹8sD'ªA‰÷®>‹Q'p´d~v20120901_00529_stKsb310@ëmƒ/g&*??O&@€E­Yq=çåÝ>eÞ@^{c¾ ÄœE¬8)D¯žD%ÓøAˆ#>1˳p´d~v20120901_00557_stKsb296@ëmƒe$aß?0Ì.@€E©="7à?`ÇÀ@9™šc¾¦éyEªœ¸C‹Ã¶D³…Aˆ¥>C®p´d~v20120902_00261_stKsb310@ëm¡×ÁÃ?hÞ@€E›3R=oMáp´d~v20120902_00295_stKsb296@ëm¢0ߖ~?>"å@€E˜eì=t>wp´d~v20120902_00507_stKsb310@ëm¤
"}Ù?P»ÿ@€E£†=«oT?ã3@×
d¾‹Æ¨E¡ê¤D¼BD%¢NA‡€\> 38p´d~v20120902_00535_stKsb296@ëm¤FÅ[ê?FÇ@€E£5q=Á1p´d~v20120903_00207_stKsb310@ëmÄznPk?˜¬*@€Eµ)=Û.ô@ÃR@×
c¾œ(öE›òDÁªD%̜A…ž¥>""_p´d~v20120903_00235_stKsb296@ëmı} <?}! @€E aö=¹#p´d~v20120904_00078_stKsb310@ëmãß)¡?*™I@€E»¡¸=™…4p´d~v20120904_00106_stKsb296@ëmäîDl?Bɒ@€E¾ðH=÷êmp´d~v20120905_00050_stKsb310@ëmÿ{XæÌ?Z½V@€E©0
=^£¿p´d~v20120906_00182_stKsb310@ën"s²õ`?œ¼n@€E"5==èMºp´d~v20120906_00210_stKsb296@ën"¬Êك?ª±@€EY=ÒBXp´d~v20120907_00168_stKsb310@ënA/§?>@€EŸÍ=ÄL?ý'|@>¸Rd¾'hsE§ìDÒD%ºoA‡äÏ>9öFp´d~v20120907_00196_stKsb296@ënAHëŒ?)Êm@€E ¸¸=°CL=£¡@c¾›"ÑE¢{C‹›ÇDמAŠž>;6ap´d~v20120913_00298_stKsb310@ëoÉkÄ?X@€E¬ž=«Ù€@۔þ@‡®e¾œ(öE«ìDÄ´D%•ôA‰®>†ß€p´d~v20120913_00326_stKsb296@ëoÊË`?(8E@€E®/f=‰htp´d~v20120914_00256_stKsb310@ëo#R–UA?q'@@€E¸¤='÷€p´d~v20120914_00284_stKsb296@ëo#Œ ŒÓ?‡I@€E²7='X¼p´d~v20120915_00193_stKsb310@ëo@†9JO?Ùª@€E°áš=Ïw•@º@'™šc¾˜bE¯y3D¶¸D%ÛA‰Ô>Bæp´d~v20120915_00221_stKsb296@ëo@ιñÿ?7õ{@€E°9H>j|²@rÊ@J=qd¾'JE±3C‹pƒDƒ–AˆÎe>]gp´d~v20120916_00097_stKsb310@ëo_Å6ß?3@€E°!)=œ¤4p´d~v20120916_00125_stKsb296@ëo`~O?Gñ°@€E«Z3=ˆáœp´d~v20120916_00289_stKsb310@ëoa]{pº?[é_@€E¦$š=)Ä=zÖ¿@+…e¾œ(öE¤_DÊVD%…Aˆ¦Ô>¢Ep´d~v20120916_00317_stKsb296@ëoa‹ÀrÌ?>@€E©¥=ˆ\@9I÷@=p¤d¾ ÄœE«'CŠ?D;çA‡Sû>L…âp´d~v20120916_00482_stKsb310@ëobÝA¯M?L»j@€E¯}…=~œ(p´d~v20120916_00484_stKsb310@ëobà[˜?GZ£@€E³BH=Ÿ~p´d~v20120916_00510_stKsb296@ëocÌò?MüÐ@€E²Ø¤=zzpp´d~v20120917_00458_stKsb310@ëo'۝DÊ?)¨ø@€E¨ß=—©t?Š."@W
=d¾˜bE¦ÊD¾D%²AˆÕå>XFÊp´d~v20120917_00486_stKsb296@ëoƒeê?S©×@€E²,á="ùp´d~v20120918_00383_stKsb310@ëo¢ÏÄ ?t,¡@€EŒsì=›ŠÄp´d~v20120918_00411_stKsb296@ëo£ÂKê?faŠ@€EŒC)=…­xp´d~v20120919_00350_stKsb310@ëoÃYê?3TZ@€EšNÍ=¯¾à@¹ˆ@×
c¾•E˜S\DdD%jA‡þ´>óxp´d~v20120919_00378_stKsb296@ëoËhm?1h@€E•±…=µ4?2'@>{c¾—PE–{C‹ÄÝD"A‡åù>'ýp´d~v20120925_00261_stKsb310@ëp\`žP?W¾@€E¸ø…=³É`p´d~v20120925_00289_stKsb296@ëpKŒÆ?pf@€E½=²#¤p´d~v20120926_00069_stKsb310@ëpŸ¹{Áí?:eß@€E¡mR=£âœ>Âw¸@@e¾š¬E 
DÏ×D%½'Aˆ­Ù>Bë÷p´d~v20120926_00097_stKsb296@ëpŸ÷c8ß?/n@€E£¤=¢¼>¬/ @7
=c¾˜"uE¥šC‹¨RDëøA‰÷D>\ÍÐp´d~v20120927_00165_stKsb310@ëpÀ'øàÒ?A·½@€EŽ¤=›úÐ>$VÆ?ýp¤e¾—PEŒ›ÃD»D%~úAˆ»M>
Žqp´d~v20120927_00193_stKsb296@ëpÀÌ{S]?|_`@€EßR=‰ªÔp´d~v20120928_00102_stKsb310@ëpà{B?KóU@€E˜š…=˜Æ>Šc#@ë…d¾ A‰E—DÌ¼D%‡+A‡50>ø5p´d~v20120928_00130_stKsb296@ëpàBœ\Â?4ëv@€Ešñ3=›µPp´d~v20120929_00080_stKsb310@ëpÿ߇–?
æª@€E®ÏH=¶c`?˜h"@\ÌÍ3¾µÂE­‡ÃDÕìD%¥ôA‰=w>A]Àp´d~v20120929_00108_stKsb296@ëqñ-T?Ĩ@€E­,š=Þ±R@ð.Ä@g®c¾'ë…E®¡šC‹ØDªA‰ˆ>z×ïp´d~v20120929_00272_stKsb310@ëqbäKo?K«@€E°®=š"dA|ï@`£×e¾œ(öE®&öDÒ-D%œ9A‰	A>aË#p´d~v20120929_00300_stKsb296@ëqšN€?ù×@€E¯‰=³,>U;€@?\)c¾bNE±NRC‹ÀD	XA‰C›>LÞp´d~v20120930_00165_stKsb310@ëq PmW?!°@€EŸñ==Âé×@6%!@[…d¾›¥ãEž3DÒÁD%£çA‰ƒ:>[€Xp´d~v20120930_00193_stKsb296@ëq Š©×?w«@€E
=Å̼p´d~v20121007_00127_stKsb310@ër$hOJ?ÿW@€EŸ:R=Ì;@*Æ@Ee¾—
=EÌ)DÄöD%†‡Aˆ¦Ä>eKp´d~v20121007_00155_stKsb296@ër^¶ï–?ÞÚ@€EœnÍ=Í¥">>@Uc¾"t¼EI®C‹^5DäA‰÷Ñ>‹^§p´d~v20121009_00102_stKsb310@ër@²u?7–@€Eö=µp?_VÀ@&ffd¾—PEŽ¥3D·®D%ŠA‡©»>"ap´d~v20121009_00130_stKsb296@ër@Fkߢ?0»ñ@€E"=›ûP@êùŠ@ZáHc¾¥ãTE")×C‹´D3A‰ž>uáRp´d~v20121010_00097_stKsb310@ër`g?«½@€E–"Ã=•óø@Ö45@r\e¾ž¸RE•hfDÒ^D%£ÇA‰¤N>^šp´d~v20121010_00125_stKsb296@ër`P45g?!éâ@€E"ì==¼èÈ>œçš@Tzáb¾˜"uE–xC‹ZDë¶AˆøG>MŽ[p´d~v20121011_00080_stKsb310@ër€Fb?Ώ@€E°×=¿Jh?%ãŒ@§
=e¾Ÿ;dE¯HöD±üD%©Ûp´d~v20121011_00108_stKsb296@ër€Uu}[?В@€E´PÃ=ØA?Ú#"@.¸Rc¾£SøE¶'C‹¯ßDÃ×A‰À>!×Ép´d~v20121012_00096_stKsb310@ërŸ÷¥Þ¡?\¾@€E"{=ž©>h\@ffd¾Ÿ;dE›\DÊVD%³3AˆCÞ>*&&p´d~v20121012_00124_stKsb296@ër +Òh?uVú@€EžT=œ­ìp´d~v20121017_00085_stKsb310@ës?ï"1Ó?‰fÂ@€E½®=ÑeÔp´d~v20121017_00113_stKsb296@ës@*Ãز?`@€E»Æ×=µÛhp´d~v20121022_00118_stKsb310@ësà*Vàâ?/šM@€E±–H=éEœ@—˜¾@"\d¾²-E¯¼áD¬D%›çAˆl>%p´d~v20121022_00146_stKsb296@ësàa"ø?%!õ@€E°õ…=Öáfp´d~v20121023_00069_stKsb310@ët]B±?9¨¦@€E¦2==ÈN^@U¦'@(öd¾ž5?E¤RöD}?D%žA‡iŽ>)Æäp´d~v20121023_00097_stKsb296@ët–%Ž?<bÏ@€E«"
=¿¨hp´d~v20121024_00102_stKsb310@ët P÷"?L©>@€E¯¿q=ô'?äK@×
e¾ ÄœE­ÛÃD²5D%"øA‡Sá>mjp´d~v20121024_00130_stKsb296@ët ?·ÖF?0ËY@€E·¹3=–Žp´d~v20130301_00621_stKsb310@ë"+S¾ˆç?8;ü@€E½×=¯ ìp´d~v20130301_00649_stKsb296@ë"+…Šsa?8u)@€Eº
=¬ p´d~v20130308_00653_stKsb310@ë…s‡â?$ÉÇ@€E½¾R=¹ùÄ>æ@l(öb¾£×
E¾h)DÖ D$£Aˆu>j¢^p´d~v20130308_00681_stKsb296@ë…«Ðs ?¹"@€E¿ÍH=ž]Ñp´d~v20130311_00432_stKsb310@ë…k±C?!ù¢@€E—@Í=è]n@ý÷@<(öb¾ƒ•E—xfDã–D$×A‹<Ù>*÷p´d~v20130311_00460_stKsb296@ë…kó£ Ù?*ýº@€E—e×=uS¿??³¢@K…d¾—PE–šáC‹~˜D7AŠ€T>YC¯p´d~v20130329_00366_stKsb310@뇫¯sñ?)0™@€E‹'š=¨öd=°I@`£×b¾£×
E‹ÁDÍ'D$ÁXA‰>Xùp´d~v20130329_00394_stKsb296@뇬2?3¢a@€E‰à=Ä5´?¥Ö-@Ud¾˜bE‰j)C‹ŽVDÓ#A‰¡å>/ÿ'p´d~v20130505_00861_stKsb310@ëŒM
ý™ž? R•@€E²6
>ìÊ>¹Jµ@U¸c¾™™šE±øÍD½XD%‹#Aˆu°>FH¶p´d~v20130505_00889_stKsb296@ëŒM?.
Ú?D/	@€E²@=âáN@ܼ@(öc¾p£×E²náCŠÿ¾D¢A‡ˆú=è4ÿp´d~v20130506_00597_stKsb310@ëŒlÈٝÁ?	šn@€E³mq>
¤Ä@Vö@›…d¾'hsE³"RD°RD%"þA‰'F>˜£0p´d~v20130506_00625_stKsb296@ëŒlúý·¦?÷@€E³|{>(Ú<Òg@…p¤d¾‹C–E´?ÃC‹ÄþD&fA‰ö¼>ëp´d~v20130509_01122_stKsb310@ëŒÌîx¢?fjÅ@€E¹[=R­>š'Ã@(öd¾Ÿ;dE¹fáD›}D%AyA†­…>7ÝCp´d~v20130509_01150_stKsb296@ëŒÍ0>[Û?•V@€Eº=…ï`p´d~v20130511_00787_stKsb310@ënöb?™œ¯@€Eœ¯{=«Ú"p´d~v20130511_00815_stKsb296@ëªS˯?À°@€EŸÈá=†lÀp´d~v20130520_00123_stKsb310@ëŽ-;Í0J?A´W@€E–ƒ
='êp´d~v20130625_01164_stKsb310@뒪¾û8?"R@€EmÚÍ=¨ù´p´d~v20130625_01192_stKsb296@뒪÷{Ò^?ÔT@€Eså3=pN§p´d~v20130706_00213_stKsb310@ë"ð`ŠÚ?kQ±@€E¯/R=Ž³Àp´d~v20130706_00241_stKsb296@ë")Ëg?);C@€E­Q×=ƒÖˆ@à°@n¸Rd¾£SøE«3C‹›dD"AˆmÜ>rÄ
p´d~v20130712_00309_stKsb310@ë"Â"E?,·@@€E"P==»†"?\Q@QG®c¾²°!E–háD×TD$¾¸AŠ>3~¥p´d~v20130712_00337_stKsb296@ë"ÂYCð?"í@€E"ªö=²u!@¤Ìƒ@5¸e¾—
=E"C‹1'DÀbAˆ™ž>M0Vp´d~v20130806_00145_stKsb310@ë—àƒcÂr?Y÷…@€E°Œ\=ªˆ¸p´d~v20130806_00173_stKsb296@ë—ཚdñ?D¦@€E­¿Í=·0?~f@333d¾›¥ãE®TÍCŠéDÅAˆÂz>2TUp´d~v20130927_00093_stKsb310@ëž`C?´:¬@€E" ö>agÜp´d~v20130927_00121_stKsb296@ëž`6¬iÖ?Žif@€E™=Kàp´d~v20130928_00147_stKsb310@란ÃO ?4ÄI@€E©f=Ù@@4ûE@{d¾˜"uE§ÒfDÉD%f¨A‡**>àíp´d~v20130928_00175_stKsb296@란OúI?v=ñ@€E¨t¤=¢¬p´d~v20140226_00327_stKsb310@ë±kÝ*[?·Å@€E¥	š=›Š ;°ÎA@AG®c¾§ïžE¥'HDÍqD$œÍA‰‰:>S€ðp´d~v20140226_00355_stKsb296@ë±l€º?5,†@€E¢Æ®=Œ?¹7œ@L(öd¾‰º^E¢/qC‹á'Dp´Aˆá£>a×p´d~v20140303_00385_stKsb310@벏ª}?ÊZ@€Eœ±)=‹ªp´d~v20140303_00413_stKsb296@ë²ÏyŸÿ?žŸ@€E—æá=S¥·p´d~v20140313_00472_stKsb310@ë³JùW$)?qèù@€E…Z=•‹hp´d~v20140313_00500_stKsb296@ë³K/À.?Q"O@€E°…=hd@pm?ýp¤e¾'ñªE€Ž{CŒ;DD@RAˆÞq>3qp´d~v20140317_00381_stKsb310@ë³Ê	ÜB?/ñ@€Ežø®=´p?ò¥@;…c¾©xÕE o3D·DD$ÀÅA‡6'>_p´d~v20140317_00409_stKsb296@ë³Ê?Ñ×y?D¯h@€Eœ%==Ó'ô>ãÿ@LÌÍe¾©xÕEšFC‹­'DL‹A‡Ák>d'p´d~v20140601_00497_stKsb310@ë½D~a?Gœ@€E¸¸>Bop´d~v20140601_00525_stKsb296@ë½DT¼*?@€E¸Ó=Æðp´d~v20140804_00848_stKsb310@ëÅG|)Y?wùt@€E"«š=‰Å"p´d~v20140804_00876_stKsb296@ëÅG±öØ9?=
"@€E•
=¼L@†Á¹@/\)b¾¤Ý/E–êCŒ]PDΨAˆ´?>g!p´d~v20140811_00171_stKsb310@ëÆ Ùñc?gð@€E›Ã=É4UA;Ì<@\(öc¾Ÿ¾wE›[
Dö=D%õA‰Pí>3"p´d~v20140811_00199_stKsb296@ëÆ!w«Þ?a%@€E'ÅH=ìY9@–y³@záHc¾"›¦E"áC‹È"D¸¤Aˆ›|>vê]p´d~v20140811_00549_stKsb310@ëÆ$B­õ?a£L@€E˜ã®=†éÐ>Õh7@d¾ A‰E—s×DÀþD%PA†µu>:k\p´d~v20140811_00577_stKsb296@ëÆ$|ÜÅ?5Òå@€E•v=±ƒèAH¸@333c¾›¥ãE–̸C‹•`Dµ/A†¢>Iêp´d~v20140812_00527_stKsb310@ëÆCš1É?!jÎ@€E‡QÍ=¥á@µV@Vffd¾å`E†.áDÕHD%+Aˆî¼>h¶p´d~v20140812_00555_stKsb296@ëÆCجš?¤@€E‡2H=¸³ì@˜µ@.{c¾'ë…EˆEìC‹²ÑD	XAˆÅÇ>X1Kp´d~v20140812_00671_stKsb310@ëÆDÇ"Hª?
Ÿ@€EŒjš=¦8¸AæA@u¸c¾—
=E‹c
Dî‡D%Ê°A‹˜è>'=<p´d~v20140812_00699_stKsb296@ëÆE-œ›?ÉÛ@€E‹Þ®=¸2¼?ÖñM?ñë…d¾"záEšC‹ÇDÖúA‰Ã6>©p´d~v20140813_00136_stKsb310@ëÆ`r(ô?!h@€E¦=¯<@ArB@HQìc¾bNE¦a3D÷¶D%xÕA‡‹q>2‡Öp´d~v20140813_00164_stKsb296@ëÆ`¯…´_?"MK@€E¢%á=ô¸AcÞ@33c¾r°!E¢×\C‹…DsA‰>8¬àp´d~v20140813_00424_stKsb310@ëÆbý;?ˆz@€E›#=•ý€AMî@ £×c¾‰7LE™ª)Dì¤D%ÀåA†¾¹>J±p´d~v20140813_00452_stKsb296@ëÆc:$y1?†é@€E™ì=ÎN—p´d~v20140813_00568_stKsb310@ëÆd(ÌN?§@€E˜Ó==–Ì,p´d~v20140813_00596_stKsb296@ëÆd}1´X?&ðÝ@€E˜»×=ÂHp´d~v20140813_00712_stKsb310@ëÆej{€?Iê@€EŸ¸ì=¸Yxp´d~v20140813_00740_stKsb296@ëÆe©{?Mڜ@€EžMá=ºKp´d~v20140814_00049_stKsb310@ëƅX׳?JX@€E•g®="ú€p´d~v20140814_00077_stKsb296@ëƅW˜M?<gô@€E–š=½i`?ËÐf@\)d¾šŸ¾E—õ…CŒ&fDg}Aˆb\>.ç4p´d~v20140815_00318_stKsb310@ëÆ¢í*L?G¯@€Eû¤=)@@væ@C33c¾›¥ãE¤DÜ{D%ÁAˆ¿ÿ>,\up´d~v20140815_00346_stKsb296@ëÆ£'¼§¼?Ri@€EI…=‡¬œ@eäà@ë…c¾ž5?EŽÁ®C‹¦ÉDøƒAˆPm>4ÒBp´d~v20140815_00534_stKsb310@ëƤ²Ê<Ð?FÌ@€E‹k=и?­lx@%¸b¾†§ðEŠyìDß¦D%ÔAˆ&#>D'p´d~v20140815_00562_stKsb296@ëƤì$Uö?3w™@€E‹~×=•¤|@?òo@i™šd¾«…EŒï\C‹Â°D܋AˆÇõ>€¹÷p´d~v20140816_00435_stKsb310@ëÆÂÐï~?Bö‰@€E©ƒ=×X@î x@\)c¾š¬E¨™DñìD%VfA‡Ê|>,Bp´d~v20140816_00463_stKsb296@ëÆÃK7Œ?5"¼@€E§Í¤=¢-S@›ù¸@@£×c¾ž5?E©×C‹†éD
qA‰r>NÚp´d~v20140816_00579_stKsb310@ëÆÄAÓ_?4»¸@€E¦³ì=½œÜ@?{@*=qd¾/E¥mqDß#D%«–A‰úÿ>?
vp´d~v20140816_00607_stKsb296@ëÆÄDMV?>u@€E¦õ¸=—€8p´d~v20140817_00389_stKsb310@ëÆâ½â^Y?/'@€E¤ç)=ú†/>Ñ3.@{d¾–‡+E£É
D¼¬D%ŒA‰CÌ>I…p´d~v20140817_00417_stKsb296@ëÆâÿM§?¸}@€E£î\=Ì<®A͇s@!ë…c¾/E¥«®C‹›#D¶ÙA‡õ~>$Ïp´d~v20140817_00533_stKsb310@ëÆãû@x@?1}@€EŸº='Dp´d~v20140817_00561_stKsb296@ëÆä7!ê¶?ÖS@€EŸ{š=À
¤@'[c@~¸Rc¾£×
E ^¤C‹³×Dã¶AˆA`>'sÆp´d~v20140817_00677_stKsb310@ëÆåAùiä?qŒR@€E§Ç3=—È,p´d~v20140817_00705_stKsb296@ëÆåzE@|?\Cè@€E§X=ÇÈxp´d~v20140818_00481_stKsb310@ëÇv. ?+2@€E¨=ċDp´d~v20140818_00509_stKsb296@ëdzó²•?©Þ@€E¨ð)=®°"AÍwy@;…c¾‰7LEª{C‹èöDêÑAˆp¾>te,p´d~v20140818_00625_stKsb310@ëDZ[øN?A¿r@€Eµ¤=ÈpÉ?$Äô@+…d¾›¥ãE³;qDÄD%¸BAˆÍ¤>ú'p´d~v20140818_00653_stKsb296@ëÇòß:ä?=˜'@€E·TÍ=˜©È@7ö@\)b¾Ÿ¾wE¸3ÃCŒDÜþA†Qü=è¹p´d~v20140819_00097_stKsb310@ëÇ%LøV=?zˆ~@€E˜bá=dr@p´d~v20140819_00125_stKsb296@ëÇ%…¡D‰?båK@€E˜¨ö=‰,p´d~v20140820_00304_stKsb310@ëÇBsd×?·@€EœèÃ=Îä'=±©K@p£×c¾›¥ãE›þRDÎVD&'üAŠµ¹>‹ûp´d~v20140820_00332_stKsb296@ëÇB¶
s?#@€E›‰\=²P@˜<@1ë…d¾©xÕEp=CŒ3uDëøA‰`E>Nrp´d~v20140820_00496_stKsb310@ëÇD9Aªš?À³@€E¡ {=Ü*EAH@XõÃb¾"záEŸÀDÅ/D&1ìAˆÂñ>P2üp´d~v20140820_00524_stKsb296@ëÇD'GGè? ‰@€EžNÃ=µÒA)Í$@Aë…c¾ÒòEŸ—ìCŒ+dDOLAˆYþ>g4óp´d~v20140821_00097_stKsb310@ëÇ_¾0')?dð@€Eĉ{=Þ£·p´d~v20140821_00125_stKsb296@ëÇ_ý"w?lìÊ@€E¼‰
=ÙAþ@'£*@£×c¾/E½B=C‹yšD‹DA†ì>N–Îp´d~v20140821_00325_stKsb310@ëÇbŠ"©?DùI@€E£²Í=…MTp´d~v20140821_00353_stKsb296@ëÇbeµ¬J?T¾s@€E¡|¸>¸žp´d~v20140821_00469_stKsb310@ëÇcfÄ:?K/p@€Ež_¤=ˆÇÐ@¶@\b¾²-Eœó…DÔsD&'Aˆ>X>'Âp´d~v20140821_00497_stKsb296@ëÇcªy»?ZB9@€E3=™Nlp´d~v20140821_00613_stKsb310@ëÇd«:€Ú?Hì@€E¢^¸=Å\Ô?ý½@	™šb¾›¥ãE¡šD×TD&
ãA†¹æ> Jp´d~v20140821_00641_stKsb296@ëÇefâ?1U^@€EŸô
=­Ä?žá@c¾šŸ¾E¡_qC‹Þ˜D;Aˆ¼>-P/p´d~v20140823_00348_stKsb310@ëÇ¢;lÌ?1à@€Eˆæ=Ž4 @"pÜ@Qìc¾‹Æ¨E‡ŽDç;D%h"A‡¢¢>©;p´d~v20140823_00376_stKsb296@ëÇ¢l?(*ü@€E‡v®=ŸaL?†Ý%@:=qb¾™™šEˆC‹%D-ôAˆ{><®Äp´d~v20140823_00492_stKsb310@ëÇ£tàFý?1ZD@€E‰r= uàp´d~v20140823_00520_stKsb296@ëÇ£±0¯J?e@€E‡øÍ=«€Aeń@aG®c¾/E‰C‹²ND"ÁA‰á2>€Ý3p´d~v20140824_00289_stKsb310@ëÇ—7ê}?OÒî@€E‰·š=•ž>ð`œ@b¾'n˜Eˆ~¸DÒ%D&+¦Aˆê">*–œp´d~v20140824_00317_stKsb296@ëÇÂÒm?5¾é@€Et
=«¯ÐA.Y,@(öc¾"÷ÏEŽ6RC‹áìDPRAˆ¨Ð>/fp´d~v20140824_00433_stKsb310@ëÇÃÅïþ«?.3Ø@€E"Wì=€©4@ÿ`@ b¾²-E"?DÚòD&fA‡>l>Šp´d~v20140824_00461_stKsb296@ëÇÄàå3?Ecí@€E'=â`Up´d~v20140826_00217_stKsb310@ëÈœxÇ?d»r@€E‡èš=½ÖÀ:Ù@c¾—PE†…
Dß\D%äAˆ…>,%žp´d~v20140826_00245_stKsb296@ëÈYõY´?*kœ@€E†B{= ÷ÀAöT@Y™šc¾"÷ÏE‡]®C‹ËÇD¯A‰Ža>|
p´d~v20140826_00361_stKsb310@ëÈd§""?Qœâ@€Eˆf=[:˜?ŒÇ@¸Rd¾Ÿ¾wE†DÙD%»ÇA‡{w>F=p´d~v20140826_00389_stKsb296@ëÈ¡ÝZ?2Sk@€Eˆ|=Šc<p´d~v20140826_00505_stKsb310@ëÈœøÄL?J8Æ@€E‹é=¼™œ?Š Û@(öb¾"t¼EŠƒD±qD%çLAˆýv>u­p´d~v20140826_00533_stKsb296@ëÈ×¥¾k?J-€@€Ez
=‡4p´d~v20140827_00250_stKsb310@ëÈ"ŽÉç•?>ñŒ@€EˆŒ=‰ûø@¹æ¤@&ffc¾©ûçE‡xÍDäD%ÜA‡¿ñ>¹/p´d~v20140827_00278_stKsb296@ëÈ"Ës%¼?N´}@€EÅÃ=w-¨p´d~v20140827_00394_stKsb310@ëÈ#ã9Eq?:U@€E'ë¸=ƒP$@"?`@¸Rb¾˜"uE'"¤DÖ-D%÷žA‡~x>!ôªp´d~v20140827_00422_stKsb296@ëÈ$—°5?u9ü@€E'ç3=u+`p´d~v20140828_00250_stKsb310@ëÈA¯s/Í?A[\@€E"e)=šd@@͟©@%¸d¾'n˜E'äöDÞ%D%¸1A‡ÿ™>;Ð+p´d~v20140828_00278_stKsb296@ëÈAò•éâ?RIQ@€E'=uø@ä,8@ë…c¾¬‹DE"C‹¨Dö˜A‡Á·>0¯p´d~v20140828_00394_stKsb310@ëÈBò ^?BF@€E‹]¸=‹KP@º¸@
p¤d¾"t¼EŠ@=DÑºD%¥ÃA‰
>+:õp´d~v20140828_00422_stKsb296@ëÈC.Æò˜?0Y™@€E†è==|àAÃ@G®b¾š¬E‡Ò{C‹lJDâ=A‰Â>)íp´d~v20140828_00538_stKsb310@ëÈD*trÄ?V{›@€E"½H=±æ`@¯;×?øQìd¾•EƒH¤DÑÃD%¶˜A‡E˜=ýŸZp´d~v20140828_00566_stKsb296@ëÈDk¿Ì^?@­@€E"	
=g¹ùp´d~v20140829_00149_stKsb296@ëÈad?Æ?2
@€E‡à¤=Çh>ZOB@8Qìb¾­VEˆ©®C‹,DÎ%A‰1Ó>/IÉp´d~v20140829_00193_stKsb310@ëÈaÄúì?]@€E"R=ªd@Xù<@n¸Rd¾´¼jEƒ)®DÖ^D%¢A‰‡Ÿ>^‡¢p´d~v20140829_00293_stKsb296@ëÈb¯Š‡-?7¶
@€Ekš=qmP?ÏÜc@)™šb¾ª~úEm\¤C‹c3DîéAˆp >.e»p´d~v20140829_00337_stKsb310@ëÈc4áß?/g¿@€EjÌá=Æâ@›p=@:=qb¾¯ EhÆ=DÔÅD%ÈA‡|">"÷Êp´d~v20140829_00437_stKsb296@ëÈcê«Åk?+
†@€El)=¹Ùm@ܯH@(õÃc¾«…En'\C‹ÞúDÒA‡½a>0+íp´d~v20140829_00481_stKsb310@ëÈdM×8á?CÂC@€Eocì=Óp´d~v20140830_00238_stKsb296@ëȁ›Ýì…?—ï@€E}Ðf=Ãu@ø2 @hQìc¾"›¦E€I×C‹]ÓDuA‰=9>_hAp´d~v20140830_00282_stKsb310@ëȁûÊpý?
¼Ç@€E'Ò==¼‰Ô?@qG®d¾–‡+EÿqDÍ¢D%¤‹A‰ž·>€Gp´d~v20140830_00390_stKsb310@ëȂçÍN}?ãÄ@€E'ŒÍ=¸«hAŽº¿@|(öd¾²-E¯ìDäƒD%®5AŠ<»>s†p´d~v20140830_00418_stKsb296@ëȃ'´"¬?@ÌÒ@€E'œ…=©Ô<@¼F4@#33c¾‰7LEƒ§®C‹bDA‰Q¹>@63p´d~v20140830_00536_stKsb310@ëȄI­Ã?6ï.@€E'ý®=£A_Lg@(öc¾\)E­ìDÓuD%ÎéA‡Õ,>'|Ùp´d~v20140830_00564_stKsb296@ëȄŠ·i
?8"ì@€E€¦š=ŽÛÔ@·ËG@®c¾ŽVE',RC‹Å¢DëuAˆã0>%uõp´d~v20140831_00268_stKsb310@ëÈ¢jç¯Ò?¬•@€E™m==«çÐA;Ùþ@I™šd¾–‡+E˜‡\DíD%©üA‰A&>>Up´d~v20140831_00300_stKsb296@ëÈ¢²{Ó5?+õz@€E˜{)="Å A¢åb@{c¾ A‰E™ÿ×C‹…ãDÑìA‡^.>§×p´d~v20140906_00214_stKsb310@ëÉd‰½ôB?nT@€E™B3=Ò6@R?	@
=qd¾£SøE•\DÉD% ¤A…©=è`&p´d~v20140906_00242_stKsb296@ëÉdÈÍԊ?VT¦@€E™j¸=µDp´d~v20140909_00103_stKsb310@ëÉÀ'K×Å?Gù@€E­€Í='Pp´d~v20140909_00131_stKsb296@ëÉÀÉ÷ÅÊ?ZÍý@€E§ÜH=ùŠ=p´d~v20140909_00247_stKsb310@ëÉÁɅQ?Tø@€Ež=z°p´d~v20140909_00275_stKsb296@ëÉÂC°Ú?<v¯@€Eš¨ö=ÊÑ[@^f@33b¾—PE›c…C‹S×Dä‹A‡{>p´d~v20140909_00391_stKsb310@ëÉÂþÙ¤Ì?/ó[@€Ešá=ŏlA-Àg@ffc¾\)E˜iÃDÅD%އAˆL×>˜ap´d~v20140909_00419_stKsb296@ëÉÃ8$ä?0¤Û@€EšÈ3=©œAÓµ@ÌÍd¾†§ðE›+3C‹Ã¶DÍPAˆs+>p´d~v20140910_00080_stKsb310@ëÉà8GÕ,?$2Q@€E'ˆ\=÷7[@»a@S33c¾Ÿ;dE*DÔöD%ӖAˆÄ[>&^¤p´d~v20140910_00108_stKsb296@ëÉàwLÑ?¤@€E.¸=Ŝ<A"Øô@%c¾yÛ#E5×C‹‡mDÅ`A‰òð>Wap´d~v20140910_00224_stKsb310@ëÉáwÙ5;?#âÂ@€EŽÖ®=šR|?+B`@=qd¾˜bE@¤DÎúD%©ªAˆÉ->ú¨p´d~v20140910_00252_stKsb296@ëÉá¸{&g?!ûÛ@€E¸=ÕmêA7
Ò@+…c¾"t¼Eù®C‹bNDÚA‡åã>ƒp´d~v20140910_00368_stKsb310@ëÉâ¾Jãÿ?â\@€E•‰\=¸mÀp´d~v20140910_00396_stKsb296@ëÉâø3M4?£Þ@€E"–Ã=ß%@uœ@8õÃc¾‰º^E"ªRC‹Ç+DÓçA‰*š>oâsp´d~v20140911_00093_stKsb310@ëʺY®?u@€E"^ì=ÇQì;½ T@ƒ×
b¾œ¬E•î=DÎFD&3çA‰·º>php´d~v20140911_00121_stKsb296@ëÊFñ5ã?–Ï@€Ejš=ºx<A
·@Ec¾\)ETCŒ'+DG+Aˆ÷>mdYp´d~v20140911_00249_stKsb310@ëÊ¥é]?#"@€EA®=ƒÈ>üÎ@^¸Rc¾""Eæ¤DËçD%à"Aˆú'>Qp´d~v20140911_00277_stKsb296@ëÊߛk¬?')@€E*¤=©áüA\«Ÿ@n¸R[¾\)EŽQqCŒFD¸BAŠ´¶>…åp´d~v20140911_00393_stKsb310@ëÊ6;%?)7@€E'î3=¹¥™@œ'<@*=qb¾"÷ÏE+
DÁPD&	AˆÍð>'CÈp´d~v20140911_00421_stKsb296@ëÊAŒW<?m.@€E•Ò=´ô B¬O@b\9¾›¥ãE–5×C‹ùD²p´d~v20140913_00092_stKsb296@ëÊBNLÙø?æ~k@€Eˆ}R=—Ìp´d~v20140914_00085_stKsb310@ëÊ_単¯?¬ãG@€E¥Tá=aGèp´d~v20140914_00113_stKsb296@ëÊ`%äE?¡†@€E ‰f=™Aìp´d~v20140914_00229_stKsb310@ëÊaigÒø?¿S?@€E™sq=yPp´d~v20140914_00402_stKsb310@ëÊbè8®G?â°g@€E'6f=·5Tp´d~v20140915_00098_stKsb310@ëÊÝ×Vi?™!@€E¯ š=¯O˜A4E@…c¾›¥ãE­œRDê=D&c×A‡Åî>#5p´d~v20140915_00126_stKsb296@ëʀË؆?5'Ç@€E±±{=ªÉ´@Ç´@-p¤d¾¢MÓE²žCŒŠÁD‡A†"Y>*'Rp´d~v20140915_00242_stKsb310@ëʁd?\³@€E¶uá=ËWop´d~v20140915_00270_stKsb296@ëʁV…Î?;åÕ@€Eµáq=ƒ`¤p´d~v20140915_00386_stKsb310@ëʂMe~_?W•¿@€E¬ÔÃ=…@"àz@®c¾–Eª¼D×+D%ñüA…Ù¤=Ñèp´d~v20140915_00414_stKsb296@ëʂ‹¥…`?wS@€E¯"
=uoÙp´d~v20140918_00104_stKsb310@ëÊâßÒô?Aà$@€Ex!š=§Õ0@±ÄÝ@/\)d¾›"ÑEu*DÎ D%¶ÙA‡-<>F¡áp´d~v20140918_00132_stKsb296@ëÊã5S3"?XõË@€Eq'=€¶(p´d~v20140919_00080_stKsb310@ëË:æuÀ?Œís@€E‹é)=´Dp´d~v20140919_00108_stKsb296@ëˆIJ¢?bÖì@€EŠká=ç£p´d~v20140919_00224_stKsb310@ëË73?€:|@€E‹-f=Ùp´d~v20140919_00252_stKsb296@ëËVÍòg?Œc@€EŒî¸='˜p´d~v20140920_00097_stKsb310@ëË ¯g•?9Þ@@€E¨Ò{=Å|)AJ†@që…c¾šŸ¾E§(öDÚÁD%ÔAˆ¶v>]õgp´d~v20140920_00125_stKsb296@ëË ûµº?wÙ@€E¦ =¿Þ ?ô¢@"ÌÍa¾¾ùÛE¦ó®C['°DµA‡Ö->xhp´d~v20140920_00241_stKsb310@ëË"×Ì/?nG@€E¢0¤='ª¬p´d~v20140920_00271_stKsb296@ëË"ú'°?-¢˜@€E¤ì=ï>¿@îl)@)™šc¾ŽÙE¤`C‹±'DÌA‡Ïå>T‡"p´d~v20140921_00080_stKsb310@ëË@qE'†?@€EĞf=øAc@]p¤c¾‹C–EÏDæfD%ÃÇA‰¹>'­_p´d~v20140921_00082_stKsb310@ëË@v¥]>ðÑ@€EĶ{=ä_ƒp´d~v20140921_00108_stKsb296@ëË@ÝÖI?"!Å@€EŒ)>"ô@''6@@b¾¤ZEÃÞáC‹gmDåqAˆÍÞ>;€Ñp´d~v20140921_00224_stKsb310@ëËBŠrÅD?9,'@€E³H=ÝêhA½§@{d¾Ÿ¾wE±$RDÖD%´9A‡ÿz=úYp´d~v20140921_00252_stKsb296@ëËBèöhý?;
@€E«8{=•-ÌA.=B@LÌÍb¾'n˜E¬`öCŒ®Dð!A‰Vˆ>€…ep´d~v20140922_00097_stKsb310@ëË`gf–?$LŸ@€Eœ—=˜Ô¸?êÓo@B\d¾›¥ãE›\D×¶D%A‰ê>Põûp´d~v20140922_00125_stKsb296@ëË`²;·? ž@€EœD=¢]Èp´d~v20140922_00241_stKsb310@ëËbSh—ï?Ae©@€Ešw…=ˆ·Ô?¢e@4zác¾"ýôE˜½×D¾D%mAˆ]h>"Qp´d~v20140922_00269_stKsb296@ëËb½ÑíH?6(/@€E'q='ƒäp´d~v20140923_00068_stKsb310@ë˂w ¾?:'˜@€E—{)=Î(@獺@3×
d¾†§ðE–ÍDÅyD%¼)A‰£>'Dp´d~v20140923_00096_stKsb296@ë˂˜f?SAX@€E–ˆÃ= ¾ p´d~v20140924_00094_stKsb310@ëË L'È?•@€E"{f=»ñp´d~v20140924_00122_stKsb296@ëË ˜ÒŸJ?!"@€E'=£&Ä@ß3+@<(öd¾"záE'
C‹œîDÅA‰Zt>i¢­p´d~v20140924_00245_stKsb310@ëË¢S)]G?#ï'@€Eâq=¢™y@1Zµ@p£×b¾™™šE6ÍDÅ'D%ǞAˆÿB>|(p´d~v20140924_00273_stKsb296@ëË¢žkr?Aó@€E'o=ºÇàAšçÙ@¢áHb¾£SøE"›®C\‰DÔ¼p´d~v20140925_00049_stKsb310@ëËÀ$6ö·?#ˆ¹@€E•O®=›ß`A+@ˆ£×c¾""E"é3Dã…D%ÒÑAŠÔq>'ü%p´d~v20140925_00082_stKsb296@ëËÀ"§å?Š@€E—ª)=²¯HAÏ`@R\c¾†§ðE˜YC‹‡ÏDÍPA‰ûÃ>¢%ip´d~v20140925_00198_stKsb310@ëËÁë"òf?E!@€E˜c{=}'AvQÆ@7®c¾"t¼E–"DÔZD%ÕãA‰>Bô¯p´d~v20140925_00226_stKsb296@ëËÂ8Ý|G?"¸@€E–×=‰;ôp´d~v20140926_00055_stKsb310@ëËàkÉ<J?¢(@€E«P®=™š¤p´d~v20140926_00083_stKsb296@ëËà¶^¼#?²;@€E¦Šö=±t@C5d@AG®c¾'hsE¦ãÃC‹}ÓD­A‰t">dÿ¯p´d~v20140926_00199_stKsb310@ëËâ
ÛñX?5¿Þ@€E¯Œì=ÍÓ@MþT@8Qìd¾ŒÌÍE®'
DÈÅD%¨öA‰h¡>OÚîp´d~v20140926_00227_stKsb296@ëËâVœ¯N?*q@€E¬gö=†ŠDAl߈@,(öc¾†§ðE­'RCŒ
=D·ßA‡R™>=…¡p´d~v20140927_00080_stKsb310@ëÌ·st?D®K@€E–F…=‰<ˆ@ïÒ@ffc¾ŒIºE"sìDéHD%é'A‡ûà>(ƒ@p´d~v20140927_00108_stKsb296@ëÌÕíˆ?6`Ñ@€E"²H=²¾èA)r@+…c¾'n˜E•›…C‹¸1D¼A‰Q×>MÎ2p´d~v20140927_00224_stKsb310@ëÌbòXx?.c@€E˜Ã=¡Û,?÷b¿@Që…c¾…¡ËE•Ê=D²=D%iËAˆû>aýp´d~v20140927_00252_stKsb296@ë̯)ÉR?#šà@€Eš
®='«œ@C@6ffc¾…¡ËE›6RC‹ÛDÖÉA‰#°>\öäp´d~v20140928_00074_stKsb310@ëÌ"µ¥-Ì?@Õ~@€E¼çá>Âp´d~v20140928_00102_stKsb296@ëÌ#Î?2él@€E¿á=±lp´d~v20140929_00168_stKsb310@ëÌA_¡EŠ?/º›@€E¦´=Žûh?™Lg@W®c¾—
=E¤õ
DÉ‰D%ĬA‰®
>WZ¶p´d~v20140929_00196_stKsb296@ëÌA®8Â?(0Š@€E¦5H=¹'ø?æÿ7@{c¾œ¬E¦~ÍC‹¹DÎA‡\>
¥÷p´d~v20140929_00244_stKsb296@ëÌCۘí?26d@€E»u
=Àðˆ?¡a@HõÃc¾å`E½+qCŒ}DÍPAˆr'>U³p´d~v20140929_00256_stKsb296@ëÌC1f.Þ?Ar"@€EºF=²8Äp´d~v20141005_00239_stKsb310@ëÍ
(·Ú?;08@€Eº¹>p´d~v20141005_00267_stKsb296@ëÍV†TB?>u@€E¼o=¯ô$@=@…c¾—
=E¾B¤C‹cuDüAˆB>0	6p´d~v20141005_00383_stKsb310@ëÍM©["?hf}@€E¾'š=Ý>4p´d~v20141005_00411_stKsb296@ëÍćžÅ?Oêò@€EÆM==ÕÚÜ>Ìi´@{c¾¯ EÈNCŒËDÓA†T>+p´d~v20141006_00097_stKsb310@ëÍ 	ðÊ?GJ@€E¶e=ÓD©p´d~v20141006_00125_stKsb296@ëÍ PKS?1ν@€Eµf=šzÈp´d~v20141006_00241_stKsb310@ëÍ!R(çU?)K€@€E¿¿{=•k@G@ZáHd¾ÒòE½GHD²5D%w;A‰õš>Pùp´d~v20141006_00269_stKsb296@ëÍ!ƒ¹®?A%è@€E¿H=•xp´d~v20141007_00093_stKsb310@ëÍ?ë–çc?À§@€E¼Ü3=‹Hp´d~v20141007_00121_stKsb296@ëÍ@#l3?4\%@€E¸Wq=v‰¿=ø¹@E¸c¾œ(öE¹¸áC‹©ºD¾5A‰´º>IƄp´d~v20141007_00237_stKsb310@ëÍAã]³?²-@€E¾mq=ÆèÔAŠÒï@G®c¾ ÄœE¼å×DÊoD%ëTA‰z>i¼Œp´d~v20141007_00265_stKsb296@ëÍAC°´=?	"¹@€E¼—==´q A·MÇ@G®b¾†§ðE¾MqCŒ'+DÒNA‰gÄ>•op´d~v20141008_00097_stKsb310@ëÍ`Q¬p?:¬­@€E¶˜f=µgT@w¦Á@!ë…b¾¤Ý/E´"DÒD%æwA‡^'>îëp´d~v20141008_00125_stKsb296@ëÍ`N(W?>@€E·%á=`-p´d~v20141008_00241_stKsb310@ëÍa;—ÀÑ?1—
@€E´Sq=uõpA!Ãí@%¸c¾ž¸RE±u…DÇ+D%ØÅAˆ.>!½Dp´d~v20141008_00269_stKsb296@ëÍan•>Á?Wr@€Eµ
=©³\@ûÆ@(õÃb¾'\E¶xCŒðDåA†š¨>!
?p´d~v20141009_00080_stKsb310@ëÍë_ºP?2¦¡@€E¶©3=º0@¬^~@>¸Rb¾¢ÐåE´þfD××D%ÈRA‰U>GäAp´d~v20141009_00108_stKsb296@ë̀%·µ?Nğ@€E¶"…=Š˜Üp´d~v20141009_00224_stKsb310@ë́Øe?FîÔ@€E¸b=—g°@"Ž@õÃb¾š¬E¶>)DÌîD%÷}A‡æ>!;¯p´d~v20141009_00252_stKsb296@ë́P?e?<¤k@€E¸Ëá=™lp´d~v20141010_00096_stKsb310@ë͟êvk?-p@€EÄÒá=¨~D@t
˜@/\)b¾–‡+EŒDÇ¾D%î¸A‰D:>.ùfp´d~v20141010_00180_stKsb310@ëÍ ³A0!?4ú•@€E̸=Ë•@¿á¾@3×
b¾˜bEÉáìDÔþD%ì‹A‡•±>8MÊp´d~v20141010_00208_stKsb296@ëÍ æê*?Jû#@€EÏV=="ë p´d~v20141011_00097_stKsb310@ëÍ¿íÀ­…?œ@€Eж®=Ônp´d~v20141011_00125_stKsb296@ëÍÀ&žàU?jÂ@€EÑ'
=¾'žp´d~v20141011_00241_stKsb310@ëÍÁÅñ;?•š:@€EÓ5\=‡…Pp´d~v20141011_00269_stKsb296@ëÍÁDf†ó?žH@€EÔs)='‡"p´d~v20141012_00064_stKsb310@ëÍßíìwb?1‹á@€EçAq=®=@—£ƒ@9™šb¾å`Eåƒ\DÆÑD%ÒA‡W>.ÿyp´d~v20141012_00092_stKsb296@ëÍà&p£?Qd@€EêŠ{=Ž'pp´d~v20141012_00208_stKsb310@ëÍáˆ"?ƒ`Ð@€Eïc)= Éìp´d~v20141012_00236_stKsb296@ëÍáJñ€`?u
Ú@€Eðš=·LÜp´d~v20141013_00064_stKsb310@ëÎ_{?TWŸ@€EÄrq=ˆ_L@:Òô@:áHd¾"÷ÏEÂDÕÃD%½ôA‡Ó$>&×p´d~v20141013_00092_stKsb296@ëΙŒ™?eØ@€EÁàH=§Qlp´d~v20141013_00208_stKsb310@ë΁ÍD?´ß@€EȆ=é(p´d~v20141013_00236_stKsb296@ëι3BM?£+¸@€Eɤ= ðp´d~v20141017_00079_stKsb310@ë΀ÞQÚ?wkø@€Eò9q=_>Xp´d~v20141017_00107_stKsb296@ë΀VĨ?wN-@€Eç ¸=|8)p´d~v20141018_00097_stKsb310@ëΠoòV?F˜ù@€E³Á
=ÝÁ2@E@G®d¾¡ÊÁE±Í×DÃ…D%•ÓAˆi§>}‰÷p´d~v20141018_00125_stKsb296@ëΠ_ÿyÈ?9£›@€Eµøq=È¥èp´d~v20141019_00093_stKsb310@ëÎÀL?"P¯@€E¸Û¸="špp´d~v20141019_00121_stKsb296@ëÎÀW1dÒ?w3@€E¸ç='͸p´d~v20141022_00099_stKsb310@ëÏùÛä?2Rå@€EÏÉá=‹œä@°G@Fffb¾šŸ¾E͒RDÇÏD%ÅAˆ[ú>?€Òp´d~v20141022_00127_stKsb296@ëÏ CO‡?C˜²@€EÕë=‰ÕØ?ÆÐ @õÃc¾¯ E×òfC‹éšD'A‡ë>"ô­p´d~v20141023_00094_stKsb310@ëÏ@
Þ°?C®Å@€EëÚì=ž+¬p´d~v20141023_00122_stKsb296@ëÏ@U½ç'?Büo@€Eé73=»Äp´d~v20141024_00112_stKsb310@ëÏ`I.¢€?`ó
@€EËH=³Šp´d~v20141024_00140_stKsb296@ëÏ`µ\M‰?€7Ý@€EÖØ="ÐLp´d~v20150330_00888_stKsb310@ëã	z>c?&æ°@€Eµ¹Ã=Ðp´d~v20150330_00916_stKsb296@ëã	ÃúPi?EPî@€E»3š=¼ÖÜp´d~v20150330_01032_stKsb310@ëãS¥
ì?,Ž½@€E¤Ç®=Š*<@âáî@{…c¾«E¤ßqD×çD%"-A‰\>mvÏp´d~v20150330_01060_stKsb296@ëã›ðáÕ?CrW@€E¥>==Ҍìp´d~v20150331_00871_stKsb310@ëã(ýÎÐ?
­@€E¶,
=£|p´d~v20150331_00901_stKsb296@ëã)"'¢0?ĵ@€Eµ9=ƂÜp´d~v20150331_01017_stKsb310@ëã*a†ú?xI@€E¸=Í=¬ä<p´d~v20150331_01045_stKsb296@ëã*˜ÞÙ??ÄT@€E¸hH=®9¨A%~@'G®c¾—PE· fCŒSøDªÑAŠÒ>ª¯qp´d~v20150331_01161_stKsb310@ëã,‹?	y	@€E·Ž{=Ô¿¤p´d~v20150331_01189_stKsb296@ëã,Asl?¾š@€E¶
ö>_A¨¶@pb¾'hsEµ‡HCŒMDîÙA‹ü>†Õmp´d~v20150523_00187_stKsb310@ëéÉÉ4×£?MÔá@€E­­¸=§üp´d~v20150523_00215_stKsb296@ëéÊj¨?eÙ@€E¦Hq=¼@ôp´d~v20150523_00371_stKsb296@ëéË`™Ó{?!(@€E­ÕÃ=rXxp´d~v20150523_00451_stKsb310@ëéÌæÛÂ?>ì{@€E¹»¸=»P@›V=@7
=b¾"÷ÏE¹'öDÇmD%ê=Aˆ<k>2‰p´d~v20150523_00479_stKsb296@ëéÌO‰OÊ?<'Ó@€E¿ŽH=œuMp´d~v20150523_00547_stKsb310@ëéÌۙnQ?Jèœ@€EÀýf=ƒÌ"p´d~v20150523_00575_stKsb296@ëéÍ®Û?;N@€Eƪ=~Ûxp´d~v20150527_00993_stKsb310@ëêM9cÔ;?£!C@€E´R=Æҋp´d~v20150527_01021_stKsb296@ëêM"ÿì_?'Ò@€E²gÃ=‹uÄp´d~v20150531_00747_stKsb310@ëêÌ¿Z˜þ?(@€E'3=ÂÌ=õ¾Ó@hõÃc¾Ÿ;dE'¼DðD%ìJA‰øg>€Ô£p´d~v20150531_00775_stKsb296@ëêÌñV"Œ?&…r@€E•T==¦lA/æQ@!ë…b¾™‡E•\CŒ¢DÚòA‡Áå>)ÀŠp´d~v20150703_00271_stKsb310@ëîà¯ZÆ ?yY«@€E¯*==Äup´d~v20150703_00299_stKsb296@ëîàâgˆû?…ä@€E ôö=–Ñp´d~v20150703_00415_stKsb310@ëîáËA'?f†@€Ež%…=UÓqp´d~v20150703_00443_stKsb296@ëîâ7G??x@€E˜´R=†Õàp´d~v20150703_00559_stKsb310@ëîâé>7s?_ÂÈ@€E£Ø='€p´d~v20150704_00152_stKsb296@ëï	}$?‰0@€E¼\="gèp´d~v20150704_00244_stKsb310@ëïÌU\? Ø@€E€E=¯rp´d~v20150704_00272_stKsb296@ëï=º ?˜uo@€E{6R=0ëÐp´d~v20150704_00344_stKsb296@ëï¯îµ€?"á5@€EoÇì=a¤¸p´d~v20150704_00436_stKsb310@ëïÍ%\Ü?ŽxÓ@€E`¶=X`€>CjH?øQìd¾¢ÐåE^uHD•ËD%ËA†R¬>v±'p´d~v20150706_00097_stKsb310@ëïIÿk[?'h@€E"ö=†l|p´d~v20150711_00113_stKsb310@ëïà8¦?DŒä@€EÛ³®=ñÅp´d~v20150711_00141_stKsb296@ëïàz–ic?'ˆ@€EÔ1R=­e@p´d~v20150712_00229_stKsb310@ëðu¶?§
À@€E˜"Í=Ž¯lp´d~v20150712_00245_stKsb296@ëð'Ú??'o@€E"z{=…h‡p´d~v20150712_00337_stKsb310@ëðJã®f?Ftm@€E"tá=šùÌ?çh@Mp¤c¾§l‹E•}3DÏDD%Aˆ¸á>-ìˆp´d~v20150712_00365_stKsb296@ëð~ZŽl?f^Æ@€E"_="ÌÈp´d~v20150712_00825_stKsb296@ëðe{IÍ?A´å@€E|T==ߑôA'º@33d¾ ÄœE|}HCŠb°D^˜A†"Î>¬p´d~v20150712_00957_stKsb296@ëð	4qL?€Þb@€EòH=œàˆp´d~v20150715_00156_stKsb310@ëð_ù‹FÆ?8^(@€E¼ˆq=¾Ì A#p¢@Qìc¾Ÿ¾wE¾O
D¼‹D%*-A†-]>ÿvp´d~v20150715_00184_stKsb296@ëð`,Žž"??å»@€E´‡ì=í؀A3Ï"@.{c¾'n˜E³®¤C‹¬)D¬A†p>'§yp´d~v20150720_00301_stKsb310@ëñ$Z'É?hr¡@€Eˆå×=èX›=ÿ+l@{c¾ÂJE‡íìD¢D%ÁHA…å> –Ôp´d~v20150720_00329_stKsb296@ëñY°«.?1ÜÊ@€E‡'š=Žðe@?Ïñ@1G®c¾Ÿ¾wE†ÛHC‹ìD©ÛAˆ4]>8Eçp´d~v20150720_00409_stKsb310@ëñôç?'_u@€E"Í=|?H†&@ZáHd¾˜"uEŽ7\DBD%ãdA‡Hö><´®p´d~v20150720_00437_stKsb296@ëñ7J"‰?!sé@€EŽ3=±l@,n®@8Qìc¾Ÿ;dEŽXöC‹aªD•ÓAˆ­>EÀõp´d~v20150722_00049_stKsb310@ëñ@vɾ?GìŸ@€EžjR=©°è@(ë÷@£×c¾š¬E ýšD¸öD%oA†7Î>Xæp´d~v20150722_00077_stKsb296@ëñ@®[,Ì?U—ž@€E™o
=ƒXÑp´d~v20150722_00241_stKsb310@ëñBoŒÖ?ŒÀ$@€E…ßö=ŒéLp´d~v20150722_00269_stKsb296@ëñB½kP0?wâ)@€Eƒ'f=ŠøXp´d~v20150722_00553_stKsb310@ëñE:"%?h
@€E(š=h)>­Dr@d¾¢ÐåEŽ>RD¨¤D%º^A†"´=óŒõp´d~v20150722_00581_stKsb296@ëñEt›ƒ?;'@€EŠH=u~Ÿ@þf¹@G®d¾˜"uEŠ-\C‹T¼D'A†|‹>\¶p´d~v20150722_00697_stKsb310@ëñFbCÇU?RJž@€Eˆýf=«â"@<Xù@zác¾¡ÊÁE‡êfD†ÁD&
ôA†k£=ÿ|p´d~v20150722_00725_stKsb296@ëñF›œ¾'?Z)Ñ@€EŠûš='nH@"WS?áG®c¾šŸ¾EŠª¸C‹;DD™ÛA…Ƀ>¢ôp´d~v20150722_00841_stKsb310@ëñGƒEW?P@H@€EŽ"Í=fi?>Þ¬ñ@
p¤c¾®{E"DˆsD&1A†‹>N·´p´d~v20150722_00869_stKsb296@ëñGüñ¨N?£iq@€EŠ]Ã>.
`p´d~v20150723_00049_stKsb310@ëñ_dÓU?3M¥@€E®ƒ= õ<@Hx@¸Rc¾ A‰E¯¡
D¹XD%VA†Xv>
ªp´d~v20150723_00077_stKsb296@ëñ_›±V¥?%+@€Eªùì=âF?zŠ@:áHc¾ŒIºEª&CŠÄþD¢AˆÁ>1&9p´d~v20150723_00193_stKsb310@ëñ`}CØG?&MŒ@€E›¸…=ËÆÙA ¯@@£×c¾¢ÐåE¸DÂ‡D%8A‡Öñ><6up´d~v20150723_00221_stKsb296@ëñ`¸8ñc?!-â@€E˜&=Ò|mAL?ê=qd¾Ÿ;dE—HC‹$ZDnÙA…O8=Þå¥p´d~v20150723_00625_stKsb310@ëñdÔÀ+?2ûh@€Eˆö=;Œ@SA*@(öc¾"ýôE€öD³D&W+A‡ÿ>(š$p´d~v20150723_00653_stKsb296@ëñe9}z?=ˆê@€E€ª=¥#@8|Ÿ@™šb¾‰7LE€¯3C‹]²DªA‡í>o#p´d~v20150723_00769_stKsb310@ëñfP­ü?(iû@€EŒÜá=ˆ.ˆ?|¨'@=p¤c¾ž¸REŒ©
DHD&^A…ºÝ>Nøp´d~v20150723_00797_stKsb296@ëñf"*ö?@v×@€E‡˜=¼°?ÔW[@Qìc¾bNE‡•
C‹R°D[A‡=¨>á3p´d~v20150723_00913_stKsb310@ëñg–±7E?9á&@€E™&¤=¹;p´d~v20150723_00941_stKsb296@ëñgèOà?DÃã@€E–
=ÄX@ …@¸b¾"záE"îC‹VéD?ÏA†(>úÎp´d~v20150724_00049_stKsb310@ëñ‰9úù?yÀ@€E °=°4˜p´d~v20150724_00077_stKsb296@ëñÅòÞ.?tŒ]@€Eo3>	)$@Ÿ¯ç?×
=c¾˜bEœHC‹ÛD€ƒA"l>Tóp´d~v20150724_00193_stKsb310@ëñËñ†?FŽ@€E˜µq=†AÈ@
áHd¾¦ffEšöDÍD%išA†/í>	·Ãp´d~v20150724_00221_stKsb296@ëñ:lȀ?f@€Eœ¿š='»3p´d~v20150724_00541_stKsb310@ëñ"Á¹Ä?n;|@€E™°{=Tïp´d~v20150724_00569_stKsb296@ëñ"ý×ç]?'{d@€E›¥=`opp´d~v20150724_00685_stKsb310@ëñ…íÌ&4?rô›@€E˜9R=†o¤@r'«@¸Rb¾¦ffE—ÏD±‰D&qA…Ø>nèp´d~v20150724_00713_stKsb296@ëñ†)]â3?uQŒ@€E–3Í=f=°@3$%?ìÌÍd¾¯ E•ÇHC‹wðDEÃA†Ñ>5"Áp´d~v20150724_00829_stKsb310@ëñ‡hâB?3Œž@€E›Ê==ž7@@&m¸@Që…c¾™™šE›x=DšD&'ðA‰æ>7¸p´d~v20150724_00857_stKsb296@ëñ‡nKrD?1ÿ@€E˜Î==±Ôœ@•í@+…c¾ŒÌÍE˜Û
C‹¥?D…PA†Ø>HA¯p´d~v20150725_00049_stKsb310@ëñŸFñ+&?wüñ@€EÌ6>$dp´d~v20150725_00077_stKsb296@ëñŸƒ÷`Ê?SÝ@€E̒á=‡/Hp´d~v20150725_00193_stKsb310@ëñ ÞK5?$/½@€E¸¨ö=ÑïÜ@ÛKÔ@:=qd¾­'hEºç…DÇDD%fÙA‡ŽU>~op´d~v20150725_00221_stKsb296@ëñ¡0´©?1I˜@€E·Î®=ÏBÝ?°ã]@*=qb¾"÷ÏE¶ç\CŠî¸D>FA†vY>¯p´d~v20150725_00625_stKsb310@ëñ¤Êù¾?'äç@€E¨çÃ=' ø?þR"@b¾šŸ¾E¨oDª%D&A…»==ð¾ p´d~v20150725_00653_stKsb296@ëñ¥TÒj?B~Õ@€E¨@ö=™¤<p´d~v20150725_00769_stKsb310@ëñ¥ø"ð7?,¶!@€E®ªf=–ô¬=.¦¤@N{d¾ƒoE®{
DšúD%Û#A‡VJ>Ftòp´d~v20150725_00797_stKsb296@ëñ¦?æë?,š@€E®S¤=‹Xˆp´d~v20150725_00889_stKsb310@ëñ§V\-?GŒ@€E¸{3=ÓOG>"×@#×
d¾'n˜E¸®D"åD%èÕA…¯@>EXp´d~v20150725_00917_stKsb296@ëñ§5¾Z?4,@€E¸äì=Œø¨@]:ž@7
=c¾…¸E¸sC‹c¶DjA†'Þ>IÌp´d~v20150730_00553_stKsb310@ëòEìp?Mø@€E†Âì=o¬™?Ž§Ì@G®d¾™™šE†4öD¬D%ËA…ÈÜ>p´d~v20150730_00581_stKsb296@ëòES\]ú?8é™@€E…Ó3=©‰ì@
e@ d¾¡ÊÁE†ÃCŠíDeãA‡"Ä>¸Äp´d~v20150731_00097_stKsb310@ëò_»å.?iË@€E҆á=•'<AÇkð@\)d¾ŒÌÍEÔ§×DÕ`D%LA…'ò>Œ0p´d~v20150731_00125_stKsb296@ëò_ô[¬¤?-ÞD@€EÑ3=¬´¼@h¾¿@.{d¾ A‰Eа{CŠØ"D}¢A†;Û>	‡%p´d~v20150801_00102_stKsb310@ëò€€•V"?lÁ@€E­Ð…=̲-?Ã.½@6ffc¾œ¬E­®D±'D%"A‡Ðä>#¼'p´d~v20150801_00104_stKsb310@ëò€ƒfh?˜â@€E­4á=!`p´d~v20150801_00130_stKsb296@ëò€¯æâù?`Rþ@€E©õ>@›xË@®d¾µÂEª–)C‰Õ¢D¬œA…]ã>
‡p´d~v20150802_00097_stKsb310@ëòŸ¶£«?%¶ÿ@€E¯ÿ=²×¬>¸¨M@'®c¾ž¸RE¯[
D¾fD%1A†ª>È&p´d~v20150802_00099_stKsb310@ëòŸ¹¤ò?*« @€E°s='¯p´d~v20150802_00125_stKsb296@ëòŸé"6?,N"@€E±€=ÁrP@jb@"\b¾˜"uE±øCŠËDÀ´A†N>:øæp´d~v20150802_00241_stKsb310@ëò ÃòH1?V:?@€E©3=È|°p´d~v20150802_00243_stKsb310@ëò Æè¬Ò?SvÁ@€E¨Ì…>.ú¯p´d~v20150802_00269_stKsb296@ëò ñÈYË?wm@€E¥-ö=œŸX?ôð÷@{b¾š¬E¥âöCŠ‰DÞúA†!">M4p´d~v20150802_00385_stKsb310@ëò¡ÏµD›?Y–@€EŸü¤=¸ì@Ÿ|»?ð£×d¾"záEž¿3D¸D%¢A"ýž=çòhp´d~v20150802_00387_stKsb310@ëò¡ÓR¶?S‰W@€EŸ²=…ýüp´d~v20150802_00413_stKsb296@ëò¢ñ¤?AæŒ@€E›Z=çÈó@hªS@õÃd¾/Eœ&¤CŠmDô‹A"ÛÇ>
eip´d~v20150803_00049_stKsb310@ëòÄéHÔ?#¼ò@€Eµ§á=§'üp´d~v20150803_00051_stKsb310@ëòÄ얼E?#ä@€E¶zq=•Xp´d~v20150803_00077_stKsb296@ëòÅY?I×@€E®x)=|[à?Â1£@,ÌÍd¾™™šE±fC‰°ÅDdA†áØ>‹'p´d~v20150803_00229_stKsb310@ëòƁ\T?>U¤@€E©®
=t'©A'yÙ@ÌÍc¾™‡E¦¹×D¬D&&ÉA…Ϫ>˜p´d~v20150803_00231_stKsb310@ëòƄƒÃ?;–s@€Eª\=Ÿop´d~v20150803_00257_stKsb296@ëòÆÁöå¥?O}@€E­€¸>ò?œ+A@
p¤b¾®—E°×C†9DôJA"ª­>>¯«p´d~v20150804_00097_stKsb310@ëòß×-3?Rùc@€Eº®=ªw´p´d~v20150804_00099_stKsb310@ëòßÚ)O?Jý¬@€Eºq='}Dp´d~v20150804_00125_stKsb296@ëòàf«0?D×ü@€E¾{=VŒi@k_@6ffd¾ß;E½È{CŠ3D©ÛA…2È>=p´d~v20150804_00241_stKsb310@ëòàêtˆ=?,ÁK@€E³ì=•gà>:œ@õÃc¾"záE²mÃDµºD%,þA†ê>!Mp´d~v20150804_00243_stKsb310@ëòàí¤V?/'8@€E³HH=œ¼0p´d~v20150804_00269_stKsb296@ëòáFr«?.—]@€E²'ö=—ª'A¨v@¸d¾bNE³L¸CŠcuDáhA"£ë>»¥p´d~v20150804_00377_stKsb296@ëòáógkI?6'2@€E²ÁH=ª;,?:¦@áHc¾"›¦E³qC‰ÁìDöA…AÜ>p´d~v20150804_00613_stKsb310@ëòã·
¾?>V°@€E¼ƒš=lÕ(p´d~v20150804_00615_stKsb310@ëòãº#}?]–ª@€E¿š…=M€çp´d~v20150805_00049_stKsb310@ëó¥?=•o@€E¾Ä{=…"?"£w@7
=e¾‹Æ¨E»ÆfDuªD%°´A…•N>?îp´d~v20150805_00051_stKsb310@ëó‰.<?Ií@€EÈø3=‡X"p´d~v20150805_00077_stKsb296@ëóhýà@?U1ô@€Eܾ==aý?p´d~v20150806_00082_stKsb310@ëóê>?œD]@€Eي…=Æwp´d~v20150806_00110_stKsb296@ëóÃzú?\ˆï@€EÎÉ\=–Ð@{i)@ë…d¾"záEЍÃCŠ1D«DA">#p´d~v20150806_00226_stKsb310@ëó ©Ù?9@€EÂ?á=šë<–½é@zác¾ŒIºEÀ`D˜RD%PÕA†=8>8p´d~v20150806_00228_stKsb310@ëó ­Z?;0'@€EÂ_Í=†(0p´d~v20150806_00254_stKsb296@ëó áαÔ?5Pb@€EÂÚq=…CT?‹µ@\ÌÍd¾ŠÀƒEÄRC‰Ï¾DýÃA†4>X´±p´d~v20150806_00658_stKsb310@ëó$µAñ?A|@€E¤f3=SG‡?õO@p¤d¾›¥ãE¢×D‹;D%€BA‡œ>0Xp´d~v20150806_00660_stKsb310@ëó$¸4Y¤?A¢@€E¤Y3=|˜¡p´d~v20150806_00686_stKsb296@ëó$êé³7??‹³@€E Ñ¤= ­Ü@/–>@zád¾•E¢Þ{C‰søD,¬A…£¦=õ֕p´d~v20150807_00088_stKsb310@ëó@€ÆÉþ?Ïà˜@€E˜ëH=7Àp´d~v20150807_00090_stKsb310@ëó@"$­3?¾@€E™0…=@KÐp´d~v20150807_00116_stKsb296@ëó@¼¬Ó?ö;j@€E•!®=W"p´d~v20150807_00208_stKsb310@ëóAyf((?¿õo@€E"ÕH=(}Ðp´d~v20150807_00210_stKsb310@ëóA|È"C?´"B@€E•Î×=_¬áp´d~v20150807_00236_stKsb296@ëóA´-äÀ?¦à—@€E®=Wû¿p´d~v20150807_00352_stKsb310@ëóBµÃ?"h÷@€E‡7\=I"Ñ>ñÐ.@ffd¾±©üE"kHD©ÓD$ÕÃA'©Ù>Aêp´d~v20150807_00354_stKsb310@ëóB¸MÉâ?"ç'@€E‡¸=gŠŸp´d~v20150807_00484_stKsb310@ëóCÛê½?{àå@€E‰=dk?ÉïÏ?áG®c¾ A‰E†i3D'ÃD%E/AƒX]=å¤ÿp´d~v20150807_00486_stKsb310@ëóCÞãµÇ?c'@€E‰,¸=c©øp´d~v20150807_00512_stKsb296@ëóD¼{?€$a@€E…y=oj÷@ŽQ?ýp¤d¾²-E‡—®C‰–DÍÃAƒÕä>Hü‹p´d~v20150810_00049_stKsb310@ëóŸEqäŸ?€]Ç@€E‹Õ)=Üe_?ó֌@ë…c¾•EŠ¡×D½D%"ÑA…o^>2ï<p´d~v20150810_00051_stKsb310@ëóŸHd7¸?oWÓ@€EŠÏá=êΞp´d~v20150810_00077_stKsb296@ëóŸžåÉH?páb@€EŒ#
=†n@?HÒÑ?Ýp¤c¾±&éEOÃCŠfD±ºA"»‹>q'p´d~v20150810_00195_stKsb310@ë󠤥+H?jYJ@€E.á=€ À>ªD÷?ÚáHc¾¥`BEÆD ¤D%?ÏA"u¶>5†p´d~v20150810_00197_stKsb310@ëó §ê9ð?{ò7@€E€øì=º—‰p´d~v20150810_00223_stKsb296@ëó Ù—Œ?hY‡@€E}Í=€1ü>ŒÃ?ã×
d¾˜bE~ÍC‰'hDÜ{A"ÇH>Ñ°p´d~v20150810_00565_stKsb310@ëó¤Ê)94?cç@€EVqš=Ê·?¬îµ?ð£×d¾¤ZES"D•XD%ªA"Æ\=à3Šp´d~v20150810_00567_stKsb310@ëó¤Í
åŒ?`úö@€EWn¤=Ejøp´d~v20150810_00593_stKsb296@ëó¤öûú¸?'eÜ@€EYrá=dyh>üš?Ñë…c¾²-EZáqC‰ø"DdJAƒ\>;`p´d~v20150810_00709_stKsb310@ëó¥¿v–?—NÂ@€ElÊ==V>[_@e¾©ûçEhx¤DqHD%ŸA…DX>Jísp´d~v20150810_00711_stKsb310@ëó¥Â‡YP?—Ê@€Em'ì=7dÉ@Eï­@<ÌÍ2¾³33EgÌ)E­HD$¬ÝA…S >q®öp´d~v20150810_00737_stKsb296@ëó¥ôEø?qÚ¥@€Em•3=c­>[v@33d¾²°!Eo öC‰­²Dƒ#A"ûh> [p´d~v20150810_00841_stKsb310@ëó¦ÖÓì|?"J@€Ec
=†:@Ӌ?ê=qd¾¦ffE~ÌöDb%D%µ?Aƒ™B>3æ,p´d~v20150810_00843_stKsb310@ëó¦Ù³ªè?Ÿïµ@€E€r=¬'H@v%@(Qì2¾¯ E{ٚEœ‡D$×}Aƒý>cîùp´d~v20150810_00913_stKsb310@ëó§`õS)?­J¿@€E{á=‡¬@p´d~v20150810_00915_stKsb310@ëó§d?õä?©ª/@€E{ŠR=‹¹¼p´d~v20150810_00941_stKsb296@ëó§ŒdØ?±ˆÉ@€ElÄÍ=}ü =/5?µÂd¾§ïžEo1ÃC‰øÕD¹ÛAƒÍ%>|yÐp´d~v20150811_00095_stKsb310@ëóÀV2g?º8@€EPÝq>bp´d~v20150811_00097_stKsb310@ëóÀcß?šŸS@€EQ
=‡ääp´d~v20150811_00123_stKsb296@ëóÀO‰…z?·Ñ8@€EOûì=´ªˆp´d~v20150812_00098_stKsb310@ëóߺÍÜA?"Íü@€EpŽ¤=ÄH,?'Ëß@Qìd¾¡G®EošD»D%ËdA"Ù>OÈ%p´d~v20150812_00100_stKsb310@ëóß½õHí?ŠN@€EoH=Q<p´d~v20150812_00126_stKsb296@ëóßñ1»º?XBº@€Et
=z?Ä¢?Ó33d¾–‡+EtäÍCŠBoDÚA"I=ÚU§p´d~v20150812_00242_stKsb310@ëóàÑ:J)?œo{@€Ee¶f=˜<·éÎ?å¸b¾Á%Eb•qD¥ÛD&¤A"<Š>S#p´d~v20150812_00270_stKsb296@ëóáb°¤?ƒÜ @€Eg³®>3ð?^®Z?ê=qd¾»dZEhfC‰Ü‹Dî¸A…c¡>¢=Òp´d~v20150813_00097_stKsb310@ëóÿ¼z¤â?*/a@€E'&3=vuh>ÛyG?\c¾¡ÊÁE€úRD¯ÏD%[øA"$= †äp´d~v20150813_00099_stKsb310@ëóÿ¿pRù?&;Ã@€E'=…lp´d~v20150813_00125_stKsb296@ëóÿôÔhM?4›½@€E~Üá=Š@¼@ÌÍd¾"÷ÏE€°CŠp!DðRA…©'>ýpp´d~v20150813_00409_stKsb310@ëôìmÇ.?ʈé@€Ezö=e"·>ž?Ê=qb¾²°!Ev!šD°jD&*-AÙE>œd¥p´d~v20150813_00437_stKsb296@ëô»í×?¢ZÈ@€EtIì==4Ðp´d~v20150813_00553_stKsb310@ëôîÜ·Q?²lU@€Epµ\=¿¹Pp´d~v20150813_00555_stKsb310@ëôñë?"ç°@€Eq=Ð@p´d~v20150813_00581_stKsb296@ëô#i'"?vڌ@€Eqš)=V:Ø="¡š?÷
=c¾¥ãTEs`{C‰¾¸DUAƒz‰>	•p´d~v20150813_00697_stKsb310@ëôòM…?¿A@€Eköá=""Üp´d~v20150813_00699_stKsb310@ëôõFˆÐ?°1@€Elȏ=Žìp´d~v20150813_00725_stKsb296@ëôY‰ž¥?Ž°@€Ei¹ì=¼((@™Í?Àc¾¹Û#El!C‰ä¼D<þA…‹N>6kCp´d~v20150813_00841_stKsb310@ëô'nÔt?pLé@€Ej\¸=">pìø@¸Rc¾¯ Ef"¤D˜)D%ýãAƒMù>/ép´d~v20150813_00843_stKsb310@ëô*èPâ?kÈ*@€Ejn=Y.¡?.žt@©ë…3¾µÂEffE¶¼D%4p´d~v20150813_00869_stKsb296@ëôi0¶?y •@€Egêf=N%˜?±]Ë@d¾­VEiîCŠQ'DvA…*Ì>6¸0p´d~v20150814_00102_stKsb310@ëô°oú9?CD$@€EŠÆH=Ÿ/€?—;?ôzád¾˜"uE‰aÃD¸D%µAƒ§=æ÷Úp´d~v20150814_00104_stKsb310@ëô³˜þê?]ám@€EŒx)=lHp´d~v20150814_00130_stKsb296@ëôê×>Á?cX¼@€E‰øá=Èl¨?Ó?èõÃd¾–EŠqqCŠw+DÌ{A'·=éÝwp´d~v20150816_00098_stKsb310@ëô_ú9å?ƒ'@€Ey'á=ЇX=Í?ØQìe¾¼jEwFáD±XD%™ºA"¥Ò>	vp´d~v20150816_00100_stKsb310@ëô_ýÅC?yL@€Ez®=ðïp´d~v20150816_00126_stKsb296@ëô`3ä?+‹@€Er=ƒÆp?¼!?ë…d¾²-Esb¸CŠ6fDº-Aƒù³>+o'p´d~v20150816_00434_stKsb310@ëôcV‰t3?…o_@€E_EÃ=6->òÙ*?ê=qc¾²°!E[ÕDž¸D&5ôA"ÝŠ>\'Üp´d~v20150816_00436_stKsb310@ëôcYÆjˆ?zß@€E^p{=<aˆp´d~v20150816_00462_stKsb296@ëôc­V?ƒ	ç@€EVƤ= _H?Hö(?Ï\)d¾£SøEYÍC‰öFDXsAƒ¯U>*Äüp´d~v20150816_00578_stKsb310@ëôd§LÀM?£ÏÆ@€EX
=]ëà?fË!?Ê=qb¾±©üETöDD%ùÛA'þ>fëºp´d~v20150816_00580_stKsb310@ëôdªÉ½N?'ý@€EX
= $Ô@~@˜Qì2¾º^5ES¸¤EµD%'}A€Õ5>ØɃp´d~v20150816_00722_stKsb310@ëôeªT\¤?À&@€Ed"f=_õø>ýš?³33c¾ÂJE]"D‹®D&!HAƒ	>¦ÂØp´d~v20150816_00724_stKsb310@ëôe­RÄ?×î@€Eeƒq=ÖÌúp´d~v20150816_00750_stKsb296@ëôeØ~f?¯¼û@€E[ŸÃ=,¥p´d~v20150817_00095_stKsb310@ëô€6Ø}?2]B@€E=Ç>(M€?ù™šc¾—PEqD·mD%ý/Aƒl»=šøSp´d~v20150817_00097_stKsb310@ëô€:æÖc?G@€E'"ì=­Lp´d~v20150817_00123_stKsb296@ëô€nJ†?+È@€E'=>­<Ø>Á?ù™šd¾ž¸RE's×CŠ[dD
-A'ˆj=¹@Æp´d~v20150817_00383_stKsb310@ëô'Ÿ¸.?œ7b@€E)=ˆ¼@?G5š?Æffc¾¥`BE}`RD—®D&jAƒFÊ>.¤p´d~v20150817_00385_stKsb310@ëô'¢TH'?0$@€Eì=\?sž"@B\2¾¸ÔþE|¦¸EÂ!D%2A'L>Žè|p´d~v20150817_00411_stKsb296@ëôƒ%îÒ?"ØR@€EpÓ×=u1=™Ã?Ñë…d¾ÀƒEsO3C‰v¨DO+A…¼k>Y‰4p´d~v20150817_00527_stKsb310@ëôƒæÑ%!?y!·@€EmR=_ÿŸ>¹vv?§®c¾°£×Ef¼RD±'D& ÕA'[O=Ƅp´d~v20150817_00529_stKsb310@ëôƒê
z­?{©Ç@€Er¤=ŒÒhp´d~v20150817_00555_stKsb296@ëô"âµl?¢Àµ@€Ekä¸=Û5Ìp´d~v20150817_00671_stKsb310@ëô"òÊr?l]@€Ek'¤=˜"è>Ó¿?¼(öc¾«…Egš=DD&&éA''=‰6p´d~v20150817_00699_stKsb296@ëô…(·3³?'1P@€EmQš=w_È?"
±?Տd¾«…EmqCŠ'DtZAƒò>—kp´d~v20150818_00049_stKsb310@ëô¢‡"Â?_d¸@€EŽÓ3=\ÏI>K#D?ï\)c¾–‡+EŒ(¸D£#D%[TA'âf=¸pp´d~v20150818_00051_stKsb310@ëô¢ŠeÊ	?S¡»@€EŽ¦×=`Vp´d~v20150818_00077_stKsb296@ëô¢ç~›?IYc@€EŠÑ…=‹ÁX?Äg"?ï\)c¾±©üEŒa3C‰¨öD*Aƒt=Ú1µp´d~v20150818_00193_stKsb310@ëô£Öïq?cî@€E…òR=‹¬?"uÁ?У×d¾²-Eƒ€)D¨ƒD%–˜AË
='Cëp´d~v20150818_00195_stKsb310@ëô£ÙíÍ?o,ó@€E…˜=…"¨p´d~v20150818_00221_stKsb296@ëô¤	?†¬@€E"Ñì=s?œ)?У×c¾®{E…àÍCŠ&fD5A'gÚ>0Žp´d~v20150818_00385_stKsb310@ëô¥pÛIè?Šƒ>@€E"Î
==Õ`>¡?áG®c¾¢ÐåE'f)DˆJD%}¢A"q>âp´d~v20150818_00387_stKsb310@ëô¥t	qï?Ÿj@€E•…=¿~¨p´d~v20150818_00413_stKsb296@ëô¥ŸeY?iÒ3@€E"æ
=»p?&?ï\)e¾¢MÓE•©\CŠ'ÏDˆ!AƒOû=õ"ûp´d~v20150820_00112_stKsb310@ëôß×íØ
?T@€E¤‰f=ԙ¼@'g•@ £×c¾˜bE£œÍD®D%rAÈl=ς´p´d~v20150820_00114_stKsb310@ëôßÚç1¨?º}@€E¤Õ==ˉÙp´d~v20150820_00140_stKsb296@ëôਆ?E-…@€E¡…=¤Ï4?øëˆ?ýp¤d¾'n˜E¢IHCŠP!DÖ5A3J=Ü݀p´d~v20150820_00520_stKsb310@ëôãÂ'âó?Q0¾@€E'^3=2œ>Ôy?ð£×c¾ž¸RE$fD¦D%õ'A' Ë=¶!p´d~v20150820_00522_stKsb310@ëôãňG?lD¨@€EÀ®=p´d~v20150820_00548_stKsb296@ëôãö¤|w?IH±@€ES\=iz?÷õ?ï\)d¾š¬E'D¤CŠBDZ°Ai'=´ågp´d~v20150820_00667_stKsb310@ëôäê O?YÃ@€E")=}??‹
3?øQìd¾ž¸REŽàÍD'PD%µA'^A=¤	p´d~v20150820_00669_stKsb310@ëôäìàM³?IE"@€Ex®=~91p´d~v20150820_00695_stKsb296@ëôå ý¦‰?†é×@€E‹äá>¼b@²v'?Ç®d¾€EàCŠ_D¬ZA‡¼=ü
p´d~v20150822_00066_stKsb310@ëõMÊc;?$ì?@€E§x¤=»»`?Ü;6@£×c¾šŸ¾E¦ãšD þD%~wA'>É=¥•p´d~v20150822_00068_stKsb310@ëõPÛÅc?'j@€E¦Ž= ¤p´d~v20150822_00094_stKsb296@ëõ{Ô½?=Qk@€E¤hq=¦"ˆ@'ã?ç®b¾—
=E¤¦öCŠ=DùšAæ€=Âgáp´d~v20150822_00114_stKsb310@ëõ t.¦?9R@€E¤Ò
=ÓÜv?Pw?Ôzád¾™™šE¤D°îD%—ßA€´N=Œ#Ãp´d~v20150822_00116_stKsb310@ëõ£†ø'?D¶@€E£ñ=Æ"ApY—Am™š3¾—
=E£=E½DD$¢^p´d~v20150822_00142_stKsb296@ëõÞäq¯?C·U@€E¡Ëš=Ÿ7=Óø??úáHc¾OßE¢¥®CŠˆRDñhAšT=Ã×Zp´d~v20150827_00470_stKsb310@ëõÄ	•ªø?8h8@€E®ãH=¨Ø@
9?Àc¾²-E¬/šDŒD&œA|à"=~ªgp´d~v20150827_00472_stKsb310@ëõÄöÞn?IЃ@€E­÷
=²s4p´d~v20150827_00498_stKsb296@ëõÄ6´Çó?b22@€E«Ö\=‹)Ô@0¨?ŒÌÍd¾›¥ãE­²)C‰Ò°D¬A~(h='í$p´d~v20150830_00189_stKsb310@ëö ñýX†?=Qµ@€Eԙ{=Øòn?ïð?Ñë…c¾ž5?EгšD¦VD&£uAx-E=xe=p´d~v20150830_00191_stKsb310@ëö õPCå?2Gk@€EÔz=»Þdp´d~v20150830_00217_stKsb296@ëö!+[óò?¹!@€EÕµÍ=ͼ‹A7"ã?þ¸Rd¾—PE׺)C‰˜ÕDMAvÁ¹=iŒîp´d~v20150830_00333_stKsb310@ëö"ck	?5øª@€EÑ=²À@SZL@\)`¾³¶FEÍn¤D¼D%ê=Ayè¥=ŸÓp´d~v20150830_00335_stKsb310@ëö"v/‡?*͞@€EДÍ=· Hp´d~v20150830_00361_stKsb296@ëö";ݼ3?«Y@€EÒM×=9¨@;2ˆ?ç®^¾°£×EÔÔ)C‰wmDW}Ay3k=—Ÿp´d~v20150830_00477_stKsb310@ëö# /5?3u¼@€Eθ=¦ÚÀ?Öè0?ñë…c¾˜"uEʉqD'ËD%öúAw˜Õ=¾,p´d~v20150830_00479_stKsb310@ëö#¸%?4y<@€EÏ…=ÇäB_@S×
2¾¡G®EË,{E´BD%Cp´d~v20150830_00505_stKsb296@ëö#Tòûá?Cw@€EÊ~…=–»È@)Äz?Ÿd¾¢MÓEÌȤC‰b-DV%Aw¥=R¼¶p´d~v20150830_00626_stKsb310@ëö$†Iî?Múí@€EºY\>ã5?*4q?¨õÃc¾¢ÐåE¶53D€þD%ÿ®Aw%~='»Êp´d~v20150830_00628_stKsb310@ëö$ˆõ—œ?3ì@€Eº-{=§b±AtÞ§@=q2¾¯ E¶
E¯hD%#dAx|Ý=¨jp´d~v20150830_00654_stKsb296@ëö$Äp?›@€Eº6®>">ÛÜS?\c¾cSøE¼VöC‰ožD—LAx0Á=¸°ip´d~v20150902_00178_stKsb310@ëö€è›/?•@€E´»\=í àC%ð"?Ÿc¾¢MÓE´ä¸D–D&+p´d~v20150902_00180_stKsb310@ëö€ëñ›
?ïõ@€Eµá=º<ÐDo @–{3¾¡G®E´e3E³ÇD%$jp´d~v20150902_00206_stKsb296@ëöÇlf?=5@€E¶3=Áì%CM×v?¾¸Rd¾›"ÑE¶¡×C‰cDAhp´d~v20150902_00322_stKsb310@ëö'
hi ? Þ#@€EÁU)=‡+sC%¹?¯\)d¾¨õÃEÁf)D™ÓD%øÅp´d~v20150902_00324_stKsb310@ëö'
·éf?4K@€EÁF)=ãüp´d~v20150902_00350_stKsb296@ëö'9x6?$Í@€EÂÙ¤=ŽzC-M?×
=d¾¢MÓEÃ?ìC‰b°DXåp´d~v20150902_00466_stKsb310@ëöƒÎÞ?<ðÒ@€E¾¤…=ÓBôRa?ŒÌÍc¾bNE½Ø¸D€ÅD&Lp´d~v20150902_00468_stKsb310@ëöƒ
Í3$?3ò@€E¿Kš=³Y¼p´d~v20150902_00494_stKsb296@ëöƒ?÷§A?)è@€E¼ÃÍ=¯çHCþñ?ˆõÃd¾§l‹E¼'\C‰yºDhp´d~v20150902_00610_stKsb310@ëö"Ý#?RK@€E¶š=°ÁBƒ$?B\c¾¤Ý/Eµ¸öD€jD&!p´d~v20150902_00612_stKsb310@ëö"¼¦d?l Á@€E¶¸=Õ[%Bµõ@¸2¾ž5?EµE¥ìD%$‹p´d~v20150902_00638_stKsb296@ëö"F
k>?Œç{@€E´—H=×ëA­T?p£×d¾xÔþE³¡×C‰DŽúAUƒ¨<¡e¤p´d~v20150903_00349_stKsb310@ëö¢R%è?9Ê@€E©ÙÃ=Ô>ލ?Ñë…c¾¥ãTE©WšD…ËD%ûTAx¯Y=fïp´d~v20150903_00351_stKsb310@ëö¢w^Ü?Fí@€E©â…=™Ô@ d=@Áë…2¾¢ÐåE¨øfE¹D$úòp´d~v20150903_00377_stKsb296@ëö¢ZÄ|q?-GB@€E¨{Í=£@­S…?Տd¾¦éyE¨@=C‰LîDUAwíØ=[Ip´d~v20150903_00493_stKsb310@ëö£:€tZ?P®@€E¥c×=þT@F÷¡?†ffT¾"záE¤PDÓD%ódAxª$=Õdp´d~v20150903_00495_stKsb310@ëö£=҈ù?Wóm@€E¦<ö=´[p´d~v20150903_00521_stKsb296@ëö£}&¡ª?}—§@€E¦c×=§½€?©Å?£×
d¾®{E¥ý×C‰†éD"ÇAw¥Î=p§ïp´d~v20150903_00637_stKsb310@ëö¤cÐ.¬?wÃg@€E¨a¤=Æ0Y?	Õ?p¤c¾ª~úE§DmšD%ó…Av‰Œ=d§Bp´d~v20150903_00639_stKsb310@ëö¤gâï?†x5@€E¨‹
=±0x@¯âõ@@£×2¾²°!E§\E°¨D$ÃAwµP>0 p´d~v20150903_00665_stKsb296@ëö¤"lô ?d{Ü@€E§=ši"@'ó.?\)d¾³33E¦†)C‰÷
D¯¾AwG=Wap´d~v20150904_00273_stKsb310@ëöÁ§pÈ??Ï·@€E¶Í=ßلAÓ?ÁG®c¾ž5?EµÁ×D›žD&#Axór=fADp´d~v20150904_00301_stKsb296@ëöÁOä"O?:…¯@€E²q¤=ŸPØ?Ñ?\d¾š¬E²	×C‰¼‹DOAw} =T?p´d~v20150904_00417_stKsb310@ëöÂ"ﮤ?Uá@€Eµ®=`ýç@:.µ?œ(öc¾§l‹E´/qD‹TD%ûdAv<¢=/ûèp´d~v20150904_00419_stKsb310@ëöÂ&(ãú?BÓM@€E´A¸=©sÜB—@2\2¾ª~úE³3ÃE²D$ðƒp´d~v20150904_00445_stKsb296@ëöÂQD«¬?Uèà@€E°U
=|6?݋´?\d¾œ¬E¯³
C‰«…D\ZAxƒ'=Xãkp´d~v20150904_00561_stKsb310@ëöÃ"@÷?R­7@€E©u=w°Ø@NÌ?¾¸Rc¾£×
E¨X)DŠ°D%Ñ'AxV¿=)ü™p´d~v20150904_00563_stKsb310@ëöÃ%@Á¼?C÷‡@€E©õ…=‡âüAv¿
@…3¾£×
E¨LáE³ÇD%'AvV)=øp´d~v20150904_00594_stKsb296@ëöÃÞWÙÜ?t÷«@€E¦Ç=º14?D«'?‡®d¾›¥ãE¥ê¸C‰ÔþDŒjAx°õ=aâÖp´d~v20150905_00184_stKsb310@ëöá?3i@€Ež.R=Ÿ\AHï?\c¾ŽVE
DËD&ÅAwsï=G˜p´d~v20150905_00186_stKsb310@ëöá!ºû>?#S{@€Ež[=¸ØLp´d~v20150905_00212_stKsb296@ëöáRŠ¼\?4WJ@€EŸçá=­ã0Aƒr\?p¤d¾bNEŸ¶)C‰bD[TAw–š=K1Œp´d~v20150905_00328_stKsb310@ëöâ é'?^€@€E#3=—'@€/)?ï\)R¾Ÿ;dEœ†Dœ)D&AyÝg='€÷p´d~v20150905_00330_stKsb310@ëöâ$;??92@€EÆH=¢ƒPp´d~v20150905_00356_stKsb296@ëöâU79¨?#˜³@€Eœhá=¦·ÄA\‡w@{c¾¤ZEœ®C‰]ÓD‰ÛAwf,=—›%p´d~v20150905_00472_stKsb310@ëöã&
Œ?)#@€EžÆ…=…
\@Ï]?Ôzác¾"t¼Eÿ®D…ãD&LAwq{=T'4p´d~v20150905_00474_stKsb310@ëöã)I?*$Å@€EžŸ®=¨…p´d~v20150905_00500_stKsb296@ëöãR%q?M»;@€EžV=–§|@<ƒ?¹™šd¾˜bEžfC‰·®D'‰Aw´==õp´d~v20150905_00616_stKsb310@ëöäæÕâ?ƒM?@€Ežìá=ðq$>Æ#í? c¾¨r°E¹D7D%ÅqAwê¯=aç¿p´d~v20150905_00618_stKsb310@ëöä!<–?‹x[@€EŸa¸=äWŸAÀ·@ÒáH2¾È´9Ež3E§ÃD$Û¶p´d~v20150905_00644_stKsb296@ëöänXø?iN@€E™õq=>?¡?Áhõ?¢\c¾µÂEš,RC‰ã3DÅ`AxÃÕ=m*p´d~v20150906_00153_stKsb310@ë÷^]ÃÖ?¨bG@€E—ÚH=˜"0?Fén?«…d¾·KÇE–åšD‡D%ŽúAwPK=òop´d~v20150906_00155_stKsb310@ë÷av!Å?­˜@€E—³Í>_l@ŠªÞ@ã×
3¾«…E–àE¿
D$³3p´d~v20150908_00191_stKsb310@ë÷AX/œP?'W@€E§ö=á‰E@‰jŠ?ê=qc¾§l‹E¸DœÕD%éËAvöû=SÞFp´d~v20150908_00193_stKsb310@ë÷A[3?*œ|@€EâR=¡ü·p´d~v20150909_00351_stKsb296@ë÷d6?KJÌ@€E•Ù¸=T¬@"N"?¥¸d¾—PE–%\C‰ùXD–úAv†‡=6óÿp´d~v20160705_00171_stKsb310@ìàM[c?±—?@€Eo¥\>þ°p´d~v20160705_00199_stKsb296@ìà€<†?®€L@€Ep+®=•2äp´d~v20160725_00167_stKsb310@ì`†ú?Í?œTL@€Ey®=¼^ôp´d~v20160725_00195_stKsb296@ì`ºŽè?®|@€E'Éf='åøp´d~v20170328_00703_stKsb296@ì>*Ùµc$?!T–@€Eœ™ö=Žüp´d~v20170620_01097_stKsb310@ìH©ëj?›­*@€E"¸=¿" p´d~v20170620_01099_stKsb310@ìH©îSOˆ?'í›@€E"OÃ=˜j_p´d~v20170628_01287_stKsb310@ìI©lKgÝ?wá£@€E~W×=c¼§p´d~v20170628_01289_stKsb310@ìI©o>¬Ž?˜w@€E~'R=Pƒp´d~v20180430_00349_stKsb310@ìo왯"?*df@€Eè¤=ÓYp´d~v20180430_00351_stKsb310@ìoì6²?9@€Eè%H=á²ìp´d~v20180524_01417_stKsb310@ìrëoÛ)Ý?7@€E®Y=ž$hp´d~v20180524_01419_stKsb310@ìrërÌeÊ?xÁ@€E®\=´Œœp´d~v20180524_01465_stKsb310@ìrëÄóî?6v*@€E²=½G(p´d~v20180524_01467_stKsb310@ìrëÈ]AO?=y@€E±™= 0Üp´d~v20180802_00289_stKsb310@ì{¡bŠü?\i@€E¥kì=¡Ž@p´d~v20180802_00291_stKsb310@ì{¡f	.?hW@€E¥"á=^é¸p´d~v20180809_00145_stKsb310@ì|$$<u?(¿@€E©ú3>çp´d~v20180809_00147_stKsb310@ì|'ÉRo?Z-@€E¨ì¤=í"p´d~v20180816_00057_stKsb310@ì}_ñ­Q‡?ú@€EˆõÍ=Ý9ƒp´d~v20180816_00059_stKsb310@ì}_ôéVE?,k@€E‰.®=àôìp´d~v20180818_00081_stKsb310@ì} 
ꄙ?!f7@€EŽêH=üø/p´d~v20180818_00083_stKsb310@ì} A¼Ž?ãí@€EŽVf>	³¨p´d~v20180828_00325_stKsb310@ì~áçM|5?+õƒ@€E¸H=ÁÔp´d~v20180828_00327_stKsb310@ì~áê–â/?!ýÐ@€EPf=×ØIp´d~v20180901_00373_stKsb310@ìbHXn?Y Ô@€Eak…=uˆp´d~v20180901_00375_stKsb310@ìbK†`Ø?wZð@€EbaH=wˆ·

==> anc/pub_raw/L222_213_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:25
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="180">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-02-14T16:00:52">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  180 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:25' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ÷3k™v20100418_01045_st  Ksb311@ë+²©µñ?+r§@€E‰@ö>ÅC                  ÀÀøÀÀ€Àø÷3k™v20100418_01047_st  Ksb311@ë+µ¾Rá?'Al@€E‰
='û8                  ÀÀøÀÀ€Àø÷3k™v20100420_00412_st  Ksb311@ëhAŒ?jl@€Es=>P                  ÀÀøÀÀ€Àø÷3k™v20100420_00414_st  Ksb311@ëhCžuv?|Ȟ@€E\=¤²ü                  ÀÀøÀÀ€Àø÷3k™v20100817_00455_st  Ksb311@ëDÑT¶¼?7=Å@€Eƒœ=¬                  ÀÀøÀÀ€Àø÷3k™v20100817_00457_st  Ksb311@ëDÕ®¸?0ŸÈ@€E"+®=±±¬                  ÀÀøÀÀ€Àø÷3k™v20101005_00058_st  Ksb311@ëb<ïyö?S}Ô@€E–IH=§·˜                  ÀÀøÀÀ€Àø÷3k™v20101005_00060_st  Ksb311@ëb@álA?_SM@€E–‰f=¯Ãx                  ÀÀøÀÀ€Àø÷3k™v20110807_00993_st  Ksb311@ë<¦ÝìêÏ?MG\@€E›¢ì=?v20110807_00993_stA"u<#×
?¶–ñŠÁA"u?Ð÷3k™v20110807_00995_st  Ksb311@ë<¦árF?BŽî@€E›Q\=ÊSÄ?{‹-@£×]¾ˆ1'E GìDFbDÄ¡ªA$0¹<ˆŠüv20110807_00995_stAÒò<#×
?¹÷¢õыyÁAÒò?Ð÷3k™v20110908_00158_st  Ksb311@ë@£Ë……?Hë®@€EŒ'Ã=™‹H>ÅW A	¸d¾šŸ¾E˜¥qDßÖ¨DÁ-v20110908_00158_stA<#×
?ÁDҏˆEÁA?Ð÷3k™v20110908_00160_st  Ksb311@ë@£ÎR
i?]"@€E‹}Í=«Ö@v20110908_00160_stAº^<#×
?ÁxÙçEaÌÁAº^?Ð÷3k™v20110916_00255_st  Ksb311@ëA¡|ÔF¿??# @€E"½á>#@	\—@‡®e¾'ë…E–5
DەôDÅa7A*)õ<‰]v20110916_00255_stA$zá<#×
?½Z×)ÁA$zá?Ð÷3k™v20110916_00257_st  Ksb311@ëA¡€ˆæï?JI_@€E"ò¸=«QŒ>V$þ@}p¤`¾ ÄœEšRDE"DÅ.-A)D¶<_Pv20110916_00257_stA$bN<#×
?¹÷¢õыyÁA$bN?Ð÷3k™v20110923_00367_st  Ksb311@ëBüºPH?P~¥@€E¢jš=´ÎÐ@†C®@Ød¾ÒòE«'D߸´DÁ;v20110923_00367_stA!<#×
?½Z×)ÁA!?Ð÷3k™v20110923_00369_st  Ksb311@ëBÿô"?C·G@€E¡Ûá=Ôým@©yïAffa¾˜bE±ÂDMÀBDÁßv20110923_00369_stA(Ù<#×
?¹÷¢õыy¿€A(Ù?"zá@÷3k™v20111001_00297_st  Ksb311@ëCš]V?ú'@€E¬ìR=›ü$D|?Aàzáe¾'ë…Eº7HDßõËDÁÏv20111001_00297_stA/®<#×
?½Z×)¿€A/®?"zá@÷3k™v20111001_00299_st  Ksb311@ëCñ7e?¹ú@€E¬§
=½öÔCÆð'B;G®^¾'n˜Eº®DN`1DÀÐÍv20111001_00299_stA1©ü<#×
?½Z×)¿€A1©ü?"zá@÷3k™v20120304_00422_st  Ksb311@ëVìÞl2?k4l@€E A×=ÌŠ>"9A?‡®e¾¤Ý/EŸtöDß BDÂFA<é<¸I¸v20120304_00422_stA<"<#×
?ÁDҏˆE¿€A<é?—	7÷3k™v20120304_00424_st  Ksb311@ëVì&F?_aÃ@€E =²l°>`ÿv?Ã×
a¾¯ E ÉqDM"DÁë3A<³‰<ž¿Œv20120304_00424_stA<¬<#×
?½Z×)¿€A<³‰?"×ñ€÷3k™v20120309_00508_st  Ksb311@ëW‹ëŽsÌ?(6ð@€EÅ@…=¥M˜>}@4záe¾Ÿ¾wEÄ®)Dß»DÁÿA=<£D
v20120309_00508_stA<¼j<#×
?°ªPíÊY=¿€A=?"h@÷3k™v20120309_00510_st  Ksb311@ëW‹î¤Ã™?q'÷@€EÅ:f=Ý0Á>¢ ì?\b¾ã×
EÈ)DM°ÕDÁ¸A=»º<³@:v20120309_00510_stA=<#×
?±>¥¡cí;¿€A=»º?–h@÷3k™v20120310_00508_st  Ksb311@ëW¬>·*¤?eî@€EÁ³
=ÙѬ>ÈÿŽ@d¾£×
EÄ®Dß ¼DÂ^A=Ž¸<ÙÈv20120310_00508_stA=
=<#×
?ÁDҏˆE¿€A=Ž¸?›9à÷3k™v20120310_00510_st  Ksb311@ëW¬AÚ«?P@€EÁö=ýD"?Yã[@ÂáHc¾"÷ÏE¿ë×DMŽVDÁÉüv20120310_00510_stA<ýô<#×
?¹÷¢õыy¿€A<ýô?"zá@÷3k™v20120317_00590_st  Ksb311@ëXŠÜ­ë`?(0@€EМö=§LL@º
@Z=qf¾ŒIºEÍ»ìDÛýªDųA>5<Á¤!v20120317_00590_stA>1<#×
?¶–ñŠ¿€A>5?˜4" ÷3k™v20120317_00592_st  Ksb311@ëXŠßÑqw?0È@€EЀH=¤—L<€'j@ˆ`¾wÎÙEÌ®DFf‡DÅuÃA>Õ<Àõ«v20120317_00592_stA<¸R<#×
?±>¥¡cí;¿€A>Õ?˜µ`÷3k™v20120322_00430_st  Ksb311@ëY*ãZM(?
'@€E±"=ò¬Æ>lþ@ë…g¾™™šE°jÍDÜ}DŶ¨A>1<²ì_v20120322_00430_stA><#×
?¶–ñŠ¿€A>1?–]‹à÷3k™v20120322_00432_st  Ksb311@ëY*çI·?iâ@€E²Æ>ºK~@µì·@ð/¾íVE²Š{DFPRDÅr=v20120322_00432_stA>Ÿ¾<#×
?ÂÃÕì'"9¿€A>Ÿ¾?"zá@÷3k™v20120327_00602_st  Ksb311@ëYʖß:8?S¢@€E'0ì=Ò÷>	›?—
=e¾Ÿ¾wE¤{DߚDÂøA?Y3<çv20120327_00602_stA>ÌÍ<#×
?ÁDҏˆE¿€A?Y3?'³¼à÷3k™v20120327_00604_st  Ksb311@ëYʛ®?`@8@€E'>	|›?0ð?·
=c¾"záE:DMž‡DÁÀRA?•}<fï¶v20120327_00604_stA>j<#×
?±>¥¡cí;¿€A?•}?ŒÝöÀ÷3k™v20120328_00597_st  Ksb311@ëY麟ޭ?}jk@€Ešqö=¿+ä@¯š?'ë…e¾§l‹E™|ÍD߁hDÂC\A?7}<µ"Æv20120328_00597_stA>£×<#×
?¼üÁ)¿€A?7}?–°˜À÷3k™v20120328_00599_st  Ksb311@ëYé½üo¨?jm)@€Ešö=»µX>³Zû?"záa¾²-Eš…DMƒ×DÁù/A?P¶<'jv20120328_00599_stA>"u<#×
?½Z×)¿€A?P¶?'#
@÷3k™v20120329_01080_st  Ksb311@ëZ
Ø-2?RÔö@€E¯q=–à¼@Mð>?¢\e¾˜bE®I
Dߎ5D˜A?WÕ<…+v20120329_01080_stA>\<#×
?¶–ñŠ¿€A?WÕ?¥bà÷3k™v20120329_01082_st  Ksb311@ëZ
Ü;?^Ÿr@€E¯Ã=™¾€?™ó?¼(öb¾—
=E®löDMƒ¶DÁ͑A?hå<~Ìv20120329_01082_stA>‹D<#×
?±>¥¡cí;¿€A?hå?Ù÷3k™v20120402_00656_st  Ksb311@ëZŠKá:?¹È@€E­Fì=Á¢
=	
@—
=e¾'n˜E­R¸DÜDś–A?Á¬<øE¶v20120402_00656_stA?7L<#×
?½Z×)¿€A?Á¬?Ÿ¶À÷3k™v20120402_00658_st  Ksb311@ëZŠO'‹?B@€E¬{=Þ.,=fÿ@†ffb¾—
=E­YqDFhÅDÅfA@–<"3v20120402_00658_stA?™š<#×
?±>¥¡cí;¿€A@–?˜P†`÷3k™v20120425_00312_st  Ksb311@ë]l§Yß?¶@€E"ž¤=tˆ?Ö$>\c¾´¼jE"3DàDbDÀØjAB}è=
š•v20120425_00312_stABA‰<#×
?½Z×)¿€AB}è?¡SR ÷3k™v20120425_00314_st  Ksb311@ë]l«í€?Ît@@€E"=…Ø?{8‰>úáH`¾Á%E"0{DNÜ{DÀtîABéz=.¹^v20120425_00314_stAA¾w<#×
?±>¥¡cí;¿€ABéz?¥×+À÷3k™v20120501_00937_st  Ksb311@ë^,´ÿ€ÿ?ê­@€E¡Ò)=¸ƒÜ=^_ð?þ¸Re¾ƒoE¡Í3Dà.-DÁçAAé <ßCv20120501_00937_stAAX<#×
?ÁDҏˆE¿€AAé ?'è`÷3k™v20120501_00939_st  Ksb311@ë^,¸`K?$¡@€E¡Ó=°Ét?UÚÏ@«33`¾‰7LE£7šDNŸ}DÀµv20120501_00939_stAA;d<#×
?½Z×)¿€AA;d?"zá@÷3k™v20120515_00753_st  Ksb311@ë_ìèèç‹?‹]t@€E\=Œ0<æ¦o?ÌÍd¾¥`BEâ¤DßðDÁ™XAD*S<±²Cv20120515_00753_stACÎÙ<#×
?¶–ñŠ¿€AD*S?–6H`÷3k™v20120515_00755_st  Ksb311@ë_ììxY?eòò@€EÜá=·äì?/¥?p£×a¾ž¸REð)DM‡
DÁmPADDq<_K·v20120515_00755_stAC©ü<#×
?±>¥¡cí;¿€ADDq?‹évà÷3k™v20120516_00589_st  Ksb311@ë`zm¿v?Ý«@€E¯'==¯O ?´çÈ@P£×d¾‹C–E¯ÊDߦ˜DÁyËACÒR<®òv20120516_00589_stAC'h<#×
?¶–ñŠ¿€ACÒR?•Ïþ@÷3k™v20120516_00591_st  Ksb311@ë`~4Må?[@€E°$¸=Ý4E?íÍ,@?\)b¾%E¯øáDMDÁ<9AD%<—v20120516_00591_stAC<#×
?½Z×)¿€AD%?'áã@÷3k™v20120519_00877_st  Ksb311@ë`m"ò¨ÿ?z@€E¥q=²Zx?(wË@HQìc¾Š=qE¤Ò¤Dß«;DÁcdADüä<¸(Üv20120519_00877_stADr°<#×
?½Z×)¿€ADüä?—€÷3k™v20120519_00879_st  Ksb311@ë`m&™Vÿ?h@€E¥I…=†F>®@*áHa¾ƒ•E£¿×DMÈDÁ7ADÛµ<} Av20120519_00879_stADA‰<#×
?¹÷¢õыy¿€ADÛµ?´ ÷3k™v20120521_01059_st  Ksb311@ë`¬Ý'Aá?FÀZ@€E›°==[d?î'?@d¾š¬EœDߎ‡DÁœ¼AE%<°ÓXv20120521_01059_stADn˜<#×
?¶–ñŠ¿€AE%?–k÷3k™v20120521_01061_st  Ksb311@ë`¬áS?f¿•@€EšQ¤=À_¼?ŒEÙ?Tzáa¾˜bEšœöDMg¾DÁfÙAEf"<¿÷"v20120521_01061_stAD¬<#×
?½Z×)¿€AEf"?—þä@÷3k™v20120527_01054_st  Ksb311@ëaj›"N§?©W@€E¢Û\=šðx?%@LÌÍe¾©xÕE¤ø)DßõhDÁAôAEhF<»›v20120527_01054_stAE<#×
?¶–ñŠ¿€AEhF?—`3`÷3k™v20120527_01056_st  Ksb311@ëajŸ²2?WÕ@€E¢Àì=Œ^€>Ì*?У×a¾š¬E£
DN-ãDÀãAE§˜<b7Ov20120527_01056_stAE&é<#×
?¶–ñŠ¿€AE§˜?ŒFéà÷3k™v20120626_00745_st  Ksb311@ëe(ôi©'?¼ª@€EæR=š‡?¤øÁ?zác¾©ûçE€JDß«…DÁ]AH‰
<ؓv20120626_00745_stAH¬<#×
?ÁDҏˆE¿€AH‰
?›``÷3k™v20120626_00747_st  Ksb311@ëe(÷ë‰{?µŒ_@€E€—q=Ëy3?-6$?ë…b¾¥`BE€Ç
DMxÕDÁ"VAH®
=È¡v20120626_00747_stAHJ<49X?¹÷¢õыy¿€AH®
? ù ÷3k™v20120813_00379_st  Ksb311@ëk#Ïqu?Œ—@€Eƒ\)=Ïfp?ɲR@8Qìe¾œ¬E">=DߞéDÁs®ALÍç<À¿¾v20120813_00379_stALzá<#×
?½Z×)¿€ALÍç?˜÷À÷3k™v20120813_00381_st  Ksb311@ëk#ÒÎÏ0?t%@€E'éö=Іy?u:@Z=qa¾˜bEƒ7®DM³¦DÁ0öALŽ,<Ôº¬v20120813_00381_stAKó¶<#×
?¹÷¢õыy¿€ALŽ,?š—U€÷3k™v20120903_00277_st  Ksb311@ëmÅ@íֈ?‡ÊŠ@€E§Já="°>U?+…d¾"ýôE§‹ìDßcßDÁ™ÓAN»<Ùàßv20120903_00277_stAN1<e`B?ÁDҏˆE¿€AN»?›<à÷3k™v20120903_00279_st  Ksb311@ëmÅD%ò?‰‡'@€E§	á=Žx>0ŽÙ?(öa¾/E§DM¢^DÁ{AN´<Â&v20120903_00279_stAN{<e`B?¹÷¢õыy¿€AN´?˜DÀà÷3k™v20120904_00144_st  Ksb311@ëmä`•+¡?H5Ð@€EÅV=­Qü?¸'í?'ë…e¾§ïžEÅ^¸Dßy¢DÁ©ËANOY<˜
v20120904_00144_stANMÓ<Týô?½Z×)¿€ANOY?"!@÷3k™v20120904_00146_st  Ksb311@ëmäc·°?1ö@€EÄlq=ן?*›E?£×
a¾ÒòEÄm…DMTjDÁs×ANˆg<cøav20120904_00146_stAMçm<D›¦?¶–ñŠ¿€ANˆg?Œ ÷3k™v20120906_00104_st  Ksb311@ën!×3ù,?[Óá@€E"L¸=rùè?àA?:áHd¾®—E"RöDߓÏDÁ¦5AN¹¹<ŠÕþv20120906_00104_stANj<Týô?ÁDҏˆE¿€AN¹¹?'Z¿À÷3k™v20120906_00106_st  Ksb311@ën!ÚlÝú?N…Û@€E"==wgç?£g?W
=a¾¦ffE"¥®DMJDÁ\ÍANÅ<vv¾v20120906_00106_stANbN<D›¦?±>¥¡cí;¿€ANÅ?ŽÎ×À÷3k™v20120907_00234_st  Ksb311@ënA'o3??AO@€E¢º
=½dD=ÓP?ÁG®e¾"ýôE¢§ìD߇¾DÁŸÇAOL5<"ÌÁv20120907_00234_stANå`<49X?¶–ñŠ¿€AOL5?'y˜ ÷3k™v20120907_00236_st  Ksb311@ënA•À–´?2žÒ@€E£SÍ=«ð>·sÅ?Æffb¾–‡+E£{DMrDÁYºAOH<‰åjv20120907_00236_stAN¼j<49X?±>¥¡cí;¿€AOH?'<­@÷3k™v20120916_00596_st  Ksb311@ëocÅ*ŒF?b:@€E¯õ=="Àh>Êà\?B\d¾‹C–E¯½×Dßn=DÁ›ÇAO¿,<—áv20120916_00596_stAOV<Týô?¹ËÏ>n¿€AO¿,?'ü!À÷3k™v20120916_00598_st  Ksb311@ëocÈzÍÒ?Olã@€E¯0ì=¦æ >–õõ?µÂa¾ž¸RE¯{DMwLDÁ`AO}h</Ýv20120916_00598_stAOKÇ<Týô?½Z×)¿€AO}h?"¥û ÷3k™v20120928_00288_st  Ksb311@ëpá—¥k?Yîô@€E—T®=˜SÄ>×!§?W
=e¾¢ÐåE—ÒDߍôDÁŒåAP¹Ÿ<âèv20120928_00288_stAPMÓ<e`B?¼üÁ)¿€AP¹Ÿ?ü]÷3k™v20120928_00290_st  Ksb311@ëpáš=~?Z½@€E— 
=×ï?÷ÇÓ?^¸Ra¾±©üE—úRDM{DÁpÝAPÿ<wušv20120928_00290_stAPñª<u?¶–ñŠ¿€APÿ?Žî³@÷3k™v20121023_00135_st  Ksb311@ët܆n?A£ú@€E¶{
=Ä`è?×K†?^¸Rd¾ŒÌÍEµãìDߙ7DÁ²AR+ï=/\v20121023_00135_stARIº<¼j?½Z×)¿€AR+ï? Eë€÷3k™v20121023_00137_st  Ksb311@ëtßÈI?B#ò@€E»q=ÅT?`$*?W
=a¾ŽVEº¸¤DMWDÁuªAR ¤=Àv20121023_00137_stAS+<õ?ÁDҏˆE¿€AR ¤?£X@÷3k™v20130220_00448_st  Ksb311@ëƒ@r5ý?1J4@€E·×=ž"˜=›Ô_?«…e¾—PE¶'…D߃dDÂBA[üÉ<ɓ                  ÀÀøÀÀ€A[üÉ?™2c@÷3k™v20130220_00450_st  Ksb311@ëƒC–v?,¦6@€E·=Í!Ñ@±ŠH?¥¸b¾™™šEµ±ìDM†%DÂ	ÃA\,}<³"Õ                  ÀÀøÀÀ€A\,}?–rš ÷3k™v20130224_00778_st  Ksb311@냌Mâ¡u?&|+@€E§8\='«(@U—v?Ê=qf¾©ûçE¦µ
Dßm²DÂHA[/À<­TÊ                  ÀÀøÀÀ€A[/À?•ª™@÷3k™v20130224_00780_st  Ksb311@냌Q#?%zÍ@€E¦¦=°JP<¼ÈÉ?"záa¾™™šE¥¿ìDMD{DÁú=A[S–<•WÅ                  ÀÀøÀÀ€A[S–?'ªø ÷3k™v20130314_00729_st  Ksb311@ë…Í"È? 
2@€EéH=Vç€>äé¬?!G®X¾ÂJEŒµHD߁üDÁÿ¾A\Ðî=e                   ÀÀøÀÀ€A\Ðî?¬ Ä÷3k™v20130314_00731_st  Ksb311@ë…Í"\n?†;@€E¼{=£ =šT+?333a¾¤ZEŒ|ÍDMSDÁ¾ÁA\Í~<µÅÇ                  ÀÀøÀÀ€A\Í~?–¸¸à÷3k™v20130318_00463_st  Ksb311@ë†Jt†O?RY?@€E'¾×=ÙÞð@&M›?…¸e¾™™šEã×Dß^ÙDÂ^A^/<›dú                  ÀÀøÀÀ€A^/?"lŸ@÷3k™v20130318_00465_st  Ksb311@ë†Jww¬?Vý'@€E'N…=zØï>Y×ã?LÌÍb¾§l‹E€àfDM$¼DÂ/…A]á™<"e¤                  ÀÀøÀÀ€A]á™?'l´€÷3k™v20130625_01086_st  Ksb311@뒪#<*S?‡ã;@€EZ =aQÿ>ĉ?333d¾¹Û#EZ{×DßRDÁ¨Ac‡=?S                  ÀÀøÀÀ€Ac‡? Gê`÷3k™v20130625_01088_st  Ksb311@뒪&^´?‹@€EZ–¤=©AX>¨/¨?333a¾¦ffEZDMCDÁ]ôAc}ë<ü#J                  ÀÀøÀÀ€Ac}ë?Ÿ"i@÷3k™v20130714_00576_st  Ksb311@ë•©V?þ?X8@€E­4á=¬YÜ?Q>	?£×
d¾¢ÐåE®á\DߕôDÁ¿Abd><¿Y(                  ÀÀøÀÀ€Abd>?—ë%÷3k™v20130714_00578_st  Ksb311@땬‰Ñ%?Ùû@€E­ïf=֏=çΝ?˜Qìa¾£×
E®í\DMW®DÁÚ-Ab<œ3×                  ÀÀøÀÀ€Ab?"†zà÷3k™v20130809_00307_st  Ksb311@ë˜A®¦?tž@€E€ö\=±Q¬>šé¶?^¸Rd¾¡G®ERD߀ÕDÁ½ìAd<ÕÁ–                  ÀÀøÀÀ€Ad?š¸2À÷3k™v20130809_00309_st  Ksb311@ë˜A±y)?´Ò@€EKH=Œ¯=»Û¥?#×
b¾¶È´En{DMaDÁ‰HAdÄ0=E±I                  ÀÀøÀÀ€AdÄ0?¨¶) ÷3k™v20130814_00451_st  Ksb311@ë˜ãeŒƒ?&†M@€E—ðH>ê,>Ec!?‹…d¾Š=qE˜ áDߏÏDÁ–Acœ¿<žE                  ÀÀøÀÀ€Acœ¿?"ȸ@÷3k™v20130814_00453_st  Ksb311@ë˜ãhÐnB?¿|@€E—Gf>6>¾80?®{c¾ ÄœE—îDM)hDÁ˜ÅAcöÿ<°žü                  ÀÀøÀÀ€Acöÿ?–߀÷3k™v20130916_00202_st  Ksb311@ëV¢"é?9‹#@€Epñ3=Ž×?ã¢?Y™šd¾å`EoðÍDßµ¢DÁi'Ag÷<¡ŽÍ                  ÀÀøÀÀ€Ag÷?"1Ù ÷3k™v20130916_00204_st  Ksb311@ëYíâq?9q@€EpŽ¸=šlˆ>‰X?}p¤a¾ˆ1'EnŽDMd)DÁjNAgË<Ÿ¹.                  ÀÀøÀÀ€AgË?"÷%À÷3k™v20130916_00490_st  Ksb311@띩¡@?<1á@€E†W{=ˆ,$>UÄd?\)d¾‰7LE†Ý\D߸ÅDÁVÑAfØ <ýw-                  ÀÀøÀÀ€AfØ ?Ÿ®å ÷3k™v20130916_00492_st  Ksb311@띬6È?7ŒZ@€E"ÿ¤=xéh?Ÿ'b?'ë…b¾‹Æ¨E"'šDMžDÁo¦AeÝÂ<Á                  ÀÀøÀÀ€AeÝÂ?˜0 €÷3k™v20130917_00283_st  Ksb311@ë!š®¢??Æ@€E'Í=ã£s=ù²8?Àc¾ž5?E'ï×D߸öDÁfòAfSn<ÎÏ_                  ÀÀøÀÀ€AfSn?™Ùëà÷3k™v20130917_00285_st  Ksb311@ë!ž'7?®@€E'âì=¿"">FŽ?¾¸Ra¾‰7LE'3×DMm¢DÁuôAfëF<Õ#Ÿ                  ÀÀøÀÀ€AfëF?š¤sà÷3k™v20130930_00354_st  Ksb311@ëžÁÌ-E?
­@€E•¶==¬ØC>šÇÕ?Ž{e¾ŒIºE•'ÃDßÁÛDÁkçAf.Ø<¡Æ                  ÀÀøÀÀ€Af.Ø?"8À ÷3k™v20130930_00356_st  Ksb311@ëžÁÏ­Çú?ú@€E•Y×=šFð<¡"þ?Š=qa¾ŠÀƒE"ÑÃDMf%DÁzFAfmR<¥ê7                  ÀÀøÀÀ€AfmR?"½Fà÷3k™v20131016_00196_st  Ksb311@ë Á^¯"m?ƒÐ`@€Eµ¤¸=bœ>œQÂ?Që…c¾©ûçEµÀ)Dß«–DÁ}XAi!ž=
@†                  ÀÀøÀÀ€Ai!ž?¡¨À÷3k™v20131016_00198_st  Ksb311@ë ÁbSld?ƒk @€E¶ó3=•ÍÐ@ Ö?"zác¾›¥ãE¶kqDMªáDÁ~Ai5<÷Âà                  ÀÀøÀÀ€Ai5?žø\÷3k™v20131023_00122_st  Ksb311@ë¡ *"Èý?[a@€E²š=؜Ê?êÈì?aG®e¾bNE±w×Dߺ=DÁd9AfÎ$<ÓÖì                  ÀÀøÀÀ€AfÎ$?šz݀÷3k™v20131023_00124_st  Ksb311@ë¡ -À2
?Y>Ÿ@€E±î®=¹ÏÄ?ÙÑb?…¸a¾…¸E±…DMOðDÁj¸Agž<ÎP÷                  ÀÀøÀÀ€Agž?™Êà÷3k™v20131025_00135_st  Ksb311@ë¡àª_®?Š÷+@€E³R>OóÌ@?s33c¾ƒ•E²ÃqDßcçD¿yyAg`j=Am                  ÀÀøÀÀ€Ag`j?¨-³ ÷3k™v20131025_00137_st  Ksb311@ë¡à­ÇÔ@?m¹@€E²°)=Ã9Ø?4 ?uK¾ŽÙE²^fDM}?DÁˆ¬Ah:{=bH                  ÀÀøÀÀ€Ah:{? ¬I÷3k™v20131025_00147_st  Ksb311@ë¡àÄT'õ?Z^V@€E³¾{=ÿà<¯Ë°?ƒ×
\¾‹C–E³qšDß¿LDÁ€öAh¨Ì=
9                  ÀÀøÀÀ€Ah¨Ì?¡ ç ÷3k™v20131025_00149_st  Ksb311@ë¡àǑõ?^Μ@€E³Iq=ÈÓè=Ø)V?fffb¾ƒoE²‰qDMª-DÁ'AgЊ=ü¼                  ÀÀøÀÀ€AgЊ? Ÿ—€÷3k™v20140220_00419_st  Ksb311@ë°¬on¨)?,Kš@€E¦öá=«8=(Z
?áG®d¾ß;E¤ìáDß­‰DÂ;®AmŠ«='                  ÀÀøÀÀ€AmŠ«?¤øC€÷3k™v20140220_00421_st  Ksb311@ë°¬rµ…?.–@€E¦X¤=ȨL?oÿÒ?¡G®a¾bNE¤é®DMiüDÂH¬An¿=_ì                  ÀÀøÀÀ€An¿?¡ý€÷3k™v20140326_00379_st  Ksb311@ë´ê
¡îþ?jS÷@€E¢Ç{=´ýT<ÏÅ	?†ffe¾£×
E£ìDß°DAlþ¾=
?º                  ÀÀøÀÀ€Alþ¾?¡§÷@÷3k™v20140326_00381_st  Ksb311@ë´ê-š?C¤@€E¢J¸="<T>@[Q?…¸b¾²-E¢•®DM+DÂAüAl8<àÞº                  ÀÀøÀÀ€Al8?œ×@÷3k™v20140329_00526_st  Ksb311@ëµJâµÍ?xÒç@€Ex¸="0>û:å?k…d¾¥ãTExÓ
DßÕ`DÁîòAmçH<ÿ"_                  ÀÀøÀÀ€AmçH?Ÿò‹à÷3k™v20140329_00528_st  Ksb311@ëµJæfÌh?—{
@€Ewþá=k݀?¥†n?ub¾©xÕEwbDMª°DÂ	üAox=h@                  ÀÀøÀÀ€Aox?³­÷3k™v20140501_00546_st  Ksb311@ë¹læã(Ú?›ÈF@€Eƒ"…="4>;dÃ?s33d¾šŸ¾E""¤DßÉÛDÁ"Ap˜W=ˆC#                  ÀÀøÀÀ€Ap˜W?±d`÷3k™v20140501_00548_st  Ksb311@ë¹lêD…?ŸË@@€Eƒ==·ÒX?2zs?záHc¾¯²EƒÕšDM«dDÁ¢òApôª='ÉZ                  ÀÀøÀÀ€Apôª?²Y+@÷3k™v20140526_00571_st  Ksb311@뼄6©__?J²Í@€E£È==]ƒ˜                  ÀÀøÀÀ€Àø÷3k™v20140526_00573_st  Ksb311@뼄:Ñ?R<`@€EžZ=‡y0?{«°?—
=a¾ž5?EžháDMÁ7D–AoY™=j†Ó                  ÀÀøÀÀ€AoY™?­PÚ`÷3k™v20140606_00196_st  Ksb311@ë½å—wu­?#5}@€Elº¸=yÕ÷?ÃÈ?\c¾¢MÓEmÙìDßþáDÁÍApB=5Mí                  ÀÀøÀÀ€ApB?¦©½ ÷3k™v20140606_00198_st  Ksb311@ë½åšôgñ?,žä@€El5…=³{£=Jý(?³33`¾"ýôEm‹®DMõôDÁˆRAn¤°=+£w                  ÀÀøÀÀ€An¤°?¥tnà÷3k™v20140714_00265_st  Ksb311@룄I%c?8âï@€E¨Í=t4H>èÐ¥? d¾—
=E¨²=Dà¨DÁˆ!Aoh!=Ù×                  ÀÀøÀÀ€Aoh!?£{:à÷3k™v20140714_00267_st  Ksb311@룇ØD?GT@€E¨Æ=˜³0?½®?¢\c¾ŽÙE©çDNDÁ†ÉAn½H=ÓE                  ÀÀøÀÀ€An½H?£Úh ÷3k™v20140731_00955_st  Ksb311@ëÄÇóW›G?;•µ@€E®r¤=ÖP?´~~?¬ÌÍe¾ŒIºE­fDßòoDÁTÅAo€Ÿ=ç]                  ÀÀøÀÀ€Ao€Ÿ?¡ë ÷3k™v20140731_00957_st  Ksb311@ëÄÇ÷°(?'G‹@€E¯Ã=´·>¯À?½p¤]¾£×
E­°öDN;DÁb°AoÜã=)ù                  ÀÀøÀÀ€AoÜã?¥? À÷3k™v20140801_00067_st  Ksb311@ëÄà~Nà
?OžU@€E¹©Í=–ð€>E?p?p¤b¾¹Û#EºÁqDßÂFDÁÏ+Aq¹£='Ý                  ÀÀøÀÀ€Aq¹£?¤ãû ÷3k™v20140801_00069_st  Ksb311@ëÄàËq®?D.@€E¹ÌÃ=ä'×?‡é<?Ã×
c¾šŸ¾Eº­ÃDM›DÁۍArª =0'                  ÀÀøÀÀ€Arª ?¦B ÷3k™v20140801_00115_st  Ksb311@ëÄàø=Ž?>2º@€E´	¸=éÑ>â'Ü?p¤d¾'ë…EµT¸DßØBDÁ¬ZApˈ=ͽ                  ÀÀøÀÀ€Apˈ?¡· ÷3k™v20140801_00117_st  Ksb311@ëÄàûՓÆ?1Ê:@€E³Òì=Ú¹ž<p¹ç?Ç®c¾šŸ¾E´ÃÃDM¢°DÁ¹šAp/=n                  ÀÀøÀÀ€Ap/?£'
À÷3k™v20140801_00211_st  Ksb311@ëÄáõ~L6?Nù¤@€E»˜{>ì?¼BÙ?šáHc¾'hsE¼ˆ=Dßë–DÁ€ÍAp÷=! Ù                  ÀÀøÀÀ€Ap÷?¤4 ÷3k™v20140801_00213_st  Ksb311@ëÄáù
Wó?@ö@€E»¹="Ù$=ÁÙ²?Տ`¾¥`BE¼l¤DMÅPDÁ‰`Apgû=3˜™                  ÀÀøÀÀ€Apgû?¦s ÷3k™v20140802_00163_st  Ksb311@ëÅÖÕêƒ?.Ú
@€E©ý
=¶ô´=ÜЯ?®{d¾'ñªE«!šDßÊ-DÁ´Ar;:=¨î                  ÀÀøÀÀ€Ar;:? uÀ÷3k™v20140802_00165_st  Ksb311@ëÅÛ5m?'çš@€E©Ã=ÏK@6hw?Î{`¾£SøEªÞáDM¹üDÁ–5Ar{=+ €                  ÀÀøÀÀ€Ar{?¥d÷3k™v20140812_00785_st  Ksb311@ëÆE´6š?(MG@€E]Ã='¥D?ߺì?´záB¾m'hE•šDßÛ#DÁ\{Aq¨²=!)                  ÀÀøÀÀ€Aq¨²?¤% @÷3k™v20140812_00787_st  Ksb311@ëÆE·'³¡?B)@€EÝ=‰"<Tƒ?°£×b¾%E'J¸DM¡XDÁpœAqc×=â                  ÀÀøÀÀ€Aqc×?£ƒ<@÷3k™v20140813_00826_st  Ksb311@ëÆf^/›?(v@€E£Ä)=ª >Õ[?Ã×
e¾'JE¤ôDßðDÁ]7ArÛ=Sqä                  ÀÀøÀÀ€ArÛ?ªn<€÷3k™v20140813_00828_st  Ksb311@ëÆfabÄ?$¿P@€E¤Ãö=‰ÕÌ<§¡l?¦ffa¾ƒ•E¦;3DMÀRDÁgAr¨l==¨                  ÀÀøÀÀ€Ar¨l?£Çµ÷3k™v20140813_00874_st  Ksb311@ëÆfÑCØ?(þ%@€E¨[®=q8?;LC?Æffe¾‰º^E© ¤DßّDÁYìAs¹i=B–²                  ÀÀøÀÀ€As¹i?¨RÖ@÷3k™v20140813_00876_st  Ksb311@ëÆfÔôÎô?!Kf@€E©úÃ=də@€÷Á?ç®E¾‰7E«‰…DMӅDÁl{AwÀ=€%r                  ÀÀøÀÀ€AwÀ?°®@÷3k™v20140817_00215_st  Ksb311@ëÆàé	~"?/"b@€E»w…=§¬ˆ?Mò¼?èõÃa¾¡G®E»)Dà,BDÁ6éAsã½=Rh                  ÀÀøÀÀ€Asã½?ªM@÷3k™v20140817_00217_st  Ksb311@ëÆàì›N¥?BŠÔ@€E»_ö=¤R@¯?¹™šG¾™™šE»ÖöDNO;DÁCuAuap=ROÍ                  ÀÀøÀÀ€Auap?ªIù ÷3k™v20140817_00791_st  Ksb311@ëÆæ.Êm?}ž
@€E«{=—;È>¿? ^¾«E¬†áDßۖDÁSžAs¥§="EI                  ÀÀøÀÀ€As¥§?°ˆ© ÷3k™v20140817_00793_st  Ksb311@ëÆæ2K&o?‡åU@€EªÆÃ=©‡ì?Bƒl?•Âb¾ž5?E¬4RDMTîDÁaÓArž¬=^û                  ÀÀøÀÀ€Arž¬?«Ã?`÷3k™v20140817_00839_st  Ksb311@ëÆæ‹uní?•Œç@€E°á=郇?Åt?¦ffe¾œ(öE±%3DàÍDÁkÇAsõÚ=—ô1                  ÀÀøÀÀ€AsõÚ?²þ† ÷3k™v20140817_00841_st  Ksb311@ëÆæŽã¢ý?‹?%@€E¯Ã\>$€ï?…úŒ?Ÿc¾ž¸RE°ÜöDM¬œDÁb-Atn[=°                  ÀÀøÀÀ€Atn[?²ö÷3k™v20140818_00740_st  Ksb311@ëǸ=Ùª?gên@€E·b3=±KX?_Þ?‹…e¾š¬E¹!®DßÒÁDÁbFApŽÇ=!f,                  ÀÀøÀÀ€ApŽÇ?¤,ŀ÷3k™v20140818_00742_st  Ksb311@ëÇ»þ?Sßn@€E·á=±j8>ˆB?£×
a¾'ñªE¸qHDMæfDÁo}Ape =As–                  ÀÀøÀÀ€Ape ?¨.rÀ÷3k™v20140818_00788_st  Ksb311@ëÇ%÷ì
?C÷@€E¼@H=£Üœ>J%"?¢\c¾"t¼E¾RDß׶DÁw¾Ao"–=#…å                  ÀÀøÀÀ€Ao"–?¤p¼ ÷3k™v20140818_00790_st  Ksb311@ëÇ)Tø€??¶ˆ@€Eº¦\=§™h>h$?¼(öa¾"záE»ªöDMÅ?DÁt{Aqu€=Ký                  ÀÀøÀÀ€Aqu€?©£ ÷3k™v20150810_00115_st  Ksb311@ëóŸðÑÞ?‡|ˆ@€E‰ùq=Îô?è²?³33d¾ª~úE‰¸{DßÒFDÁÚéAxÔª=Œe'                  ÀÀøÀÀ€AxÔª?±Œ°@÷3k™v20150810_00117_st  Ksb311@ëóŸòØIÙ?ƒr-@€E‰«…=•Ð|>ëŽ7?´záb¾©xÕEˆð{DM"NDÁøöAzu=ˆºœ                  ÀÀøÀÀ€Azu?±S€÷3k™v20150816_00788_st  Ksb311@ëôf .3D?® '@€EW¸f=d<Q?®'?¯\)d¾¾ùÛEXw3DßÎoDÁIºA>(Ð`                  ÀÀøÀÀ€A?Å÷3k™v20150816_00790_st  Ksb311@ëôf#)$ç?ó›à@€EWÚÍ=áы                  ÀÀøÀÀ€Àø÷3k™v20150816_00848_st  Ksb311@ëôfš~ç?ÈOà@€Epš=Â+è                  ÀÀøÀÀ€Àø÷3k™v20150816_00850_st  Ksb311@ëôfjyq?Ä
+@€Epòö=¼$?
Ž"?¬ÌÍ`¾µ?}Eqg×DM±ªDÁ@ÅA~Ñ©>6¸=                  ÀÀøÀÀ€A~Ñ©?Æ× ÷3k™v20150827_00536_st  Ksb311@ëõÄtï֒?W»"@€E¬-Í=€N¼?¼ší?ª=qe¾å`E­D)DßîéDÁP"A{o<=hÇó                  ÀÀøÀÀ€A{o<?­þ`÷3k™v20150827_00538_st  Ksb311@ëõÄwСn?W'@€E¬¤=|à>…æ#?£×`¾ß;E­²RDM¯;DÁ^éAy"}=kÂù                  ÀÀøÀÀ€Ay"}?­x_ ÷3k™v20150829_00142_st  Ksb311@ëöNæ‡ß?©ñ@€E¿&=‡è?»‹?ï\)d¾­'hEÀ'DßÉqDÁzáA€Åw>y"]                  ÀÀøÀÀ€A€Åw?Ï$K ÷3k™v20150829_00144_st  Ksb311@ëöQá"?£›>@€E¿)=wÇ7=â·f?Ü(öb¾£×
EÀ*fDM]'DÁlBA|¤w>4Yù                  ÀÀøÀÀ€A|¤w?Ƌ? ÷3k™v20150905_00538_st  Ksb311@ëö㙽€Ô?N@€E»=Åñ>"¹/?Ã×
e¾bNEöDßì¬DÁL{A}
á=–©[                  ÀÀøÀÀ€A}
á?²Õ+`÷3k™v20150905_00540_st  Ksb311@ëö㜗8?JTÂ@€Eçq=|î±?˜ô?ÚáHa¾¢ÐåEœºfDM;DÁeqA}—H=w~                  ÀÀøÀÀ€A}—H?®ïÃà÷3k™v20150906_00387_st  Ksb311@ë÷!¶3? y±@€Eˆ–{=*Ìg=,è?ÈõÃe¾¿|îE‡•ÃDßÉ`DÁ^A{Ç=ÚJi                  ÀÀøÀÀ€A{Ç?»IM ÷3k™v20150906_00389_st  Ksb311@ë÷å«?Â[Ù@€EˆX=OÏ?>‹#?¸Qìa¾¶E¢E‡HDMg
DÁtjA€>][º                  ÀÀøÀÀ€A€?Ë«w@÷3k™v20150909_00317_st  Ksb311@ë÷c£®{(?Gké@€E—i3=‹ ¸>£ƒ*?¹™šd¾–‡+E–_HDßצDÁ[LAz3ì=?C»                  ÀÀøÀÀ€Az3ì?§èw`÷3k™v20150909_00319_st  Ksb311@ë÷c¦t	?I¦Ç@€E—=‡ÉÐ>ƒ;÷?â\c¾¤Ý/E–g®DM;DÁeÃAzZô=a¬a                  ÀÀøÀÀ€AzZô?¬5Œ ÷3k™v20160706_00427_st  Ksb311@ì\8ût?3½í@€E‡®=ÂSä>6@G®f¾"ýôE‡-×DߌƒDÁã¦A}8=Õñ?                  ÀÀøÀÀ€A}8?º¾'à÷3k™v20160706_00429_st  Ksb311@ì_®'M?Bõ#@€E†ý\>þ"=$·›@b¾œ(öE†ü=DM5PDÁîÉA€V|=Ü1µ                  ÀÀøÀÀ€A€V|?»†6 ÷3k™v20170620_01139_st  Ksb311@ìHª;"ë½?î¨@€E'ÿ3=œÊ>àɎ@G®c¾¡G®E'w×DßÌZDÁt¼AƒwL>]´ñ                  ÀÀøÀÀ€AƒwL?˶ž ÷3k™v20170620_01141_st  Ksb311@ìHª=Õ?"«'@€E'å¸=í`q>Ô)s?ٙšb¾ºáHE'uHDMd‹DÁ´‹A~i> &Y                  ÀÀøÀÀ€A~i?ÄË ÷3k™v20170628_01329_st  Ksb311@ìI©°~•?káÙ@€Ev)=gTÏ>U©ÿ@…c¾–E}¯®DßäDÁjòA…G_>	Ôó                  ÀÀøÀÀ€A…G_?Á:ž`÷3k™v20170628_01331_st  Ksb311@ìI©³JÅ¡?kB@€EkH=UgÈ>†«ò@¸Ra¾šŸ¾E}íDM\DÁ•hAƒ|I>Òÿ                  ÀÀøÀÀ€Aƒ|I?Ã_à÷3k™v20180430_00439_st  Ksb311@ìoí'y?#³Í@€Eéã®=Ý$?ð\@U¸d¾ˆ1'Eê@ÍDßî^DÁ¶áA"¼>\÷;                  ÀÀøÀÀ€A"¼?˞ç`÷3k™v20180430_00441_st  Ksb311@ìoíBµ\?!]I@€EéÅ
=œ¡õ>(ÿï@®d¾†$ÝEéú¸DMqDÁÕA'<©=ÞºÛ                  ÀÀøÀÀ€A'<©?»×[`÷3k™v20180524_01507_st  Ksb311@ìrì%Rë	?dœ@€E­/3=ÚêS@%ñ@!ë…;¾…¸E¬?ìDßä9DÁ—ðA…Mw>""þ                  ÀÀøÀÀ€A…Mw?ÄRŸÀ÷3k™v20180524_01509_st  Ksb311@ìrì)8'å?!ìø@€E¬ý¤=ÒGµ@…˜@(õÃa¾'JE¬¯×DM«3DÁ¶A'¸ð>g                   ÀÀøÀÀ€A'¸ð?Àlô÷3k™v20180525_01414_st  Ksb311@ìsãnU?hìò@€EÄ\f=ÑÃÕ@•¦@ë…M¾ÒòEÃá…Dßñ7DÁ–FA")[>4¯{                  ÀÀøÀÀ€A")[?ƕï`÷3k™v20180525_01416_st  Ksb311@ìs搒à?dÿ@€EÃiÍ=`jA?w~d?ë…b¾'hsEÉ®DM£3DÁ«+A¼À=¼a‡                  ÀÀøÀÀ€A¼À?·Œ0à÷3k™v20180803_00511_st  Ksb311@ì{ÃØÁ'?îx@€E•ì3>Uµ?þà&@E¸c¾bNE•"DßÈDÁ}²A"V">$©ñ                  ÀÀøÀÀ€A"V"?ĕ> ÷3k™v20180803_00513_st  Ksb311@ì{ÃÚ÷Ó?i@€E•ƒq=²2¼?·¿p@<(öc¾ÒòE"ÁÃDMR DÁ–úA"E;>q                  ÀÀøÀÀ€A"E;?ÃA ÷3k™v20180812_00235_st  Ksb311@ì|àOdž?_¦Â@€EžŠf>t#>?@ÌÍe¾¨r°Eœï\DßÑDÁ¯žA€V_=Ù¨@                  ÀÀøÀÀ€A€V_?»5÷3k™v20180812_00237_st  Ksb311@ì|àRQ›ÿ?W¬Ä@€EžP>'´>:ñ?þ¸Rb¾¤ZE)DMU²DÁÎéA'ìT>"Ò                  ÀÀøÀÀ€A'ìT?Âz@÷3k™v20180814_00264_st  Ksb311@ì}"U,½M?àr@€E››
=í
µ@±¬k?õd¾¨õÃEš7ìDßÜÕDÁ0jA	É=†òë                  ÀÀøÀÀ€A	É?°Þ]`÷3k™v20180814_00266_st  Ksb311@ì}"Xµo?+@€E›fH>n˜?öN@×
a¾™™šE™£DM¬9DÁ=/ARt=¼ªÏ                  ÀÀøÀÀ€ARt?·•Yà÷3k™v20180827_00038_st  Ksb311@ì~¿Óûª±?W_@€E ï==óA—?‹>Û@
=qc¾'ñªE RDßÖòDÁ£#A8g=@;                  ÀÀøÀÀ€A8g?²`÷3k™v20180827_00040_st  Ksb311@ì~¿×"Ã?8'@€E¡$q=ÞëŸ?ÑÌD@\b¾ß;E 3ìDMb^DÁ¿ÇA€
Ú=‹ðQ                  ÀÀøÀÀ€A€
Ú?±~
 ÷3k™v20180830_00094_st  Ksb311@ì ÊI$a?RšI@€EŠ/×>>¾È?..?ë…d¾""EˆÞ)DàzfDÀ}hAƒ}ç>ÿ                  ÀÀøÀÀ€Aƒ}ç?Âà@÷3k™v20180830_00096_st  Ksb311@ì ͨ_/?AãF@€EŠ$f>#ì@pøA?å¸a¾"›¦Eˆý®DNDÀoA³ð=­Zø                  ÀÀøÀÀ€A³ð?µ«_÷3k™v20180901_00391_st  Ksb311@ìbgä?Û?P~@€E`TR=Ž|Ô<Ö^Ë@¸c¾"t¼E`G…DßÁ/DÁpåAƒ§ï=áÓe                  ÀÀøÀÀ€Aƒ§ï?¼:l ÷3k™v20180901_00393_st  Ksb311@ìbk"î?>ìQ@€E_Ã
='ï8?d<Ö?úáHa¾–E_;\DMÛDÁ—LA'a=Çt                  ÀÀøÀÀ€A'a?¸î' 

==> anc/pub_raw/L222_214_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  172 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             g¼‰v20100327_00888_stKsb280@êþk1@"Æ?.p¤@€EŽŽá=†}?êõÎ@¹™še¾q©üE'{DÊgßC£Jg¼‰v20100327_00892_stKsb280@êþk6Sž¹?:n@€EŽš=Àç0?IŽ$@‹…h¾ŽVE)Dw®C£BA†Z`>tžRg¼‰v20100511_00574_stKsb280@ë6÷mµ?*`ƒ@€E•óÃ>	…>î÷x@¡™šd¾l‹DE•]DÍ2°C èÕg¼‰v20100511_00578_stKsb280@ë<)?&Ò@€E•>r@Àb‹@£33g¾…¡ËE–ÃD%È!Cl)g¼‰v20100825_00460_stKsb280@ëE/Ãô?&§@€E‰.š=¿çg¼‰v20100825_00464_stKsb280@ëE7k?:%¸@€EŠmf=Ædg¼‰v20110820_00794_stKsb280@ë>F&• ?u(ú@€E~™H="Q¨g¼‰v20110820_00798_stKsb280@ë>F.|É?=@€EŠö=­vLg¼‰v20110913_00184_stKsb280@ëA@ó
H"?·}@€EªI®=³æ@ˆˆe@˜Qìf¾\)E­DËH"C™?¾A‡´ý>¿og¼‰v20110913_00188_stKsb280@ëA@ûJ®Ð?FÞ@€E©ñ=Ä-p@BÓÝ@ f¾œ¬E¬NöD"ðC'…ãA‰B,>›êig¼‰v20110924_00472_stKsb280@ëB¢ãõMJ?L@€Eä=Ñ-Üg¼‰v20110924_00476_stKsb280@ëB¢ê£'&?; ø@€Eĺ>lg¼‰v20110929_00272_stKsb280@ëCB	Ã"?7`@€E¦==£í"g¼‰v20110929_00276_stKsb280@ëCBŸsù? ªÚ@€E¥¹Ã=ÅÀ,g¼‰v20111009_00479_stKsb280@ëDÎAÌ©?Gû›@€E˜xf=Ík"g¼‰v20111009_00483_stKsb280@ëDø«~?P@€Eœ˜ö=Ì¬g¼‰v20111023_00131_stKsb280@ëF@E‡#?I~[@€E™ì=Ó&"g¼‰v20111023_00135_stKsb280@ëF@KÀ?dUm@€Eš'q=ݲg¼‰v20120316_00664_stKsb280@ëXl:Ïê?4©@€E£«==Ÿï¸g¼‰v20120316_00668_stKsb280@ëXl@›Öá?
Œ¼@€E£×ì=¹(p?ˆjJ@°õÃg¾ A‰E¤ó
D!Q'C•cg¼‰v20120318_00705_stKsb280@ëXªìWâ??)FV@€E¡)Í= ƒ?ÔGÖ@tzáf¾–E¢DËmÛC˜1A…¹>>OÑsg¼‰v20120318_00709_stKsb280@ëXªò¼u'?%Š@€E¡Ü=",hA°Ó¶@n{h¾""E¢,=D!VC•RÑA"$®>8˜-g¼‰v20120320_00511_stKsb280@ëXêÙx	?•9@€E•ì=͞ê@±ÌÓ@ˆ£×f¾Ÿ¾wE–{
DËmC—.5A‡Æê>rž—g¼‰v20120320_00515_stKsb280@ëXêà-è?¿@€E•R=©q\BDð@~{g¾™™šE–A\D!jC•¼)g¼‰v20120402_00494_stKsb280@ëZˆ¶i¦?æâ@€E¥6H=ïÉDAdðm@o\)f¾©xÕE¦
DËk3C—xA"¡ð>=˜g¼‰v20120402_00498_stKsb280@ëZˆ½›ì?Wë@€E¥'Í=»Ž€@² {@XõÃg¾šŸ¾E¦‡®D!
ÃC–=A"[¦>hÙg¼‰v20120610_00414_stKsb280@ëc&!4ã·?2ʾ@€Eƒb>A'¼?ïjÙ@…f¾¢ÐåEƒ™\DÏ	'C‰ñªA‡t)=ÿpžg¼‰v20120610_00418_stKsb280@ëc&)P+?3K@€E€Åì>x̊g¼‰v20120615_00514_stKsb280@ëcÅh¶íè?g@€Eœ@
=µ‰h>öÒº@mp¤e¾…¸E)®DÎýqCˆÙXAˆ¥Q>vÊÚg¼‰v20120615_00518_stKsb280@ëcÅpsÅõ?,Ui@€Eœ¸Í>"êg¼‰v20120616_00272_stKsb280@ëcãöÑrú?"@€EŽ8=Àó€@Ak@¨Qìe¾¨õÃEšDÏC‰#g¼‰v20120616_00276_stKsb280@ëcãýë2"?•s@€E‹×=Û³Ï>†6¸@qG®f¾˜"uEŒ¤¸D(~VC†ËA‡P`>kÊÃg¼‰v20120623_00212_stKsb280@ëdÂt%m?"ç@€E¥H=ґ@º—@Â=qf¾©ûçE¦©®DÏ(CˆìJg¼‰v20120623_00216_stKsb280@ëdÂ{qOù? ñ@€E¥rá=¦ûLB²¤@5¸f¾£×
E¦ñ×D(áºC†ÁHg¼‰v20120623_00668_stKsb280@ëdÇ6÷Ï?V8@€EŽ0=ª·AŒb"@W
=f¾Ÿ;dEšDÎÚÙC‰s¶A…§µ>ðMg¼‰v20120623_00672_stKsb280@ëdÇ?fèl?(s¶@€EŽ)=Ð=ÿA…ËE@—\)e¾ŠÀƒEöD(oLC…HöA…*)>kZg¼‰v20120627_00411_stKsb280@ëeHXe`?Gjn@€Eš{=¤¤(g¼‰v20120627_00415_stKsb280@ëeH_âs}?Ii@€E™ü¤=–Pg¼‰v20120630_00289_stKsb280@ëe¤7¬"ž?

¶@€Eœ¼=Âü"?4¯@€f¾ŒIºE&DÎõC‰ÙA‰®ã>Yÿ‹g¼‰v20120630_00293_stKsb280@ëe¤?"?+¸@€Eœ¥
=ȯ$>âÑ@.{f¾"ýôE!×D(fwC†W
A†"À=ù6˜g¼‰v20120704_00488_stKsb280@ëf"‰D!m?TÑØ@€EmäÍ=^€Ag¼‰v20120704_00492_stKsb280@ëf"Íؐ?CÙ¹@€EkïÃ=‡dXg¼‰v20120705_00675_stKsb280@ëfCÁ;´Œ?>#™@€EUи=pˆèg¼‰v20120705_00679_stKsb280@ëfCÈJ­?TÚ¥@€EWÉq=µ¡g¼‰v20120706_00464_stKsb280@ëfcTë‰ü?é@€Ekê=>`Ä?Æìà@C×
f¾¡G®Ek–DÏ/C‰¾VA†Wö>Tíg¼‰v20120706_00468_stKsb280@ëfc[ò–?t@€Ekb=ÆïP>8Wh@#×
g¾OßElRD(¨¤C…ýA†–=ñ™g¼‰v20120716_01057_stKsb280@ëg¦ãÙ¾?E¸À@€E‡Ô
=våg¼‰v20120716_01061_stKsb280@ëg¦êj&?7:ð@€E‡	ì=†¡¨g¼‰v20120718_00414_stKsb280@ëgâ€M`?(5@€E©âq>i|@^¯@W
=f¾"ýôE©]ÃDÎó¦C‰A†¢>/Ýg¼‰v20120718_00418_stKsb280@ëgâ†ñ;A?/õ@€E«½×=˜ãø@cÖË@mp¤h¾‹Æ¨E¬Ö=D*ÕC~,‹A‡#F>¢ég¼‰v20120720_00331_stKsb280@ëh%j¢?*ž²@€E~-H=ǹ\g¼‰v20120720_00335_stKsb280@ëh%qX¾?*6…@€E~±={ë¡g¼‰v20120723_00612_stKsb280@ëh"]'\?E½ç@€EÍ=ÍnÇ@V8@Ç®g¾ A‰E€¹…DÎԜCˆ½Pg¼‰v20120723_00616_stKsb280@ëh"d6…ù?N?ñ@€E€,==춺g¼‰v20120724_00657_stKsb280@ëh¦­SG?
ø'@€E‹h)=µðl?1Ë@U¸e¾~ùÛE‹ RDÎÔsC‰þ5AˆÕ?>AÍPg¼‰v20120724_00661_stKsb280@ëh¦³›³z?QY@€EŒ:H="p»@$'@¤(ög¾"÷ÏEŒÔ¤D(†5C"ì‹g¼‰v20120804_00841_stKsb280@ëj¥ÙBý?QÚ(@€Eˆi
=NXg¼‰v20120804_00845_stKsb280@ëj¬Rä~?€€Œ@€Eˆ³=ŽTg¼‰v20120806_00343_stKsb280@ëjFMÐ?Ûñ@€E}"ö=†Vdg¼‰v20120806_00347_stKsb280@ëjFT8¡‡?~¨@€EyÖ¤=MĈg¼‰v20120820_00345_stKsb280@ël£
6?3Ï@€E"=܉L@Yå÷@¸Qìe¾ˆ´9E…q
DÎ۞C‰?g¼‰v20120820_00349_stKsb280@ël	Òâ;?@€E"há=ÁÐ\@ƒ"3@ÂáHf¾ŒÌÍE"×
D([DC†Ùg¼‰v20120821_00102_stKsb280@ël!í¹·?$e@€E‰œ¤=±áü@¼IŸ@€õÃf¾¢ÐåEŠ<DÎÍÓCˆÕ?A‡›>_bÂg¼‰v20120821_00106_stKsb280@ël!ôd ?T@€E‰?)=à^©@٘ó@ e¾bNE‰~áD(E?C…îA‡U>"Š°g¼‰v20120822_00181_stKsb280@ëlD\Ûã–?H®I@€EgR=‡¢Lg¼‰v20120822_00185_stKsb280@ëlDböd¡?A™¼@€EfÞ=˜Üìg¼‰v20130511_00763_stKsb280@ë:ÅÎ?Î|@€EŠf=¨HTg¼‰v20130620_00804_stKsb280@ë'hÈÁ??o@€E=ì=2xg¼‰v20130620_00808_stKsb280@ë'–Ë-»?Gî@€EBn==dg¼‰v20130702_00188_stKsb280@듁'8i~?4@€E°¸=ܤ¸A§ Œ@ˆe¾"÷ÏE°íìDÎòC†ó–A">S›0g¼‰v20130702_00192_stKsb280@듁ˆ¬òg?d@€E¯Ã3=±YAי3@Ӆg¾™‡E²ÍD(*°CˆV%g¼‰v20130702_00428_stKsb280@듃iTW?¢²@€E"3Ã=¸Áì>Ž7+@b\f¾¡G®E"çDÎöVC‡LjA†Gq>a·Íg¼‰v20130702_00432_stKsb280@듃—Vé?
@€E"%R=Ïñ©g¼‰v20130703_00142_stKsb280@든›€y?V0@€E'vÍ=°‹¨B>ы@tzáf¾›¥ãEƒ%\DÏC†¢Ng¼‰v20130703_00146_stKsb280@든¡¶Þú?Ó±@€E€µ=¤5ðAñ'Ä@(õÃg¾•E·\D(7CˆMPg¼‰v20130703_00334_stKsb280@듢Hp¬?9éÇ@€E'h×=™ÁØg¼‰v20130703_00338_stKsb280@듢Nú$?$^Ë@€Eƒ¸=œÕ\g¼‰v20130703_00526_stKsb280@듣瞄æ?!3@€Er™…>¿?m<À@G®f¾¡ÊÁEtnáDÎåÃC‡^˜A…¹¦=¿ýg¼‰v20130703_00530_stKsb280@듣îLyU?~4@€Eržö=ße?rŒv@%¸g¾‰º^EtD(9C‡±A…Ég=óK=g¼‰v20130705_00366_stKsb280@ë"á½ÖoŽ?F'@€Eƒ´Í=jÞ@g¼‰v20130705_00370_stKsb280@ë"áÄþÕ?Š"w@€Eƒ£Ã>š<g¼‰v20130705_00894_stKsb280@ë"æO•98?°Ói@€EaEH=Ài g¼‰v20130705_00898_stKsb280@ë"æV¦ªÏ?»ke@€Ea¨==]ߨA'•6?šáHf¾Ÿ;dEbÆfD(öC† !Apà=ïqEg¼‰v20130705_01166_stKsb280@ë"éS§½?'®.@€E}Ž{=Ÿ&Gg¼‰v20130705_01170_stKsb280@ë"éZ>Š?Š7¿@€E}>=®=ëg¼‰v20130706_00765_stKsb280@ë"9֋?)EV@€E†Þ×=ª°Avð8@"(öf¾\)Eˆ¨RDÎÓC‡Õ?Aƒ/>nŒóg¼‰v20130706_00769_stKsb280@ë"@uÑh? @€E†æ×="xAÏw
@|ÌÍf¾ž¸REˆº{D(-ÃC†gLA'B÷>)¿!g¼‰v20130710_00330_stKsb280@딂ˆnž™?œ¿@€EžÅ=ðÁ:?c{@'\d¾¡G®EŸ1šDÎæoC†ùüA…Ç3>l£³g¼‰v20130710_00334_stKsb280@딂Žší­?#'@€Ež$f=Ð/Ž@#œ@˜£×g¾'ë…EŸ×D(öC‡ã3A…·š>' ªg¼‰v20130805_00040_stKsb280@뗿<-˜??oI`@€E­Of=¯`d@´ªØ?Ÿe¾›"ÑE®Ÿ3DÎòC†êATUK<ëyBg¼‰v20130805_00044_stKsb280@뗿Bžö{?u&@€E­ q=ÃìPAÜÞ?—
=f¾¦éyE°
{D'÷LCˆ@!ATD/<êUÖg¼‰v20130805_00496_stKsb280@ë—Ã}YÍQ?4«1@€E Ùf=fA½½‰@$zág¾ÀE¥ÀDÎÁ'C‡¦AR|Ž<Ú"Pg¼‰v20130805_00500_stKsb280@ë—Ä™¦?&ù!@€EŸöq=…RxAÔ?õf¾¢ÐåE¢ÈD(+TC†ÙºARÎË<¯\Qg¼‰v20130806_00505_stKsb280@ë—ã"ݦ?)-@€Eœá=‰0Aö˜¹@p¤f¾—PE \áDιãC‡Ùüg¼‰v20130806_00509_stKsb280@ë—㕪Ñû?!áv@€E›á==¯AÿA§@–@¸g¾—
=E +ÃD(üC†ì)AD[<…²¦g¼‰v20130807_00401_stKsb280@ë˜îí~H??/i@€EŽ"=rŸØ@^¹?ìÌÍg¾—PEºDνC‡§LAX°N<ɀRg¼‰v20130807_00405_stKsb280@ë˜õÂچ?O@€E=§@°A''9@\)g¾¦éyE"=D'õC†íqAXÂÑ<ø–g¼‰v20130809_00697_stKsb280@ë˜F=Ä{ð?§	@€El«
=žà[@Š?'ë…g¾¢MÓEnÌ{DÎËßCˆ/žAf£+=;#g¼‰v20130809_00701_stKsb280@ë˜FCüž÷?ß©y@€Er\>™³bg¼‰v20130809_00702_stKsb280@ë˜FEn"?Øy@€Eo{>8°A6žê@"\f¾Â\Eo_®D&ã¦CY˜RAcfŽ>NíRg¼‰v20130821_00478_stKsb280@ë™ÃG°?4Ÿ@€E›…š=""Œ@ƒN@Fffg¾…¡ËEÀDμ´Cˆ%A'/{>zPg¼‰v20130821_00482_stKsb280@ë™Ãœ'?&îÏ@€E›¸)=¦X@˜¹=@uf¾›"ÑEžÍD(;DC†m/A'÷:>$ìg¼‰v20130831_00234_stKsb280@ë›Ãô?PéW@€E'N{=ˆ÷4A/€ž@¡ë…e¾bNE"	®DÎÍC†'g¼‰v20130831_00238_stKsb280@ë›±ø‹?XV¼@€E'¨=ƒš(A1Ïú@·®g¾§l‹E"¬RD'ôjC†öég¼‰v20130831_00402_stKsb280@ë›"Ü]¹?f³@€E'Œ×=­…Ãg¼‰v20130831_00406_stKsb280@뛋w'n?‰ñ
@€E'Ä{=g	g¼‰v20130901_00522_stKsb280@ë›#[;;?L7m@€E˜9)=¤~Hg¼‰v20130901_00526_stKsb280@ë›#aæ_?O7þ@€E—-=§vdg¼‰v20130902_00388_stKsb280@ë›B¾´æÒ?OÙµ@€EŽr\=¦§´g¼‰v20130902_00392_stKsb280@ë›BÅb	à?:Vü@€Eü
=› g¼‰v20130927_00405_stKsb280@ëžbpÖfÿ?³@€EŠªR=š¬g¼‰v20130927_00409_stKsb280@ëžbwŸÓ?·^6@€E‹==Òvng¼‰v20131007_00078_stKsb280@럟Ø\ã[?Z=®@€E±ÀR=Ýoõg¼‰v20131007_00082_stKsb280@럟އ?I2¤@€E³ý
=ž4g¼‰v20140317_00357_stKsb280@ë³Éӟ5?\!a@€EŸ>3
g¼‰v20140317_00361_stKsb280@ë³ÉÚþÏ?1êL@€EžS\=üg¼‰v20140325_00441_stKsb280@ë´Ë16?é[@€E™ú==¯B¼Aéý@R\f¾å`E›…DÏhC†¾úA†Æ>Y@#g¼‰v20140325_00445_stKsb280@ë´ËúëC?F6@€E™œÍ=ŸÖTAy"?@ۅg¾"ýôEœ§®D(${Cˆ	šg¼‰v20140328_00542_stKsb280@ëµ,š¾g"?4î
@€E€f==¦x@Š%'@£33g¾ŠÀƒEöDÎÙìC‡Yg¼‰v20140328_00546_stKsb280@ëµ,¡d¤D?8¾ÿ@€E€Òf=£õHg¼‰v20140511_00504_stKsb280@뺥Ϻ‰?:¿?@€E•é¸=Ÿôg¼‰v20140511_00508_stKsb280@뺥ÕIJø?:ý¨@€E–8
=ªôg¼‰v20140512_00359_stKsb280@ëºÄÒ$*?TŒ@€E‡˜…=ƒÛ g¼‰v20140512_00363_stKsb280@ëºÄؚ¦4?N{1@€E‡ü×=²iüg¼‰v20140526_00793_stKsb280@뼆Z"¤¸?&dÁ@€E¢½{=B3Çg¼‰v20140526_00797_stKsb280@뼆a.Ô)?(üU@€E¥q=R:€g¼‰v20140528_00524_stKsb280@ë¼Æ'™•h?h"@€E'ö\="÷Èg¼‰v20140528_00528_stKsb280@ë¼Æ™Ÿ]ÿ?K¸j@€E"Ã=‰çg¼‰v20140604_00464_stKsb280@ë½£ìJA?Jw˜@€E‡y¸=³â`g¼‰v20140604_00468_stKsb280@ë½£!´?ã?Xa¡@€E‡^)=ø†g¼‰v20140607_00637_stKsb280@뾯(ǟ?ec)@€EMÃ="g¼‰v20140607_00641_stKsb280@ë¾µÉ:œ?vÓå@€EJõÃ=a¢™g¼‰v20140615_00193_stKsb280@ë¿	WB‡?m™)@€Eª¦…=i8Ðg¼‰v20140615_00197_stKsb280@ë¿	]€C‡?~ˆ1@€E©Ø{=–%Ðg¼‰v20140619_00721_stKsb280@뿅Ì?‰-?W¿@€EŸR=}¬ag¼‰v20140619_00725_stKsb280@뿅Óaì¯?RJ˜@€EŸ3==˜§Hg¼‰v20140621_00566_stKsb280@ë¿Ä-54?$ÒÕ@€Eäš=Îý€A{C@ÁG®f¾™‡EàDÎáHC‡‹g¼‰v20140621_00570_stKsb280@ë¿Ä3‹'ñ?+@€E'3ì=¾B8@âíï@–{f¾\)E'‹×D(<ZC‡AˆÓK>"VJg¼‰v20140624_00677_stKsb280@ëÀ'ŽmÁ?@§@€E<{=(g¼‰v20140624_00681_stKsb280@ëÀ's¦?3ÝL@€E'q=aUh@à²x@äzáf¾ A‰Eƒ
D(RÁC†(sg¼‰v20140628_00248_stKsb280@ëÀ¡€j³þ?ƒ'e@€E'zq={üg¼‰v20140628_00252_stKsb280@ëÀ¡†ý*
?[á¾@€E'¶=‰Õg¼‰v20140628_00818_stKsb280@ëÀ§Ú´;±?74©@€Eg3=zšg¼‰v20140628_00822_stKsb280@ëÀ§á<ü
?Qn"@€Efò==m{°g¼‰v20140701_00595_stKsb280@ëÁå~R?dE|@€E|¿®=‹(Tg¼‰v20140701_00599_stKsb280@ëÁì™ìP?NÈk@€E€.="Yg¼‰v20140703_01165_stKsb280@ëÁJ~Î,?ÅLŠ@€E‰*\>1g¼‰v20140703_01169_stKsb280@ëÁJ…—SÄ?™—@€EŠ–f=°ôlg¼‰v20140906_00286_stKsb280@ëÉeR:â?n@€E¢C==°åðg¼‰v20140906_00290_stKsb280@ëÉeXðL?jíµ@€E¢c×=üӗg¼‰v20140926_00271_stKsb280@ëËâÛ¹¤§?2?ï@€E²Wš=±¼ðAšÖÜ@°õÃf¾ŽVE´vöDÎâCˆa'g¼‰v20140926_00276_stKsb280@ëËâèƒÌÿ?GG@€E²R…=­'ø?®6@—®e¾¢ÐåE²®D(>úCPf¨A†ž>_þÝg¼‰v20150721_00181_stKsb280@ëñ ãfA?d¸@€E¬^=µV»g¼‰v20150721_00185_stKsb280@ëñ 5…?Oi«@€Eªç¸=™¾Üg¼‰v20150725_00265_stKsb280@ëñ¡lQ$?!»/@€E³S3=ÆòÔg¼‰v20150725_00269_stKsb280@ëñ¡r"âÑ?u^@€E³=ž6¸g¼‰v20150725_00961_stKsb280@ëñ§œ4ü? ÌØ@€E¼€==†‡ðg¼‰v20150725_00965_stKsb280@ëñ§¢"~?2ò@€E¼øR=ŽØg¼‰v20150807_00424_stKsb280@ëóCj"®%?'é	@€EKš=iÏøg¼‰v20150807_00428_stKsb280@ëóCpRV?†éœ@€EŒcö=:Ð@'@‡\)g¾¹XE¦fD'HC†ŸßA~5>¢¡5g¼‰v20150810_00889_stKsb280@ëó§;9Œ"?–Û~@€Eq²á="; g¼‰v20150810_00893_stKsb280@ëó§@ÄkT?«-"@€Et‰\=g¼‰v20150906_00345_stKsb280@ë÷ʘ"?›£@€E‡íH>OA{Ú?Ê=qg¾ÍÒòEˆ‰ÃDέ'Cˆö%AxrÙ>wŒg¼‰v20150906_00349_stKsb280@ë÷О¾r?²6Ñ@€E‡÷H>Gng¼‰v20150907_00409_stKsb280@ë÷"ì.w?P3n@€EŠ9=iAg¼‰v20150907_00413_stKsb280@ë÷"ò`?[?IÏP@€EŠK=hƒ0g¼‰v20160710_00658_stKsb280@셐ŠS?.Ҟ@€Eyò¸=˜~@•@©™šg¾‰º^E|¾DÎΏCˆÀåg¼‰v20160710_00662_stKsb280@ì…–ÔWÜ?!r—@€E~=›¦xA¡71@Š=qe¾˜bE¸D(,‹C†MA†	>l_Ëg¼‰v20170328_00903_stKsb280@ì>,w†ïÉ?:ü¢@€E›}ö=¤¶$g¼‰v20170328_00907_stKsb280@ì>,‡øíg?3^ù@€E›–3=³gg¼‰v20190807_01009_stKsb280@ì©æá¨Ü®?Œö@€E‡Ûá='ò g¼‰v20190807_01013_stKsb280@ì©æçÆê?–o®@€Eˆ®=°˜Ø

==> anc/pub_raw/L222_215_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:26
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="647">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-02-14T16:00:53">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  647 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:26' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             9õRÒv20100411_01016_st  Ksb295@ëJ¢Š"?-¨£@€E"wö>·	?Ô"?µÂe¾ƒ•E…R¤CÆÔ9D
4¬Ae å<Ñö§                  ÀÀøÀÀ€Ae å?š>Ôà9õRÒv20100411_01018_st  Ksb295@ëJ¥
‹Y?"rÎ@€E"Œ)=Àæl>h
R?•Âa¾Š=qE…1×Dª7D
:°Ae(Á<";Ú                  ÀÀøÀÀ€Ae(Á?'g{@9õRÒv20101021_00112_st  Ksb295@ë`q+ü³?Nª@€EŸ²==ªe@=©úõ?¥¸e¾˜bEŸ.RCÍÙ7D33Af"u<üÀ                  ÀÀøÀÀ€Af"u?Ÿ'˜9õRÒv20101021_00114_st  Ksb295@ë`uË?=ž@€E Ìö=ˆ‹¬@?Vè?‹…_¾˜"uEŸøRD¬±¢D·LAfN¶<α                  ÀÀøÀÀ€AfN¶?™Àv 9õRÒv20110804_00575_st  Ksb295@ë<Dg‰Ý?8¿à@€Eœ¬3=ªûX?Rý?ž¸Re¾£SøEœ öCÍÄÝDa‰Af<½E>                  ÀÀøÀÀ€Af?—¨§À9õRÒv20110804_00577_st  Ksb295@ë<DjËë¦?3àî@€Eœoá=Ȇ>ˆD¯?\)`¾™™šEœcHD¬ª%Dl)Afm<«C¡                  ÀÀøÀÀ€Afm?•ht 9õRÒv20110830_00477_st  Ksb295@ë?ƒC™™?%U°@€E¤x¤=È?¸¬?p¤f¾'n˜E¤iqCÍK¦DÔAe¦x<Áüš                  ÀÀøÀÀ€Ae¦x?˜?"@9õRÒv20110830_00479_st  Ksb295@ë?ƒFÔE?@€E¤¼R=¶c\?µ}?Ýp¤`¾"÷ÏE¤ºD¬·DDRòAed¦<éíf                  ÀÀøÀÀ€Aed¦?=¬À9õRÒv20110902_00394_st  Ksb295@ë?ã"Ñ;F?'Š·@€E¶!q="ù ?Tÿ?Ž{c¾‹Æ¨Eµ‡×CÜ)CþۅAeã¶<¼—í                  ÀÀøÀÀ€Aeã¶?—'ý 9õRÒv20110902_00396_st  Ksb295@ë?ã&5.
?:p@€EµÍ=¦)?ò
?p¤_¾bNEµBD°[ÇCü<ÍAf¬<®±Ö                  ÀÀøÀÀ€Af¬?•Ö:À9õRÒv20110913_00208_st  Ksb295@ëAA*r?Ù2@€E©xá=•y¼>+Ì{?¦ffc¾ŒIºE¨ÑC̃øDl‹Aev†<´žö                  ÀÀøÀÀ€Aev†?–"ÞÀ9õRÒv20110913_00210_st  Ksb295@ëAA.ŸO¼?_@€E©»R=Âؤ@-%D?Ü(öb¾–E©9qD¬½Dí'Afo<ï                  ÀÀøÀÀ€Afo?ó 9õRÒv20110914_00250_st  Ksb295@ëAa3­×?fÂù@€Eª]á>!KS?ÂYþ?…¸e¾•EªCÍ;DïAeãÝ<¸šÊ                  ÀÀøÀÀ€AeãÝ?—Y@9õRÒv20110914_00252_st  Ksb295@ëAaÁ¼ù?Tæ,@€EªW…=é?GI…?'ë…`¾"÷ÏEª4öD¬¸öD£øAf4ú<½û[                  ÀÀøÀÀ€Af4ú?—¿k`9õRÒv20110915_00551_st  Ksb295@ëAƒßë,ß?+½@€E¯ÐÍ>#°>ìNÏ?¢\g¾‰7LE¯b=CÌíôDjAe»<¡~û                  ÀÀøÀÀ€Ae»?"/ß`9õRÒv20110915_00553_st  Ksb295@ëAƒãôì§?DµÓ@€E¯º{>×?»g?"zá`¾‡®E¯)ÃD¬²oDBòAeÔV<®4ó                  ÀÀøÀÀ€AeÔV?•Æž`9õRÒv20110919_00593_st  Ksb295@ëBÐgÁ°?+$k@€Eœ±q=¥žÐ>F×:?•Âe¾‰7E›ß…CÍ,‹DåÃAf3ö<¯³                  ÀÀøÀÀ€Af3ö?•öb 9õRÒv20110919_00595_st  Ksb295@ëBÓ¿/U?%e@€Eœâö=ñ?"|¡?‡®6¾Ÿ;dEœm3D¬±'D°AeÉ<š"                  ÀÀøÀÀ€AeÉ?"R`€9õRÒv20110926_00485_st  Ksb295@ëBãE¥kŠ?Êø@€EØÇ
=–\?þÎ?…¸c¾ž5?E×ÚáCہËCþÃ×AeÖý=¿                  ÀÀøÀÀ€AeÖý? ÷ã`9õRÒv20110926_00487_st  Ksb295@ëBãI{«?®O@€EÚ$¸=Èؘ@8iz?hõÃ`¾­'hEٙÃD°_;Cû£øAe›Þ=©n5                  ÀÀøÀÀ€Ae›Þ?µ-Æ 9õRÒv20110927_00198_st  Ksb295@ëCZÈ~?[%@€EÇD…=ɘ\?…[?"záG¾ˆ´9EÆÃqCێ¸CþgAf4<Ý».                  ÀÀøÀÀ€Af4?›·eÀ9õRÒv20110927_00200_st  Ksb295@ëC^Û®?S¿@€EȤ=úÀ¿=‹:¹?…¸_¾²-Eǁ®D°\!CüW+Aeó¢<ÅJ¸                  ÀÀøÀÀ€Aeó¢?˜©W9õRÒv20111005_00149_st  Ksb295@ëD–+»p?3ò@€E"v¸>g¦>ý`m?¯\)f¾…¸E"}CÍ	šDþVAe}É<¥ß                  ÀÀøÀÀ€Ae}É?"°;à9õRÒv20111005_00151_st  Ksb295@ëD™ˆŸ?Q]³@€E"%q=º>8@ƒŠ?¬ÌÍ`¾gl‹E"Y\D¬¶DRÁAf®<Ò¶/                  ÀÀøÀÀ€Af®?šVÅà9õRÒv20111007_00314_st  Ksb295@ëDB,ÛOò?"¦Ð@€E'¯Ã=©$D?"žY?Ž{h¾'ñªE'ešC̽/DãDAeÅ^<·4K                  ÀÀøÀÀ€AeÅ^?–æ‰`9õRÒv20111007_00316_st  Ksb295@ëDB07§?#½¼@€E"
{=Š÷0?¶u»? `¾—
=E"73D¬•`DGðAf9"<ÚÑ                  ÀÀøÀÀ€Af9"?›Z/à9õRÒv20111012_00095_st  Ksb295@ëDßÜl?f·¡@€EƒÑ…=ºæ?,÷j?G®e¾£×
E"[CÜÕCÿ	šAfq†<ÖYÜ                  ÀÀøÀÀ€Afq†?šË;€9õRÒv20111012_00097_st  Ksb295@ëDßߺð×?]vÀ@€E"æ=˜ÁŒ?F?Š=q^¾¤Ý/E…a\D°eCü+#Af7§<Ç,-                  ÀÀøÀÀ€Af7§?˜å… 9õRÒv20111022_00188_st  Ksb295@ëF À'm?*øÃ@€E¤^…=Ê=§f?p¤d¾\)E¤q®CÛbÑCÿ åAeÕ<µY÷                  ÀÀøÀÀ€AeÕ?–«>à9õRÒv20111022_00190_st  Ksb295@ëF õ6ƒ?/Ê@€E¤Yš=Ízº@zaÅ?…¸_¾Ÿ;dE¤ÒáD°BFCü	7Ae·C<–	Ý                  ÀÀøÀÀ€Ae·C?'Á; 9õRÒv20120324_00406_st  Ksb295@ëYj°±Óø?@/@€E™¦{=›|<FZä?èõÃd¾¬1Eš¸¸CÎfÉDAeœB<ò®Ãv20120324_00406_stAe =C–?ªÅƒ±$	?€AeœB?žUØ`9õRÒv20120324_00408_st  Ksb295@ëYj´+Q?@€E™…×=¬d<®"«?œ(ö`¾ž5?EšS…D¬ŠD®éAeP<¾)v20120324_00408_stAdÌÍ=\)?¹'‹KÁâÖÀAeP?—Å#À9õRÒv20120515_00609_st  Ksb295@ë_ëgn€?Tî@€E'mR=…&L?å?aG®e¾¬‹DE'€CÜC¶CþñËAe'Ð=œkv20120515_00609_stAel‹=0 Å?¹'‹KÁâÖ?€Ae'Ð?¢³`9õRÒv20120515_00611_st  Ksb295@ë_ëk`k{?ƒaç@€E'šf==¾ >ãø^?LÌÍ[¾¶E¢E'†)D°=PCý;Ae.ö<ô¢|v20120515_00611_stAdff=,1?½Œ¿ðƒ¤¿€Ae.ö?ž"O€9õRÒv20120521_00837_st  Ksb295@ë`ªí:«x?oÇé@€E˜f=eÈ)v20120521_00837_stAdýô='ïž?µp@®Ö°¿€Adýô?¤ýóÀ9õRÒv20120521_00839_st  Ksb295@ë`ªñ­Ñ?nýí@€E'=k`_>@1œ?G®]¾¡G®E'¸D°D!CýßAd‹"<ÕoKv20120521_00839_stAd1'=¾w?½b8‹pÈÀAd‹"?š­é`9õRÒv20120521_00933_st  Ksb295@ë`«Íqi?K|@€E˜l
=Û&²?6Aœ?œ(öd¾š¬E˜r{CÜ;dCþÔþAe
<ÜT£v20120521_00933_stAdÝ/=¥ã?½b8‹pÈ?€Ae
?›Š"`9õRÒv20120521_00935_st  Ksb295@ë`«ÐÙFƒ?6`@€E˜R=–¦¸<Ý}ä?ª=q_¾¦éyE—ÐÍD°@‹CüýqAdª<³Év20120521_00935_stAdQì=¥ã?µp@®Ö°¿€Adª?–y @9õRÒv20120521_01029_st  Ksb295@ë`¬šmi?DR@€EœÑ\=ˆv,>*ŠK? e¾•EœâfCÜ1ªCþíqAe³Ì<æúv20120521_01029_stAe/=0 Å?µF,–9?€Ae³Ì?œßC@9õRÒv20120521_01031_st  Ksb295@ë`¬ž7"j?YS@€ET×=‰´¬?£g?G®]¾²-E&)D°;ðCü¿;Adý4<ì›\v20120521_01031_stAd9X=0 Å?µF,–9ÀAdý4?"k€9õRÒv20120526_00597_st  Ksb295@ëaGÂÁ›–?<,[@€Eˆ‡š=£×ì?1ý'?§®e¾'n˜Eˆ»ìCÚ¸öD&5Ad¾V<À v20120526_00597_stAdV=P?­ã€€1²X?€Ad¾V?˜ä9õRÒv20120526_00599_st  Ksb295@ëaGÇ:¼"? Ìý@€E‡tš=†
t=µ;ù?¸Qìa¾¡ÊÁE‡ÖD°?TCûboAdÜ$<ҞŒv20120526_00599_stAcÎÙ=+?µp@®Ö°¿€AdÜ$?šSр9õRÒv20120528_00349_st  Ksb295@ëa‡6uÞ?ÿÿè@€E±/Í>#"@©D­?G®d¾ÃoE°âCÜþD'AgS0=施                  ÀÀøÀÀ€AgS0?¼Ò× 9õRÒv20120528_00351_st  Ksb295@ëa‡:&²F?Ɔ©@€E°¶Í=áp®v20120528_00351_stAcûç=ƒo?Äúd¸ÀJÀAcûç?°bMà9õRÒv20120607_00862_st  Ksb295@ëbÉåÈ6:?Xw@€Ex")=•1ì>Êb&?£×e¾/Ez'…CÛ¡hCÿðBAcþ<–oÒv20120607_00862_stAc?}<õ?µp@®Ö°¿€Acþ?'Íú@9õRÒv20120607_00864_st  Ksb295@ëbÉéÓ¸ú?$Ëà@€EyŽ=ŒNp?Â6£? ^¾¤ZEzyšD°D¼Cü`åAcxY<¥žáv20120607_00864_stAct¼=+?µp@®Ö°¿€AcxY?"³Ü 9õRÒv20120609_00526_st  Ksb295@ëc`¾áþ?ˆ{"@€Ex3=…P$?kl}?=p¤f¾¯²ExàöCÜO}CþâÑAd´=£Üv20120609_00526_stAd1=@ƒ?µF,–9?€Ad´?£T{€9õRÒv20120609_00528_st  Ksb295@ëcdÏ¢ë?tW$@€E'ö='<ðÑ?ƒ×
\¾¥ãTEÓ®D°‹;Cý !Ac¶3=€Bv20120609_00528_stAdvÉ=@ƒ?µ2Lb"!¿€Ac¶3?¯ð@9õRÒv20120612_00407_st  Ksb295@ëce+&º)?d@€E€€š=u£0?øßö?E¸e¾¦éyE¤CÛäZD
-Ac¤=¸Þv20120612_00407_stAbýô=t¼?À:INÓÅ¿€Ac¤? ÷À9õRÒv20120612_00409_st  Ksb295@ëce/#Y!?iß$@€E€Å=ŽŠu=©­@?G®^¾§l‹E€ÙšD°DRCüú^Ac¦x=ŸSv20120612_00409_stAcP='ïž?¹'‹KÁâÖÀAc¦x?¢sê`9õRÒv20120614_00253_st  Ksb295@ëc£DD¨|?‡Oš@€EˆG
=¼®<>ŠÌ?s33d¾¥ãTEˆ-šC܍PCþ-ÓAc=Ïv20120614_00253_stAbÔþ=49X?¹'‹KÁâÖÀAc?¢9ã@9õRÒv20120614_00255_st  Ksb295@ëc£G'¿[?'0Ç@€Eˆ«q=¯4ô?B"ª?LÌÍY¾¹XEˆîöD°FfCþoßAdWG=úv20120614_00255_stAd-=49X?ªWËx"?€AdWG? 'ÿ@9õRÒv20120614_00445_st  Ksb295@ëc¥B
?x[@€E…®=ž>¨h†?\(öd¾Ÿ¾wE…Q×CÜ\CþâÑAd
Ÿ<÷Ô&v20120614_00445_stAc²-=P?ÃòÓL>˜#ÀAd
Ÿ?žú"À9õRÒv20120614_00447_st  Ksb295@ëc¥E§Ê4?h…Œ@€E…yf=spÐ?Žü?}p¤[¾—PE…ÐfD°<œCýÍôAcì±<ëŠv20120614_00447_stAcó¶=¥ã?ÃòÓL>˜#?€Acì±?c1@9õRÒv20120615_00262_st  Ksb295@ëcÃò.?5c¾@€E¤ÆH=¢¶D=¦.á?šáHc¾"t¼E¥±®CܳuCþ4{AcGÔ<žPýv20120615_00262_stAc&é=+?²ôˏç?€AcGÔ?"Ê 9õRÒv20120615_00264_st  Ksb295@ëcÃ#=ýg??c@€E¥&f=¾nä@«i?•Â[¾‰º^E¥˜D°K®Cýß\AcÖ<¯!v20120615_00264_stAc|î=+?À&ïYWÄö?€AcÖ?•ã$ 9õRÒv20120620_00867_st  Ksb295@ëdhIð"R?¨–@€E`'\=»ŒL?6^›?#×
d¾³¶FE`"{CÜmD !Abæå=G;"v20120620_00867_stAb"u=¾w?µp@®Ö°¿€Abæå?¨çp€9õRÒv20120620_00869_st  Ksb295@ëdhMÖR?Í3~@€E`Ú{>#Ÿ7??Oœ?ÌÍ`¾³¶FEa²¸D°ACû{dAcy«=‡æûv20120620_00869_stAbb=Y‡?º¶mAXÜ?€Acy«?°üß`9õRÒv20120621_00492_st  Ksb295@ëd"ö=¤P?8"Ó@€E‡«¤=ir˜?‹³?Š=qe¾®—Eˆ¬{CÜÃCÿîwAc—<¡ªv20120621_00492_stAbE¢=o?½Œ¿ðƒ¤¿€Ac—?"1µ@9õRÒv20120621_00494_st  Ksb295@ëd"ú%Šÿ?"sõ@€E…—R= x?`¬Â?=p¤]¾·ÎÙE……qD°9PCüèRAcFÅ= ¶¹v20120621_00494_stAbå`=,1?À:INÓÅ¿€AcFÅ?¤× 9õRÒv20120623_00512_st  Ksb295@ëdœV"6?&·D@€E==r¼?5ɇ?ìÌÍe¾²-Eƒ3CÙÇLD`¤Abjÿ<Ó«v20120623_00512_stAaƨ<ýó¶?šH^@ÂÒ?€Abjÿ?ša`9õRÒv20120623_00514_st  Ksb295@ëdŗƒßô?+žï@€E°¸= ¼?¶Û?"33_¾° ÅEvRD°VFCú`BAbÁO<€|†v20120623_00514_stAb1'<õ?ªÅƒ±$	ÀAbÁO?À9õRÒv20120625_00474_st  Ksb295@ëe?ú?‡5Ù@€E¯R=±G¼?)a??†ffd¾˜"uE°\CܓuCþ¤ZAc™<ûVv20120625_00474_stAbff=¾w?½Œ¿ðƒ¤¿€Ac™?ŸsªÀ9õRÒv20120625_00476_st  Ksb295@ëeCŽ?¹[Ö@€E®ö¤>%?LÓ½?(õÃ]¾¥ãTE¯ìD°TsCý±hAbrÞ=cüPv20120625_00476_stAaãT=D›¦?¹K&'ð?€AbrÞ?¬Š9õRÒv20120625_00594_st  Ksb295@ëeTz†?Mz	@€E¢já=¨´ì?¿CÏ?±ë…e¾•E¢æRCÛÈCÿë#Abhf<¼éhv20120625_00594_stAaë…=o?²ôˏçÀAbhf?—-9õRÒv20120625_00596_st  Ksb295@ëeXrB?J«@€E¡úš=䖝=tm"?"zá^¾ŽÙE¢J{D°LRCý
qAbš'<«­v20120625_00596_stAaïž=o?µF,–9ÀAbš'?•u±à9õRÒv20120627_00279_st  Ksb295@ëeE$¼H?«_A@€E•%š>\`=}û2?W
=f¾k…E""CÛô9Cÿ¾ÙAaš¼=F;vv20120627_00279_stAa7L=t¼?²ôˏç?€Aaš¼?¨ÇnÀ9õRÒv20120627_00281_st  Ksb295@ëeE(éhd?¹–@€E•Z¸>=ÜÆ?-K?+…]¾aG®E""ÍD°VCýAªAaõ"=6<v20120627_00281_stAb1=¾w?²ôˏçÀAaõ"?¦Á‡€9õRÒv20120628_00217_st  Ksb295@ëeav'¾?Hó¥@€E˜ôf>
†?«w?\)c¾ÒòE™‹qCÜ£–Cþ7®AbkQ<º
'v20120628_00217_stAa•=o?ªÅƒ±$	ÀAbkQ?—AR 9õRÒv20120628_00219_st  Ksb295@ëea'¹éE?4"@€E™¹\=æ{‡?ݵ_?³33Z¾—PEšD°3uCþPAbq£<¶'ûv20120628_00219_stAa×
=C–?šH^@ÂÒÀAbq£?–Ò?`9õRÒv20120629_00301_st  Ksb295@ëe"¦0É?ŠD@€EžéH=µ¨D?˜?®{e¾Ÿ;dEŸÃ\CÛ´œD-Aa°A<žKGv20120629_00301_stAa"Ñ<Ý/?½Œ¿ðƒ¤¿€Aa°A?"Éhà9õRÒv20120629_00303_st  Ksb295@ëe"ª^Z?,@€Ež€==ï]µ@5­â?•Â^¾«EŸGqD°V5CüÎwAb*<'`Ôv20120629_00303_stAaX<í'h?µ2Lb"!?€Ab*?L€9õRÒv20120705_00423_st  Ksb295@ëfAÄíÕÜ?j´@€Eƒ@==¾ö?¸?€c¾¡G®E"CÜ2Cþû…AaWÄ<ó7Wv20120705_00423_stA`Àƒ=+?²ôˏçÀAaWÄ?žfêà9õRÒv20120705_00425_st  Ksb295@ëfAÈö‹?sh6@€Eƒ=þ]>Æbº?hõÃ[¾ž5?E…ðD°$sCýî5A`s…<؞Gv20120705_00425_stA`J<ýó¶?šH^@ÂÒÀA`s…?›Èà9õRÒv20120706_00380_st  Ksb295@ëfb¥wå?Ä	@€E'ãR=Ïü>Tæ›?'ë…c¾"ýôEƒC܋¦Cþ²NA`f¨<š6ív20120706_00380_stA`J<ě¦?½Œ¿ðƒ¤¿€A`f¨?"FÝ 9õRÒv20120706_00382_st  Ksb295@ëfb¨~ÿ?%@€E'HÍ=¤DÛ=Œ/?ª=q\¾¨r°E'ffD°FúCý¡hA`T½<•¿v20120706_00382_stA`=q<Ôýô?µp@®Ö°¿€A`T½?'·àÀ9õRÒv20120711_00196_st  Ksb295@ëgó€/»?(ª@€Esµ×=¤z?"×?±ë…f¾™™šEsáCÜÞCýÊ A_M<­e{v20120711_00196_stA^~ú<ě¦?µp@®Ö°¿€A_M?•¬¯`9õRÒv20120711_00198_st  Ksb295@ëg÷··?/ú[@€EsŠ=œm\=±"Ê?Š=qZ¾ÒòEtþfD°IüCþRòA_‡<}ˆVv20120711_00198_stA_%<ě¦?µp@®Ö°¿€A_‡?±
À9õRÒv20120712_00316_st  Ksb295@ëg&æ|Ì?µó@€Eƒ^3=¢Š>£öð?LÌÍe¾¡G®Eƒ¡…CÜ4¼Cÿ,JA_¿W="½Šv20120712_00316_stA^›¦=o?µp@®Ö°¿€A_¿W?¤W±@9õRÒv20120712_00318_st  Ksb295@ëg&•à–?ƒ8‡@€E"ÅH=µÀ?0-½?Tzá^¾Ÿ;dE…šD°^ÁCüÆÉA_‰q<ÈL2v20120712_00318_stA_%=o?­ã€€1²XÀA_‰q?™	†@9õRÒv20120713_00253_st  Ksb295@ëg@ìLÿã?)×S@€E•ÀÍ=²ñ"?–ÁŸ?fffe¾¥`BE–ÍqCÜëCýœjA^´<}xÐv20120713_00253_stA]ß;<ě¦?½Œ¿ðƒ¤¿€A^´?¯9õRÒv20120713_00255_st  Ksb295@ëg@ïbn4?#¯Ó@€E•)ö=¯fl=¤£\?¥¸Y¾–‡+E•µD°C–Cþ"A^òõ<–gâv20120713_00255_stA^ñª<ÌÌÍ?µp@®Ö°¿€A^òõ?'Ìü@9õRÒv20120713_00349_st  Ksb295@ëgAÂfV÷?½Ì@€E"Í='Êà="G?G®e¾\)EÕ®CÜËçCýÓA^×<}p!v20120713_00349_stA]ûç<ě¦?½Œ¿ðƒ¤¿€A^×?® 9õRÒv20120713_00351_st  Ksb295@ëgAÅ}=?'K§@€E2á=ì!?7i?†ffZ¾˜bEÉD°T{CþgA_E3<©v20120713_00351_stA^bN<ÌÌÍ?š´|"ÌQsÀA_E3?"³µ 9õRÒv20120714_00551_st  Ksb295@ëgc;pÿr?cË@€EƒÏš=²œ>8€^?ue¾­'hE"\CÜqËCÿD{A_Í<®vv20120714_00551_stA^n˜<Ý/?­ã€€1²XÀA_Í?•Ó®À9õRÒv20120714_00553_st  Ksb295@ëgc>¦ùÿ?WMc@€Eƒ¨3=œîX?S­?€\¾©ûçE"ÍD°MÃCý˅A^²â<˜Î"v20120714_00553_stA]<Ôýô?µp@®Ö°¿€A^²â?"Ѐ9õRÒv20120715_00436_st  Ksb295@ëgƒ,½?+z¸@€EZ£
=»L;?Tÿ?§®d¾˜"uEZ_\Cܗ®CþºáA^lÎ<#þv20120715_00436_stA]ÊÁ<´9X?½Œ¿ðƒ¤¿€A^lÎ?"¤À9õRÒv20120715_00438_st  Ksb295@ëgƒ''?+úŽ@€EZ[ì=©¾>N`F?ŒÌÍ[¾"t¼EZráD°?Cý£¶A^q<ƒÊØv20120715_00438_stA^1<´9X?½Œ¿ðƒ¤¿€A^q?y[9õRÒv20120716_01021_st  Ksb295@ëg¦œ±†Ë?^Tù@€EˆÔö=ž4?Ýë?xQìe¾ª~úE‰¬¸CÛÉCÿS¶A^cG<¬óv20120716_01021_stA]¾w<Ôýô?«Kè…8Ú?€A^cG?•žb`9õRÒv20120716_01023_st  Ksb295@ëg¦ f?l6g@€E‰
=žÎ?ª"?LÌÍ^¾ž5?E‰]\D°@öCüœ‹A^"F<·°þv20120716_01023_stA]"Ñ<Ôýô?µ2Lb"!¿€A^"F?–öÀ9õRÒv20120722_00595_st  Ksb295@ëhbÉ{e?,ªô@€E† >Àp>#ä?•Âe¾£SøE‡CÜTœCþ¯\A[µ¥<rªv20120722_00595_stA[¸<¬1?µp@®Ö°ÀA[µ¥?ŽUB`9õRÒv20120722_00597_st  Ksb295@ëhbÌ0u?G)_@€E†Ò¤>HC¥>ëҔ?ÀY¾´¼jE‡4D°EºCþ…A\1<ƒÉ¡v20120722_00597_stA[|î<´9X?¹K&'ð¿€A\1?y4 9õRÒv20120723_00288_st  Ksb295@ëh'KÿÞ?m¬;@€EŠ®…=©Ã>Ј?:áHc¾¬1E‹QqCÜ°!CþA[!g<ƌv20120723_00288_stAZMÓ<¼j?½Œ¿ðƒ¤¿€A[!g?˜Ñ'9õRÒv20120723_00290_st  Ksb295@ëh…­8³?OJè@€EŠ­
=£X€=a%ƒ?…¸Z¾œ(öE‹IìD°SÇCþ ÅA[ û<€,uv20120723_00290_stAZff<¬1?µ2Lb"!¿€A[ û?Ž 9õRÒv20120724_00573_st  Ksb295@ëh¥êÍ‰?˜À@€E‰ö=Ÿ\T?‡Â?¼(öe¾›¥ãEŠz)CÛüJCÿkÇAZ¦ <‡E	v20120724_00573_stAYƨ<‹C–?½Œ¿ðƒ¤¿€AZ¦ ?è¡ 9õRÒv20120724_00575_st  Ksb295@ëh¥íУ?@e@€Eˆœ==­ ?† @G®_¾ŠÀƒEˆ›šD°RfCü¨"AZZ<ǟ×v20120724_00575_stAYçm<"t¼?µp@®Ö°¿€AZZ?˜óúà9õRÒv20120726_00784_st  Ksb295@ëhæ‰Ä?"!å@€Eq®f=Áڜ?zéõ?0£×e¾"t¼ErÊáCÛºCÿIºAYšÅ<­G|v20120726_00784_stAY?}<›¥ã?½Œ¿ðƒ¤¿€AYšÅ?•¨ï€9õRÒv20120726_00786_st  Ksb295@ëh指6?ƒŸ·@€Eqë®=Þµ>Ó_—?^¸R_¾œ¬Et)D°JNCüðåAYë<¦ev20120726_00786_stAYKÇ<£×
?µ2Lb"!¿€AYë?"Ì£ 9õRÒv20120801_01174_st  Ksb295@ëi¨å‹`?W'v@€EW'…=ÌU>ºùu?n{f¾'n˜EWó×CۏCÿC×AURg<œñÕv20120801_01174_stAT§ð<e`B?µp@®Ö°ÀAURg?"ž: 9õRÒv20120801_01176_st  Ksb295@ëi¨"c÷?YÃæ@€EW²á=§ª'?y›Ê?…¸^¾˜"uEXÔRD°Cü³TAU#r<'I.v20120801_01176_stATvÉ<u?«Kè…8ÚÀAU#r?')%À9õRÒv20120805_00231_st  Ksb295@ëj!1Ÿû?$§I@€E'Í=Ɖì?"gÿ?†ffc¾²-E'Cܵ`Cþå¢AQ˜…<o8pv20120805_00231_stAPõÃ<49X?µp@®Ö°¿€AQ˜…?ç9õRÒv20120805_00233_st  Ksb295@ëj!4ò§?'`´@€E'M¤=¸I,?…@? ]¾Ÿ;dE'ÑD°TBCýÎ5AQ8s<7Ôv20120805_00233_stAPýô<D›¦?µp@®Ö°¿€AQ8s?†àú€9õRÒv20120805_00584_st  Ksb295@ëj'ÊîöÃ?k–ÿ@€E–ô
=‡ÓÜ@I<?p£×e¾ A‰E—ÝìCÜ	yCÿ/;AQk<Ÿ*v20120805_00584_stAPÌÍ<Týô?½Œ¿ðƒ¤¿€AQk?"ã%@9õRÒv20120805_00586_st  Ksb295@ëj'Îë?aï¢@€E—3=‰2D>ɚÝ?Që…^¾"záE—M
D°@åCü½qAPúV<qnƒv20120805_00586_stAP›¦<Týô?ªOô…¥ú¿€APúV?Ž-Ð`9õRÒv20120806_00307_st  Ksb295@ëjF‰­h?´W=@€Ew‹š= aÐ=¶¦p>áG®e¾¬‹DEx"{CÜa‰CÿNAP,}=¡Zv20120806_00307_stAO²<u?µp@®Ö°¿€AP,}?¢4+@9õRÒv20120806_00309_st  Ksb295@ëjF´TÜ?œÒ@€Ev:=µŽ=»•š>ë…^¾¢ÐåEv"×D°E?CýfAOÓÂ<ìy|v20120806_00309_stAOG®<e`B?½Œ¿ðƒ¤¿€AOÓÂ?/€9õRÒv20120819_00480_st  Ksb295@ëkäd_ÀÛ?2¾±@€EtŠö=Èûˆ?Ì[H@7
=e¾¡ÊÁE€¸¸CÜ]CÿA-P<=Ñ}v20120819_00480_stA,-<#×
?µp@®Ö°ÁA,-?Ð9õRÒv20120819_00482_st  Ksb295@ëkäg¡Ú†?7Ó	@€EtIq=¥lo?'R)@hõÃ^¾Ÿ¾wE€_×D°N¨Cý
áA-ÔQ<F.v20120819_00482_stA+|î<#×
?³1sÐÒÁA+|î?Ð9õRÒv20120820_00261_st  Ksb295@ëlJKØñ?·Q@€E'®=ݔ@…v¹Affff¾Ÿ¾wE"ìCܾCýõÃv20120820_00261_stA3+<#×
?µ2Lb"!¿€A/33?Ð9õRÒv20120820_00263_st  Ksb295@ëlMnB~?x¤@€Eƒ==œ¤È@ËN}A×
\¾£×
EÒfD°NVCýß\v20120820_00263_stA2V<#×
?µ2Lb"!¿€A.Ù?Ð9õRÒv20120901_00565_st  Ksb295@ëmƒuRâü?E¦`@€E¨È==´ë¬?"²=?"33c¾›"ÑE©3\CÜ°ÅCþh´APL«<‰ø&v20120901_00565_stAP<D›¦?½Œ¿ðƒ¤¿€APL«?'?À9õRÒv20120901_00567_st  Ksb295@ëmƒxµ" ?Iÿ'@€E¨­3=¬ò >×?Ž{\¾§ïžE©ìRD°d9Cý¨APfÆ<<ÏDv20120901_00567_stAOó¶<D›¦?½Œ¿ðƒ¤¿€APfÆ?‡™è€9õRÒv20120902_00303_st  Ksb295@ëm¢A"Ÿà?F–Æ@€E˜Û…=€ˆD?‡èŠ?aG®e¾–‡+E™y®CÜp¤Cþš AQ­£<ŽÙv20120902_00303_stAQ"Ñ<D›¦?½Œ¿ðƒ¤¿€AQ­£?'Û1 9õRÒv20120902_00305_st  Ksb295@ëm¢D?I›@€E˜¾=|µ·; Ò?•Â]¾¢ÐåE™G…D°iHCý3øAQ¥¯<Zc—v20120902_00305_stAQ?}<Týô?µp@®Ö°¿€AQ¥¯?‹Lrà9õRÒv20120902_00543_st  Ksb295@ëm¤VBqÀ?Q»@€E¤÷ö=õÚd?ΪÏ?O\)b¾˜bE¥ÊÍCÜëDCþ;AQíO<—£Èv20120902_00543_stAQ"Ñ<Týô?½`&¿€AQíO?'ôy9õRÒv20120902_00545_st  Ksb295@ëm¤Y]>?Zéº@€E¤â{=°ù ?»àk?Që…^¾"t¼E¤ý®D°T´CýAQmÀ<iŒTv20120902_00545_stAP¼j<D›¦?«Kè…8Ú¿€AQmÀ?1Š€9õRÒv20120903_00243_st  Ksb295@ëmÄÁ$<ö?b¿Ü@€E¤ ö=f¿H@'R?5d¾Ÿ¾wE¤	ìCܧðCþ—+ARÈD<‡2áv20120903_00243_stARJ<e`B?µ2Lb"!¿€ARÈD?æ\ 9õRÒv20120903_00245_st  Ksb295@ëmÄÄ;Z?Gúó@€E¥o{=Œh?¡ŠM?ˆõÃ[¾™™šE¥²áD°?×Cý(ÕAR·J<X:Âv20120903_00245_stAR Å<e`B?«Kè…8Ú¿€AR·J?‹X@9õRÒv20120904_00114_st  Ksb295@ëmä!­?*ÓH@€EÁ=×ÜÙ?=
?¦ffd¾£SøE—…CÜØRCþ®ÙASÒ|<mítv20120904_00114_stASdZ<ƒo?µp@®Ö°¿€ASÒ|?½®€9õRÒv20120904_00116_st  Ksb295@ëmä$,/3?$$ô@€EÁWì=¯|d?°½•?ºáH^¾›¥ãE'\D°QüCý¶ASŠ£<'X›v20120904_00116_stARå`<e`B?µp@®Ö°¿€ASŠ£?K`9õRÒv20120906_00218_st  Ksb295@ën"¼Ü¿´?¬e@€EŽA=€™>í¹?¸Ra¾§ïžEŽ|Cܒ-CþÀBAU¸6=/[v20120906_00218_stATõÃ<´9X?µp@®Ö°¿€AU¸6?¥ëc 9õRÒv20120906_00220_st  Ksb295@ën"À.ï,?µŠ@€EŽÔH=x>>ù6ï?ÌÍ^¾­VEŽÞ{D°TjCýišAUQ¤=(¿v20120906_00220_stATéy<´9X?µp@®Ö°¿€AUQ¤?¥ñà9õRÒv20120907_00204_st  Ksb295@ënAYiÞk?>µ…@€E¢'¸=«u@UÐ?ŒÌÍc¾¤Ý/E£8=CÜÅCþíAV\X<Ž™#v20120907_00204_stAUë…<ƒo?¹K&'ðÀAV\X?'Ó$`9õRÒv20120907_00206_st  Ksb295@ënA\‹¬F?6¨Z@€E¢^{=«\>"f»?p£×\¾\)E¢
D°h{Cý7LAVô<6CÉv20120907_00206_stAU¾w<u?—kÜ'8õÀAVô?†Èy 9õRÒv20120913_00334_st  Ksb295@ëoÛF}?Y·ƒ@€E¯Af=€¹d:¿€?ub¾¢ÐåE¯±3CÜ°!CþÐ!AZsÑ<–rv20120913_00334_stAYß;<´9X?«Kè…8ÚÀAZsÑ?'Î@À9õRÒv20120913_00336_st  Ksb295@ëoÞō"?N€‰@€E®Ê
=…`d@="Ã?‹…\¾¨õÃE¯z{D°c¾CýIÛAZBÂ<'Î'v20120913_00336_stAY©ü<¬1?š´|"ÌQsÀAZBÂ?'YÒ@9õRÒv20120914_00292_st  Ksb295@ëo#œOH?k@€E²ÿR=·!?³g?@c¾³¶FE³ˆ=CÝ&ÉCÿéAZô
=í5v20120914_00292_stAZŸ¾<Ý/?³1sÐÒÀAZô
? =¦ 9õRÒv20120914_00294_st  Ksb295@ëo#ŸgÚ?‡æÒ@€E³o¸=‹¼@h؜?+…^¾¤ZE³(¸D°QªCýAZ,¸<æxBv20120914_00294_stAY×
<ÌÌÍ?³1sÐÒÀAZ,¸?œÏ@9õRÒv20120915_00229_st  Ksb295@ëo@ßX/—?*è¾@€E°Ï>k§²@·?áG®c¾p£×E°m…CÝ6FCÿf¨AZö/<Žñäv20120915_00229_stAZÔþ<¬1?½`&¿€AZö/?'Þ<€9õRÒv20120915_00231_st  Ksb295@ëo@âÃê%?+ø0@€E°÷f>\?>@ã?Ÿ\¾t¼jE± fD°ljCý£A[P—<¸¥v20120915_00231_stA[o<¬1?š´|"ÌQsÀA[P—?÷ 9õRÒv20120916_00133_st  Ksb295@ëo`ö2!?j¡¦@€E¬YÍ=–;´?‰×u?k…b¾©xÕE¬'šCÜìîCþÙyA\g<ÈÀ‡v20120916_00133_stA[Òò<ÌÌÍ?š´|"ÌQsÀA\g?™à9õRÒv20120916_00135_st  Ksb295@ëo`'IÆ?~uÕ@€E¬ìH=j"p?*˼?'\`¾²-E­/3D¯ýªCþs3A[øò<æŸ!v20120916_00135_stA[X<Ôýô?š´|"ÌQsÀA[øò?œÓä 9õRÒv20120916_00325_st  Ksb295@ëoa™yÙ`?+|@€E´…=¥hˆ=Ï­_?£×
b¾‹Æ¨E´J¸CܤœCþÃ3A[ı<í˜Æv20120916_00325_stA[ƨ=o?½Œ¿ðƒ¤¿€A[ı?³À9õRÒv20120916_00327_st  Ksb295@ëoa À>õ?XB@€Eª¤=i·X??uZ¾Ÿ¾wEª†áD°*úCþ¨öA[ݧ<¥÷Æv20120916_00327_stA[33<ÌÌÍ?–ð	Ál{ÀA[ݧ?"¾øÀ9õRÒv20120916_00518_st  Ksb295@ëocb?_°D@€E¯7š=±&È?¿;>?ƒ×
d¾¶E¢E¯àöCܐƒCþÜA[óœ<Î6v20120916_00518_stA[•<õ?µp@®Ö°ÀA[óœ?™ÆÁÀ9õRÒv20120916_00520_st  Ksb295@ëoc Swv?Bºt@€E­2H=¦"4>: ?c×
^¾¤Ý/E­K×D¯ô¼Cþ+dA\ ¥<™bQv20120916_00520_stA[ <ě¦?³1sÐÒÀA\ ¥?",J 9õRÒv20120917_00494_st  Ksb295@ëoƒ!ÝàÆ?:B6@€E²@×=›/4=â‡?p¤d¾–‡+E²HCÜé7CþƒuA\ <ª¹Lv20120917_00494_stA[<Ôýô?š´|"ÌQsÀA\ ?•W)€9õRÒv20120917_00496_st  Ksb295@ëoƒ%;"ì?>O–@€E³ž…=²|>
?"33^¾‰7LE³ráD°MôCüâ-A\[Ò<¾"½v20120917_00496_stA[²-<ÌÌÍ?«Kè…8ÚÀA\[Ò?—Òw 9õRÒv20120918_00419_st  Ksb295@ëo£¢sˆ?YLë@€EŒR=ˆ(@œ1‡?c×
c¾–‡+ET¤CÜÊ CÿøA\¯¿<¡¯‹v20120918_00419_stA[Òò<¼j?—kÜ'8õÀA\¯¿?"5ñ`9õRÒv20120918_00421_st  Ksb295@ëo£¹?mìT@€EŒ4==ˆ#(@ÚÌC?fff]¾·ÎÙEŒÏHD°psCý
A\æ<½Êgv20120918_00421_stA\¬<ÌÌÍ?¹K&'ðÀA\æ?—¹Là9õRÒv20120919_00386_st  Ksb295@ëoÜ\Ây?;ÌÅ@€E–¿š=üSß>Þ¦^?³33c¾'hsE—y
C܉Cþ—ÏA]><'yv20120919_00386_stA\1'<¼j?µp@®Ö°ÀA]>?'C 9õRÒv20120919_00388_st  Ksb295@ëoßqŸÕ?6Aú@€E–ãÍ=çND@^ê?—
=^¾'n˜E—Z)D°B-CüðbA\±â<‡¸Ìv20120919_00388_stA\E¢<¼j?«Kè…8ÚÀA\±â?÷€9õRÒv20120925_00297_st  Ksb295@ëp &?¨@€E¾¯==½ùX>øή?"33c¾'n˜E¿K3CÜ»DCþÒÑA_X<£µ
v20120925_00297_stA^Qì<ÌÌÍ?½Œ¿ðƒ¤¿€A_X?"v¡@9õRÒv20120925_00299_st  Ksb295@ëp£oK<?=,@€E¿A
=¶È`>L®š?¼(ö]¾§l‹EÀhD°S#CýKdA^Œ|<¦›`v20120925_00299_stA]ÎÙ<å`B?š´|"ÌQsÀA^Œ|?"Ól9õRÒv20120926_00105_st  Ksb295@ëp kŽï?C"q@€E¤Û=Š2 >"ðœ?\)e¾šŸ¾E¥!CÜd9Cþ­ÓA_o<™
v20120926_00105_stA_‡<Ý/?ªÅƒ±$	ÀA_o?"1á 9õRÒv20120926_00107_st  Ksb295@ëp 
»oØ?3•ø@€E¤Âá=Ÿ}p>«(G?™™š\¾¦ffE¥jD°JNCý'A_J<¡õ0v20120926_00107_stA^›¦<ÌÌÍ?š´|"ÌQsÀA_J?">¦9õRÒv20120927_00201_st  Ksb295@ëpÀܤì3?Q."@€Eì=—4¨?Ó2Y?‡®c¾ž¸REÛšCÜ©XCÿðA_»T<¢±-v20120927_00201_stA_G®<Ý/?šH^@ÂÒÀA_»T?"V% 9õRÒv20120927_00203_st  Ksb295@ëpÀßá+ÿ?N…¼@€E'==¦|@!5g?€^¾ž¸RE'\D°P¼Cý4ÝA_Æ<…áºv20120927_00203_stA_&é<å`B?š´|"ÌQs?€A_Æ?¼7@9õRÒv20120928_00138_st  Ksb295@ëpàRҀ?8%†@€E›0=È-›=—rØ?záHb¾£SøE›
CÜËdCþ¾¸A`UP<œŠìv20120928_00138_stA_p¤<Ý/?²ôˏçÀA`UP?"']€9õRÒv20120928_00140_st  Ksb295@ëpàV–[?Jx{@€Ešþ=8 >'ìA?xQì^¾š¬E›YÃD°_Cý"NA_ÛÈ<˜¼xv20120928_00140_stA_\)<å`B?šH^@ÂÒÀA_ÛÈ?"9õRÒv20120929_00116_st  Ksb295@ëq*(ˆ	?!•þ@€E®={=Ù®.@5i²?}p¤b¾šŸ¾E®u
CÜä9Cþ´ÝA`*<ƒ"v20120929_00116_stA_²-<ÌÌÍ?½`&¿€A`*?p`9õRÒv20120929_00118_st  Ksb295@ëq-š? Z@€E®@=Æ;ƒ?Fƒç?ë…]¾¢MÓE®¸¤D°\¤Cý†‡A_Qz<ÄgÎv20120929_00118_stA_Oß<Ý/?–ð	Ál{ÀA_Qz?˜ŒùÀ9õRÒv20120929_00308_st  Ksb295@ëq©øâT?ÎA@€E°Ö
=ù-c>¸žã?·
=b¾¨õÃE± áCÜ°Cþ°BA`§<®£hv20120929_00308_stA_G®<Ý/?šH^@ÂÒÀA`§?•Ôm9õRÒv20120929_00310_st  Ksb295@ëq­?¹S?'îu@€E°à…=Ïj±="qz?u_¾—
=E±¡qD°JÁCüÒòA`3a<ˆvFv20120929_00310_stA_G®<Ý/?­ã€€1²XÀA`3a?'ÈÀ9õRÒv20120930_00201_st  Ksb295@ëq š«Â?óÿ@€Eœ£q=Çi>èX©?Që…b¾¤ZEœíìCÝ-CþÛ¦A`»*<뗨v20120930_00201_stA`=C–?–ð	Ál{ÀA`»*?rõ9õRÒv20120930_00203_st  Ksb295@ëq M£w?"ØA@€Eœ|×=æÕÿ?˜>!?B\^¾˜"uEœ¨=D°R¨CýuÃA`<ä1"v20120930_00203_stA_P=o?³1sÐÒ¿€A`?œ†$@9õRÒv20121007_00163_st  Ksb295@ërn1±?8[@€ELf=˜nt@TX?£×
c¾'ë…EÕ3CÜÃ3CþœîAaµ¸<¤Ev20121007_00163_stAaG®<Ý/?½`&¿€Aaµ¸?"'( 9õRÒv20121007_00165_st  Ksb295@ërqR£;?2í¨@€E¶š=¯£?å?}p¤^¾œ(öEž~D°_TCý'+Aa—<þwv20121007_00165_stA`õÃ<í'h?ªÅƒ±$	ÀAa—?'¿Îà9õRÒv20121009_00138_st  Ksb295@ër@Z€d>?$¯º@€E–Xì=Äø¤>¡ìS?‹…b¾'hsE—lÍCܵCþÝPAb†<˜Qv20121009_00138_stAaV<å`B?µp@®Ö°¿€Ab†?"Š 9õRÒv20121009_00140_st  Ksb295@ër@^_kö?1òÆ@€E–[='Ä<6ÊS?Š=q^¾'ñªE—Ë\D°fCý&Aaýæ<˜,6v20121009_00140_stAa+<å`B?­ã€€1²XÀAaýæ?"†À9õRÒv20121010_00133_st  Ksb295@ër``Á¶Ä? p@€E•i3= øX?¼u?'ë…c¾ˆ´9E–ÃCܹCþ~úAb—ú<ÏÑv20121010_00133_stAap¤<Ý/?½Œ¿ðƒ¤¿€Ab—ú?"¹ú 9õRÒv20121010_00135_st  Ksb295@ër`cøóq?–@€E•a\=¸Õ´?²¡±?—
=^¾"÷ÏE•óHD°KCý9XAb
¯<" xv20121010_00135_stAa¡Ë<õ?µp@®Ö°¿€Ab
¯?"9õRÒv20121011_00116_st  Ksb295@ër€ep<~?h@€E´{Ã=°ñØ?È?aG®c¾¥`BEµr)CÜ¿ßCþƒ¶AbX<'ov20121011_00116_stAaçm<í'h?šH^@ÂÒÀAbX?2Mà9õRÒv20121011_00118_st  Ksb295@ër€h½xò?ÝË@€E´Ÿ)=¿—°@#Ãh?â\^¾¦ffE¶ÍD°M‰CýªAboÏ<Ágv20121011_00118_stAa™š=o?ªÅƒ±$	ÀAboÏ?˜,ãÀ9õRÒv20121012_00132_st  Ksb295@ër ;Àû³?ma@€E¢¹==—…d>Q¬?ˆõÃb¾›¥ãE£páC܇®Cþ¤ZAb£<Ñ2Av20121012_00132_stAa•=\)?µF,–9ÀAb£?š&H 9õRÒv20121012_00134_st  Ksb295@ër CÎq?=Š7@€E£F==—>ðØ?ŒÌÍ]¾ A‰E¤¯…D°nòCýÏAbc<ž¨5v20121012_00134_stAa¶F<ýó¶?²ôˏçÀAbc?"Õ 9õRÒv20121017_00121_st  Ksb295@ës@:/'=?Q˜Ô@€E¾!
=¬Â@?µ0+?ƒ×
c¾–‡+E¾÷…CܦCþÙ7Ac˜<Ûâ…v20121017_00121_stAb£×=C–?¹'‹KÁâÖÀAc˜?›|P 9õRÒv20121017_00123_st  Ksb295@ës@=CýÜ?MOø@€E¾3=²"=OZ×?‡®_¾"ýôE¿|áD°STCüùÛAbÆy<¡Ý!v20121017_00123_stAb9X=C–?ªÅƒ±$	ÀAbÆy?";¤ 9õRÒv20121022_00154_st  Ksb295@ësàqâ¡?+@€E²Î…=ä±Ó?åÞG?¥¸b¾˜bE³ÏšCܒòCþ¥Ac"Ý<²ü
v20121022_00154_stAbÙ=\)?µF,–9ÀAc"Ý?–_@9õRÒv20121022_00156_st  Ksb295@ësàt4?x?gí@€E²±R=×ÊÉ?>–q?"zá^¾™‡E³Ë®D°S#Cý7+AcVm<ªØßv20121022_00156_stAbr°=o?½Œ¿ðƒ¤¿€AcVm?•[à9õRÒv20121023_00105_st  Ksb295@ët¦;Xq??'@€E«-f=À·D>¡£t?œ(öc¾ŒÌÍE«Þ{CÜ=ôCþ<)Ac"f<ыmv20121023_00105_stAbn˜=\)?–ð	Ál{?€Ac"f?š1m 9õRÒv20121023_00107_st  Ksb295@ët©.¢€?>‡¡@€E­]ö=ßgÓ?ñ½'?˜Qì^¾ŽÙE­_ÃD°MyCüòÑAc'C<ºÂ™v20121023_00107_stAb Å=#×
?¿ùê'yÎX¿€Ac'C?—XS 9õRÒv20121024_00138_st  Ksb295@ët Oè?ð?B¡S@€E¸7Í=êOs?«6î?ŒÌÍb¾–‡+E¸÷3CܧðCþVAcF¤<¨"èv20121024_00138_stAbéy=t¼?µçÍ`ÁÀAcF¤?•9õRÒv20121024_00140_st  Ksb295@ët SHæ?_`L@€E·È…=í±ã?
À(?…¸^¾™™šE¸îáD°O
Cý<jAcQo<Ó|¼v20121024_00140_stAb~ú=\)?ªÅƒ±$	?€AcQo?šo—€9õRÒv20130301_00657_st  Ksb295@ë"+¤"®?'dï@€E·ÐR=¤Ä@Ð?×
=b¾¥`BE¹!…CÜ_}DEAex$=j                  ÀÀøÀÀ€Aex$? -C 9õRÒv20130301_00659_st  Ksb295@ë"+§?TT?*ßx@€E·®H=Å2d@¿åÎ?¾¸RZ¾¡G®E·òD°ZCþÇmAePø<ã                  ÀÀøÀÀ€AePø?œcƒ 9õRÒv20130308_00689_st  Ksb295@ë…¾¤ÆH?µ@€EÀUR=Íï=lÂô?·
=d¾'ñªEÁ€RCÜ{DbAeÈ«<úU¥                  ÀÀøÀÀ€AeÈ«?ŸJ´ 9õRÒv20130308_00691_st  Ksb295@ë…Á›;?%y@€EÀH=þ?¯n?Æff[¾ˆ´9EÀ¬áD°QHCþÅ`Ae_d<â­Á                  ÀÀøÀÀ€Ae_d?œU¸ 9õRÒv20130311_00468_st  Ksb295@ë…lùÊ\?0WÊ@€E—Dì=¡$?…"­?¡G®d¾¦éyE˜¿×CÜ7®D-Ae‡'<¿Ÿ~                  ÀÀøÀÀ€Ae‡'?—óïÀ9õRÒv20130311_00470_st  Ksb295@ë…l^B?.eÛ@€E—,{=¤õø>€ÿ™?¢\Z¾›"ÑE—£…D°P¤Cþ¾VAf<Ê|Z                  ÀÀøÀÀ€Af?™O‹@9õRÒv20130329_00402_st  Ksb295@뇬!©?3ÃÐ@€E‹H=«8|=D¡ü? f¾OßE‹ÿšCÜtZCÿîÙAf<¦$È                  ÀÀøÀÀ€Af?"Ä™9õRÒv20130329_00404_st  Ksb295@뇬#ŒVæ?1–w@€E‹lR=؞'?É×?ŒÌÍZ¾ŠÀƒE‹Š¸D°NCþSuAeã|<3õ                  ÀÀøÀÀ€Aeã|?'æ~ 9õRÒv20130505_00897_st  Ksb295@ëŒMNŽ]Ñ?>4º@€E³×¸>5mþ>é?'\d¾"t¼E³êRC܏Cþ'ËAf^ý<®Í                  ÀÀøÀÀ€Af^ý?•Ù¢À9õRÒv20130505_00899_st  Ksb295@ëŒMQyoX?^sÄ@€E´f>Ç>ÿ¨<?¸Qì]¾€ƒE´{D°?ßCüô{Af=<…g(                  ÀÀøÀÀ€Af=?¬å9õRÒv20130506_00633_st  Ksb295@ëŒm
•Tæ?Šš@€E´D=Õ2Ê?Ma?ŒÌÍc¾'\E³üáC܈´CþˆAf
­<¬yJ                  ÀÀøÀÀ€Af
­?•)@9õRÒv20130506_00635_st  Ksb295@ëŒm
Àã5?»Ð@€E´…=õK­>ŽdÕ?¬ÌÍ_¾š¬E´;×D°QÃCüï}Afï<Änþ                  ÀÀøÀÀ€Afï?˜ßÀ9õRÒv20130509_01158_st  Ksb295@ëŒÍEfÝ?Ö¶¼@€E½5==¡óü?Q¨p?LÌÍe¾»çmE½!…CÜh1Cþ¥?Aeï%=µl¡                  ÀÀøÀÀ€Aeï%?¶­" 9õRÒv20130509_01160_st  Ksb295@ëŒÍHÛUý?«§@€E½)Ã=ž|?Ò?&ff^¾½ó¶E¼ D°JCüóøAfw==£¨                  ÀÀøÀÀ€Afw?§´u9õRÒv20130511_00825_st  Ksb295@ë½™Hf?‹=d@€E¡yH=¯ˆ>‹Ø‹?8Qì^¾³33E¡ÌÍD°IÛCü¼ÍAf¾=.Ý                  ÀÀøÀÀ€Af¾?£ÅÛ 9õRÒv20130625_01200_st  Ksb295@뒫Óc•?œ—Å@€EuêÍ=iÀ>°½T?J=qd¾¬1Eu"{CÜfFCýÖ¨Af
ÿ==ª                  ÀÀøÀÀ€Af
ÿ?§µB`9õRÒv20130625_01202_st  Ksb295@뒫	é–?qºÚ@€Eu§q=ŸCT?]Ô?\)`¾«…EuåìD°8Cü|)Ae+x<å.v                  ÀÀøÀÀ€Ae+x?œ¥ÎÀ9õRÒv20130706_00249_st  Ksb295@ë"8̕?.ê(@€E¬1\=Ùw?ÛyV?Î{c¾""E¬{®C܅`DK¶Af`Á=Ïã                  ÀÀøÀÀ€Af`Á?¢Ùü`9õRÒv20130706_00251_st  Ksb295@ë"<ߣ?#. @€E¬3R=«À­>]›0?\)Z¾ A‰E¬QšD°ACþ¿;Ae£‰<•Çz                  ÀÀøÀÀ€Ae£‰?'¸ï@9õRÒv20130712_00345_st  Ksb295@ë"Âi	?OúD@€Ee…>%Ø?—#8?…¸e¾¦éyE'öCܑËCÿòòAfq<Ð)—                  ÀÀøÀÀ€Afq?š2à9õRÒv20130712_00347_st  Ksb295@ë"Âl)?C*´@€E3=À³H?©?"33Z¾¨r°E'¸D°p´Cþ]'AeÔW<¨Ó                  ÀÀøÀÀ€AeÔW?•b9õRÒv20130806_00181_st  Ksb295@ë—àÎ~H?NÊ!@€E­sá=‹>68u?ž¸Rd¾/E­")CÜ¡DÇAe­<Øú¹                  ÀÀøÀÀ€Ae­?›W 9õRÒv20130806_00183_st  Ksb295@ë—àÑ֑È?MsŒ@€E­:á=Ô©-?r¢q?\)[¾OßE¬ÊRD°uËCþn5Af<ɏà                  ÀÀøÀÀ€Af?™1ü9õRÒv20130927_00129_st  Ksb295@ëž`F²Q!?j×M@€E"==†öL?(TÆ?™™šd¾¨r°E"6)Cܝ/CÿAfWš<þm~                  ÀÀøÀÀ€AfWš?ŸÍ¯À9õRÒv20130927_00131_st  Ksb295@ëž`JÌ¢?z¼M@€E' ®=šØ?€—×?xQì^¾³¶FE'¶RD°GdCýJAf‹t<׋ç                  ÀÀøÀÀ€Af‹t?šñ|à9õRÒv20130928_00183_st  Ksb295@란`Ȫ?rÕ@€E§'=»"È?Ì¢ö?záHc¾œ¬E§"×CÜ­²CþmAf&=B                  ÀÀøÀÀ€Af&? hB`9õRÒv20130928_00185_st  Ksb295@란c.H=?r£@€E§&q=²
œ>HQò?™™š^¾Ÿ¾wE¦ýHD°Z5CýiÛAfVä<èÝ                  ÀÀøÀÀ€AfVä?Û 9õRÒv20140226_00363_st  Ksb295@ë±l"@U?&È@€E¢Í=•'4>Ÿûs?œ(öe¾¥`BE£QqCÛÿ;D@bAe¢<®ý¾                  ÀÀøÀÀ€Ae¢?•ß·À9õRÒv20140226_00365_st  Ksb295@ë±l%{TŠ? ´Œ@€E¢5='¸?Šäš?®{[¾šŸ¾E£RD°H‹Cþç®AeàÛ<И¥                  ÀÀøÀÀ€AeàÛ?š 9õRÒv20140303_00421_st  Ksb295@ë²߈@¬? âL@€E–ù¤=|5Ñ=½ê?Y™še¾¥`BE—"×CÛÑËD,JAeúÂ=CâÈ                  ÀÀøÀÀ€AeúÂ?¨|Y9õRÒv20140303_00423_st  Ksb295@ë²âåî1?™å$@€E– 
=…³Ÿ?Z#—?B\Y¾¡G®E—
D°:^CÿAe;h=0_                  ÀÀøÀÀ€Ae;h?¦‹à9õRÒv20140313_00508_st  Ksb295@ë³K?'ÌÎ?ƒ´ó@€EÍ=©€ô?f¢¢?aG®c¾šŸ¾EÛ…CÜ"DÅAf=V=œÞ                  ÀÀøÀÀ€Af=V?¡ó›À9õRÒv20140313_00510_st  Ksb295@ë³KB¿³	?~·Ö@€E€ñ=†cx>é/?s33[¾"ýôEeìD°YªCþ‰ÛAe"Ó<õý—                  ÀÀøÀÀ€Ae"Ó?ž¿²à9õRÒv20140317_00417_st  Ksb295@ë³ÊOéW?]u@€EœÍ\=òç>!'Ð?"33d¾¬‹DEÙ×CÜ=ÓDÍAfnÛ<íG[                  ÀÀøÀÀ€AfnÛ?¨ë`9õRÒv20140317_00419_st  Ksb295@ë³ÊS/ï?€Bý@€Eœ;ö>+ú®?þI?u[¾«…EœàöD°TCþ¾wAfÌ=‰                   ÀÀøÀÀ€AfÌ? 149õRÒv20140601_00533_st  Ksb295@ë½Dd•Uè?!Oæ@€E¹¸=²9">´¿õ?±ë…e¾§l‹E¹—CÜz^CÿÏ}AeéH<ν                  ÀÀøÀÀ€AeéH?™×¢@9õRÒv20140601_00535_st  Ksb295@ë½DhA?‰·@€E·Ã¸=×Ǹ>
³Ä?p£×Z¾¢ÐåE·î=D°IyCþ]/AeÊ{<"°­                  ÀÀøÀÀ€AeÊ{?'v 9õRÒv20140804_00884_st  Ksb295@ëÅG«ñ¶?dì@€E–3=âب?™?G®c¾§ïžE–½ÃCÜuÃCþ‹dAfu<ÊWq                  ÀÀøÀÀ€Afu?™Jî 9õRÒv20140804_00886_st  Ksb295@ëÅGÅñ0¯?Fý¼@€E–.Ã=üNW>Œ—Z?ƒ×
]¾›"ÑE–¹D°^úCü²AeÀ3<¦3                  ÀÀøÀÀ€AeÀ3?"Æ` 9õRÒv20140811_00207_st  Ksb295@ëÆ!(¦øR?ûè@€E'Ã=æ™V?>üá?§®b¾OßE'¡
Cܨ´Cþã¶AeÌÛ<§Öü                  ÀÀøÀÀ€AeÌÛ?"ú߀9õRÒv20140811_00209_st  Ksb295@ëÆ!+ðÿ\?@?@€E'|ì=îâ¡=Êß×?³33\¾'hsE'D°hÕCý¤ÝAfn<¿š3                  ÀÀøÀÀ€Afn?—óF`9õRÒv20140811_00585_st  Ksb295@ëÆ$Œµ5?NN˜@€E•«3=–<?-'"? c¾%E•òáCÜ°Cþ©7AfÏ<Ô:\                  ÀÀøÀÀ€AfÏ?š‡K€9õRÒv20140811_00587_st  Ksb295@ëÆ$å ?\"¶@€E•7
=Ÿ??(l2?ƒ×
]¾¬‹DE•YD°Z¨CýßAeþì<ò                  ÀÀøÀÀ€Aeþì?žAó 9õRÒv20140812_00563_st  Ksb295@ëÆCèÔ?Kê@€E‰=ªg­=¬
Ó?¯\)d¾'ë…Eˆ³®CÜü¬Cþ»dAeÓ3<Ód{                  ÀÀøÀÀ€AeÓ3?šl`9õRÒv20140812_00565_st  Ksb295@ëÆCìy
-?pð@€Eˆ›
=åIR@Gö¬?Ü(ö\¾˜bEˆ¿®D°l9CýtAf¤<÷g2                  ÀÀøÀÀ€Af¤?žìæ@9õRÒv20140812_00707_st  Ksb295@ëÆE;5?æ¥@€EŠÖ{= w=»Úá?"33d¾ŒIºEŠQšCݲCþ¸´AeÁ|<¥¹¢                  ÀÀøÀÀ€AeÁ|?"·4@9õRÒv20140812_00709_st  Ksb295@ëÆEy#W?k~@€E‹/ì=¦?Ä?¢ ½?¡G®\¾Š=qEŠæD°tCüø"AeÙT<¶TA                  ÀÀøÀÀ€AeÙT?–ʈ 9õRÒv20140813_00172_st  Ksb295@ëÆ`Áywe?'@€E °…=«7)?!¥?˜Qìd¾'n˜E "áCܱËCÿ_Ae¯<˜x                  ÀÀøÀÀ€Ae¯?"`9õRÒv20140813_00174_st  Ksb295@ëÆ`Ä¥[š?h]@€E¡Êì=¤ù,@ÃG?Ñë…[¾–E¡h¸D°ZúCý¿ßAež<×o                  ÀÀøÀÀ€Aež?šíâÀ9õRÒv20140813_00460_st  Ksb295@ëÆcKOÔÕ?
R@€E›ÿš=»ª ?yy°?·
=b¾—PE›PCÜ÷CþÙüAe'ð<ÇKº                  ÀÀøÀÀ€Ae'ð?˜éw@9õRÒv20140813_00462_st  Ksb295@ëÆcN¢šŸ?
aæ@€Eœ=×=­Jh@|;ã?•Â]¾'ñªE›"D°p"CýkçAeŸY<­                  ÀÀøÀÀ€AeŸY?• Ã€9õRÒv20140813_00604_st  Ksb295@ëÆdXþŸ?4+ª@€Eš
=²=‹Ëº?£×b¾›¥ãE™é®CÜß\Cþ‹ÇAf0¼<Îõ                  ÀÀøÀÀ€Af0¼?™Þ `9õRÒv20140813_00606_st  Ksb295@ëÆdªLš?Då#@€E™Á¤=•4>Žà?†ff]¾¡ÊÁE™¤D°foCý BAeðœ<¿xÑ                  ÀÀøÀÀ€Aeðœ?—ï 9õRÒv20140813_00748_st  Ksb295@ëÆe¸õŠ0?7/R@€EŸæ==ÁU¬=¹FQ? d¾–EŸ³…CÜÎCþgÏAf@É<ä"í                  ÀÀøÀÀ€Af@É?œ"] 9õRÒv20140813_00750_st  Ksb295@ëÆe¼µI?>§-@€E¡t…=¤Ø4>ú‡?®{]¾›"ÑE¡šD°s¦CýÉAfç<ãÌ¢                  ÀÀøÀÀ€Afç?œy"@9õRÒv20140814_00085_st  Ksb295@ëƅhÂ|?G "@€E–n)=¨Ý¼@"!_?¦ffe¾šŸ¾E–€CÜÉyCýàbAf
ž<ㆯ                  ÀÀøÀÀ€Af
ž?œpÕà9õRÒv20140814_00087_st  Ksb295@ëƅl!Üt?>'¯@€E–R='•œ>'l¿?ž¸R_¾/E–%HD°^Cü|JAeÝe<Ë l                  ÀÀøÀÀ€AeÝe?™t
€9õRÒv20140815_00354_st  Ksb295@ëÆ£8Ÿß?]99@€EÃ=žÂ¼>ÏÈ+?†ffc¾¨r°EÖCÝ33CþðÅAf^Õ<×iI                  ÀÀøÀÀ€Af^Õ?ší) 9õRÒv20140815_00356_st  Ksb295@ëÆ£;Ô?=Ç@€EHq=_\??!?¬ÌÍ]¾¤ZEwìD°MCýD9Af±<¾ü$                  ÀÀøÀÀ€Af±?—ß"€9õRÒv20140815_00570_st  Ksb295@ëƤüXÛä?&1…@€EŒ}R=°·X>|¡?šáHa¾Ÿ¾wEŒ¹3CܤœCþ¤ÝAeÕÄ<¦m                  ÀÀøÀÀ€AeÕÄ?"Í¢À9õRÒv20140815_00572_st  Ksb295@ëƤÿžÌ	?,"Ò@€EŒœ=ȵ¤:JÔÍ?«…]¾²-EŒ»3D°r-Cý'AeЭ<§pi                  ÀÀøÀÀ€AeЭ?"î
 9õRÒv20140816_00471_st  Ksb295@ëÆÃBö ?CÉ@€E¨Š×=€‹°?-?¢\c¾¨õÃE©-…CܦÉCþ²NAfDQ<Ë>š                  ÀÀøÀÀ€AfDQ?™gÓ@9õRÒv20140816_00473_st  Ksb295@ëÆÃ!œ²Ô?7€‹@€E¨Ð=º™¸>¡õ?®{\¾å`E©ìD°p1CýŸßAeêy<ÔuF                  ÀÀøÀÀ€Aeêy?šŽ¨À9õRÒv20140816_00615_st  Ksb295@ëÆÄUÀ`?/¯k@€E§tR=·pH>§XÖ?'\e¾™‡E§aìCÝ=Cþ³øAfJ<¯LB                  ÀÀøÀÀ€AfJ?•éˆ@9õRÒv20140816_00617_st  Ksb295@ëÆÄX]3ã?2ƨ@€E§—…=·0Ä>¨F˜?«…]¾²-E§›®D°`CýYyAe·Ê<ÜR§                  ÀÀøÀÀ€Ae·Ê?›ŠTà9õRÒv20140817_00425_st  Ksb295@ëÆã¨^ƒ?¿v@€E¦ š=µëH>úã?Ã×
b¾ž¸RE¥ò¸CܦÉCþ§ÏAeÓõ<Ӊê                  ÀÀøÀÀ€AeÓõ?šq=@9õRÒv20140817_00427_st  Ksb295@ëÆãõµÏ?}@€E¦Œ\=½z\>Q?'ë…\¾Ÿ¾wE¦˜öD°gCýDþAeÃX<¢òT                  ÀÀøÀÀ€AeÃX?"^J€9õRÒv20140817_00569_st  Ksb295@ëÆäI+R>?È@€E Í=ð"×?w0?'\b¾›"ÑE¡šCÜäþCþ™7Af,<ŽÁ                  ÀÀøÀÀ€Af,?'ø 9õRÒv20140817_00571_st  Ksb295@ëÆäLŠí¯?(Û¾@€E Òq=ÝwÓ=ýJÚ?Š=q]¾˜bE žáD°c#CýúAe˽<"ñ"                  ÀÀøÀÀ€Ae˽?'~2€9õRÒv20140817_00713_st  Ksb295@ëÆå‹¡ƒ?IÍ@€E¨N
=¿O_>݂?§®e¾¥`BE§ô¸Cܺ Cþ@ƒAeëó<Û¢>                  ÀÀøÀÀ€Aeëó?›tGÀ9õRÒv20140817_00715_st  Ksb295@ëÆåŽRMÖ?QS1@€E¨==õYê?:šR?¦ff^¾¥ãTE¨<fD°IPCüµ`Aeü0<çƒ                  ÀÀøÀÀ€Aeü0?œðb 9õRÒv20140818_00517_st  Ksb295@ëÇÅá?`‹@€E©š=֔è?ŒÀ?§®d¾°£×E©áCÝœCþŒ‹Aeº<µœ                  ÀÀøÀÀ€Aeº?–³'@9õRÒv20140818_00519_st  Ksb295@ëÇÉ'¦¸?B@€E¨Ù…=µ®4=ª2 ?\)]¾®{E¨ß×D°'NCý^VAeŽ<´Ç¨                  ÀÀøÀÀ€AeŽ?–˜õ9õRÒv20140818_00661_st  Ksb295@ëÇr–?7'@€E¸[
=«H€?¾b˜?…¸d¾¥`BE·üCܱhCþXRAe´÷<š©-                  ÀÀøÀÀ€Ae´÷?"U% 9õRÒv20140818_00663_st  Ksb295@ëǯ+§?A¾¿@€E¸i¤=¤S8>ðž^?šáH[¾£×
E¸Š{D°eyCüúAf1<½Ä]                  ÀÀøÀÀ€Af1?—¸‹ 9õRÒv20140819_00133_st  Ksb295@ëÇ%•zö–?hæÍ@€E™ÿ==œT?=™–]?c×
d¾—PE™Í×C܀BCþ^5Aeÿh<Ì?                  ÀÀøÀÀ€Aeÿh?™ƒ‡à9õRÒv20140819_00135_st  Ksb295@ëÇ%˜ŒhÚ?Y£v@€Ešq=p\@""®?‹…]¾¡G®EšD°EhCýòAfo7<ԝÆ                  ÀÀøÀÀ€Afo7?š"¸À9õRÒv20140820_00340_st  Ksb295@ëÇBÆàêf?+s-@€EœI®=ºB>Â\z?'ë…d¾¬1EœfCÜÊáCþf%Afz<·Ô                  ÀÀøÀÀ€Afz?–ú€9õRÒv20140820_00342_st  Ksb295@ëÇBÊ7üÇ?[ƒ@€Eœ4=´÷Ä>ôj?°£×[¾¤ZEœ•ìD°fCüÓAf$u<Å%r                  ÀÀøÀÀ€Af$u?˜¤®@9õRÒv20140820_00532_st  Ksb295@ëÇDŸ	¥Æ?§s@€E ¼ö=áö?%¸?ٙše¾'n˜E ý…CÝIXCþ¨Aeàv<ïÄ                  ÀÀøÀÀ€Aeàv?à؀9õRÒv20140820_00534_st  Ksb295@ëÇD®XbÃ?)¹0@€E¢uÃ=ÏO£>imõ?ˆõÃ]¾ŒÌÍE¢'RD°omCühöAf]-<¨'                  ÀÀøÀÀ€Af]-?•² 9õRÒv20140821_00133_st  Ksb295@ëÇ`i?	?K@€E¼ {=í®t>螢?Ž{c¾˜"uE¼/ÃCÝHCþ»#AfW¥<δ&                  ÀÀøÀÀ€AfW¥?™Ö"À9õRÒv20140821_00135_st  Ksb295@ëÇ`®¢?Tšø@€E»þ®=¯L>ø5}?£×]¾›¥ãE¼%3D°lÝCýyüAfE¶<Ï
Ô                  ÀÀøÀÀ€AfE¶?™áº€9õRÒv20140821_00361_st  Ksb295@ëÇbyǼÃ?.Lî@€E¢\¤=ݘ,?xêø?"záe¾"ýôE¢ŽCÜìîCþ>5AfI<֙æ                  ÀÀøÀÀ€AfI?šÓ<À9õRÒv20140821_00363_st  Ksb295@ëÇb}l§É?£O@€E¢®=Öá@ê
?¨õÃ]¾¦éyE¢zÍD°T´CüüAfT'<°ßé                  ÀÀøÀÀ€AfT'?–ý 9õRÒv20140821_00505_st  Ksb295@ëÇc¼t?cX+@€E#®=zÔè>?ä?k…d¾­VEÇ
CÝÛCþ\Af_S<ÝsH                  ÀÀøÀÀ€Af_S?›®i9õRÒv20140821_00507_st  Ksb295@ëÇc¿ßž·?Wùš@€Eö=|`>Rùo?¨õÃ^¾¦ffEØáD°höCüÈAeö<ÚU•                  ÀÀøÀÀ€Aeö?›J² 9õRÒv20140821_00649_st  Ksb295@ëÇeiÏ|?ˆã@€E¡*¸=͂>qâ?G®B¾ÂJE¡:¸CÜÎCþÄZAfºX=˕                  ÀÀøÀÀ€AfºX?¹r³ 9õRÒv20140821_00651_st  Ksb295@ëÇe¨þç?9ÈÇ@€E¡{¤=À(Ü?|E:?¢\]¾¢MÓE¡~fD°U²CüФAfd<Æ5?                  ÀÀøÀÀ€Afd?˜Æ§à9õRÒv20140823_00384_st  Ksb295@ëÇ¢±ô.?-?Æ@€EˆH=Ÿ­0=•Î?…¸d¾™™šEˆ£ÃCÜ®¸CÿJAeïy<¤Ä                  ÀÀøÀÀ€Aeïy?"˜ƒà9õRÒv20140823_00386_st  Ksb295@ëÇ¢"4e?0˜@€Eˆ†
='YH?Øj?ˆõÃ]¾ A‰Eˆ"D°_3Cý_}Af1×<¢µ!                  ÀÀøÀÀ€Af1×?"V¤ 9õRÒv20140823_00528_st  Ksb295@ëǣ•+K?"\-@€EˆZR=‰Òt>šv`?ŒÌÍb¾š¬Eˆ"ÃCܚ Cþ¦fAf><²ù)                  ÀÀøÀÀ€Af>?–_% 9õRÒv20140823_00530_st  Ksb295@ëÇ£Æhe?'ÎÚ@€EˆÆ=êH=_g?G®]¾¢ÐåEˆÜÍD°`ÅCýT9AeËí<'w)                  ÀÀøÀÀ€AeËí?'.å 9õRÒv20140824_00325_st  Ksb295@ëÇÂãF›ñ?/":@€Eâ\=×x?¿Ü‡?Ç®e¾Ÿ¾wE3CÜÐÅCþjAeò-<Њæ                  ÀÀøÀÀ€Aeò-?š\À9õRÒv20140824_00327_st  Ksb295@ëÇÂ歉?$‹ @€EŽ<¸=š>ô<m¡ä?§®^¾œ(öEŽAÃD°]qCüä{Aeæ&<ÍHW                  ÀÀøÀÀ€Aeæ&?™©
à9õRÒv20140824_00469_st  Ksb295@ëÇÄ{ý|?ILo@€E"µá=ðÁ¹;©q?G®d¾"÷ÏE"y\CÜã–Cþ%Af'F<â                  ÀÀøÀÀ€Af'F?˜Q¼@9õRÒv20140824_00471_st  Ksb295@ëÇÄâå=?T‡!@€E•	¸=ø{<=aH?p£×^¾"t¼E"ȤD°c+Cü¸´Af<´æî                  ÀÀøÀÀ€Af?–œÝÀ9õRÒv20140826_00253_st  Ksb295@ëÈkæƒ?=Ã3@€E†a=~ÆÑ>>36?§®b¾/E†±CÜÀƒCþ°ÅAeï'<ÁÌ7                  ÀÀøÀÀ€Aeï'?˜9†à9õRÒv20140826_00255_st  Ksb295@ëÈoZ¶…?0Ê@€E†"ì=/?…­?ƒ×
]¾™™šE†¤D°c#CýAeÒ<–Áà                  ÀÀøÀÀ€AeÒ?'Ø8`9õRÒv20140826_00397_st  Ksb295@ëȲÇ2Y?A1È@€Eˆü¤=Œ£È?!Èk?˜Qìd¾ A‰E‰/\CÜÊ Cþ<îAf:ç<Ý1é                  ÀÀøÀÀ€Af:ç?›¦= 9õRÒv20140826_00399_st  Ksb295@ëȶ!Ã?742@€E‰]®=³OX?•Ÿ†?'ë…^¾¨õÃE‰d¤D°XCüýÓAe¢"<–Qj                  ÀÀøÀÀ€Ae¢"?'Ê-@9õRÒv20140826_00541_st  Ksb295@ëÈçáñL??®³@€E]×=Ĭ?ã}P?—
=e¾‹Æ¨EïCÝCþ>AeЕ=ø                  ÀÀøÀÀ€AeЕ? ÿ9õRÒv20140826_00543_st  Ksb295@ëÈêós«?GOÑ@€E˜ÄR=öÀ@š°?'\]¾˜"uE'xD°PJCüœîAf-<úš                  ÀÀøÀÀ€Af-?ŸAs@9õRÒv20140827_00286_st  Ksb295@ëÈ"܉-f?.V@€Eƒq=†‹ ? –?'ë…d¾§ïžEƒ!šCܾ5CþgÏAeÓ)<»åÝ                  ÀÀøÀÀ€AeÓ)?—|» 9õRÒv20140827_00288_st  Ksb295@ëÈ"ß鯲?8P@€Eƒ9á=‡ô>…Ãc?u]¾›¥ãEƒ")D°bVCüú^AfD< `"                  ÀÀøÀÀ€AfD?"€9õRÒv20140827_00430_st  Ksb295@ëÈ$/Fd=?s[@€E'¤=‰ >§n?aG®e¾¬1E'B{Cܽ/Cþ°AeØÒ<Û¿5                  ÀÀøÀÀ€AeØÒ?›wæ 9õRÒv20140827_00432_st  Ksb295@ëÈ$2—š?cr)@€E'Ñ\={›H>^	Ì?záH[¾¡ÊÁE"XáD°j¨Cüå?Af0<è²÷                  ÀÀøÀÀ€Af0?^à9õRÒv20140828_00286_st  Ksb295@ëÈBŽ4Œ?"³Z@€E'è®>Eë@¹é^?ud¾Æ§ðE'òCܲCþøÕAf=°=0îv                  ÀÀøÀÀ€Af=°?¦ÎÀ9õRÒv20140828_00288_st  Ksb295@ëÈBõøj?sÁ.@€E'3H=i½w                  ÀÀøÀÀ€Àø9õRÒv20140828_00430_st  Ksb295@ëÈC@Ô÷>?0gß@€E‡ÜÍ=†~È?›]Î?"33c¾Ÿ;dE‡ê{CÜÒCþ¶%Af5Ë<¾±K                  ÀÀøÀÀ€Af5Ë?—Ö)`9õRÒv20140828_00432_st  Ksb295@ëÈCD?Ÿþ?7'@€Eˆâ
=±¾¸=,O#?u]¾§ïžEˆß\D°^CýO}AeÜn<˜)D                  ÀÀøÀÀ€AeÜn?"(€9õRÒv20140828_00574_st  Ksb295@ëÈD|Ÿ³d?<\	@€Eƒ×Í=d>dw.?p¤d¾¥`BE"$CܑìCþX"Aeá­<½Œ›                  ÀÀøÀÀ€Aeá­?—±"`9õRÒv20140828_00576_st  Ksb295@ëÈDÂÎ?=¶@€Eƒè\=†¼ô?A?n?£×^¾Ÿ;dEƒãìD°dþCüÙüAeî<­2                  ÀÀøÀÀ€Aeî?•¦A9õRÒv20140829_00133_st  Ksb295@ëÈaD0?'äÓ@€E‰ö=õjß>Å?£×b¾¨r°EŠR{CܒoCþôÝAežº< 9"                  ÀÀøÀÀ€Aežº?"2€9õRÒv20140829_00135_st  Ksb295@ëÈaG§¤I?!
@€EŠ=õ<‡?&G?ºáH]¾¢MÓE‰æ)D°R¸Cý~5Ae é<Ρ                  ÀÀøÀÀ€Ae é?™ÀT 9õRÒv20140829_00277_st  Ksb295@ëÈbfðO?7r¹@€Epì="Xœ>¸Ñ–? a¾­VEp²fCÜ¡ìCþàAe3<ÁÈ$                  ÀÀøÀÀ€Ae3?˜9€9õRÒv20140829_00279_st  Ksb295@ëÈb"¡þ?,þA@€EppR=¢‰à>áçt?p¤\¾£SøEpqD°]/Cý"9Aeê<¥û                  ÀÀøÀÀ€Aeê?"¿x@9õRÒv20140829_00421_st  Ksb295@ëÈcÌ>v?:a@€Eqn¸=ŠC>!M~?"33b¾¡ÊÁErJCܤþCþŸßAfñ<£r                  ÀÀøÀÀ€Afñ?"nB@9õRÒv20140829_00423_st  Ksb295@ëÈcÏ^È?>€…@€EqN==ŽDœ>¦"x?"zá^¾œ(öEr)D°\ÝCüý'AfÔ<¹Öü                  ÀÀøÀÀ€AfÔ?—:߀9õRÒv20140830_00222_st  Ksb295@ëȁ{U?f@€E€lÃ=š ý>½;'?šáHc¾‰7LE€±…CÜÎ5CþÛ#Ae É<³#C                  ÀÀøÀÀ€Ae É?–dh`9õRÒv20140830_00224_st  Ksb295@ëȁ~÷l^?
W@€E€[š=É!@Hyg?Ó33[¾‹Æ¨E€N¸D°a`Cýˆ"Ae£Î<݅`                  ÀÀøÀÀ€Ae£Î?›°¬9õRÒv20140830_00426_st  Ksb295@ëȃ8mz?>@€EïÃ=£ü?ØC+?°£×c¾ A‰E'+HCÜ»Cþq‰Aeð­<Õ
                  ÀÀøÀÀ€Aeð­?š a 9õRÒv20140830_00428_st  Ksb295@ëȃ;Ä&`?N›Ô@€E¸Ã=nÄÀ?p?¥¸\¾™‡EË×D°cDCý0AeÚ'<Æùí                  ÀÀøÀÀ€AeÚ'?˜ß= 9õRÒv20140830_00572_st  Ksb295@ëȄ›h%Ù?I˜@€E'(®=†P?=¢?‹…b¾ž¸RE'^)Cܦ¨Cþ¬)Ae¯Ø<´õ                  ÀÀøÀÀ€Ae¯Ø?–ž£ 9õRÒv20140830_00574_st  Ksb295@ëȄžÈ\ü?CŠ@€EØH=—-E>•_?…¸^¾²-E'9D°YüCüÚáAeªI<¹f                  ÀÀøÀÀ€AeªI?—0,À9õRÒv20140831_00308_st  Ksb295@ëÈ¢Ä'ˆ?,?˜@€E˜ÅÃ=¼LŒ=Gs(?§®d¾—PE˜•×CÜæfCþƒ3Ae¿†<Òw"                  ÀÀøÀÀ€Ae¿†?šNò€9õRÒv20140831_00310_st  Ksb295@ëȢǝˆ'?ü¢@€E˜Ö{=«uÌ>Ô?¡G®]¾›¥ãE˜ÃD°eCý-PAeû<žõ•                  ÀÀøÀÀ€Aeû?"Þ² 9õRÒv20140906_00250_st  Ksb295@ëÉdÙìæ?G'œ@€Ež2=Þ2=Êzq?ª=qd¾·KÇEžÞRC܉CþtþAfºv<åþä                  ÀÀøÀÀ€Afºv?œ¿Ü€9õRÒv20140906_00252_st  Ksb295@ëÉdÜ¥íæ?@¦ù@€Ež'=×He?ÓŽ?´zá^¾œ(öE ®D°KÏCüýÓAfR<ÞL—                  ÀÀøÀÀ€AfR?›É'à9õRÒv20140909_00139_st  Ksb295@ëÉÀÛW?h@€E©]{=·l˜>4?ŒÌÍa¾§l‹E©táCÜÅÃCþðbAfH"<×ü                  ÀÀøÀÀ€AfH"?šÿƒà9õRÒv20140909_00141_st  Ksb295@ëÉÀÞï[?vº¶@€E¨êf=_
˜?žkÇ?G®\¾¢MÓE¨ùÃD°V=CýU`Ae´æ=A                  ÀÀøÀÀ€Ae´æ? h!à9õRÒv20140909_00283_st  Ksb295@ëÉÂ*ÿ?AÍÍ@€E™ëì=¶­Ç=˪¤?®{c¾˜"uEš4¤CÜËDCþ´9Af¿à<ÿÍÝ                  ÀÀøÀÀ€Af¿à?Ÿù» 9õRÒv20140909_00285_st  Ksb295@ëÉ‹kÙ?F¯@€E™Ä=›Qt>¿nU?€^¾å`E™§qD°g3CüåAeéX< É                  ÀÀøÀÀ€AeéX?"# 9õRÒv20140909_00427_st  Ksb295@ëÉÃH"âË?¢h@€Eš©H=¯`Ô?oñ?ˆõÃd¾ž¸RE›CÜÞVCþyXAe}`<Š,F                  ÀÀøÀÀ€Ae}`?'EˆÀ9õRÒv20140909_00429_st  Ksb295@ëÉÃKÏA? øR@€Eš²Í=«Ë´>Mðé?ÁG®^¾"t¼E›qD°YÓCüîúAe¤Ù<ª¿˜                  ÀÀøÀÀ€Ae¤Ù?•Wó9õRÒv20140910_00116_st  Ksb295@ëÉàŠÉgh?
מ@€E@ö=×ö9?€˜Ó?å¸b¾OßE.CÜÏ}CþÞÙAeÅg<à)‡                  ÀÀøÀÀ€AeÅg?œ0à9õRÒv20140910_00118_st  Ksb295@ëÉàŽ-${?	Íû@€EÛ==ÙM>¥éµ?¢\]¾¤Ý/EI3D°XþCýYyAe9g<¨Äñ                  ÀÀøÀÀ€Ae9g?•ž 9õRÒv20140910_00260_st  Ksb295@ëÉáÈ÷…ˆ?$b@€E'2¸=¦´>¸
$?ˆõÃb¾¡G®E'YC܏žCþÆéAexü<ŸÚ                  ÀÀøÀÀ€Aexü?"â;@9õRÒv20140910_00262_st  Ksb295@ëÉáÌXÉ?+D[@€E'A==¿Ýà?:3Ž?n{]¾š¬E''áD°cCýj=Af^<…Hà                  ÀÀøÀÀ€Af^?©`9õRÒv20140910_00404_st  Ksb295@ëÉã ?uÓ@€E"ðR>p¼?'\h?®{d¾ß;E•NöCÜâ-Cþy7AeH•<­/½                  ÀÀøÀÀ€AeH•?•¥÷ 9õRÒv20140910_00406_st  Ksb295@ëÉãø¬O?=@€E•3=Æc">XrQ?"zá]¾‹Æ¨E"þD°c®CýÑAe\œ<¢´£                  ÀÀøÀÀ€Ae\œ?"V"`9õRÒv20140911_00129_st  Ksb295@ëÊZ·¡l?1ˆ@€E'zì=âËÂ>ÆÊ?šáHe¾œ¬E'zCÜŁCþZÁAep4<¬ê@                  ÀÀøÀÀ€Aep4?•H9õRÒv20140911_00131_st  Ksb295@ëÊ^,`†?)#Ÿ@€E'µö=®1=Eî?£×
\¾˜bE'ðöD°j˜Cý åAfX<ÛX™                  ÀÀøÀÀ€AfX?›k 9õRÒv20140911_00285_st  Ksb295@ëÊö$4?ÉT@€E‹pR=ªJ€>‡}»?¡G®d¾'n˜E‹ô¤CÜÎÙCþ^¸AeÌ<µ%½                  ÀÀøÀÀ€AeÌ?–¤· 9õRÒv20140911_00287_st  Ksb295@ëÊùúèi?$@€EŒ+Í=—õ€?.Þø?ŒÌÍ]¾å`EŒND°UËCüÑAe·ÿ<«ÐÍ                  ÀÀøÀÀ€Ae·ÿ?•z 9õRÒv20140911_00429_st  Ksb295@ëÊRåû?)¿@€E˜f=ŸË`@(@W?¨õÃd¾Ÿ¾wE˜\CÜ°!CþT¼Ae»e<Ёv                  ÀÀøÀÀ€Ae»e?š.À9õRÒv20140911_00431_st  Ksb295@ëÊV*"(?!'û@€E™#š=ͅ+?,NÌ?™™š^¾œ¬E™¯HD°UhCüÒoAeòN< Í                  ÀÀøÀÀ€AeòN?"9 9õRÒv20140914_00121_st  Ksb295@ëÊ`9>í?µ&›@€E¡éR=Mæ€?=?O\)c¾®{E¢EHCÜߞCþ"Af
¯=^
                  ÀÀøÀÀ€Af
¯?«ÃA@9õRÒv20140914_00123_st  Ksb295@ëÊ`=[Å?¥@€E Þ…=vÞø?›Þ?O\)\¾´¼jE ÷šD°f-Cý'AeÒn=R¯Þ                  ÀÀøÀÀ€AeÒn?ªUûÀ9õRÒv20140914_00265_st  Ksb295@ëÊa·
ƒ<?êùé@€E•«f= u@GSr?W
=d¾ß;dE–q®CÝ
ÁCþl)Ag·¦>'                  ÀÀøÀÀ€Ag·¦?Ãâäà9õRÒv20140914_00270_st  Ksb295@ëÊaÌ©Ç?çw#@€E•3=á$y=K2e?G®e¾ÂJE•y
CÜÚCþÃuAgŸø=ۇÌ                  ÀÀøÀÀ€AgŸø?»pù€9õRÒv20140914_00560_st  Ksb295@ëÊd'ì?ó¬B@€E¡»š=^š??jS'?:áH^¾´9XE¡ÍD°_ðCüÅãAfó9>+õ                  ÀÀøÀÀ€Afó9?À~ 9õRÒv20140915_00134_st  Ksb295@ëʀ/q'N?<=@€E³ü¸=­!ˆ?†$u?—
=d¾¢MÓE´CÝ]/CþxRAeëÁ<                   ÀÀøÀÀ€AeëÁ?˜Bô9õRÒv20140915_00136_st  Ksb295@ëʀ2îT\?Gk@€E´o==ÉCD>µêU?™™š_¾ž¸RE´¡3D°XJCü´œAeñ<´                  ÀÀøÀÀ€Aeñ?– À9õRÒv20140915_00278_st  Ksb295@ëʁg¼\'?[>p@€E¶†=¸4>eÒ:?'\c¾"t¼E·8CÜÌjCþÏAfdC<¶
×                  ÀÀøÀÀ€AfdC?–ÁZà9õRÒv20140915_00280_st  Ksb295@ëʁk÷#?Nè@€E·f=pPÏ>@¾<?®{^¾›¥ãE·‰®D°jFCü¸öAf!<Ӆ?                  ÀÀøÀÀ€Af!?šp§à9õRÒv20140915_00422_st  Ksb295@ëʂbq9?kûß@€E±k\=¢³1>¥•?‡®e¾¡ÊÁE²CܤZCþeAfˆ<ç¿                  ÀÀøÀÀ€Afˆ?œ÷ã 9õRÒv20140915_00424_st  Ksb295@ëʂ ßï?QZA@€E±ƒì=®ß=´ÿö?\)^¾©ûçE±­šD°[dCü›Af#¸<Öõ                  ÀÀøÀÀ€Af#¸?šÞ  9õRÒv20140918_00140_st  Ksb295@ëÊãKì'0?O`_@€Erì={9o?pP?¯\)d¾¥`BEs°ÍCܟ}CþyAf@ã<Ò+S                  ÀÀøÀÀ€Af@ã?šEj`9õRÒv20140918_00142_st  Ksb295@ëÊãP¬Q?Wá"@€EqX¤=-ü>»yU?ŒÌÍ^¾/EqÂfD°V5CüÚAe™Q<ޟ6                  ÀÀøÀÀ€Ae™Q?›ÓæÀ9õRÒv20140919_00116_st  Ksb295@ë˪©+³?_:À@€EŒtÃ=ŠŽä>-'? d¾ž5?EŒ³×CܟßCþu¢AfwÉ<úç                  ÀÀøÀÀ€AfwÉ?Ÿ\ã 9õRÒv20140919_00118_st  Ksb295@ë˯J@?{®@€EŒAš=ˆ?5?O\)]¾©xÕEŒUHD°iCýA‰Aeª=SÚ                  ÀÀøÀÀ€Aeª? Š{@9õRÒv20140919_00261_st  Ksb295@눳®?Xƺ@€EŽR=ÍD2=É©?ÁG®e¾»dZEŽ×HCܳuCàêAf'=
‡                   ÀÀøÀÀ€Af'?¡Pô9õRÒv20140919_00262_st  Ksb295@ëˉ ú?žš @€EŽ¿{=§ÞÌ?P΃?£×
X¾¸ÔþEŽxÍD¨ïžCýU¢Adñ€=dM[                  ÀÀøÀÀ€Adñ€?¬‰«`9õRÒv20140920_00133_st  Ksb295@ëË!;ì?@-Ó@€E¦f=æ*s>´É-?Æffa¾š¬E¦1…CÜï¾CþۅAfw/<ä²                  ÀÀøÀÀ€Afw/?œ€v@9õRÒv20140920_00136_st  Ksb295@ëË!~°à?(!ý@€E¦'=Ýê|?ÆW™?ýp¤`¾»dZE§ùšD°l´CßâÑAeîí=ˆô                  ÀÀøÀÀ€Aeîí? €9õRÒv20140920_00279_st  Ksb295@ëË#7S? e€@€E¦á=»êý?ñaP?ž¸Re¾š¬E§/qCܘ´CþVfAf	5<¯0                  ÀÀøÀÀ€Af	5?•ò9õRÒv20140920_00281_st  Ksb295@ëË#èš^?%A@€E§'¤=¹8?#<?\_¾/E§ËìD°QÃCüíôAf
<Ê9h                  ÀÀøÀÀ€Af
?™G-9õRÒv20140921_00117_st  Ksb295@ëËA
ëE^>ña@€E¼îH=ËjÔ?7y¯?úáHa¾¬1E¼ï
CÜ»DCáR-Ae»n<ê—"                  ÀÀøÀÀ€Ae»n?Rä@9õRÒv20140921_00118_st  Ksb295@ëËAd+¤?¦ê@€E¼Ú¤=߈3>¼U¨?¸Qì]¾œ¬E¼Õ×D°_øCý1HAe_'<½©€                  ÀÀøÀÀ€Ae_'?—µ09õRÒv20140921_00261_st  Ksb295@ëËC
Uÿ?ü@€E­7=Ñz@.ø¢@G®a¾›"ÑE­üC܏Cá
áAf2¿=Þ(                  ÀÀøÀÀ€Af2¿? {Å9õRÒv20140921_00263_st  Ksb295@ëËCÖ¨ï?¾Ò@€E­/Í=ё‡=ët?°£×a¾²-E­öD°YCß½ôAeƒ«<¿ÊZ                  ÀÀøÀÀ€Aeƒ«?—ùK@9õRÒv20140922_00133_st  Ksb295@ëË`Ú¼ÿÐ?4?F@€Eš‰
="0ä?R¾à?˜Qìa¾¨r°Eš|öCܱ'CþÑ'AeXH<£aÁ                  ÀÀøÀÀ€AeXH?"l8 9õRÒv20140922_00135_st  Ksb295@ëË`ߕ¼À?.9é@€E›š=˜C°=±Û	?µÂ]¾«E›AìD°`œCýnwAeŒË<ޔ                  ÀÀøÀÀ€AeŒË?›Òƒ@9õRÒv20140922_00277_st  Ksb295@ëËbÔNY?K?@€E'þö= Þ¨?¼Mz?•Âd¾˜"uE'r{C܋ÇCþt9Aeçà<Ê3È                  ÀÀøÀÀ€Aeçà?™Fy9õRÒv20140922_00279_st  Ksb295@ëËbÙ@:?J5ª@€E'è…=tÖ`?8+ž?šáH]¾ž5?E'.D°P¬Cý!Af/<¶xr                  ÀÀøÀÀ€Af/?–Ï@9õRÒv20140923_00104_st  Ksb295@ë˂Ù.4q?JCh@€E•yÃ=zË·>LÙ?Ž{c¾ŽVE•{HCÜÌîCþ†%AfCA<г                  ÀÀøÀÀ€AfCA?šö`9õRÒv20140923_00106_st  Ksb295@ë˂礔t?:Y@€E—M¸=ŠÀ>ҟ?"zá]¾™™šE—VáD°]šCý*^AeïÅ<´`ò                  ÀÀøÀÀ€AeïÅ?–Œ@9õRÒv20140924_00130_st  Ksb295@ëË µ¥XÀ?Z@€E"X\=ÄÌ>TÅ?œ(öb¾œ(öE"­qCÜÆ%Cþ'AeËE<¬l                  ÀÀøÀÀ€AeËE?•ƒ€9õRÒv20140924_00132_st  Ksb295@ëË ºn‹y?ƒI@€E"‹=š+´?3ìy?§®]¾—PE"šD°eCý,îAe'<©ßÉ                  ÀÀøÀÀ€Ae'?•;ù 9õRÒv20140924_00281_st  Ksb295@ëË¢»2N?£ð@€E'ÉÍ=¡ƒ?ÚX@-p¤d¾¥`BE'"šC¿œCþQ'Ae…½=/6                  ÀÀøÀÀ€Ae…½?£…æÀ9õRÒv20140924_00283_st  Ksb295@ëË¢¿¹
¨?.@€E½)=Å>òü?Ç®]¾¦éyE''ÃD¨òCü¿\AfB°<Øiã                  ÀÀøÀÀ€AfB°?›
<`9õRÒv20140925_00090_st  Ksb295@ëËÀ¬ñË4?"V@€E˜Ðš=Ž¯œ@¼Ì?¥¸b¾ŒIºE˜½HCܺáCþ±ìAeóZ<»¹;                  ÀÀøÀÀ€AeóZ?—w'`9õRÒv20140925_00092_st  Ksb295@ëËÀ±»Y2?ê@€E™_)=Ž:È?'ÿ‹?œ(ö]¾ŒIºE™8fD°`sCý2oAe­<"i¬                  ÀÀøÀÀ€Ae­?'5€9õRÒv20140925_00234_st  Ksb295@ëËÂTµiY?Ã×@€E•Š=Œ·8?&0™?šáHd¾'ë…E•-šCÜíÓCþpbAe³<ÚbÎ                  ÀÀøÀÀ€Ae³?›LYÀ9õRÒv20140925_00236_st  Ksb295@ëËÂYXG?"@€E"›f=§Ì|?CÔ.?'\^¾•E"¾D°V¸CüÎúAe¨Z<£¾³                  ÀÀøÀÀ€Ae¨Z?"wÖ`9õRÒv20140926_00091_st  Ksb295@ëËàÍx¤?«ë@€EªÃ=«^|?TͲ?¡G®b¾Ÿ¾wEª€=Cܤ¼Cþ'HAfMŒ<¯ßì                  ÀÀøÀÀ€AfMŒ?•ûý€9õRÒv20140926_00093_st  Ksb295@ëËàÚZÄÈ?Jp@€E©óq=–Ãô?>N…?‡®]¾‹Æ¨E©«ÃD°]ãCýòAeî÷<c                  ÀÀøÀÀ€Aeî÷?"³¬`9õRÒv20140926_00235_st  Ksb295@ëËâm@ð¶?'Ð/@€E°¤=ûX>´xµ?¨õÃc¾±©üE°'CÜû¦CþfAeه<Âjé                  ÀÀøÀÀ€Aeه?˜M] 9õRÒv20140926_00237_st  Ksb295@ëËâr
>G?+ˆË@€E¯é==¦p=´I?¢\^¾å`E¯ÃìD°_¶CüÛAe¿x<ÆJ¶                  ÀÀøÀÀ€Ae¿x?˜ÉVÀ9õRÒv20140927_00116_st  Ksb295@ëÌ%ì"Ó?$Z"@€E–‡f=°=Ø>.C?œ(öc¾›¥ãE–Ð)CÜý/Cþb°Ae©M<ž¢R                  ÀÀøÀÀ€Ae©M?"ÔJ@9õRÒv20140927_00118_st  Ksb295@ëÌ*Œæ®?%‰@€E–®Ã=žtH>öÜú?¦ff]¾ÒòE–ÌöD°eCý¢Ae·»<«¸                  ÀÀøÀÀ€Ae·»?•w 9õRÒv20140927_00260_st  Ksb295@ëÌÅç
;?/Q™@€E`=Á‰ö>èä—?…¸e¾¡G®E]
Cܗ®CþyAfF]<–ª                  ÀÀøÀÀ€AfF]?'ÂU@9õRÒv20140927_00262_st  Ksb295@ëÌʯ›ä?/â5@€EÕì=¥8@=凖?ˆõÃ^¾ž¸REžqD°dÕCüļAek<†ÙŸ                  ÀÀøÀÀ€Aek?Û3à9õRÒv20140928_00110_st  Ksb295@ëÌ#"¥q?5¹i@€EÄ©3=vd<ì?«…d¾ß;Eľ{CܦÉCþ†Ae÷¢<ܔJ                  ÀÀøÀÀ€Ae÷¢?›'‰@9õRÒv20140928_00112_st  Ksb295@ëÌ#"ëèF?=Â^@€EÅ
=Žwh?+®?®{]¾—PEÄθD°ICýÏAe'ï<Â}Ð                  ÀÀøÀÀ€Ae'ï?˜Oº9õRÒv20140929_00204_st  Ksb295@ëÌAčˆ¿?2"@€E¨[=—L?$ã?†ffe¾‰º^E¨
HCܹCþrAe==<šý«                  ÀÀøÀÀ€Ae==?"_µ`9õRÒv20140929_00207_st  Ksb295@ëÌA˦a~?Î@€E§±=¬%0?,f=@\a¾¡ÊÁE§qD°[øCߙyAeO<⁠                 ÀÀøÀÀ€AeO?œBÐ 9õRÒv20141005_00275_st  Ksb295@ëÍfd¹?5á@€EÃf='~è?s›?¨õÃd¾—PEÂä=CÜÛçCþÊAe±<µ()                  ÀÀøÀÀ€Ae±?–¥ 9õRÒv20141005_00277_st  Ksb295@ëÍi*{?%¦[@€EÄá=Íj{=kùÈ?Ê=q\¾œ¬EÄMÃD°iPCýJáAed<­"                  ÀÀøÀÀ€Aed?•¤@€9õRÒv20141005_00419_st  Ksb295@ëÍӃ?cB2@€EÈ63= œ?J
ã?"33e¾‹C–EȇqCÜqìCþ«dAf3<ï65                  ÀÀøÀÀ€Af3?æÆ 9õRÒv20141005_00421_st  Ksb295@ëÍÖ¿"Ö?T
ž@€EÈU)=Ë£<­Œ¾?xQì^¾¥ãTEÈÌD°UšCüþVAeïÙ<Á(                  ÀÀøÀÀ€AeïÙ?˜"Å9õRÒv20141006_00133_st  Ksb295@ëÍ _›Üj?/¿@€E¶ó{=°m´@*ú? c¾"÷ÏE·ª{CÜÔZCþ°BAeÛþ<íÐ*                  ÀÀøÀÀ€AeÛþ?º@9õRÒv20141006_00135_st  Ksb295@ëÍ b½Ê{?(]Ã@€E·³¸="àp>ÌdÎ?™™š\¾²-E¸"RD°bNCý+dAeºè<®ùØ                  ÀÀøÀÀ€Aeºè?•ß;9õRÒv20141006_00277_st  Ksb295@ëÍ!ªµ?Yqt@€E¿u=â9¸?!É?ž¸Rd¾«…EÀ1…C܈1CþDþAeƞ<õ†                  ÀÀøÀÀ€Aeƞ?ž°Ò9õRÒv20141006_00279_st  Ksb295@ëÍ!­¿«Ò?8è"@€E¿¸3=mxï>효?ž¸R]¾šŸ¾EÀ_3D°bCýöAeµé<é                  ÀÀøÀÀ€Aeµé? à€9õRÒv20141007_00129_st  Ksb295@ëÍ@3@p?!	e@€E¸Ò=Ìwä=Á?¢\a¾ž¸RE¹ÏìCÜ¡ªCþ¶éAeËô<ª%g                  ÀÀøÀÀ€AeËô?•D¬à9õRÒv20141007_00131_st  Ksb295@ëÍ@6Ø9?4@€E¸£)=ºæ";ˆ¬¨?«…]¾ŽÙE¹*D°e'Cý-PAfÉ<Û߂                  ÀÀøÀÀ€AfÉ?›{ð@9õRÒv20141007_00273_st  Ksb295@ëÍAS·F?A:@€E¾:ì=Õ²\>ääm?Ê=qd¾‰7E¾xRCܵãCþt9Ae8x<Ì÷                  ÀÀøÀÀ€Ae8x?™žâ9õRÒv20141007_00275_st  Ksb295@ëÍAVÔ,è?ÊE@€E¾…ì=Æ58>ß©q?Ó33^¾ŽÙE¿BD°YhCüñªAex†<àä	                  ÀÀøÀÀ€Aex†?œ 9õRÒv20141008_00133_st  Ksb295@ëÍ`^aÕ]?Bó@€E·=§]Ô?U³ç?"33e¾¦ffE·Ô{CÝ`Cþ@ƒAfã<²6,                  ÀÀøÀÀ€Afã?–Fŀ9õRÒv20141008_00135_st  Ksb295@ëÍ`a¬v?-v@€E¶@q=ŒÝ°>¼|?p¤]¾¦éyE·
®D°\)Cý…Af&Ï<¥]C                  ÀÀøÀÀ€Af&Ï?"«¨`9õRÒv20141008_00277_st  Ksb295@ëÍaƒý?d^P@€E¶ýÍ=šJ¸?kšD?™™šc¾¡ÊÁE·ä¸CÜáìCþeãAfb)<áê;                  ÀÀøÀÀ€Afb)?œ=G`9õRÒv20141008_00279_st  Ksb295@ëÍa†»E'?]_B@€E·ç
=Ž¦´;¶)?˜QìU¾®{E¸«\D°ZòCüd{AfF<Ôø                  ÀÀøÀÀ€AfF?šƒß9õRÒv20141009_00116_st  Ksb295@ë̀5¶P	?y-@€E·#®=©¸?'F©?†ffc¾®—E·"C܇®CþïAeֈ=
#Ò                  ÀÀøÀÀ€Aeֈ?¡Dz@9õRÒv20141009_00118_st  Ksb295@ë̀8ñx©?_ο@€E·Œ=¼È¸==U?šáH]¾ÊÀƒE¸'…D°o¶CýìAfk¹=š<ð                  ÀÀøÀÀ€Afk¹?³Gž9õRÒv20141009_00260_st  Ksb295@ë́`.Q?/°=@€E»"=»l?«ð?§®d¾¬1E»ô¤Cܪ=Cþ'Aeú<ÍE»                  ÀÀøÀÀ€Aeú?™¨·`9õRÒv20141009_00262_st  Ksb295@ë́c| ã?/AÇ@€E»¦¤=‡\Ô?ª^'?¨õÃ^¾'n˜E¼E3D°R˜CüÝAfP <ÎÒT                  ÀÀøÀÀ€AfP ?™ÚJ€9õRÒv20141010_00120_st  Ksb295@ëÍ `Ÿ?S'ù@€EÄÎ=Ùäd>—¶Ê?šáHb¾£×
Eń{CÜù7Cþ•?AeÉM<ËQq                  ÀÀøÀÀ€AeÉM?™j. 9õRÒv20141010_00122_st  Ksb295@ëÍ ‡??Oá@€EÅÒì=Á¬$>̳Z?³33]¾®{EÆc×D°KLCý?;Ae{ê<´h°                  ÀÀøÀÀ€Ae{ê?–9õRÒv20141010_00216_st  Ksb295@ëÍ ö>ÖU?EpÖ@€EÒäq='F$<OœÖ?ƒ×
d¾¦ffEÓBÍCÜ­ôCþ\îAe£Î<§
;                  ÀÀøÀÀ€Ae£Î?"áG`9õRÒv20141010_00218_st  Ksb295@ëÍ ù"yð?Qfè@€EÓõ=¡à>ë?šáH]¾›¥ãEÔ
D°\ÕCýAf%[<ál"                  ÀÀøÀÀ€Af%[?œ-'`9õRÒv20141011_00133_st  Ksb295@ëÍÀ6aüI?"°F@€Eґ¤=°>.?k…c¾™™šEÒ¹×CݦCþqAfR—=¿á                  ÀÀøÀÀ€AfR—?¢·ü 9õRÒv20141011_00135_st  Ksb295@ëÍÀ9Ÿé•?ð§@€EÒ܅=¢ß">íµ?}p¤\¾/EÒçÃD°bFCüã–Afm·=%!í                  ÀÀøÀÀ€Afm·?¤¤= 9õRÒv20141011_00277_st  Ksb295@ëÍÁSìÌG?¢Ò£@€EÕw×=Ÿ}´@•.?xQìc¾¼jEՂ¤CÜYºCþñìAfnª=ˆÎÞ                  ÀÀøÀÀ€Afnª?±ÛÀ9õRÒv20141011_00279_st  Ksb295@ëÍÁW)1¨?ƒ'©@€EÔé×="
=Ïk[?•Â^¾©ûçEÔó®D°i?CüļAe5R=(M                  ÀÀøÀÀ€Ae5R? å	 9õRÒv20141012_00100_st  Ksb295@ëÍà6S®Ô?_§3@€Eê,q=–¬¬?±<A?}p¤d¾"záEêdfCܹºCþLîAfJ<¸–<                  ÀÀøÀÀ€AfJ?—ǀ9õRÒv20141012_00102_st  Ksb295@ëÍà9U;?R¡k@€Eê&H=ˆ¾¬>~.?«…]¾–EëD°TåCüæÉAfä¨<û$k                  ÀÀøÀÀ€Afä¨?Ÿd`9õRÒv20141012_00244_st  Ksb295@ëÍáZûïO?hµç@€Eò#=¹å?j\?p£×b¾œ¬EòZCÜ´¼CþµÃAf0ó<יö                  ÀÀøÀÀ€Af0ó?šó>À9õRÒv20141012_00246_st  Ksb295@ëÍá^\§K?]3B@€Eò:)=˜¾@=¡'À?£×^¾'ë…Eò6áD°IãCüýPAfZã<Ûâð                  ÀÀøÀÀ€AfZã?›|^9õRÒv20141013_00100_st  Ksb295@ëΨÒ! ?[Z@€EÄ¡R=›‰Ø?ħ
?Š=qd¾'ë…EÅ8CÜÝCþSAf
<Õâ\                  ÀÀøÀÀ€Af
?š¼K€9õRÒv20141013_00102_st  Ksb295@ëά‰Y?]@€EÄð3="àì>àê'?'\_¾¢MÓEŜöD°Z¸CüÚÁAf+<ø€­                  ÀÀøÀÀ€Af+?Ÿ 9õRÒv20141013_00244_st  Ksb295@ëÎÉ)*?©Ùá@€EË4ö=ï¿?‹­ô?Që…c¾¢MÓEË-®CÝcTCþÁ‰AfL¬=yk                  ÀÀøÀÀ€AfL¬?¯-`9õRÒv20141013_00246_st  Ksb295@ëÎÌ>—•?ª»¢@€EË£ö=‰¤ÿ@B{d?W
=_¾ž¸REˊRD°gçCüÅãAeŒ=kþ1                  ÀÀøÀÀ€AeŒ?­Æ 9õRÒv20141017_00115_st  Ksb295@ë΀e܃#?}_Þ@€EäÚö=…?"?'/"?n{e¾'n˜Eäø=CÝHCþ]²Ae¬,=³P                  ÀÀøÀÀ€Ae¬,?£¶j9õRÒv20141017_00117_st  Ksb295@ë΀ixì?Qš@€Eáö==)d@5—?}p¤_¾¬1Eáï®D°fwCüôZAeÚx=×H                  ÀÀøÀÀ€AeÚx?¢úé9õRÒv20141018_00133_st  Ksb295@ëΠp?B¶?0P}@€E¶¹=Ð1w?ò)$?´zád¾›¥ãE·!šCܸöCþ–FAe¯<ÈÏô                  ÀÀøÀÀ€Ae¯?™þ€9õRÒv20141018_00135_st  Ksb295@ëΠs‡i?,ç¤@€E·!f=µ`(>ƒ· ?œ(ö]¾²-E·þD°O®Cý5ÃAe2È<­€                  ÀÀøÀÀ€Ae2È?•°9õRÒv20141019_00129_st  Ksb295@ëÎÀf£Þ?q'ù@€E¾K\=†5 >ÂÎQ?ƒ×
d¾¬‹DE¾ß×Cܸ"Cþ‡Aeö
=³`                  ÀÀøÀÀ€Aeö
?£–l9õRÒv20141019_00131_st  Ksb295@ëÎÀiρÞ?€×Ú@€E¾Sì=ôŸ•=ÁuW?‹…\¾Ÿ;dE¾UqD°rÑCýAeþR=
u[                  ÀÀøÀÀ€AeþR?¡®«`9õRÒv20141022_00135_st  Ksb295@ëÏ Rá™?<ӛ@€EØ£
=Žó´?‰­¤?½p¤d¾šŸ¾EØû3CÜӖCþŠÁAeÚ)<àÞ                  ÀÀøÀÀ€AeÚ)?œÁ9õRÒv20141022_00137_st  Ksb295@ëÏ V ¾<?TüÞ@€Eفq=…Õm?Ö3K?¡G®^¾­'hEÚÃD°O
CüôZAeè¤<ÕkÜ                  ÀÀøÀÀ€Aeè¤?š­{€9õRÒv20141023_00130_st  Ksb295@ëÏ@dü¤+?E¥@€Eëèì=­Âä?ñú?ºáHc¾bNE싅CܶFCþ—Af<ë6(                  ÀÀøÀÀ€Af?fÅ9õRÒv20141023_00132_st  Ksb295@ëÏ@h5ف?C?–@€Eë2\=œ>\·Ö?£×
\¾—PE둅D°F=Cý'
AfM.<å–K                  ÀÀøÀÀ€AfM.?œ²É`9õRÒv20141024_00148_st  Ksb295@ëÏ`Åw±?Vår@€EÖæ
=ƒ@?¸?¡G®d¾£×
Eי
CÜ;dCþboAfeÇ<ñdG                  ÀÀøÀÀ€AfeÇ?ž,ˆà9õRÒv20141024_00150_st  Ksb295@ëÏ`ȁ¤?jŸŒ@€E×®=¤œ?Šžë?Š=q\¾£SøE×j)D°L´Cý|)AeÙW<þwÆ                  ÀÀøÀÀ€AeÙW?ŸÎøÀ9õRÒv20150330_00924_st  Ksb295@ëã	Úng?;0@€Eµ'f=ªa€?Ùòñ?³33c¾›"ÑE¶ÃCÜcuD@ÕAfSN<æoß                  ÀÀøÀÀ€AfSN?œÍûà9õRÒv20150330_00926_st  Ksb295@ëã	Þό?8Ìh@€Eµ9®=ŽŒ>£vþ?¨õÃ\¾˜bEµlöD°UšCþâ°AeÍ°<с·                  ÀÀøÀÀ€AeÍ°?š06à9õRÒv20150330_01068_st  Ksb295@ë㲆û\?91«@€E§úq=ž;\?Lÿ?™™šd¾ª~úE¨Í\CÜÀÅDËAe…h<°M                  ÀÀøÀÀ€Ae…h?–	²9õRÒv20150330_01070_st  Ksb295@ëã·(ûø?@æP@€E¨¸=€
Ð>öA¹?°£×Z¾¯²E¨Ž¤D°FòCþ–‡Ae5<³ãö                  ÀÀøÀÀ€Ae5?–|~À9õRÒv20150331_00909_st  Ksb295@ëã)"½?Uá@€E·~R=«"(?'èg?Ã×
e¾ˆ´9E·¯ÃCÜfFCÿ¦Ae¥ù<éé¬                  ÀÀøÀÀ€Ae¥ù?=5€9õRÒv20150331_00911_st  Ksb295@ëã)—[6?Ú³@€E·bö=áR$>L7?°£×[¾"÷ÏE·¾fD°TÝCþ^ÙAes?<ֆ                  ÀÀøÀÀ€Aes??šÐà9õRÒv20150331_01053_st  Ksb295@ëã*Þ ´Á>ôT!@€E¹S=Ú§*@°â*?«…f¾‹C–E¹«šC܉šCÿ»#Ae³•<²È                  ÀÀøÀÀ€Ae³•?–C99õRÒv20150331_01055_st  Ksb295@ëã*áá¡Æ>öC@€Eº*ì=ô)@@‡Cé?°£×[¾š¬EºlfD°QCþ7+AeC<Ë¡ü                  ÀÀøÀÀ€AeC?™t?€9õRÒv20150331_01197_st  Ksb295@ëã,R/ÿ?¯Ø@€E¶Ðq=õg>ÛCG?ÚáHd¾'n˜E¶gC܍ÓCÿ BAe)ö<âKY                  ÀÀøÀÀ€Ae)ö?œIk 9õRÒv20150331_01199_st  Ksb295@ëã,U™‰?.¥@€E¶Ì×=͂Ý@¥v@\\¾›"ÑE·ªáD°[¦Cý´ÝAeäí<ø ï                  ÀÀøÀÀ€Aeäí?Ÿà9õRÒv20150523_00199_st  Ksb295@ëéÉâK'?G&@€E­F
=¶%Ð>4L?‡®f¾¡G®E®®CÜÆFCý¥ÃAeåc<ܸ(                  ÀÀøÀÀ€Aeåc?›—9õRÒv20150523_00201_st  Ksb295@ëéÉåbð»??O@€E­ö=»ì>օ¯?¹™š^¾›"ÑE¬üD°K}CüÀÅAeûV<éä                  ÀÀøÀÀ€AeûV?<€À9õRÒv20150523_00379_st  Ksb295@ëéËp}+$?)y@€E°q='ø,>zaQ?˜Qìd¾"záE°¤CܨÕCþ0¤Af6x<âd˜                  ÀÀøÀÀ€Af6x?œL"9õRÒv20150523_00381_st  Ksb295@ëéËsÈ
?(¸Ë@€E°›®='™,?<?†ff^¾²-E°äRD°RCüÏ\Af"<¬J.                  ÀÀøÀÀ€Af"?•‰EÀ9õRÒv20150523_00463_st  Ksb295@ëéÌ2Á2æ?4LÓ@€E¾.×=‹ÿX                  ÀÀøÀÀ€Àø9õRÒv20150523_00465_st  Ksb295@ëéÌ6xð?6[
@€E¾‰¸=Ê,>×Æí?p¤]¾›¥ãE¾ç®D°]XCüÉXAeîÉ<ßí                  ÀÀøÀÀ€AeîÉ?›ý£À9õRÒv20150523_00559_st  Ksb295@ëéÌú'0?GìÇ@€Eǃ=—P?*"v?³33d¾—PEÇo
CܶfCþFAf'=@‡›                  ÀÀøÀÀ€Af'?¨ó`9õRÒv20150523_00561_st  Ksb295@ëéÌýRC??U"@€EÈu
=f9?wxÞ?³33_¾¦ffEÇü=D°TBCüs¶AeÅ|=                  ÀÀøÀÀ€AeÅ|?¡oãà9õRÒv20150527_01005_st  Ksb295@ëêMOÒO?j"ú@€Eµ-\='ج?KV7?œ(öf¾®{Eµh=CÜÒNCý¸öAe†E<àÑ@                  ÀÀøÀÀ€Ae†E?œ(9õRÒv20150527_01007_st  Ksb295@ëêMR:N?ˆ6_@€EµFš=•Å?»ÎÌ?záH_¾«…E´úÍD°P)Cü¶AdÛF=$÷                  ÀÀøÀÀ€AdÛF?¤>à9õRÒv20150531_00759_st  Ksb295@ëêÌÕa–s? U@€E")=–Ùô?›=±?®{e¾ß;E"}\C܌)CýøöAeœ9<Ö'×                  ÀÀøÀÀ€Aeœ9?šÄúà9õRÒv20150531_00761_st  Ksb295@ëêÌ؅,?ï÷@€E•¤=²TD>ZŸ?§®\¾ž5?E"üÍD°9ÛCü ¤Aeu<¬ÌÖ                  ÀÀøÀÀ€Aeu?•™šÀ9õRÒv20150611_00261_st  Ksb295@ëì# Ï87?d"‹@€E¤g
=^>è?ÇUÂ?'\e¾¤ZE¥€C܍²DöAez­<݄^                  ÀÀøÀÀ€Aez­?›°‹À9õRÒv20150611_00263_st  Ksb295@ëì#¦‹…?LŸ@€E£ßš=´Ê> Ys?¯\)[¾œ(öE¤‹3D°K®Cþ}qAf5Ë<Þ@¤                  ÀÀøÀÀ€Af5Ë?›È€9õRÒv20150703_00307_st  Ksb295@ëîàñÛI½?hÌc@€E¤}{=¯¬?Ž†Ä?…¸e¾«E¤=HCÛÞwD5AfcÀ=t                  ÀÀøÀÀ€AfcÀ?¢Ž'À9õRÒv20150703_00309_st  Ksb295@ëîàõñ"?uö@€E©Þ==fíÈ@	
š?p£×_¾‡+Eª%…D°=CþcøAd»X=ky"                  ÀÀøÀÀ€Ad»X?­o2`9õRÒv20150703_00451_st  Ksb295@ëîâ›X6?a5È@€EŠ¤>-Ù=_?s33e¾¤Ý/E3CÛÕÃCÿwÏAf
½<ÝxŒ                  ÀÀøÀÀ€Af
½?›¯€9õRÒv20150703_00453_st  Ksb295@ëîâñï?j‡ý@€EŽÏ\=Ž¯¨>8yi?ŒÌÍ\¾­'hEŽþD°3CþòAf*<ð£g                  ÀÀøÀÀ€Af*?žlà9õRÒv20150704_00160_st  Ksb295@ëïEU?¦ô@€E–)=Áªô?o¤?0£×e¾'hsExÍCۘ"CÿpåAeú"=nÛ!                  ÀÀøÀÀ€Aeú"?­Ûd 9õRÒv20150704_00162_st  Ksb295@ëïˆKé?'2@€EÌš=àT?Î?º?\(ö[¾©ûçEÒöD°"CþXAe</=:C                  ÀÀøÀÀ€Ae</?§Hc`9õRÒv20150704_00532_st  Ksb295@ëïš‹Çt?]Ož@€EZªá=·"|=QxŠ?s33e¾˜"uEZ˜{CÜ
ÓCþF%Aeê}<çÁ                  ÀÀøÀÀ€Aeê}?œá˜ 9õRÒv20150704_00534_st  Ksb295@ëïàÛÍ?Tû¼@€EZãH=‰Là>fF"?G®]¾˜"uE[²fD°4!CüüîAe~ä<×                  ÀÀøÀÀ€Ae~ä?˜aà9õRÒv20150711_00149_st  Ksb295@ëïà‰¡p?d©ß@€EÓ²×=–—C>P@x?ž¸Rd¾å`EÒ )C܁D¸Afq=W                  ÀÀøÀÀ€Afq?¡Jà9õRÒv20150711_00151_st  Ksb295@ëïàŒñË4?x@€EÒ´ì=·6D@@?Ž{[¾™‡EÒb)D°+;CþœJAf[M=ëJ                  ÀÀøÀÀ€Af[M?£]i@9õRÒv20150712_00253_st  Ksb295@ë𡉝M? ªS@€E•B=]8>®"&?aG®d¾° ÅE•A×CÛÚDÉAf#×=4G                  ÀÀøÀÀ€Af#×?¦€¨à9õRÒv20150712_00255_st  Ksb295@ëð©i*'?'ôx@€E–Uš=©zH>¨w6?^¸R]¾¦éyE–}®D°ÍCþkAeª=#y                  ÀÀøÀÀ€Aeª?¢Äo 9õRÒv20150712_00373_st  Ksb295@ëðŽ¡h›?S,×@€E"H®=£þ€>Ñ?ˆõÃc¾œ(öE•$CÛoCÿÆAeÎC<¯ÿu                  ÀÀøÀÀ€AeÎC?•ÿî 9õRÒv20150712_00375_st  Ksb295@ëð'Ï»•?Oóœ@€E"V== _?µ"?záH^¾ž5?E"å…D°‰CþF%Ae"á<Á3k                  ÀÀøÀÀ€Ae"á?˜&m`9õRÒv20150712_00965_st  Ksb295@ëð	S«?Š³w@€E'<š=›"$>iw?Tzáe¾®—EÛ\CÛòÑCþHAeˆæ=)D†                  ÀÀøÀÀ€Aeˆæ?¥(À9õRÒv20150712_00967_st  Ksb295@ëð	#R¥"?~ý¤@€E'®¤=yÊa@s~?'\^¾¾vÉE'î=D°üCü°Ae]=7¦µ                  ÀÀøÀÀ€Ae]?¦ôÖ 9õRÒv20150715_00192_st  Ksb295@ëð`;ÜIÂ?;;@€E±B==˜Æ<rBg?¸Qìd¾¡ÊÁE±ØCÛãTDöAe¼Ä<É#T                  ÀÀøÀÀ€Ae¼Ä?™$j€9õRÒv20150715_00194_st  Ksb295@ëð`?BÆ#?:V@€E°Á
=ÇÐÿ>†e?¢\^¾¦ffE°÷ÃD°XCþ•Aff[<ÀÁ                  ÀÀøÀÀ€Aff[?˜"@9õRÒv20150720_00445_st  Ksb295@ëñH¥¶3?B@€EtH=Ÿíì>½?'\c¾Ÿ¾wErÍCÜWLCýæéAeX9<˜l.                  ÀÀøÀÀ€AeX9?"
…À9õRÒv20150720_00447_st  Ksb295@ëñLsñ"?"êw@€E¤=žEx@ø˜?¡G®`¾°£×E_ìD°G}CügðAe‰œ<Èk.                  ÀÀøÀÀ€Ae‰œ?™
eÀ9õRÒv20150722_00085_st  Ksb295@ëñ@½t•(?aÞ@€E˜»R=Šò`=G9ž?¡G®f¾/E™.öCÛ¨öCÿéXAeù¶<ó}D                  ÀÀøÀÀ€Aeù¶?žo¨€9õRÒv20150722_00087_st  Ksb295@ëñ@ÀÓ.ç?a™†@€E˜»\=Æøö?E'š?Š=q[¾¥ãTE™3HD°. CþCøAf_œ=
©                  ÀÀøÀÀ€Af_œ?¡±µ 9õRÒv20150722_00277_st  Ksb295@ëñBΊW?i2À@€E†r=š…°=aÁ?n{f¾¥`BE†ª)CÜ<‹CÿNwAfDZ<ì"Ü                  ÀÀøÀÀ€AfDZ?›€9õRÒv20150722_00279_st  Ksb295@ëñBÑÍGq?^y@€E†ˆ×=t²É>*
 ?'\]¾¡ÊÁE†ÏšD°DþCýÇðAf<Í9                  ÀÀøÀÀ€Af?™§#À9õRÒv20150722_00589_st  Ksb295@ëñE"—CÔ?L¯Ì@€EŠÈ×=lÈP?4È?Š=qd¾£SøEŠxRCÜECþ}PAf½Å=ن                  ÀÀøÀÀ€Af½Å?¡{0À9õRÒv20150722_00591_st  Ksb295@ëñE‡»eœ?KtO@€EŠÕR=wS>Em?¦ff]¾¡G®EŠ[šD°4ZCüòoAfKN<Ëk–                  ÀÀøÀÀ€AfKN?™mrÀ9õRÒv20150722_00733_st  Ksb295@ëñF«V K?Spú@€E‹½×=ʨ>Às"?†ffe¾'n˜E‹'šCÜFCþ"ZAfº<ÉE                  ÀÀøÀÀ€Afº?™(¡À9õRÒv20150722_00735_st  Ksb295@ëñF®ün?TXˆ@€E5=="ox=»Žf?"33\¾£×
EŒ(ÍD°-`Cý–AfB<ɸ                  ÀÀøÀÀ€AfB?™"×9õRÒv20150722_00877_st  Ksb295@ëñH"̦?•±ø@€E‰tf=…{¼?€­ƒ?aG®d¾ÍÒòE‰®CÛ½Cþ"òAfwÕ=<5¨                  ÀÀøÀÀ€AfwÕ?§†µ9õRÒv20150722_00879_st  Ksb295@ëñHÏ@p?iÈ~@€E‰Ùq="mä>—&´?}p¤^¾¥`BE‰"D°D¤Cü£AfN³<ì#]                  ÀÀøÀÀ€AfN³?"k 9õRÒv20150723_00085_st  Ksb295@ëñ_«µ?$Œ@€E¨º…=¢°>ôa•?€e¾œ(öE©(öCÛÕ?CÿԜAf¹<ª!Á                  ÀÀøÀÀ€Af¹?•D8 9õRÒv20150723_00087_st  Ksb295@ëñ_®L3Š?)f8@€E§½)=¦Žô>±J??…¸]¾"ýôE§öáD°;Cþ{dAeöy<¥Îº                  ÀÀøÀÀ€Aeöy?"¹×@9õRÒv20150723_00229_st  Ksb295@ëñ`ÇyfH?*@€EšÃÍ=É>´A§?ºáHf¾›"ÑE›^áCÛúCÿõAeÚ¶<قw                  ÀÀøÀÀ€AeÚ¶?›0Nà9õRÒv20150723_00231_st  Ksb295@ëñ`ʺم?¿#@€Ešœ®=Îz*=£_³?G®\¾"÷ÏE›¸D°?×CþM/AeÉ"<»H                  ÀÀøÀÀ€AeÉ"?—i 9õRÒv20150723_00661_st  Ksb295@ëñe% Ù)?$ä©@€E`ì="ñ¸>€e?¾¸Rc¾£SøE´CÜAhCýñªAe·Y<…Å                  ÀÀøÀÀ€Ae·Y?˜P¸ 9õRÒv20150723_00663_st  Ksb295@ëñe)x?Çÿ@€Ef3=•¼?7"ß?…¸`¾›¥ãEˆÍD°?uCüßAe†<'                  ÀÀøÀÀ€Ae†?B#`9õRÒv20150723_00805_st  Ksb295@ëñf"4ªØ?0þ@€E‰==¹ $?8ïg? e¾—PEˆ²)CÜQ‰CþAe"©<›€H                  ÀÀøÀÀ€Ae"©?"p	9õRÒv20150723_00807_st  Ksb295@ëñf—ŒÄI?(od@€E‰.f=º…Ü>—'?Š=q`¾ß;Eˆ†D°L¼CüzáAf}<›u&                  ÀÀøÀÀ€Af}?"n¤À9õRÒv20150723_00949_st  Ksb295@ëñg÷ha"?.–G@€E–=£p`>öK?ª=qc¾•E—ÇÃCÜÇCýšáAeÐâ<Ýà=                  ÀÀøÀÀ€AeÐâ?›¼ 9õRÒv20150723_00951_st  Ksb295@ëñgú©äë?Dô*@€E–ÝR=ا?ˆä?…¸_¾–‡+E•²¸D°1‰Cü4ÝAe€Z<Ў6                  ÀÀøÀÀ€Ae€Z?šÆÀ9õRÒv20150724_00085_st  Ksb295@ëñÔðL¯?Xg¡@€EžçH=Œt"?pQ"?Š=qe¾/EŸ™qCÛ²ND"ÑAfØ<éJ7                  ÀÀøÀÀ€AfØ?)Fà9õRÒv20150724_00087_st  Ksb295@ëñØMœ?YÃ@€Ežl\=—VÌ? ˆ?¼(ö^¾¤ZEžÌöD°CþV‡Af@û=Ð|                  ÀÀøÀÀ€Af@û? €9õRÒv20150724_00229_st  Ksb295@ëñJ_)†?Xæ>@€Ež==¤ç4?
äü?§®e¾–‡+Ež¨öCÛÆfCÿÇmAeâ/=                  ÀÀøÀÀ€Aeâ/?¡À@9õRÒv20150724_00231_st  Ksb295@ëñMŸæ:?aîÛ@€EüR=Œ|ˆ>ϐ~?Š=q\¾¡G®Ež>öD°0‹Cþ?Aeé¤<ñ½5                  ÀÀøÀÀ€Aeé¤?ž7¦ 9õRÒv20150724_00577_st  Ksb295@ëñ…D`?b–@€E›7®=ŠØ`@ûr?ŒÌÍe¾§l‹E›VáCÜ)üCþ.úAe÷t<ÚlÊ                  ÀÀøÀÀ€Ae÷t?›M™@9õRÒv20150724_00579_st  Ksb295@ëñ…"[?Z@¿@€E™µš="ë=8
<?"zá^¾™‡E™ìD°8¼CüÔÝAe؀<ňô                  ÀÀøÀÀ€Ae؀?˜±€9õRÒv20150724_00721_st  Ksb295@ëñ†9ߥ?uø&@€E™µš=">ú0à?záHd¾·ÎÙE™­qCÜahCþLJAfûý<ۅ                  ÀÀøÀÀ€Afûý?›p¢ 9õRÒv20150724_00723_st  Ksb295@ëñ†=B
'?eJ@€E˜øÍ=`¹À? ž?p£×]¾¥`BE™…D°<CüÃTAf<<ÑeÑ                  ÀÀøÀÀ€Af<?š,º 9õRÒv20150724_00865_st  Ksb295@ëñ‡~:Øï?Q=v@€E™T=œ¤ä?ÙWå?ª=qc¾ž¸RE™ÜCÜYüCýÙyAf¨ë<ì,©                  ÀÀøÀÀ€Af¨ë?…• 9õRÒv20150724_00867_st  Ksb295@ëñ‡l+¢?;þÛ@€E™‹
=s¬G>ý³?¡G®`¾–E˜èD°6%Cüd9Aepâ<½o                  ÀÀøÀÀ€Aepâ?— ­à9õRÒv20150725_00085_st  Ksb295@ëñŸ"´ˆ?YÝV@€EËeÃ=Ö?µO)?"záf¾¤ZEË°CÜ&fCÿÍÓAf¡<ã#                  ÀÀøÀÀ€Af¡?œdq 9õRÒv20150725_00087_st  Ksb295@ëñŸ–÷Èú?F6ã@€EÊÔ®=õÞ>@
Žõ?—
=\¾®—EËÍD°4Cþ{DAeœ{<̈́n                  ÀÀøÀÀ€Aeœ{?™°À9õRÒv20150725_00229_st  Ksb295@ëñ¡ ½å©?9•}@€E·X3=â¥a>4	?ÚáHf¾/E·™ÃCÜ)ÛCÿ‡Af²<ÄL                  ÀÀøÀÀ€Af²?˜ƒI€9õRÒv20150725_00231_st  Ksb295@ëñ¡#è½n?!W¤@€E¸D¸=Ÿ=Ú?Æff\¾»çmE¸øöD°6NCþ[…Aeç<¢ž¤                  ÀÀøÀÀ€Aeç?"SԀ9õRÒv20150725_00661_st  Ksb295@ëñ¥›í?7¤x@€E©pÃ=jp=$<³?'\c¾©xÕE©ƒ…C܀bCþßAfFÄ<™                  ÀÀøÀÀ€AfFÄ?"³1 9õRÒv20150725_00663_st  Ksb295@ëñ¥½ð'?CV(@€E©÷q=³g(>-Ÿ?£×^¾"ýôE©ºfD°3dCüäþAesj<ÇÒH                  ÀÀøÀÀ€Aesj?˜úI9õRÒv20150725_00805_st  Ksb295@ëñ¦Oü^?#Z·@€E±Žö='Ák?k¤?•Âd¾™™šE±oqCÜ#3CþþAe̚<Æì                  ÀÀøÀÀ€Ae̚?˜Ã=€9õRÒv20150725_00807_st  Ksb295@ëñ¦SK;¾?*Í:@€E²(q=Å`?dßÊ?½p¤]¾¢MÓE±Â)D°<RCüÙºAe<»¨                  ÀÀøÀÀ€Ae?—u 9õRÒv20150725_00925_st  Ksb295@ëñ§Gþ;°?,½b@€E¹¡š=—e€?3W<?‡®c¾¥ãTE¹'ÃCÜ(CýüAf]"<«Â                   ÀÀøÀÀ€Af]"?•xD9õRÒv20150725_00927_st  Ksb295@ëñ§K²`e?NÌN@€E¹3=ÎJ¸?ˆÐË?¬ÌÍ_¾–E¹>ÍD°89Cü3–Aeüe<ùô\                  ÀÀøÀÀ€Aeüe?Ÿ>‹€9õRÒv20150730_00589_st  Ksb295@ëòEcَ|?L§@€E…l¤=¾,?\?s33e¾ž¸RE…­
CÜCþ åAf,<¨Î                  ÀÀøÀÀ€Af,?•ÙÀ9õRÒv20150730_00591_st  Ksb295@ëòEg5^1?E‹Ô@€E…Ë{=  Ô<ý!ù?—
=]¾¡ÊÁE†3D°9ªCüœjAeߔ<Ý.È                  ÀÀøÀÀ€Aeߔ?›¥Ù9õRÒv20150731_00133_st  Ksb295@ëò`Æ´?8û@€EÏâ®=œX ?}Ú?¡G®e¾–‡+EÏÈCÛùºCÿٚAe•<·£"                  ÀÀøÀÀ€Ae•?–ôr`9õRÒv20150731_00135_st  Ksb295@ëò`PÈ?€Ó@€EÏQá=®Cè<èv:?™™š\¾/EϒD°2NCþ\AfTÿ<£$+                  ÀÀøÀÀ€AfTÿ?"d…`9õRÒv20150801_00138_st  Ksb295@ëò€¾l'%?;&Ð@€E¨˜
=Š3D>—ië?£×e¾˜"uE¨zRCÜÅCÿ¹ÛAeì
<ÙxÐ                  ÀÀøÀÀ€Aeì
?›/9õRÒv20150801_00140_st  Ksb295@ëò€Á¼R×?.6@€E¨sì=ÇÑÔ? þE?'ë…^¾¤ZE¨!ÃD¯öCÿK#AetU<ƒº                  ÀÀøÀÀ€AetU?wP 9õRÒv20150802_00133_st  Ksb295@ëòŸ÷[[›?4R%@€E²Íì>1›>ÙÏ\?¯\)d¾ˆ1'E²Ñ\CÛ¾D
ÓAf<åí                  ÀÀøÀÀ€Af?œ½¡9õRÒv20150802_00135_st  Ksb295@ëòŸúªk#?-KÐ@€E²y\="»¨?îÀ¢?‹…^¾/E²
ÍD¯àBCÿ~˜AeÆË<­Éz                  ÀÀøÀÀ€AeÆË?•¹/@9õRÒv20150802_00277_st  Ksb295@ëò ÿ½š«?YŠD@€E¨B)=¬ñÄ?'£»?¦ffe¾¤Ý/E¨+3CÛ£3Cÿ™Afæ<Ô6"                  ÀÀøÀÀ€Afæ?š†Ò€9õRÒv20150802_00279_st  Ksb295@ëò¡¢F¼?KIC@€E§Úq=¦Žð?îƁ?ª=q^¾˜bE¨0D¯ë¾Cÿ"Af-<Ñ#g                  ÀÀøÀÀ€Af-?š$là9õRÒv20150802_00421_st  Ksb295@ëò¢êž?2о@€Eœkq=ÝL=å?¢\f¾¡G®E›ÿ…CÛñCÿ*ÁAeÒt<ÁÀØ                  ÀÀøÀÀ€AeÒt?˜89õRÒv20150802_00423_st  Ksb295@ëò¢~°?:ÝÉ@€Eœ€=ás@?{ƒ?¦ff_¾—
=EœöD¯à1Cþ¦¨Ael<Ç(É                  ÀÀøÀÀ€Ael?˜å 9õRÒv20150803_00085_st  Ksb295@ëòÅ+ŽÄT?nÅ@€E¯–f=ŒYx>üM=?Þ¸Re¾¤ZE°fCÜ?}Cþ`Aeþ<é"È                  ÀÀøÀÀ€Aeþ?2y9õRÒv20150803_00087_st  Ksb295@ëòÅ.'-9?Kš@€E®v\=¥Þ`?'?÷
=^¾šŸ¾E®¹…D¯öòCý±Aeà<ÿ¡                  ÀÀøÀÀ€Aeà?Ÿã 9õRÒv20150803_00265_st  Ksb295@ëòÆÐ|d€?>,8@€E®P=•8õ>ÐԊ?ub¾ŒÌÍE­îáCÜ-ÓCýØAe{Ç<Ê6ó                  ÀÀøÀÀ€Ae{Ç?™FÞ`9õRÒv20150803_00267_st  Ksb295@ëòÆӁÙ?>8ù@€E¬«ö=ŒÇ¼<€º.?·
=^¾"÷ÏE«½qD¯ýXCý†FAf$½<ð¬[                  ÀÀøÀÀ€Af$½?ž‹`9õRÒv20150804_00133_st  Ksb295@ëòà"5_?\è@€E½²=œ¥@Ø@™š8¾"÷ÏE½µ×CÜLCÿÇmAv¬=§z±                  ÀÀøÀÀ€Av¬?´ïV 9õRÒv20150804_00135_st  Ksb295@ëòà&i?C'Ö@€E¿½=}©q>…
z?Ã×
[¾‹C–E¾¦öD°‹Cÿ¾AeÐA=+ÈX                  ÀÀøÀÀ€AeÐA?¥y9õRÒv20150804_00277_st  Ksb295@ëòá(5¹J?H5g@€E³\=Ñb<>HúR?¼(öf¾²-E³Î¸CÜ%¢Cÿ±HAfc<ëg'                  ÀÀøÀÀ€Afc?läà9õRÒv20150804_00279_st  Ksb295@ëòá+ÆE?B_>@€E³jR=¶¡T>ÞIè?µÂ^¾/E³9D¯ëdCÿAewž=Z™                  ÀÀøÀÀ€Aewž? kS 9õRÒv20150806_00118_st  Ksb295@ëóÑ7ub?G"•@€EÎú®=ˆÜ>Œt?ž¸Rg¾¥`BEά)CܨCÿü¬Ae¡4<è'                  ÀÀøÀÀ€Ae¡4?Bà9õRÒv20150806_00120_st  Ksb295@ëóÔK\?HBœ@€EÏ×3=–ÐÄ?ïx?¦ff\¾¬1EÐ()D¯ÑhCÿ'‰Af)'=ä—                  ÀÀøÀÀ€Af)'? 'à9õRÒv20150806_00262_st  Ksb295@ëó ñ7*9?v&@€EŊ{=èh\>ò#Ó?s33e¾«EÄÐ)CÛòCÿ"Afû=ã                  ÀÀøÀÀ€Afû?¢ãœ`9õRÒv20150806_00264_st  Ksb295@ëó ôž›?B¿@€EÃԅ="œ?Ãü?ˆõÃ^¾ ÄœE¶)D¯îCÿZ^Aek<µïô                  ÀÀøÀÀ€Aek?–½þ€9õRÒv20150806_00694_st  Ksb295@ëó%pÓ?sº&@€E¡=žÄh>¢Çß?k…d¾šŸ¾E¡CÜ
Cþ–FAfDE=ȧ                  ÀÀøÀÀ€AfDE? 9à9õRÒv20150806_00696_st  Ksb295@ëó%Ø?`â@€E Êá=…Ñ$?d‹U?ˆõÃ^¾›¥ãE áìD°œCýìJAeòâ<òèz                  ÀÀøÀÀ€Aeòâ?ž]@9õRÒv20150807_00124_st  Ksb295@ëó@̌›.?­e@€E•==γ¡?0^«?c×
e¾œ(öE"2áCÜCÿ&¨Afƒ®=©Ÿ=                  ÀÀøÀÀ€Afƒ®?µ3ç 9õRÒv20150807_00126_st  Ksb295@ëó@Ð(Çt?²æ«@€E—1H=Yр>Ojv?xQì^¾Å¸E–èD¯èÍCþ'ÏAe–K=­L¦                  ÀÀøÀÀ€Ae–K?µ©"À9õRÒv20150807_00244_st  Ksb295@ëóAÅÊI»?Ë²@€EŽK=i?>à‡+?fffe¾©xÕEàÍCÜ1HCþVFAeû°=ƒ
                  ÀÀøÀÀ€Aeû°?£°a@9õRÒv20150807_00246_st  Ksb295@ëóAÉEƒÃ?ƒ·Å@€Eà=–nà=iBÊ?n{_¾®{E'áD¯ñ/CýýqAe…ï=+Ø                  ÀÀøÀÀ€Ae…ï?£…{9õRÒv20150807_00520_st  Ksb295@ëóD#ðÀG?Ž€º@€E‡Ü…=AVp=wP?+…d¾µ?}E‡böCÛɚCþ‹DAeŒ+=*"Ë                  ÀÀøÀÀ€AeŒ+?¥DY`9õRÒv20150807_00522_st  Ksb295@ëóD';³Š?{¸ù@€Eˆ{H=YX?8}?Ž{_¾Ä›¦Eˆ`D¯ë3Cþº=Afˆ=Ë
                  ÀÀøÀÀ€Afˆ?¢Ya 9õRÒv20150810_00085_st  Ksb295@ë󟬦Ò?{©@€E‹D=©»x>Jt?Y™šd¾§l‹E‹<CÛè"DÇAeâ=¯	                  ÀÀøÀÀ€Aeâ? á 9õRÒv20150810_00087_st  Ksb295@ëóŸ¯ÝùE?Àß@€E‹3=Ba˜?Aué?u_¾£SøEŠÑD¯å‰CÿÀƒAf6=PN                  ÀÀøÀÀ€Af6? Ê	À9õRÒv20150810_00231_st  Ksb295@ëó è*5ß?[¿@€E~t=ΑW>t@ó?hõÃf¾¬1EYHCÜ0åCÿ»çAe¹ú<µY.                  ÀÀøÀÀ€Ae¹ú?–«%À9õRÒv20150810_00233_st  Ksb295@ëó ëHE?~h@€E~É®=oÛ÷?'ÅÅ?šáH^¾§l‹E~«
D¯ÚoCþòoAfáÛ<ù¹                  ÀÀøÀÀ€AfáÛ?Ÿ7!€9õRÒv20150810_00601_st  Ksb295@ëó¥	´˜?qRÒ@€EPÿ3=—­à?Ê|ø?\(öe¾£×
EQ´¤CÜ^˜CþyüAfL<ð2à                  ÀÀøÀÀ€AfL?ž\9õRÒv20150810_00603_st  Ksb295@ëó¥œuí?nqÀ@€EQ^=YÏ >Kzÿ?^¸R^¾²°!ER…D¯ô1CýÞÙAfS~=%                  ÀÀøÀÀ€AfS~?¢D 9õRÒv20150810_00745_st  Ksb295@ëó¦ò-¯?'Ë@€Ep–Í=b!0>"6é?@c¾°£×Eo{®CÜ®Cý»DAfç=!™ÿ                  ÀÀøÀÀ€Afç?¤3?à9õRÒv20150810_00747_st  Ksb295@ëó¦äÑP?‹Á@€Epš)=›J$=î>'?=p¤^¾£×
Enÿ®D¯ðCý°ƒAeÆó=ò                  ÀÀøÀÀ€AeÆó?£þAÀ9õRÒv20150810_00865_st  Ksb295@ëó¦ü蓨?…8@€E€¡…=i•?ë'È?xQìe¾ A‰E€=qCÜÉCþFAeõ=,ÂA                  ÀÀøÀÀ€Aeõ?¥˜H 9õRÒv20150810_00867_st  Ksb295@ëó¦ÿ»fô?ñ*@€E€Œ¸=<¥?mAÁ?B\_¾¨r°EÍHD¯ÜÅCý™XAeÞo=®Z                  ÀÀøÀÀ€AeÞo?¢õË@9õRÒv20150810_00925_st  Ksb295@ëó§t¯?¡@'@€Es\=Ÿ@Ã?È£`?5c¾¯ Esï3CÜ+ÇCý÷LAfD2=\'À                  ÀÀøÀÀ€AfD2?«X9õRÒv20150810_00927_st  Ksb295@ëó§w(«p?Œ°@€ErÇì=†ö¼@.õ
?@`¾¡ÊÁErâ¸D¯àÝCý\ÍAeÿe=/·-                  ÀÀøÀÀ€Aeÿe?¥öå 9õRÒv20150811_00131_st  Ksb295@ëóÀ]þˆ‡?¡‰¤@€ESÖ>#l?c;?&fff¾³¶FETšCÛþ5Cÿ|¬AfP0=7è«                  ÀÀøÀÀ€AfP0?¦ý`9õRÒv20150811_00133_st  Ksb295@ëóÀaE¼?BÑ@€EQô=2›¡?¥ô?J=q^¾Ó÷ÏER–D¯ÈCÿKAfG£=3`"                  ÀÀøÀÀ€AfG£?¦l@9õRÒv20150811_00503_st  Ksb295@ëóÃL(T?'ó¢@€EL±Ã=‹ÇP?‡û?:áHd¾»çmEK§\CÜ=PCþUAfQT=i                  ÀÀøÀÀ€AfQT?£í!9õRÒv20150811_00505_st  Ksb295@ëóÃO´õ?|Zæ@€EOƒ…=Gú˜@-?ƒ×
^¾¬‹DEO0¤D¯ï3CýqHAfL·=©è                  ÀÀøÀÀ€AfL·? U=9õRÒv20150812_00134_st  Ksb295@ëóßÿY+ë?a"@€Euž{=°?œú?—
=e¾¤ZEuúCÜ
/Cÿ0Af)Ž<Ððƒ                  ÀÀøÀÀ€Af)Ž?š`9õRÒv20150812_00136_st  Ksb295@ëóàwÄ]?c¢b@€Eu
=g$©?UŠ5?˜Qì`¾®{Ev6fD°=CþßAfXà=Áä                  ÀÀøÀÀ€AfXà?¢8<€9õRÒv20150812_00278_st  Ksb295@ëóá$aô'?ch¡@€Eh°=Kö‰=þ,Í?‹…e¾ ÄœEimÃCÜ+DCþ\)Ae»
<Ë)                  ÀÀøÀÀ€Ae»
?™e €9õRÒv20150812_00280_st  Ksb295@ëóá'd7ã?ˆ1×@€Ei…=b£=ÇÀ˜?Që…_¾²-Ej®D¯ómCýAËAeÊW=[¼                  ÀÀøÀÀ€AeÊW?«`7€9õRÒv20150813_00133_st  Ksb295@ëôöµ)?/6±@€E^>Ñu=ª{^?³33f¾˜"uE0)C܉CÿYüAf:<ç"Þ                  ÀÀøÀÀ€Af:?œò{À9õRÒv20150813_00135_st  Ksb295@ëô÷§?)´}@€E~š)=ÂgÔ?Ù?€^¾¢MÓE}·3D¯åPCþáHAe:<ŒÆ^                  ÀÀøÀÀ€Ae:?'˜ËÀ9õRÒv20150813_00445_st  Ksb295@ëô*fÖy?ÒÖF@€Ev33=\Î×?x:?333e¾¹Û#EvöCܬCþ…ãAfã`=§3                  ÀÀøÀÀ€Afã`?´âæ`9õRÒv20150813_00447_st  Ksb295@ëô-ǓÓ?Ñd0@€Ev0¤=X¦±@9'2?!G®^¾ºáHEuZ¸D¯ûøCþ2°Afpñ=¡±É                  ÀÀøÀÀ€Afpñ?´69 9õRÒv20150813_00589_st  Ksb295@ëô1Íg§?– @€Eru®=§Æä=¬\¯?(õÃd¾±©üEr1ìCÜ&¨Cþ:AeÒÁ=#sÚ                  ÀÀøÀÀ€AeÒÁ?¤n{@9õRÒv20150813_00591_st  Ksb295@ëô4èš^?+F@€Eq¦f=ck>§nS?B\^¾¶E¢EpÇ®D¯æVCýÞwAeœ8=!´o                  ÀÀøÀÀ€Aeœ8?¤6à9õRÒv20150813_00733_st  Ksb295@ëôgNmÌ?Ó™@€Ek4á=‰4[=ðQ?c×
c¾½ó¶Ek¶=CÛúCýáHAfÉ£=!Ö-                  ÀÀøÀÀ€AfÉ£?¤:Å 9õRÒv20150813_00735_st  Ksb295@ëôj5ñ?˜Dd@€Ek"á=^7‡>¥à?.{^¾¬1Ek'×D¯íCýlîAf>=:"                  ÀÀøÀÀ€Af>?§Cð€9õRÒv20150813_00877_st  Ksb295@ëôv˜­á?…0­@€Ej	3=jÐ=…ªÂ?\(öd¾¿|îEiÇ®CÛÌîCýÊÁAez]=ìy                  ÀÀøÀÀ€Aez]?¢] 9õRÒv20150813_00879_st  Ksb295@ëôy«LÊ?Œ,@€Ei»3=¯ÞÄ?L[?:áH_¾¬‹DEiG…D¯ÿ
Cý&%AeL»=¢ê                  ÀÀøÀÀ€AeL»?£T]@9õRÒv20150814_00138_st  Ksb295@ëôù"–{?j»L@€E‰˜H=f[A=Æ°§?ƒ×
f¾° ÅE‰Ï
CÛå¢Cÿm'Af"Ú<øû†                  ÀÀøÀÀ€Af"Ú?ŸpÀ9õRÒv20150814_00140_st  Ksb295@ëôüt?C'@€E‰=›"[?žw5?•Â_¾¥ãTE‰ÍD¯äsCþöéAeÎ7<±3O                  ÀÀøÀÀ€AeÎ7?–&ià9õRÒv20150816_00134_st  Ksb295@ëô`Cm¸?rëì@€ErT=Ç8Ä?q×Ê?ƒ×
f¾ÎÙEr†C܃Cÿ<)Afc=
%                  ÀÀøÀÀ€Afc?¡D  9õRÒv20150816_00136_st  Ksb295@ëô`Fˆ#?†¥¡@€ErÂ)=T¼?¶·H?}p¤^¾¬1ErË
D¯ëCþ½qAfn¯=¡Ê                  ÀÀøÀÀ€Afn¯? 9@9õRÒv20150816_00470_st  Ksb295@ëôc½"ŠÄ?~Mµ@€EU
H=	`?$Ö?k…c¾¶È´ETÞáCܬCýÁ‰Afç=\Ž                  ÀÀøÀÀ€Afç? 'À9õRÒv20150816_00472_st  Ksb295@ëôcÀK¤ï?…c%@€EUU\=Hð=à{Ä?\(ö^¾´¼jEU(¤D¯ïCý•`AfO<ýaN                  ÀÀøÀÀ€AfO?Ÿ¬)À9õRÒv20150816_00614_st  Ksb295@ëôdæ(Ø?«VÞ@€E`-…=¡Œ4>'¬?
=d¾·KÇE_ÕHCÜ3CþÃAeÓã=p{0                  ÀÀøÀÀ€AeÓã?®f9õRÒv20150816_00616_st  Ksb295@ëôdé=‹§?±Ö#@€E_ì>%=œH?¸R^¾¢MÓE^"D¯à9CýàAe¬¬=]ò.                  ÀÀøÀÀ€Ae¬¬?«¾EÀ9õRÒv20150816_00758_st  Ksb295@ëôeîLžê?ÔGê@€E`éÃ=±ÒX?ûí?#×
[¾¶È´E`öCÜCTCýú=Af¯Á=¡ÈÍ                  ÀÀøÀÀ€Af¯Á?´9 9õRÒv20150816_00760_st  Ksb295@ëôeñ(;³?µú@€E_¶R=}ºo?bû9?™š`¾½p¤E^üD¯Ø1Cý¸Ae8ï=uMþ                  ÀÀøÀÀ€Ae8ï?®©¿À9õRÒv20150817_00131_st  Ksb295@ëô€­	c?.'U@€E'¸=×ԏ?ßÒ?§®d¾©xÕE'·ÃCÜeÃCþ‰yAf#°<֙                  ÀÀøÀÀ€Af#°?šÓ  9õRÒv20150817_00133_st  Ksb295@ëô€ƒPù?,J'@€E'<¸>"4?.{Ø?¥¸_¾ž5?E'53D°¨Cþ1'Aeì9<©ð‹                  ÀÀøÀÀ€Aeì9?•>`9õRÒv20150817_00419_st  Ksb295@ëôƒö×b?'°@€En$=rÌð?í¤?O\)c¾­VEnaCܖ%Cýæ‡Af_ô=$Š                  ÀÀøÀÀ€Af_ô?¤'@9õRÒv20150817_00421_st  Ksb295@ëôƒªâ?þÝ@€EpÁ
=†'p>Λ?8Qì_¾¯²Epp)D°LCýå`Ae»=-V                  ÀÀøÀÀ€Ae»?¥ªÃà9õRÒv20150817_00563_st  Ksb295@ëô")•µ´?—ì[@€Eng\=Úœ;¶°—?aG®d¾¥ãTEn&C܄¼Cþ9yAfnÏ=e¶¸                  ÀÀøÀÀ€AfnÏ?¬¶×9õRÒv20150817_00565_st  Ksb295@ëô"-ó"?‹±@€Em='ÛL?CsÄ?8Qì^¾ A‰Em
¸D°®CýÙ7AeÁ/=
¨Ã                  ÀÀøÀÀ€AeÁ/?¡U`9õRÒv20150817_00707_st  Ksb295@ëô…7™iž?ˆ&@€Eq¯ì=ß&Q?Jµ?c×
d¾§l‹Er0ÍCÛ§ðCýíPAeÀù=<œâ                  ÀÀøÀÀ€AeÀù?§"œ@9õRÒv20150817_00709_st  Ksb295@ëô…:ÖàÍ?€†@€Eo_3=sö>ǔø?…¸]¾¬1EoîD¯ñ7CüÛdAfc@<òG                  ÀÀøÀÀ€Afc@?žHâ€9õRÒv20150818_00085_st  Ksb295@ëô¢÷^z?]Bw@€EŠ/ö=‡Î8>Úá1?hõÃd¾–EŠÈfCÜ!CþäÝAfžÝ<Èñ                  ÀÀøÀÀ€AfžÝ?™!€9õRÒv20150818_00087_st  Ksb295@ëô¢ùã?@ð@€Eˆ¤×=[A¨=¡³™?s33`¾£×
Eˆ[šD°BCþ!Ae¿s<•"Ù                  ÀÀøÀÀ€Ae¿s?'¤[ 9õRÒv20150818_00229_st  Ksb295@ëô¤w…ž?¶Éý@€E†b==Rûp>w&u?LÌÍd¾¡G®E†'ÃCÜXCþ¥?Af|@=x±_                  ÀÀøÀÀ€Af|@?¯+à9õRÒv20150818_00421_st  Ksb295@ëô¥ÁCl;?l"k@€E•H®=©»ˆ>˜£?‡®b¾­VE•rRCÜ,‹CýîÙAeë\<ÑJQ                  ÀÀøÀÀ€Aeë\?š)J 9õRÒv20150818_00423_st  Ksb295@ëô¥Äè·å?h¾@€E–¶f=‰¯ð=–C?£×
^¾›"ÑE–6áD¯óßCýíAfd<ð`ì                  ÀÀøÀÀ€Afd?ž€9õRÒv20150820_00556_st  Ksb295@ëôäÕÚ?;.ÿ@€EŠ
=yTÇ>3«?§®e¾©ûçEG®CÜ)XCþ;¦AfÊ<È4ì                  ÀÀøÀÀ€AfÊ?™€9õRÒv20150820_00558_st  Ksb295@ëôäS¼?PÑ¥@€EŽ¯=›í$>&#?¥¸^¾šŸ¾EŽ»ìD¯ôÅCýÔAeí<À¤                  ÀÀøÀÀ€Aeí?˜t€9õRÒv20150820_00703_st  Ksb295@ëôå/ï ?«tO@€E>>:D?3þ:?=p¤e¾¥`BEB¸CÜ1ìCþ…AfeF=…ŒÑ                  ÀÀøÀÀ€AfeF?°±š 9õRÒv20150820_00705_st  Ksb295@ëôå2VÿÁ?¨!È@€EŽŸ®>%zë?Sbj?(õÃ^¾²-EŽÆD¯è!CýŽúAfVü=…50                  ÀÀøÀÀ€AfVü?°¦¦9õRÒv20150820_00709_st  Ksb295@ëôån¥d©?nÈ
@€E‰='Ú=>Ó?c×
c¾/Eˆ¾áCÜG+CýÈRAeìº<ñÑ                  ÀÀøÀÀ€Aeìº?ž! 9õRÒv20150820_00711_st  Ksb295@ëôåqÌ\?˜¦Ä@€EŠXf=Pï)?;­?aG®_¾£×
EŠ!ÃD°ÁCý8sAe¬=AÃ                  ÀÀøÀÀ€Ae¬?¨!ø`9õRÒv20150822_00078_st  Ksb295@ëõbi+¾?,;@€E£{
=žD<@CÀ?'ë…e¾Ÿ¾wE£`{CÜðCÿ|)Ae»Ñ<¼8<                  ÀÀøÀÀ€Ae»Ñ?—‡€9õRÒv20150822_00080_st  Ksb295@ëõe-P?,`@€E£¿==¦°?bPµ?¥¸^¾®—E£ÃD¯å²CÿCTAekò<½p                  ÀÀøÀÀ€Aekò?—£.9õRÒv20150822_00126_st  Ksb295@ëõÄõÊ?T£Ð@€E¢¯3=®˜>ÛÈ»?ƒ×
e¾'ë…E¢²áCÜ9XCÿ`BAeßó<Ê}¯                  ÀÀøÀÀ€Aeßó?™Oµà9õRÒv20150822_00128_st  Ksb295@ëõÇ,ª-?P<#@€E¢6=­˜ ?~S?Š=q_¾œ¬E¢MHD¯ýÃCþ¨öAeÂ<ކL                  ÀÀøÀÀ€AeÂ?›Ðɀ9õRÒv20150827_00506_st  Ksb295@ëõÄDCF&?cù@€E¬*H=ÇyÌ>Š¨?¡G®c¾¤ZE«ð{CÜ?Cýö%Afá6=¬                  ÀÀøÀÀ€Afá6?¡u'à9õRÒv20150827_00508_st  Ksb295@ëõÄG(îŒ?Y{å@€E¬w=ÎÄd?ÞÇ?s33_¾©ûçE¬#®D¯ðåCýP!AfX¡<ą¦                  ÀÀøÀÀ€AfX¡?˜´À9õRÒv20150830_00225_st  Ksb295@ëö!;_QŸ?#@€EØ®=£ï"?"vð?¡G®c¾ ÄœE×O3CÜe`Cý¥`Ae3«<§y                  ÀÀøÀÀ€Ae3«?"ï" 9õRÒv20150830_00227_st  Ksb295@ëö!>ë£'?1§@€E×ô
=ÈØí@Cê<?µÂ^¾"t¼Eׅ\D¯öÑCý¤Ae°¬<ÃK                  ÀÀøÀÀ€Ae°¬?˜ibÀ9õRÒv20150830_00369_st  Ksb295@ëö"U—Œ#?U™@€EÎÉ)=º8?§*?•Âe¾–‡+EÎXCÜg®Cþ
 Aeøe<Ë:Z                  ÀÀøÀÀ€Aeøe?™gK@9õRÒv20150830_00371_st  Ksb295@ëö"Xü[?·š@€EÎ]¸=¢Œx?L³—?¡G®_¾©xÕEÍy…D°
yCýЃAe'7<É!·                  ÀÀøÀÀ€Ae'7?™$6à9õRÒv20150830_00513_st  Ksb295@ëö#c©ãi?YìJ@€Eȟ\=«…°>?œ
?'ë…e¾‹Æ¨EÈÍCÜ8RCþ
AfŒÍ<æ˜                  ÀÀøÀÀ€AfŒÍ?œÃÓ9õRÒv20150830_00515_st  Ksb295@ëö#fô{g?<ÓC@€Eȸ=ªì ?l—ì?œ(ö_¾²-EÈ;šD°wCý®ÙAfD—<¿áÿ                  ÀÀøÀÀ€AfD—?—ü?à9õRÒv20150830_00662_st  Ksb295@ëö$×Ø#m??^@€E»¡…=›y">h5A?˜Qìd¾–Eº¿
CÜ,‹CþéAf'<ÍX¸                  ÀÀøÀÀ€Af'?™«9õRÒv20150830_00664_st  Ksb295@ëö$Ú¸"F?8hZ@€E¼N)=¯wÈ?²±?'ë…_¾–E»{×D°)Cý¶éAe¥í<º0                  ÀÀøÀÀ€Ae¥í?—F9õRÒv20150902_00214_st  Ksb295@ëö1É+-?!z@€E¸É¸=•c ?3†?p¤e¾™‡E¹ÃCÜ{çCþ²Af5$<¿r‹                  ÀÀøÀÀ€Af5$?—îQ`9õRÒv20150902_00216_st  Ksb295@ëö5
Ð?ñÄ@€E¸ò=¢Eä>ƒlŸ?'ë…^¾˜"uE¹e\D¯øÅCýÊAe»ó<ºäö                  ÀÀøÀÀ€Ae»ó?—\žÀ9õRÒv20150902_00358_st  Ksb295@ëö'L-•?µ@€E¿ø=ç€>•–Y?ª=qe¾Š=qEÀ¸CÜ7mCþ=qAe¯3<Õ?e                  ÀÀøÀÀ€Ae¯3?š§ì 9õRÒv20150902_00360_st  Ksb295@ëö'O~¨}?AŠ
@€E¿–\=¹êè<ë?¸QìT¾¹XEÀ)D°ìCýØsAf
é=Ãá                  ÀÀøÀÀ€Af
é?¢˜| 9õRÒv20150902_00502_st  Ksb295@ëöƒM'H<?3W@€E¼ùö=߯=ɇÐ?'ë…e¾œ(öE½ŠCÜßCþEãAf»<ÅÚM                  ÀÀøÀÀ€Af»?˜»I 9õRÒv20150902_00504_st  Ksb295@ëöƒPÊ'?4ð@€E½_\=¹%x>Åã?ž¸R_¾¡G®E½Ù®D°FCýòAeÖÜ<îa                  ÀÀøÀÀ€AeÖÜ?Ãl 9õRÒv20150902_00646_st  Ksb295@ëö"T.U~?'ßu@€Eµ2{=ϗ‡?hh?c×
e¾\(öE´×CÜ=ôCþçAe¤d=7x¢                  ÀÀøÀÀ€Ae¤d?¦ï@9õRÒv20150902_00648_st  Ksb295@ëö"WVÜ?'õ°@€Eµ$¸=Ð¥ç>š6?}p¤^¾`A‰E´ÕqD¯ðsCýܬAe¶ü=4ü´                  ÀÀøÀÀ€Ae¶ü?¦Ÿ–€9õRÒv20150903_00385_st  Ksb295@ëö¢iSW?Ce@€E©(ì=Ž1Œ?7¨5?šáHe¾° ÅEªÍCÜu`Cþ&éAf<Õp"                  ÀÀøÀÀ€Af?š®`9õRÒv20150903_00387_st  Ksb295@ëö¢ltB?)Ù@€E©–®=œ5Œ?[÷?¥¸_¾¡G®E©Ú{D°´Cý»AeÖø<Ãò                  ÀÀøÀÀ€AeÖø?˜~B9õRÒv20150903_00529_st  Ksb295@ëö£ŒW?iž@€E§ýö=vy`=
5¸?£×e¾­VE¨uìCÜs3Cþ1hAeÀ¶<äîž                  ÀÀøÀÀ€AeÀ¶?œÓÀ9õRÒv20150903_00531_st  Ksb295@ëö£Žò&#?mN@€E§ï=o ?E€+?c×
`¾Ÿ¾wE¨'ÍD¯ëmCýyAf[<Ï{D                  ÀÀøÀÀ€Af[?™ïh€9õRÒv20150903_00673_st  Ksb295@ëö¤¡nO>?äY@€E§v¤=Šñd@P/½?hõÃe¾ž¸RE§Á×CÜ=ôCýÆ%Afæ=#Ì                  ÀÀøÀÀ€Afæ?¢äy€9õRÒv20150903_00675_st  Ksb295@ëö¤¤iF@?¥@€E§O{=ˆƒˆ?2u—?G®_¾ª~úE§¥D¯ôCýqAe¯›<ú3í                  ÀÀøÀÀ€Ae¯›?ŸF} 9õRÒv20150904_00309_st  Ksb295@ëöÁ^»Fè?8q©@€E²×='Ç =êïr?®{e¾'ñªE²…CÜÓCþƒAfd§<퇃                  ÀÀøÀÀ€Afd§?°ð`9õRÒv20150904_00311_st  Ksb295@ëöÁaç«ö?E7:@€E²	=‹I`>%õØ?¡G®_¾¡G®E²—\D¯üCþ‰Aeք<á~i                  ÀÀøÀÀ€Aeք?œ/Í 9õRÒv20150904_00453_st  Ksb295@ëöÂ_³"?d*š@€E±Lf=izh>{õ?G®e¾¡ÊÁE±âöCÜwÏCþGLAf Ì=È?                  ÀÀøÀÀ€Af Ì?¡™à9õRÒv20150904_00455_st  Ksb295@ëöÂg0@:?;ùb@€E±cÃ=Á†|@pF?¡G®_¾­VE±úD¯ïdCýáËAeìô<á7$                  ÀÀøÀÀ€Aeìô?œ&ä€9õRÒv20150904_00602_st  Ksb295@ëöÃìýd?‹†Ð@€E©á=•å@× ?hõÃe¾§l‹E©>CÜ8RCþ#uAeÁ*=@}                  ÀÀøÀÀ€AeÁ*?¨ 9õRÒv20150904_00604_st  Ksb295@ëöÃðBȧ?"ÜL@€E©ö=¦€¬?àéX?ŒÌÍ^¾ A‰E©ÍD¯êúCý±hAeŠŠ<ûE~                  ÀÀøÀÀ€AeŠŠ?Ÿh¯À9õRÒv20150905_00220_st  Ksb295@ëöáasm5?#¿O@€E¡š=šzÔ??R?šáHe¾ ÄœE¡J)CÜW
Cþ7ÏAeƒ]<¢³                  ÀÀøÀÀ€Aeƒ]?"@V`9õRÒv20150905_00222_st  Ksb295@ëöádKN]?$:<@€E Ì3=‰FD>P?'ë…^¾š¬E¡!3D¯ÿ
Cýñ'Ae<¬­%                  ÀÀøÀÀ€Ae?••¤ 9õRÒv20150905_00364_st  Ksb295@ëöâbëÍn?/»ö@€Ež
=¬À?hÝà?£×
e¾å`Eí×CÜ[#Cþ7+Aeš<ÄÒP                  ÀÀøÀÀ€Aeš?˜šJ9õRÒv20150905_00366_st  Ksb295@ëöâeð??$ìE@€Eø\=¤ÖÐ?©
â?ŒÌÍ^¾—PEË×D¯ù/Cý¦fAfü<©}Y                  ÀÀøÀÀ€Afü?•/« 9õRÒv20150905_00508_st  Ksb295@ëöãip"?›³@€Ež÷á=™ZŒ?Ô÷ž?"záe¾²-EŸZ=CÜ6‡Cþ×Aeƒ<¥;6                  ÀÀøÀÀ€Aeƒ?"§fÀ9õRÒv20150905_00510_st  Ksb295@ëöãlµÖ?%ö·@€EŸ[Í=–OÜ=춤?Ž{^¾ž¸REŸÛ®D¯ùªCýË#Aeö/<¤~A                  ÀÀøÀÀ€Aeö/?"È 9õRÒv20150905_00652_st  Ksb295@ëöä{û‰#?Vl³@€E™vš=ŠQ">–G¢?†ffe¾¤ZEš\CÜRÑCþC3AeÌÖ<Éç                  ÀÀøÀÀ€AeÌÖ?™<ñà9õRÒv20150905_00654_st  Ksb295@ëöä?]&@€Eš¤=å*<çé?³33_¾®—EšÄfD°
ÉCýÍPAf¯<ôPE                  ÀÀøÀÀ€Af¯?žŠ 9õRÒv20150906_00201_st  Ksb295@ë÷¹î"Þ?—7x@€E›`=âëK?¦>p?Y™šd¾¯²E›jfCÛìîCþ©AfÍ(=G4Í                  ÀÀøÀÀ€AfÍ(?¨æ™ 9õRÒv20150906_00203_st  Ksb295@ë÷¼Ç3?˜µ±@€E›ÄÃ=Œ|´>r?fff_¾²°!Eœ?šD¯á/Cþ-²Aeî=Yû                  ÀÀøÀÀ€Aeî?«?b 9õRÒv20150908_00227_st  Ksb295@ë÷AÂu
n?,¤@€E‹¤>ˆ‰?$ –?€f¾LÌÍEŒ8öC܂ÑCüí/AfÍ=ÇP                  ÀÀøÀÀ€AfÍ?¡xê9õRÒv20150908_00229_st  Ksb295@ë÷AÅÅÜï?Šzü@€E‹f>—Uã?&ŸÕ?"zá^¾wÎÙEŠÄöD°
CüäÝAeÃ=R~                  ÀÀøÀÀ€AeÃ?¢JOÀ9õRÒv20160705_00207_st  Ksb295@ìà§\?Œò@€Enpá=ÛºÕ?P¶'?hõÃe¾´¼jEo
šCۂòDa‰Aeïì=t›                  ÀÀøÀÀ€Aeïì?®ó`9õRÒv20160705_00209_st  Ksb295@ìà'ÉK8?š¹@€Em×=Üv°?˜F?Që…\¾—PEm%ìD°=yCþ¸AfFE=D⯠                 ÀÀøÀÀ€AfFE?¨œUà9õRÒv20160725_00203_st  Ksb295@ì`Ê~(z?ŒSy@€E"-ö=™[È>ë‰[?‹…d¾«…E•n¤C܍DiºAfßë=EË                  ÀÀøÀÀ€Afßë?¨£Ù`9õRÒv20160725_00205_st  Ksb295@ì`͹÷ˆ?‡ôe@€E"3R=¢îD=^{?TzáZ¾¢ÐåE"ȤD°LjCÿXAfÏ=%;P                  ÀÀøÀÀ€AfÏ?¤§j9õRÒv20170328_00711_st  Ksb295@ì>*ññš?&k*@€Eœ^
=ål^=ç¶?Ó33b¾—
=Ešg3CÜ>˜D:Af*=Œ¬                  ÀÀøÀÀ€Af*? '•€9õRÒv20170328_00713_st  Ksb295@ì>*õ+Àù?0> @€Eœ{="³Ì@?Տ\¾œ(öEš%qD°;#CþíAf =8@                  ÀÀøÀÀ€Af ? Ç

==> anc/pub_raw/L222_216_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  166 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             {Äf™Ïv20100813_00713_stKsb252@ëÇlLR?<Dü@€Ef¼ö= át@d²@›×
j¾²-Ep™CõCuDl‰ªA5­C<®"'{Äf™Ïv20100813_00715_stKsb252@ëÇoŸªÖ?Kä@€Eg>Í=?¸@-ru@!ë…^¾²-EnªD¶ÈsDj·A39<a¤¤{Äf™Ïv20100814_00627_stKsb252@ëãΖ{'?4'Æ@€E…n)=d{Äf™Ïv20100814_00629_stKsb252@ëã҉¶?.¯Â@€E…Þ…=mY{Äf™Ïv20101023_00139_stKsb252@ë ãèó?%,ú@€E¯	3=•Œ >ôìy?¢\j¾²-E¯˜¸CíDgTÍAM·<SV¶{Äf™Ïv20101023_00141_stKsb252@ë ç°ù]?63B@€E¯š=›w'?ó?®{`¾"ýôE®sD´rNDg9AM£Þ<c"K{Äf™Ïv20101026_00152_stKsb252@ëš	F?N÷˜@€EÓÒ=Žà?¹X÷?ˆõÃj¾"záEÔCí5`Dg†ÉANÈ®<q5{Äf™Ïv20101026_00154_stKsb252@ëž"Ðe?;³@€EÔì¸="@D?Ȫ?•Âa¾"ýôEÕìD´iyDgÕANé«<m ª{Äf™Ïv20101028_00037_stKsb252@ë?¥xdì?Q®ú@€E±7×=|dØ?1:É?…¸h¾‹C–E±ŠCíìDgyªAOä<k|Î{Äf™Ïv20101028_00039_stKsb252@ë?©Ag~?J
*@€E±f=¤¢?á ¼?B\`¾œ¬E±šD´cDDg¼AO>È<2E{Äf™Ïv20110901_00902_stKsb252@ë?Œ½Ò‰?ESÏ@€E¾Uq>Mè?ƒÌ@h¾›¥ãE¾ŒáCûðBD`xbA€3Ü=šß˜{Äf™Ïv20110901_00904_stKsb252@ë?ŕù+{?EÄø@€E¾æH>	àá>jš\@\_¾bNE¿.D¸7\D_ËA€æ3=¦=¨{Äf™Ïv20110914_00384_stKsb252@ëAb,›¿d?Si<@€E¤â\=œ©,>÷Ûâ?ÈõÃg¾/E¥.¤CûpåD`´‹A}R=¥•¢{Äf™Ïv20110914_00386_stKsb252@ëAb0@à?}Œ6@€E¤î=ÔÊð?ËKÊ?®{_¾§l‹E¤ôD¸FD_FéA'3=«vD{Äf™Ïv20110916_00395_stKsb252@ëA£±Åo‹?l£Á@€E¤r®>+Fq?•tÏ?¥¸f¾ŒIºE¥È)D"ŒjD6ÑìA'É=©~"{Äf™Ïv20110916_00397_stKsb252@ëA£µ—?Š$å@€E¥…Ã>"v•?g'?ï\)J¾™‡E¥H=DljHD6[çAƒo>b{Äf™Ïv20111001_00637_stKsb252@ëC'K"ý#??'%@€E¢0{= ?jÏÐ?§®k¾ŽVE¡RCífDgêoAÝ=~"–{Äf™Ïv20111001_00639_stKsb252@ëC'NÐZ?X—I@€E¢>Í=§|$?8!¼?Àa¾…¡ËE¡c3D´t¼DfŠ=Aƒxö=ªN{Äf™Ïv20111007_00352_stKsb252@ëDBww`4?6X|@€E˜š="¤?vª¾?˅k¾'hsE˜CíDgÖ¨AƒC¾=ÈŸ{Äf™Ïv20111007_00354_stKsb252@ëDB{ñ??î"@€E™¸=—"<?Æ*Æ@	™š_¾¤Ý/E˜ÞÍD´r-DfSuA'å=³JØ{Äf™Ïv20111014_00089_stKsb252@ëE …Ò½?º*@€El=6G{Äf™Ïv20111014_00091_stKsb252@ëE ås?Ì=¹@€El<á=›¶ {Äf™Ïv20111023_00205_stKsb252@ëF@䂡?TŠ÷@€EŸrR=À{E@?¦?¬ÌÍj¾ÒòEžž=CûPD`{…A'~n=Øþ{Äf™Ïv20111023_00207_stKsb252@ëF@çÙ÷?W³s@€EŸ'…=éÍ£?Gn$?À_¾–EŸ^¸D¸I?D_oA"G‡=ñå{Äf™Ïv20120331_00508_stKsb252@ëZJJ°ê?6Ä@€E±¥R><ï>'Àk@'®j¾m'hE°©®Cî)šDg_;A‰¤>#f%{Äf™Ïv20120331_00510_stKsb252@ëZJM¹j?3oE@€E±µš>'×¹=ÄËô@
p¤^¾ÒòE°äRD´1‰DhòA†›¼=ȏì{Äf™Ïv20120402_00844_stKsb252@ëZŒ\¥B?rÁ@€E¥²q=gœ ?®i?ôzáj¾'hsE¤§3CíÀbDh A†‰c=óM{Äf™Ïv20120402_00846_stKsb252@ëZŒ`Ýë®?r@€E¥.ö=±S\?³˜%@™ša¾‹Æ¨E¤§ìD´™ÃDfâAˆìƒ>(Ӏ{Äf™Ïv20120506_00457_stKsb252@ë^É3'‹?
b@€Ežö®>`@ö1@®K¾|í'Ež#…CüX"D`âAˆã•>%A{Äf™Ïv20120506_00459_stKsb252@ë^É7't
?u@€EŸ+¸=ÃBp>àÀ@ÌÍ`¾€EžAHD¸<D_rA‰ö÷>,žm{Äf™Ïv20120610_00926_stKsb252@ëc,¤Ø§v?<öZ@€Eî>Mˆ?Fœ@(öh¾Ÿ¾wEÜ)CüáD`ô¬A‰@ð>Ð5{Äf™Ïv20120610_00928_stKsb252@ëc,¨"¢_?/Ý@€EŽØì>	ªê{Äf™Ïv20120616_00730_stKsb252@ëcèbƒ³(?>}A@€E"f=‡ ,>Ž{?ù™šh¾™‡E"
CûîúDa7A‡ô›>[Š{Äf™Ïv20120616_00732_stKsb252@ëcèfËw?;­€@€E…&3={'à>­V€?ð£×_¾˜"uE…áD¸<ZD^ûÇAˆ=ÿY†{Äf™Ïv20120617_00850_stKsb252@ëd¤Ú:?0†'@€EaU×=ÉXt>	?C?ê=qg¾ŠÀƒE`•ÃCü)üDa7LAˆar>_&{Äf™Ïv20120617_00852_stKsb252@ëd©,?QR@€E`÷®=×€?û¹Û?Ôzá_¾bNE`›3D¸EªD^è1A‰L>	QE{Äf™Ïv20120630_00171_stKsb252@ëe¢Yl®?N@€E£—Í=¦á˜?á¸@dzáh¾r°!E£A®CüƒuD`üAŠ±Í>\ÑÃ{Äf™Ïv20120630_00173_stKsb252@ëe¢ Á;I?›@€E£†ì=¡Zl@Ó8@ÌÍ`¾ß;E£©…D¸VD`lJA‰>ïÉ{Äf™Ïv20120704_00610_stKsb252@ëf#œ=?I$@€EV¹H=Å®x?·
ï?×
=j¾'hsEU%CüVFD`×®Aˆ%]=»år{Äf™Ïv20120704_00612_stKsb252@ëf# O±?Pž@€EUϚ=±Ÿ>BG@£×`¾Ÿ;dESƒ…D¸3;D_QšA‰ÏJ>™â{Äf™Ïv20120710_00023_stKsb252@ëfäè,$?^[@€Ekû=}mÿ{Äf™Ïv20120710_00025_stKsb252@ëfä
>øŽ?M s@€Elœ¸=¦kä{Äf™Ïv20120715_00834_stKsb252@ëg†a~Â?x@€EUËÃ=`*¨@ZFÝ?ÁG®i¾£×
ER
CüDÝD`¨RAˆ©>
ƒ{Äf™Ïv20120715_00836_stKsb252@ëg†d<j"?LíE@€EV=‹…({Äf™Ïv20120724_00515_stKsb252@ëh¥{cÙC?šº@€E‡H
=¡gD@"ÎÞ@*áHi¾ˆ´9E…¼¤Cû·+D`ÖA‰N >,{Äf™Ïv20120724_00517_stKsb252@ëh¥~†É?çQ@€E†¹)=Š(>OK¤@{a¾ŽÙE…—®D¸°D_™HA‰ö˜>æ{{Äf™Ïv20120724_00611_stKsb252@ëh¦5רH?Ì@€E‡ô®=Œ		@ Š@(öh¾‰7LE†9\CûÎwD`ºÑA‰"®>'Š-{Äf™Ïv20120724_00613_stKsb252@ëh¦9&gH?ð¡@€EˆC=ƒY?€™›@B\b¾˜bE†»šD¸ RD_£…A‹ Œ>>èŒ{Äf™Ïv20120726_00270_stKsb252@ëháäˆ5?*ì€@€E…—š=¢oŒ{Äf™Ïv20120726_00272_stKsb252@ëháçÏè5?4Lš@€E"—=¦…p?j¶u@ £×`¾™™šEƒìD·ð¤D`&fAŠ%g>9!"{Äf™Ïv20120728_00058_stKsb252@ëi J­"?ýó@€Eƒ'R=˜Ô{Äf™Ïv20120728_00060_stKsb252@ëi löx? «ö@€EƒT==€±à{Äf™Ïv20120804_01083_stKsb252@ëj}Ïà?—`d@€E"}×=Í|á{Äf™Ïv20120804_01085_stKsb252@ëj9Ê?†f
@€E"x=¯p{Äf™Ïv20120819_00374_stKsb252@ëkãœ^?)€R@€EoO…=wì>qÂß@ë…f¾˜"uEl=ìCûÎÙD`n¸A‰hê>ÕW{Äf™Ïv20120819_00376_stKsb252@ëkãŸMM;?0âF@€Ep=Qü@îZí@záa¾œ(öEm+×D·úD_Ü)A‰¤µ>"Õ{Äf™Ïv20120820_00575_stKsb252@ëlBC1?-"A@€E'¾3=}M°>0Au?Ôzáe¾ŒÌÍE€ë®CûÓøD`œ9Aˆ¶õ=ߟm{Äf™Ïv20120820_00577_stKsb252@ëlEqÄh?.n‹@€E'Ë…=ºK@-ˆó?ð£×a¾¡ÊÁE€ŒD·þòD_Ó¶A‡ýÐ=ñ3©{Äf™Ïv20120907_00478_stKsb252@ënD=ºÆ:?)ž7@€E™ë=«"¨{Äf™Ïv20120907_00480_stKsb252@ënD@Ïô?*Ò=@€E™øR=¦bX{Äf™Ïv20120916_00628_stKsb252@ëodhÕ,?S	=@€E¨Ó)=ÍÄ÷{Äf™Ïv20120916_00630_stKsb252@ëod	'sÛ?E"@€E©Gá>
˜¨{Äf™Ïv20120920_00112_stKsb252@ëoà3™$?—y@€E'\="mD>‡G_@0f¾˜bE'Cü‰D`"ÝAŠd>MŽê{Äf™Ïv20120920_00114_stKsb252@ëoà7á?Žû@€E''š=¨†×@"}@×
`¾'ñªEë×D¸ÑD_oðA‰›>'©{Äf™Ïv20120930_00311_stKsb252@ëq!oã<?@c@€Eœ*=²8{Äf™Ïv20120930_00313_stKsb252@ëq!r÷#8?7÷@€Eœ\š='²¸A†@ÌÍa¾£SøEœ&¤D¸üD_¶fAŠM>=òp{Äf™Ïv20121005_00250_stKsb252@ëqÂ)Á'?ºr®@€E¤…=Ë\†{Äf™Ïv20121005_00252_stKsb252@ëqÂ,ª-?Î~ß@€EK®=Ô[{Äf™Ïv20121012_00242_stKsb252@ër¡Ñ6"?]wà@€E ã¸=§çÈ{Äf™Ïv20121012_00244_stKsb252@ër¡"x?‡|™@€E ïf=Õç®{Äf™Ïv20121024_00152_stKsb252@ët iñÑ?G@€E±´=Éü{Äf™Ïv20121024_00154_stKsb252@ët mqî?;zõ@€E²®¸=¦Í{Äf™Ïv20121025_00056_stKsb252@ët@åpˆ?/!]@€EȊö="£ð{Äf™Ïv20121025_00058_stKsb252@ët@éö?"ôº@€EÈJì=ÄPŒ{Äf™Ïv20130323_00994_stKsb252@ë†ê'
?í›@€E'Ÿ=—î˜{Äf™Ïv20130323_00996_stKsb252@ë†êSUè? 0N@€Eöf=‹úì{Äf™Ïv20130324_01243_stKsb252@ë‡öÄm??j@€E"éì=‹ß\{Äf™Ïv20130324_01245_stKsb252@ë‡ùŽ ë?H*n@€E"‹¤=–Jˆ{Äf™Ïv20130601_00926_stKsb252@돭TÑù‡?\Zá@€E°Ì¸=Ι…{Äf™Ïv20130601_00928_stKsb252@돭Wæüy?^û@€E±¬š=­ {Äf™Ïv20130625_01214_stKsb252@뒫}Ž¡?•e@€ElL¸=·µX{Äf™Ïv20130625_01216_stKsb252@뒫"gxà?"á"@€EmKH=yÁ°{Äf™Ïv20130814_00051_stKsb252@ë˜ß8ª›Ê?‰ñ@€E¦àf=ÞK>{Äf™Ïv20130814_00053_stKsb252@ë˜ß;ö֌?n@€E¦Ÿ=õ{Äf™Ïv20130919_00416_stKsb252@ëbÈØ5?Z¹¿@€Ep"{=F.{Äf™Ïv20130919_00418_stKsb252@ëb̦*?vn"@€Epê=[dð{Äf™Ïv20130920_00416_stKsb252@띃APýÉ?Z4¿@€Eyá…=ƒn°{Äf™Ïv20130920_00418_stKsb252@띃DðÚô?T—Ü@€Ey»š=‹ì"{Äf™Ïv20131012_00298_stKsb252@ë A®nî?T@€E»¥ö=¯:è{Äf™Ïv20131012_00300_stKsb252@ë A±ž'ô?!<#@€EÅö=‡q\{Äf™Ïv20131019_00195_stKsb252@ë¡!^®·
?n"F@€E·­R=¦Ó${Äf™Ïv20131019_00197_stKsb252@ë¡!bCC?†½N@€E¸Bq=©XÐ{Äf™Ïv20131025_00179_stKsb252@ë¡áIEï?gJð@€E­xÍ=¯äˆ{Äf™Ïv20131025_00181_stKsb252@ë¡áoËÀ?bVô@€E®=­Ï"{Äf™Ïv20131104_00056_stKsb252@ë£  lG?&½Á@€EҒš=Èœ{Äf™Ïv20131104_00058_stKsb252@ë£ bp?09@€EÒÚ=æ'{Äf™Ïv20140314_00623_stKsb252@ë³kBe*?j²6@€E'Î
=s¨ {Äf™Ïv20140314_00625_stKsb252@ë³k}=C?W–Ð@€E'f={ð7{Äf™Ïv20140318_00418_stKsb252@ë³éÜ)–Ò?ŸøË@€E£µf=ˆ¼X{Äf™Ïv20140318_00420_stKsb252@ë³éß I6?˜1Ñ@€E£Ãá=£Qp{Äf™Ïv20140326_00531_stKsb252@ë´ëur×?¹+@€E–i…>"¶{Äf™Ïv20140326_00533_stKsb252@ë´ëx¾óp?€@€E–ì>=.ï{Äf™Ïv20140329_00558_stKsb252@ëµKL;?¹Ê@€Ekòö='ÏÇ{Äf™Ïv20140329_00560_stKsb252@ëµKOL"? K2@€Ek=BÀp{Äf™Ïv20140520_01032_stKsb252@ë»Ëü¹in?hÔ@€EŽ¸=y>H{Äf™Ïv20140520_01034_stKsb252@ë»ÌE)?gnö@€Eì=[`{Äf™Ïv20140521_01023_stKsb252@ë»èܚoØ?EÞ8@€E^íH=³P{Äf™Ïv20140521_01025_stKsb252@ë»è÷æþ?VF³@€EdT=S{Äf™Ïv20140525_00182_stKsb252@ë¼mcäæõ?¤BŸ@€Eƒ·3=tCÿ{Äf™Ïv20140525_00184_stKsb252@ë¼mg/©ç?¸[¯@€EƒÑ®=8!@{Äf™Ïv20140531_00572_stKsb252@ë½%÷¸ÃÖ?{Ÿ@€Eˆ,Ã=˜d{Äf™Ïv20140531_00574_stKsb252@ë½%úÛî©?$³s@€E‹Ì×=•! {Äf™Ïv20140603_00099_stKsb252@뽈³m5?¡Ûÿ@€E'*¸=M§ˆ{Äf™Ïv20140603_00101_stKsb252@뽈¶îcË?¤I¸@€E"×=dÅè{Äf™Ïv20140617_01342_stKsb252@ë¿Kp\?±—ø@€E¾L>
Y˜{Äf™Ïv20140617_01344_stKsb252@ë¿Ks-úd?¨à[@€E¾7H=]°G{Äf™Ïv20140619_00411_stKsb252@뿂˜±­?¥¯Ü@€E¿âì=éŽ
{Äf™Ïv20140619_00413_stKsb252@뿂›Í
µ?¤™p@€EÀö=¡{Äf™Ïv20140620_00448_stKsb252@ë¿£¡ÜXÜ??W"@€E•{=Á<{Äf™Ïv20140620_00450_stKsb252@ë¿£¥h.è?K)/@€E"ë)=Ì
¹{Äf™Ïv20140621_00400_stKsb252@ë¿ÂÐT5?:>Œ@€E–úq=®Õõ{Äf™Ïv20140621_00402_stKsb252@ë¿ÂӐ°è?$7¼@€E—eì=½zÜ{Äf™Ïv20140628_01048_stKsb252@ëÀ«'ýä?›­ï@€EµÙÃ='³´{Äf™Ïv20140628_01050_stKsb252@ëÀ«•T?•
Ì@€E·1H=lêÉ{Äf™Ïv20140630_00348_stKsb252@ëÀá±3C¤?i'ð@€E›ƒ=◊{Äf™Ïv20140630_00350_stKsb252@ëÀá´zp‰?8@€Eœ*3="Vü{Äf™Ïv20140701_00381_stKsb252@ëÁҗ¬Ú?'‰@€Eˆôq=ï\{Äf™Ïv20140701_00383_stKsb252@ëÁÕ°l?6)@€E‰å…=¤¸{Äf™Ïv20140702_00867_stKsb252@ëÁ&dsè/?M?C@€Eié×=ŒPè{Äf™Ïv20140702_00869_stKsb252@ëÁ&hm{?Hor@€ElLö=‡*4{Äf™Ïv20140703_00699_stKsb252@ëÁDöýÃ?Méb@€ElO\=Rra{Äf™Ïv20140703_00701_stKsb252@ëÁEtÄM?*¹¢@€El÷®=pÁ{Äf™Ïv20140705_00193_stKsb252@ëÁ€4ùÁø?Ë́@€E›U¤=œ³@{Äf™Ïv20140705_00195_stKsb252@ëÁ€8Cî—?÷˜‡@€Eq=XÀ{Äf™Ïv20140705_00816_stKsb252@ëÁŠ
ì¤?ÿ?Ù@€E'Ü=,j{Äf™Ïv20140707_00690_stKsb252@ëÁÄá@<0?"ÿ@€EŸ¸=Ê/ö{Äf™Ïv20140707_00692_stKsb252@ëÁÄäÌ=0?*öÃ@€EŸÊf>-…{Äf™Ïv20140713_00726_stKsb252@ë…÷I=?0Ùã@€E¡aì=[­ˆ{Äf™Ïv20140713_00728_stKsb252@ë…ú{'q?@o@€E¡†×=¬×ü{Äf™Ïv20140809_00291_stKsb252@ëÅáþšœ?3ùg@€E™»)=¬St{Äf™Ïv20140809_00293_stKsb252@ëÅâ÷œ.?9›q@€Ešì=©¿Ä{Äf™Ïv20140809_00603_stKsb252@ëÅå+qž?E5Ë@€Eˆš=´¸{Äf™Ïv20140809_00605_stKsb252@ëÅåg¼'?MÞ@€EŒa3=´Ä´{Äf™Ïv20140919_00298_stKsb252@ëË?'%@€E‹;f=Ÿ'={Äf™Ïv20140919_00300_stKsb252@ëËólÏ?w,@€E‹+{=‹ûˆ{Äf™Ïv20150606_00480_stKsb252@ëëgùɅ?0ÞO@€EÜͅ=Š%T{Äf™Ïv20150606_00482_stKsb252@ëëkmvÑ?O	®@€EÜÆ)=Ç¡+{Äf™Ïv20150704_00570_stKsb252@ëïçåFì?r›,@€EV®=¢à{Äf™Ïv20150704_00572_stKsb252@ëïë0O©?a/&@€EU´=ŸFô{Äf™Ïv20150810_00783_stKsb252@ëó¦>fØ?"Ç"@€Ev<==ÚbE{Äf™Ïv20150810_00785_stKsb252@ëó¦y©Y€?‰3"@€E{3=YÞØ{Äf™Ïv20150818_00555_stKsb252@ëô¦¹³:*?qÿg@€E¤õÃ=ƒ€à{Äf™Ïv20150818_00557_stKsb252@ëô¦¼E«†?qI^@€E¥ö=iÏ{Äf™Ïv20150904_00640_stKsb252@ëöÄ,š'¾?":Ó@€E«ö=Û{Äf™Ïv20150904_00642_stKsb252@ëöÄ/cJR?v<-@€EªÖ='Ô,{Äf™Ïv20150905_00690_stKsb252@ëöä¹)¢?Q>@€E–43=©(À{Äf™Ïv20150905_00692_stKsb252@ëöä¼éÓ?Yu_@€E–×=ïC{Äf™Ïv20150906_00695_stKsb252@ë÷~o²?êbA@€E‰3=.cÁ{Äf™Ïv20150912_00109_stKsb252@ë÷À؂ˆ0?
"8@€E¥ò=°Ô{Äf™Ïv20150912_00111_stKsb252@ë÷ÀÛ´¬E?Ú@€E¦;¤=‡{Äf™Ïv20160719_00911_stKsb252@ì§n.;¨?r@€E|eH=ª‡E{Äf™Ïv20160719_00913_stKsb252@ì§qjEÄ?cé@€E|¤=ž–{Äf™Ïv20170403_00782_stKsb252@ì>삻±œ?–-L@€EŠ=º-4{Äf™Ïv20170403_00784_stKsb252@ì>ì†ã
? |Þ@€E‰éR="Š{Äf™Ïv20190825_00713_stKsb252@ì¬&ô0>?Y;f@€E–
ö=¤
ß{Äf™Ïv20190825_00715_stKsb252@ì¬&
)?d̙@€E–Ãö="w

==> anc/pub_raw/L222_217_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:26
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="236">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-02-14T16:00:54">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  236 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:26' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             bù
.év20100407_00415_st  Ksb253@êÿÊÞëˆ?#íã@€E™^š=".T                  ÀÀøÀÀ€Àøbù
.év20100407_00417_st  Ksb253@êÿÊuß*?&vN@€E™"q=ÑÓ¯                  ÀÀøÀÀ€Àøbù
.év20100407_00419_st  Ksb253@êÿÊøuÈ? ÆX@€Eš==ˆH                  ÀÀøÀÀ€Àøbù
.év20100826_00432_st  Ksb253@ëf"kŠ?NT@€Ev±\=±n                  ÀÀøÀÀ€Àøbù
.év20100826_00434_st  Ksb253@ëfbâM?IEP@€Ewå×=ƒvó                  ÀÀøÀÀ€Àøbù
.év20100826_00436_st  Ksb253@ëföOÓ?H#
@€ExùH=Ÿ%È                  ÀÀøÀÀ€Àøbù
.év20101026_00078_st  Ksb253@ëÿò
3‹?BÝÄ@€EÍR=›¸                  ÀÀøÀÀ€Àøbù
.év20101026_00080_st  Ksb253@ëÿõóŒª?/ô@€EÎJ¸='                  ÀÀøÀÀ€Àøbù
.év20101026_00082_st  Ksb253@ëÿùÜÈ?=ór@€EÌnR=u¶h                  ÀÀøÀÀ€Àøbù
.év20110902_00514_st  Ksb253@ë?å™M"?Ê\@€E¿=õaè                  ÀÀøÀÀ€Àøbù
.év20110902_00516_st  Ksb253@ë?坄¥—?èZ@€E¿gÍ>sÚ                  ÀÀøÀÀ€Àøbù
.év20110902_00518_st  Ksb253@ë?å ·Ö?‹.@€EÀ=·È1                  ÀÀøÀÀ€Àøbù
.év20110914_00406_st  Ksb253@ëAb_´›~?UyÎ@€E¡ã
="W                  ÀÀøÀÀ€Àøbù
.év20110914_00408_st  Ksb253@ëAbc›Ö`?aoƒ@€E£JR=´I                  ÀÀøÀÀ€Àøbù
.év20110914_00410_st  Ksb253@ëAbg—Ä,?ê+@€E¤Q=gµx                  ÀÀøÀÀ€Àøbù
.év20110918_00586_st  Ksb253@ëAä@ü¯"?:[ÿ@€E¥É3='FÀ                  ÀÀøÀÀ€Àøbù
.év20110918_00588_st  Ksb253@ëAäDZgÕ?,̝@€E¦i…=ž1´                  ÀÀøÀÀ€Àøbù
.év20110918_00590_st  Ksb253@ëAäG¶²?3Ãê@€E§8×=¸,                  ÀÀøÀÀ€Àøbù
.év20110919_00365_st  Ksb253@ëBL›d?>?d@€EÅì=þd,                  ÀÀøÀÀ€Àøbù
.év20110919_00367_st  Ksb253@ëB&zh?&2ý@€Ež*\=´g                   ÀÀøÀÀ€Àøbù
.év20110919_00369_st  Ksb253@ëB
Í(g?E­O@€Ežqá=†àh                  ÀÀøÀÀ€Àøbù
.év20111005_00353_st  Ksb253@ëDˆ"ÞÒ?[Ä@€E¥Eš=¯Òì                  ÀÀøÀÀ€Àøbù
.év20111005_00355_st  Ksb253@ëD‹¦³?œ@€E¥=œ¤X                  ÀÀøÀÀ€Àøbù
.év20111005_00357_st  Ksb253@ëDŽÈû\?#Nj@€E¥t…=«´Ø                  ÀÀøÀÀ€Àøbù
.év20120331_00482_st  Ksb253@ëZJ>Öª?@'Ä@€E°Í®>D˜                  ÀÀøÀÀ€Àøbù
.év20120331_00484_st  Ksb253@ëZJ»Ms?B­Ä@€E¯P3>œ                  ÀÀøÀÀ€Àøbù
.év20120331_00486_st  Ksb253@ëZJMƒ–?Em@€E¯œf=í ?                  ÀÀøÀÀ€Àøbù
.év20120402_00818_st  Ksb253@ëZŒ!í›N?ÊN@€E¤E3= ¸                  ÀÀøÀÀ€Àøbù
.év20120402_00820_st  Ksb253@ëZŒ%öi~?
"@€E£ˆ×=e_                  ÀÀøÀÀ€Àøbù
.év20120402_00822_st  Ksb253@ëZŒ)öäM?
å6@€E¢Ë\=™¸                  ÀÀøÀÀ€Àøbù
.év20120506_00479_st  Ksb253@ë^Ég\_ý?Šó@€EUÍ>¥Y                  ÀÀøÀÀ€Àøbù
.év20120506_00481_st  Ksb253@ë^ÉjØP?Þh@€E³\=µº                  ÀÀøÀÀ€Àøbù
.év20120506_00483_st  Ksb253@ë^ÉnLÏ<?ç›@€E¼ö=͹!                  ÀÀøÀÀ€Àøbù
.év20120611_00438_st  Ksb253@ëcD;¯"î?ÂZ@€E"n=ŒI8                  ÀÀøÀÀ€Àøbù
.év20120611_00440_st  Ksb253@ëcD?!Þ¢?š"@€E"¤3='}à                  ÀÀøÀÀ€Àøbù
.év20120611_00442_st  Ksb253@ëcDBŒ'?`$@€E"£=kC§                  ÀÀøÀÀ€Àøbù
.év20120617_00872_st  Ksb253@ëdÚôþD?S_Ë@€EbmH>nÑ                  ÀÀøÀÀ€Àøbù
.év20120617_00874_st  Ksb253@ëdßtºg?J&Þ@€Ed»H> Lj                  ÀÀøÀÀ€Àøbù
.év20120617_00876_st  Ksb253@ëdä%ƒó?2ä@€Ee½
>c                  ÀÀøÀÀ€Àøbù
.év20120621_00144_st  Ksb253@ëdžn/‰?> Í@€EÖ¸=½¬p                  ÀÀøÀÀ€Àøbù
.év20120621_00146_st  Ksb253@ëd¢'ç&??ªM@€EŽ£®=×'ã                  ÀÀøÀÀ€Àøbù
.év20120621_00148_st  Ksb253@ëd¥ì¹&??MÐ@€EŒúö=ÇP`                  ÀÀøÀÀ€Àøbù
.év20120704_00647_st  Ksb253@ëf%"Ý?AÈ@€EG
=°e|                  ÀÀøÀÀ€Àøbù
.év20120704_00649_st  Ksb253@ëf%&Ûa?;æO@€EEÍq=f©÷v20120704_00649_st@éë…<#×
?Åû‰=|ÇÁ@®{?àbù
.év20120704_00651_st  Ksb253@ëf%+LºC?-¯Ð@€EJîá=RI                  ÀÀøÀÀ€Àøbù
.év20120706_00632_st  Ksb253@ëfd¼=]"?!\î@€E\øá=»gX                  ÀÀøÀÀ€Àøbù
.év20120706_00634_st  Ksb253@ëfd¿³"m?$´˜@€E\a=Ê
                  ÀÀøÀÀ€Àøbù
.év20120706_00636_st  Ksb253@ëfdì8?]@€E\Ùì=Éq+v20120706_00636_st@Íë…<#×
?¸pl+çòÁ@±™š?àbù
.év20120710_00045_st  Ksb253@ëfä=²Ãa?J7z@€EiÅ
=s[èv20120710_00045_st@ßçm<#×
?½ã…ƒNdöÁ@ðƒ?àbù
.év20120710_00047_st  Ksb253@ëfäBâÞ\?4Æp@€EiXf=¥µÜv20120710_00047_st@ÞMÓ<#×
?½:^†j_Á@Çß;?àbù
.év20120710_00049_st  Ksb253@ëfäH=5ë?:€h@€ElCq=ct‡v20120710_00049_st@Øj<#×
?ƧDÖ³qƒÁ@Ç;d?àbù
.év20120715_00856_st  Ksb253@ëg†‹`pÙ?Vƙ@€EW8=r^Pv20120715_00856_st@ô¬<#×
?¿¨æ½r.Á@Ýë…?àbù
.év20120715_00858_st  Ksb253@ëg†Ž\?V(K@€EWDö=bÙv20120715_00858_stAvÉ<#×
?è€hX]vKÁ@ù‡?àbù
.év20120715_00860_st  Ksb253@ëg†'È47?YÜ®@€EW¶Í=wwv20120715_00860_st@÷•<#×
?¡¤'ƒáQÁ@âÙ?àbù
.év20120726_00244_st  Ksb253@ëhá´-¤S??g'@€E‡'…=gàv20120726_00244_stAó¶<#×
?Ñ¢ý¹úOÁ@ú\?àbù
.év20120726_00246_st  Ksb253@ëhá·gOÅ?FòË@€E‡7\=gÜçv20120726_00246_stA<#×
?¹((ø°uAÁ@ý?àbù
.év20120726_00248_st  Ksb253@ëhấ?$G@€E†Â=‡(pv20120726_00248_stA×
<#×
?ÀÅ-ÈÁ@ùó¶?àbù
.év20120728_00080_st  Ksb253@ëi -1&?+J@€Eyø=¬,v20120728_00080_stAff<#×
?•óï0%Á@üA‰?àbù
.év20120728_00082_st  Ksb253@ëi 0FnÏ?%"Õ@€Ex5Ã=šU\v20120728_00082_stA×
<#×
?å½ XJàÁAj?àbù
.év20120728_00084_st  Ksb253@ëi 3ZU6?#D@€Ev\Í=Ši8v20120728_00084_stAõÃ<#×
?È ˆcÄù€Á@ùó¶?àbù
.év20120801_01030_st  Ksb253@ëi§"­nŽ?O>"@€EF==ŠÅ°v20120801_01030_st@òŸ¾<#×
?ËTõLqËTÁ@ÖÙ?àbù
.év20120801_01032_st  Ksb253@ëi§‡ÎÛÆ?Sȑ@€EFË
=ŽÄv20120801_01032_stA
j<#×
?èB¥ÿt:Á@í?}?àbù
.év20120801_01034_st  Ksb253@ëi§‹V ?S½ä@€EG"R=™rŒv20120801_01034_st@æ°!<#×
?ɦhٍÁAX´9?àbù
.év20120804_01105_st  Ksb253@ëj¦J‰?‡Ÿ6@€E'R=™Ü                  ÀÀøÀÀ€Àøbù
.év20120804_01107_st  Ksb253@ëj©^j?™U@€E'ö\=Âr$v20120804_01107_stAKÇ<#×
?¸&ü™®KÁ@»;d?àbù
.év20120804_01109_st  Ksb253@ëj¬wó?›‡@€E'®=æ²                  ÀÀøÀÀ€Àøbù
.év20120819_00396_st  Ksb253@ëkãĂS?/E[@€Es˚="¼v20120819_00396_st@åûç<#×
?È ˆcÄù€Á@¿…?àbù
.év20120819_00398_st  Ksb253@ëkãǺyc?4hC@€Er²ö="Ö v20120819_00398_st@å/<#×
?½:^†j_Á@Å/?àbù
.év20120819_00400_st  Ksb253@ëkãÊêNé?7@€Eqƒ3=†—¼v20120819_00400_st@Ú¬<#×
?Û`²B	ÆÒÁ@Æ?àbù
.év20120820_00597_st  Ksb253@ëljš?.•Í@€EƒÎ==‰Ç(v20120820_00597_st@é¸<#×
?ÃÝ£HÁ@ÓdZ?àbù
.év20120820_00599_st  Ksb253@ëlm,Ä?9ö@€Eƒ—{=›IÅv20120820_00599_st@ü£×<#×
?矋v%uÁ@̃?àbù
.év20120820_00601_st  Ksb253@ëlpK|«?0ÒX@€Eƒff=?T                  ÀÀøÀÀ€Àøbù
.év20120907_00500_st  Ksb253@ënDe¡Z?&Ž[@€EžYö=ÎÑ                  ÀÀøÀÀ€Àøbù
.év20120907_00502_st  Ksb253@ënDhÄz?)"²@€Ežˆf=Ê=¤v20120907_00502_st@òéy<#×
?ÏMîD1e‰Á@ÜÌÍ?àbù
.év20120907_00504_st  Ksb253@ënDkÙ­[?@}T@€Ežº=•+v20120907_00504_st@êvÉ<#×
?¶Q'ì`_Á@ܓu?àbù
.év20120916_00650_st  Ksb253@ëod/ ¡Ì?VU£@€E©õ…=åÂ8                  ÀÀøÀÀ€Àøbù
.év20120916_00652_st  Ksb253@ëod2ÁŽ*?e¯h@€E©û®=÷öFv20120916_00652_st@÷¶F<#×
?Èå(‰XÁ@Þ¬?àbù
.év20120916_00654_st  Ksb253@ëod6/À?T÷È@€E©=q=ÓYCv20120916_00654_st@ì"u<#×
?Øêlå¡L#Á@à1?àbù
.év20120920_00134_st  Ksb253@ëoà_	Z?@€Eƒ
=†S(v20120920_00134_st@în˜<#×
?Â÷*œ-^Á@Ùº^?àbù
.év20120920_00136_st  Ksb253@ëoàb;©¤?Î"@€EƒR=›Ûdv20120920_00136_st@îáH<#×
?ÈıÊ!†ÊÁ@ØÌÍ?àbù
.év20120920_00138_st  Ksb253@ëoàeé7?6ù@€Eƒ¶)=«Žv20120920_00138_stAA‰<#×
?è‡[«%ÕÁAƒ?àbù
.év20120930_00333_st  Ksb253@ëq!—w/â?-:@€EBì=ªnóv20120930_00333_st@îÀƒ<#×
?ÈÕÛü·¼#Á@Û;d?àbù
.év20120930_00335_st  Ksb253@ëq!š›&·?4eq@€Eïì='vL                  ÀÀøÀÀ€Àøbù
.év20120930_00337_st  Ksb253@ëq!­ë5?B	@€EžûÃ=€˜v20120930_00337_st@èƒ<#×
?¸pl+çòÁ@Ý%?àbù
.év20121005_00272_st  Ksb253@ëqÂU}л?¨Ù@€EŽ+H=€G¨                  ÀÀøÀÀ€Àøbù
.év20121005_00274_st  Ksb253@ëqÂX'm«?Ì=@€EŽ¹3=Bk°                  ÀÀøÀÀ€Àøbù
.év20121005_00276_st  Ksb253@ëqÂ[}Ÿh?íµ4@€EŽÌR=‡Sˆv20121005_00276_st@ó"Ñ<#×
?Ö4‡Zh¬zÁ@á?àbù
.év20121012_00264_st  Ksb253@ër¡G­Î°?iš"@€E¡7=f†	                  ÀÀøÀÀ€Àøbù
.év20121012_00266_st  Ksb253@ër¡JϼÁ?V÷@€E¡—×=›HDv20121012_00266_st@ø"<#×
?´Ð¾'€mÁ@ã\)?àbù
.év20121012_00268_st  Ksb253@ër¡N@¦?K9@€E¡þR=¡Ó$v20121012_00268_st@ð"u<#×
?Ԛ*=4ÑîÁ@âV?àbù
.év20121024_00174_st  Ksb253@ët ž¹ïP?=¬˜@€E¯Ç¤=ˆÒD                  ÀÀøÀÀ€Àøbù
.év20121024_00176_st  Ksb253@ët ¢]È?@µ^@€E¯'f=Š%Œ                  ÀÀøÀÀ€Àøbù
.év20121024_00178_st  Ksb253@ët ¥[Ê?Ngœ@€E®˜×=ªÙHv20121024_00178_stA%¡Ë<#×
?è/ÇKlCw?€A(‡+?àbù
.év20121025_00078_st  Ksb253@ët@7jZ<?hD@€EÇ@…=»ƒv20121025_00078_stA5?<#×
?ÙÇ#\7w'Á@ê§ð?àbù
.év20121025_00080_st  Ksb253@ët@:…»?D§@€EÇ==½ß°v20121025_00080_st@ýÊÁ<#×
?ª²¿€ÌÁ@íxÕ?àbù
.év20121025_00082_st  Ksb253@ët@=â.??–Q@€EÈI\=œßÀv20121025_00082_st@ö<#×
?Ò6¥âJÁ@í¡Ë?àbù
.év20130323_01016_st  Ksb253@ë†êLXx'?¦­@€Eå3=—zŒ?—Gµ@'®d¾›¥ãEŽHD'W3D¾Z%AKöp<‰«—                  ÀÀøÀÀ€AKöp?'5ràbù
.év20130323_01018_st  Ksb253@ë†êO{é0?ñ@€E¤
=—δ@;Je@(öf¾–EŽlRDü
ÓD¾Ž5AK¿×<'ÿø                  ÀÀøÀÀ€AK¿×?'_ÿbù
.év20130323_01020_st  Ksb253@ë†êRŸ¯³?xv@€EFq=š£ ?¥mœ@®c¾™™šEÖ¤BšD¿0ÅAL†Ò<YF                  ÀÀøÀÀ€AL†Ò?‹2Àbù
.év20130324_01265_st  Ksb253@ë‡ ËÂa?o?÷@€E'€)=¦'Ü?YC­?xQìd¾/EÂ{D'#;D¾ouALA»<0±y                  ÀÀøÀÀ€ALA»?†/ bù
.év20130324_01267_st  Ksb253@ë‡$*÷Ð?f`ö@€E»H=ϙX?a/™?fffQ¾•EÝ®DûóßD¾²AL—L<X	è                  ÀÀøÀÀ€AL—L?‹=bù
.év20130324_01269_st  Ksb253@ë‡'Uúˆ?RÕ!@€Eb3=¦¶Œ@×Ûæ?«…a¾ ÄœE)BŽŽVD¿G#ALQ¥<ðÇ                  ÀÀøÀÀ€ALQ¥?'¾àbù
.év20130601_00948_st  Ksb253@돭|HZ¸?xÖ@€EªJ)=ý¯D?Ä¿?B\e¾"ýôE­¢)D',ÅD¾Û–A`Ê®<…g                  ÀÀøÀÀ€A`Ê®? Làbù
.év20130601_00950_st  Ksb253@돭^TŸ?m•ß@€EªÏq=øüÖ>†z?'\f¾'ñªE­DûåËD¿šA`º<œ¾,                  ÀÀøÀÀ€A`º?"—Å€bù
.év20130601_00952_st  Ksb253@돭'Ànð?w+p@€E«šÍ=æ‹ê?œmž?n{a¾ž¸RE«Ý×B4¼D¿¨1A_ÁP<ÉbŠ                  ÀÀøÀÀ€A_ÁP?™,Q@bù
.év20130625_01236_st  Ksb253@뒫F½" ?®òX@€Eq7Ã=ZL¸>¼,?&ffe¾«Es°)D'‹D¾Ê°Aej]=º                  ÀÀøÀÀ€Aej]?¢·@ bù
.év20130625_01238_st  Ksb253@뒫Iô«8?"ÍO@€Es_q=•Þ@‰¸k?J=qf¾›¥ãEu"{Dûæ D¿¨Adìå<æ9.                  ÀÀøÀÀ€Adìå?œÇ%Àbù
.év20130625_01240_st  Ksb253@뒫M	Î`?¯.Õ@€Euë=U¿Ð@¨ Ü?+…_¾ª~úEužáB‹^¸D¿›uAevâ='3                  ÀÀøÀÀ€Aevâ?¤æbbù
.év20130814_00073_st  Ksb253@ë˜ßaÔüq?…¾@€E¤Q=ÙäV?'Fb?Që…e¾†§ðE£ÏìD'åD¾SßAmT<Š²                  ÀÀøÀÀ€AmT?'V@bù
.év20130814_00075_st  Ksb253@ë˜ßeêÖ?X@€E¤…=¢cà?':f?´záb¾'n˜E£ÚDûÒÉD¾}hAmJ—<â-à                  ÀÀøÀÀ€AmJ—?œE¸`bù
.év20130814_00077_st  Ksb253@ë˜ßh8Ù:?­9@€E££==¹bq>åå?Æffa¾–‡+E¤e
BŒED¿ÅAmI¼<ÿ~                  ÀÀøÀÀ€AmI¼?ŸïÀàbù
.év20130814_00217_st  Ksb253@ë˜áfv,?àû@€Eš1f='ß =¥ˆ'?¾¸Rf¾'hsEš¢¸DÿD¾,ÕAmÙa<«Ê¸                  ÀÀøÀÀ€AmÙa?•yWbù
.év20130814_00219_st  Ksb253@ë˜áôe?pÉ@€Eš|ö=¸…¤@A¾?p¤I¾£×
E›g\Dû¼¼D¾ƒAoo3<¼ '                  ÀÀøÀÀ€Aoo3?—"@bù
.év20130814_00221_st  Ksb253@ë˜á[Gy?0#@€Ešäá=½¡@v‰?˅c¾¨r°EœÉ\BŠ8ÕD¿¬Alœ~=.ý                  ÀÀøÀÀ€Alœ~?¥ß¸@bù
.év20130919_00462_st  Ksb253@ëc ‡}?I4@€Eq¼)=†«ü?í/
?LÌÍc¾bNEt+…D'øD¾ŸTAsçõ<Ü<Ü                  ÀÀøÀÀ€Asçõ?›‡›€bù
.év20130919_00464_st  Ksb253@ëc$|0Ó?I2$@€Eq¶)=iӉ?ñV?k…V¾†§ðEs™ìDû¼D¾òFAs#2=¸‹                  ÀÀøÀÀ€As#2? ÷`bù
.év20130919_00466_st  Ksb253@ëc(E0?IÀ²@€Er®=Y˜?Œ%?¢\^¾'ë…Eq•ìBŠ¸ÕD¿†As7O= ùE                  ÀÀøÀÀ€As7O?¤( bù
.év20131013_00001_st  Ksb253@ë a–ã×U?päy@€EÃF×>ƒÖf@#¥;?¸Qìc¾¨õÃEÅ#…D'ÌåD¾ŠáAx«©>-Ä                  ÀÀøÀÀ€Ax«©?À…¸€bù
.év20131013_00003_st  Ksb253@ë aš¾c?:¨f@€EÄá="¶Ì@N¤ï?Ê=qf¾†$ÝEÅzDûÖD¾êAuN=[›                  ÀÀøÀÀ€AuN?«saÀbù
.év20131013_00005_st  Ksb253@ë aRÆÌ?PùV@€EÁfÍ=ƒ=ì?;?ª=q_¾†§ðEÀÞ)BŠhD¿vAuÁH=0³-                  ÀÀøÀÀ€AuÁH?¦e bù
.év20131025_00093_st  Ksb253@ë¡àP›ƒª?Rs@€E©n…="§H?K ƒ?'ë…c¾•E«®D'D¾‹ÏAv€¹= pl                  ÀÀøÀÀ€Av€¹?¤
€bù
.év20131025_00095_st  Ksb253@ë¡àSТ?AÙ­@€Eª=Ë¡Ý?ŠJ?'\f¾†§ðE¬RDû¾ÙD¾Ý`AuÏË=ˆ                  ÀÀøÀÀ€AuÏË?¢Q bù
.év20131025_00097_st  Ksb253@ë¡àVøDu?DÃ@€Eªn¸>dê>4Â?Ã×
`¾–Eª[ìBŠ=qD¿oAwøV=NR"                  ÀÀøÀÀ€AwøV?©ÊP€bù
.év20131031_00076_st  Ksb253@뢠.ºu?´ê@€E©v…=̤?_ Y?˜Qìc¾m'hEª•\D'fD¾šFAwQ=
±                  ÀÀøÀÀ€AwQ?¡ v bù
.év20131031_00078_st  Ksb253@뢠1¢ð?šP@€E©Lf=®1X                  ÀÀøÀÀ€Àøbù
.év20131031_00080_st  Ksb253@뢠50©@?Ð@€EªÍ=ˆ<8?šÆK?µÂ`¾'\E©ÈB‰ô9D¿pAw[=òï                  ÀÀøÀÀ€Aw[?¢þ]àbù
.év20140316_00707_st  Ksb253@볪Šh÷?%@€E¥Ò®=´œ?º.Ã?èõÃc¾ŒÌÍE¤¦¤D'_ßD¾VA0}="±                  ÀÀøÀÀ€A0}?±²– bù
.év20140316_00709_st  Ksb253@볪‹ƒ×?"@€E¦{=Ž",?ÍN?™™še¾‡+E¥&¤Dü
üD¾¨A€Ï==;'ê                  ÀÀøÀÀ€A€Ï=?§dý@bù
.év20140316_00711_st  Ksb253@볪ÇXD?4@€E¦zá=C¸@Zj,?ê=qc¾ŒIºE¦XB:^D¿?ðAÐZ=–¿,                  ÀÀøÀÀ€AÐZ?²×å€bù
.év20140326_00433_st  Ksb253@ë´ê Ez‰?d@€E›æÃ=¨'?RÒ?¢\d¾³¶FE›y…D'MÃD¾gA€¦y=óÃ1                  ÀÀøÀÀ€A€¦y?¾xf bù
.év20140326_00435_st  Ksb253@ë´ê£›ö–?yÔ#@€E›¹==†è?¨á?Ü(öc¾'ë…EšùHDûç×D¾žéA'Æ=¸s                  ÀÀøÀÀ€A'Æ?·î`bù
.év20140326_00437_st  Ksb253@ë´ê¦ç…‹?gHê@€E›Š×=Ÿ1¨?€@?¸Qìa¾ž5?Eœ=®BŽk…D¿5ôA€_¹=ˆ¾                  ÀÀøÀÀ€A€_¹?±À@bù
.év20140329_00652_st  Ksb253@ëµL¼KË?oŠ@€Egpf=J^>Ù­ÿ?¡G®d¾˜bEfÃD'9ºD¾VáA',¬=ŒKg                  ÀÀøÀÀ€A',¬?±‰làbù
.év20140329_00654_st  Ksb253@ëµLݙ?‹åÙ@€Eg¸="%Ü>æ¹É?"33S¾¦éyEeùìDûä{D¾½‰A¦Ì=ù9ü                  ÀÀøÀÀ€A¦Ì?¿'?€bù
.év20140329_00656_st  Ksb253@ëµLK&o?}©#@€EgÞf=×=ö=Å]J?¸Qì`¾¢ÐåEiBŒ¬‹D¿_A÷=úéW                  ÀÀøÀÀ€A÷?¿]*àbù
.év20140504_00264_st  Ksb253@ë¹ÍL8h?pI}@€E¢Ò==àP@'°?Ôzác¾­'hE¤4ÍDôD¾­HA'R[=é*                  ÀÀøÀÀ€A'R[?½"E@bù
.év20140504_00266_st  Ksb253@ë¹Í›"?t˜{@€E£{R=m2¿9©ƒ?ýp¤f¾œ¬E¤±ÃDûÈÕD¾Ó3Aƒ{>s	                  ÀÀøÀÀ€Aƒ{?Âna bù
.év20140504_00268_st  Ksb253@ë¹Íêã
?Nå¢@€E£¥==':@'â‡?ã×
`¾¡G®E¤išB‰LÍD¿‰Aƒe¨=¸a6                  ÀÀøÀÀ€Aƒe¨?·&Àbù
.év20140525_00204_st  Ksb253@ë¼mÚe?š¦M@€E"¨…=Dc`=>¨"?У×d¾˜"uE†'HD'	D¾ãAƒ¢>(È                  ÀÀøÀÀ€Aƒ¢?Åybù
.év20140525_00206_st  Ksb253@ë¼m¡oA?˜ÆÃ@€E"@=u·?€Ð?Ï\)f¾¥`BE…sìDûÓ®D¿/}A…(>WµX                  ÀÀøÀÀ€A…(?Êö«bù
.év20140525_00208_st  Ksb253@ë¼m¤¬{?‰|;@€Eƒü…={)?™ø@
áH_¾®—E…qB‹¶ÉD¿¾A"å˜>/¿N                  ÀÀøÀÀ€A"å˜?Å÷éÀbù
.év20140528_00980_st  Ksb253@ë¼Í_ÉZ?'ê¼@€EŠ
ö=…X                  ÀÀøÀÀ€Àøbù
.év20140528_00982_st  Ksb253@ë¼Íc"‰Ã?®xŸ@€E‰œ=˜Ý8>•?%?àe¾µÂE‰ëDûÝD¿O3A'ÎÇ>8tè                  ÀÀøÀÀ€A'ÎÇ?ǝbù
.év20140528_00984_st  Ksb253@ë¼Íf™6È?¿4@€E‰–{=–,>Ï ¨?ë…_¾¶E¢EŠÍB‰øÕD¿¥yAƒƒÐ>y5                  ÀÀøÀÀ€AƒƒÐ?Ï&¢bù
.év20140531_00594_st  Ksb253@ë½&.æÈL?F²¹@€E…=j¬À?C:œ?ÈõÃe¾—
=E†Á3D'2^D¾h‹Aƒ"×=¢Cy                  ÀÀøÀÀ€Aƒ"×?´Ho bù
.év20140531_00596_st  Ksb253@ë½&2

ö?=<ò@€E…=†¸@2qM?³33O¾"záE…'áDûÝXD¾²Aƒ–Ø=™8j                  ÀÀøÀÀ€Aƒ–Ø?³'
@bù
.év20140531_00598_st  Ksb253@ë½&5¯^þ?4öÙ@€E"ê¤={™i@ó·?ð£×`¾§l‹E†E®BŒÂD¿H¼A"!Ë=¬tK                  ÀÀøÀÀ€A"!Ë?µŽ‰`bù
.év20140531_00995_st  Ksb253@ë½-"ˆ®?5]'@€E¹Gö=ß'A ¿'@®e¾…¸E»zÍD'!‰D¾ÒéA…j˜=àI¦                  ÀÀøÀÀ€A…j˜?¼	4Àbù
.év20140531_00997_st  Ksb253@ë½-–«ù?0Û`@€E¹èš=†8ü@Q]?ð£×e¾e`BE¼×DûÏ#D¿!Aƒ¿Õ=¼.-                  ÀÀøÀÀ€Aƒ¿Õ?·…Å bù
.év20140531_00999_st  Ksb253@ë½-™õÎ?8¬+@€Eº/=¤G@Ô3@33a¾'hsEº¥šB‹n˜D¿ÁÃA"[ò=öÀÌ                  ÀÀøÀÀ€A"[ò?¾Ø€bù
.év20140604_00536_st  Ksb253@ë½£¼`MÉ?>%ú@€E"ãö=šÙ=ÆíB?î{d¾/E'µ3D'PD¾WçAƒôÝ=·Z…                  ÀÀøÀÀ€AƒôÝ?¶ëP bù
.év20140604_00538_st  Ksb253@ë½£¿œ¨m?>v6@€E"=¥L°?bð@33e¾ß;EÙ®DüTD¾¶oA"ɪ=é›                  ÀÀøÀÀ€A"ɪ?½!Ó`bù
.év20140604_00540_st  Ksb253@ë½£Âç*ò?[@€E"'3=£µ€?ÿÖÓ?Æff`¾ž¸REƒdfBŽ®D¿AªA"HË=éë/                  ÀÀøÀÀ€A"HË?½=eàbù
.év20140605_00544_st  Ksb253@ë½ÃO!›†?iÎ%@€EÂ=e?ÇÌ?½p¤d¾bNE|ÍD'kdD¾{®A'¼æ=±X´                  ÀÀøÀÀ€A'¼æ?¶+€bù
.év20140605_00546_st  Ksb253@ë½ÃR{,Ç?^6@@€EM=±@@ˆŒ¨?Ýp¤e¾'hsEŒešDü"D¾½‰A"…ö>	þü                  ÀÀøÀÀ€A"…ö?Á?߀bù
.év20140605_00548_st  Ksb253@ë½ÃU†O?|C@€EŒƒ)=Âeì?5Ý]@®b¾–EŒ¤BŽƒ–D¿=ËA"ê8>'                  ÀÀøÀÀ€A"ê8?ÂpAàbù
.év20140620_00470_st  Ksb253@ë¿£Îxù¼?5:@€E'3…=ˆ+ˆ@‰'?ÚáHf¾ŽÙE¸Dþ¨D¾+žA"h=¾¯                  ÀÀøÀÀ€A"h?·Õã`bù
.év20140620_00472_st  Ksb253@ë¿£ÑöW`?#PK@€E's
=€Î?ö1?áG®]¾‰7LEÆ{Dû ÝD¾zA"4Ë=ŸwŠ                  ÀÀøÀÀ€A"4Ë?³îñ@bù
.év20140620_00474_st  Ksb253@ë¿£Õ?½Z?6g¿@€E'"f=Z¡Y=|®º?î{d¾Ÿ¾wE'Õ
B‰H´D¿…AƒýL=§8g                  ÀÀøÀÀ€AƒýL?´çàbù
.év20140621_00422_st  Ksb253@ë¿Âù§ìn?%FÐ@€E™f¸=Œã)?š P?ë…e¾˜"uE–îÍD'1D¾c}A"-;=Žù                  ÀÀøÀÀ€A"-;?±À bù
.év20140621_00424_st  Ksb253@ë¿Âüä<U?*J˜@€E™{=­Á|?Mý*?Ü(ö[¾•E—RDûíHD¾ŸðA…¬=žaÀ                  ÀÀøÀÀ€A…¬?³Ì8bù
.év20140621_00426_st  Ksb253@ë¿Âÿûîx?*¢Ü@€E˜í¤=¯Ý$?¿e¶@_¾ŒÌÍE˜ž{B‹ÏßD¿DAƒõˆ=Ãä2                  ÀÀøÀÀ€Aƒõˆ?¸|†@bù
.év20140622_00680_st  Ksb253@ë¿ä²ÉÜ-?E·À@€EôH=Oû!>‰¹Ý?Տe¾–‡+EœÕHD'¾D¾YqA"¼^=çIç                  ÀÀøÀÀ€A"¼^?¼é<àbù
.év20140622_00682_st  Ksb253@ë¿ä¶;°?GSä@€EŸŸì=VÑ>)®?ó33F¾ˆ´9Ež§®Dû͑D¾°)A…<K=àv^                  ÀÀøÀÀ€A…<K?¼ËÀbù
.év20140622_00684_st  Ksb253@ë¿ä¹`~›?M2-@€EýH=|P(?Ũ'@5¸_¾ž¸REûìBŠyÛD¿IA"æ…>wB                  ÀÀøÀÀ€A"æ…?Áîè@bù
.év20140623_00505_st  Ksb253@ëÀ¹í§c?#™'@€EŽ
Ã=M0                  ÀÀøÀÀ€Àøbù
.év20140623_00507_st  Ksb253@ëÀ½Aº
?6¡U@€EŒS==ªLT                  ÀÀøÀÀ€Àøbù
.év20140623_00509_st  Ksb253@ëÀÀZ΃?*Òå@€E‹x=¥ì@[Ó@I™ša¾­'hE‹VÍBŒVD¿FAƒ.%>&…ö                  ÀÀøÀÀ€Aƒ.%?ÄоÀbù
.év20140630_00394_st  Ksb253@ëÀâSŸd_?)‡@€E‰äR=ÂD?6x?ã×
d¾§ïžEŠB)D'-HD¾VA…4­=­Îà                  ÀÀøÀÀ€A…4­?µ¹Übù
.év20140630_00396_st  Ksb253@ëÀâV²ÄŽ?$Å@€EŠš=¢¬Ä?ý¸³@QìD¾ž5?EŠÔ¸Dû×mD¾¸ÍAƒÑ"=¨Ý                  ÀÀøÀÀ€AƒÑ"?µ  bù
.év20140630_00398_st  Ksb253@ëÀâYėt?-VJ@€EŠ"=¹ ì@$ë•?ýp¤T¾ž¸REŠ£
BŒì‹D¿AªA…,ð=Ê}Ô                  ÀÀøÀÀ€A…,ð?¹Oº€bù
.év20140701_00499_st  Ksb253@ëÁHÌÍ?&ùù@€E‰¬š=¢‰x?Œ4Ç?ՏD¾˜"uEŠmqD'$D¾W¶A†2Ñ=¸nÿ                  ÀÀøÀÀ€A†2Ñ?·
ßàbù
.év20140701_00501_st  Ksb253@ëÁk×j?¶r@€EŒ¤==•¼@=²?Î{J¾‰7LEtDûÜD¾¯–A…UE=¤ýô                  ÀÀøÀÀ€A…UE?´Ÿ¾€bù
.év20140701_00503_st  Ksb253@ëÁ¬?:;ð@€EŒA×=Ÿ`4?ÿE?Ï\)a¾"záE‹Ñ®B‹×D¿>VA"Ë=ͺ³                  ÀÀøÀÀ€A"Ë?¹·V`bù
.év20140702_00889_st  Ksb253@ëÁ&™ÝŒ8??K@€El )=Ezx>ݖ^?¹™šc¾¡ÊÁEk"\D'¨D¾œ´A"e=ž…ñ                  ÀÀøÀÀ€A"e?³Ð¾ bù
.év20140702_00891_st  Ksb253@ëÁ&f³?Dg0@€EjýÃ=I >g~s?Ôzáf¾ŠÀƒEjVDûÊVD¾û3A"mü=´$8                  ÀÀøÀÀ€A"mü?¶"‡bù
.év20140702_00893_st  Ksb253@ëÁ& Ú›m?<ÆF@€EjÈf=hø=}U@?Ã×
^¾š¬Ekç
BŠ6ÉD¿›;A'œÙ=ƒÉ¸                  ÀÀøÀÀ€A'œÙ?°y7bù
.év20140705_00862_st  Ksb253@ëÁŠyãá'?ç…_@€E†t=e¢¨                  ÀÀøÀÀ€Àøbù
.év20140705_00864_st  Ksb253@ëÁŠ}ªÐ¤?ßþ¬@€E†?×=' x                  ÀÀøÀÀ€Àøbù
.év20140707_00304_st  Ksb253@ëÁÁx»?{µ@€Eµ)=—L@ E?ØQìd¾ƒ•E´
šD'.D¾TÅA"á-=¬IÓ                  ÀÀøÀÀ€A"á-?µ‰:`bù
.év20140707_00306_st  Ksb253@ëÁÁ¡û?Ø_@€Eµ$Í=†)<?žºI@…_¾%E³¼=DûáqD¾ªfAƒ˜i=§­ß                  ÀÀøÀÀ€Aƒ˜i?´õ»àbù
.év20140707_00308_st  Ksb253@ëÁÁ¤³®n?ø
@€EµNš=o´—@qî@…_¾¦ffE¶>{B‹Ã–D¿@ÅA"9=ÁM                  ÀÀøÀÀ€A"9?¸#I bù
.év20140707_00472_st  Ksb253@ëÁÂýÝ0G?"Î@€E²ã=xÒ@àx?Ýp¤T¾Š=qE²ÍD'/D¾i²A…Åj=Ã\z                  ÀÀøÀÀ€A…Åj?¸k@bù
.év20140707_00474_st  Ksb253@ëÁÃ"ºj?4A@€E²1
=•K@ƒö@®K¾wÎÙE°¿DûÒ¨D¾¯ßAˆŽä=ýçú                  ÀÀøÀÀ€AˆŽä?¿¼ÿ@bù
.év20140707_00476_st  Ksb253@ëÁ×$?- ´@€E°¼=ïD>hFö@G®`¾ÒòE°ôBŠ1ªD¿AšA'èg= x@                  ÀÀøÀÀ€A'èg?´bù
.év20140707_00833_st  Ksb253@ëÁÆ8æp¸?(+=@€E˜¡=Šc\?pH"?ÚáHc¾†§ðE˜RD'
wD¾¦°Aƒÿ=«º†                  ÀÀøÀÀ€Aƒÿ?µwPÀbù
.év20140707_00835_st  Ksb253@ëÁÆ<ꁔ?v@€E™D…=Wß@.+?ñë…f¾‰7E˜ò¸Dû³øD¾ûmA"ºÉ=×r                  ÀÀøÀÀ€A"ºÉ?ºîRbù
.év20140707_00837_st  Ksb253@ëÁÆ@lÌÝ?!8b@€E—<H=""%>Ìþ@1ë…`¾ˆ´9E—LB‰8RD¿ ¼A"½*>g                  ÀÀøÀÀ€A"½*?ÁàÌàbù
.év20140713_00700_st  Ksb253@ë…۞n?*…J@€Eª•š=eݙ>…'?Ñë…c¾ŽÙE«o×DÔsD¾"¤A"vm=½ÿ'                  ÀÀøÀÀ€A"vm?·¿ò@bù
.év20140713_00702_st  Ksb253@ë…ÉÁÉ?Ön@€Eª\==‰f¤?=À?øQìb¾™™šE«4áDû‰ºD¾Ð9A"ÆÎ=§Ê                  ÀÀøÀÀ€A"ÆÎ?´ùB bù
.év20140713_00704_st  Ksb253@ë…̐í#?/
Ð@€Eªn¤=Ž{È@Ÿ<@×
`¾ÒòE¬a®B†ú^D¿n^Aƒ…µ=ÎÊÊ                  ÀÀøÀÀ€Aƒ…µ?¹ÙY@bù
.év20140802_00697_st  Ksb253@ëÅXÞÉ$?Ø@€E¡¶{=Š]?sti?ç®c¾'ë…E£ÙìD'ÅD¾¦A"p=¦w)                  ÀÀøÀÀ€A"p?´Îå bù
.év20140802_00699_st  Ksb253@ëÅ\8/q?~ˆ@€E¡¨Í=—P>X½?¸Qìf¾‰7E£ÌDûÂD¾ðjA"E="hÆ                  ÀÀøÀÀ€A"E?°Àbù
.év20140802_00701_st  Ksb253@ëÅ_"Ÿ? —@€E¡Ì)=ÈXp?"Y)@0£×`¾–E£"öB‰Ö‡D¿DA…Cš=ïû•                  ÀÀøÀÀ€A…Cš?½ÿr bù
.év20140803_00721_st  Ksb253@ëÅ(3x(?Øîx@€Eó¤=÷+œ                  ÀÀøÀÀ€Àøbù
.év20140803_00723_st  Ksb253@ëÅ(Z¿>?±}Ð@€EÃ=«áô                  ÀÀøÀÀ€Àøbù
.év20140803_00725_st  Ksb253@ëÅ(~¥ø?¿s…@€EÂ
\=ÀH                  ÀÀøÀÀ€Àøbù
.év20140813_00064_st  Ksb253@ëÆ_Ðp?
ØH@€E¤øá= QX>¾Œ?ð£×e¾—PE¦_ÃD'-ìD¾RòA…ùÄ=Õ ì                  ÀÀøÀÀ€A…ùÄ?º´€bù
.év20140813_00066_st  Ksb253@ëÆ_ÓãÒx?¬˜@€E¥'…=Íì…@!€@33D¾'ë…E¦®DûØ!D¾¡HA"Å=¡­                  ÀÀøÀÀ€A"Å?´5¢ bù
.év20140813_00068_st  Ksb253@ëÆ_×"Eû?šØ@€E¤Âì=šÁ<1X@{_¾¡ÊÁE¦aÃB@D¿1PA…¤=»Fü                  ÀÀøÀÀ€A…¤?·h߀bù
.év20140915_00290_st  Ksb253@ëʁ€3-?YbÊ@€E®¥==®z0?pæ`?õc¾–E¯ê)D''¾D¾'?A…ew>—ß                  ÀÀøÀÀ€A…ew?Àrûàbù
.év20140915_00292_st  Ksb253@ëʁƒ²ly?Såb@€E­kR=‰5"?šLõ@
p¤f¾ŠÀƒE®²DûÚ D¾íüA†Ý×>4õ                  ÀÀøÀÀ€A†Ý×?ƞ±àbù
.év20140915_00294_st  Ksb253@ëʁ‡.½®?ÊÏ@€E­=\=fs§                  ÀÀøÀÀ€Àøbù
.év20141010_00228_st  Ksb253@ëÍ¡Š!¬?QI@€EÒ5Ã=‰i"                  ÀÀøÀÀ€Àøbù
.év20141010_00230_st  Ksb253@ëÍ¡Övo?B$€@€EÔ?=7L@Yí@¸f¾%EÔô{DûÄJD¾ö%A†7 >&nj                  ÀÀøÀÀ€A†7 ?ÄØñ€bù
.év20141010_00232_st  Ksb253@ëÍ¡Aàu?Lݐ@€EÔÓ{=²ô@îŒÁ@ff_¾•EÒ_\BŠ'òD¿'oA"y=Ý('                  ÀÀøÀÀ€A"y?»¥àbù
.év20150523_00631_st  Ksb253@ëé̈́Òèp?"7‡@€EȒá=©"`                  ÀÀøÀÀ€Àøbù
.év20150523_00633_st  Ksb253@ëé͈ eP?—r@€EÈèö=µs                  ÀÀøÀÀ€Àøbù
.év20150523_00635_st  Ksb253@ëé͋BSb?–Þï@€EÉæ==—B$                  ÀÀøÀÀ€Àøbù
.év20150722_01009_st  Ksb253@ëñI(e"¯?o©@€EˆœR=B                  ÀÀøÀÀ€Àøbù
.év20150722_01011_st  Ksb253@ëñI+šÓU?b4@€E‡õ…=jp                  ÀÀøÀÀ€Àøbù
.év20150722_01013_st  Ksb253@ëñI/ìá?ˆ@€EˆÅ=Çg                  ÀÀøÀÀ€Àøbù
.év20150813_00889_st  Ksb253@ëôŠ*y?r‡¥@€E[¥\={?                  ÀÀøÀÀ€Àøbù
.év20150813_00891_st  Ksb253@ëôŒñ¥Ÿ?‹,—@€E[Ä)=ÎÛù                  ÀÀøÀÀ€Àøbù
.év20150813_00893_st  Ksb253@ëôÀQê?†Žw@€E[gH=±‡$                  ÀÀøÀÀ€Àøbù
.év20150818_00241_st  Ksb253@ëô¤-
Õ+?­Tu@€Eƒ¸=³|                  ÀÀøÀÀ€Àøbù
.év20150818_00243_st  Ksb253@ëô¤0wòU?ڗ@€Eƒƒ=áè                  ÀÀøÀÀ€Àøbù
.év20150818_00245_st  Ksb253@ëô¤3cŠ?áhž@€Eƒü…=mm                  ÀÀøÀÀ€Àøbù
.év20150818_00577_st  Ksb253@ëô¦ÝæÅÇ?"í@€E­)=zAð                  ÀÀøÀÀ€Àøbù
.év20150818_00579_st  Ksb253@ëô¦àßhÜ?‹Ï@€E©<\=‹i"                  ÀÀøÀÀ€Àøbù
.év20150818_00581_st  Ksb253@ëô¦ãÊð?‹»Ï@€EªS3=^Ø                  ÀÀøÀÀ€Àøbù
.év20150925_00076_st  Ksb253@ëù`Ÿ
\O?`-ä@€Eª\=b9                  ÀÀøÀÀ€Àøbù
.év20150925_00078_st  Ksb253@ëù`¡Ûý—?U)	@€EªwH=j«¨                  ÀÀøÀÀ€Àøbù
.év20150925_00080_st  Ksb253@ëù`¤l±Y?Y!@€Eª™Í=Y`                  ÀÀøÀÀ€Àøbù
.év20160719_01077_st  Ksb253@ì¨ÚzÀ?5Ä@€E˜"\=n	—                  ÀÀøÀÀ€Àøbù
.év20160719_01079_st  Ksb253@ì¨Ý¼n[?(´8@€E—àÍ=~)                  ÀÀøÀÀ€Àøbù
.év20160719_01081_st  Ksb253@ì¨àøá?-d@€E–Ø==¥Î|                  ÀÀøÀÀ€Àøbù
.év20160722_00712_st  Ksb253@ìÅMâŒ?	†¶@€E†û=©$T                  ÀÀøÀÀ€Àøbù
.év20160722_00714_st  Ksb253@ìÈó^‡?'·@€E†Y®=Μ–                  ÀÀøÀÀ€Àøbù
.év20160722_00716_st  Ksb253@ìÌ4fd?Ít@€E‡;ì=×ã                  ÀÀøÀÀ€Àøbù
.év20170412_00497_st  Ksb253@ì@í¢ò?_ý@€E´rÍ=Œ¦P                  ÀÀøÀÀ€Àøbù
.év20170412_00499_st  Ksb253@ì@ðÅ¥f?zš@€E´š=¢wD                  ÀÀøÀÀ€Àøbù
.év20170412_00501_st  Ksb253@ì@óÿìŠ?‹Üø@€E³§3=ͲO                  ÀÀøÀÀ€Àøbù
.év20190827_00853_st  Ksb253@ì¬eÛ\âÚ?©t;@€EÐV)=þ@                  ÀÀøÀÀ€Àøbù
.év20190827_00855_st  Ksb253@ì¬eÞ£P?Ÿ£X@€EÑ{=UA(                  ÀÀøÀÀ€Àøbù
.év20190827_00857_st  Ksb253@ì¬eá["á?—ô%@€EÑæ=ô¬                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_218_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  157 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             i¦aÍ¿v20100407_00415_stKsb253@êÿÊÞëˆ?#íã@€E™^š=".T?Ú	?àh¾£×
EœÜ¸D¢=ìD'9XAZò<¢ási¦aÍ¿v20100407_00419_stKsb253@êÿÊøuÈ? ÆX@€Eš==ˆH@€í?¦ffd¾ˆ´9E˜)C¡Ã3Du'AYý<'O7i¦aÍ¿v20100826_00432_stKsb253@ëf"kŠ?NT@€Ev±\=±n<ÕÝ?…¸f¾ß;E{…ÃD¢'¨D}"ÁA]¨N<†}?i¦aÍ¿v20100826_00436_stKsb253@ëföOÓ?H#
@€ExùH=Ÿ%È@q‡G?Tzáh¾""E}K®C£fDz™HA]YÐ<~h i¦aÍ¿v20101026_00078_stKsb253@ëÿò
3‹?BÝÄ@€EÍR=›¸@W-M?€g¾œ(öEмÍD¢š¨D|ǾAc³2<˜s…i¦aÍ¿v20101026_00082_stKsb253@ëÿùÜÈ?=ór@€EÌnR=u¶h@&5?Š=qf¾%EË/3C£X"DzQüAcԄ<±ŠVi¦aÍ¿v20110902_00514_stKsb253@ë?å™M"?Ê\@€E¿=õaè?R•@8Qìh¾Ÿ;dE¿Ø=D¦ÇDt‡ðA…Ã{>	"~i¦aÍ¿v20110902_00518_stKsb253@ë?å ·Ö?‹.@€EÀ=·È1?ý+ƒ@0£×d¾ÒòEÀ\C²ÌÍDs*òA"ƒ8>;Ýi¦aÍ¿v20110914_00406_stKsb253@ëAb_´›~?UyÎ@€E¡ã
="W?u&@-p¤j¾OßE¢ÙìD¦PDv>¨A…VZ>&ùÑi¦aÍ¿v20110914_00410_stKsb253@ëAbg—Ä,?ê+@€E¤Q=gµxi¦aÍ¿v20110918_00586_stKsb253@ëAä@ü¯"?:[ÿ@€E¥É3='FÀ?•m›@7
=f¾ŽVE¦ÿ3D¦xÍDvHöA†ôž>·i¦aÍ¿v20110918_00590_stKsb253@ëAäG¶²?3Ãê@€E§8×=¸,?Ÿ¾Õ@Aë…f¾""E¨áC²œ)DsÌA†‰å>dœi¦aÍ¿v20110919_00365_stKsb253@ëBL›d?>?d@€EÅì=þd,?Ðú›@(öh¾šŸ¾Eä)D¢áD}ËçA…ô>=íP7i¦aÍ¿v20110919_00369_stKsb253@ëB
Í(g?E­O@€Ežqá=†àh@zF@×
d¾'\EžÏC¤ÂND{†ÉA"ä=ñ'{i¦aÍ¿v20111005_00353_stKsb253@ëDˆ"ÞÒ?[Ä@€E¥Eš=¯Òì@Âi@:=qi¾™™šE¥³®D¢¹ªD}`A…Ü">!ÅVi¦aÍ¿v20111005_00357_stKsb253@ëDŽÈû\?#Nj@€E¥t…=«´Ø?'«@{c¾^5?E¤ð¸C£Ö¨D{$îAƒÎ·=¾Gci¦aÍ¿v20120331_00482_stKsb253@ëZJ>Öª?@'Ä@€E°Í®>D˜?@°0?œ(ög¾€ƒE¯'®D¢÷øD}
A]Îs<"ƒ¡i¦aÍ¿v20120331_00486_stKsb253@ëZJMƒ–?Em@€E¯œf=í ??sVÃ?¬ÌÍe¾m'hE¯&=C¤ËÇDzºNA]×)<–'¦i¦aÍ¿v20120402_00818_stKsb253@ëZŒ!í›N?ÊN@€E¤E3= ¸@,Ê@\)h¾£SøE¥ÒöD£	ÓD~-A]§Ú=./i¦aÍ¿v20120402_00822_stKsb253@ëZŒ)öäM?
å6@€E¢Ë\=™¸@®Ž?àc¾ÒòE¤tC¥#D|¤A]U<¥ÇVi¦aÍ¿v20120506_00479_stKsb253@ë^Ég\_ý?Šó@€EUÍ>¥Y>tåR@'®h¾"záE D¦ÃßDwH¤AZh=<ÝNZi¦aÍ¿v20120506_00483_stKsb253@ë^ÉnLÏ<?ç›@€E¼ö=͹!A°Ü!@(öe¾ŠÀƒE ÌC´ðDu;AZÐ\<©VQi¦aÍ¿v20120611_00438_stKsb253@ëcD;¯"î?ÂZ@€E"n=ŒI8@ª»p?¯\)g¾²-E"¨fD¦©`DvúAW£	<|×i¦aÍ¿v20120611_00442_stKsb253@ëcDBŒ'?`$@€E"£=kC§@Ú0?"zád¾‰º^E…jöC³ÓTDs–¨AWfM<?0i¦aÍ¿v20120617_00872_stKsb253@ëdÚôþD?S_Ë@€EbmH>nÑ?–e?ui¾¢ÐåEcÑÃD¦ûøDxËAWR¯<O$Ii¦aÍ¿v20120617_00876_stKsb253@ëdä%ƒó?2ä@€Ee½
>c?ì6h?n{g¾ŒÌÍEfç…CµçDvð!AWM<* i¦aÍ¿v20120621_00144_stKsb253@ëdžn/‰?> Í@€EÖ¸=½¬p@–¼?s33i¾—
=E2=D¦Â5Du·ðAVyô<WËÉi¦aÍ¿v20120621_00148_stKsb253@ëd¥ì¹&??MÐ@€EŒúö=ÇP`?2Ŋ?'\g¾–‡+E»qC³išDss–AV†¼<‹~Di¦aÍ¿v20120704_00647_stKsb253@ëf%"Ý?AÈ@€EG
=°e|@%¾?¨õÃg¾¬1EImHD§3®Dy8ÕAV
Å<ˆ$8i¦aÍ¿v20120704_00651_stKsb253@ëf%+LºC?-¯Ð@€EJîá=RI?Õ•?LÌÍe¾•EI¥šCµøöDxbAVp(<6›•i¦aÍ¿v20120706_00632_stKsb253@ëfd¼=]"?!\î@€E\øá=»gX=e]?šáHg¾§l‹E_ÐÍD¦êDw±‰AVQ<IÄ i¦aÍ¿v20120706_00636_stKsb253@ëfdì8?]@€E\Ùì=Éq+?s—b?†ffg¾"záE]HC´¨1DuéHAV0¸<1¾^i¦aÍ¿v20120710_00045_stKsb253@ëfä=²Ãa?J7z@€EiÅ
=s[è@(v?…¸i¾Ÿ¾wEm?\D¦›dDv6fAV/–<–€Ži¦aÍ¿v20120710_00049_stKsb253@ëfäH=5ë?:€h@€ElCq=ct‡?Pq=?'\f¾šŸ¾EmªáC³ˆ"DsêAUµÐ<ƒ²&i¦aÍ¿v20120715_00856_stKsb253@ëg†‹`pÙ?Vƙ@€EW8=r^P>Ùô.?@i¾£SøEV"ÍD¦LDvºAU‹<k¡Ñi¦aÍ¿v20120715_00860_stKsb253@ëg†'È47?YÜ®@€EW¶Í=ww?}+
?8Qìf¾/EVàC³EDt,AUyZ<€qi¦aÍ¿v20120726_00244_stKsb253@ëhá´-¤S??g'@€E‡'…=gà>aÞ?p£×h¾£SøEˆD¦™PDu³AU=<])pi¦aÍ¿v20120726_00248_stKsb253@ëhấ?$G@€E†Â=‡(p?óÓk?¦ffd¾'hsE‡fC³_DsjATúœ<RÄi¦aÍ¿v20120728_00080_stKsb253@ëi -1&?+J@€Eyø=¬,@
R?Տh¾¦ffE}<ÍD¦œDu…¢AUG€<nMQi¦aÍ¿v20120728_00084_stKsb253@ëi 3ZU6?#D@€Ev\Í=Ši8@ŸM?ØQìe¾£SøEx{C³~ÙDs+…ATÛ<kz8i¦aÍ¿v20120801_01030_stKsb253@ëi§"­nŽ?O>"@€EF==ŠÅ°@‹uÌ?Ó33j¾€ƒEES
D¦]'DvgßAU}y<"ðwi¦aÍ¿v20120801_01034_stKsb253@ëi§‹V ?S½ä@€EG"R=™rŒ?‡L?У×e¾‹C–EDtöC²—LDsýÃAU.;<Æ'i¦aÍ¿v20120804_01105_stKsb253@ëj¦J‰?‡Ÿ6@€E'R=™Ü?o ú?=p¤i¾ª~úE'RD¦VÙDvS–AT•ÿ<šÉ*i¦aÍ¿v20120804_01109_stKsb253@ëj¬wó?›‡@€E'®=æ²@
Œ?G®d¾¦ffE'®C²ŠáDsϞAT'ç<É:zi¦aÍ¿v20120819_00396_stKsb253@ëkãĂS?/E[@€Es˚="¼A‡h?'\i¾™™šEq'HD¦ròDuýATâV<S;Ki¦aÍ¿v20120819_00400_stKsb253@ëkãÊêNé?7@€Eqƒ3=†—¼?Ï,a?8Qìe¾ŠÀƒEn•qC²àDsAU_<hii¦aÍ¿v20120820_00597_stKsb253@ëljš?.•Í@€EƒÎ==‰Ç(?øʌ?ìÌÍi¾‰7LE'RöD¦hDvAUeÜ< ¨Üi¦aÍ¿v20120820_00601_stKsb253@ëlpK|«?0ÒX@€Eƒff=?T?»"W?hõÃe¾"›¦EAHC²í²DsÃDAUÞ<=Çi¦aÍ¿v20120907_00500_stKsb253@ënDe¡Z?&Ž[@€EžYö=ÎÑ>â?ª=qg¾†$ÝEž>D¦NDuß®AU—/<NV¸i¦aÍ¿v20120907_00504_stKsb253@ënDkÙ­[?@}T@€Ežº=•+@ð?^¸Rc¾ŒIºEžêfC²îDsp"AU'<Bgi¦aÍ¿v20120916_00650_stKsb253@ëod/ ¡Ì?VU£@€E©õ…=åÂ8?/=?"záf¾–E¨èöD¦`!Dv˜AUr<}"i¦aÍ¿v20120916_00654_stKsb253@ëod6/À?T÷È@€E©=q=ÓYC@›µ?œ(öd¾'ë…E¨ºÍC²O\Ds¥¢AUåZ<¢Ú[i¦aÍ¿v20120920_00134_stKsb253@ëoà_	Z?@€Eƒ
=†S(@Tö?Ýp¤h¾˜"uE'Ó×D¦"!DvfwAV_X<š…:i¦aÍ¿v20120920_00138_stKsb253@ëoàeé7?6ù@€Eƒ¶)=«Ž?6m?"33f¾š¬E"4C³k¦Dt"AV‹<X0@i¦aÍ¿v20120930_00333_stKsb253@ëq!—w/â?-:@€EBì=ªnó>g) ?záHi¾œ(öEœøöD¦f=Duú=AV h<]mi¦aÍ¿v20120930_00337_stKsb253@ëq!­ë5?B	@€EžûÃ=€˜@â	?c×
e¾–‡+EŸC³)yDs®fAV¢<RØei¦aÍ¿v20121005_00272_stKsb253@ëqÂU}л?¨Ù@€EŽ+H=€G¨@C~Æ?(õÃi¾¨õÃEŒA
D¦`Duí'AW ¸<á¬i¦aÍ¿v20121005_00276_stKsb253@ëqÂ[}Ÿh?íµ4@€EŽÌR=‡Sˆ>þÎÛ?!G®>¾¸QìEŽ>=C²{#DsmAW
X=uQ–i¦aÍ¿v20121012_00264_stKsb253@ër¡G­Î°?iš"@€E¡7=f†	@u?†ffg¾ ÄœEŸD¦i`DvAX$N<" i¦aÍ¿v20121012_00268_stKsb253@ër¡N@¦?K9@€E¡þR=¡Ó$@(ý‰?J=qd¾œ(öE¡
C²>Ds‰AW«ž<U¬hi¦aÍ¿v20121024_00174_stKsb253@ët ž¹ïP?=¬˜@€E¯Ç¤=ˆÒD@)A5?"záh¾ŽÙE­"D¦fÙDuîÙAY$ó<",i¦aÍ¿v20121024_00178_stKsb253@ët ¥[Ê?Ngœ@€E®˜×=ªÙH@ ×?‡®d¾‡+E®:áC²/DszAY=<'´i¦aÍ¿v20121025_00078_stKsb253@ët@7jZ<?hD@€EÇ@…=»ƒ@u+'?záHh¾¤ZEÄ\D¦LÍDuÕÓAXã<'­i¦aÍ¿v20121025_00082_stKsb253@ët@=â.??–Q@€EÈI\=œßÀ>ë  ?ud¾ž¸REÆÙ®C²GLDs…'AXº´<t4™i¦aÍ¿v20130323_01016_stKsb253@ë†êLXx'?¦­@€Eå3=—zŒ?ÛÞ?"33i¾»çmEŽ¨ÍD¦˜Du/žAjåm<³øi¦aÍ¿v20130323_01020_stKsb253@ë†êRŸ¯³?xv@€EFq=š£ @)\è?®{e¾Š=qE¦=C³7+Dr¸´Aku<´÷}i¦aÍ¿v20130324_01265_stKsb253@ë‡ ËÂa?o?÷@€E'€)=¦'Ü@N±÷?k…h¾›¥ãE4fD¦pDu"jAk4|=oi¦aÍ¿v20130324_01269_stKsb253@ë‡'Uúˆ?RÕ!@€Eb3=¦¶Œ>@–C?n{f¾—PE†C³Ds åAj½N<ÅG`i¦aÍ¿v20130601_00948_stKsb253@돭|HZ¸?xÖ@€EªJ)=ý¯D@/f?Î{f¾œ¬E¨V{D¦K+Dv5Av":=€'ti¦aÍ¿v20130601_00952_stKsb253@돭'Ànð?w+p@€E«šÍ=æ‹ê?þÓÝ?¢\e¾™‡E©æC²ªDs°ÅAuׯ=9¼éi¦aÍ¿v20130625_01236_stKsb253@뒫F½" ?®òX@€Eq7Ã=ZL¸@ùøI?Ýp¤h¾ºáHEmz¸D¦>ÁDvfAyíÈ>¡¬i¦aÍ¿v20130625_01240_stKsb253@뒫M	Î`?¯.Õ@€Euë=U¿Ð@P]r@
=e¾­'hEwT)C±Ä¼Ds?A~[!>^tâi¦aÍ¿v20130814_00073_stKsb253@ë˜ßaÔüq?…¾@€E¤Q=ÙäV?Óɦ@áHE¾ž5?E¥/×D¦wßDu7A'¡=óþ´i¦aÍ¿v20130814_00077_stKsb253@ë˜ßh8Ù:?­9@€E££==¹bq@…D@W¾"t¼E¥H¤C³"oDreAƒ=µ™ai¦aÍ¿v20130814_00217_stKsb253@ë˜áfv,?àû@€Eš1f='ß ?Ϗ'@
=d¾œ(öE›…D¦vòDtsA'õË=ÑØi¦aÍ¿v20130814_00221_stKsb253@ë˜á[Gy?0#@€Ešäá=½¡=kü?øQìf¾œ(öE›ÁqC²ÅÃDrQHAÍU=Üxi¦aÍ¿v20130919_00462_stKsb253@ëc ‡}?I4@€Eq¼)=†«üAW™&@×
h¾¡ÊÁEoθD¦}qDu®úA…BZ=þÿÒi¦aÍ¿v20130919_00466_stKsb253@ëc(E0?IÀ²@€Er®=Y˜@®Œ@ e¾‹C–Eq_3C²žVDsŠA…+­>žzi¦aÍ¿v20131013_00001_stKsb253@ë a–ã×U?päy@€EÃF×>ƒÖfi¦aÍ¿v20131013_00005_stKsb253@ë aRÆÌ?PùV@€EÁfÍ=ƒ=ìi¦aÍ¿v20131025_00093_stKsb253@ë¡àP›ƒª?Rs@€E©n…="§H?­´\@5h¾Ÿ¾wE§'öD¦k–Du'ÛA‡Ê>MÀÏi¦aÍ¿v20131025_00097_stKsb253@ë¡àVøDu?DÃ@€Eªn¸>dê>PÜ@4zád¾OßE©ˆC²jDs=¢A…è[>-±_i¦aÍ¿v20131031_00076_stKsb253@뢠.ºu?´ê@€E©v…=̤<}n@/\)i¾OßE¨láD¦MXDu åA†"W>0}i¦aÍ¿v20131031_00080_stKsb253@뢠50©@?Ð@€EªÍ=ˆ<8?–'F@I™šd¾‡+E§ÿqC±ñ'Ds7ÏA‡'>/K-i¦aÍ¿v20140316_00707_stKsb253@볪Šh÷?%@€E¥Ò®=´œ@ýR?±ë…h¾"t¼E¦ªáD¦¦DuAd×8<́Œi¦aÍ¿v20140316_00711_stKsb253@볪ÇXD?4@€E¦zá=C¸>ê©þ?p¤d¾‹C–E¨gHC³]'DrÔAdñ<©k!i¦aÍ¿v20140326_00433_stKsb253@ë´ê Ez‰?d@€E›æÃ=¨'?N?…¸j¾ºáHEžh¤D¦";DucÇAcSš<ôÞÊi¦aÍ¿v20140326_00437_stKsb253@ë´ê¦ç…‹?gHê@€E›Š×=Ÿ1¨?Iì/?E¸c¾š¬Ež]C²ýôDrë¦AcÛ<'ËCi¦aÍ¿v20140329_00652_stKsb253@ëµL¼KË?oŠ@€Egpf=J^@Š¯?^¸Rj¾Ÿ;dEiW…D¦"!DubòAcã<À!i¦aÍ¿v20140329_00656_stKsb253@ëµLK&o?}©#@€EgÞf=×=ö?ã€ç?^¸Re¾¡G®Ek4C²£øDs_ßAbÚ¯<ôóQi¦aÍ¿v20140504_00264_stKsb253@ë¹ÍL8h?pI}@€E¢Ò==àP>¢ç?}p¤g¾³33E£ã×D¦_ßDuæ%A\39<¶i¦aÍ¿v20140504_00268_stKsb253@ë¹Íêã
?Nå¢@€E£¥==':?–ÌÉ?Y™šd¾Ÿ;dE¤&öC²BòDs§;A\N›<'ü‰i¦aÍ¿v20140525_00204_stKsb253@ë¼mÚe?š¦M@€E"¨…=Dc`@Ø+ò?E¸i¾¨õÃE…ÅšD¦FNDvQªAW]a<ÏÝ9i¦aÍ¿v20140525_00208_stKsb253@ë¼m¤¬{?‰|;@€Eƒü…={)@Qž…?333e¾¦éyE"ó\C²E`DsûAVóJ<©Ç'i¦aÍ¿v20140528_00980_stKsb253@ë¼Í_ÉZ?'ê¼@€EŠ
ö=…X?e¦î?5i¾³33E‹®D¦Z‡Dvn¨AV9R<Ù­i¦aÍ¿v20140528_00984_stKsb253@ë¼Íf™6È?¿4@€E‰–{=–,@Ø­h?!G®g¾©xÕE‹'C²)üDsûAV™X=çi¦aÍ¿v20140531_00594_stKsb253@ë½&.æÈL?F²¹@€E…=j¬À@#'?G®i¾§l‹E†ß3D¦ŽòDu"þAUÅ?<Î8i¦aÍ¿v20140531_00598_stKsb253@ë½&5¯^þ?4öÙ@€E"ê¤={™i?ÿ´?Ž{d¾"záE†ÜöC²Ý²Ds7¾AUæö<W³i¦aÍ¿v20140531_00995_stKsb253@ë½-"ˆ®?5]'@€E¹Gö=ß'?\D?Tzág¾›¥ãEº'qD¦ZÙDv(öAUÂñ<]¬³i¦aÍ¿v20140531_00999_stKsb253@ë½-™õÎ?8¬+@€Eº/=¤G@mZ?—
=g¾–E¹ÇìC±ÎVDsýqAU©;<uþQi¦aÍ¿v20140604_00536_stKsb253@ë½£¼`MÉ?>%ú@€E"ãö=šÙ?Žp¿?n{i¾¥`BE"ñ×D¦™qDuK3AU(e<hH7i¦aÍ¿v20140604_00540_stKsb253@ë½£Âç*ò?[@€E"'3=£µ€@;â?:áHe¾'ñªE"éHC³K#Ds
PAU,/<Weôi¦aÍ¿v20140605_00544_stKsb253@ë½ÃO!›†?iÎ%@€EÂ=e?–xß?Tzái¾˜"uEŽIHD¦¶oDuz=ATôã<Œ–Ei¦aÍ¿v20140605_00548_stKsb253@ë½ÃU†O?|C@€EŒƒ)=Âeì??8Qìe¾"ýôEÇHC³AHDrî‡ATŸ·<ŸQTi¦aÍ¿v20140620_00470_stKsb253@ë¿£Îxù¼?5:@€E'3…=ˆ+ˆ?눊?—
=h¾™™šE'̤D¦YDt†úAS>ä<Xki¦aÍ¿v20140620_00474_stKsb253@ë¿£Õ?½Z?6g¿@€E'"f=Z¡Y?º¡ô?aG®e¾ŽVE"aC²=/DrsARñÌ<!»+i¦aÍ¿v20140621_00422_stKsb253@ë¿Âù§ìn?%FÐ@€E™f¸=Œã)@5Ïí?Ôzái¾Ÿ¾wEš`D¦†Du{ARsg<g}'i¦aÍ¿v20140621_00426_stKsb253@ë¿Âÿûîx?*¢Ü@€E˜í¤=¯Ý$@o`–?¼(öd¾"ýôE™àfC²¯;DsD)ARç‰<lqi¦aÍ¿v20140622_00680_stKsb253@ë¿ä²ÉÜ-?E·À@€EôH=Oû!@"§"?'\h¾«EŸ®D¦~fDuuARðL<P°i¦aÍ¿v20140622_00684_stKsb253@ë¿ä¹`~›?M2-@€EýH=|P(?c'$?Tzád¾"ýôEžÈáC²ž5DsNÉAR³=<W¸i¦aÍ¿v20140623_00505_stKsb253@ëÀ¹í§c?#™'@€EŽ
Ã=M0Aîå?±ë…i¾ž¸REã
D¦ŽÑDuišAQæÖ<¯'$i¦aÍ¿v20140623_00509_stKsb253@ëÀÀZ΃?*Òå@€E‹x=¥ì@€F?€d¾ÒòE‹¶fC²ØÕDsL‹ARLÚ< Ø=i¦aÍ¿v20140630_00394_stKsb253@ëÀâSŸd_?)‡@€E‰äR=ÂD@…Y?ºáHi¾®{EŒ¹®D¦…ôDu_AQ¸'<o|Âi¦aÍ¿v20140630_00398_stKsb253@ëÀâYėt?-VJ@€EŠ"=¹ ì>TO°?¾¸Re¾‡®E‹W3C³ÕDs¤AQ‹-<‡2Òi¦aÍ¿v20140701_00499_stKsb253@ëÁHÌÍ?&ùù@€E‰¬š=¢‰x?es?Î{i¾ž¸RE¤D¦ŠÉDueÓAQxá<"ìi¦aÍ¿v20140701_00503_stKsb253@ëÁ¬?:;ð@€EŒA×=Ÿ`4?{Qì?\(öd¾˜"uE
C²ö‡Ds)šAQíÇ<+XWi¦aÍ¿v20140702_00889_stKsb253@ëÁ&™ÝŒ8??K@€El )=Ezx@΄¾?‹…g¾ž5?ElAÃD¦~DvbNAQÙ><M¿
i¦aÍ¿v20140702_00893_stKsb253@ëÁ& Ú›m?<ÆF@€EjÈf=hø@!e"?!G®d¾ÒòEj'fC²·®DtQAQߺ;Ú±™i¦aÍ¿v20140705_00864_stKsb253@ëÁŠ}ªÐ¤?ßþ¬@€E†?×=' xA´p?\h¾·ÎÙE‡HC±'DsÚNAPÀí=	§~i¦aÍ¿v20140707_00304_stKsb253@ëÁÁx»?{µ@€Eµ)=—L?…K>@)™šh¾ž5?E¹lÍD¦'ÃDulþAP´c<Ĕªi¦aÍ¿v20140707_00308_stKsb253@ëÁÁ¤³®n?ø
@€EµNš=o´—?²Ï@ë…d¾"záE·Ê{C²õ?Ds;AP²ð<¹…Úi¦aÍ¿v20140707_00472_stKsb253@ëÁÂýÝ0G?"Î@€E²ã=xÒ@§"ó?ºáHg¾š¬E¶…3D¦z°Du¡7AQÙ<‹¶öi¦aÍ¿v20140707_00476_stKsb253@ëÁ×$?- ´@€E°¼=ïD>õª?®{d¾ˆ1'E²¦)C²Á'Ds<ZAQ
Ö<Fð}i¦aÍ¿v20140707_00833_stKsb253@ëÁÆ8æp¸?(+=@€E˜¡=Šc\>‹X5?Ž{g¾Š=qE˜äD¦yšDvpåAQg<Q#i¦aÍ¿v20140707_00837_stKsb253@ëÁÆ@lÌÝ?!8b@€E—<H=""%?ëZþ?\)d¾ƒoE–û\C²ƒuDtQüAQGÁ<A`i¦aÍ¿v20140713_00700_stKsb253@ë…۞n?*…J@€Eª•š=eݙ@–?'?'ë…h¾ŒÌÍE­÷×D¦L)DuºAP‹<;Èi¦aÍ¿v20140713_00704_stKsb253@ë…̐í#?/
Ð@€Eªn¤=Ž{È>ÚD;?k…f¾‹Æ¨EªÄC±Ð!Ds…ôAPOÚ<Âzi¦aÍ¿v20140802_00697_stKsb253@ëÅXÞÉ$?Ø@€E¡¶{=Š]@ât¿@(öi¾Ÿ;dE¢ã×D¦t)DuàÕANýq<¢n(i¦aÍ¿v20140802_00701_stKsb253@ëÅ_"Ÿ? —@€E¡Ì)=ÈXp<£ðV?ٙše¾£SøE£-šC²Ž˜Ds°"AN¬T<W7i¦aÍ¿v20140803_00721_stKsb253@ëÅ(3x(?Øîx@€Eó¤=÷+œ@'_?\g¾¯²EÄk
D¦}DvjANz}="-i¦aÍ¿v20140803_00725_stKsb253@ëÅ(~¥ø?¿s…@€EÂ
\=ÀH@¨Ä"?0£×h¾¼jEÂK®C²å¢DsøsANí§<ÚÍ7i¦aÍ¿v20140813_00064_stKsb253@ëÆ_Ðp?
ØH@€E¤øá= QX>&´1@fffj¾«E¨ÄöD¦¡yDuCAN$&<ؐi¦aÍ¿v20140813_00068_stKsb253@ëÆ_×"Eû?šØ@€E¤Âì=šÁ@X‰?Ç®e¾…¡ËE¦k
C³/DrñyANªK<eŒ³i¦aÍ¿v20140915_00290_stKsb253@ëʁ€3-?YbÊ@€E®¥==®z0@i?£×i¾¯²E¯ÛD¦¦ÁDuçðAMýæ<E¦ÿi¦aÍ¿v20140915_00294_stKsb253@ëʁ‡.½®?ÊÏ@€E­=\=fs§>ÂI+?E¸g¾¢ÐåE­@{C³{DsÆ%AM­¹<'ê&i¦aÍ¿v20141010_00228_stKsb253@ëÍ¡Š!¬?QI@€EÒ5Ã=‰i"@¢lr?\(öj¾©xÕEС3D¦yôDuà1AN+<T$]i¦aÍ¿v20141010_00232_stKsb253@ëÍ¡Aàu?Lݐ@€EÔÓ{=²ô@¥?³33e¾˜"uEÓpöC²ÌDsÎAN-§<|-9i¦aÍ¿v20150523_00631_stKsb253@ëé̈́Òèp?"7‡@€EȒá=©"`>,Ëê?‡®g¾¦ffEÊkqD¦{ÇDv8Aeêq=*Li¦aÍ¿v20150523_00635_stKsb253@ëé͋BSb?–Þï@€EÉæ==—B$@	Ú4?"záe¾£×
EÊTRC²–éDsê°Adûé=9p¡i¦aÍ¿v20150722_01009_stKsb253@ëñI(e"¯?o©@€EˆœR=B<ˆC?¬ÌÍg¾¢ÐåE‰D¦EHDv ƒAn¹=-~Ei¦aÍ¿v20150722_01013_stKsb253@ëñI/ìá?ˆ@€EˆÅ=ÇgArÚ?¥¸c¾–E‰4áC²@!DtFAnï*={‰¤i¦aÍ¿v20150813_00889_stKsb253@ëôŠ*y?r‡¥@€E[¥\={?@""N?"33g¾¸ÔþE[\D¦m?Dv%ÓAs
J=T¡1i¦aÍ¿v20150813_00893_stKsb253@ëôÀQê?†Žw@€E[gH=±‡$?[C¿?¨õÃf¾£×
EZß
C²'oDt`Arö=Mw i¦aÍ¿v20150818_00241_stKsb253@ëô¤-
Õ+?­Tu@€Eƒ¸=³|A'~?ìÌÍY¾¶E¢Eƒ-×D¦b¨Du­Awõ2>._i¦aÍ¿v20150818_00245_stKsb253@ëô¤3cŠ?áhž@€Eƒü…=mmi¦aÍ¿v20150818_00577_stKsb253@ëô¦ÝæÅÇ?"í@€E­)=zAð?´6£?§®h¾šŸ¾EªžfD¦dDuòNAt~N=¸wØi¦aÍ¿v20150818_00581_stKsb253@ëô¦ãÊð?‹»Ï@€EªS3=^Ø@.¹Â?µÂf¾—PE©JRC±…Ds˜bAsük=ºÓ-i¦aÍ¿v20150925_00076_stKsb253@ëù`Ÿ
\O?`-ä@€Eª\=b9@RŠª?æffj¾˜bE«i×D¦jéDu—LA}ó±=¦¥…i¦aÍ¿v20150925_00080_stKsb253@ëù`¤l±Y?Y!@€Eª™Í=Y`?÷}?¾¸Re¾'ñªE«C² !Ds A{(å=Ž•!i¦aÍ¿v20160719_01077_stKsb253@ì¨ÚzÀ?5Ä@€E˜"\=n	—=s^è?\h¾™™šE•¾¤D¦påDvIÛATWX<t‹Ei¦aÍ¿v20160719_01081_stKsb253@ì¨àøá?-d@€E–Ø==¥Î|@ÖÊI?³33c¾§l‹E–¹®C²€bDtþAT"#<xN.i¦aÍ¿v20160722_00712_stKsb253@ìÅMâŒ?	†¶@€E†û=©$T=Ÿ1@
=h¾ A‰E†à¤D¦rÁDvA'AS36<Âåëi¦aÍ¿v20160722_00716_stKsb253@ìÌ4fd?Ít@€E‡;ì=×ã>¶4›?áG®c¾œ¬EˆHC²•¢DtRAS6<}s…i¦aÍ¿v20170412_00497_stKsb253@ì@í¢ò?_ý@€E´rÍ=Œ¦P=1ä?fffh¾'ë…EµD¦¹ªDuæfAY"«<œfi¦aÍ¿v20170412_00501_stKsb253@ì@óÿìŠ?‹Üø@€E³§3=ͲO?0WD?aG®d¾¯²Eµæ¤C³9ºDsŠAY@<<ë$ui¦aÍ¿v20190827_00853_stKsb253@ì¬eÛ\âÚ?©t;@€EÐV)=þ@?¶'¸?Ž{g¾¬1EÓý…D¦Ÿ
DwÕôAl¸Ü={žæi¦aÍ¿v20190827_00857_stKsb253@ì¬eá["á?—ô%@€EÑæ=ô¬@pš?šáHe¾«…EхqC²£DuÁXAkÚ=^¶2

==> anc/pub_raw/L222_219_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  158 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             @¤Àd1v20100407_00487_stKsb254@êÿÊà´?&"W@€E›H=–ÛÔ=¡Ê/@¸i¾yÛ#Eš»\CȦDn9ËA…K=çÒ!@¤Àd1v20100407_00489_stKsb254@êÿÊãC¤?PÐ@€E›r¸=¡Œ°?2¨]@£×a¾ŒÌÍEšÚDªæfDnŠA"ÊÚ=Ã}@¤Àd1v20100825_00544_stKsb254@ëFIEn?(ï@€E‰S\=¯-œ?sà­@/\)i¾{çmE‰Ô{CÎf¨Dg²áA†s™>AË@¤Àd1v20100825_00546_stKsb254@ëF	,?2²~@€E‰d)=y½@¤‰?ü(ö`¾k…E‰ZáD«ßDh´A…÷¢=ê'V@¤Àd1v20101024_00209_stKsb254@ëÁr2‡'?PïÙ@€EÁª\=‰¤@qԙ@¸i¾"t¼EÂáCÎ='Dh\Aƒ`L>ÿ@¤Àd1v20101024_00211_stKsb254@ëÁvņ?j<‡@€E¦3=텱?ž¼†@(öb¾š¬E˜ÍD«ÕHDgɪAƒ'ˆ>ˆ¶@¤Àd1v20101026_00054_stKsb254@ëÿ½¶nç??R@€EÈ…=•x?¾Ý?þ¸Rh¾%EÇυCÎBDh¨Aƒ ü=ϖç@¤Àd1v20101026_00056_stKsb254@ëÿÁŘ?7f‡@€EÈ>R=eKQ?¢.@záa¾'ñªEÈ!\D«ÛDDháAƒ‹V=ð"	@¤Àd1v20110903_00390_stKsb254@ë@ag"ã?FÊ@€E˜æf=uíï?{õÆ@Qìi¾™™šE˜¾CÜžD`ˆsA"V=Îâ?@¤Àd1v20110903_00392_stKsb254@ë@fGõ?BKx@€E™ì\=®è?ÒGF@õÃb¾ŽVE™™®D¯Š°D`l¼A…/Ó=öo@¤Àd1v20110914_00430_stKsb254@ëAb˜ß?@?vnà@€E¤·\=ŽÐ@?ޝ?å¸i¾£SøE¤ÿqCÝÍD`6˜A'ï¦>(ûÙ@¤Àd1v20110914_00432_stKsb254@ëAb!ê?G"á@€E¤Wö=v•8?îvq@ffb¾ŽÙE¥A3D¯ƒ}Da(A"ô¥>
ô@¤Àd1v20110917_00561_stKsb254@ëAÄ#á:?L6ø@€EŠ¶×>šX?ÆÜ@$záh¾"záE‹…CÎA‰Dg¢ÁA"×>	Xô@¤Àd1v20110917_00563_stKsb254@ëAÄ'Ñ
?NqW@€E‹f>û@@& Z@=qa¾\)E‹JD«â DhlJA…­ã>'5@¤Àd1v20110926_00281_stKsb254@ëBá¡T¹k?FX¶@€E¾y==¥Ið>΅m@6ffh¾"÷ÏE¿ÍCÝ£¶D_ß\A…$³>j´@¤Àd1v20110926_00283_stKsb254@ëBá¤ÃôŒ?TÖJ@€E¾=_½Ø?Ç}Œ@:áHa¾ A‰E¾¦ÍD¯yüDaRA†ä|>*›v@¤Àd1v20110927_00112_stKsb254@ëC‹³Q?[¦@€EÆZH=Ôõž@Úâ@	™šh¾ž¸REÆ1…CÏ/;Dg"=A"º>>H65@¤Àd1v20110927_00114_stKsb254@ëCŽn,Ù? '@€EÅx
=ïK@>¡O6?â\a¾‹C–EŎöD«¹ËDhšÑA"C>J‹£@¤Àd1v20111009_00539_stKsb254@ëD'c¯w|?97%@€E›Fš=‹x>Í%š@	™šI¾'ë…E›xCÎ_¾Dg\œA"9y=àý @¤Àd1v20111009_00541_stKsb254@ëD'gØø?CGÙ@€E›…=R$@U?ó33b¾¦ffE›!…D«âwDhbA'y"=¹èI@¤Àd1v20120329_01254_stKsb254@ëZˆD:?>Ðì@€E©ÕÍ=z31>*Lˆ@!ë…i¾"÷ÏE©Á3CÎ)7DhDA†t9>õW@¤Àd1v20120329_01256_stKsb254@ëZªá? ?!Œ@€E«{= ,?'@&ffb¾›¥ãE«sÃD¬¶Dh—mA…7>Ó²@¤Àd1v20120402_00794_stKsb254@ëZ‹æߢè?e@€E¦Mö=•£X@œ@.@LÌÍK¾záHE¦-\C΁ìDh##A‰J)>ss@¤Àd1v20120402_00796_stKsb254@ëZ‹êÛ?–@€E¥›R=Œõ$?+kâ@P£×b¾'ñªE¥"fD¬qDhŒ)A‡¼Y>Fào@¤Àd1v20120506_00503_stKsb254@ë^ɲ-‰Ñ>÷ށ@€E®ì>æ?@…Û6@6ffi¾å`EMìCÞ;D_ªÑA"±L=êmb@¤Àd1v20120506_00505_stKsb254@ë^ɵµ(Á>ù½@€ETq=ðŽ©@‹@™šN¾wÎÙEœ»×D¯­DbA…">¦Í@¤Àd1v20120611_00510_stKsb254@ëcDÙ)í?-C˜@€E{
=¯~p>߬A?Ï\)i¾ŠÀƒEy
¸CÜxÕDa]A"qm=¤"ÿ@¤Àd1v20120611_00512_stKsb254@ëcDܶ#é?"‰Ç@€E{ò==Œrˆ?þ,7@$záV¾›"ÑE{{×D¯ÁhD`å?A†Þ>c@¤Àd1v20120617_00896_stKsb254@ëdÅh?<'Å@€Eb…=—çë>]_&?ØQìj¾œ(öEbN=CàE`D]A"ªü=»uß@¤Àd1v20120617_00898_stKsb254@ëdS2W?E:@€Eb½H=Šv<Àñ@ffb¾šŸ¾Eb×\D¯¿–Ddå²A"Ë1=ÚCA@¤Àd1v20120704_00815_stKsb254@ëf&Ö2
?>lÙ@€E]—\=}à‡?Ë5²?°£×i¾\)E[O\CÞ BD_?A"µ¾=«ûä@¤Àd1v20120704_00817_stKsb254@ëf&Û¼?†Ž@€EZu…=|¿?,Rç@\O¾—PEXìD¯¤)DbQºA†L=ü@¤Àd1v20120706_00656_stKsb254@ëfdòPDf?ö4@€E_:=Bô? p@0j¾¢ÐåE]©ìCÞ.VD^í`A"Sm=ÎV@¤Àd1v20120706_00658_stKsb254@ëfdö"[í?n¢@€E^oš=mPh?óÉr@ffa¾"÷ÏE]Ï\D¯½ÓDc‡A"1¦=¸ˆN@¤Àd1v20120710_00075_stKsb254@ëfä×£àš?K":@€Ef'Í='<¬>»?î{j¾'n˜Ee)HCÚ²°DaÊ=A…gW>Ñ`@¤Àd1v20120710_00077_stKsb254@ëfäÝL·>?F››@€Eh^=¨#T?$ª@
=q`¾œ¬Eg)D¯§uDb
Aƒ·5>	Nf@¤Àd1v20120715_00880_stKsb254@ëg†½ÕÓÝ?"ì3@€EY²ö>\Ã.?Í	Œ?¡G®Z¾®—EVìCÝZD`†ÙA'x>4"ç@¤Àd1v20120715_00882_stKsb254@ëg†Áý£?‡vÉ@€EZ&ö=ga‡>µ,t?·
=a¾§l‹EWD¯zòDa~5A'Â=ÙWh@¤Àd1v20120726_00364_stKsb254@ëhâ¦Ìˆ?'·ê@€E"'H=u>y¡.@:áHj¾•EƒëìCܐƒD`îfA†$w>g0@¤Àd1v20120726_00366_stKsb254@ëhâª1ÿ?%×@€E…Í=€/?'@(öa¾ŒÌÍE"ÑÃD¯ž˜Da-A†¬Ú>7]@¤Àd1v20120728_00104_stKsb254@ëi W¹z`?µn@€EjÀö=Ó3¹?ÉN@ë…j¾–‡+Ei9HCÜ>DaŸÏA"öœ=ž'ü@¤Àd1v20120728_00106_stKsb254@ëi ZÏ´´?Îó@€EjÚ==…'Ô@'?@a¾–‡+EhòD¯´‹D`ŽÉA"~=Ú®e@¤Àd1v20120804_01129_stKsb254@ëjÓu®?—-e@€E'8==½Ú @0¬?å¸g¾'JEÃCÝDD`Œ)AƒÒ>)M&@¤Àd1v20120804_01131_stKsb254@ëj×BÂ?™Àë@€E'j×=Ðóú?yÒ¥?˅`¾"÷ÏEJD¯ŒöDasA'Ú>ßÝ@¤Àd1v20120814_00673_stKsb254@ëkD{®¢?*-@€E—\=–2t@Žx@@ffg¾˜bE}HÍCÜ}'D`ê=A"¤T=ä€0@¤Àd1v20120814_00675_stKsb254@ëkD~ä!'?23@€E€.f=¢Êu@[… @p¤b¾‹C–E~šD¯ÍDa?A†ò@>#Ø@¤Àd1v20120819_00420_stKsb254@ëkãð&Ž_?-¹ñ@€Eo=€^Ä?a€è?Ê=qh¾ÒòEl÷
CÜWD`×LA'IÜ=¼n@¤Àd1v20120819_00422_stKsb254@ëkãólÿ]?'Ó@€Em¾=‹»õ?zª¨?÷
=b¾\)EkŒRD¯˜åDasA'G=¬!·@¤Àd1v20120820_00621_stKsb254@ël"µ‰?(­U@€Eƒhš=¡õ7A•?ug¾–E'T¸CÜ¥D`ª=A_¤<™ÈÈ@¤Àd1v20120820_00623_stKsb254@ël—ì
U?5A@€E")=†D"AÐЃ?G®a¾–E'÷šD¯•ºDa5A_¥‰<¤¨@¤Àd1v20120907_00524_stKsb254@ënDÂJh?,4W@€E›kö=€X>xÚ>@=qh¾"ýôE›¾RC܅`Da=A"ÌL>î¡@¤Àd1v20120907_00526_stKsb254@ënD˜hŒ?Kª
@€EšÍ=aäX=Ζ©@33b¾™™šEš
3D¯LDaHA…da>'¦@¤Àd1v20120916_00674_stKsb254@ëod\ѳ?O¯è@€Eªñ®=ËÔä?B–h@…h¾–E«,¤CÜØÕD`ó¦A"§¯=ðÏ@¤Àd1v20120916_00676_stKsb254@ëod`!Î\?NÆ@€E«f=Ä!2?† Ê@¸Rb¾'ñªE«Û®D¯©ÓDasA†>^>@¤Àd1v20120920_00158_stKsb254@ëoàÃj?ÄÄ@€E";)=»aÂ>†Ó€@<ÌÍh¾¡ÊÁE"S
CÜèD`{uA…¹¯>ÛW@¤Àd1v20120920_00160_stKsb254@ëoàN÷à?!ÙÝ@€E"'=´ÍØ?ÝÞ©?ôzáb¾"záE"2ÍD¯"DaQìA"±h=°ê@¤Àd1v20120930_00357_stKsb254@ëq!ÁK?>™©@€EŸ—Ã=ª¦§@÷K@…h¾Ÿ;dEŸ•3CܽôD`´¼A"±"=Öåð@¤Àd1v20120930_00359_stKsb254@ëq!Ãüž÷?2Õ*@€EŸn\=œh?7À¥@a¾"záEŸV{D¯DaA"
'>#p@¤Àd1v20121005_00296_stKsb254@ëqÂ~îGœ?¨>h@€E‹ý=¬+`?"?ž¸Rh¾¼í'EŠÙ
CÜãuD`â-A€™ª>k[@¤Àd1v20121005_00298_stKsb254@ëqܮÂ?ò®@€EŒ|á>(»@¤Àd1v20121012_00288_stKsb254@ër¡r" ±?œ"A@€E À\=Ð>Â?\h¾§l‹EŸÀCÜ>˜D`ÙüAYŒ=âRk@¤Àd1v20121012_00290_stKsb254@ër¡u§Ìã?Ž3Õ@€E¡\=Šëp@FO?¸Qìb¾«…E >ÍD¯‰`Da2ÑA€Êj=â$ï@¤Àd1v20121024_00198_stKsb254@ët Ë•ç?Ss%@€E°‹Ã="ß´>ƒíÚ@…g¾•E°p¤CÜjD`ÚòA'Àq>çj@¤Àd1v20121024_00200_stKsb254@ët Î2b©?\»@€E°ŠR=ÕÇ?W_µ@
p¤a¾™‡E°T)D¯Ž%Da5ãAƒUF>ã@¤Àd1v20121025_00102_stKsb254@ët@cî?s‰ø@€EÉm…=ð>²6?ù™šh¾¬1EÈå®C܋¦D`æ%A=Þ´Õ@¤Àd1v20121025_00104_stKsb254@ët@fYÆp?o 8@€EÉñf=¦šL?µÚ@
=qa¾¦ffEÉ»\D¯ˆåDahA'}W>æÆ@¤Àd1v20130323_01040_stKsb254@ë†êxÑØ¥?H´@€E'€®=—2l>À‰Ç@h¾""Ej{CÜsøDb0öA…_¥=ü¤!@¤Àd1v20130323_01042_stKsb254@ë†ê{õx?U±@€E'm3=Ÿ¹|>ù3;@™ša¾'ë…E{×D¯È´D`/A"l$=íY-@¤Àd1v20130324_01289_stKsb254@ë‡R—¬Ú?€@€E'H=fè@bj?У×j¾¨r°E'X¤C܎¸DaÆ%AÂ~=½=£@¤Àd1v20130324_01291_stKsb254@ë‡V_G¹?jèñ@€E'9Ã=ÔÒ³?*h?ÈõÃb¾Ÿ;dE'˜=D¯¾òD`ˆ"Aƒ°­=Ø 
@¤Àd1v20130601_00972_stKsb254@돭§\æ5?‡o†@€EªŽf=§=D@N¯T?ç®h¾'hsEª×Cܦ‡D`ç
Aƒlÿ>-!¦@¤Àd1v20130601_00974_stKsb254@돭ªX®˜?…ò@€Eª8…=«z¬Aƒ4i?Î{b¾›"ÑE©®=D¯yºDa5A_N>ÞÝ@¤Àd1v20130625_01260_stKsb254@뒫tì›Ê?';Å@€ExÜ= @ål,?æffh¾¶E¢Exs
CÛåD`֘Aƒ¾=دÖ@¤Àd1v20130625_01262_stKsb254@뒫x«Å?ŸeA@€EyŠ¸=·Ý@C¶p?Þ¸R`¾Á‰7Exü)D¯~áDaOA'ew>ö³@¤Àd1v20130814_00097_stKsb254@ë˜ßŽ(œ×?܂@€E¤¼)=×ðí@IbÛ@që…@¾¨õÃE¤~¤CÜDaí?A†i$>5n‰@¤Àd1v20130814_00099_stKsb254@ë˜ß'g¹?­¨@€E¥gÃ=ԖÆ<ر@¸Ra¾ÒòE¥RD¯²wD`=¢A"ºt=Óë @¤Àd1v20130814_00409_stKsb254@ë˜ã
Ž¸?Ł@€E"Õ¤=‹Î`@9ïU@5¸h¾²-E"½ÃCۘD`ÅôA†[=ù½n@¤Àd1v20130814_00411_stKsb254@ë˜ãÊÔ?z×@€E•@…=¥Z¨?̶@…b¾ ÄœE•xD°+–Da+A"Vè=ÊÉm@¤Àd1v20131014_00193_stKsb254@렁šÏ?>=È@€E­B=Á.–?vÖ*@1G®h¾'ñªE­€=CÛVDa,‹AƒyØ=ï˜T@¤Àd1v20131014_00195_stKsb254@렁)O…?G¦×@€E­‰…=Ê&¬@;?Y@&ff`¾å`E­Ã\D°LÕD`·;Aƒñ´>
ɇ@¤Àd1v20131014_00265_stKsb254@렁›D?6‰Ã@€E­Õ3=œ^0=±­Ã@™šh¾/E­˜{CÛPBDa#×A'Å=ËéÚ@¤Àd1v20131014_00267_stKsb254@렁žH*?$ú"@€E­Û==ª¢=Ö.J@×
`¾˜"uE®R{D°9/D`HAƒ…"=øUï@¤Àd1v20131102_00075_stKsb254@ë¢àª'ö?2¡0@€E³â)=³ƒd>þ?î@,(ög¾šŸ¾E³Õ×CۛdDa9hA†¡¹>&ìå@¤Àd1v20131102_00077_stKsb254@ë¢àÛåÄ?%Éò@€E´q=Ši@Bþ?þ¸R`¾Ÿ;dE³ðöD°k×D`—®A"ò=÷Ÿ3@¤Àd1v20140316_00731_stKsb254@볪·œ>e?!8@€E¥œ=‡ùÈ@wà=@{i¾Š=qE¥j{CÜ­qD`^¨A'æI=ØÐ@¤Àd1v20140316_00733_stKsb254@볪º×·Œ?F—@€E¥È¤=~rÉ@pôa@*=qM¾yÛ#E¥œD°aHDaÊAƒí>Eº@¤Àd1v20140325_00561_stKsb254@ë´ÌBƒ¯?"*@€E›R=™?¿½@&fff¾¢MÓEšÚ)CÜ
ÁD`¸ƒAƒ+d=Òwr@¤Àd1v20140325_00563_stKsb254@ë´ÌE'€÷?ù&@€E›®=‡MØ>
Ù}@™š7¾ž¸RE›DD°K}Da[#Aƒ_=¿·;@¤Àd1v20140327_00330_stKsb254@ëµ	'+z?Vþ¯@€E·f='e@'ÕA?¥¸i¾–Eœ"qCÜÚD`uA"·=ŠWl@¤Àd1v20140327_00332_stKsb254@ëµ	"nC?9ݘ@€EÊ3=Š§`?Y—@(ö`¾¡G®E^{D°HBDaٚA'Š=ÂEÉ@¤Àd1v20140428_00261_stKsb254@빜-ÓM?ulK@€E§žR=ª,L@¤Àd1v20140428_00263_stKsb254@빟QÊ"?Av@€E¥ß)=ၱ?¹ýÇ?ù™šb¾¢ÐåE¥&{D°jÁDaÁªA	Š>	éä@¤Àd1v20140510_01118_stKsb254@뺋©1a?§w@€Eö=Äz>h÷×?·
=g¾¸ÔþE¤CÛyüDaboA'Ë>'»v@¤Àd1v20140510_01120_stKsb254@뺋¬zW	? «,@€Eì×=ÀJl?Ë-á?Ê=qb¾¶E¢Ec®D°mHD`^%A'\}>b@¤Àd1v20140531_00618_stKsb254@ë½&]­Š'?ùC@€E"æì=½R`=ÿÕT@
=qh¾˜"uE"{ìCÛĜD`ÀRA"£¹=¨¯½@¤Àd1v20140531_00620_stKsb254@ë½&`ÇP6? ύ@€E…ƒì=ÉÕK>ªüÙ@£×_¾˜"uE†PRD°foDa+çA"Qò=ݱ@¤Àd1v20140531_01019_stKsb254@ë½-¿"*?D•œ@€EºŸ)=o`@I,1@G®h¾"záE»&=Cۀ¤Da{øA'¬j>¹4@¤Àd1v20140531_01021_stKsb254@ë½-¶éŒ?mŒ]@€E»z==Ӛƒ@hùˆ?þ¸Rb¾±&éE»ŽD°hÍD`n%AØ2>õÑ@¤Àd1v20140604_00488_stKsb254@ë½£In¼?\ s@€E†
=áÑ=Qó@33g¾™‡E…áCÜrD`¹'A†"À>/p›@¤Àd1v20140604_00490_stKsb254@ë½£LX¨ä?Fhî@€E†U=¶$?܊k?Տ_¾ÒòE…!šD°^5Da™ºA"2=Ð\Ï@¤Àd1v20140604_00584_stKsb254@뽤#{jZ?ª@€E}ã= (?èTd@=qh¾ž¸RE{NCÜ)üD`¶wA…tE=ñg@¤Àd1v20140604_00586_stKsb254@뽤&ž4‰?$Ì@€E}Ð==âÜS>±g@33b¾\)E{S
D°^òDajA…¹=Ùü!@¤Àd1v20140606_00154_stKsb254@ë½åɀ½?0+"@€Eqí\=fy˜>¡X~@*áHh¾ÒòEo73CÜD`ÏLA…Hr>¯·'@¤Àd1v20140606_00156_stKsb254@ë½å*Š?4¿O@€Em\="‹ð@!W5@+…`¾ÒòEj!ìD°T‹DaPA†§>0¦@¤Àd1v20140617_01460_stKsb254@ë¿Lus~?ºÉ¹@€EÓ¦=†zÜ@œ¯?Ü(ög¾¼í'EÒ.CÛ
=DaËuA(>cé@¤Àd1v20140617_01462_stKsb254@ë¿Lx‰ä›?¿_@€EÓ=U@¤Àd1v20140620_00494_stKsb254@ë¿£ýç¡å?<M\@€E'á=sö8@ä0s@QìU¾\)EyCÛËDD`Q‰A†J'>Ræ@¤Àd1v20140620_00496_stKsb254@뿤.Ô)?Hg@€E'@
=ŽÂ´?­ª1@
=a¾"›¦EÀD°DbXAƒí=Ê‹@¤Àd1v20140623_00553_stKsb254@ëÀ–õû?ˆ"@€Eƒ—=ªÐØBBݍ?ª=qh¾—
=Eƒ
CÛÓ3D`ċATc<‡Á$@¤Àd1v20140623_00555_stKsb254@ëÀ«p?$G}@€E"–=ŠøèB\ÒF?þ¸Rb¾¤Ý/E"xfD°QDaP"ASM<'d@¤Àd1v20140630_00538_stKsb254@ëÀãš2ÁH?A9V@€E›Ã>Å°=¿(?ù™šh¾›"ÑEšÃCۇLD`±üA'p=²›V@¤Àd1v20140630_00540_stKsb254@ëÀãr¼¶?3Ü@€E™b=¦%È?«äÚ?ó33a¾å`E™Ñ
D°SLDa1ìA'©­=ÊBÃ@¤Àd1v20140701_00619_stKsb254@ëÁ+çð??Š@€EiØ=\¨@[é?ü(öh¾¯ EhhÍCۗ
D`êoAÂ<=´¾@¤Àd1v20140701_00621_stKsb254@ëÁ/:U;?lpã@€EjñH=T¦É@?ç®`¾²-EiìD°S#Da(ÅA'T–=½Öè@¤Àd1v20140702_00985_stKsb254@ëÁ'ž©hÅ?ˆ^ @€Esþf=Åf´?Ø¹?ê=qh¾²°!Eq0{CÛ%`Da~¨A'‡Ë=ýž~@¤Àd1v20140702_00987_stKsb254@ëÁ'¡ùŸ?dP@€Er@=q"P@	©ê?ù™ša¾²-EpD°H)D`>fA'´Þ=°
Ç@¤Àd1v20140703_00385_stKsb254@ëÁB_{ûú?PK@€E†ó3=_\x>͋?÷
=h¾¤ZE…ìCÛ¸ÕD`¬)AƒS´=ÔqÙ@¤Àd1v20140703_00387_stKsb254@ëÁBbŸ8?HŠÑ@€E†¬=›¦œ=ht@¸_¾'hsE…¯3D°PþDa"œAƒÁÉ=µä@¤Àd1v20140703_00409_stKsb254@ëÁB'"Í/?L¼p@€E…ê{=û">Ԝò?¬ÌÍh¾—PE"K
CÛë…D`¿}AÑA=/Û@¤Àd1v20140703_00411_stKsb254@ëÁB"¦«%?S'{@€E†‰)=Æõ¥>)þq?ÚáHa¾‹Æ¨E…ƒÃD°`)DaEA¢?=Γ´@¤Àd1v20140707_00905_stKsb254@ëÁÆút…Ž?\Ÿ@€E›t=`>xÖà@…g¾ŒIºE™eHCÚáHDar-AƒÉü=°Ø†@¤Àd1v20140707_00907_stKsb254@ëÁÆý½Åô?Ùß@€E™Ö3=»ý¸?bf@%I¾}ó¶E˜
D°bÑD`tJA‡á>_wc@¤Àd1v20140713_00172_stKsb254@ë€æÃx?IŽ‡@€EÄ2
=Á7@áy@ffh¾OßEÁ£…CۇÏD`ÑìA"Ÿ§=ü³B@¤Àd1v20140713_00174_stKsb254@ë€é×)r?k€ß@€EÃÂì=ì\
@l‹?´zá_¾}ó¶EÁ^¤D°\œDa¹ËAØÇ=µçÛ@¤Àd1v20140713_00220_stKsb254@ë_†þŒ?7§@€E¼È
='‰d>§ïi@(Qìg¾ˆ´9E»K®CÛJÁD`¸öA'ä'=ÝÎ@¤Àd1v20140713_00222_stKsb254@ëbšÄ½?Ûü@€E¼K\=°·è?ž¢Ã?ñë…_¾ˆ1'Eº3®D°MüDa¦éA'+M=Ÿ´j@¤Àd1v20140713_00268_stKsb254@끽`þÈ?î'@€Eºÿ==§°?»‹0@Fffe¾ƒoE¹ŸÃCÛ!ËD`Ä)A…Œ8>ò@¤Àd1v20140713_00270_stKsb254@ëÀtïì?a@€E»9==œ^#?&t@ _¾‡+E¹ÓìD°R-Da–5A"^5=ú"F@¤Àd1v20140713_00916_stKsb254@뇈"ý£?=;ø@€E©'=vø>"%²?å¸g¾˜"uE¦E®CڇLDa\ÝAƒ^y=¯iÜ@¤Àd1v20140713_00918_stKsb254@뇋ǯ?:oŽ@€E¨þö='?ï¤f?ó33`¾—
=E¦ÐÍD°3×D`òA'b=ž'@¤Àd1v20140802_00769_stKsb254@ëÅþ-'o?$½@€E£Äö=¤Ü—>áÇ@2\h¾OßE£É3CÛ«çDa!A…º>gx@¤Àd1v20140802_00771_stKsb254@ëÅdŸ?1Yø@€E£èR=›ñ0>®2,@?\)P¾"›¦E¤"¤D°jFD`'üA†`|>Ԟ@¤Àd1v20140804_00800_stKsb254@ëÅGIMÒ?_ùŒ@€E'7f=˜Õd@JWB@Qìh¾ž¸RE')CÛc3Da€ÕA"ÁÆ>
]x@¤Àd1v20140804_00802_stKsb254@ëÅG™"¼?oÅñ@€EýR=s•ˆ@¨
?ìÌÍa¾"÷ÏE†¸D°`þD`¢-AƒP…>}c@¤Àd1v20140915_00314_stKsb254@ëʁµ¬º‰?Ê@€E«Üö=•h=^a@\)h¾´9XE¬@fCÛÁ‰DaAƒD">æ@¤Àd1v20140915_00316_stKsb254@ëʁ¹AŠd?ŽÀ"@€E¬3=Ïø>®7S?ë…b¾·ÎÙE¬R¸D°a`D`^%A''>/‹@¤Àd1v20141010_00252_stKsb254@ëÍ¡>–?Nç¶@€EÔ÷)=ąè@Dh|@%¸i¾™™šEÕ+\CÛ©XDaoßAƒ×²>2·Ò@¤Àd1v20141010_00254_stKsb254@ëÍ¡Aw]?Vÿ@€EÔÝR=Ä.Ÿ@ÔÁ•@ë…a¾–‡+EÔøfD°OðD`p1A†Ý>HM@¤Àd1v20150601_00349_stKsb254@ëêãéXï/?œØâ@€E¤Û3=`C >º'Ÿ?õh¾—
=E£>fCÜÙüD`ãÇAƒÔ>l¯@¤Àd1v20150601_00351_stKsb254@ëêãìø&?'oÉ@€E£èÍ=b€à@¬y@a¾™™šE¢m×D°r Dau/Aƒ;r>@¤Àd1v20150726_00107_stKsb254@ëñ¿h¿1.?%Z@€EÕëš=e´È?wÈY@{h¾ixÕEÕóHCÛâÑD`ºÁAƒ(=ëAü@¤Àd1v20150726_00109_stKsb254@ëñ¿l3ÅT?"O´@€EÖÃ=ğ?Œã›@<ÌÍa¾wÎÙEÕî¤D°AôDaGžA…î>†(@¤Àd1v20150813_00913_stKsb254@ëô¯}[ ?'ÙM@€EZg®=ˆn0?‰Â+?Þ¸Rg¾¯²EZCÚ¶ÉDaüA"r%>;+@¤Àd1v20150813_00915_stKsb254@ëô²?",y@€EZç\=IUŸ?5\?˅b¾ª~úE[,)D¯ªÙDaƒÇA"T>d@¤Àd1v20150818_00265_stKsb254@ëô¤VìÛá?'!ð@€E'‹…=hà ?Àïb@×
g¾£×
E'W…CÛ+Da$9A…´â>5*@¤Àd1v20150818_00267_stKsb254@ëô¤Z!©É?zÐ
@€E'hö='ä@æôô@Qì`¾¦éyE'7ìD¯Ù7DaZA"é¤>‡"@¤Àd1v20150901_00628_stKsb254@ëöeiã?:Í}@€E£Œ
=À¸>æä@"\h¾OßE¢c®CÚîÙDa²A…Ï->	êí@¤Àd1v20150901_00630_stKsb254@ëöe M"?0ˆ@€E£D=£!û?µÈV@ b¾œ(öE¢]ìD¯¦DaBÑA†">!@¤Àd1v20150925_00112_stKsb254@ëù`åeW?u¦@€E§"f=TO8@b™ä?У×h¾ª~úE§
qCÛYXD`üÝAƒÎ1>@¤Àd1v20150925_00114_stKsb254@ëù`èKˆÀ?eøU@€E§µR="s>éI•@¸Rb¾©xÕE§"=D¯ºéDa5ÓAƒ'>Æ@¤Àd1v20160715_00788_stKsb254@ì&J¦ß?§øŽ@€EF)=‡E,>¯¥?œ(ög¾·KÇEC•HCÛ%ÃDat‹A'½>$Kõ@¤Àd1v20160715_00790_stKsb254@ì&Mø›Þ?×â†@€EGLR=ÎÛÃ@¤Àd1v20160722_00832_stKsb254@ì»	î?<3@€E‰"=¸?è?Ûi@7
=W¾xÔþEˆFRCÛffDa—;A†z>5¿í@¤Àd1v20160722_00834_stKsb254@ì¾e¡?	å[@€E‰)…=¸Ç@K,@K…L¾záHEˆ'fD°b^D`rA‰´ >y
d@¤Àd1v20170412_00713_stKsb254@ì@"£ˆ†?Cªp@€E§«š="qÐ;û>@1G®h¾ß;E§K®CÜA'DaÓA…d§>·.@¤Àd1v20170412_00715_stKsb254@ì@ˆ!Ý ?:À@€E§VR=Áù?-§»@G®b¾\)E§{D°?ÏDaVA"pa>'`@¤Àd1v20190827_00877_stKsb254@ì¬f·6?œÞ÷@€EÔõf=´•œ@¤Àd1v20190827_00879_stKsb254@ì¬f#œ½?™"@€EÖ5q=vˆ@ð?½p¤`¾£SøE×ËÃD°ÉDc}ôA'ŠÌ>Rë

==> anc/pub_raw/L222_21_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:27
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="132">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:17">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  132 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:27' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
œôn,gv20100308_00913_st  Ksd128@êü;—ëÅ?Dzö@€E¢]=¾Ï"                  ÀÀøÀÀ€Àø
œôn,gv20100308_00917_st  Ksd128@êü@ì3Å?:ȑ@€E£=…IØ                  ÀÀøÀÀ€Àø
œôn,gv20100326_00644_st  Ksd128@êþFœêv×?6¡6A F=ªC=מ                  ÀÀøÀÀ€Àø
œôn,gv20100326_00648_st  Ksd128@êþF¨×z%?8ñ¬A F="=Û¬                  ÀÀøÀÀ€Àø
œôn,gv20100626_00354_st  Ksd128@ë	öuR=?QL"@€EWá=¤.                  ÀÀøÀÀ€Àø
œôn,gv20100626_00358_st  Ksd128@ë	ýeü‰?däŒ@€EY=´NÌ                  ÀÀøÀÀ€Àø
œôn,gv20100726_00314_st  Ksd128@ë
'mÇ¢?d†.@€E†¤ì=óΓ                  ÀÀøÀÀ€Àø
œôn,gv20100726_00318_st  Ksd128@ë
'tì5É?k[Å@€E†R)=Ìâ                  ÀÀøÀÀ€Àø
œôn,gv20100815_00109_st  Ksd128@ë(êå'?V®@€Es÷×=°ˆè                  ÀÀøÀÀ€Àø
œôn,gv20100815_00113_st  Ksd128@ë4­P?W6@€EsËH=µ0                  ÀÀøÀÀ€Àø
œôn,gv20100823_00139_st  Ksd128@ëKtþ/?F¨@€E"â3=©ó<                  ÀÀøÀÀ€Àø
œôn,gv20100823_00143_st  Ksd128@ëSžg?[ˆÉ@€E"è=­Í|                  ÀÀøÀÀ€Àø
œôn,gv20110207_00229_st  Ksd128@ë&±®cU?B¯D@€EŸÐš=Îɖ                  ÀÀøÀÀ€Àø
œôn,gv20110207_00233_st  Ksd128@ë&¹ìÙ?;í@€EŸÂ==ሖ                  ÀÀøÀÀ€Àø
œôn,gv20110806_00243_st  Ksd128@ë<à" ?­ è@€Eº>=¼™<                  ÀÀøÀÀ€Àø
œôn,gv20110806_00247_st  Ksd128@ë<çWLÃ?'%;@€E»"…=‹G                  ÀÀøÀÀ€Àø
œôn,gv20110807_00354_st  Ksd128@ë<¡"§|†?7Äp@€E™¸=®¡¬                  ÀÀøÀÀ€Àø
œôn,gv20110807_00358_st  Ksd128@ë<¡›3‡Â?5tÎ@€E™ÉH=ˆ½¼                  ÀÀøÀÀ€Àø
œôn,gv20110810_00207_st  Ksd128@ë=¸š—?‰¼¤@€E¹=ö=Äã'                  ÀÀøÀÀ€Àø
œôn,gv20110810_00211_st  Ksd128@ë=¿2'?¶rœ@€Eº…=¹ Ô                  ÀÀøÀÀ€Àø
œôn,gv20110814_00242_st  Ksd128@ë=:?&1?/N@€Ežý=='ÖD                  ÀÀøÀÀ€Àø
œôn,gv20110814_00246_st  Ksd128@ë=AVœš?1'£@€Eždq=‰i\                  ÀÀøÀÀ€Àø
œôn,gv20110816_00310_st  Ksd128@ë=Á¤¤êÜ?‰X(@€E§'ì=jH                  ÀÀøÀÀ€Àø
œôn,gv20110816_00314_st  Ksd128@ë=Á«ÊŽ"?ŠÃE@€E¦ôf=9Ý(                  ÀÀøÀÀ€Àø
œôn,gv20110821_00414_st  Ksd128@ë>a€Ty?ˆ¹Ð@€EƒÛ)=ø$                  ÀÀøÀÀ€Àø
œôn,gv20110821_00418_st  Ksd128@ë>a*},?ƒÓ@€Eƒé\=}ŗ                  ÀÀøÀÀ€Àø
œôn,gv20110830_00142_st  Ksd128@ë?€`?0ñå@€E´\¤=­qè                  ÀÀøÀÀ€Àø
œôn,gv20110830_00146_st  Ksd128@ë?€!»ÌŸ?8ÒE@€E³ž
= 4                  ÀÀøÀÀ€Àø
œôn,gv20110903_00147_st  Ksd128@ë@Ÿg9?ƒA&@€Eºš3> v3                  ÀÀøÀÀ€Àø
œôn,gv20110903_00151_st  Ksd128@ë@
	ɂ?ˆÜg@€E¹¹{=ájw                  ÀÀøÀÀ€Àø
œôn,gv20110904_00290_st  Ksd128@ë@ "¨¡t?E0É@€E³0š=wˆ˜                  ÀÀøÀÀ€Àø
œôn,gv20110904_00294_st  Ksd128@ë@ )~ÿd?P™x@€E²z…=r?                  ÀÀøÀÀ€Àø
œôn,gv20120310_00226_st  Ksd128@ëW¦@ö)è?\"M@€EÀyq=š`ü                  ÀÀøÀÀ€Àø
œôn,gv20120310_00230_st  Ksd128@ëW¦G]·–?e'H@€EÀPR=ŸÛ                  ÀÀøÀÀ€Àø
œôn,gv20120328_00519_st  Ksd128@ëYèó–ŠÆ?I@@€E• {=¥{                  ÀÀøÀÀ€Àø
œôn,gv20120328_00523_st  Ksd128@ëYèû(•J?JÐß@€E•‡
="­á                  ÀÀøÀÀ€Àø
œôn,gv20120518_00192_st  Ksd128@ë`AßЀ?™è@€E®Ö)=µt€v20120518_00192_st@ÞÙ<#×
?×°}0ËÎ
Á@‰7?à
œôn,gv20120518_00196_st  Ksd128@ë`Aåäp'?uG4@€E­")=šå v20120518_00196_st@è Å<#×
?çS®bǵÁ@œ‹D?à
œôn,gv20130127_00672_st  Ksd128@ë€3¦EO?tŠ@€EŽ9R=ˆ[ˆ?_•û@ £×c¾–
E"^{D›°‹DiyANïz<¶V‡                  ÀÀøÀÀ€ANïz?–ÊÐà
œôn,gv20130127_00676_st  Ksd128@ë€9ÝA?'Eô@€E:\=<>â+ë?×
=c¾œ(öEñšCŠfD	ÞÉANh%<ªê­                  ÀÀøÀÀ€ANh%?•]U 
œôn,gv20130310_00321_st  Ksd128@ë…E×~¼Ÿ?UÚr@€Ē)=…î0?TßX?ª=qb¾å`
EÑÌ{D›£ÏD
þ%AXŠ´<·½ï                  ÀÀøÀÀ€AXŠ´?–÷½à
œôn,gv20130310_00325_st  Ksd128@ë…Eß5Êè?g˜I@€EÍ5š=ÚW/>µH¢?Æffd¾ŒIºEÑ\C‰"9D
NwAXõ#<ųä                  ÀÀøÀÀ€AXõ#?˜¶|€
œôn,gv20130313_00499_st  Ksd128@녥ŸæG?s$
@€Eãì=›2x@[»?¨õÃc¾'ñª
E'G3D›¢˜D/
AYf÷<¾oà                  ÀÀøÀÀ€AYf÷?—Íø`
œôn,gv20130313_00503_st  Ksd128@녥¦«²?Z­@€EŒ\=—Ç"@Б?«…d¾–Eó®C‰Õ`D
ôAY±u<æËF                  ÀÀøÀÀ€AY±u?œÙhÀ
œôn,gv20130320_00371_st  Ksd128@놄îÞdÐ?*4}@€E©qÃ=§Bè?ôZ?Š=qd¾ŠÀƒ
E¬V)D›¨¼DB=A[wË<‹mp                  ÀÀøÀÀ€A[wË?'m®
œôn,gv20130320_00375_st  Ksd128@놄õPy?#=@€E¨e)=Ø<f@%Êr?p¤d¾ŒÌÍE«x{C‰ª=D

A[Àí<–TŽ                  ÀÀøÀÀ€A[Àí?'Ê'À
œôn,gv20130322_00503_st  Ksd128@ë†Å+ú/?S҈@€EªÇ==m±€?W|=?"33c¾¥`B
E®F)D›®DdA[å\<¿‰ó                  ÀÀøÀÀ€A[å\?—ñ>`
œôn,gv20130322_00507_st  Ksd128@ë†Å­Þö?"H{@€E©ªH=z¾'AŒ|^?Þ¸Rc¾¸QìE¬öÍC‰'oD
5/A[«ò=X~*                  ÀÀøÀÀ€A[«ò?«Å@
œôn,gv20130324_00552_st  Ksd128@뇡-ǹ?Mu#@€Eœ3\=¶k·>µžª?Ýp¤_¾‹Æ¨
E =D›ŸD/}A]&
=¡s                  ÀÀøÀÀ€A]&
? Ô.`
œôn,gv20130324_00556_st  Ksd128@뇧œ|"?FJõ@€Eö=¾°>uI'?p¤d¾‰º^EŸ"
C‰áËD
¸A\^<³Ë                  ÀÀøÀÀ€A\^?–b™`
œôn,gv20130325_00411_st  Ksd128@ë‡$‡™í?BÝ@€E¸âÍ=Í+`>Ý©h?«…c¾Oß
E½iqD›£¦D
PA\V<µFM                  ÀÀøÀÀ€A\V?–¨É 
œôn,gv20130325_00415_st  Ksd128@ë‡$'y4I?Jùs@€E¹'=¿Q@& Ë?®{d¾—
=E¾C‰ìD	ÕA\¬T<ѼÛ                  ÀÀøÀÀ€A\¬T?š7›`
œôn,gv20130417_00639_st  Ksd128@ëŠùi"B?pÒ@€E§×=X8?ûÚ0?ÌÌÍ`¾"t¼
Eĺ=D›¬D­ôAa>C<²Ýý                  ÀÀøÀÀ€Aa>C?–[¿ 
œôn,gv20130417_00643_st  Ksd128@ëŠi ?í±@€E›=¦i@ÁI?ôzád¾¡G®E\CŠgD́A`óR<Ìk¿                  ÀÀøÀÀ€A`óR?™wà
œôn,gv20130424_00676_st  Ksd128@ëŠê
[?"Ay@€E¸?®=z¯(                  ÀÀøÀÀ€Àø
œôn,gv20130424_00680_st  Ksd128@ëŠêÏÅÑ?´Ó;@€E¸~H=º'@úíV?k…d¾²-E¸J)CŠ—mDÕôA^}¾=h+                  ÀÀøÀÀ€A^}¾?­`
œôn,gv20130505_00678_st  Ksd128@ëŒHWùV?KÉñ@€EÒö=‡u™?%´‡@¸`¾'hs
EÓ=D›}šDò Adår=S
5                  ÀÀøÀÀ€Adår?ªaF 
œôn,gv20130505_00682_st  Ksd128@ëŒH^[?—?EóÊ@€EÑÑ{=ô—Å?Ž=é?ñë…d¾l‹DEÑ:CŠ4ÝD	#Ad‡=^|                  ÀÀøÀÀ€Ad‡?£+π
œôn,gv20130512_00753_st  Ksd128@ë)q¢ºU?Û©'@€E¯Š…=Jè A­Øž?†ffa¾¯²
E²r¤D›'ìDb=A`-"=gÕ                  ÀÀøÀÀ€A`-"?¬ãz 
œôn,gv20130512_00757_st  Ksd128@ë)x™.?»ø?@€E±=½¨ÀA!Ú{?Y™šd¾¥ãTE°mqCŠgDÏAboš=èþ                  ÀÀøÀÀ€Aboš? À
œôn,gv20130604_00702_st  Ksd128@됥ݪk?pâ•@€E­³H=€æ@yQÅ@®`¾©xÕ
E²)D›išD¿LAišm=Y~Å                  ÀÀøÀÀ€Aišm?«/Ø 
œôn,gv20130604_00706_st  Ksd128@됬Oï'?]Æ@€E­é=ŠŸ+@Mžû?ÈõÃd¾˜"uE®×®C‰ý'DËøAhñ,=#wn                  ÀÀøÀÀ€Ahñ,?¤níÀ
œôn,gv20130609_00577_st  Ksd128@됧kd͊?o@€E°>ì=· @¤R¾?½p¤`¾–‡+
E²]HD›AôDâÑAj.)<êús                  ÀÀøÀÀ€Aj.)?_N`
œôn,gv20130609_00581_st  Ksd128@됧qÕø? üô@€E¯Ûö>{PAJ½´?Ã×
d¾"záE±X¤C‰wLDvfAj1<ðó^                  ÀÀøÀÀ€Aj1?žkÀ
œôn,gv20130615_00634_st  Ksd128@ë'dÖÜÎ?…FÌ@€Ezóš=§@AËõ}@zá_¾®—
E~åqD›'ÁDÇLAj"ä=œ¨e                  ÀÀøÀÀ€Aj"ä?³• 
œôn,gv20130615_00638_st  Ksd128@ë'dÝTÔï?œBÁ@€E|w=ýáÕ?îá?Y™šd¾­VE~C‰Í²Dô¬AiC-=b                  ÀÀøÀÀ€AiC-?¢'ì@
œôn,gv20130617_00422_st  Ksd128@둢?¯?m@€EÂì=Þ
™A¥æ¾?´záa¾å`
E"ÃD›"DÌJAj¬1<¹˜>                  ÀÀøÀÀ€Aj¬1?—3À
œôn,gv20130617_00426_st  Ksd128@둢ÑB?#ßE@€E{h=ò¹}AÅ!?\c¾›"ÑE}áCŠdD	 ´Ak4G<ö¨N                  ÀÀøÀÀ€Ak4G?žÕ	À
œôn,gv20130619_00522_st  Ksd128@ë'åøx'?t<Ë@€Ec¤{=YÜOA·z?Տ`¾° Å
Eg!ìD›€BD«TAjOL=kš‡                  ÀÀøÀÀ€AjOL?­sPà
œôn,gv20130619_00526_st  Ksd128@ë'åÿ4¨ÿ?tqš@€EbŠ==‰N¬>wZ$?¡G®d¾­VEc¦CŠîDç+Ajh=Tµ                  ÀÀøÀÀ€Ajh?¢J– 
œôn,gv20130620_00528_st  Ksd128@ë'J³Ó?™@€E9?H=Ö>fB	Q—@p¤`¾«
EAuÃD›uÓDÈÕ                  ÀÀøÀÀ€Àø
œôn,gv20130620_00532_st  Ksd128@ë'Q*š]?Šó*@€E8nö=ŠD\Bûõ?Տd¾¡G®E;?
C‰¢ND¸b                  ÀÀøÀÀ€Àø
œôn,gv20130621_00624_st  Ksd128@ë'$û.é?™!¡@€E`ff=ÑöÒB$ÿ?¹™š_¾¬‹D
Ed@)D›/Dõq                  ÀÀøÀÀ€Àø
œôn,gv20130621_00628_st  Ksd128@ë'%یÙ?Ð	ü@€E_º==ÃR8Bég?^¸Rc¾¸QìE`~=C‰'‰Dëd                  ÀÀøÀÀ€Àø
œôn,gv20130623_00358_st  Ksd128@ë'd"߀Y?Mür@€Enƒš=Ýä–?Üñ¡@
=qa¾¡ÊÁ
EvŠfD›ÃDÝqAnJ,=j}                  ÀÀøÀÀ€AnJ,?­@Ï 
œôn,gv20130623_00362_st  Ksd128@ë'dœG~š?hdV@€EkYÃ=Ãm0>¸äÏ?ÈõÃd¾bNEl€{CŠ?ßD	éAlÁh=G                  ÀÀøÀÀ€AlÁh?¨â# 
œôn,gv20130623_00550_st  Ksd128@ë'f)ÌÌ?"Þ@€Eo[®=Ä'@Ú]¯?¡G®_¾¤Z
EwAD›aºD#…Aiÿø=AÑ                  ÀÀøÀÀ€Aiÿø?¨"º 
œôn,gv20130623_00554_st  Ksd128@ë'f/²_¹?}á®@€El3q=Ó[;@	"¿?£×
d¾•EnÃ×C‰ÖÉDhAjDß="ý                  ÀÀøÀÀ€AjDß?¢ò 
œôn,gv20130624_00303_st  Ksd128@뒅×¼Q?…Çê@€EOÑH=ÕÂA?*D@õÃ`¾¤Ý/
EWUÃD›g\D·\AklÜ=|¯h                  ÀÀøÀÀ€AklÜ?¯•í
œôn,gv20130624_00307_st  Ksd128@뒅ÝSÈ?fÀ@€EOÅ×=³>A9p#?¬ÌÍd¾›"ÑERœ)C‰¸D›…Ak†=sG                  ÀÀøÀÀ€Ak†?£îhà
œôn,gv20130625_00288_st  Ksd128@뒣}.Ù?Sm"@€Ewzf=e£X@*:ó?†ff_¾'ë…
E{G3D›|JD3Akî0<áõ´                  ÀÀøÀÀ€Akî0?œ>¶€
œôn,gv20130625_00292_st  Ksd128@뒣ƒAš?`€m@€Ey
R=ˆÎ @‡'â?—
=d¾ŽÙEz'CŠ=D	ÇAliE=qi                  ÀÀøÀÀ€AliE? - 
œôn,gv20140602_00087_st  Ksd128@ë½^ü"N?XšH@€E»þ=TW	                  ÀÀøÀÀ€Àø
œôn,gv20140602_00091_st  Ksd128@ë½_'V1?F¡í@€E»"ì=‰ºÄ@óCV@ƒ…d¾'n˜E½ öCW)üD
#DAƒû|>Xf&                  ÀÀøÀÀ€Aƒû|?ËÄÀ
œôn,gv20140602_00135_st  Ksd128@ë½_faS,?O4Ü@€E±­Í=xº˜?(a@aG®a¾†§ð
Eµ2¸D"ÔDj^AÍN>èK                  ÀÀøÀÀ€AÍN?Ãý	`
œôn,gv20140602_00139_st  Ksd128@ë½_læ˜P?P¤@€E°¤\=Ó׿                  ÀÀøÀÀ€Àø
œôn,gv20140602_00183_st  Ksd128@ë½_Ð>a:?g…l@€E«Ÿ
=ȞÐ                  ÀÀøÀÀ€Àø
œôn,gv20140602_00187_st  Ksd128@ë½_Öÿuì?ct@@€Eª&ì=ZYH                  ÀÀøÀÀ€Àø
œôn,gv20140602_00231_st  Ksd128@ë½`9'rŒ?‰Ï@€E£»= ¬p@"«@6ff_¾‹Æ¨
E¦d)D"ѲD§
Anæ>@í                  ÀÀøÀÀ€Anæ?È= 
œôn,gv20140602_00235_st  Ksd128@ë½`@âö?}ß4@€E£¶á=·ÕèA˳á@-p¤d¾bNE¥ëìCVÅãD
éA€)=>!.ž                  ÀÀøÀÀ€A€)=?Ä%ÓÀ
œôn,gv20140602_00327_st  Ksd128@ë½aTQ'?rIe@€E§Ý\='~¼Abyå@7
=a¾‡+
E©Œ)D"ÖDUA€$q> #                  ÀÀøÀÀ€A€$q?Äc€
œôn,gv20140602_00331_st  Ksd128@ë½as¿j?n‡r@€Eª¯¤>,R2@áá@"33d¾"t¼E­}3CV³¶D

A"ÿ>x=                  ÀÀøÀÀ€A"ÿ?Ïï 
œôn,gv20140602_00375_st  Ksd128@ë½atpTÒ?C@€E¦8…=RôH@ñÙÝ@6ff_¾""
E¨RD"êVDÓA'Â	=ù…                  ÀÀøÀÀ€A'Â	?¿0£À
œôn,gv20140602_00379_st  Ksd128@ë½a{Ž{Ù?PßF@€E¤íö=ì•ü?v¼@O\)d¾¯²E§AHCX{D
5A'ò=>ž                  ÀÀøÀÀ€A'ò=?ÁóÂÀ
œôn,gv20140605_00244_st  Ksd128@ë½À
‰Ç?eø}@€E›–ì=_˜IA_k~@G
=a¾ŒÌÍ
EBD"ÐRDj°A'sú>ì                  ÀÀøÀÀ€A'sú?Âãý€
œôn,gv20140605_00248_st  Ksd128@ë½À—2v ?']s@€EšQ=šzpA¡7{@?\)d¾†§ðEœqCW¶‡D
dA€>Hû                  ÀÀøÀÀ€A€?Éx@
œôn,gv20140615_00133_st  Ksd128@ë¿¿òôª?(t[@€Eµ…=Ž"ì@öù¿@>{_¾…¸
E»F¤D"éqDŒJAƒ'þ>ZÍ                  ÀÀøÀÀ€Aƒ'þ?ÂKY 
œôn,gv20140615_00137_st  Ksd128@ë¿ÆuÛ#?*ñU@€E¹ú=–P@úX@hQìc¾ŽVE¹a\CX–ÉD
AƒÀŸ>$¥                  ÀÀøÀÀ€AƒÀŸ?Ĕ à
œôn,gv20150329_00278_st  Ksd128@ëâæź¯i?±¸í@€E•É\=é'b                  ÀÀøÀÀ€Àø
œôn,gv20150329_00282_st  Ksd128@ëâæØi=†?)²@€E•¢q=^Oà@ÃýÚ@{d¾›"ÑE˜>¸CˆçÏDþfA': >`¾¢                  ÀÀøÀÀ€A': ?ÌÔ@
œôn,gv20150331_00391_st  Ksd128@ëã%YoW?âõ@€E«€¤='éÈ@dl‰@–{`¾xÔþ
E²fD›‹LDlþAˆz>'õä                  ÀÀøÀÀ€Aˆz?Ð^¼€
œôn,gv20150331_00395_st  Ksd128@ëã%`ÉØ?C0@€EªÓ\=sۗ                  ÀÀøÀÀ€Àø
œôn,gv20150418_00199_st  Ksd128@ëåcÁ7=?yË@€E½Z¤={r¸                  ÀÀøÀÀ€Àø
œôn,gv20150418_00203_st  Ksd128@ëåcǺÉë?yö
@€E¼¨¸=n`Ð                  ÀÀøÀÀ€Àø
œôn,gv20150508_00286_st  Ksd128@ëçç
‡ØQ?5 A FJÙ®=lÂèA¼è°@•¸b¾Y‡
FK;ìD›³®D
ÛÇAŒg>"íÓ                  ÀÀøÀÀ€AŒg?Нº`
œôn,gv20150508_00290_st  Ksd128@ëçç²C?3äA FH6H="
                   ÀÀøÀÀ€Àø
œôn,gv20150522_00052_st  Ksd128@ëéŸGBÿ?ŸÈ@€Eá=†4"                  ÀÀøÀÀ€Àø
œôn,gv20150522_00056_st  Ksd128@ëéŸM°ø[?¦‡@€Eßˏ=~‡                  ÀÀøÀÀ€Àø
œôn,gv20150522_00484_st  Ksd128@ëé¢ó³?-ÈÈ@€E¶ˆ3=7U™                  ÀÀøÀÀ€Àø
œôn,gv20150522_00488_st  Ksd128@ëé¢ù²£×?8Ã$@€Eµö3=I:h                  ÀÀøÀÀ€Àø
œôn,gv20150529_00037_st  Ksd128@ëêÝ@
?.ë@€E¾Öá=]éðAWmè@I™šb¾o²
E¿ö¸D›¡ìDT¬A†xq>_õ½                  ÀÀøÀÀ€A†xq?Ëþ· 
œôn,gv20150529_00041_st  Ksd128@ëê&\pC?&a3@€E¾…=q°è                  ÀÀøÀÀ€Àø
œôn,gv20160630_00604_st  Ksd128@ìEÂf²<?u¦P@€E—Ã=Œð                  ÀÀøÀÀ€Àø
œôn,gv20160630_00608_st  Ksd128@ìEÈåòŽ?\'Ê@€E–å¤=űd                  ÀÀøÀÀ€Àø
œôn,gv20160716_00277_st  Ksd128@ìA÷ãD?<áç@€E"¿=´ø                  ÀÀøÀÀ€Àø
œôn,gv20160716_00281_st  Ksd128@ìAþ¿*?6f@€E"¢®=q~h                  ÀÀøÀÀ€Àø
œôn,gv20170621_00954_st  Ksd128@ìHÆ@gÙÙ?™¦T@€E—)==Öê…                  ÀÀøÀÀ€Àø
œôn,gv20170621_00958_st  Ksd128@ìHÆE䐹? ³@€E—qì=ê7ï                  ÀÀøÀÀ€Àø
œôn,gv20170621_01002_st  Ksd128@ìHƛ…&Æ?Ÿò(@€E–º…=¢,ð                  ÀÀøÀÀ€Àø
œôn,gv20170621_01006_st  Ksd128@ìHÆ¡…pî?§¨6@€E–˜\="Ý0                  ÀÀøÀÀ€Àø
œôn,gv20180330_00541_st  Ksd128@ìl	8áˆq?!2¤@€EÄW¸=Ž®(                  ÀÀøÀÀ€Àø
œôn,gv20180330_00545_st  Ksd128@ìl	>þü? D>@€EÄ.×='ÊÐ                  ÀÀøÀÀ€Àø
œôn,gv20180401_00752_st  Ksd128@ìlLUI˜¥?Ó÷@€E•6ì=zAÈ                  ÀÀøÀÀ€Àø
œôn,gv20180401_00756_st  Ksd128@ìlL[Á·›?æ;C@€E–.®=`øè                  ÀÀøÀÀ€Àø
œôn,gv20180524_00085_st  Ksd128@ìrß'Uj?+ß!@€EÍÜ==dÖ°                  ÀÀøÀÀ€Àø
œôn,gv20180524_00089_st  Ksd128@ìrß-­,ž?.aï@€EÍ¥ì=eŠ¨                  ÀÀøÀÀ€Àø
œôn,gv20190619_00115_st  Ksd128@ì£ÆÐÑY$?E*I@€EÈ^{=—ž                  ÀÀøÀÀ€Àø
œôn,gv20190619_00119_st  Ksd128@ì£ÆÖñÿ6?@¹Ç@€EÉ¡ì=b»                  ÀÀøÀÀ€Àø
œôn,gv20190806_00338_st  Ksd128@ì©Á©ã"?'àš@€EŸÊH=—¶à                  ÀÀøÀÀ€Àø
œôn,gv20190806_00342_st  Ksd128@ì©ÁÉtš?)Ú@€E q=µ"                  ÀÀøÀÀ€Àø
œôn,gv20190807_00325_st  Ksd128@ì©áks;6?.êX@€E¯®=æ©                  ÀÀøÀÀ€Àø
œôn,gv20190807_00329_st  Ksd128@ì©áq¯e?4Q.@€E¬Ì3=ÇØ0                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_220_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  162 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ëÄ=u8v20100331_00691_stKsb284@êþìj<T?=@€Eû{=¸g7ëÄ=u8v20100331_00693_stKsb284@êþìlÀ­°?‡D@€EðH=ÍëÄ=u8v20110804_00551_stKsb284@ë<D4±?½Š@€Eœ
q=™•ÄëÄ=u8v20110804_00553_stKsb284@ë<D7ƕÑ?%¬@€E›u)=°žäëÄ=u8v20110908_00080_stKsb284@ë@¢" p¹?%Ê	@€EŠ=€pëÄ=u8v20110908_00082_stKsb284@ë@¢‡xšF? w@€EŠ¤=vIÐëÄ=u8v20110912_00445_stKsb284@ëA#.v?K~K@€E²ŒH=Ë®tëÄ=u8v20110912_00447_stKsb284@ëA#1U_?Eò@€E²=«><ëÄ=u8v20110919_00665_stKsb284@ëB[ÈÈÜ?%"ð@€E™`š=Ê6úëÄ=u8v20110919_00667_stKsb284@ëB_G]ã??;
@€E™
=ˆHëÄ=u8v20110926_00089_stKsb284@ëBßûÃ?…?Oï@€EµÒH=YãˆëÄ=u8v20110926_00091_stKsb284@ëBàÝD?Me5@€Eµì=¶±¤ëÄ=u8v20111001_00339_stKsb284@ëCòì+b?Ц@€E¤ÿ{=Á
öëÄ=u8v20111001_00341_stKsb284@ëCö*ú*?¢<@€E¤Çf=ÇXpëÄ=u8v20111001_00399_stKsb284@ëC€pNÝ? ¾@€E¢O®=•çdëÄ=u8v20111001_00401_stKsb284@ëC€s¬TÝ?
K @€E¢='žàëÄ=u8v20111001_00447_stKsb284@ëC€Ì=€i?:~@€E¥á=ªWìëÄ=u8v20111001_00449_stKsb284@ëC€ÏÕv?#µj@€E¤àá=†´ëÄ=u8v20111023_00179_stKsb284@ëF@´\¥?R÷×@€Ešf=¿ï€ëÄ=u8v20111023_00181_stKsb284@ëF@·—@¤?M™'@€Eš¢==­/ëÄ=u8v20120301_00719_stKsb284@ëVŒM3?j9@€E­Ýö=ƒÄØëÄ=u8v20120301_00721_stKsb284@ëVŒP'ðµ?_5'@€E­µ¤=•èëÄ=u8v20120307_00993_stKsb284@ëWKE¬&å?*<O@€Eã}=­Î¼ëÄ=u8v20120307_00995_stKsb284@ëWKHÏ?4âX@€E␤=nPëÄ=u8v20120308_00884_stKsb284@ëWk'hþ?_>@€EËË\=«ZüëÄ=u8v20120308_00886_stKsb284@ëWk•¬Ú¿?Máq@€EÌ{=ÀR\ëÄ=u8v20120318_00657_stKsb284@ëXªn$b?'¿M@€E¤{=Ë­¦ëÄ=u8v20120318_00659_stKsb284@ëXªq1p? ×b@€E¤&=pˆ_ëÄ=u8v20120323_00699_stKsb284@ëYK¥ŸF'?Hº@€E Gš=·CÌëÄ=u8v20120323_00701_stKsb284@ëYK©:²?Zåº@€EŸÐ
=êŽ'ëÄ=u8v20120326_00578_stKsb284@ëY¬H]Ÿ?#›…@€EŽ)á='zëÄ=u8v20120326_00580_stKsb284@ëY¬L2®(?&ºÄ@€EŽáH=˜xëÄ=u8v20120327_00704_stKsb284@ëY˪øFx?<@€Eæì>ÁëÄ=u8v20120327_00706_stKsb284@ëY˯€»ý?5±£@€Eñ{=ÿ0²ëÄ=u8v20120328_00795_stKsb284@ëYëî3I"?VD@€E‰§q=x»ëÄ=u8v20120328_00797_stKsb284@ëYëñÏÈ?Yt@€E‰£Ã=c_`ëÄ=u8v20120329_00946_stKsb284@ëZ	j g"?L.ü@€E´?=À­ÜëÄ=u8v20120329_00948_stKsb284@ëZ	mÜq°?Lw…@€E´Gš=²TëÄ=u8v20120329_01134_stKsb284@ëZRGp,?f‰Ô@€E¬\×=µ"ôëÄ=u8v20120329_01136_stKsb284@ëZUˆÅ?cÎ@€E¬pá=¢lÔëÄ=u8v20120517_00599_stKsb284@ë`,ÞÃð?.8^@€E™R¸=h'ëÄ=u8v20120517_00601_stKsb284@ë`,^›?7	@€E™)=Õ,ÙëÄ=u8v20120527_00820_stKsb284@ëagöwPD?º!@€EŸp×=¢TëÄ=u8v20120527_00822_stKsb284@ëagú¤V6?	¹X@€EŸ¦á=¤ ëÄ=u8v20120528_00745_stKsb284@ëa‹á3?s#e@€E¶Õ®=šQXëÄ=u8v20120528_00747_stKsb284@ëa‹åeł?†Å@€E·~
=ˆ­øëÄ=u8v20120813_00301_stKsb284@ëk#§|0?
Á@€Eˆ"{=µ}ˆëÄ=u8v20120813_00303_stKsb284@ëk#ó¿?
ª@€E‡Î®=Ó"XëÄ=u8v20120828_00691_stKsb284@ëm's‡?…÷@€E·g3=`?ëÄ=u8v20120828_00693_stKsb284@ëm*ˆÊi?smÇ@€E¶À®=pA ëÄ=u8v20120902_00339_stKsb284@ëm¢Á퐒?JeD@€E›»3=i7ëÄ=u8v20120902_00341_stKsb284@ëm¢ÄøͲ?L.s@€E›¼Í=qØ1ëÄ=u8v20120914_00328_stKsb284@ëo#Þ]($?Š:K@€E²ç3=ÎëÄ=u8v20120914_00330_stKsb284@ëo#á´ë°?‹@€E³á=ÉÍëÄ=u8v20120916_00554_stKsb284@ëoc^+ÚN?TëÚ@€E§@¸='»èëÄ=u8v20120916_00556_stKsb284@ëoca^F?fÊá@€E¦Ç®=«îDëÄ=u8v20120918_00455_stKsb284@ëo£`hOö?côÚ@€EˆÊR=pňëÄ=u8v20120918_00457_stKsb284@ëo£cfâb?]@@€EˆÊf='°ÔëÄ=u8v20120927_00237_stKsb284@ëpÁ%ÛÇ<?K\r@€E‰EÃ=uÒÿëÄ=u8v20120927_00239_stKsb284@ëpÁ)ht?T¦^@€EˆÕ¸=i,ëÄ=u8v20120928_00174_stKsb284@ëpà¨ëÈ?Oñ@€E—ì=l­ëÄ=u8v20120928_00176_stKsb284@ëpà¬%m"?}ø@€E–¶ö=†¤ëÄ=u8v20130216_00401_stKsb284@낌®½}O?ô@€E«Ê=ŽÈlëÄ=u8v20130216_00403_stKsb284@낌±Ø$o?
dX@€E«#ì=Žˆ`ëÄ=u8v20130217_00415_stKsb284@났ħu?,db@€E¦Y®=£aàëÄ=u8v20130217_00417_stKsb284@났Ç8XŒ?C»[@€E¦–q=ôÌëÄ=u8v20130222_00687_stKsb284@ëƒLjv+?Ö5@€E°Ò3=Ü3eëÄ=u8v20130222_00689_stKsb284@ëƒLm™{g?wR@€E¯í3>v	ëÄ=u8v20130312_00698_stKsb284@녌Oéœç?LéÙ@€E'Aö=mëÄ=u8v20130312_00700_stKsb284@녌S,"?>C{@€EŽ=£àôëÄ=u8v20130315_00657_stKsb284@ë…ì¯#? iØ@€E™ÿ¸=¢9@ëÄ=u8v20130315_00659_stKsb284@ë…ì"-í#?$é	@€E˜þá='‰dëÄ=u8v20130324_01001_stKsb284@ë‡	äSìç?€œ¼@€E Df=ƇôëÄ=u8v20130324_01003_stKsb284@ë‡	çúën?†Zg@€E Q®='¸ëÄ=u8v20130705_01262_stKsb284@ë"êÂE?©µ@€Eqi®=4ëÄ=u8v20130705_01264_stKsb284@ë"ê%"å?@€EqGq=•¤ëÄ=u8v20130710_00282_stKsb284@딁ü2:»?Rà	@€E¥ö=€åëÄ=u8v20130710_00284_stKsb284@딁ÿc¨F?:)$@€E¥ã{=©»<ëÄ=u8v20130808_00474_stKsb284@ë˜#sè_z?1«@€Eƒ=P—@ëÄ=u8v20130808_00476_stKsb284@ë˜#w0îµ?KöO@€Eƒì==ÍpëÄ=u8v20130814_00529_stKsb284@ë˜äš~?l@€E¶R=ÜÍnëÄ=u8v20130814_00531_stKsb284@ë˜ä>çF?b"@€Eš\=Ê}LëÄ=u8v20140819_00217_stKsb284@ëÇ&OîÍ?@.p@€EšÏf=p}1?Ÿs"@ £×c¾bNEšÞáCvc×D¹ÉºA2Võ<•ÌðëÄ=u8v20140819_00219_stKsb284@ëÇ&R@~?A@€Ešƒš=Íì?#U@Z=qf¾›"ÑEœíqD˜
ìDº¦A2Ê<'9ëÄ=u8v20140820_00664_stKsb284@ëÇEÎ}qE?4*3@€E«h=«	0?Û¼@\)d¾‰7LE­tRCuàBD¹Õ/A3<²ëÄ=u8v20140820_00666_stKsb284@ëÇEѺ1ë?3‹v@€E«
='³L@Ñ,@@¬záf¾ ÄœE°¬¸D˜?Dº9hëÄ=u8v20140821_00733_stKsb284@ëÇeÀT¤?Gjt@€E¥pÍ=~¡8@ˆ/ž@\)d¾•E¥¨=Cu˅D¹Ó+A2õÄ<ˆÄ<ëÄ=u8v20140821_00735_stKsb284@ëÇeëP{?jº'@€E¦#R=oøÀ?)!?ìÌÍf¾µ?}E¨0öD˜
fDº3A1ò<˸"ëÄ=u8v20140821_00781_stKsb284@ëÇf%ñÁ¤?j""@€E®m>µòAÞ¨ï@\ÌÍc¾Ç+E°HfCuhD¹ëÏA4'¯=#©ÀëÄ=u8v20140821_00783_stKsb284@ëÇf3ãœÈ?^Û×@€E®FÍ=Ÿ~T>Ü~/?¹™šf¾'ñªE­|RD˜1DºƒA31€<|êWëÄ=u8v20140823_00078_stKsb284@ëǟËy¦	?NVø@€EŽš3='Œ¨>6wÝ@
p¤b¾ ÄœE"ÍCxؓD¹p¼A2ݵ<TÓ.ëÄ=u8v20140823_00080_stKsb284@ëǟÎې	?;_'@€EŽIq=pe‰@žï)@\)g¾šŸ¾E"Ï\D˜lÍD¹«×A4"k<±¾ëÄ=u8v20140824_00163_stKsb284@ëÇÀ'Oh?ð'@€E"b=óÃD
M¡Bë…c¾OßE™rRCvåãD¹ÖëÄ=u8v20140824_00165_stKsb284@ëÇÀ*Ðî?@€E"D3=×P§CÀé	Aªfff¾—
=E˜6áD˜@Dº2VëÄ=u8v20140824_00553_stKsb284@ëÇÄÈôÀÝ?JåG@€E"+
=±Y¸?XÑ@{c¾‹Æ¨E"°¸Cv¸ÕD¹ÙºA3VŸ<ŽOëÄ=u8v20140824_00555_stKsb284@ëÇÄÌ0U?Lɀ@€E"Ÿ= |p?²bÇ@B\f¾—PE–§D˜/mDº#3A3¦Õ<6ëÄ=u8v20140825_00073_stKsb284@ëÇ߆˜
? z@€E™õ…=½Ñ`BÌñƒA†ffd¾‡+E–áCw|îD¹³®ëÄ=u8v20140825_00075_stKsb284@ëÇßÆC
Â>ûrX@€E™ýÃ=ÞFÂC–ÆæA–{d¾'ë…E¾D˜2D¹õªëÄ=u8v20140825_00121_stKsb284@ëÇà<ë
*?>`@€E}=™±€@ØøžA—…b¾"záE£¦ÍCw;dD¹àîëÄ=u8v20140825_00123_stKsb284@ëÇà@WÎÉ?8$@€Eg=Áãd?\¤Ao\)g¾"t¼EŸqD˜@åDºëÄ=u8v20140826_00074_stKsb284@ëÈÙoH?L@€EÄ==f©@pQÿ?G®b¾¤Ý/EîCw:D¹âA3~J<âÍzëÄ=u8v20140826_00076_stKsb284@ëÈ!S½?‰nZ@€EŸ)=8‡Ÿ@`õA?(õÃe¾ª~úE¤D˜*Dº*A37.<Ü-ëÄ=u8v20140827_00089_stKsb284@ëÈ£?;V%@€E &®=hX˜?'¯1@(öc¾'hsE¡óÃCwè1D¹¼ƒA4Ê<F9ëÄ=u8v20140827_00091_stKsb284@ëȦ‹	‰?<-ç@€E !=ñç?@+y@U¸f¾"÷ÏE£G3D˜GD¹ôbA4Ç÷<s°½ëÄ=u8v20140827_00514_stKsb284@ëÈ$ߑ
)?HŽð@€Eð==}3P?¿H/@ffd¾"÷ÏE'žöCvåD¹Ä¤A3©<…ðëÄ=u8v20140827_00516_stKsb284@ëÈ$⣎:?X_ú@€EÃ='Œ=ö`?·
=e¾™™šE'"\D˜ 9DºÉA3›u<"[ëÄ=u8v20140827_00562_stKsb284@ëÈ%f1'"?Dýù@€E–ê®=‰bœ>ÝrJ@*áHc¾™™šE–ÖöCuì‹D¹Ì{A41+<pÁ"ëÄ=u8v20140827_00564_stKsb284@ëÈ%iT'c?G/ï@€E—¸=cõØ>Ôñ@
p¤e¾Ÿ¾wE–ÇqD˜$ƒDºžA3Î<`£®ëÄ=u8v20140827_00610_stKsb284@ëÈ%ӍÛ?"¤@€E"µš=Ÿh?S†¥@AG®8¾»dZE–\Cu>5D¹ÈZA4	S=+sëÄ=u8v20140827_00612_stKsb284@ëÈ%×0˜Ï?"pò@€E"H>U"?Ö´²?†fff¾³33E"•\D—þ°D¹øbA3åa=âëÄ=u8v20140828_00073_stKsb284@ëÈ?âP?eÖ|@€E¨Ê==¾ý"?ˆñC?áG®c¾ A‰Eª¹Cy³3D¹NfA3å¬<ŠÌëÄ=u8v20140828_00075_stKsb284@ëÈ? x€š?v–@€E¨(ö=Oð? ª—?}p¤f¾§ïžE«W®D˜kD¹7A3̃<·}ŠëÄ=u8v20140828_00658_stKsb284@ëÈE1ƒÀ¿?yÈß@€E…{=£zD=ô9&?ŒÌÍc¾š¬E…zCwD¹´¤A4H<Ý)…ëÄ=u8v20140828_00660_stKsb284@ëÈE4ÔÈð?"—^@€E"Ç)=¥0?9)@™šY¾ÂJEˆ™\D˜;mD¹îA5é=Žî1ëÄ=u8v20140828_00706_stKsb284@ëÈE–E€?]/?@€E‡aq=x²p?7e?•Âd¾bNE‡‡CvAHD¹©ÛA4ED<·†æëÄ=u8v20140828_00708_stKsb284@ëÈE™A¯ù?L‹~@€E‡$H=ui¸?0}?@Qìe¾™‡Eˆ^¤D˜&D¹ôA4*¿<"ƒ×ëÄ=u8v20140829_00085_stKsb284@ëÈ_‡¦!½?G‰	@€E"Iì=‰Ûœ@+/@!G®a¾™™šE–âöCx7D¹"sA4—O<G‰3ëÄ=u8v20140829_00087_stKsb284@ëÈ_Šÿ]?.æÖ@€E"=²_{?'f@	™šg¾š¬E—D˜`ZD¹ÛA4…E<D ëÄ=u8v20140829_00565_stKsb284@ëÈe'ÚÏð?^G@€Er°R=Ò2?@Ö?ٙšd¾"÷ÏEr-qCvHöD¹Í/A4N!<ÆP´ëÄ=u8v20140829_00567_stKsb284@ëÈe+Ú.4?`•@€Et{ì=·˜@Š(}?¯\)f¾¢ÐåExÐRD˜?D¹õãA4.ÿ<ÉÕëÄ=u8v20140830_00056_stKsb284@ëÈF^3<?>Ï«@€E"6…=¡"D>鑬@(Qìa¾–‡+E–ÙšCx"D¹†5A5O<l¼•ëÄ=u8v20140830_00058_stKsb284@ëÈI·sõ?'žŽ@€E"Y×=˜ú?¬@¶{f¾–‡+E›Z)D˜ZÁD¹Ç®ëÄ=u8v20140830_00104_stKsb284@ëÈÀ³"B?þ@€EI®=žw°ëÄ=u8v20140830_00106_stKsb284@ëÈÄfKä?:@€E¾q=Àd¤@köA$Qìf¾"t¼Ešä¤D˜SÏD¹×#ëÄ=u8v20140830_00656_stKsb284@ëȅY€ê¡?5†È@€E|{…=±¿:vøŸ@O\)c¾™‡Eƒ3Cv™D¹ÅA4–M<€aëÄ=u8v20140830_00658_stKsb284@ëȅ]Vlô?4†ú@€E|>{=ˆ"Ä>€§h@;…e¾¢ÐåE€RfD˜.òDºRA4#C<‰g"ëÄ=u8v20140831_00097_stKsb284@ëȟZâ?;)¢@€E¨J3=åì=ßa³@HQìa¾'n˜EªZ¸Cx¤œD¹…ìA4–<Z¤-ëÄ=u8v20140831_00099_stKsb284@ëȟ^@m?-'9@€E¨3=²û@ÏÓa@¼(öf¾™‡E®!D˜`9D¹ÊwëÄ=u8v20140906_00142_stKsb284@ëÉcœ6ým?`¼¢@€E"H='.T>š³?ð£×b¾šŸ¾E–CwCD¹ÊfA6F<‹,¾ëÄ=u8v20140906_00144_stKsb284@ëÉcŸxeí?V@€E"=ŠÔ,=†
ý@×
e¾¢ÐåE"»qD˜9`Dº
A6p<‰<‰ëÄ=u8v20140909_00511_stKsb284@ëÉÄ.Øj»?3{@€E¡ªR=–õ>"Ûú@Tzác¾ž¸RE£þáCvÊD¹ÍüA6P"<OËëÄ=u8v20140909_00513_stKsb284@ëÉÄ2ŽM
?;Ä_@€E¡µ¤>	âR?Ö@
p¤f¾ß;E¢ðD˜øDº1A7Fð<&F ëÄ=u8v20140910_00488_stKsb284@ëÉãÄTˆ˜?¬ô@€E'Áš=ê4s>…KÐ@ª\d¾ÒòE'í3CvîVD¹Ñ7ëÄ=u8v20140910_00490_stKsb284@ëÉãÇñ >?<Ç@€E'i\=Ž¿@>ß@@®¸Re¾²-E—ÎD˜2FDº
?ëÄ=u8v20140910_00536_stKsb284@ëÉä+¼f£?uÒ@€EŽ"3=ãЗ?!¦
@'™šc¾™‡E'>)Cv­ÓD¹ÇßA7úÉ<¬0ëÄ=u8v20140910_00538_stKsb284@ëÉä.ÎTa?ÜZ@€EŽèq=Ììš?(}@Â=qe¾—
=E"¤D˜)HDºoëÄ=u8v20150330_00960_stKsb284@ëã
gæ^?'[@€E´8×=˜?yûô?£×b¾‹Æ¨E´CxËD¹A²AY^í<e5'ëÄ=u8v20150330_00962_stKsb284@ëã
l—Î?(ÄV@€EµÍ='ïXANō?°£×e¾™™šE¶4RD˜<ZD¹zéAYu³<šòîëÄ=u8v20150331_01089_stKsb284@ëã+UžR;?»@€Eº®R=Šùœ?£Ø;@¸Ra¾~ùÛE¹â)Cwš^D¹"!AY/<ÌâëÄ=u8v20150331_01091_stKsb284@ëã+YŒ|?bœ@€EºÃ3=ž@?ŒÞ?áG®g¾™™šE»~¸D˜9?D¹¿
AY'<…°ëÄ=u8v20150817_00851_stKsb284@ëô†gÎ:¶?~³m@€E†.=ŸÀoA¬?O\)b¾£×
EÞCt²D¹ñ'Af‹Ø=–eëÄ=u8v20150817_00853_stKsb284@ëô†kCó?zU@€E†µÍ=ƒW€A
²4?@f¾¥`BEƒD—üƒDº¶AfxK=îÅëÄ=u8v20150818_00517_stKsb284@ëô¦iº©_?Æ@€Ežö=¶0`?ö˺?uc¾"záEœ¾)CtÙD¹²¨Af3`=1[\ëÄ=u8v20150818_00519_stKsb284@ëô¦l¡éÊ?Œ·Ú@€EŸe®=pþ'@܁Ý?G®d¾£SøEž/×D˜)qD¹ã®Af»•=1×ëÄ=u8v20150902_00394_stKsb284@ëö'ŠB3V?6Óf@€EÀÒ
=´>²Îó?p£×c¾"záEÀ>)Cu"D¹ã;Ahâ<•‡™ëÄ=u8v20150902_00396_stKsb284@ëö'@u;?GŸ×@€EÁl)=¹@è?ïýÕ?¼(öd¾²-EÁ•D˜8jD¹ÿøAg¼<å\ÇëÄ=u8v20150903_00709_stKsb284@ëö¥"Ž¥ ?uã@€E£¾ö=ȖU@¹µ`?Àc¾¤Ý/E£¶RCuËD¹ØÍAhx¦=5¿ëÄ=u8v20150903_00711_stKsb284@ëö¥%ê_Û?o7@€E£ã=Áèx?n?šáHe¾¦ffE¤=D˜bD¹ñPAh90=^"ëÄ=u8v20150905_00400_stKsb284@ëöâ 9ш?6܇@€E›|¸="?b[n?hõÃc¾Š=qEšýÃCu¯ßD¹åºAh'<–zÞëÄ=u8v20150905_00402_stKsb284@ëöâ£çG?($…@€E›@á=…¹ü?"‹?\(öf¾•EšôD˜FáDºðAh}<‰õÑëÄ=u8v20150906_00585_stKsb284@ë÷À!X??ÓYæ@€E'i=(ØAø?W
=b¾°£×E'háCtäD¹Å?Afõ½=k_5ëÄ=u8v20150906_00587_stKsb284@ë÷ÃD}³?äYî@€EŒ…=p"oA! u?+…e¾³¶FE'ȤD˜ÅD¹á²Afª=‡,{ëÄ=u8v20150915_00421_stKsb284@ëø#cÅ1x?ŠÅ@€Ež{á=¡+@Ä:%?™™šc¾ˆ1'EýìCuroD¹¨AimÀ<¢æÈëÄ=u8v20150915_00423_stKsb284@ëø#f²qW?üê@€EžZ=ËÕ@m×?…¸f¾å`E®D˜CD¹ÝAi4é<‰
ßëÄ=u8v20160714_00073_stKsb284@ìÿÙj?3v@€EfŸH=ȑP@?äå?¸Qìb¾"ýôEi,ÍCwÒ°D¹TÝA|dz=T…fëÄ=u8v20160714_00075_stKsb284@ì	…ðo?1@€Eeх=¢U§?rÙ°?£×
g¾œ(öEiaHD˜>òD¹ž=AzóÂ="XëÄ=u8v20160722_00676_stKsb284@ìxw*Y?~¼@€E†aq=¦ ?Ÿ1‹?¥¸c¾‰7LE‡®Cvt9D¹àåA|°=ÏsëÄ=u8v20160722_00678_stKsb284@ì{ÚÊ?|‡@€E‡¾ì=»RP?²¡Í?˜Qìe¾•Eˆ=D˜ )Dº×A|â=ïëÄ=u8v20170412_00545_stKsb284@ì@	›Û}À?\%@€EµSÃ=Ã@ÄA1òˆ@:=qb¾–‡+EµÄÍCwçD¹hA8ÿ=àÏ÷ëÄ=u8v20170412_00547_stKsb284@ì@	Ÿ*?c§ä@€Eµ®=·ù|ëÄ=u8v20190825_00651_stKsb284@ì¬%'½n?OD'@€E'o==²WLëÄ=u8v20190825_00653_stKsb284@ì¬%"ßù?>W@€E'€®=Ўì

==> anc/pub_raw/L222_221_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  148 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             N5ö#v20100325_00999_stKsb226@êþ,¯¾I?5%®@€E•I®=ƒV<@v5@!ë…g¾ŒIº	E•–{D–WßDC–A‰£d>¥N5ö#v20100325_01003_stKsb226@êþ,¢´j«?3}@€E•C®=¦CÔ?ö'@ë…e¾ŠÀƒ
E•UqC^VÉD¨A‡U=Ô³ÃN5ö#v20100414_00334_stKsb226@ë« l÷Ð?a\ç@€Evêá=Ù?€:k?˅g¾}ó¶	EsG\D–O;Dþ‡A‡Œk=ñãzN5ö#v20100414_00338_stKsb226@ë«¥{ob?yãæ@€EvL¸=|HN5ö#v20101026_00174_stKsb226@ëÌ|e+?]"@€Eϒ=ýAN5ö#v20101026_00178_stKsb226@ëÔ=¤¦?Wï¦@€EÏè=hÝPN5ö#v20101029_00133_stKsb226@ë`›ËP?a\¬@€E££)=4ðN5ö#v20101029_00137_stKsb226@ë`£[Y˜?^¿@€E¤±==ˆ:ôN5ö#v20101030_00265_stKsb226@뀴ãfí?K¢-@€EÃnR=I¼ÁN5ö#v20101030_00269_stKsb226@뀼ñØ ?Am@€EÆ%==hëN5ö#v20110511_00745_stKsb226@ë1ª¿ûé?~L@€E¼
=¥ÄN5ö#v20110511_00749_stKsb226@ë1ªÈº´F?
Î@€E¼çf=Rј?2=I@%¸c¾‡®
E½fC…à!DžA‰eè>5Q@N5ö#v20110814_00770_stKsb226@ë=‡‡#_Ö?@@€EŽš="nÈN5ö#v20110814_00774_stKsb226@ë=‡Žîµ«?.é@€EŽxR=yõN5ö#v20110903_00462_stKsb226@ë@	ÙÞ?uEþ@€E¡f)=¼×œN5ö#v20110903_00466_stKsb226@ë@îo_?/>J@€E¢ú=ÃLl@ý@õÃd¾s¶F
E¢©C…Ÿ}D¼9A‰^œ>6_N5ö#v20110912_00565_stKsb226@ëA$Æh>Ù?O¼@€E·ñì=›ìxN5ö#v20110912_00569_stKsb226@ëA$ÌƇŽ?V­p@€E¸'=tÓh@PÈ@
=e¾ˆ1'
E¸gC†²D4îA‡ ²>*Á
N5ö#v20110917_00585_stKsb226@ëAÄb7Ã?IÞc@€E"0Í=·~N5ö#v20110917_00589_stKsb226@ëAÄ¥#¶?*ñ;@€E—…Ã=šîì=>¢'@(öd¾ŒÌÍ
E—ç\CnŠD±ìAˆw5> öN5ö#v20111023_00251_stKsb226@ëFA8Ø?a:.@€Ešº= ÜÔ?ݦ¼@d¾Æ§ð	E›šDœDSuAˆ&ð=©?aN5ö#v20111023_00255_stKsb226@ëFA?̓í?mÁ£@€EšÜ=¥d¨N5ö#v20120320_00571_stKsb226@ëXëlÓB]? ni@€E•ð)=˜²D?‰ÿ+@\g¾ß;	E–¬D˜ )D֘A‰~
>kN5ö#v20120320_00575_stKsb226@ëXësm`?Žx@€E–Õ¤=d‹9@£Ý@\)e¾záH
E—‰qCmZD
âÁAˆKä>
N5ö#v20120506_00431_stKsb226@ë^É!Ù>ëÒÈ@€EŸý¤=­I\@6c@@p¤e¾£×
	Ežr=D›çøD‹×A‰‡.=ô`ŒN5ö#v20120506_00435_stKsb226@ë^É'Ì?Ÿ@€E )¸=h~Ñ?;·ñ?èõÃe¾†§ð
Ežö¤C…–%D/Aˆw‰=ÝcðN5ö#v20120622_00498_stKsb226@ëd¥×êÂ×?ìK@€EˆÛš=ÝLi=‡­?áG®f¾\)	Eˆ@)D›Ø¼D•A‰n|=Ì®N5ö#v20120622_00502_stKsb226@ëd¥à)[?Üí@€Eˆöf=¼Xœ?A
?ôzáf¾{çm
EˆÓ×C…8ÕD'°A‰€P=ÉÈ`N5ö#v20120701_00326_stKsb226@ëeÂa/°G?K'@€E›É×=¤h>…¸ð?×
=g¾—P	Eš¿3D›ÚÉDyAˆú–=àN5ö#v20120701_00330_stKsb226@ëeÂg¦D?UË@€Eð¸=­Ø?Ó¿î?èõÃd¾'hs
ED¸C…n¸D`öAˆYÑ=âÿ
N5ö#v20120704_00440_stKsb226@ëf"ü4ï?k'.@€E'(f=eRç@Nt@33f¾'hs	EW®D›ÉªD&wAˆ3>	žwN5ö#v20120704_00444_stKsb226@ëf""Úëž?Oòæ@€E}»Ã=¤•Ì?»­@-p¤d¾˜"u
E')C…wDVA‰Fç>`®¡N5ö#v20120712_00616_stKsb226@ëg)@ §?gfÁ@€Eˆø=kãð?€ã=?øQìf¾ž¸R	EŠìDœDÎAˆi€>&QŒN5ö#v20120712_00620_stKsb226@ëg)Gˆ?N$4@€E‰éš=nTx@k<à?úáHf¾™™š
EŠcÃC…Ê=DÄAˆ ¢=âïN5ö#v20120713_00937_stKsb226@ëgG˜o¨?Lï•@€Em¨{=šÉ?6@?Ôzáe¾"÷Ï	Eop)D›îáDv%AˆLý>$N5ö#v20120713_00941_stKsb226@ëgGžìê¤?J¼à@€Em­×=Yú9>*ß×?î{g¾–‡+
EmθC…tD…ôA‰ox>
–¦N5ö#v20120728_00392_stKsb226@ëi"®—m?P™p@€EKR{=—ið?w­Á?ï\)e¾¬‹D	EJ®D›»#DRÑAˆü\>_§N5ö#v20120728_00396_stKsb226@ëi"µHìÙ?_ƒ@€EHe×=§SÐ@bb‰?Ê=qd¾'ë…
EG`ÍC…"œD@öAˆjÊ>U­N5ö#v20120801_00958_stKsb226@ëi¦ÿå"¯?Œ4'@€E?|{>
,?x+¼? f¾—
=	E?'fD›»×DíÃAˆ,=á²N5ö#v20120801_00962_stKsb226@ëi§W7t?I×@€E>ž)=cŽx?çvŠ?Ñë…e¾–‡+
E=´öC…€¤D¹üAˆê=àtN5ö#v20120806_00535_stKsb226@ëjG؝ù?‡•*@€Em{=šLì@Â_'?áG®f¾­V	Eo0RDœ–D?
A†Q>×zN5ö#v20120806_00539_stKsb226@ëjGÞÅÓ^? Õ@€EnªÍ=P/?:Ë_@£×c¾¥`B
Em€öC…YüDúÑA‡¶ª>
&ˆN5ö#v20120814_00721_stKsb226@ëkDÜ<+?Ws°@€EƒãÃ=‹Æ´?Ìr_@ë…f¾ƒ•	Eƒ'\D›Ê¨D!'A‡Â>(JN5ö#v20120814_00725_stKsb226@ëkDâ—)R?Nü©@€E"8®="HÀ?"s?â\b¾€
Eƒ0áC…)ÛDøA"ÑÌ=ļnN5ö#v20120815_00500_stKsb226@ëkcÉS[?<#Ü@€EV5H=‹!´?p?·
=e¾§ïž	EUû×D›Ò%DњA…VK=ÉKçN5ö#v20120815_00504_stKsb226@ëkcÐ%¾?+ˆH@€EWÔ¸='G?t¶N?p¤e¾›¥ã
EVC…KdDФA…†º=²Î³N5ö#v20120822_00253_stKsb226@ëlDÜ.?X\ý@€EV»H=€VAnÙ#?@e¾œ(ö	EXD›ËßD\¬AI%‡<F÷XN5ö#v20120822_00257_stKsb226@ëlDâWRø?T™·@€EVÍ=	´@c…?}p¤b¾•
EU¨ÍC…?žD3AHýÉ<wŸ}N5ö#v20120903_00359_stKsb226@ëmÅä¹³@?ƒxá@€Eœ¢¸=¯ÃÌ?(ئ?å¸f¾š¬	Ež3D›ã3D?A…mî=ãÓN5ö#v20120903_00363_stKsb226@ëmÅë6w?‡N~@€E#Ã=y¼HN5ö#v20120908_00438_stKsb226@ëneb–mj?hž@€E¤3=ž™ÐN5ö#v20120908_00442_stKsb226@ëneh­³­?_¼t@€E¤µ×=ÆÇèN5ö#v20121012_00360_stKsb226@ër¢»W¯?ÃÅ@@€Ež´==¾6­N5ö#v20121012_00364_stKsb226@ër¢!*‡"?ªÎ!@€Ežvö=ä¤ZN5ö#v20121017_00253_stKsb226@ësA8²-å?ky£@€E½¬R=©‹xN5ö#v20121017_00257_stKsb226@ësA>¥øM?€PÅ@€E¾'š="GN5ö#v20121029_00081_stKsb226@ëtÀdå‡Ú?=yq@€Eâ="ýà@ž7@£×f¾"÷Ï	EäHD›øD:áA‡I|>HéN5ö#v20121029_00085_stKsb226@ëtÀk"'È?4Bí@€Eä»=Ž(ÔN5ö#v20121031_00104_stKsb226@ëu[ªá?D@€Eď\=qí(?±ó?ù™še¾£×
	EÇD›×mDOA‡p*>HÈN5ö#v20121031_00108_stKsb226@ëuaþm?fƒ0@€EÇq='h"N5ö#v20121101_00155_stKsb226@ëu Â	°?3®@€E³Û¸=–lTN5ö#v20121101_00159_stKsb226@ëu ÈUÊ?3ôÐ@€Eµ£š=ƒ—p?Rh?Ê=qc¾Ÿ¾w
E¶×C…bND9A‡K=ÐVåN5ö#v20130314_00687_stKsb226@ë…Ìœí;'?§å@€EŽà×=Ÿb¤N5ö#v20130314_00691_stKsb226@ë…Ì£iaC?ƒb|@€EŽ¯3=_Ó0@¨&?ôzác¾–
EŽå®C…TD÷A…¡Ñ>úPN5ö#v20130316_00588_stKsb226@ë†V—?3z°@€EŸóá=ªýð>Õ½'?ë…g¾záH	E =D›ÖòD	$jA†¡~=¼ø'N5ö#v20130316_00592_stKsb226@ë†\b?!ƒc@€EŸì¤=†lt>Ôwt@,(öd¾‡+
EŸóÃC…0åDßðAˆÓ>{¿N5ö#v20130323_01352_stKsb226@ë†í ÀO?%àÉ@€EP{=XØ?`=?Ü(ög¾ŽÙ	EFÍD›ÎÙDݑA‡ÿ¿>N5ö#v20130323_01356_stKsb226@ë†í''E'?<ð…@€EŒÝ\=\Ÿ!>«P@¸Rd¾˜"u
EŒÐfC…ƒøD³uAˆ<>eHN5ö#v20130324_01145_stKsb226@ë‡"2¿ñ?sF3@€Eœ|š=Ë6'N5ö#v20130324_01149_stKsb226@ë‡)°?Nì@€E==™š³?8É)?ð£×b¾¨õÃ
EjáC"ðD ÕA‡É¹=ûüˆN5ö#v20130330_00472_stKsb226@ë‡Ê®³²?3Ë@€E‹?)=cÄ@?Çç
@ë…g¾Oß	E‹šD›¶ÑDlZA‡§¶=ނ	N5ö#v20130330_00476_stKsb226@ë‡Ê¹mïó?2 @€E‹ÒH=o¡h?þèô?ù™šb¾¢MÓ
E‹µqC…V‡D bA†În=ôeÛN5ö#v20130514_00169_stKsb226@ëmdœA•?V#@€E''==r@(>±QŽ@£×f¾‹C–	E'"D›"DO¾A‰À=Ë»±N5ö#v20130514_00173_stKsb226@ëmjØf?Â@€E•2×=­s?—zB?ÌÌÍe¾u
E•ÃšC…kdDãdA‰‡Ò=äN5ö#v20130702_00620_stKsb226@듅 Wä?»@€E‰è¸=È'À?€ý?¨õÃg¾‡+	EˆjöD›ÆVD¹ËAˆ"=£jN5ö#v20130702_00624_stKsb226@듅Ã	U?
uÎ@€E‰t= EL<phâ@záf¾'n˜
EˆÊ=C…ÉD¢A‡ÊÉ>ò;N5ö#v20130705_01358_stKsb226@ë"êæ }¹?ÒÎ@€Es¨{=Â%N5ö#v20130705_01362_stKsb226@ë"êóÈî?·¿¢@€Esa3=žàN5ö#v20130915_00686_stKsb226@ëœä"áU?m•g@€Eq¬¸=¡"äN5ö#v20130915_00690_stKsb226@ëœä›¼¾?pP@€Er{š=Ššd=1 @ffe¾/
Es˜)C…s3D÷ßAˆ>eN5ö#v20130924_00462_stKsb226@ëžîÇ3?\vÅ@€E÷f=m°QN5ö#v20130924_00466_stKsb226@ëžõán?XaÆ@€EÃL×="~"N5ö#v20131008_00058_stKsb226@럿ƒ]Ý×?Ãa@€E£Nf=ŸX¨N5ö#v20131008_00062_stKsb226@럿‰Ý#‡?»v@€E£¸=|Ž? c5@*=qc¾'n˜
E¤fC…C3D9A‰%>2è4N5ö#v20131015_00145_stKsb226@ë  ¼_|g?:hÅ@€E³'\=å&°?ÉJ@*=qe¾‹Æ¨	E¶€D›nÙDZáA‡Ú>,þ*N5ö#v20131015_00149_stKsb226@ë  ÃUÀ&?#<Õ@€E¸Y
=ŸO°>»`@S33e¾ß;
Eº…C…P!Dã¶A‡Œ¦>VÁ6N5ö#v20131023_00248_stKsb226@ë¡¡'-†K?F<å@€E¶â)=xîN5ö#v20131023_00252_stKsb226@ë¡¡-r"W?ALX@€E·|¸=‹Ò¨N5ö#v20131027_00078_stKsb226@ë¢ ™¡0?rF@€EÉ××=žu<N5ö#v20131027_00082_stKsb226@ë¢  %åB?'"@€EÊH==kg0N5ö#v20131030_00061_stKsb226@뢀m–0"?I<@€EÈ>á=ŠÉL?Ñ?Ó33e¾›¥ã	EË`)D›r=DOßA†Qõ=ÍWuN5ö#v20131030_00065_stKsb226@뢀t÷š?væ@€Eǜ…=ÐC½N5ö#v20131104_00078_stKsb226@ë£ 6­k‰?6Lq@€EÊm×=Ìï®N5ö#v20131104_00082_stKsb226@ë£ <»lÓ?1lµ@€EÊ…=Ì¢G?QÓD?˅b¾‡®
EÌ3C…Š=D'ßA‡Øƒ=ã'XN5ö#v20140316_00851_stKsb226@볫½p&?æÞ@€Ež
ö=gmÿ@Mß?ë…e¾ŠÀƒ	Eœ±®D›¸D'=A‡óŽ=Çÿ–N5ö#v20140316_00855_stKsb226@볫ÃmÉ?è@€EC=cÊÿ>´ƒè@-p¤b¾"t¼
EìC…(´D¾AˆB¼>w4N5ö#v20140329_00484_stKsb226@ëµJló£¦?¼
Ÿ@€E€R=WØáN5ö#v20140329_00488_stKsb226@ëµJsql)?•¾n@€E~§×=O|iN5ö#v20140422_00889_stKsb226@ë¸Lþü¯é?™'ï@€EŒ¥\=ΝN5ö#v20140422_00893_stKsb226@ë¸MôK?¤,Ø@€EŒ­R=6`N5ö#v20140526_00817_stKsb226@뼆"áU?.@€E Ð{=Èû%N5ö#v20140526_00821_stKsb226@뼆› Ø=?-±@€E¥3=›8<N5ö#v20140526_00841_stKsb226@뼆Á–Î8?,‰I@€E¥S==TºÈN5ö#v20140526_00845_stKsb226@뼆ÈZŒ¾?GÈy@€E¢`á=sÿxN5ö#v20140603_00169_stKsb226@뽉Š™0¾?"Ã@€E'D=A	9N5ö#v20140603_00173_stKsb226@뽉'ï'H?¼Áã@€E"<®=uj@N5ö#v20140604_00512_stKsb226@ë½£t­œ0?4kN@€EƒÜ==Ó"?«Ç¥@áHf¾ A‰	EƒHD›©qDÂòA‰¤>&eîN5ö#v20140604_00516_stKsb226@ë½£{–?=ÄP@€EƒÔ…=Žåˆ>¸-@\)c¾Oß
E'ä{C…?\DÅ/Aˆä> 
N5ö#v20140617_01388_stKsb226@ë¿KØY7Õ?¼-Ó@€EÀ¨…=Uå'N5ö#v20140617_01392_stKsb226@ë¿KÞÂ'Ø?½é@€E¿"3=œ"N5ö#v20140620_00302_stKsb226@ë¿¢U?È?²@€E ŽÃ=íqN5ö#v20140620_00306_stKsb226@ë¿¢\'âÉ?q¬@€Ežë¤=œœN5ö#v20140621_00518_stKsb226@ë¿ÃÊÀ?';°@€E"=}œh?¢ÏÚ@ffe¾˜"u	E'ËÃD›xDÃDA‰s=ðÙÌN5ö#v20140621_00522_stKsb226@ë¿ÃЭ1|?"]@€E"Q=–Ÿt@% ?ñë…d¾%
E"LfC…–D¹A‡…|=ýٙN5ö#v20140701_00403_stKsb226@ëÁþ«§8?"Ýz@€E‡|=¡¢l?É9ë?Þ¸Re¾•	E…ý3D›DؤAˆ<¶=±çõN5ö#v20140701_00407_stKsb226@ëÁpÔ?3kš@€E‡OÃ=´z @²¬?Þ¸Rd¾bN
E†ðRC…VfDê=A‡"ã=ø¾hN5ö#v20140701_00787_stKsb226@ëÁ°gVP?*ÚÜ@€E}
=ƒlà?‡ˆB@{c¾›"Ñ	E{MÃD›MDKA‡Âã>à¼N5ö#v20140701_00791_stKsb226@ëÁ·pY¯?#%@€E}æ¸=Žqp@•ÿ?õL¾ŽÙ
E}5HC…°D
ÓAˆÞ<>vÐN5ö#v20140702_01105_stKsb226@ëÁ(—Ü:S?i±|@€E{O\=Ž€TN5ö#v20140702_01109_stKsb226@ëÁ(žïúy?gÍü@€Ey;×=dGN5ö#v20140703_01237_stKsb226@ëÁK¿uK?ȑ@€E‡À®=šÜN5ö#v20140703_01241_stKsb226@ëÁKÙe7?÷£Ñ@€EŠ
=è‰!N5ö#v20140707_00328_stKsb226@ëÁÁ˼_?)@€Eº3q='
Œ@,¦g@
áHe¾'hs	E¹Ç…D›ˆ¼DÅPA‡Mí=õMN5ö#v20140707_00332_stKsb226@ëÁÁÒ8\?Ÿ
@€E·®\=‡øÈ=íV@5c¾"÷Ï
E·áC…Z DÌîAˆ¿¿>4G›N5ö#v20140713_00244_stKsb226@끏À݀?	B@€E¿5
=‹Ó?œ[m?î{b¾å`	E¾D›XRDÎÙAˆ¯=Ҙ¼N5ö#v20140713_00248_stKsb226@끖hø?Vc@€E¾î
=ºÒl?#×@ffb¾Š=q
E¾0{C"ðƒDÕA‡Î¾>«PN5ö#v20140803_00625_stKsb226@ëÅ'^· Á?›9"@€E´3=v®N5ö#v20140803_00629_stKsb226@ëÅ'e1'¯?É$ó@€E´—)=ŒïÜN5ö#v20150530_00712_stKsb226@ëꭚÿÀj?oê"@€E¢¤R=FWá>Ó{`@¸R;¾bN	E£ÍD›ˆÅD—¾A‡­ü>]ôN5ö#v20150530_00716_stKsb226@ëê­¡xn?vœÝ@€E£?)=K›0=µÈ6@"\e¾—
=
E¢ýÃC…ŸßDÈ!A…(>JšN5ö#v20150810_00637_stKsb226@ëó¥F!­$?M¡4@€ER˜==Bä ?'Og@ë…a¾¢Ðå	ETäRD›=7DdÍA‰˜>.ÁN5ö#v20150810_00641_stKsb226@ëó¥K¿'P?b1@€ERa…=?Ð>Ȉ?õd¾ºáH
ESôÍC'³uD'NA‡Ù>Gk×N5ö#v20150817_00599_stKsb226@ëô"k¬?Œ¾ø@€Ef+Ã=a#€N5ö#v20150817_00603_stKsb226@ëô"qT±]?vcÕ@€Ed="?,N5ö#v20150817_00935_stKsb226@ëô†þLl?fù—@€E|Û×=`*'@©ˆ4@
=R¾¢MÓ	E€M
D›FND¨¤A‡¸>/"N5ö#v20150817_00939_stKsb226@ëô‡Ÿ¢?Q|£@€E=fy>æÏY?æffc¾–
E€HC'¾VDëDAˆÝ>U«N5ö#v20150829_00208_stKsb226@ëöÀt.?—Äã@€E¶ñ=KßN5ö#v20150829_00212_stKsb226@ëöÆym?–çÛ@€E·/f=¢œN5ö#v20150902_00538_stKsb226@ëöƒŠÿ˜&?#æ%@€E¸D®=§&ˆ?"Îj@6fff¾©ûç	E¹ôáD›,‹D€ÅAˆe€>7_³N5ö#v20150902_00542_stKsb226@ëöƒïV?@€E·==eí1?ƒ5?ð£×d¾…¡Ë
E¸?qC'®ÙDىAˆ‡þ>7	N5ö#v20150904_00489_stKsb226@ëö¡ñ§x?F¶c@€Eªì=£}}N5ö#v20150904_00493_stKsb226@ëö¨ï.?@Mk@€E©‰=—fDN5ö#v20150914_00457_stKsb226@ëø¸)W?@v"@€Eœ^=R²?ç@£×c¾™™š	Ei®D›JFD-`Aˆ>
ùµN5ö#v20150914_00461_stKsb226@ëø½¦ú*?3â@€EœÊ
=BfÐ@hº@3×
c¾¦ff
E^{Cƒ2DáüAˆD¯>9U¬N5ö#v20160710_00694_stKsb226@ì…áΑž?)y%@€Ex9=¦"@A­:@p¤c¾'ë…	ExÇ
D›[TDe`Aˆ¾½>%ÂËN5ö#v20160710_00698_stKsb226@ì…èÅÜn?3"´@€Eyä=e7?P]T?Ôzáa¾'n˜
Ez¤C"ÏžDÁÛA‡5=É­½N5ö#v20170502_01230_stKsb226@ìBŒ³aüÊ?:öÍ@€E´÷¤=ƒ•Ì?m@e¾ŽV	E´¿®D›yüD{TA‡8»>D N5ö#v20170502_01234_stKsb226@ìBŒºßð?]/E@€E´tf=OaÀ

==> anc/pub_raw/L222_222_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  150 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             U¢xrv20100326_01041_stKsb212@êþLïÁD?+ÏF@€E™!=ô`{U¢xrv20100326_01043_stKsb212@êþLrû?$'¸@€E™&=ÌÆUU¢xrv20100414_00352_stKsb212@뫺wÅ´?g¥ø@€Ey‰=ÇçÈU¢xrv20100414_00354_stKsb212@뫼ú×Í?pÊ@€E{ì=²XU¢xrv20101026_00192_stKsb212@ëòÎ^r?I¯ì@€EÎ\®=‰í U¢xrv20101026_00194_stKsb212@ëöûY¨?Qe|@€EÏњ=Æà¼U¢xrv20101029_00151_stKsb212@ë`Á;ïš?]Èé@€Eœi=x`U¢xrv20101029_00153_stKsb212@ë`ÅfQ?Rš@€Erš=f7èU¢xrv20101030_00283_stKsb212@ë€Ûù¡?Qaô@€EÄö=…lU¢xrv20101030_00285_stKsb212@ë€ß×[q?T(L@€Eź=VËÐU¢xrv20110511_00763_stKsb212@ë1ªèiB?›@€E½_\=U¢xrv20110511_00765_stKsb212@ë1ªìˆõ?£B@€E½ïö=jU¢xrv20110814_00788_stKsb212@ë=‡½ðÖÂ?¢£@€E"®=1[ U¢xrv20110814_00790_stKsb212@ë=‡Áü6?¿"_@€EÕH=«ŸPU¢xrv20110903_00480_stKsb212@ë@0âÖ¤?79Ü@€E£Öf=ÈWAU¢xrv20110903_00482_stKsb212@ë@4–…=?0NÍ@€E£íR=¤¶XU¢xrv20110912_00583_stKsb212@ëA$æ폻?Pã˜@€E¸q=ÈU¢xrv20110912_00585_stKsb212@ëA$êú'?@Œ?@€E¸Í¸=ªfØU¢xrv20110917_00603_stKsb212@ëAÄÀ J?2-\@€Eš®=þ•ÒU¢xrv20110917_00605_stKsb212@ëAÄÃzŽ<?$iV@€EšUR=Ö(¬U¢xrv20111023_00269_stKsb212@ëFAXr?d)Â@€E˜·==QÄU¢xrv20111023_00271_stKsb212@ëFA[lB?ƒAq@€E˜MÍ=<¸U¢xrv20120320_00589_stKsb212@ëXëŽ}`?
t@€E˜!ö=˜GìU¢xrv20120320_00591_stKsb212@ëXë'×ä?"«@€E˜\=••ÐU¢xrv20120506_00449_stKsb212@ë^É!ìÚ>ð*q@€Ežã®=À›!U¢xrv20120506_00451_stKsb212@ë^É%ZÄ>þîÊ@€EŸE=¾
[U¢xrv20120622_00516_stKsb212@ëd¥ÿ×5Ü?°Æ@€E‰3R=àGU¢xrv20120622_00518_stKsb212@ëd¦B
?ÍR@€Eˆï¸=ÝiÆU¢xrv20120701_00344_stKsb212@ëe†?³Ì@€E ›¸=–²U¢xrv20120701_00346_stKsb212@ëe‰cÜH?#@€E¡g…=í>ÕU¢xrv20120704_00458_stKsb212@ëf"?­d¨?ZhY@€E‡Û)=Êo‹U¢xrv20120704_00460_stKsb212@ëf"CRoä?TãÁ@€E‡E®=‹ŒU¢xrv20120712_00634_stKsb212@ëg)d/d?TÂ@€E‰Ù\=:' U¢xrv20120712_00636_stKsb212@ëg)gՇ?]ŸL@€EŠµ…=T6¡U¢xrv20120713_00955_stKsb212@ëgG¹é?iÐÞ@€Ep´ö=Šf4U¢xrv20120713_00957_stKsb212@ëgG¼]Ä+?h×ÿ@€Eq\=M¥ÀU¢xrv20120728_00410_stKsb212@ëi"×]ª*?9Eµ@€ECß\=aþçU¢xrv20120728_00412_stKsb212@ëi"ڟ~
?AU@€ECl="Ó(U¢xrv20120801_00976_stKsb212@ëi§v^?rö@€E=¨=k¸U¢xrv20120801_00978_stKsb212@ëi§"¢§?Gã[@€E=v=™îU¢xrv20120806_00553_stKsb212@ëjGöôô3?˜/@€Et˜ö=…ÙU¢xrv20120806_00555_stKsb212@ëjGùÝ×a?žŒÝ@€EvÔö="X¤U¢xrv20120814_00739_stKsb212@ëkE3ܦ?IN0@€E"«H=
,U¢xrv20120814_00741_stKsb212@ëkE^ôØ?Jï›@€E…@3=‡þðU¢xrv20120815_00518_stKsb212@ëkcéï1ü?(+"@€EW§3=^¸gU¢xrv20120815_00520_stKsb212@ëkcíH,ê?!ւ@€EW¾=ŽÚU¢xrv20120822_00271_stKsb212@ëlDúRaL?AiY@€ES»…=7¯wU¢xrv20120822_00273_stKsb212@ëlDýU5'?Cˆ³@€ES3q=yàXU¢xrv20120903_00377_stKsb212@ëmÆ	†FV?'<@€E™£==l"ÐU¢xrv20120903_00379_stKsb212@ëmÆ©Pò?"¹¼@€E™+f=½ŽØU¢xrv20120908_00456_stKsb212@ëne€£Éž?f
@€E£Y\=8ÄU¢xrv20120908_00458_stKsb212@ëneƒˆÆ8?e.¬@€E£yì=Œ‹¤U¢xrv20121012_00378_stKsb212@ër¢9Ð%?ûOß@€Eœ=šlU¢xrv20121012_00380_stKsb212@ër¢<úL7?âÈÉ@€Eœ¸=_?XU¢xrv20121017_00271_stKsb212@ësAV§â2?©¦ç@€E¼œ=³»XU¢xrv20121017_00273_stKsb212@ësAY½K%?ž"Æ@€E¼ÁR=ZºðU¢xrv20121029_00099_stKsb212@ëtÀˆv¦Ð?<³û@€Eã<á='4TU¢xrv20121029_00101_stKsb212@ëtÀ‹f{	?60û@€EäÔ¸="ØU¢xrv20121031_00122_stKsb212@ëu‡T'?Uò@€EÊÅ
='¹ U¢xrv20121031_00124_stKsb212@ëuŠršQ?V¤@€EËO=FՏU¢xrv20121101_00173_stKsb212@ëu åÅq?G¹Ÿ@€E³æ=¦ÍU¢xrv20121101_00175_stKsb212@ëu èÙØÏ?AÕª@€E³€\=cU¢xrv20130314_00705_stKsb212@ë…̼‹S?'…@€EŽÏ\=¯PtU¢xrv20130314_00707_stKsb212@ë…Ì¿í†+?oúL@€EŽõ=-Ÿ§U¢xrv20130316_00606_stKsb212@ë†uÇÂÍ?ë@€E œ…=^f!U¢xrv20130316_00608_stKsb212@ë†xêââ?''°@€E Šš=\þ8U¢xrv20130323_01370_stKsb212@ë†íGÄø?Þ2@€E‹~ö= °U¢xrv20130323_01372_stKsb212@ë†íJŽ3Š?fÚ@€E‹ßÍ=†ÆU¢xrv20130324_01163_stKsb212@ë‡C֒?<ã3@€Eœ–=¡ëÈU¢xrv20130324_01165_stKsb212@ë‡F:‡?9t;@€EœÅ)="×hU¢xrv20130330_00490_stKsb212@ë‡ÊæD7g?@Ëî@€E‹/š=Z×ÈU¢xrv20130330_00492_stKsb212@ë‡Ê놆l?I›Œ@€E‹á=U'ØU¢xrv20130514_00187_stKsb212@ëm'€'Ù?(r6@€Eš^==YF@U¢xrv20130514_00189_stKsb212@ëm…fM?By@€E™á¤=uÚpU¢xrv20130702_00638_stKsb212@듅9n†E?3F@€E‡È=ešÇ@O†ß@õÃd¾"÷ÏE‡3DæXÝD¼A‹Ýô>Y^U¢xrv20130702_00640_stKsb212@듅=Äf?vx@€E‡ö=Œž¸@ø·@<ÌÍf¾—PE†á×DZçD»ÿ¦A‹¹‰>VŸU¢xrv20130705_01376_stKsb212@ë"ëG†Q?´<.@€Eu˜¤=?¥PU¢xrv20130705_01378_stKsb212@ë"ë­çÚ?Ö@@€Evn=YìøU¢xrv20130915_00704_stKsb212@ëœä³ž,ü?Jì>@€Ep5=x+'U¢xrv20130915_00706_stKsb212@ëœä¶Ù»ž?NDQ@€EoÌ=ƒYìU¢xrv20130924_00480_stKsb212@ëžÚsT?ƒtË@€EÁlH=ÆÃ/>R9?}p¤c¾ß;EÁRDæBD»ØîAUµç<ÂRïU¢xrv20130924_00482_stKsb212@ëžç?vñ@€EÁ¡{=ª[ô?¾­??LÌÍg¾'hsEÀj=DZ#çD¼-yAUÇ»=5[U¢xrv20131008_00076_stKsb212@럿£þ²x?˜@€E sH='šP>rSÐ?¦ffd¾å`E þáDægDD»ø‹Aa|;<‰!U¢xrv20131008_00078_stKsb212@럿§‡
?ß}@€E¡Rö=iP'?R&Ô?p¤g¾'n˜E¡AìDZ[×D¼4Aa"‹<c=«U¢xrv20131015_00163_stKsb212@ë  Ý3ҕ?áÍ@€EµXÍ=¬4@7ãÕ?³33d¾¬‹DEµó…DæW
D»ß}Ax>=UU¢xrv20131015_00165_stKsb212@ë  ào;¢?"ä`@€E³•Ã=Àî´?½f?G®g¾Š=qE³
DZVÉD¼0¬AwÉ{<ãU¢xrv20131023_00266_stKsb212@ë¡¡JIՌ??¦Ù@€E¸n¸=LÁH<"ž?\)d¾'hsE¸DDæN°D»×uA|q=@¦ÞU¢xrv20131023_00268_stKsb212@ë¡¡M¬‹?8â@€E¸ÏÃ=aðŸ?¢1-?®{g¾'hsE¸;HDZ.˜D¼,A{Ç°=EНU¢xrv20131027_00096_stKsb212@ë¢ »
'?\¢@€EÉà=T°@Í«?ÔzáD¾°£×EÉèÍDæ=ºD»èjA|ߜ=–ŸNU¢xrv20131027_00098_stKsb212@ë¢ ¾Œwó?[H±@€EÊN…=ˆg¼? %?£×R¾'hsEÊ
\DZXåD¼FoA}ÔO=hŽçU¢xrv20131030_00079_stKsb212@뢀T6Ž?SÄj@€Eɓö=€qh?ùö€?£×
c¾™‡EÈú{DæbD»éyA|³î=I	‰U¢xrv20131030_00081_stKsb212@뢀§¸@?mõ(@€EÉER=–X>Îgç?œ(ö^¾…¸EȂRDZe²D¼(A}V¸=e>êU¢xrv20131104_00096_stKsb212@ë£ U]Œ?>¯@€EÎz\=¾Z>žX?³33d¾ŽÙEÎfDæYãD»ÙAz=)<ZU¢xrv20131104_00098_stKsb212@ë£ X˜p?7%z@€EÍޅ=ÙÈ!?;??€g¾—
=EÎõìDZKDD¼éA{àÜ=K¨çU¢xrv20140316_00869_stKsb212@볫ã^êF?'@€Eœ/
=YèU¢xrv20140316_00871_stKsb212@볫æ™4?ͧ@€Eœ®=WN¸U¢xrv20140329_00502_stKsb212@ëµJŒàÃÐ?¥Î'@€E}ÕH=â´U¢xrv20140329_00504_stKsb212@ëµJißî?'å¯@€E}ó3=€¹ÐU¢xrv20140408_00580_stKsb212@붊•D	ð?X@€E¢I)=Œ—,?ÃH@L(öf¾—PE¡ã3DæDîD¼B-A‹ÿ>2—°U¢xrv20140408_00582_stKsb212@붊˜¥hZ?i!@€E¢¯H=~<QU¢xrv20140422_00907_stKsb212@ë¸M#°#I?
R@€E‹-=–2tU¢xrv20140422_00909_stKsb212@ë¸M'%®e?•@Y@€EŠÍ=[8°U¢xrv20140526_00835_stKsb212@뼆µ€oÒ?! @€E¤`f=V!U¢xrv20140526_00837_stKsb212@뼆¸¼ÏÕ?0#a@€E¥Ã=E­U¢xrv20140526_00859_stKsb212@뼆âÅQ?rD–@€E¢í×=<•0U¢xrv20140526_00861_stKsb212@뼆æ-Öþ?SS5@€E¤×š=vÎÿU¢xrv20140603_00187_stKsb212@뽉­ôŽ?©ŒÒ@€E"¤==e"`U¢xrv20140603_00189_stKsb212@뽉°]pI?·åÔ@€E"ì=HÔQU¢xrv20140604_00530_stKsb212@ë½£¯|¥?‰Så@€E…´=õ"mU¢xrv20140604_00532_stKsb212@ë½£²ž}¯?p¬q@€E…ß{=‰=ˆU¢xrv20140617_01406_stKsb212@ë¿K÷<;?®oD@€EÀè×=SåˆU¢xrv20140617_01408_stKsb212@ë¿KúP8R?£nf@€EÁª=£ðÀU¢xrv20140620_00320_stKsb212@ë¿¢yi"ƒ?f^Æ@€EœÝö=Ç+¼U¢xrv20140620_00322_stKsb212@ë¿¢|°Z?'²ó@€Eœw=•""U¢xrv20140621_00536_stKsb212@ë¿ÃêhC‹?:><@€E–¸=äݔU¢xrv20140621_00538_stKsb212@ë¿ÃíŠ,>?VS@€E–}
>ß1U¢xrv20140701_00421_stKsb212@ëÁ ä?:¢¥@€E‡Ò3=½VÔU¢xrv20140701_00423_stKsb212@ëÁ#/ON?-f@€E‰
R=qŽ§U¢xrv20140701_00805_stKsb212@ëÁÔRR?4¢Â@€E€ªš=}²pU¢xrv20140701_00807_stKsb212@ëÁמwz?1iW@€E€=S"¸U¢xrv20140702_01123_stKsb212@ëÁ(¹RÒ5?t]n@€E|Ýq=ZðxU¢xrv20140702_01125_stKsb212@ëÁ(¼"E?'ªë@€E}š=3Z	U¢xrv20140703_01255_stKsb212@ëÁK4çs?«"O@€E‡Ò{=Šl"U¢xrv20140703_01257_stKsb212@ëÁK8§‹ö?º¥Û@€E†@×=UTwU¢xrv20140707_00346_stKsb212@ëÁÁìNw²?,[Ú@€E¶º=U¸U¢xrv20140707_00348_stKsb212@ëÁÁï‹cK?"af@€E¶H=7d@U¢xrv20140713_00262_stKsb212@끯nø±?½@€E¼¯3='ÃU¢xrv20140713_00264_stKsb212@끲ª§‰?Lr@€E¼—R=WiU¢xrv20140803_00643_stKsb212@ëÅ'~¶Žó?iáv@€E·'f='tU¢xrv20140803_00645_stKsb212@ëÅ'ó  ?O´ß@€E·nö=7U¢xrv20150530_00730_stKsb212@ëê­¹Ç|V?XÔþ@€E¥w®=?(‰U¢xrv20150530_00732_stKsb212@ëê­¼ê;É?;82@€E¤¡…=<ý±U¢xrv20150810_00655_stKsb212@ëó¥aÕ¨?Tõ?@€EM÷×=]TÈU¢xrv20150810_00657_stKsb212@ëó¥dV¡w?ež@€EM¯q=µT5U¢xrv20150817_00617_stKsb212@ëô"‰"2Û?fñ¬@€Ecû®=m™8U¢xrv20150817_00619_stKsb212@ëô"Œ4áß?fj@€EcS×=Ÿ8ÀU¢xrv20150817_00953_stKsb212@ëô‡ۈ§?fôí@€E€2{=—0U¢xrv20150817_00955_stKsb212@ëô‡{¶…?bp@€E€<=OAxU¢xrv20150829_00226_stKsb212@ëöÜÃk?—úf@€EµÒR=E#hU¢xrv20150829_00228_stKsb212@ëöޜˆ?Œ!å@€EµÆ)="oU¢xrv20150902_00556_stKsb212@ëöƒ¬=ûä?zK@€E´m=¸Õ0U¢xrv20150902_00558_stKsb212@ëöƒ®ìò²?'=—@€E´§×=°´¼U¢xrv20150904_00507_stKsb212@ëö¿õ#?OøŽ@€E¦Ù)=<	U¢xrv20150904_00509_stKsb212@ëöÂÂô+‹?CDk@€E¦}¤=p¨¿U¢xrv20150915_00355_stKsb212@ëø"u¼p?'ñc@€E™Í=™U¢xrv20150915_00357_stKsb212@ëø" )«? ¹ò@€E˜~×=™T€U¢xrv20160710_00688_stKsb212@ì…Ó¥cÒ?ƒ.@€Exx=ÔU(U¢xrv20160710_00690_stKsb212@ì…×X''?-~@€EwG®=¬tU¢xrv20170502_01224_stKsb212@ìBŒŸa¯?Sy'@€E¶3=EÏ U¢xrv20170502_01226_stKsb212@ìBŒ£'à?PC·@€Eµö=NJ

==> anc/pub_raw/L222_22_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:27
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="135">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:18">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  135 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:27' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
©ù… úv20100326_00719_st  Ksd091@êþG­ª˜E?%9·A F=³š=Õ¼                  ÀÀøÀÀ€Àø
©ù… úv20100326_00721_st  Ksd091@êþG³î´Ô?,/*A F>R=éIÛ                  ÀÀøÀÀ€Àø
©ù… úv20100406_00420_st  Ksd091@êÿ¤7JÚo?BÄÈ@€Eºs®=¿™ä                  ÀÀøÀÀ€Àø
©ù… úv20100406_00422_st  Ksd091@êÿ¤9Í{É?Z–E@€Eº–)=—j¨                  ÀÀøÀÀ€Àø
©ù… úv20100406_00432_st  Ksd091@êÿ¤I8P?Q¯@€Eº)=Éê                   ÀÀøÀÀ€Àø
©ù… úv20100406_00434_st  Ksd091@êÿ¤KÐ9?N¼¨@€Eº{=ÄC(                  ÀÀøÀÀ€Àø
©ù… úv20100409_00425_st  Ksd091@ë	fD=?7²Ÿ@€E'¡®=šLè                  ÀÀøÀÀ€Àø
©ù… úv20100409_00427_st  Ksd091@ë	h¨Oë?+{›@€E'ñ=›!(                  ÀÀøÀÀ€Àø
©ù… úv20100801_00266_st  Ksd091@ëAâ4?J×4@€Eg?=Ãg4                  ÀÀøÀÀ€Àø
©ù… úv20100801_00268_st  Ksd091@ëAÔN ?F׶@€EgU\=md                  ÀÀøÀÀ€Àø
©ù… úv20100815_00177_st  Ksd091@ë°Bœ?FÈÎ@€Enà>'                  ÀÀøÀÀ€Àø
©ù… úv20100815_00179_st  Ksd091@ë³'éª?CÔ_@€Em¿H=«(                  ÀÀøÀÀ€Àø
©ù… úv20100821_00135_st  Ksd091@ëÁ®ÕëÚ?n@€E£–3=|QÈ                  ÀÀøÀÀ€Àø
©ù… úv20100821_00137_st  Ksd091@ëÁ²¨¾û?z¥Z@€E£Ñ='.                  ÀÀøÀÀ€Àø
©ù… úv20100828_00039_st  Ksd091@ë VÁþ=??LÓ@€E—G×=b7€                  ÀÀøÀÀ€Àø
©ù… úv20100828_00041_st  Ksd091@ë Z*~?D¨@€E–ýÍ=ng!                  ÀÀøÀÀ€Àø
©ù… úv20110218_00389_st  Ksd091@ë'j'¬?dµ @€E'T=>O-                  ÀÀøÀÀ€Àø
©ù… úv20110218_00391_st  Ksd091@ë'j•Vɐ?Wg @€E'­á>/™s                  ÀÀøÀÀ€Àø
©ù… úv20110512_00637_st  Ksd091@ë1ÉӑýÄ?m@€EËç==w©a                  ÀÀøÀÀ€Àø
©ù… úv20110512_00639_st  Ksd091@ë1ÉÖÍl/?"6@€EÌ6="Ùì                  ÀÀøÀÀ€Àø
©ù… úv20110804_00379_st  Ksd091@ë<Bm˜™ê?\)x@€EìÊá=€                  ÀÀøÀÀ€Àø
©ù… úv20110804_00381_st  Ksd091@ë<Bpåjþ?Y@€Eî;ì=|U°                  ÀÀøÀÀ€Àø
©ù… úv20110807_00422_st  Ksd091@ë<¢=l½C?S»ê@€E—AR=¸p8                  ÀÀøÀÀ€Àø
©ù… úv20110807_00424_st  Ksd091@ë<¢@Ó_8?X@T@€E—==[¡X                  ÀÀøÀÀ€Àø
©ù… úv20110820_00298_st  Ksd091@ë>A*m9?`¥È@€E"Bf=¦È                  ÀÀøÀÀ€Àø
©ù… úv20110820_00300_st  Ksd091@ë>A-§S?`w#@€E"Nì=ÒcË                  ÀÀøÀÀ€Àø
©ù… úv20110821_00482_st  Ksd091@ë>aYT?¼-@€E‡.¤=øà                  ÀÀøÀÀ€Àø
©ù… úv20110821_00484_st  Ksd091@ë>a Ìn-?ÀÅð@€E†žR=¹f                  ÀÀøÀÀ€Àø
©ù… úv20110830_00179_st  Ksd091@ë?€u7Ú¸?#K_@€E·=–]¬                  ÀÀøÀÀ€Àø
©ù… úv20110830_00181_st  Ksd091@ë?€xžAŸ?,c@€E·¯Í=¼á¸                  ÀÀøÀÀ€Àø
©ù… úv20110905_00104_st  Ksd091@ë@@/tã?º[@€E²©f=îÕd                  ÀÀøÀÀ€Àø
©ù… úv20110905_00106_st  Ksd091@ë@@g'?wÁä@€E³¸>©ãŠ                  ÀÀøÀÀ€Àø
©ù… úv20120307_00589_st  Ksd091@ëWFTÄ­Ä?$Ö'@€EòX3>õl                  ÀÀøÀÀ€Àø
©ù… úv20120307_00591_st  Ksd091@ëWFWڇu?(B}@€Eð«{=¥Õ`                  ÀÀøÀÀ€Àø
©ù… úv20120313_00884_st  Ksd091@ëX	ƒ‹»?¢aš@€Eªwì=q?!                  ÀÀøÀÀ€Àø
©ù… úv20120313_00886_st  Ksd091@ëX	ºu? º'@€E©TÍ=¥1,                  ÀÀøÀÀ€Àø
©ù… úv20120326_00294_st  Ksd091@ëY¨4N
û?w@€E?Ã=᳔                  ÀÀøÀÀ€Àø
©ù… úv20120326_00296_st  Ksd091@ëY¨8--‹?—†@€EÀ)>µ\                  ÀÀøÀÀ€Àø
©ù… úv20120327_00208_st  Ksd091@ëYÆύòG?x¡ò@€E">R=™Î                   ÀÀøÀÀ€Àø
©ù… úv20120327_00210_st  Ksd091@ëYÆÓÆ?O÷@€E"[f=µ[                  ÀÀøÀÀ€Àø
©ù… úv20120507_00479_st  Ksd091@ë^êÍT\?Lå@€E«$
=›                  ÀÀøÀÀ€Àø
©ù… úv20120507_00481_st  Ksd091@ë^ê5"÷?º@€E«\=¬,                  ÀÀøÀÀ€Àø
©ù… úv20130310_00389_st  Ksd091@ë…FrÈY¡?Zb@€ENJ3=Ý1}                  ÀÀøÀÀ€Àø
©ù… úv20130310_00391_st  Ksd091@ë…FuÞs¾?W1ù@€Eƙ®=É­ð                  ÀÀøÀÀ€Àø
©ù… úv20130313_01032_st  Ksd091@녬Á$?Öº²@€Eœf={Ê                  ÀÀøÀÀ€Àø
©ù… úv20130313_01034_st  Ksd091@녬ÄO:P?چb@€E›vÍ=ŽÛ˜                  ÀÀøÀÀ€Àø
©ù… úv20130320_00391_st  Ksd091@놅>Ÿù?JÊZ@€E§VÍ=Š|                  ÀÀøÀÀ€Àø
©ù… úv20130320_00393_st  Ksd091@놅ƒÉy?4†Ç@€E¦ÔÍ=ÜÐ
                  ÀÀøÀÀ€Àø
©ù… úv20130322_00523_st  Ksd091@ë†Å%R/"?‡ä.@€E¥p®=©t                  ÀÀøÀÀ€Àø
©ù… úv20130322_00525_st  Ksd091@ë†Å(¨?ˆ}
@€E¥=¦ê|                  ÀÀøÀÀ€Àø
©ù… úv20130323_00472_st  Ksd091@ë†å4cG?r¨@€Eœ–=[Ø                  ÀÀøÀÀ€Àø
©ù… úv20130323_00474_st  Ksd091@ë†å7"}?·å@€Eœ¯Ã="Œ                  ÀÀøÀÀ€Àø
©ù… úv20130324_00793_st  Ksd091@ë‡ÝZ"õ?:·â@€E"F…=YŽ0                  ÀÀøÀÀ€Àø
©ù… úv20130324_00795_st  Ksd091@ë‡à˜Ì?L‹@€E"êö=s)9                  ÀÀøÀÀ€Àø
©ù… úv20130325_00431_st  Ksd091@ë‡$ÁØGT?4ù®@€E¾Ø\=¯md                  ÀÀøÀÀ€Àø
©ù… úv20130325_00433_st  Ksd091@ë‡$Æþ+?$aÎ@€E¾³š=ÁÌ                  ÀÀøÀÀ€Àø
©ù… úv20130411_00578_st  Ksd091@ë‰Kâ­úz?±ÈÐ@€EŸ ¤=}i°                  ÀÀøÀÀ€Àø
©ù… úv20130411_00580_st  Ksd091@ë‰Kæκ?Ã?ì@€EŸ-H=]äÐ                  ÀÀøÀÀ€Àø
©ù… úv20130417_00659_st  Ksd091@ëŠ§Šô?@€EÁ×ì=«çD                  ÀÀøÀÀ€Àø
©ù… úv20130417_00661_st  Ksd091@ëŠ"
¥?:E@€EÁÃH=‰šÈ                  ÀÀøÀÀ€Àø
©ù… úv20130509_00818_st  Ksd091@ëŒÊ=–#?ľ@€EÓ1…>Yø                  ÀÀøÀÀ€Àø
©ù… úv20130509_00820_st  Ksd091@ëŒÊA$x?ÚXð@€EÓyÍ>"6                  ÀÀøÀÀ€Àø
©ù… úv20130526_00845_st  Ksd091@ëŽçZ£o[?–Þ@€EŒ…=u'‡                  ÀÀøÀÀ€Àø
©ù… úv20130526_00847_st  Ksd091@ëŽçb€£T?ºÝë@€EtR=€                  ÀÀøÀÀ€Àø
©ù… úv20130608_00048_st  Ksd091@됇Ná48?YG@€EÌq¤=zÐ                  ÀÀøÀÀ€Àø
©ù… úv20130608_00050_st  Ksd091@됇R/}?ZÁ^@€E°ð{=y6ˆ                  ÀÀøÀÀ€Àø
©ù… úv20130610_00525_st  Ksd091@ëÆuJšX?1)~@€E™•\=jQ€                  ÀÀøÀÀ€Àø
©ù… úv20130610_00527_st  Ksd091@ëÆxÕ°?${@€E™^H=Ž!l                  ÀÀøÀÀ€Àø
©ù… úv20130614_00466_st  Ksd091@ë'FT×]J?ˆî@€E†ò=xQ                  ÀÀøÀÀ€Àø
©ù… úv20130614_00468_st  Ksd091@ë'FX+h?•~A@€Eˆš=},Q                  ÀÀøÀÀ€Àø
©ù… úv20130617_00874_st  Ksd091@둦rYi(?§g?@€E"
>'¹n                  ÀÀøÀÀ€Àø
©ù… úv20130617_00876_st  Ksd091@둦uÀ÷W?š•Û@€Eƒd=p                  ÀÀøÀÀ€Àø
©ù… úv20130619_00590_st  Ksd091@ë'æÍè?‡í«@€Epb=ÌŒ                  ÀÀøÀÀ€Àø
©ù… úv20130619_00592_st  Ksd091@ë'æ'o‰P?ŽFˆ@€EqH=¥Àh                  ÀÀøÀÀ€Àø
©ù… úv20130620_00548_st  Ksd091@ë'oÞx?y'ý@€E3µ×=ÃÇ                  ÀÀøÀÀ€Àø
©ù… úv20130620_00550_st  Ksd091@ë'r'ÏP?"‰@€E3»=¹kÔ                  ÀÀøÀÀ€Àø
©ù… úv20130621_00692_st  Ksd091@ë'%…®J?ºrÚ@€EaU=ôìþ                  ÀÀøÀÀ€Àø
©ù… úv20130621_00694_st  Ksd091@ë'%ˆþFB?HÅ@€EcM…=‹r¼                  ÀÀøÀÀ€Àø
©ù… úv20130622_00545_st  Ksd091@ë'F¨qN?'B@€EF
=Ã#                  ÀÀøÀÀ€Àø
©ù… úv20130622_00547_st  Ksd091@ë'F…¦?ˆb@€E'Ã=~Õè                  ÀÀøÀÀ€Àø
©ù… úv20130623_00474_st  Ksd091@ë'e†f'Z?Mi$@€E\g®=ÿ'                  ÀÀøÀÀ€Àø
©ù… úv20130623_00476_st  Ksd091@ë'e‰¶|ÿ?@br@€EZW…=¶ X                  ÀÀøÀÀ€Àø
©ù… úv20130626_00507_st  Ksd091@ë'ÄÁ–ù+?aP
@€E‰^f=ÕÄù                  ÀÀøÀÀ€Àø
©ù… úv20130626_00509_st  Ksd091@ë'ÄÄß}©?`ì»@€E‰:=šËÇ                  ÀÀøÀÀ€Àø
©ù… úv20140607_00087_st  Ksd091@ë½ÿËM{‰?>Ð@€Ep*=P
—Aç=÷A8õÃg¾•E…{DéúDÁuãv20140607_00087_stA$r°<#×
?»1§"üÈPÁA$r°?Ð
©ù… úv20140607_00089_st  Ksd091@ë½ÿλð?Dt@€EoH=ˆúÄ>øxyA†i¾˜"uE‹\D`m'DÁXÝv20140607_00089_stA#ƨ<#×
?¶Ž¸¯ÔëÁA#ƨ?Ð
©ù… úv20140607_00165_st  Ksd091@ë¾\K?}"Û@€Eo%š=hÁ>_Ñ$@33f¾¨r°EtDé´DÁpjA&1<¢®v20140607_00165_stA$V<#×
?¾ú0™ÁA$V?Ð
©ù… úv20140607_00167_st  Ksd091@ë¾_¶ôÉ?ˆˆ@@€ErV¤=¢XTv20140607_00167_stA$Z<#×
?»1§"üÈPÁA$Z?Ð
©ù… úv20140608_00057_st  Ksd091@ë¾é—(%??ï»@€E½¢ì=÷Äcv20140608_00057_stA#™š<#×
?ϔAórGÁA#™š?Ð
©ù… úv20140608_00059_st  Ksd091@ë¾íП?C–@€E¼àÃ=éØNv20140608_00059_stA#¥ã<#×
?»1§"üÈPÁA#¥ã?Ð
©ù… úv20140608_00105_st  Ksd091@ë¾PžXp?k³ø@€E«¤=ˆS±v20140608_00105_stA%%<#×
?Ìe!€˜¬TÁA%%?Ð
©ù… úv20140608_00107_st  Ksd091@ë¾T*né?Sô[@€E¨èÃ=]AY/ÇA®g¾–E¬[
D`qšDÁS}v20140608_00107_stA#ß;<#×
?Æà·Ñ=¤ÁA#ß;?Ð
©ù… úv20140608_00153_st  Ksd091@ë¾ÂRÅö?X\c@€E¦ÝH=
œ?PfA¸Re¾´9XE·	šDé¨DÁz^v20140608_00153_stA(‹D<#×
?¸çN‹r¿€A(‹D?à
©ù… úv20140608_00155_st  Ksd091@ë¾Å­i?eÍ@€E¦³f=€_œ@'ÛA@záHh¾œ¬E®U®D`höDÁS}A(îq<µrv20140608_00155_stA'¡Ë<#×
?°úi¾M	俀A(îq?–£n@
©ù… úv20140608_00201_st  Ksd091@ë¾ +p ¤?†À0@€E·ö=®\">@ý?èõÃg¾ ÄœEž•HDé/3DÁ"ÝA'jÜ<DŽv20140608_00201_stA%ó¶<#×
?Äèçzd•ÁA%ó¶?Ð
©ù… úv20140608_00203_st  Ksd091@ë¾ .û‹Q?~®¬@€E›?=x>¯[ü@7
=g¾«Ežë
D`Á‰DÁ[+A(…
<Å5v20140608_00203_stA&í'<#×
?½+aÌQE­¿€A(…
?˜¦¢ 
©ù… úv20140608_00249_st  Ksd091@ë¾ •Úó+?M½F@€E•S3=™ÛÈ>n eA<Qìe¾"t¼E¤öDé6DÁxjv20140608_00249_stA*V<#×
?»1§"üÈP¿€A*V?à
©ù… úv20140608_00251_st  Ksd091@ë¾ ™˜º?[*@€E"¢\=·ãÝ@µ,ÐA=qi¾ÒòEÖáD`wðDÁZ%v20140608_00251_stA$ff<#×
?¶Ž¸¯ÔëÁA$ff?Ð
©ù… úv20140620_00040_st  Ksd091@뿞ç2Y?6Û¯@€Ež3=ÉfB&/ìA"£×d¾"›¦EÐå…Dé. DÁ=ãv20140620_00040_stA&Ĝ<#×
?»1§"üÈPÁA&Ĝ?Ð
©ù… úv20140620_00042_st  Ksd091@뿞êæM|?;Ã
@€EÁø¸=ÖANv20140620_00042_stA&-<#×
?Àĝ;zTÁA&-?Ð
©ù… úv20150227_00119_st  Ksd091@ëß&|iLö?ÎN@€E¢×¸=xé                  ÀÀøÀÀ€Àø
©ù… úv20150329_00298_st  Ksd091@ëâçpøç?œ—Y@€E–ö=ãYÐ?àŸ?"zád¾±©üE–0áDð˜åDÁa¢AqáÕ=Vt²                  ÀÀøÀÀ€AqáÕ?ªÎ–@
©ù… úv20150329_00300_st  Ksd091@ëâçZ%?'¶º@€E–4¸=~                  ÀÀøÀÀ€Àø
©ù… úv20150331_00411_st  Ksd091@ëã%}áÜ?,Ÿì@€EªìÃ=sÕÐ?‡?'\d¾œ(öEªŠfDð—øDÁ{¦Arn<èqó                  ÀÀøÀÀ€Arn?>`
©ù… úv20150331_00413_st  Ksd091@ëã%žl?0ï·@€E«Í=oðx?xȧ?O\)g¾'hsEªÕšDoQXDÁf Arµ<ÝKO                  ÀÀøÀÀ€Arµ?›©ià
©ù… úv20150422_00180_st  Ksd091@ëå⼜Óá?{@€EÈK=²Cw@&â7?ÈõÃd¾¯²EÇÃDð§\DÁp"Az5=",                  ÀÀøÀÀ€Az5?²`å€
©ù… úv20150422_00182_st  Ksd091@ëåâÀk?qÉE@€EǟÍ='0>"±'?¹™šf¾š¬EÇ¢fDoŠ°DÁnúAy·¬=j'c                  ÀÀøÀÀ€Ay·¬?­R,`
©ù… úv20150522_00360_st  Ksd091@ëé¡ö`¤°?\®@€EϪÍ=mFX>+×:?¾¸Rc¾†§ðEϸDð ZDÁlþA€-x=uA                  ÀÀøÀÀ€A€-x?® H 
©ù… úv20150522_00362_st  Ksd091@ëé¡ùîHs?Pÿ@€EÐPá=oÖ@5÷?Ó33d¾™‡EÐçìDo­DÁlåA€‹°={_#                  ÀÀøÀÀ€A€‹°?¯kä`
©ù… úv20150528_00297_st  Ksd091@ëêaêÔ?,Gï@€E›0q=R¡ñ@Š+p?¢\`¾›"ÑE›ÃDð©'DÁx¬A~'={.B                  ÀÀøÀÀ€A~'?¯eÈ@
©ù… úv20150528_00299_st  Ksd091@ëêa"U|ß?/@€E›R=CŸ>š‰Ï?Ÿf¾bNE›?Do¿;DÁféAQ=Šs                  ÀÀøÀÀ€AQ?±Aî`
©ù… úv20150528_00624_st  Ksd091@ëêeúµBÂ?jxA F?$=—üä@9
‹?šáHc¾†$ÝF>•¤Dð©'DÁ®A€›…=ý3                  ÀÀøÀÀ€A€›…?¢ÿ¦`
©ù… úv20150528_00626_st  Ksd091@ëêft)?kYA F@æ==º\ä>þá†?'\g¾€F@p{Do'áDÁž5A€a<úií                  ÀÀøÀÀ€A€a?ŸM= 
©ù… úv20150601_00057_st  Ksd091@ëêÞæ]|³?ȸ€@€EÅÃ=˜¯è                  ÀÀøÀÀ€Àø
©ù… úv20150601_00059_st  Ksd091@ëêÞêÓ?Ê^Ê@€EÅQö=‹$                  ÀÀøÀÀ€Àø
©ù… úv20150623_00149_st  Ksd091@ëí£±,½ù?0ivA FV#®=…‹³=¿Gª?Àb¾ˆ´9FT®¤Dðu'DÁ©Aƒ«=R94                  ÀÀøÀÀ€Aƒ«?ªG&€
©ù… úv20150623_00151_st  Ksd091@ëí£º©Í?7ìA FU}f=‡²ì=)‰Ñ?±ë…c¾‡®FT¤×Do1hDÁž5Aƒ"H=9íB                  ÀÀøÀÀ€Aƒ"H?§=¨@
©ù… úv20160715_00393_st  Ksd091@ì"¾†³Ž?5ƒ¦@€Eƒbö=ІÅ                  ÀÀøÀÀ€Àø
©ù… úv20160715_00395_st  Ksd091@ì"ÁçkŠ?<³6@€Eƒj
=Žä%                  ÀÀøÀÀ€Àø
©ù… úv20170623_00705_st  Ksd091@ìIíÛOÇ?϶@€E¨×=¸                  ÀÀøÀÀ€Àø
©ù… úv20170623_00707_st  Ksd091@ìIð´®?©KP@€E¨$¸=|àÐ                  ÀÀøÀÀ€Àø
©ù… úv20170627_00433_st  Ksd091@ìI…³Ï¥Å?j£M@€E‡ì=;SÐ                  ÀÀøÀÀ€Àø
©ù… úv20170627_00435_st  Ksd091@ìI…¶ä2š?²@€E‡o×=ôSª                  ÀÀøÀÀ€Àø
©ù… úv20180327_00783_st  Ksd091@ìk«:}úØ?‰Ù@€E¯5==cöè                  ÀÀøÀÀ€Àø
©ù… úv20180327_00785_st  Ksd091@ìk«=‡ÐC?'#@€E¯S¸=\š7                  ÀÀøÀÀ€Àø
©ù… úv20180330_00465_st  Ksd091@ìl¥ã¹ù?§ˆ@€EÉÍ
=»6,                  ÀÀøÀÀ€Àø
©ù… úv20180330_00467_st  Ksd091@ìl¨Þ–#?¦D@€EÉý=Í&                  ÀÀøÀÀ€Àø
©ù… úv20180403_00921_st  Ksd091@ìlŠÿ‹ñ?¿ùû@€Eœ3×>³Ì                  ÀÀøÀÀ€Àø
©ù… úv20180403_00923_st  Ksd091@ìl‹Å?Çô^@€Eœ»==šH                  ÀÀøÀÀ€Àø
©ù… úv20190807_00345_st  Ksd091@ì©á˜Üe?3'n@€Eªð{=Þܵ                  ÀÀøÀÀ€Àø
©ù… úv20190807_00347_st  Ksd091@ì©á›åßB?-9î@€Eª1=ñÜ                  ÀÀøÀÀ€Àø
©ù… úv20190808_00457_st  Ksd091@ìª|{ ]?€~B@€Ežw¸=Wÿ                  ÀÀøÀÀ€Àø
©ù… úv20190808_00459_st  Ksd091@쪀m?'7Ý@€Ežý)=Ž{Ø                  ÀÀøÀÀ€Àø
©ù… úv20190810_00278_st  Ksd091@ìªA5ai?, Í@€E"Z=´$¼                  ÀÀøÀÀ€Àø
©ù… úv20190810_00280_st  Ksd091@ìªA8'ˆ0?"e|@€E"H=Á>¬                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_23_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  138 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Øî>ov20100331_00429_stKsd094@êþèkŠíÚ?(Æ#A FA+æ=ÊiA
Øî>ov20100331_00431_stKsd094@êþèq³'g?FDpA FAÈ=Ÿg˜
Øî>ov20100422_00331_stKsd094@ë£Kìg?/Ëc@€E‹Àš=}'0
Øî>ov20100422_00333_stKsd094@ë£MÙ?4õ@€E‹šö=ŠØ±
Øî>ov20100814_00423_stKsd094@ëáÚW)]?%=7@€E‹[="Ûd
Øî>ov20100814_00425_stKsd094@ëáÝɺ?=øÇ@€E‹–ö=)\
Øî>ov20100815_00291_stKsd094@ë¢ï^?Užù@€Ejb¤='çL
Øî>ov20100815_00293_stKsd094@ë§Y‹7?[a¸@€Ej=®=Œ¢À
Øî>ov20100816_00170_stKsd094@ë ß9vn?==(@€EŽ_=–HÈ
Øî>ov20100816_00172_stKsd094@ë ãL?5Ð@€EŽb=š0€
Øî>ov20100905_00159_stKsd094@ë [R¼e?kW@€E¡Tì=Â€
Øî>ov20100905_00161_stKsd094@ë ^üõ?gf@€E¡=³‰°
Øî>ov20110121_00379_stKsd094@ë#êu?È?A[|@€E¿]=Œ6è
Øî>ov20110121_00381_stKsd094@ë#êyŠƒ?HLà@€E¿á='9h
Øî>ov20110512_00607_stKsd094@ë1ɚÊ܈?lF@€Eºì=víÀ
Øî>ov20110512_00609_stKsd094@ë1ɞ$ˆ ?$<Ð@€E»e3="¨à
Øî>ov20110715_00174_stKsd094@ë9Ä^¡?ŠŽ@€E4º¸=Ž€
Øî>ov20110715_00176_stKsd094@ë9ÄaRZÁ?':¼@€E4|)=YGP
Øî>ov20110804_00433_stKsd094@ë<Bá y2?PS@€EÙݸ> ‹¨
Øî>ov20110804_00435_stKsd094@ë<Bäýöe?(¨É@€E؂=¸!ì
Øî>ov20110807_00380_stKsd094@ë<¡Å""?+E9@€E•Ž3=œ¿
Øî>ov20110807_00382_stKsd094@ë<¡Èâ|·?>Ø@€E"Ôq=õ°É
Øî>ov20110814_00304_stKsd094@ë='W\Ô?%‡@€E¦Ã\=¾þÏ
Øî>ov20110814_00306_stKsd094@ë='[&k?%HM@€E§'\=²xp
Øî>ov20110820_00256_stKsd094@ë>@ÜÙÕt?Fì@€E…º\= 
Øî>ov20110820_00258_stKsd094@ë>@à<–3?FÃ@€E…ø=ÞD
Øî>ov20110821_00440_stKsd094@ë>aJs¶Ü?Š@€E…	=œ"0
Øî>ov20110821_00442_stKsd094@ë>aMÁúa?‹"@€E"Àì=S®p
Øî>ov20110905_00062_stKsd094@ë@?"%ô?{p}@€E©Èá>‰î5
Øî>ov20110905_00064_stKsd094@ë@?—xŒ?m¢@€EªR>fKÁ
Øî>ov20110906_00030_stKsd094@ë@_»J?'±@€E¨ã>_e
Øî>ov20110906_00032_stKsd094@ë@_¿9`õ? ɧ@€E¨E=>=o
Øî>ov20110916_00095_stKsd094@ëAŸÌGK™?0‹-@€E®X{>µ
Øî>ov20110916_00097_stKsd094@ëAŸÐ~B?6A‰@€E¯3=°Öé
Øî>ov20120313_00554_stKsd094@ëXB?—­@€E·4…>D(
Øî>ov20120313_00556_stKsd094@ëXhV?˜ôÉ@€E·oì>#N
Øî>ov20120321_00234_stKsd094@ëYæ6
(?v+@€E¼âö=ßÛ

Øî>ov20120321_00236_stKsd094@ëYé·Ù÷?bE1@€E½iš>	Î
Øî>ov20120328_00209_stKsd094@ëYåì—"F?oæÛ@€E®E=äµñ
Øî>ov20120328_00211_stKsd094@ëYåð=D¯?k<î@€E­ûÃ=¶¿Œ
Øî>ov20120329_00744_stKsd094@ëZoüW)?T!X@€E´'=t	 
Øî>ov20120329_00746_stKsd094@ëZs¡Ó$?V4±@€E´q=ª9p
Øî>ov20120509_00516_stKsd094@ë_*:³…?)…0@€E¢>
{Ç
Øî>ov20120509_00518_stKsd094@ë_*¡sBB?/Jà@€E¡°=ÞÕÐ
Øî>ov20130204_00326_stKsd094@ë
uü¡Q?¥Uî@€EªSR=PáX
Øî>ov20130204_00328_stKsd094@ë
y=3?ÁsÃ@€E«[= à
Øî>ov20130310_00443_stKsd094@ë…G	–J?s	?@€EÁÁ)=¨	,
Øî>ov20130310_00445_stKsd094@ë…G/t?Š™q@€EÁÃö>>'
Øî>ov20130319_00789_stKsd094@ë†j°Ù1?¥¿#@€EsÙÃ=·9l
Øî>ov20130319_00791_stKsd094@ë†j´ØC?‹¹l@€Erp¤=ì/o
Øî>ov20130320_00445_stKsd094@놅‰q2È?AI*@€E¦~3="µ`
Øî>ov20130320_00447_stKsd094@놅Œ ŒÓ?1y@€E¦£=ºM$
Øî>ov20130322_00961_stKsd094@ë†Éٖ_?©¨Å@€EŠu)=_¥8
Øî>ov20130322_00963_stKsd094@ë†Éh|@?x~w@€EŠ8×=‡è
Øî>ov20130323_00622_stKsd094@ë†æÍ"?HÁ@€EŽèR=½×
Øî>ov20130323_00624_stKsd094@ë†æÐjÜB?LÓ@€EŽÒá=½8¸
Øî>ov20130324_00638_stKsd094@ë‡fÒ½'?"w=@€Eš5q=‡²ä
Øî>ov20130324_00640_stKsd094@ë‡jB^I?€½@€Ešá=߉
Øî>ov20130325_00581_stKsd094@ë‡&pd¡À?6'@€Eµ[3=˜X7
Øî>ov20130325_00583_stKsd094@ë‡&u€ð«?;Þ@€E´æ\=—"
Øî>ov20130411_00632_stKsd094@ë‰LXµ-Ÿ?Ñi8@€E™À×=i¯á
Øî>ov20130411_00634_stKsd094@ë‰L\\¬?ÃmO@€EœÚ=´àp
Øî>ov20130508_00881_stKsd094@댫Ä|Ç?jSƒ@€E·G¤=±~ô
Øî>ov20130508_00883_stKsd094@댫Æ7?}IÜ@€E¶ý==èäá
Øî>ov20130525_00663_stKsd094@ëŽÈ£ÒgÁ?‹þ¥@€E'¤>oÐ
Øî>ov20130525_00665_stKsd094@ëŽÈ§U¦?¤@€E'{>‹q
Øî>ov20130615_00276_stKsd094@ë'aL%7r?`"O@€E q=xJè
Øî>ov20130615_00278_stKsd094@ë'aOHÈF?kzí@€E üR=Œg8
Øî>ov20130616_00302_stKsd094@둀8zu<?háê@€Ežþ\=«§Ø
Øî>ov20130616_00304_stKsd094@둀;öÁ?7Q@€EŸ[á=©+¸
Øî>ov20130617_00352_stKsd094@둡Žaý¡?°@€E€Å¤=ƒy"
Øî>ov20130617_00354_stKsd094@둡'V"?º!@€E€«)=ŸÑ
Øî>ov20130619_00644_stKsd094@ë'ç
ck_?ví%@€EcR=yÆÀ
Øî>ov20130619_00646_stKsd094@ë'ç
ÿ&ç?sŒ¿@€Ea{×=_>8
Øî>ov20130620_00650_stKsd094@ë'LŠ½^?sØ@€EE¶ö=‡ÅÈ
Øî>ov20130620_00652_stKsd094@ë'O´M¥?{üi@€EE\=_ùq
Øî>ov20130624_00185_stKsd094@뒄汵o?yI@€EV¤=Í)d
Øî>ov20130624_00187_stKsd094@뒄ê‰?‡Ï=@€ETH=›õÔ
Øî>ov20130624_00425_stKsd094@뒆Ïbé¯?'G@€ETéÃ=ӗ
Øî>ov20130624_00427_stKsd094@뒆Ҝå©?uæX@€EUsš="
Øî>ov20130625_00410_stKsd094@뒤'¡À…?Pòä@€Epþ=="H
Øî>ov20130625_00412_stKsd094@뒤…Ýo\?pÍt@€Eqì=sƒ'
Øî>ov20130626_00369_stKsd094@ë'÷Z_G? ¹@€E†üÍ=†ý(
Øî>ov20130626_00371_stKsd094@ë'ú–ê=?'–w@€EŠ"3=üh
Øî>ov20130627_00190_stKsd094@ë'à‡71E?%ðE@€E¤ö=VÈi
Øî>ov20130627_00192_stKsd094@ë'àŠZF?&Ð,@€E¤7R=ä("
Øî>ov20130628_00349_stKsd094@ë"]"?)ç`@€E Êì=¡í˜
Øî>ov20130628_00351_stKsd094@ë"Å<
?7s#@€E¢r=™î´
Øî>ov20140617_00016_stKsd094@ë¿>Àý
Ø?3r@€EÇ÷f=kâ)>Ÿ×j?ºáHa¾"÷ÏEÊ
)DI}DvmA<Q<$¶â
Øî>ov20140617_00018_stKsd094@ë¿>Ä P'?QÊ@€Eȟ{=~¹ù>ÇYw?Ï\)f¾¡G®EË¿3DÞõ'Dv¿žA<Î<Kÿœ
Øî>ov20140617_00112_stKsd094@ë¿?ŒÚ‰N?œ@€EÇZH=œ|¤>Ln?&ffe¾¤Ý/EÈ<DI BDv†˜A<!Ý<§Ò
Øî>ov20140617_00114_stKsd094@ë¿?Öö?|'ˆ@€EÆÅ{="t?ŒÛ0?ç®f¾ž5?EÈ7ÃDß	šDvüA<(m<®#º
Øî>ov20140617_00256_stKsd094@ë¿@Ոó"?k@€EÃú=·8?Ðd4?×
=e¾¯²EÆyìDI«øDvs–A<'Ã<qõ
Øî>ov20140617_00258_stKsd094@ë¿@Øø^÷?i>†@€EÃhq=uÖ7>Ûàù?â\g¾Ÿ;dEǸDßJoDw-PA<eÑ<eÈ`
Øî>ov20140618_00399_stKsd094@ë¿b{êAR?Oàß@€EÄN…=V™?gvL?=p¤d¾£×
EHDIý²Dv~wA;¸<½v‰
Øî>ov20140618_00401_stKsd094@ë¿bºE?'' @€EÃâ\=nq?>aÁ¦?LÌÍg¾¥ãTEÂÞ{DßUDw!A;ók<ëØy
Øî>ov20140619_00015_stKsd094@ë¿~°Ç¼?m28@€EÔ;=dù?TEe?\)f¾¢ÐåEÕhDIDþDvª°A;ãî<'ä	
Øî>ov20140619_00017_stKsd094@ë¿~´e''?NNþ@€EӍ\=f6@>€"¶?ç®d¾ºáHEÖ±×DßsDwdA;Ãå<k'ô
Øî>ov20140619_00159_stKsd094@ë¿ï0º?"Èû@€EÎ)=÷¢=€æ?ë…e¾³33EÏ\DIÏ\Dv®A;äÁ<ÝL
Øî>ov20140619_00161_stKsd094@ë¿÷SɁ?tñŒ@€EÎ×=áŽ@9!Z?·
=e¾¡G®EÏîDß)hDwVA;÷ß< ´Ð
Øî>ov20140625_00015_stKsd094@ëÀ?NV"?Eì@€E……=C,Ø=mç?\)e¾—
=EÎöDI©ìDv…?A>œ<rgª
Øî>ov20140625_00017_stKsd094@ëÀ?QÓÝ7?9Ƨ@€E¥=tæI>šáJ?ÁG®f¾¶E¢E"áD߶Dvü¼A=î‰<™

Øî>ov20140625_00063_stKsd094@ëÀ?¿Àñ?B‰c@€E‹bÃ=Fo>ö…æ?ÈõÃe¾˜bEŒ'×DIÖÉDv'A><bæQ
Øî>ov20140625_00065_stKsd094@ëÀ?Ât¹æ?:+@€E‹Á==L/˜<
Ù?Ÿe¾£SøEDß+žDwA>"<bH
Øî>ov20150329_00352_stKsd094@ëâç™Ëxd?"zÒ@€E"¶Í=›ô0
Øî>ov20150329_00354_stKsd094@ëâ瞔€*?‡%@€E"¬=~Ÿé
Øî>ov20150330_00470_stKsd094@ëãséüÞ?Fôù@€EÉÇÃ=yÐ
Øî>ov20150330_00472_stKsd094@ëãxÛSM?Hqz@€EÉo=­6¤
Øî>ov20150405_00405_stKsd094@ëãÄkۋ,?—N@€Eçf=‡¨¥
Øî>ov20150405_00407_stKsd094@ëãÄo Þ?'3<@€E糸=˜e
Øî>ov20150527_00309_stKsd094@ëêD?ºù?†ÈA F?¾
=<¸X
Øî>ov20150527_00311_stKsd094@ëêDF7"?}ÂA F?Àa=?Ô¯
Øî>ov20150528_00159_stKsd094@ëê`FBÕ?Ce°@€E¨Ôá=ŒaŒ
Øî>ov20150528_00161_stKsd094@ëê`I€lw?AÒØ@€E¨iq=°_¬
Øî>ov20150529_00255_stKsd094@ëê!Ù¹Å?0ù@€Eºîö=Vß`
Øî>ov20150529_00257_stKsd094@ëê%t?F®¥@€E½"®=­šü
Øî>ov20150605_00097_stKsd094@ëë`ÅËñÛ?;7@€Eægì=¼T°
Øî>ov20150605_00099_stKsd094@ëë`ÊFëL?Ac@€EåV\=[Ñ
Øî>ov20160715_00615_stKsd094@ì$™ _±?aœÌ@€EiÇ3=qÍ
Øî>ov20160715_00617_stKsd094@ì$œÃÇ?R@‹@€EjD¸=ÇII
Øî>ov20160716_00351_stKsd094@ìB‰A6?.¦@€E®=¯ÐAˆÅU?øQìe¾'ë…EŒ¦)DXï;DvüA‰ùÆ>
e0
Øî>ov20160716_00353_stKsd094@ìBŒXMŸ?.r$@€E>×='í´
Øî>ov20170617_00111_stKsd094@ìH@GµÜE?GH@€E­ÿÍ=Íl†
Øî>ov20170617_00113_stKsd094@ìH@J²[1?@"Ø@€E®%á=¿ñ|?ÊVÇ@G®c¾ž5?E±<fDæëÇDwÉyA…·ˆ>Ïd
Øî>ov20170619_00340_stKsd094@ìHƒs8Å? 7Œ@€E¬Ä)=¼ªÜ?ŒFg?úáHd¾'ñªE¬Ü=DY"DvÊ A†Ú4=à‰ˆ
Øî>ov20170619_00342_stKsd094@ìHƒv?<V?OÓ@€E¬´)=¾ô?»+F@\)b¾'ñªE­`{DæôƒDw'šA‡…¯> î…
Øî>ov20180401_00586_stKsd094@ìlK
è?·L0@€E'¥)=ª_‡
Øî>ov20180401_00588_stKsd094@ìlK
Òá?˜hÈ@€E'/f=M¹
Øî>ov20180401_00634_stKsd094@ìlKiojq?ƒOö@€E"á®=ˆ8Ì
Øî>ov20180401_00636_stKsd094@ìlKl›Ÿ-?¶z@€E"É×=´æÔ
Øî>ov20180404_01021_stKsd094@ìl¬O•º?'Üg@€EªM=rÀ
Øî>ov20180404_01023_stKsd094@ìl¬RÄB»?†Žò@€Eªì=v$h
Øî>ov20190422_00901_stKsd094@윊©8˜£?‰ï.@€EÆîá=äåB
Øî>ov20190422_00903_stKsd094@윊«ö
8?y4@€EÇy==‡t
Øî>ov20190807_00399_stKsd094@ì©âµÁm?*ûs@€E¦D
=íèð
Øî>ov20190807_00401_stKsd094@ì©â|{?(~@€E§Z3=ÎEŽ
Øî>ov20190808_00511_stKsd094@ìªëv›"?‰5E@€E•é
=<KÀ
Øî>ov20190808_00513_stKsd094@ìªî¯%?|‹ñ@€E"òÃ=¶ ð

==> anc/pub_raw/L222_24_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  196 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ŠUxv20100401_00387_stKsd095@êÿ	Ü©ú?%Š™A F,ì
=¨>Ü>•ß?¾¸Ri¾šŸ¾F1fD÷´sD̞ÁAaäÁ<µ²3
ŠUxv20100401_00389_stKsd095@êÿ	âå¨f?+ñaA F.¤=ž
è=Àƒv?†ffc¾~ùÛF1Y¸D|¨RDÍ4AaæÅ<]V
ŠUxv20100401_00391_stKsd095@êÿ	é58F?(4A F.Š=®qý?³œ?æff3¾o²F0×fB%»dDÌÌAa"t<ÎQ¨
ŠUxv20100626_00517_stKsd095@ë	Å$¯â±?r"Œ@€EOý
=Ovx<ý!¶>úáHk¾ª~úET)qDú»–DʙPAR_<‰H
ŠUxv20100626_00519_stKsd095@ë	Å(Í>?p˜ø@€EOޏ=x} ?!©?:áHe¾ A‰ESlDo¾DËR AR<‰ëØ
ŠUxv20100626_00521_stKsd095@ë	Å+|Z™?bÆ@€EPž=¶,D?í?Që…e¾Ÿ;dES­HB‰DÊÕhAR
3<"Q
ŠUxv20100813_00099_stKsd095@ëÀ2¹Á??…«@€EŒuö=gÉi?邮?î{k¾­VEœDúùºDʇøAB˜<YŠ¥
ŠUxv20100813_00101_stKsd095@ëÀ6T'?4/»@€EŒ×=€ÛÈ=ïÂ?áG®d¾›"ÑEŽ–fD¥DË>FAB®î<KwI
ŠUxv20100813_00103_stKsd095@ëÀ9nkn?6cø@€E‹µá=¾nD=@'Q?ÈõÃd¾—
=EŽWqB'PåDʺABš{<9¼

ŠUxv20100814_00451_stKsd095@ëâ	?Ab'@€E‰h=ŽÄ?ófÔ?Ÿk¾ŽVE‹/3Dúâ¨DʀAAîì<2ÿV
ŠUxv20100814_00453_stKsd095@ëâ|^u?@F¤@€E‰¡f=ŒX>|zØ@s×
d¾šŸ¾E‹ø{DÇDË?¾AA›˜<ââ>
ŠUxv20100814_00455_stKsd095@ëâZÅ?Bƒ%@€EŠT==|×(>û¤K?Àe¾~ùÛE‹)®B'íDʑyAB¢<>¹@
ŠUxv20100815_00319_stKsd095@ëÜAdN?w³y@€Ei.Í=zià??£×l¾»çmEoqDúìöDÊn¸AAÂø<è•Ê
ŠUxv20100815_00321_stKsd095@ëßŘ%?båT@€Eiy3=‡¦¤>¨s?}p¤d¾¢ÐåEozáD›çDË+TAA™¾<=V
ŠUxv20100815_00323_stKsd095@ëã~še?cÐþ@€Ei›q=Ÿ{X@8wE?´zád¾ŠÀƒElX)B'Ü)DÊ AB6Ã<Žvf
ŠUxv20100816_00198_stKsd095@ë!õð?KM•@€E,×=̼D>H\A?p¤k¾—
=EšÍDúô)Dʈ¼AAlë<!·B
ŠUxv20100816_00200_stKsd095@ë!Ôä?6P!@€Eq=ªÜ>HÝ@®d¾\)EŽÎáDŸ3DË9XAAŒ<h6¶
ŠUxv20100816_00202_stKsd095@ë!!#?1ö@€EO=±E>PÂ@<ÌÍd¾€EŽ-
B']/DÊ°öAB<'ãØ
ŠUxv20100821_00085_stKsd095@ëÁ"1Ù?{³ü@€E—Ώ=ò^W?}?¥¸k¾‹Æ¨E™´áDúë#Dʟ¦A? <Ö_
ŠUxv20100821_00087_stKsd095@ëÁ&_«?s4Å@€E—=ã˜Ï@·"?ôzád¾–‡+E™¤öDLDËN°A@Š<œU
ŠUxv20100821_00089_stKsd095@ëÁ*pA?'$F@€E—6\=ì¾=ã£l?"záe¾ŒÌÍE˜È{B"V‡Dʕ?A@gä<¢L
ŠUxv20110720_00159_stKsd095@ë:`làÓë?Àn@€E‡¿¸=ž?=ÚÒW?^¸Rj¾³¶FE‹ÃDü
DĘ)A1åõ=!kí
ŠUxv20110720_00161_stKsd095@ë:`p$$ø?ð¦R@€E‰-¸=§¹Ü@?·?\e¾µ?}E‰ Dƒ{¦DÅI'A1Öà=/±ã
ŠUxv20110720_00163_stKsd095@ë:`s:¥?Ó´@€E‰=ÅH>ð"?ë…f¾£SøEŠi
B¤UDѦA1}J=!0T
ŠUxv20110813_00225_stKsd095@ë=c";Öñ?.sc@€E®ü×=uøp?¦M?ài¾˜"uE¹×DüœbDÄÊéA3'8<
‡Ö
ŠUxv20110813_00227_stKsd095@ë=c—^ÁV?*'Ó@€E®Ñš=eQ@]¬ @€õÃc¾•E¹‹ÃDƒ-PDÅsžA4ÉØ<›Æ
ŠUxv20110813_00229_stKsd095@ë=cšÏ>—?B\A@€E®Ç…=£=³å@Vfff¾¤ZE¹dfB¦‡DÄí7A3Í/<£Zò
ŠUxv20110829_00181_stKsd095@ë?a²~B?1÷å@€E¡xá=–è"?œhÛ@w
=i¾£×
EªkÃDü©'DÄÈA4f<¼IW
ŠUxv20110829_00183_stKsd095@ë?aÕ(;?6õJ@€E¢*á=pÌ(@RJ@&ffc¾›"ÑE§zÍDƒJ=DŌA4{š<Oy†
ŠUxv20110829_00185_stKsd095@ë?a ;iŽ?3¤c@€E¢Å×=ˆs<=sQÊ@JáHe¾xÔþE¢þfB¦ú^DÅßA5 ©<–›™
ŠUxv20110913_00058_stKsd095@ëA?žšŸÔ?8Þý@€EÇP®=¢—\>B@Që…i¾£SøE͓HDü›#DÄé'A5™¼<k
ŠUxv20110913_00060_stKsd095@ëA?¡½˜?.Úp@€EÇ÷×= %D?}@;…c¾"t¼E͛Dƒ,´DÅo¶A5ßÛ<x3Ó
ŠUxv20110913_00062_stKsd095@ëA?¥cP?9Ï@€EÇhá=ãø-?·­ @&fff¾‡+EË%B§)DÅ"˜A6Î<ŒÙ
ŠUxv20110914_00052_stKsd095@ëA_pÞÊ{??b@€EÉAá=|b?Ó=õ@\h¾§l‹EÐ#šDüÃ}DĺoA5O1<I

ŠUxv20110914_00054_stKsd095@ëA_t9rè?N?@€EÉ)=º{<¿Ê!@\b¾° ÅEσ\Dƒu7DÅgdA5BT<NÔi
ŠUxv20110914_00056_stKsd095@ëA_wÞ³Õ?H¡@€EÉEf=²°@Áè@{f¾‡®EË¡qB¨DÅ.¸A5GŽ<‡¢	
ŠUxv20110915_00053_stKsd095@ëAxå‰Ý?]y@€EÌå=x?0?Œ
@™šh¾²-EÑ(¤DüÂÑDÄÁXA5
C< n
ŠUxv20110915_00055_stKsd095@ëA|?›÷?9—ï@€EÍe…=…õP>¦Cê@5c¾¤ZEÒՅDƒR5DÅYPA58h<[pà
ŠUxv20110915_00057_stKsd095@ëA°Ù?Hôf@€EÍhá=›6à? @‡®e¾‹Æ¨EÎjB©ZDÅ$)A6…º<­ýÜ
ŠUxv20110917_00111_stKsd095@ëA¿ûG´u?/Á@€E¥¨¸=ÞÓó=`z¡@%i¾ª~úE¬)Dü¹DФA5Ĕ<tD5
ŠUxv20110917_00113_stKsd095@ëA¿þòn?2H$@€E¦B\=—c´>ÔáJ@8Qìc¾å`E¨`RDƒNÉDÅH9A5ë<€ÛŒ
ŠUxv20110917_00115_stKsd095@ëAÀ¹ãç?;Ð	@€E¦m=Þ¥Ð>¸Ö"@N{f¾—PE©ÐB¨IºDÅ'¾A5Ïâ<'_<
ŠUxv20120313_00978_stKsd095@ëX
pÇ×?™,Ã@€E¤£\=˜'@ef?¸Ri¾¶È´E¥"Dü¥'DÄ ¬ACB'<æ:›
ŠUxv20120313_00980_stKsd095@ëX
sê=?£‰@€E¤ç\=aÇ0>¯±~?ë…c¾¯²E¥ÙšDƒ;DÅXþACGã=T
ŠUxv20120313_00982_stKsd095@ëX
w
ô?ŸÐ³@€E¥¸q=¹»ô?Ãcé?5e¾ºáHE¦ÚÍB£MÓDų#AC‹	<ÑÓG
ŠUxv20120507_00429_stKsd095@ë^é;åú?b&@€E§©×=±@>TÅÖ@%¸i¾®{E«ªfDüœƒDIJÁAI·<"'
ŠUxv20120507_00431_stKsd095@ë^é?,5h?™
@€E¨;==­0d@©e?ë…d¾—
=EªÒ¤Dƒ>ÁDÅq`AINš<Luœ
ŠUxv20120507_00433_stKsd095@ë^éBš©å?'î@€E¨h3=£Ô>˜¯ï@Y™šf¾n—E§í®B¥1ªDÅ`AI¦¾<Ô2•
ŠUxv20120520_00516_stKsd095@ë`‰í\å?1eÿ@€EœÍ=e‹Q?'?ž¸Ri¾ž¸REŸðöDüž¨DÄû×AK.Z<W³
ŠUxv20120520_00518_stKsd095@ë`‰^e¼?4Ða@€E Ô=]Rh>Ÿx?¯\)b¾ŒÌÍE£…Dƒ=üDÅÀ9AK\<dn"
ŠUxv20120520_00520_stKsd095@ë`‰©?2k6@€E¤=='Ð?Æp'@
=qe¾%E¦/×B¥ì‹DÅ7×AKFm<±Wi
ŠUxv20130204_00414_stKsd095@ë6E¬ˆ?‰¸>@€E®Ç=¡bÀ?Dw?@i¾¶È´E©ïqDüÁÛDÄACh×<ÕmÜ
ŠUxv20130204_00416_stKsd095@ë9??q""@€E®c®=]] <°µP?•Âc¾´9XE©N{Dƒn-DÅHÍACWù<"ªW
ŠUxv20130204_00418_stKsd095@ë<ï4+?…"@€E° ®=P_x=ž5µ?LÌÍg¾¯ E¨LB£¬DÅ}AC¾Š<¦ùv
ŠUxv20130313_00573_stKsd095@녨63"U?q`ã@€E‰Â¤=Íøž?4Æ?±ë…h¾ž¸RE‹Ù
DüÊDÄçA=)ø<Ÿ<[
ŠUxv20130313_00575_stKsd095@녨9°UH?lÞ:@€EŠTá= I?zЉ?Ž{b¾›"ÑE‹M®DƒYPDÅIªA<øs<tÃ-
ŠUxv20130313_00577_stKsd095@녨<ë={?†£ž@€EŠ\Í>x?%¢q?¬ÌÍg¾š¬EŠpB£wLDÅ
`A=}<Ç=!
ŠUxv20130319_00829_stKsd095@ë†kâû?'Ãz@€ErKH=–`?[ž?@i¾›¥ãEt"öDüÓDÄZ A<.<¦ØÍ
ŠUxv20130319_00831_stKsd095@ë†köd ?'ÿ@€Eroš=†ž_?[‹I?W
=c¾­VEuû…DƒODŚVA;ÅÌ<¦È]
ŠUxv20130319_00833_stKsd095@ë†k	2;?·|@€ErS=vR?쿙?0£×e¾±©üEu<¤B jDÅ%¢A<6<èMQ
ŠUxv20130320_00661_stKsd095@놈Îôm?¤fu@€EŽ'=>'=«Âé?!G®h¾¤Ý/EÍDüǍDÄ4¤A;Æ<ۖÛ
ŠUxv20130320_00663_stKsd095@놈Ò6~A?¯Œ@€EŽ==•Ý>P½á?fffc¾ËC–E'¤DƒJ-DÅXÍA;š=þ¶
ŠUxv20130320_00665_stKsd095@놈Ù~kÁ?º|3@€Ey\>x®=ù¸Œ?:áHg¾½ó¶EŽ¸{B£†¨DÅJA;q@=Ð-
ŠUxv20130321_00343_stKsd095@놦Ô[—*?ˆö @€EŸJq=€Lü@+ªñ?…¸g¾¢MÓE¡AšDüÑXDÄ!PA; g<Ë+
ŠUxv20130321_00345_stKsd095@놦×Ê|f?‹ï¸@€EŸ\ö=$(>¯…?J=qb¾³33E¡¬=DƒUyDÅT{A;AŽ<¾$ó
ŠUxv20130321_00347_stKsd095@놦Û¶š?Ò½@€EŸ>ì=p™ ?-.b?}p¤f¾›"ÑE 6B¤\DÅ)/A;—Ú<֓Ù
ŠUxv20130322_00905_stKsd095@ë†È¡"š4?uÔÖ@€E‹:á=9‰?€÷c?n{h¾²°!EŽ÷\DüÛðDÄ?A;a<¡q1
ŠUxv20130322_00907_stKsd095@ë†È¤uË^?Šá$@€E‹—
='Wt?Q׺?n{c¾¶E¢EŽ)®DƒRDÅS
A;g<'Ñ
ŠUxv20130322_00909_stKsd095@ë†È§÷öq?~߄@€EŒ1…=ÌE†>Èٕ?c×
g¾¶È´EŽ‰qB£*DÅßA;$e<ó
ŠUxv20130323_00662_stKsd095@ë†ç*ûK?"r)@€E3=Ã>o?ä`~@G®h¾›¥ãE3ìDü¸DĶA;I<sL
ŠUxv20130323_00664_stKsd095@ë†ç=,–a? v–@€EŠÚq=Êä)> @c¾œ¬EšDƒY7DÅ?A:Ö½<G
p
ŠUxv20130323_00666_stKsd095@ë†ç@f­3?"?ù@€EŠµ=Ñ—=æ¢E@.{h¾"÷ÏE2áB£r°DÄü1A;t<Vg3
ŠUxv20130325_00477_stKsd095@ë‡%E;Ñ?AJŽ@€EĀq>%'<;ŸY?ë…i¾'hsEƚ¤DüÝyDĤA:";<t7ç
ŠUxv20130325_00479_stKsd095@ë‡%J!l?CSE@€Eñ×='Oä>®]k@.¸Rd¾£×
EÆW×Dƒ`DÅ2^A:ªÖ<u˂
ŠUxv20130325_00481_stKsd095@ë‡%O '?MçZ@€EÃ¥{=¦p?×ËÕ?‹…g¾ ÄœEÅÕB£'hDÅÃA:H;ôÑî
ŠUxv20130405_00465_stKsd095@눍ÑT?‰@€E¨ö=Že\>Ì2«@u¸i¾˜bE­"{Düº=DąqA9,<Ñ·
ŠUxv20130405_00467_stKsd095@눍ËJ? ¸@€E©u=Œ´=œèÌ@c¾¡G®E«®ÍDƒ8bDś3A8m€<¼*
ŠUxv20130405_00469_stKsd095@눍>ö¶?Y‰@€EªŒÃ=ƒ~Ä=¨@2@\(öU¾¤Ý/E®}HB ¤ZDÅXîA8Ðq<ŽØ?
ŠUxv20130508_00969_stKsd095@댫ì³A¶?K@€E±€á=«éë@ntá? i¾·ÎÙE¶1\Dü"9DÄKdA4×!<ܤ'
ŠUxv20130508_00971_stKsd095@댫ðXW°?¢UT@€E²
\>°?^€?¦ffc¾¬1E´Ë®Dƒ1DÅyÛA5#<ð5ñ
ŠUxv20130508_00973_stKsd095@댫ô%6?¹y@€E±õ)>X@¨*?ë…D¾° ÅE³}\BŸèsDÅOžA4֐=›¬
ŠUxv20130509_00768_stKsd095@ëŒÉћ?…÷@€EÈ=^'=³&?‹…h¾§l‹Edž{Dü©qDÄw3A5(X<·…$
ŠUxv20130509_00770_stKsd095@ëŒÉÕ+«?Æ¿ä@€EÄUÍ>áÄ?¶Úþ?=p¤c¾¬‹DEÆÚÍDƒR-Dŧ×A55Q=Ò<
ŠUxv20130509_00772_stKsd095@ëŒÉØÊÒ!?²‹ë@€EÄg®=¨º¨?2È?5@¾ÀEÇÀ=BžèsDÅUºA4ï÷<ÙåÉ
ŠUxv20130614_00290_stKsd095@ë'C ‹Ûì?oÝs@€EuÜ{=¡!(>L–(@zág¾¾ùÛE€ªöDüÈbDÄS\A3-2<m¦á
ŠUxv20130614_00292_stKsd095@ë'C#­ï'?ƒq@€Eu³…=¼þ€>ÿîÉ?³33b¾´¼jE{c…DƒgDÅs3A3"Þ<¨œ‰
ŠUxv20130614_00294_stKsd095@ë'C&Ösj?†®@€Ev3H=²KL?C³%?"33f¾»çmE}«3B¢`ÅDÅ+TA3zz<']…
ŠUxv20130615_00220_stKsd095@ë'`Öx7?sœo@€E£³š= ƒx?Iñò@g¾¬1E§M\DüÏÏDÄ;\A3"/<yy
ŠUxv20130615_00222_stKsd095@ë'`ٌX"?gÏ:@€E£]®=¥ëè>ÙÔ?ºáHc¾²-E§•®DƒLRDÅRVA3B³<ˆº
ŠUxv20130615_00224_stKsd095@ë'`Ü¢G¾?Xq"@€E£§á="³L@T9?ù™šf¾—PE¦'fB¤-DÅhA3ék<;-c
ŠUxv20130615_00364_stKsd095@ë'b`ÓÕ?ç¨@€E"ú=£µ?ê*m>úáHh¾¯²E—Ù×DüÊúDĆNA3aK=EV
ŠUxv20130615_00366_stKsd095@ë'b ƒùI?ö/@€E"þö>H³?ÊÎÁ?záb¾£×
E–y
DƒpjDÅfFA3k—=ß¿
ŠUxv20130615_00368_stKsd095@ë'b#ÑÖÍ?®Ô,@€E"­=>÷@>?LÌÍe¾¨r°E"¬¸B£€ƒDÅKLA3F<»¤Ì
ŠUxv20130615_00412_stKsd095@ë'b®~Ù?™j«@€Eíf=z²˜>½Ù?=p¤h¾ª~úEæ=DüÑ?DÄ`ÅA3@ñ<®9p
ŠUxv20130615_00414_stKsd095@ë'bÊ}'?"Ÿ÷@€EÇá=Ÿt?¡ÐŒ?B\b¾°£×E'¥3DƒaÃDŇÇA33<Á²w
ŠUxv20130615_00416_stKsd095@ë'b"÷žˆ?©8@€Ežö=•œü;Eð{?=p¤R¾ÌIºEvB¥"DÅ1A4/¬="ä@
ŠUxv20130616_00396_stKsd095@둂N§"?œ'@€E¡wÃ=Ž¾@
ŠUxv20130616_00398_stKsd095@둂Qñ‰ñ?@€E¡1Ã='Ù˜>ùÉÈ@Žffb¾˜bE§Ì)DƒcßDÅ{¶A5ã<Ïòb
ŠUxv20130616_00400_stKsd095@둂UB!c?Ä @€E Ïö=îk%
ŠUxv20130617_00824_stKsd095@둦Q=à?¥¡@€E€Ý
=ŠF?$¦Ú?…¸h¾¦éyE"^=DüÃ}DÄ{#A3Aê<ӞJ
ŠUxv20130617_00826_stKsd095@둦ƒ?¸L#@€E'¤=wX=ÈÙ?\)c¾¶E¢E"Q
DƒG}DŇuA3é=@
ŠUxv20130617_00828_stKsd095@둦
)ÿÙ?Œ!%@€Ek
=¾ÉM?++?¥¸c¾¡ÊÁE'ЏB¡hsDÅTA2í}<±{Ñ
ŠUxv20130618_00168_stKsd095@ë'ÇéÞ»?aÑ°@€EŸ·…='Ù>í
@£×i¾³¶FE£G3Dü´{DÄÁHA2º÷<›•
ŠUxv20130618_00170_stKsd095@ë'Çí,ä:?T:_@€Eéì=…à>™Ð[@
=c¾½ó¶E¤®Dƒ5?DžA2²\<YFÒ
ŠUxv20130618_00172_stKsd095@ë'Çð­ŒÁ?_RÁ@€EH="Š$>×õ–@G®e¾«E fBŸŠÁDÅyA32Ó<š	I
ŠUxv20130625_00594_stKsd095@뒥ì%ø¸?uûâ@€Efû>ŽÃ@¦íH?ê=qh¾½p¤Eq{DüÄîDÄ­'A2žÛ<²þÙ
ŠUxv20130625_00596_stKsd095@뒥ï]Zú?šD.@€Ef=¦¡¼?G¿Ð?Š=qb¾¯²Ejs×DƒV°DÅÐ9A3A#<Üíç
ŠUxv20130625_00598_stKsd095@뒥òuž?IO@€Ee"{=Tš×?‰S?÷
=e¾¦ffEiL{B¡š DÅyHA3S<¬ÚI
ŠUxv20130626_00409_stKsd095@ë'ăs?6q'@€E‡ŒÍ=¯Ãø?{Ð@XõÃg¾¥`BE‹ñšDüÐ)Dċ3A2Ž¬<q-
ŠUxv20130626_00411_stKsd095@ë'ÄØ?1ē@€E‡êš=€wÀ@ÿôÙ@ÌÍc¾ŽÙE‰'qDƒ\BDÅ¢^A3Ã3<eMå
ŠUxv20130626_00413_stKsd095@ë'Äþq‹?-Y@€Eˆ»®=‹¿€@¾cA\)e¾ŒIºEs3B¢Ç®DÅWç
ŠUxv20130627_00230_stKsd095@ë'à×­[B?*Kë@€E¥š=fº·@ÎÇAd(öh¾®—E¶ÜfDüâÉDÄF%
ŠUxv20130627_00232_stKsd095@ë'àÚ×b?(û@€E¤ÄR=‹ô?ä^@åp¤c¾¨r°E«üDƒXRDÅi²
ŠUxv20130627_00234_stKsd095@ë'àÝìà?È@€E¤Ë…=ˆ€4
ŠUxv20130628_00189_stKsd095@ë"¦óp?©kl@€E«ïá=î(	>Ø%Ç@…f¾záHE©D¤B¡¨DÅ*ÁA2<D<æVk
ŠUxv20130628_00245_stKsd095@ë"2ST;?: @€E¦x¤=Ó?äH@Dzáh¾£×
E®­
DüМDÄoßA3a—<'9#
ŠUxv20130628_00247_stKsd095@ë"5~'?>ÎÞ@€E¥="º\@
'Z?Ó33c¾›¥ãE§ØDƒZ˜DŏA3›<+>
ŠUxv20130628_00249_stKsd095@ë"8£m?:(Ú@€E£\=¢Dx@ސ$@™G®g¾©xÕEª5×B£­'DÅ:¨A3 Ú<чÁ
ŠUxv20130629_00134_stKsd095@ë" ~Úœ? 2j@€E‹6ö=®Á¨?þüAffg¾Ÿ;dE—-×DüÕDÄK×
ŠUxv20130629_00136_stKsd095@ë" §$r?(«@€E‹H{=Æ´ü?&'Æ@£×
b¾bNEÎ¸DƒbwDÅp"
ŠUxv20130629_00138_stKsd095@ë" "·	l?'jo@€E‹"=²¦ñ?Ú³@"ÌÍg¾šŸ¾EU3B£DŃA2º<¯»X
ŠUxv20140617_00152_stKsd095@ë¿?ïÊH
?g:L@€Eȗ×=˜€°>̕?þ¸Rg¾­VEηÃDô÷;DÄ-HA7´…<£á
ŠUxv20140617_00154_stKsd095@ë¿?ó!	æ?déÛ@€EÉV{='L?"0@.{c¾¢ÐåEÍpáDw‡DÅK\A7=d<'©%
ŠUxv20140617_00156_stKsd095@ë¿?öd‡?…B¦@€Eʓ)=š?K8…?\6¾˜bEÍ¢=A§ DÄâ‡A7Š+<³šT
ŠUxv20140618_00055_stKsd095@ë¿_41?¾?9dø@€EÏ|
=g€ð?C?p¤g¾ A‰EÒþRDôì{DÄ1?A7pÞ=;
ŠUxv20140618_00057_stKsd095@ë¿_7r'©?@—@€EÌÒ=;x>W
–?ŒÌÍc¾¦éyEÑúáDwqDÅVÑA7¶Ì=}
ŠUxv20140618_00059_stKsd095@ë¿_:Þ-?7,k@€E͈q=›·•>±–¿@4zá4¾‡+EπÍA©`BDÄøîA7DÔ="Ž
ŠUxv20140618_00151_stKsd095@ë¿_û­*?'à@€E¸Éì=¨ïx?˜2?'\g¾Â\E¾JRDôìDÄ)'A7zà<Ákƒ
ŠUxv20140618_00153_stKsd095@ë¿_ÿr?lXè@€E¸ÆH=SÁ=4À?G®c¾¦ffE½D{Dw§ÏDÅB¨A7š<U–e
ŠUxv20140618_00155_stKsd095@ë¿`cwt?qïÔ@€E¸"ö=os ?cdï@9™š5¾Ñë…E·ÀRA©záDÄå`A9
Š<Êûü
ŠUxv20140618_00439_stKsd095@ë¿bђ"?Rύ@€E½í¸=Y¡?ìÜ6?œ(ög¾–E¿p=Dôâ-DÄ%ËA7–ã<µ¨†
ŠUxv20140618_00441_stKsd095@ë¿bÕ6RÍ?NÃR@€E½Ÿ3=˜|¤>õv?Ï\)d¾šŸ¾EÀðDw~FDÅX!A7͙<™"b
ŠUxv20140618_00443_stKsd095@ë¿bؒ®?GÓF@€E¼æ¸=tEèAÊí@o\)2¾"÷ÏE¾ªA§=qDŪA7ß9<é%,
ŠUxv20140619_00103_stKsd095@ë¿tH·T?›É÷@€EÏòá>÷Õ>¶ÖÂ?¢\h¾ ÄœEÓ:Dõ9DÄ+…A7LU=
?®
ŠUxv20140619_00105_stKsd095@ë¿w¯d?"¬@€EÐpH=Ðq?'CÏ?Àd¾½p¤EÕU\Dw'-DÅv%A7|†<Ó$B
ŠUxv20140619_00107_stKsd095@ë¿ÒÓÍ?¥¶…@€EÒí×>Ž&&?TL#?"zá3¾¿|îE×A®7LDÄ÷+A7N1=!,I
ŠUxv20140625_00199_stKsd095@ëÀ@ý½ _?D"G@€EƒyÃ=˜pl?.Ï*?ç®h¾²-E‡eqDôƇDÄ8‹A8Z<&u~
ŠUxv20140625_00201_stKsd095@ëÀA4]€?4ϼ@€E'ÿ{=Oè>Àv)@+…d¾¡ÊÁE†ÎáDwhåDÅ[}A8F <fâ¬
ŠUxv20140625_00203_stKsd095@ëÀA±?:Ë¿@€E'üá=R7 >]ÐÙ@€£×3¾å`E…-…A ¸RDÅðA8x"<Ãwr
ŠUxv20140628_00134_stKsd095@ëÀ [&¢?5#½@€E|
=r$ß=áœ@záh¾¾vÉE•"šDôÐDÄ8BA8v<^¿
ŠUxv20140628_00136_stKsd095@ëÀ ^‹÷??í@€E¸=µ¤4>/À?úáHc¾¯ E'ö¤Dw"¼DÅ^°A8‰…<*iH
ŠUxv20140628_00138_stKsd095@ëÀ aûó?L¾@€EŽƒ\=sûI@Edž@-p¤3¾£SøE¥šA¤ùÛDÄù?A8Ó5<{çû
ŠUxv20140630_00055_stKsd095@ëÀÞßK4\?pý-@€E¡¸H=~à >õ&Ñ?c×
h¾§ïžE§®¸DôëLDÄVòA8aA<ˆ¢¨
ŠUxv20140630_00057_stKsd095@ëÀÞâÆCq?oyµ@€E¢×=NV™<xTŠ?Që…c¾›"ÑE¥îöDw•ôDÅ[¾A8'±<ob
ŠUxv20140630_00059_stKsd095@ëÀÞæ30?:vÕ@€E õö=‹@NóÌ@'\4¾OßEŸû\A¥'hDÅ
¢A8ñÕ<ÃH+
ŠUxv20150330_00510_stKsd095@ëãÀ l?4L@€EÅK\=¾`Ð>Èj? h¾¯ EÆbDüºDÄIãA`K¬<°´­
ŠUxv20150330_00512_stKsd095@ëãpÉÂ?5"@€EÅ©Ã=¬Ê¤@†?0£×b¾˜bEÆF)DƒKðDÅiÓA_ý"<qI
ŠUxv20150330_00514_stKsd095@ëã Jƒ?=èÞ@€EÆ =™'8?éôÉ?}p¤g¾˜"uEÆe\B¢_¾DÅ
%A_÷ž<°le
ŠUxv20150409_00233_stKsd095@ëäF8'ظ?€¹@€EÎøR='âD>›}ý?LÌÍg¾«EÒ¹HDü̋DÄHœAbێ=±o
ŠUxv20150409_00235_stKsd095@ëäF;Òv?o˜R@€Eη\=Ž9(?¹É5?¥¸b¾ ÄœEÒ;…DƒYºDÅZ^Aaì.<àLØ
ŠUxv20150409_00237_stKsd095@ëäF?8¥
?ušö@€EÎظ="ÕÀ>"°?^¸Rf¾™‡EÑG®B£DÅ7çAaâ<ÀNs
ŠUxv20150422_00250_stKsd095@ëåä"á·?.o¡@€E»×…=·äè>úÿ?333h¾"t¼EÁ;®DüÑhDÄ6fAcˆí<n¾Ó
ŠUxv20150422_00252_stKsd095@ëåä&{¬?#À@€E¿¯×= RH?¥]+?ub¾'ñªEÂ:áDƒffDÅ|Abúh<–œL
ŠUxv20150422_00254_stKsd095@ëåä)†Ì?+Ö¸@€E½ÓÃ=¡ˆ<>Ã<0?^¸Rf¾"›¦E½ÓšB£üjDÅ!AcL<šü»
ŠUxv20150529_00151_stKsd095@ëê€&'+¾?/˜o@€EÆ(Í=‹Pð?LÉ´?ºáHg¾—
=EÆ­DüéDÄEÛAeÅd<îÒ0
ŠUxv20150529_00153_stKsd095@ëê€)•ÅÐ?+ö–@€EÇö=‰>@;=6?ub¾¡ÊÁEÊìDƒt{DÅrúAf#)<ĨP
ŠUxv20150529_00155_stKsd095@ëê€,×^¡?%.œ@€EÇM)=`¯ˆ?8à?…¸f¾l‹DEÉ%šB£ŒJDÅ`AešI<ßY&
ŠUxv20150601_00199_stKsd095@ëêàø··?\ìô@€E·…=•×€@)6¯?W
=h¾˜bE¹HDüՉDÄ\jAfå<Â#+
ŠUxv20150601_00201_stKsd095@ëêà\å?_mð@€E¶u\='»t?:Š?LÌÍc¾œ¬E¸\DƒiHDÅx9Af¸<¹Ý
ŠUxv20150601_00203_stKsd095@ëêàµÔ?cƒï@€E¶ŽH='><?pö?@f¾r°!E·Ï®B£µÃDÅBAf;¸<ȵY
ŠUxv20150611_00051_stKsd095@ëì9ͶØ?µŸá@€E±ˆ®=ÞÈI@
$G?s33h¾Ê=qE³ÂRDüôÕDÄ?ÇAhS^=Gç.
ŠUxv20150611_00053_stKsd095@ëìJ Z>?ÁjF@€E³qÍ>t·=@{Ó	?Ã×
1¾èõÃEµ•\Dƒ™šDňAl&4>3Oç
ŠUxv20150611_00055_stKsd095@ëìS)ƒ?–
i@€E³ {>å|?Çco?p£×f¾'ë…E´;šB¤"NDÅÉAggË=0ÙÍ
ŠUxv20150623_00255_stKsd095@ëí¦Ëãn?)§ÂA F\=!¨>3ƒ~?¸Qìj¾˜"uF_Á®Düš‡DĝAgºã<©è5
ŠUxv20150623_00257_stKsd095@ëí¦%X"{?+̋A F\zR=‹éL=vå?"33d¾†§ðF^Í
DƒDÅÉ/Ag‹Ã<€bC
ŠUxv20150623_00259_stKsd095@ëí¦.Õ?.féA F]¸=¬Îð>n™[?Ž{e¾}ó¶F^ÏÃBŸgðDÅmAg€<‰°5
ŠUxv20150630_00027_stKsd095@ëîÁ™Ø¯?!U2@€E¶ò=¦g,<ʵ,?ÚáHh¾˜bE·Dü¬DÄYPAeà
=bvÙ
ŠUxv20150630_00029_stKsd095@ëîÆ˜p?4Ï@€E·
=¡vÜ@>Œ¯?ºáHc¾…¸E·§3DƒC\DňZAf˜Ó=w¬µ
ŠUxv20150630_00031_stKsd095@ëîÊ76?!Z!@€E¶ˆÍ=«"œ>¡o(?ü(öf¾ƒoE·½B¡s¶DÅ3…AhÔ)=²¦V
ŠUxv20160630_00742_stKsd095@ìFÝn`?I@€EÑq=Ž\ì?\f?ï\)i¾¡G®E"ÒRDüÆ°DиA.	ì<o-

ŠUxv20160630_00744_stKsd095@ìFà¨?BÖr@€Eøq=A(>'–Ç?ê=qb¾ŠÀƒE"NDƒADÅևA.¾º<cB
ŠUxv20160630_00746_stKsd095@ìFãã¿­?^‰@€E'bH=äò­?ÄÄ@&ffd¾ŒIºE'S
B ²-DÅq/A.L1<o7'
ŠUxv20170617_00643_stKsd095@ìHE;Cx?GfU@€Ešš=Õg~@ÜyO?£×g¾«E3HDýH)Dč¢AI4'<X©þ
ŠUxv20170617_00645_stKsd095@ìHEû|¹?Dõ@€Eš'á=œH=Æ2?:áHd¾¢ÐåEœ"Dƒ°RDÅG¦AIÔ<3"j
ŠUxv20170617_00647_stKsd095@ìHEö('?<Š@€Eš¸='Ö@Bkü?¬ÌÍe¾‡®E›9B§ûçDÅcD
ŠUxv20170619_00380_stKsd095@ìHƒ¶÷BÂ?Á©@€E¬¥q=ÀÛ?šŸO?áG®h¾¨r°E¯7HDý@ÍD̏AI—õ<wï
ŠUxv20170619_00382_stKsd095@ìHƒ¹ÈîÇ?'(@€E¬Éš=›>¼p?·
=d¾"ýôE®=DƒµšDÅ]ªAI˜á<X¬Ã
ŠUxv20170619_00384_stKsd095@ìHƒ¼¶ª!?Ã!@€E­¤= 7ü=!ÚZ@Mp¤g¾bNE®=HB§ÿ}DŅÓAI[C<ËM/
ŠUxv20180403_00823_stKsd095@ìlŠ=Ü^?ü'@€Ešr==ëèÞ?a†Œ?p£×h¾©xÕEš©\DüèsDĺAg"=vð
ŠUxv20180403_00825_stKsd095@ìlŠ@åóå?‡‡@€Eš‡\>°Æ?i' ?Tzáa¾ª~úEšv)DƒŒþDŀ)AgÄ1="#
ŠUxv20180403_00827_stKsd095@ìlŠCà9¼?†Ü@€EšÌÃ=혹=
?c×
f¾´9XEšš¸B¥p!DňjAg$%=É 
ŠUxv20180403_00967_stKsd095@ìl‹Záx?Èͯ@€E=¸×t?»™ƒ?€+¾ÖEþDý%²DğmAl"ë>`Êé
ŠUxv20180403_00969_stKsd095@ìl‹]ó»¤?Ö@€E,…=¬Ñà>y¤Ð?šáHc¾È1'EJ=Dƒ‰DÅ^NAg*ú=O-ö
ŠUxv20180403_00971_stKsd095@ìl‹a"!?¯­À@€E¢)=¢©\@	Æ?^¸Rf¾¬‹DE¡\B¤ñ'D'nôAhK=>"5
ŠUxv20180415_00710_stKsd095@ìn
?"ûz?@áÅ@€Eà¹ì=íäÙ@ä0?G®g¾š¬EሏDýDđAc|a<»®q
ŠUxv20180415_00712_stKsd095@ìn
BF¯?3"•@€EàÌá=ª^|@&ò?záHc¾bNEàf¤DƒšoDÅfÁAbò%<Ÿ¶*
ŠUxv20180415_00714_stKsd095@ìn
E‰'å?ǃ@€EàÅ\=©Þô>r‡?‹…g¾›"ÑEàÝìB¥ÓøDÅzAcl-<·u
ŠUxv20190422_01061_stKsd095@윋݌Óc?·¡*@€EÔf='5è>OGR?€g¾¾vÉEÙMšDýˆDÄK¾A.Õ&=ä÷
ŠUxv20190422_01063_stKsd095@ìœ‹àŸ­Z?µå³@€EÔ©==ÔD>9$_?
=qc¾§ïžEÙU\DƒÖDÅÓA/4=
ÑÏ
ŠUxv20190422_01065_stKsd095@윋ã²Q¡?¬Q˜@€EՆ…=ûÁÎ?–›?Y™šd¾¬1EÙB§¥ãDÅ=XA/âX=ìð
ŠUxv20190620_00794_stKsd095@ì£ç¤".M?qJ@€E½ÌÃ=âÔ@"³5?±ë…g¾¨õÃEÂ.RDýWðDÄg®A1²ë<Ô"Ñ
ŠUxv20190620_00796_stKsd095@ì£ç§~ôþ?tÄÖ@€E½ç¤=•œ€=ôÜ\?®{c¾/EÁW\DƒÁÃDÅ@RA1|#<‰V³
ŠUxv20190620_00798_stKsd095@ì£çªÌ ?|0î@€E¾¨q=Mx=!"?˅e¾´¼jEÄhÍB©#DÅ7mA1]*<›"è
ŠUxv20190808_00551_stKsd095@ìª=°º?}óž@€E"s=@a ?,à?xQìi¾´9XE˜ öDý"–DÅôA5?<–Ð0
ŠUxv20190808_00553_stKsd095@ìªA
†í?u]°@€E•Í=m¢A?'ô?—
=c¾­VE—Ä)D"ôDÅÍyA5"<½çð
ŠUxv20190808_00555_stKsd095@ìªCû
?wýL@€E"ö…=m€Ð@7Š?£×e¾©ûçE•´B­œ)DÅсA5&<}¢Ù

==> anc/pub_raw/L222_25_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  132 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
'¥`Áv20100304_00837_stKsd057@êûŒ¬iU?'<™@€E—Šf=Õ[@ŽêÙ@ë…j¾ŠÀƒEšø)CºÏD»fAˆ€>i$ß
'¥`Áv20100304_00839_stKsd057@êûŒI×å?!=@€E—S
=•®¤
'¥`Áv20100410_00742_stKsd057@ë,‡»
X?mbÜA F+$)>ڞ
'¥`Áv20100410_00744_stKsd057@ë,Ž›NP?Mê¸A F+"=æå
'¥`Áv20100813_00155_stKsd057@ëÀ¢†,ª?0Y@€E
=º£T@™°¼@5¸k¾ƒoE+3CÊœD¹Ð"A‡¾Œ>Ê
'¥`Áv20100813_00157_stKsd057@ëÀ¥û'2?'è6@€EŒ¼f=¨º€@Z¯\@hõÃf¾'ñªEšD«ÃD¹t1A‡rŒ>;î;
'¥`Áv20100814_00507_stKsd057@ëⅭ(˜?;!@€EŒ2=ˆ$¬
'¥`Áv20100814_00509_stKsd057@ëâ‰#µg?7×¥@€EŒš=‹£D
'¥`Áv20100816_00302_stKsd057@ë" Ž57?;Qý@€EŠ'H=ê|õ
'¥`Áv20100816_00304_stKsd057@ë"$=çÂ?3ݤ@€EŠB
=ë&

'¥`Áv20110217_00625_stKsd057@ë'KV:Ÿ8?4lË@€Eœö=ºGX
'¥`Áv20110217_00627_stKsd057@ë'KZh=?@U#@€E›R=²âœ
'¥`Áv20110508_00596_stKsd057@ë1K68[f?4=@€EÀ¨ì=ÅO|
'¥`Áv20110508_00598_stKsd057@ë1K9"o3?;é]@€EÁÃ=ˆúø
'¥`Áv20110813_00197_stKsd057@ë=c]õCŽ?+!ô@€E±×=£'D
'¥`Áv20110813_00199_stKsd057@ë=ca/ ,?59Ž@€E±3H=Ì©B?rº…@!ë…f¾ŠÀƒE³Ø{D­ ÍD³uqA"™Ö=þ°¢
'¥`Áv20110814_00364_stKsd057@ë='ò€ÖT?2‰˜@€E¤Ó)=šóõ
'¥`Áv20110814_00366_stKsd057@ë='ö&Èl?7Ûì@€E¤0=¼'
'¥`Áv20110826_00148_stKsd057@ë?¤_ö‹?œg@€EšIš=›và
'¥`Áv20110826_00150_stKsd057@ë?§œKÑ?œWÒ@€E™úH=…–è
'¥`Áv20110831_00226_stKsd057@ë? ú•óG?†åk@€EÇH=Äo
'¥`Áv20110831_00228_stKsd057@ë? þ
|j?–ö@€EÆí>

'¥`Áv20110904_00376_stKsd057@ë@ Î×cª??d²@€E§^\=úN8
'¥`Áv20110904_00378_stKsd057@ë@ Òa¡?9W/@€E§H=Ÿ,8
'¥`Áv20110905_00218_stKsd057@ë@A¨?-j2@€Eœ)¸=Ñ¡A"–A@{i¾bNEo\Cр¤D³ªNA"ßq>)ù
'¥`Áv20110905_00220_stKsd057@ë@Aîa?-ë@€Eœe®=šò
'¥`Áv20110913_00126_stKsd057@ëA@#À#œ?'Ù@€EÍûq=‰
'¥`Áv20110913_00128_stKsd057@ëA@&û²=?%·L@€EÍ	®=…j$Aâ–=@ee¾å`EÏ4D­3uD³¯A†õ>;JÔ
'¥`Áv20110914_00216_stKsd057@ëA`¿Å?lLã@€EÕZR=pÈ
'¥`Áv20110914_00218_stKsd057@ëA`à 5Õ?M'I@€EÔy==©G
'¥`Áv20110916_00155_stKsd057@ëA ]¹Éæ?rÓT@€E°1>Gº
'¥`Áv20110916_00157_stKsd057@ëA bSë?>ªl@€E°…=¡¸
'¥`Áv20110919_00271_stKsd057@ëB.¶ŒD?LðÞ@€EÊhq=ƒ©Ü
'¥`Áv20110919_00273_stKsd057@ëB1ð¨t?Xnj@€EÊÛ¸=ÚB
'¥`Áv20120509_00576_stKsd057@ë_+BÚOí?.Tþ@€E§mq=`l
'¥`Áv20120509_00578_stKsd057@ë_+F÷ÆK?/ó<@€E§l="´
'¥`Áv20130319_00657_stKsd057@ë†i'­×"?¤%d@€EvX=—'q
'¥`Áv20130319_00659_stKsd057@ë†i–—?"ä@€Ev\=–Ô,
'¥`Áv20130320_00921_stKsd057@놋Iì]?Åku@€Eâ==Ô"[
'¥`Áv20130320_00923_stKsd057@놋»«½?Ÿ½ã@€En
=ŠH
'¥`Áv20130321_01059_stKsd057@놬øV2½?@br@€E"4f=²B…A(fž@€Qìi¾©xÕE–CìCÐI7D³´‹A"¦´>v6'
'¥`Áv20130321_01061_stKsd057@놬û¸r£?TùÜ@€E"Àq='4l>›@õÃc¾›"ÑE–nD­c
D³]¢Aƒ™ÿ>¦V
'¥`Áv20130324_00602_stKsd057@뇛¢]?`Cµ@€E Q×=xŠX
'¥`Áv20130324_00604_stKsd057@ë‡T.€?LxÇ@€EŸˆH=Žz|
'¥`Áv20130325_00833_stKsd057@ë‡)_ɔ3?
<L@€EœFÃ=šû??3ð@ŏj¾™™šE §®CÐQªD³
'¥`Áv20130325_00835_stKsd057@ë‡)iJÍ?Î@€EœÍ='GôAQD@\(öd¾‡+EŸ7ìD­m'D³SDA…ÜÕ>Tc
'¥`Áv20130411_00692_stKsd057@ë‰LÕiɝ?ÆÞ³@€E¢U=d'¨
'¥`Áv20130411_00694_stKsd057@ë‰LØ×?³õM@€E£l×=Hëx
'¥`Áv20130505_00416_stKsd057@ëŒEåžÖ? §@€E×!3= ð@Ô+k@¸Qìj¾šŸ¾EÛCÐCøD³'²
'¥`Áv20130505_00418_stKsd057@ëŒEý܏?+c	@€EÖó3=ƒ4À?©ð¾@HõÃd¾‰7LEÙ¢¤D­guD³>^A'ýP>!á¿
'¥`Áv20130507_00473_stKsd057@댈b¢·{?
@€E«zq="w4@a@€h¾'n˜E®tÍCÐdÝD³¯DA‡Û>^ûµ
'¥`Áv20130507_00475_stKsd057@댈eã)?cÓ@€E«@=ŸE@?e"¿@`£×f¾…¸E®W3D­p¬D³foA†ÿy>\÷
'¥`Áv20130509_00932_stKsd057@ëŒË65çC?óe@€EΈÍ=cÞá
'¥`Áv20130525_00579_stKsd057@ëŽÇëŒ]?¥«@€E‹:R=¯&ð
'¥`Áv20130525_00581_stKsd057@ëŽÇî'oY?•oÈ@€E‹"=‡Ü
'¥`Áv20130526_01007_stKsd057@ëŽè¯2­§?Ä(ý@€Eœ_{=­Bu
'¥`Áv20130526_01009_stKsd057@ëŽè²©… ?¦rÈ@€E‡)=L
'¥`Áv20130615_00576_stKsd057@ë'd%[[?µ÷Š@€E'Ñf=¹m 
'¥`Áv20130615_00578_stKsd057@ë'd(Rϱ?©›Å@€E'Í=ӉP
'¥`Áv20130617_00268_stKsd057@둠æÕÒZ?4 @€Eq=·#A 
O@G®j¾«…E'ŠfCЏžD³'VA'¬¾>»%
'¥`Áv20130617_00270_stKsd057@둠ééù-?8J´@€E~­×=æ…Õ@Ë¥Ç?¼(öf¾™™šE¤D­ãD³0‹Aƒ–ª=œpê
'¥`Áv20130618_00140_stKsd057@ë'ǵ
mÒ?™ž@€E"c×=gLÀ
'¥`Áv20130618_00142_stKsd057@ë'ǸV-^?¨*¹@€E"Î×=!¸
'¥`Áv20130620_00710_stKsd057@ë'ÅÌR~?Â"@€EQŒ=ƒ,…
'¥`Áv20130620_00712_stKsd057@ë'È๿?"1d@€ESL==—½"
'¥`Áv20130622_00659_stKsd057@ë'GrÌ[
?f)f@€E™'Ã=½d
'¥`Áv20130622_00661_stKsd057@ë'Gv8¡1?kH@€E•Eá=X™p
'¥`Áv20130623_00684_stKsd057@ë'gEcŒl?pE@€EqkH>+ä=
'¥`Áv20130623_00686_stKsd057@ë'gHÖþª?mÜ@€EoÊ>X
'¥`Áv20130624_00533_stKsd057@뒇©¶s?w!@€ER~=¹ï@
'¥`Áv20130624_00535_stKsd057@뒇¬unÂ?k@€ESÓ=g'È
'¥`Áv20130625_00566_stKsd057@뒥°‹¹?v´@€EeW…=ÈÚ¸
'¥`Áv20130625_00568_stKsd057@뒥³áno?uHV@€Edô¤=L®(
'¥`Áv20130626_00477_stKsd057@ë'ă3‰?#k@€E‹†Í=ߐ@²@aë…h¾–‡+EŽ¥®CÐ;çD³ÊVA'Íõ>)"J
'¥`Áv20130626_00479_stKsd057@ë'ĉxß?4ÿ@€Eá>­Û>ƒÀê?ÌÌÍg¾"t¼EÌRD­fD³w\A'ÒQ=Œ¸4
'¥`Áv20130627_00298_stKsd057@ë'á^]($?þš@€E ¾ö= {ä@ŒfÞ@¸Rj¾\)E£ÜÍCВÑD³—øAƒ7w=éN
'¥`Áv20130627_00300_stKsd057@ë'áar«ï?³J@€E »Ã=t9pA>@¼@ d¾'ñªE¥
\D­sLD³MãA…$ª>}¼Ä
'¥`Áv20130628_00457_stKsd057@ë"s'j?;Øl@€E›®á=pÏ8@"°'@¸Rh¾˜"uEžgCÐED³ÈÍA'0Ï=©N»
'¥`Áv20130628_00459_stKsd057@ë"•†:?5ċ@€E='Ø@‹?¹@Ÿ\)g¾'n˜EžÖ¤D­djD³øA¹æ>~—š
'¥`Áv20140618_00027_stKsd057@ë¿^Ԓq?1Uƒ@€EÉw
=‡=¨A2Zœ@!ë…g¾ž¸REÌOHC²¤D³nFAy5
=©í0
'¥`Áv20140618_00029_stKsd057@ë¿^×؄?7©¨@€EȀ
=tA5ÃË@ë…g¾"záEÊÞD¥ÓßD³}Ay&y=ŸÔŠ
'¥`Áv20140618_00315_stKsd057@ë¿aǕöw?˜ó´@€E¿ôá>.,~
'¥`Áv20140618_00317_stKsd057@ë¿aËøƒ?ŠØù@€E¿Í)=ȸAÌÑ@o\)j¾èr°EÁ\D¥ÞfD³&òAo9¶=¨v2
'¥`Áv20140618_00363_stKsd057@ë¿b)'ÉÁ?N9]@€EÆ&=­+T=çtß@Mp¤g¾©xÕEÆùqC²ZáD³q'Azœù=‹IÊ
'¥`Áv20140618_00365_stKsd057@ë¿b-B"?d…@€EÇì=´< ?¸m—@ë…f¾˜"uEÇý3D¦VD³)üAsR=&1^
'¥`Áv20140618_00507_stKsd057@ë¿ccC÷|?k?Á@€EÁ€¤=['Y>[N£@®h¾«…EÃöC²9üD³‰ÓAvvÀ=­Jj
'¥`Áv20140618_00509_stKsd057@ë¿cfÂ׫?e:~@€EÂW
=Ç)i@à·@\)f¾¯²EÃà{D¥øöD³0ÕAvv@>%@=
'¥`Áv20140620_00106_stKsd057@뿟…Åא?Déa@€EÀvö=¦ìd?Èbô@
áHi¾¢ÐåEÃ%HC²!hD³AAx.ö=ˆ…K
'¥`Áv20140620_00108_stKsd057@뿟‰jòè?dúë@€E¿'ö=Œ›ì@H‡?áG®i¾™‡EÁS\D¥üZD²ú˜Aw™=h–E
'¥`Áv20140622_00202_stKsd057@ë¿àENR?ybÛ@€E³1=¨Dä@ÕR†@ffg¾å`E´žÍC²4{D³|ZAté=©´&
'¥`Áv20140622_00204_stKsd057@ë¿àHvÁ¨?Oó—@€E²¤=U@ƒÔÔ@ffg¾²-E³^¤D¥áÓD³ÍAuÃ=ŽLÑ
'¥`Áv20140628_00106_stKsd057@ëÀ 
0dÍ?FýÂ@€E•¦á='á@…¨Ù?ìÌÍj¾«E˜ëšC±öéD³HAuÖ,=vbå
'¥`Áv20140628_00108_stKsd057@ëÀ ŽØö?JC@€E•{H=‰2à?ïèn?î{f¾™‡E˜OÃD¥ýšD³6VAuü[=…¸Û
'¥`Áv20140701_00045_stKsd057@ëÀÿ
NC?2×µ@€E£== Â<?"j?ÈõÃh¾—
=E¤íC±î˜D³p‹Aw¦=I…O
'¥`Áv20140701_00047_stKsd057@ëÀÿ£±v?=q6@€E£±¤=°õØ@€$0@G®f¾ß;E¦hD¥áôD³ºAwÈî='Ê'
'¥`Áv20150227_00203_stKsd057@ëß(Dk¡?ëïA@€E–¼==T%Ù@r0?˅g¾¥`BE˜×CЬ‹D³^òASóÂ=°¹
'¥`Áv20150227_00205_stKsd057@ëß(Gdˆk?ÛYñ@€E–ƒ=ê'Ù=Ílh?\f¾ÂJE˜?ìD­' D³ARbS=´©‰
'¥`Áv20150312_00449_stKsd057@ëàʘ¶_£?uH±@€E·­==…ý@@y)ä?…¸g¾œ(öEºxRCЪD³qªAV e<«©^
'¥`Áv20150312_00451_stKsd057@ëàʜÿæ?Jß®@€E·©=Ž–H@}³Û@Æffd¾–E»HD­~%D³/L
'¥`Áv20150421_00256_stKsd057@ëåÖ3|?ªÇ@€E¨{=¯ð8@•ßv?®{j¾¨õÃE©hÍCÏòÑD³‹ARûw=Q̔
'¥`Áv20150421_00258_stKsd057@ëåÚ?Ûè@€E¦Ê{>%>Ý0Ç?´zád¾¸ÔþE§þáD­L´D³ðAQÓ=ƒKš
'¥`Áv20150528_00267_stKsd057@ëêaCî—M?-r7@€Ež5=j	?Ú^?«…f¾¤Ý/E¢ÏqCНôD³s\ATLñ<|˜Ù
'¥`Áv20150528_00269_stKsd057@ëêaG¤X?)F"@€EÜ{="|@icÜ?ç®e¾ ÄœE£®¸D­‰yD³&‡ATÌ<£#
'¥`Áv20150529_00363_stKsd057@ëê''÷
8?5 Q@€E¯×=‹x@iÅ?\(öf¾'n˜E±qqCа!D³zúATÏÙ<"(Û
'¥`Áv20150529_00365_stKsd057@ëê'+2M°?EÇÅ@€E¬Þ®=×<~>ŸX?záHe¾'ñªE¯UìD­…D³ÃAT¨»<‹§
'¥`Áv20150608_00075_stKsd057@ë뿑3ôÏ?,$@€E»A
="ëÌ@òH—?Ï\)i¾™™šE¿öÍCÐkD³†AT€i<uÞ
'¥`Áv20150608_00077_stKsd057@ë뿖ÊX?+Ÿé@€E»/Ã=œœ?¶d[@	™šd¾§ïžEÀì)D­s3D³#¶ATj<­ ³
'¥`Áv20150608_00321_stKsd057@ëëÄðJEI?IÕýA FR‡=|cŸ
'¥`Áv20150608_00323_stKsd057@ëëÄ÷]#ò?;A FRËÃ=†Vì
'¥`Áv20150625_00042_stKsd057@ëíß8)ÝI?4yƒ@€EÃcá=Ëˆ?ðtÊ?Ã×
j¾¤ZEÉìCÏãuD³eATsÓ<8É
'¥`Áv20150625_00044_stKsd057@ëíß;Å8.?.z@€EÂÈq=x!Ð>íšë?àc¾"÷ÏEÈ×D­ZD³¤ATa<';"
'¥`Áv20160715_00732_stKsd057@ì%μº?æ÷@€EQx=ÈÞ@JÙ@…g¾ÀƒES÷3D­1D³zúAOå¸=Ϟ¤
'¥`Áv20160716_00411_stKsd057@ìCLEÿ?3Œö@€E'S{=¨ãP?ÝbŸ?Æffh¾ž5?E–7šCÐM²D³°AW[Å<¡j
'¥`Áv20160716_00413_stKsd057@ìC®‹C?,t¿@€E'8{=Š[÷@Ÿ¸Ñ?Ã×
f¾ ÄœE–¢)D­j=D³jÉAW<£`˜
'¥`Áv20170617_00759_stKsd057@ìHEçiƘ?EžØ@€EšŸ{=µZÜ>•}ˆ?œ(ög¾©ûçEŸÃCÓÃD³°jAWµU<'¦&
'¥`Áv20170617_00761_stKsd057@ìHEê¸"?G¬@€E›]H=ºTœ@@ý•?ˆõÃh¾›¥ãEŸ#ìD­ÃÇD³W\AWÅÌ<ŠC.
'¥`Áv20170619_00448_stKsd057@ìH":i³M?$>V@€E­k×=Íæ?¯¿?Ôzái¾Ÿ;dE±j)CÓ9šD³ë®AXCx<"M*
'¥`Áv20170619_00450_stKsd057@ìH"=~›f?9¿Ç@€E­¹š>Ö?À['?Ã×
d¾™‡E±Ú¤D­ÑHD³'AXyÊ<¤M¯
'¥`Áv20180401_00794_stKsd057@ìlL³{B?ãýn@€E"R=¢½¼@¡™@h¾«E•J¸CÓÀ¤D³ð{ATàö=Èž
'¥`Áv20180401_00796_stKsd057@ìlL¶¼9Ø?Ì/'@€E" ×=òwAerÈ@£×d¾µÂE•ÿ…D­Ý7D³w®AV¼â=²Ì<
'¥`Áv20180406_01183_stKsd057@ìlìGšcC?±+‡@€Eš¹)=åøç@M@\i¾¤Ý/Eœ,¤CÒžD³ÞáAUÛ"=td
'¥`Áv20180406_01185_stKsd057@ìlìJ¼ap?̈́Ÿ@€EšŽÃ=ˆP`@1›¤?â\d¾¼í'Eœb)D­Á‰D³qATéþ=­\Y
'¥`Áv20180406_01231_stKsd057@ìlì¨J²?ƒ#Ý@€E›…="Ôd@¿?¥¸h¾£×
EœäáCÒÎVD³¯AW¹+<ø(

'¥`Áv20180406_01233_stKsd057@ìlì«l¥p?¯êÐ@€E›/=˜¸`@!q"?Ê=qf¾¦ffEfD­»
D³RéAV =KÙ 
'¥`Áv20180525_00147_stKsd057@ìs^RW?Mhî@€E¼<Í=Sg@/Ç2?¥¸h¾ A‰E¿dfCÒ\¬D´H1AXâ[<¹<²
'¥`Áv20180525_00149_stKsd057@ìs`蝹?G»@€E¼;=Œ)¸?²Ë?ª=qg¾¦ffE¿^D­žoD³Î‡AYB¶<£¦¢
'¥`Áv20190422_01129_stKsd057@윌e'†U?}ÚÅ@€Eßl
=vòø?åAD?Î{i¾™‡EáOCÓúD³xZAXŸ­<úsœ
'¥`Áv20190422_01131_stKsd057@윌h´ª?z¢k@€Eà'R=Æãü?˜¿ó?ž¸Re¾¤Ý/EឤD­¿
D³.˜AXÞ<䗁
'¥`Áv20190620_00862_stKsd057@ì£è+‰v?g­@€EÐ&)=nª¨@šÚj?ê=qg¾®{EӔ¤CÒ³øD³iºAWþD=ñ|
'¥`Áv20190620_00864_stKsd057@ì£è.˟Ñ?€up@€EÑkR=¦G<>œH4?'ë…f¾'ë…EÓìfD­' D³AX¿z<ÔvE
'¥`Áv20190808_00331_stKsd057@ìª~~é?d¼@€Eœ_ì=ªwô?»L?·
=i¾±©üEžÒ)CÓëdD´a'AX1õ<Äbá
'¥`Áv20190808_00333_stKsd057@쪁'Dá?hE³@€EÏ3=Žød@¹
˜?§®g¾´¼jE \D® D³þÉAXsÊ<Ï;‹

==> anc/pub_raw/L222_26_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:28
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="135">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:19">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  135 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:28' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
‰®årv20100304_00849_st  Ksd058@êûŒ/ºr­?*ez@€E–9š=¾vH>5{á@5¸d¾/E–šC8(´D AŠ-0>1ó¥v20100304_00849_stA…E¢>Týô?'|.8–Œ?€AŠ-0?Æ>t 
‰®årv20100304_00851_st  Ksd058@êûŒ2¶Æ¦?1R@€E–¸=–#à?6G@-p¤f¾ A‰E•·…Dï;Dø"A†Ó?>íÌ                  ÀÀøÀÀ€A†Ó??Àý¹€
‰®årv20100411_00628_st  Ksd058@ëFwO…?=hA F(¥=ª2p?‰è@ c¾ÒòF*"šC8?;DèA‡Ø=ÅÝÙv20100411_00628_stAƒ°!=ÎÙ?µuô:m†ù¿€A‡Ø?¸»» 
‰®årv20100411_00630_st  Ksd058@ëF}Šú?üÃA F(ï…=ÅñP>®%@Ug¾˜"uF*õDÞDcTAˆ{q>
 ^v20100411_00630_stAƒéy=áG®?º
ŠÇ<CF¿€Aˆ{q?ÁDÀ
‰®årv20100510_00581_st  Ksd058@ëç/ÉqN?KˆKA F>^l>"ØÍv20100510_00581_stA'²=Òñª?¬ê9؋ÞÜ¿€A'²?à
‰®årv20100510_00583_st  Ksd058@ëç5¹zµ?O×$A F>À"=Ó~,                  ÀÀøÀÀ€Àø
‰®årv20100709_00478_st  Ksd058@ëe¥Ûq?cGÓA FF)=¤#¼?þ"?Ã×
e¾"t¼F‹qCON˜D*A'2h=qXÏv20100709_00478_stA€=Ÿ¾w?¢ö[ŽÃN῀A'2h?®+à
‰®årv20100709_00480_st  Ksd058@ëe­­?T¨€A Fîì=¶±À?¤ÙË?èõÃe¾˜"uF<3D'°¤D&˜Aƒ	}=lÛsv20100709_00480_stA€l‹=¡ÊÁ?_iи?€Aƒ	}?­›n`
‰®årv20100711_00387_st  Ksd058@뤍 .Ê?Z÷÷A F}á=¡÷È>£1Î?ñë…e¾ŽVF|CO´¼DÏA'j_='—v20100711_00387_stA€%=™™š?¤Pì¥^÷ü¿€A'j_?°Aòà
‰®årv20100711_00390_st  Ksd058@뤵Ø>›?>A F£=¯  ?"×&?ù™šf¾"ýôFH=D'«\D®ÙAƒ@¿=m¦év20100711_00390_stA€Â=Ÿ¾w?¤Pì¥^÷ü¿€Aƒ@¿?­´Ý 
‰®årv20100729_00365_st  Ksd058@ë
ä5C¾?`6¶A Eÿ
=¬@L?å¼?£×
f¾–‡+F\šCOlÍDßA}´ò=2݋v20100729_00365_stA{+=aG®?«®öƒf‰¿€A}´ò?¦[±`
‰®årv20100729_00367_st  Ksd058@ë
ä<'x•?W9äA Eÿú=°4?·?záHe¾–F)D'°ÕD'LA|6¹<û8Xv20100729_00367_stAyV=<j?ªJ~T‡j¿€A|6¹?Ÿg
‰®årv20100802_00254_st  Ksd058@ëb}L ë?1m/A F»q=¤m¨v20100802_00254_stAtõÃ=P?²ÝÐ9€俀AtõÃ?à
‰®årv20100802_00256_st  Ksd058@ëb"eË?9šfA Fö®=Î<Yv20100802_00256_stAt£×=P?¢<¢Îîÿ¿€At£×?à
‰®årv20100813_00179_st  Ksd058@ëÀÖ½&?+)ù@€E‹U¤='sü=Œpè?¼(öe¾¢MÓE2CO—ÏDáAQQ¥<hŽzv20100813_00179_stAOãT<#×
?¢<¢Îîÿ¿€AQQ¥?Ï@
‰®årv20100813_00181_st  Ksd058@ëÀÚfx…?!‰¬@€EŠm="ÒÀ>æh\?¹™še¾­VEŒ,¤D'­ãD2=AQ
a<lTv20100813_00181_stAO©ü<#×
?²ÝÐ9€俀AQ
a?'*€
‰®årv20100814_00531_st  Ksd058@ëâµpñ?/Àõ@€E‹õš=µÀÔv20100814_00531_stA3×
<#×
?³76	""ÁA3×
?Ð
‰®årv20100814_00533_st  Ksd058@ë⸀	P?3ÒG@€EŒi==Áº4AÐ4A	™še¾š¬E•´áD'¡ºD1‰v20100814_00533_stA3<#×
?²S¹RnقÁA3?Ð
‰®årv20100816_00328_st  Ksd058@ë"¡üIg?7§+@€E‹‹á=šÒä>âÆ8?@d¾ß;EŒ§šCO'Dø"AX˜9<"‡v20100816_00328_stAWG®<Týô?¢<¢Îîÿ¿€AX˜9?"Pð 
‰®årv20100816_00330_st  Ksd058@ë"¥àÄü?2ÎÁ@€EŒ¸=ªê0?9?"záe¾Ÿ;dEŽ"D'¬þDíqAXT1<…Ãv20100816_00330_stAW%<Týô?²S¹Rnق¿€AXT1?¸bÀ
‰®årv20110508_00620_st  Ksd058@ë1Keªôá?Brr@€EÃ͚>Üs                  ÀÀøÀÀ€Àø
‰®årv20110508_00622_st  Ksd058@ë1Khދf?>×J@€EÄJá=íUa@Äú@+…g¾'n˜EÄXRDÆ‡D~¨A†c>%²»                  ÀÀøÀÀ€A†c?ĶW`
‰®årv20110813_00209_st  Ksd058@ë=curGñ?ˆä@€E­'q=†0h=© Ù@8õÃg¾‹Æ¨E«ÜC\ÚDwmA†×>B©                  ÀÀøÀÀ€A†×?ÈU 
‰®årv20110813_00211_st  Ksd058@ë=cxð\?5là@€E¬¶¤=ŒLÈ@6‹@!G®d¾ˆ´9E«£qD"bÑDc…Aˆ•u=ï&6                  ÀÀøÀÀ€Aˆ•u?½äÆÀ
‰®årv20110814_00376_st  Ksd058@ë=ƒ	åý?/HÏ@€E¤Aá=ˆØ¤>5µ@!G®f¾ŽVE¤ß3C]ΘD=¢A‡«Ù>JÏ                  ÀÀøÀÀ€A‡«Ù?‰Yà
‰®årv20110814_00378_st  Ksd058@ë=ƒ
5'Ä?3zã@€E¤þ¤=s÷ç@n@2\f¾šŸ¾E¥ÔD"‰DD9AˆXÃ>D6n                  ÀÀøÀÀ€AˆXÃ?ȆÍÀ
‰®årv20110826_00160_st  Ksd058@ë?º¦I€?=ˆ@€EšŸq=}­À                  ÀÀøÀÀ€Àø
‰®årv20110826_00162_st  Ksd058@ë?½Ö?¢Žñ@€E›q=ŠŸ                  ÀÀøÀÀ€Àø
‰®årv20110831_00238_st  Ksd058@ë?¡^×Ò?—ÑH@€EÇòì>Uk                  ÀÀøÀÀ€Àø
‰®årv20110831_00240_st  Ksd058@ë?¡m8?™lß@€EÇä×>?§                  ÀÀøÀÀ€Àø
‰®årv20110904_00388_st  Ksd058@ë@ 匆â?G|·@€E¥ š=Øÿ¥@…5@*áHf¾záHE¥
C];DXA‡ÈÍ>-X                  ÀÀøÀÀ€A‡ÈÍ?Å«
‰®årv20110904_00390_st  Ksd058@ë@ 证b??Øä@€E¤M\=¼µ?úšG@zád¾yÛ#E¤&D"qìDN%A†»d>r'                  ÀÀøÀÀ€A†»d?ÂP@
‰®årv20110905_00230_st  Ksd058@ë@AëŽ.?7È#@€E›H=Ô
˜?Ûþ?÷
=f¾"÷ÏE›)ìC_^¸D´A…˶=ßbd                  ÀÀøÀÀ€A…˶?»ìL€
‰®årv20110905_00232_st  Ksd058@ë@A ¹?Fo¦@€E›>¸=Ž-äA•ç¥@33e¾ˆ´9E›?ìD"×;DJ^A†>É>¢                  ÀÀøÀÀ€A†>É?ôBÀ
‰®årv20110913_00138_st  Ksd058@ëA@:{ ³?!=	@€EÉMá=t»_>]¥e@G®f¾ª~úEɆfC\«DDtZA‡t¢>>.©                  ÀÀøÀÀ€A‡t¢?ÇÅÕ 
‰®årv20110913_00140_st  Ksd058@ëA@=¶98?4®Ê@€Eɸ=­Hl?C
/@…e¾ŽÙEÉjD"a¢D}A‰‹ˆ>d                  ÀÀøÀÀ€A‰‹ˆ?ÂL€€
‰®årv20110914_00228_st  Ksd058@ëA`×ÝZ?p™Ç@€EÍ¿=ƒö0?å$¥@G®g¾˜bE͸)C]hsDKDA…‰Ã>@×é                  ÀÀøÀÀ€A…‰Ã?Èý 
‰®årv20110914_00230_st  Ksd058@ëA`Ú>)Ü?Xη@€EÎ3=³]\>'»@£×e¾™™šEÎqqD"tåD#¶A…ðª>Ä                  ÀÀøÀÀ€A…ðª?ÀX' 
‰®årv20110916_00167_st  Ksd058@ëA yÎÎ?3ç|@€E±¥¸=©Ì?êø~@õÃe¾·KÇE±®C]¬ÍD›TA†–E>^ù                  ÀÀøÀÀ€A†–E?Ákß 
‰®årv20110916_00169_st  Ksd058@ëA ~íû?N+"@€E±J)=ŽžP@–™@×
f¾¥ãTE±w®D"k
D`öA†=f>Ӗ                  ÀÀøÀÀ€A†=f?ÁrÀ
‰®årv20110919_00283_st  Ksd058@ëBDû@?J¼Ä@€EÇ	ì='L@P¤z@{f¾'ë…EǗHC\j=DKuA†ÿÒ>~ü                  ÀÀøÀÀ€A†ÿÒ?¯߀
‰®årv20110919_00285_st  Ksd058@ëBH7‡?Mƒæ@€EÆߏ='ÞÜ                  ÀÀøÀÀ€Àø
‰®årv20120509_00588_st  Ksd058@ë_+a^Êf?!ëâ@€Eªš=h¦è>9VÓ@¸Rg¾•Eª{ìC\Ú DXA‡"7>Å	                  ÀÀøÀÀ€A‡"7?Ã8¡ 
‰®årv20120509_00590_st  Ksd058@ë_+efa3? (¬@€EªC\=´\='ò8@"\e¾¡G®Eª……D"c\De?A‰üÐ>.:Ý                  ÀÀøÀÀ€A‰üÐ?ÅÇ[ 
‰®årv20130319_00669_st  Ksd058@ë†i©œÑ²?¤ÌÇ@€Ewu\>"w£                  ÀÀøÀÀ€Àø
‰®årv20130319_00671_st  Ksd058@ë†i¬ØÑ?•g@€EwP¸=OŒØ                  ÀÀøÀÀ€Àø
‰®årv20130320_00933_st  Ksd058@놋ÔÍw?ÝÞ>@€Eìš>h                  ÀÀøÀÀ€Àø
‰®årv20130320_00935_st  Ksd058@놋E5>?½1@€Eoö=mñ                  ÀÀøÀÀ€Àø
‰®årv20130321_01071_st  Ksd058@놭Q\?S"1@€E"|×=«Ä>¨ïV@\)f¾²-E"RC]vÉDñšA†Yç>`ú                  ÀÀøÀÀ€A†Yç?ÃÌ@
‰®årv20130321_01073_st  Ksd058@놭˜žr?kµ"@€E'ð×=ãå²?¼HÐ?þ¸Re¾¬1E'ÍqD"–VD)XA†ªQ=úü;                  ÀÀøÀÀ€A†ªQ?¿_‡`
‰®årv20130324_00614_st  Ksd058@ë‡7‡Ü?`,"@€EHÍ=b.è@(b:@®f¾'ë…EœJáC_òDAüAˆ–,>úR                  ÀÀøÀÀ€Aˆ–,?ÂÿJ@
‰®årv20130324_00616_st  Ksd058@ë‡:¸Óq?€z@€E¤…=­ð@'2Ã@
p¤e¾¡ÊÁEK…D"ÂoD?}A…Ž\>'                  ÀÀøÀÀ€A…Ž\?ÁÂò@
‰®årv20130325_00845_st  Ksd058@ë‡)…äû?,@€Ex=ª@-ñ@ f¾‡®EœöC]ÉyDžwA‡">æ	                  ÀÀøÀÀ€A‡"?ÂÜÁ 
‰®årv20130325_00847_st  Ksd058@ë‡)ŠÒܱ?&'@€E´)=›ä0??x@?\)e¾ž5?EpD"«uDÐåA‡Âk>B'                  ÀÀøÀÀ€A‡Âk?ÈR#`
‰®årv20130411_00704_st  Ksd058@ë‰LìÙ݁?Ê[|@€E¢…=h6Q                  ÀÀøÀÀ€Àø
‰®årv20130411_00706_st  Ksd058@ë‰LðB?Àªô@€E¡Z3=V*Ç                  ÀÀøÀÀ€Àø
‰®årv20130505_00428_st  Ksd058@ëŒE19ƒ"?2é%@€Eڋ®=ñ‡T                  ÀÀøÀÀ€Àø
‰®årv20130505_00430_st  Ksd058@ëŒE4 ª?3ú@€EÚ{==Çf@ƒ]@-p¤f¾–‡+EÚ¡HD"±ËD‹çA†Û->0Ñ                  ÀÀøÀÀ€A†Û-?Æ 
‰®årv20130507_00485_st  Ksd058@댈yCB ?	ÿþ@€E¬4®=¢9€>î?@`£×f¾'ë…E¬w\C]nVDËTAˆq!>Aþ                  ÀÀøÀÀ€Aˆq!?È?Ãà
‰®årv20130507_00487_st  Ksd058@댈|—|?×å@€E¬(¤=ŒTL>Ø¥Æ?ó33e¾•E¬*¸D"žDòA‡	Ô=Üöv                  ÀÀøÀÀ€A‡	Ô?»žÎÀ
‰®årv20130509_00944_st  Ksd058@ëŒËNŸuQ?¶?Ô@€E˗…=ޙc                  ÀÀøÀÀ€Àø
‰®årv20130509_00946_st  Ksd058@ëŒËRª‡?è?@€EÌn=>
ë~                  ÀÀøÀÀ€Àø
‰®årv20130525_00591_st  Ksd058@ëŽÈ¢í*?…Ìu@€E‰xf=¨ò$?'-@33f¾¶E¢E‰+ìC]†¨DæA†">_                   ÀÀøÀÀ€A†"?Ëä
‰®årv20130525_00593_st  Ksd058@ëŽÈ8äM?–Žæ@€EŠ3=¯\\?â¢?×
=e¾±©üE‰¥qD"¼DàÕA"½>
9                  ÀÀøÀÀ€A"½?Á¡ç 
‰®årv20130526_01019_st  Ksd058@ëŽèƬ҆?¦»•@€E™Z¤=³Dp                  ÀÀøÀÀ€Àø
‰®årv20130526_01021_st  Ksd058@ëŽèÓUÂÕ?—@€E™ÕH>9ÎÍ                  ÀÀøÀÀ€Àø
‰®årv20130615_00588_st  Ksd058@ë'dBÖ´'?†
@€E|…
=™Nˆ                  ÀÀøÀÀ€Àø
‰®årv20130615_00590_st  Ksd058@ë'dF#•?†k@€E};…=ÂHˆ@Ïe@G®f¾²-E|éÃD"Œ¼DˆA†÷ó>&°+                  ÀÀøÀÀ€A†÷ó?ÄÖ`
‰®årv20130617_00280_st  Ksd058@둠üæЯ?)½@€E')q=Ø	U?©X@¸f¾²-E˜=C^·LDY'A‡‹Á=õQ:                  ÀÀøÀÀ€A‡‹Á?¾ª'@
‰®årv20130617_00282_st  Ksd058@둡.Ù²?¬ç@€EIá="i@gŒQ@*=qf¾«…EEHD"´ƒDžA‡o{>Ñ#                  ÀÀøÀÀ€A‡o{?Áú$`
‰®årv20130618_00152_st  Ksd058@ë'ÇËi:V?–Hk@€E'ߤ=r	?                  ÀÀøÀÀ€Àø
‰®årv20130618_00154_st  Ksd058@ë'ÇΙ–?p‡ù@€E'´3=7<?Š²q@G®e¾±©üE'Ž)D"×Dd{A†±,>
º~                  ÀÀøÀÀ€A†±,?Á·OÀ
‰®årv20130620_00722_st  Ksd058@ë'ÜU«Ù?€nƒ@€EW¬=UY@•™u?ØQìg¾¥ãTETÌ{C\cD+dA…Ö*=ڎ"                  ÀÀøÀÀ€A…Ö*?»QÄ@
‰®årv20130620_00724_st  Ksd058@ë'ߑjÌ?svk@€EVʏ=Vc¨?‹)?¼(öf¾«…ETÈ)D"þDBÑA†j:=ßà                  ÀÀøÀÀ€A†j:?»áx`
‰®årv20130622_00671_st  Ksd058@ë'G‰ÙG¯?q<@€E³Eì='Bà                  ÀÀøÀÀ€Àø
‰®årv20130622_00673_st  Ksd058@ë'GÐò?e©"@€E©G¸=œt(                  ÀÀøÀÀ€Àø
‰®årv20130623_00696_st  Ksd058@ë'g\ƒ"ô?L‡½@€EjÂ)=Ž`0> É}@¸f¾š¬Ej	šC\‰üDZA†È'>Á$                  ÀÀøÀÀ€A†È'?Ãø$€
‰®årv20130623_00698_st  Ksd058@ë'g_¾Ì¯?Wæ@€EiÛì=ÚÙV@'~6@e¾¡G®Eiö¸D"•DJÁA†ä==ݽ}                  ÀÀøÀÀ€A†ä=?»·¯ 
‰®årv20130624_00545_st  Ksd058@뒇À8B?oW£@€ET¸==~§?á™x?\f¾–‡+ESíšC]{çDjA…Pf=Þ×á                  ÀÀøÀÀ€A…Pf?»Úü 
‰®årv20130624_00547_st  Ksd058@뒇ÃQÔ3?{©}@€EU§
=Ègû@;©›?Ýp¤f¾"÷ÏETÂD"ŒÅDlÍA‡o
>=y9                  ÀÀøÀÀ€A‡o
?ǯ' 
‰®årv20130625_00578_st  Ksd058@뒥ÆåŒâ?‰œ3@€E_š{=¢N˜                  ÀÀøÀÀ€Àø
‰®årv20130625_00580_st  Ksd058@뒥Ѫ¢U?™vI@€Ec;ì=¬                  ÀÀøÀÀ€Àø
‰®årv20130626_00489_st  Ksd058@ë'Äœ$?7ý[@€E‰s\=È@?vö?@33f¾—PE‰¤C^
DáËA‡®ç>FÇ                  ÀÀøÀÀ€A‡®ç?À(Øà
‰®årv20130626_00491_st  Ksd058@ë'ÄŸÀà0?:}@€EŠ…='Ž|?ãœÕ@0£×e¾¥`BE‹9HD"ªFD#–A‡½ô>4                  ÀÀøÀÀ€A‡½ô?ƃã 
‰®årv20130627_00310_st  Ksd058@ë'át[Q?&Ó{@€EŸç¸='-T@5ó™@,ÌÍf¾ ÄœE Ø=C^g®D`!A†ö>l                  ÀÀøÀÀ€A†ö?Ãb
€
‰®årv20130627_00312_st  Ksd058@ë'áw"†µ? ãP@€E I3=pöy<KrÒ@8õÃe¾®—E¡&)D"«øD ƒAˆ–}>(‰«                  ÀÀøÀÀ€Aˆ–}?Å5`
‰®årv20130628_00469_st  Ksd058@ë"Í Û?&äÁ@€E—3==0Ð?"ò@&fff¾¦éyE—š)C]°!Dã3Aˆ>­>T°                  ÀÀøÀÀ€Aˆ>­?Áj–
‰®årv20130628_00471_st  Ksd058@ë"â)*?p\@€E–\q=˜"è?˜â@0e¾¦ffE–ìáD"•ìDÝA‰!Ä>2œ÷                  ÀÀøÀÀ€A‰!Ä?ÆSžà
‰®årv20140618_00039_st  Ksd058@ë¿^ìΘ?Ú@€EÈÂö=Ä{                  ÀÀøÀÀ€Àø
‰®årv20140618_00041_st  Ksd058@ë¿^ï=DÚ?Kø
@€EÉÃ=Ó×                  ÀÀøÀÀ€Àø
‰®årv20140618_00327_st  Ksd058@ë¿aàTïF?W¤ï@€E¿R=KëO                  ÀÀøÀÀ€Àø
‰®årv20140618_00329_st  Ksd058@ë¿aãל?ŒÉ@€E¿ )=¬I¤                  ÀÀøÀÀ€Àø
‰®årv20140618_00375_st  Ksd058@ë¿bJŸ¶i?sbš@€EÅê…=ˆ=                  ÀÀøÀÀ€Àø
‰®årv20140618_00377_st  Ksd058@ë¿bMô¯ë?‡û@€EÆð)=YÄh                  ÀÀøÀÀ€Àø
‰®årv20140618_00519_st  Ksd058@ë¿c|JR?fN'@€E¿Ñ=Hƒ©                  ÀÀøÀÀ€Àø
‰®årv20140618_00521_st  Ksd058@ë¿cÖØ?W @€EÁ
=‹\¬                  ÀÀøÀÀ€Àø
‰®årv20140620_00118_st  Ksd058@뿟 C\K?J4@€E½'=Ä?+¸ @0£×g¾ŠÀƒE½®C îVDÙ'A‡lB>FÖ                  ÀÀøÀÀ€A‡lB?Ã(ÚÀ
‰®årv20140620_00120_st  Ksd058@뿟¤>©?=¦å@€E¼…Ã=eL‡                  ÀÀøÀÀ€Àø
‰®årv20140622_00214_st  Ksd058@ë¿à\ oL?j,¾@€EµÞš=¿½˜                  ÀÀøÀÀ€Àø
‰®årv20140622_00216_st  Ksd058@ë¿à`Ø?iU$@€Eµ+q=_nP                  ÀÀøÀÀ€Àø
‰®årv20140628_00118_st  Ksd058@ëÀ $"¤½?DÄ0@€E"{q=ŠyT@Uٔ@7
=e¾¬1E"\C!r-Dj-Aˆåû>4 ø                  ÀÀøÀÀ€Aˆåû?Ƅ
‰®årv20140628_00120_st  Ksd058@ëÀ 'çC?:'@€E"×='	4>Þnè@"\g¾²-E'¡…DœD¥¢A‡äº>!<                   ÀÀøÀÀ€A‡äº?Ä'"
‰®årv20140701_00057_st  Ksd058@ëÀÿ$XÕ.?"y@€EœÛR=t8@ö.@%¸R¾²-EœâöC!g+DQyA‡O>–X                  ÀÀøÀÀ€A‡O?ÃrË
‰®årv20140701_00059_st  Ksd058@ëÀÿ'™VÔ?<â@€EŸ	H=€ÂÑ?²I!@Eg¾¥ãTEŸ—×D
^DpåA‡Â‡>`­                  ÀÀøÀÀ€A‡Â‡?Ã 
‰®årv20150421_00292_st  Ksd058@ëåÃûe¬W?Šml@€E¨+q=–ß                  ÀÀøÀÀ€Àø
‰®årv20150421_00294_st  Ksd058@ëåÃþà%?@«@€E§yH=×ÀS                  ÀÀøÀÀ€Àø
‰®årv20150528_00279_st  Ksd058@ëêaZQë?@€Ež¹…=‰G@èñµ@~{f¾"záEž¿ÃC^ÖFDE'AŠ¬@>"2Ñ                  ÀÀøÀÀ€AŠ¬@?ІZ 
‰®årv20150528_00281_st  Ksd058@ëêa]ê?$ù*@€Ež\á=‹Èt>£À–@=qe¾"›¦EžO…D"Ï}D"îA‰§>.°¦                  ÀÀøÀÀ€A‰§?ÅÖÀ
‰®årv20150529_00375_st  Ksd058@ëê'>Yh?'à=@€E¯[f=ð                  ÀÀøÀÀ€Àø
‰®årv20150529_00377_st  Ksd058@ëê'ATý?-ë]@€E¯¸==šå4                  ÀÀøÀÀ€Àø
‰®årv20150608_00087_st  Ksd058@ëë¿°fŸÇ?*SH@€E»ã=~@                  ÀÀøÀÀ€Àø
‰®årv20150608_00089_st  Ksd058@ëë¿´äs]?.g@€E»f=s\ @®â,@…f¾•E»ˆD"½7D !A†&>"                  ÀÀøÀÀ€A†&?Âp'@
‰®årv20150608_00429_st  Ksd058@ëëÆïZ@h?1A FPÚ©=¶Êl?™b@Aë…f¾r°!FPÁ=C]/žDñüA‡ÿ=ßç                  ÀÀøÀÀ€A‡ÿ?»øtà
‰®årv20150608_00431_st  Ksd058@ëëÆ÷»¾2?"PA FPKv=®<>ýMV@]p¤e¾‰7LFP/¸D"BD`Aˆ¯z=øÕ                  ÀÀøÀÀ€Aˆ¯z?¿r 
‰®årv20150625_00054_st  Ksd058@ëíßV6ó²?7h‡@€EÅ==r?d®@/\)f¾Ÿ¾wEÅ*{C]Ï\DIüA‡Z¯>"‰                  ÀÀøÀÀ€A‡Z¯?Âòq 
‰®årv20150625_00056_st  Ksd058@ëíßZ?<³r@€EÅ+á='p?ød)@
=qf¾'ë…EŨD"‰Dƒ…A‡@v>E                  ÀÀøÀÀ€A‡@v?ÃH 
‰®årv20160716_00423_st  Ksd058@ìCÉ9o?('È@€Eá=ˆyh@|î @G®g¾"ýôEVáC]RòDñìA†×>                  ÀÀøÀÀ€A†×?Àà€
‰®årv20160716_00425_st  Ksd058@ìC Àµ?*°ç@€E'Ã=†•>–^ð@P£×[¾"t¼EàRD"'%DüAˆG>MÏß                  ÀÀøÀÀ€AˆG?ɹûà
‰®årv20170617_00771_st  Ksd058@ìHEú¦ts?E
@€E™Ã=‰t="(|@7®f¾Ÿ¾wE—ì¸C\yDúòA†ëª>5´A                  ÀÀøÀÀ€A†ëª?ƶˆ 
‰®årv20170617_00773_st  Ksd058@ìHEýe5?=¢Ò@€E˜˜\=€(¬?µ'³@ffe¾œ(öE—{…D"šÁD'žA‡ÿ¢>N:                  ÀÀøÀÀ€A‡ÿ¢?éÇ@
‰®årv20170619_00460_st  Ksd058@ìH"O!P]?)
–@€E¬´)=» 2@ T5@
=e¾šŸ¾E¬RC\ BDèåA‰$>À€                  ÀÀøÀÀ€A‰$?¸
‰®årv20170619_00462_st  Ksd058@ìH"Qçn9?<Èö@€E¬Âq=œ‰ˆ?¡é@ÌÍf¾¦éyE¬
RD""bDÆA‡þµ>sÁ                  ÀÀøÀÀ€A‡þµ?Áîx 
‰®årv20180401_00806_st  Ksd058@ìlLÉ<´ç?ìcx@€E""…=|Ø                  ÀÀøÀÀ€Àø
‰®årv20180406_01195_st  Ksd058@ìlì]]¾¢?¡PY@€E™•
>                  ÀÀøÀÀ€Àø
‰®årv20180406_01197_st  Ksd058@ìlì` º?˜)@€E™×Ã=«,Œ                  ÀÀøÀÀ€Àø
‰®årv20180406_01243_st  Ksd058@ìlì½µ¸^?ž–@€EšÀì=Ô                  ÀÀøÀÀ€Àø
‰®årv20180406_01245_st  Ksd058@ìlìÀð*u?§µ'@€EšÕ…=‹Ì@                  ÀÀøÀÀ€Àø
‰®årv20180525_00159_st  Ksd058@ìst½%?\1[@€E½‡\="Yt                  ÀÀøÀÀ€Àø
‰®årv20180525_00161_st  Ksd058@ìsw>°•?b§°@€E½O3=¬B°                  ÀÀøÀÀ€Àø
‰®årv20190422_01141_st  Ksd058@윌zՉ4?hÂï@€EßÔ="'Ù                  ÀÀøÀÀ€Àø
‰®årv20190422_01143_st  Ksd058@윌}›¬n?ŒŸé@€Eà/=ÁD                  ÀÀøÀÀ€Àø
‰®årv20190620_00874_st  Ksd058@ì£èB+ÔD?ab?@€EÑ))=g¯Ñ                  ÀÀøÀÀ€Àø
‰®årv20190620_00876_st  Ksd058@ì£èE>¨Ý?jáÝ@€EÑ©á=¤G\>¹]@p¤f¾'hsEÓBfD"ƒ¶DjNA†n'>,Á,                  ÀÀøÀÀ€A†n'?Ř%€
‰®årv20190808_00343_st  Ksd058@ìª"½a ?oþ@€Eš®=9
Ð=ŠÔ–?ð£×f¾«…Eš&¸C]á‰DÖÉA†ì+>Qþ                  ÀÀøÀÀ€A†ì+?Ê#À
‰®årv20190808_00345_st  Ksd058@쪖­¶²?|»­@€E˜\='zl                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_27_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  200 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
#æFv20100304_00853_stKsd058@êûŒ5Ú²¿?=S@€E–==Æè$>ˆ{Œ?·
=f¾Òò	E•qqDø'mD»w×AU–v<Ó¼
#æFv20100304_00855_stKsd058@êûŒ8€šD?,p@€E•Çf=Ÿí@>Û°§?‡®f¾˜b	E–D}à1D¼(öAUå;<8ÉJ
#æFv20100304_00857_stKsd058@êûŒ;|2V?#WÙ@€E•Ò®=ÖÃÒ?—9Ü@(ö2¾™™š	E– {B*C–D¼uAUˆ><ËöÎ
#æFv20100411_00632_stKsd058@ëF"}µ?"ȊA F'þ³=ǕŒ<ôð@ë…g¾ Äœ	F&™3DøJD»¥²A[
Y<™
#æFv20100411_00634_stKsd058@ëFŠdW˜?/ÐñA F'"=·à€>Û%Ú?˜Qìe¾‹Æ¨	F%–{D}ê°D¼^oA[$é<JmÞ
#æFv20100411_00636_stKsd058@ëF'.¡(?(iÍA F&žq=­´W>͋]@E2¾…¸	F$ÁB*ŒJD¼b¸A[A*<Üá
#æFv20100510_00585_stKsd058@ëç;½P-?@ØûA F?á=ۀ1<Ž
ˆ?hõÃg¾e`B	F>öDü°DºÞúA_»¶<=r
#æFv20100510_00587_stKsd058@ëçAؽq?D®~A F>ªá=Ë`ˆ?–ÿš?‹…f¾m'h	F=×fDƒ™ÓD»´A_Öð<i¼
#æFv20100510_00589_stKsd058@ëçGԊ±?AJúA F>H½=ÌÏ>ŠC ?}p¤d¾]/	F="3B'ßD¼—DA_ï¾<E…³
#æFv20100709_00482_stKsd058@ëe³îi«?Qõ,A FÁR=ë8š?À¢S?5g¾ŽV	FE¤Dü®Dº|1Ai·<dý9
#æFv20100709_00484_stKsd058@ëeºÎ³?LÈ¢A Fkv=•i >Üד?J=qf¾˜"u	FDƒuÃD»]Ai6_<gx¶
#æFv20100709_00486_stKsd058@ëeÁ—úÞ?UáA F )=ûá)?‹x±?…¸d¾–‡+	FQáB;çD¼ª¨Ai°­<—I>
#æFv20100711_00392_stKsd058@뤽M-Z?Dñ9A Fœ=—ÿœ?%Ó?O\)g¾"zá	FµRDü¥XDº‹ßAiœV<E@³
#æFv20100711_00394_stKsd058@ë¤Är5R?LÁ)A F
²8=—Ùø=æБ?LÌÍf¾"÷Ï	FHDƒ€D»hAi§a<i©ô
#æFv20100711_00396_stKsd058@ë¤Ëè
ì?AZÿA F
eš=›ä?¤z?hõÃd¾'n˜	F•RB³¶D¼¨JAi(E<vŠ®
#æFv20100729_00369_stKsd058@ë
äC;ÙË?W§oA Eþ£á=¤ÎÈ>g9®?8Qìh¾—
=	F"
DüªDº¦Al͌<ksÂ
#æFv20100729_00371_stKsd058@ë
äJ'P§?IOJA EÿUf=¦'|>ƒÔ¶?aG®g¾ˆ1'	FùRDƒpþD»e²Al¸;<ž‹ 
#æFv20100729_00373_stKsd058@ë
äQXlÿ?I8µA EÿÀH=°38>÷Žj?záHe¾'ë…	F¥áBxÕD¼¶ Alo²<ƒè
#æFv20100802_00258_stKsd058@ëb‹F??-lQA F=¹g,?!ê^?\(öf¾‡®	FHDü²VDº'HAmwN<z,
#æFv20100802_00260_stKsd058@ëb'ò›¾?)\]A F .=¹á@BD?€f¾‰7L	F]®DƒˆD»k\Amy¤<¦õ
#æFv20100802_00262_stKsd058@ëb˜¢éz?.Î/A FÚÍ=ËÁn?"'Î?˜Qìe¾|í'	Fê¸BvÉD¼¥yAm°¬<¸
#æFv20100813_00183_stKsd058@ëÀÝöµÿ?<"@€E‰×H=Æ!>öðÑ?k…g¾µ?}	E‰Õ®Dü¢‡DºŸLAo)Ô<ʍ±
#æFv20100813_00185_stKsd058@ëÀáJ'Û?MÜf@€E‰Cš=Žv>¬Úù?\(ög¾—
=	EˆÁšDƒ}üD»fAnT°<ÒJ	
#æFv20100813_00187_stKsd058@ëÀ䶸ä?G•U@€Eˆ7á=s0@3FÜ?Tzáe¾Ÿ¾w	E‡èBªD¼¡šAnÄÏ<Ñ$Õ
#æFv20100814_00535_stKsd058@ëâ¼Õr?Hí@€EŒåR=ãv?šù;?=p¤g¾"zá	E=ìDüª°Dº‡×AoH<©¿ª
#æFv20100814_00537_stKsd058@ëâ¿]Îg?6æð@€E>q= ´>4ƒÇ?k…f¾Òò	E×DƒƒTD»`9Aoˆ7<üs
#æFv20100814_00539_stKsd058@ëâÂæ.ž?4~1@€EŒËá=Ý@77?n{e¾'n˜	E13B
PD¼¯ðAo=Ý<ßÞ¸
#æFv20100816_00332_stKsd058@ë"©ñ:À?-Gç@€E
=?¡ãÑ?n{f¾"t¼	E9\DüªFDºšúAný"<ÍCÚ
#æFv20100816_00334_stKsd058@ë"­ÔÊ?Dn³@€EŒ#=ϼ"?R?Y™šg¾Òò	E‹î=Dƒ+D»pAoѳ<ÅëJ
#æFv20100816_00336_stKsd058@ë"±•CŸ?;@€E‹5=°Ð?€Çâ?xQìc¾œ¬	E‹RRBMÓD¼³Ao` <ÕQ'
#æFv20110508_00624_stKsd058@ë1KlDA#?3Ò^@€EÄš=…ðQ>å‡Ú?n{f¾œ¬	EÃÉìDúe/D¸€´AZ¨<˜~'
#æFv20110508_00626_stKsd058@ë1Ko~"?;Á@€EÃÎR=‰(?GÚ¾?s33e¾–‡+	E÷
D&D¹R¨A[‰<šqD
#æFv20110508_00628_stKsd058@ë1KsF
«?2ùf@€EÃlR=–ô>ˆ­÷@×
2¾¹Û#	EÅ&fB]ZDºA[ì<÷~Î
#æFv20110813_00213_stKsd058@ë=c|—«-?ŸN@€E¬}Í=sx>ؐ?\)f¾ß;	E¬5ìDýÔîD´œœAM:<7'J
#æFv20110813_00215_stKsd058@ë=c¹~f?&r|@€E¬•Í=†YT>ç¼ù?ƒ×
e¾œ(ö	E­=D"¹Dµ‡–AM	µ<#֕
#æFv20110813_00217_stKsd058@ë=cƒa"? ë¶@€E¬éÃ=|»¸?ÉÇØ?Ñë…d¾Oß	E¬ŠÍB¨LÍD¶x´AM%><"T
#æFv20110814_00380_stKsd058@ë=ƒÈop?J€‰@€E¥ñ®=§Eà=&8Î?£×f¾Oß	E¥¤DýñD´·\ALúÚ<ˆ ¬
#æFv20110814_00382_stKsd058@ë=ƒ???î@€E¦Ù)=œ ?Vÿ??uf¾ž5?	E¦¬áD"ÚDµÝAMŽ<VYé
#æFv20110814_00384_stKsd058@ë=ƒy3H?'X@€E§ =œ.L=~\Å?µÂc¾ž5?	E¦"fBªš D¶yAM©<rX
#æFv20110826_00164_stKsd058@ë?Á9>?•þ[@€E›(¸=¤Úˆ@–gŠ?\)f¾¥ãT	E›(áDýá'D´ÈALv<ن¬
#æFv20110826_00166_stKsd058@ë?Äӛ? ä:@€E›Uá=ÚtÕ@hûr?ÌÍe¾¦ff	Eš¯®D"›#Dµ"œALQ==©

#æFv20110826_00168_stKsd058@ë?Ç%sW?Å>@€E›œq="Þ|@Re?:áHd¾­'h	E›—qB¨D¶ƒ¦AL*@=ƒ
#æFv20110831_00242_stKsd058@ë?¡^«²?©ÒÂ@€EÇH=ä‹Ê@1Z)?^¸RL¾ß¾w	EÇ Dýø"D´À¤AKdJ="þf
#æFv20110831_00244_stKsd058@ë?¡©n¤?—ÀÆ@€EÆ¡{=éA]@S?:áHd¾™‡	EÅþD"Ë\Dµ¹ÃAJöð<éCq
#æFv20110831_00246_stKsd058@ë?¡PË?žY»@€EÆ?ö>5äF@	î/?:áHd¾«…	EÆXáB¨­'D¶ìAK6û<½2½
#æFv20110904_00392_stKsd058@ë@ ëüh?Mñ2@€E¤}H=ëhÈ?v?n{f¾yÛ#	E£\öDýñÛD´Ý?AJXÄ<,÷
#æFv20110904_00394_stKsd058@ë@ ï8G?@f@€E¤;=и|> ‹)?Æffd¾…¡Ë	E¢´ÍD"ÕšDµ°9AJ.¾<[kÊ
#æFv20110904_00396_stKsd058@ë@ òw%ü?9=<@€E£«)>Vî@4Ǔ?ٙšd¾p£×	E¡é…B©šD¶rfAJ<Œ‹æ
#æFv20110905_00234_stKsd058@ë@A#î1K?>_:@€EšzÍ='* <´Ð?´záe¾˜b	Eš•ìDþAD´ÓTAJD`<Žªî
#æFv20110905_00236_stKsd058@ë@A'£¨;?<|@€E™•==ØP>ÑT?¸Qìe¾²-	E›áD…9Dµ·#AJs<ŽP­
#æFv20110905_00238_stKsd058@ë@A+z²y?CsÆ@€E˜Žá=â8>'‹?…¸b¾ŠÀƒ	E™áB®‹ÇD¶jAJ]P<dúO
#æFv20110913_00142_stKsd058@ëA@A'z?'2@€EÈöö=°"?­ø8?Àf¾¤Z	EÊJ=DýٚD´±ªAJÆ<tx_
#æFv20110913_00144_stKsd058@ëA@DUT›?I?ê@€EÉÍ=ºDü?ý¯-?¹™šf¾'ñª	EÊ@fD"­/DµˆAJ<W 8
#æFv20110913_00146_stKsd058@ëA@G{‰?FÎ)@€EÉ{=Šnã>•üÓ?Ž{c¾—P	Eɟ\B§\D¶|þAIÑ	<R"ä
#æFv20110914_00232_stKsd058@ëA`Ý·5Œ?ió{@€EͶH=­—À@"ç?£×
f¾É7L	EÎL)DýøD´äþAI‰<¶œÿ
#æFv20110914_00234_stKsd058@ëA`àçœ?S@€EÍñ®=|?»k"?\(öe¾¤Ý/	EÍq×D"Ð9Dµ¢%AIZ(<;ÊÁ
#æFv20110914_00236_stKsd058@ëA`ä1b¤?W2@€EÍIö=™:X>aÙ?±ë…d¾ Äœ	EÍׅB©÷ÏD¶sAIâ‰<_Ž
#æFv20110916_00171_stKsd058@ëA 'L<?LSÌ@€E°›{=ªäÀ@F?£×g¾±©ü	E±´RDþHDµJAIn)<tf‰
#æFv20110916_00173_stKsd058@ëA †EÉ?>­R@€E®¦¸=âiY?H?Ó33f¾¥ãT	E¯)D"ÌjDµîÁAIe	<Šá_
#æFv20110916_00175_stKsd058@ëA ŠHéS?Q&@€E­ ×=¶â?ñNs?¥¸c¾›¥ã	E¬¤{B«oD¶QhAIÕ<tÏ
#æFv20110919_00287_stKsd058@ëBKu~?CQ @€EÆW== |¤>N;á?¦fff¾""	EÅuqDý՚D´®°AHÙ<‡
#æFv20110919_00289_stKsd058@ëBNå%‰?D
r@€EÆÍ=¤Z`@ea"?B\f¾ŒÌÍ	EÅrD"§3DµkAHøY<'§
#æFv20110919_00291_stKsd058@ëBRM?N?Nh…@€EÅ҅="- ?µ=? c¾"ýô	EÅÁ…B¦`ÅD¶{žAH×<î
#æFv20120509_00592_stKsd058@ë_+iŽôû?_ï@€E©•á=ƒç¼>Xíß?\(ög¾bN	E©hfDýÓ
D´ñ'AX­8<tm
#æFv20120509_00594_stKsd058@ë_+m©÷5?%I1@€E©Æ¸="aÜ?¤ß?Y™še¾/	EªUìD"©'Dµã®AX•Î<a6<
#æFv20120509_00596_stKsd058@ë_+qËÏ¢?&@€E©Ëö=Ÿù¼@ƒ°?\(öc¾'ë…	E©'RB©ÏßD¶‹AX¶&<Iùâ
#æFv20130319_00673_stKsd058@ë†i°<($?v"@€Ewoš=ëÌ?%¨È?½p¤f¾—
=	Ew&DýûDµS3A'ÂP>,Ã
#æFv20130319_00675_stKsd058@ë†i³´Ø?‡Ók@€Ew­H=rü?Î
?þ¸Re¾Ä"	Ex"D"à"D¶‰Aƒe^>Õµ
#æFv20130319_00677_stKsd058@ë†i¶ô-? )b@€Ewü>¶€@ü{?«…b¾­'h	Ew½HB­
ÓD¶A€©é>*ãä
#æFv20130320_00937_stKsd058@놋 Õغ?–Óz@€E.ö=qè@Cb)?ºáHg¾½p¤	EŽö)Dþ
'Dµb=A'f>;Õ[
#æFv20130320_00939_stKsd058@놋$ò?´ü‰@€EŽ‰q=¸ë?áL?ï\)e¾Ëƨ	EŽnRD"ó3D¶"òAƒi>ùS
#æFv20130320_00941_stKsd058@놋'®µ‹?¶ÿL@€Eÿ)=d(?L¦?ê=qc¾Ø"u	Eé®B­÷LD¶8)A'>f¹
#æFv20130321_01075_stKsd058@놭åZ?l@€E'8q=‰‰%@3ë"?\f¾›¥ã	E'·®DþÍDµAƒÉ=à
#æFv20130321_01077_stKsd058@놭€\?\a-@€E'Ì='6p=.',?Տf¾£Sø	E'.áD"ÍšDµÕ`AƒZ=¡D
#æFv20130321_01079_stKsd058@놭¾që?¢6Ù@€E'Ãq=‹éô
#æFv20130324_00618_stKsd058@ë‡>D5?z@€EžIÃ>3sŸ?‡Ñè?ÌÌÍf¾©xÕ	E—DýðîDµA€|ƒ=Ôà­
#æFv20130324_00620_stKsd058@ë‡AYÇG?j9
@€Ež¾š=f=i"ë?Ÿe¾²-	EžWD"×çD¶fAƒ~é>N`
#æFv20130324_00622_stKsd058@ë‡DºåD?qTŽ@€Ež–==Û0×?e$?î{e¾­'h	Eâ¸B®¹XD¶ ƒAƒ§0=Æq

#æFv20130325_00849_stKsd058@ë‡)	­©?°¹@€E?ö=–RÌ?r®8?ÌÌÍ:¾–	EŽRDþDµJA'³\=Œ±'
#æFv20130325_00851_stKsd058@ë‡)"õÛd?¿î@€E>š=׀Ü@?®{e¾q©ü	E×D"ø‹D¶RA'¦=K"
#æFv20130325_00853_stKsd058@ë‡)™ÊŒ+?jÚ@€E6ö=°dD@+QÙ?®{e¾œ(ö	Eœÿ®B®Z D¶/×A"T=b\"
#æFv20130411_00708_stKsd058@ë‰LôЙ?ÍåP@€EŸ½3='Îl
#æFv20130411_00710_stKsd058@ë‰L÷x&Ø?Á2"@€Ež|=Ru¸
#æFv20130411_00712_stKsd058@ë‰Lû"P?ÔLŒ@€Eþ…=mc
#æFv20130505_00432_stKsd058@ëŒE7\ó¡?:êº@€EÛ	Í=®ùX<Ýìö?Ê=qg¾vÈ´	EØ_HDþLDµm‰A|ê-=yÊË
#æFv20130505_00434_stKsd058@ëŒE:O&"?&Ï@€EÛH¤=ƒJä?ìRø?¸Qìf¾šŸ¾	EÙ áD"Ç®D¶(þA}±,=lf¶
#æFv20130505_00436_stKsd058@ëŒE=1ú#?;K@€EÛç{=¥
ì=Dfh?ñë…b¾±©ü	EÚ:RB­"þD¶TA%Ó=™TH
#æFv20130507_00489_stKsd058@댈€ð~?>¬@€E¬Ã=´DL<áJ#?ÈõÃf¾ A‰	E«½šDþDµ/ÇA|÷2=]ù4
#æFv20130507_00491_stKsd058@댈ƒD²?NO@€E¬/=Êox?Œq?Š=qf¾ˆ´9	E«.fD"òéDµøƒA|¾=)KS
#æFv20130507_00493_stKsd058@댈†uu"?åT@€E¬`3=¸	x@©>È?Ýp¤d¾†§ð	E«Å
B«÷ÏD¶VFA~ýþ=›á
#æFv20130509_00948_stKsd058@ëŒËU|c©?ÉÛä@€E̾H=É֔?0Ê?ª=qf¾ª~ú	E˒{DþéDµ(ÕAyë>$á
#æFv20130509_00952_stKsd058@ëŒË\ȸ–?Äø–@€E͏Í=òÑJ@°V¦?Æffd¾×P	EÌz=B©AD¶höAvë>l²
#æFv20130525_00595_stKsd058@ëŽÈ	š?­œ!@€EŠ3
=hÕx>'{°?n{f¾š¬	E‰ öDýóßDµ89AvBì=­Äh
#æFv20130525_00597_stKsd058@ëŽÈÙWJ?¾''@€EŠI®=ìŸ?Ȓu?¨õÃf¾/	E‰®¤D"åDµÐBAtÙÖ=ÝÐ
#æFv20130525_00599_stKsd058@ëŽÈ9ùÌ?·º"@€EŠ\=ÐzQ@M•¯?¥¸d¾È´9	EŠ?ÃB«Þ¸D¶_…AoKµ=±^
#æFv20130526_01023_stKsd058@ëŽèÖ¶Šì?Žl/@€E—}ì=Jnà?z©Õ?Š=qf¾'ñª	E•5\DþjDµßAq¾Š=Dšø
#æFv20130526_01025_stKsd058@ëŽèÚ*"¾?®N3@€E–â)=Õo?£]$?ˆõÃe¾Àƒ	E–?šD"ͺDµåüAr¾Ö=ÐïÅ
#æFv20130526_01027_stKsd058@ëŽèݨ½#?ª½@€E˜*
=£›<?§aè?záHe¾´¼j	E˜=\B¬iyD¶EqArûò=‹P
#æFv20130615_00592_stKsd058@ë'dIÈöÔ?œ}l@€E|™
=ÕkÊ>ÙÈ?@g¾´¼j	E|UÃDýøÕDµ+Ad&Ü=/žn
#æFv20130615_00594_stKsd058@ë'dMDÐ?'@ú@€E| Í=œù$?V3?=p¤f¾©ûç	E{µD"ÝÛD¶-AcL…<äíS
#æFv20130615_00596_stKsd058@ë'dPyz??}HF@€Ezþ=‰C¸?á•}?E¸d¾Ÿ;d	EzVáB­Š=D¶H!Abí‹<ÉL$
#æFv20130617_00284_stKsd058@둡ŠÄ??|y@€E
=™SX>ãÂl?ug¾©xÕ	EP¤DýàÕDµ{ßAb*è<y)ç
#æFv20130617_00286_stKsd058@둡{4)? ¿J@€E=="§4>ÑÂF?333f¾‰7L	E€Ý×D"ÎD¶@¼Ab6y<cËé
#æFv20130617_00288_stKsd058@둡	"²O?&ú@@€Eá=œ=X?Ÿm$? c¾—P	E×B­ñªD¶2‡Aa÷<²{>
#æFv20130618_00156_stKsd058@ë'ÇÑâ:È?W‰@€E"ÊR=NEù@¯Á?+…e¾´9X	E'ÙšDýøöD´Ó\A`Pú=
ÊJ
#æFv20130618_00158_stKsd058@ë'ÇÕ{™?—Ô¿@€E•R=ˍL>êÈ~?!G®e¾³¶F	E"|{D"ΠDµ}Aa°'="X
#æFv20130618_00160_stKsd058@ë'ÇØà;•?‰í@€E–²¸=Á»z?ÅÁP?W
=d¾¡G®	E–öB¨‰ºD¶"¬Aa^ó<ì1á
#æFv20130620_00726_stKsd058@ë'ã¬þ?x°3@€EX¤¤=Yz·?ï-§>úáHf¾£×
	EV'3DýÞáD´ÚéA`Œ<ÈÁÒ
#æFv20130620_00728_stKsd058@ë'æ;sI?ˆÀ"@€E[´R="
˜=÷ùF?\)e¾¬1	EXéqD"ÏçDµ±`A`#3<ќu
#æFv20130620_00730_stKsd058@ë'é]qu?"sJ@€E[H=™¼@+¶ë?¸Rd¾¶E¢	E[!BªæéD¶oðA_Ķ<̲ý
#æFv20130622_00675_stKsd058@ë'GiÊt?€'c@€E³–ì=aƒx@p?œ(ög¾¥`B	Eµm×Dýß3D´ñãA_´‡=€a
#æFv20130622_00677_stKsd058@ë'G"±.?Œ"ß@€E¸ÿš=¢¢p@j" ?¨õÃd¾¨õÃ	E½#qD"ç–Dµ½ªA^ç=¯WU
#æFv20130622_00679_stKsd058@ë'G–¯å?žì@€E¾	
=«úÜ?vºU?\d¾‰7L	EÄ[3B©¥`D¶mAdÐÇ>!=6
#æFv20130623_00700_stKsd058@ë'gc™‡Ñ?M£&@€Egì>)ïØ>­Üå?LÌÍf¾° Å	EiÝìDþöDµA_@<®ý;
#æFv20130623_00702_stKsd058@ë'gfÔàÂ?sðÛ@€EcƏ=í
û?YM;?(õÃf¾¥`B	EfׅD"ÀöDµÄÅA^ë4<¾Ð
#æFv20130623_00704_stKsd058@ë'gjÛ]?_bÝ@€Ea{q>+>w°?@d¾Ÿ¾w	Ec€{BªlD¶‹A^xa<'½
#æFv20130624_00549_stKsd058@뒇ơt¯?`‹Ò@€EU(=tûY?¹´|?333e¾ŽÙ	EV÷®DýöáDµhA^B<ÂX
#æFv20130624_00551_stKsd058@뒇ÉɇÉ?hˆÓ@€EU&ö> Ì>__'?(õÃe¾«	EV¾áD"Ï…DµÕHA^=Î<°Ù
#æFv20130624_00553_stKsd058@뒇Í'°É?s"@€ET»…=º	¼
#æFv20130625_00582_stKsd058@뒥Ôå•F?'©@€EcÏ\=K'o>%Ð?ë…g¾¦éy	EdQHDýýìD´áA]Óä<íti
#æFv20130625_00584_stKsd058@뒥ØuÎ?šöƒ@€Ed‰=¾æ…A8s'?Tzáe¾´¼j	EeÓ®D"Õ/Dµ¨ÍAcyŒ=8H"
#æFv20130625_00586_stKsd058@뒥ÛsÔ8?so÷@€Ed2=|ûÈ?V³?#×
d¾Ÿ;d	EeqB©¡ËD¶c…A^)€<¦•Ý
#æFv20130626_00493_stKsd058@ë'Ä¢òXx?>9¦@€E‹ER=Ÿêt@uÚ©?n{f¾¡ÊÁ	E‹É®DýíHDµÕA]
<'‡]
#æFv20130626_00495_stKsd058@ë'Ħ}?1Ö©@€E‹	Ã=»>gg7?Š=qf¾ŒÌÍ	EŠÿšD"ÜÝDµÏßA]E¶<'Q8
#æFv20130626_00497_stKsd058@ë'Ä©2Ô>?D€K@€EŠºÃ=Úð@ñæ?\(öd¾å`	EŠ'…B«jD¶\!A]‡3<s¥2
#æFv20130627_00314_stKsd058@ë'ázÕÄB?)œŒ@€E Ëq=]aq@œyð?k…g¾—
=	E M
DþÇDµPƒA\ãN<†"
#æFv20130627_00316_stKsd058@ë'á~Yh?#ƒp@€E ÒR=–µx?¼É?xQìf¾"÷Ï	E ED"ÙÛD¶RA]š<1Žµ
#æFv20130627_00318_stKsd058@ë'á;¿I?"Ò@€EŸÌ×=ê'>Bs¨?ž¸Rc¾²-	EŸB­2°D¶5ÓA\Ñ<¼OÇ
#æFv20130628_00473_stKsd058@ë"•ã?)l
@€E–{=ƒ~@?UÿF?†fff¾ˆ1'	E–¬Dþ
oDµ$"A\ãá<†e
#æFv20130628_00475_stKsd058@ë"$U?%8@€E–ã=ÞQ=×Òç?‡®f¾‡®	E–ùD"ÒDµÉüA\®J<ˆ*â
#æFv20130628_00477_stKsd058@ë"'¿|'?/Ø@€E—îÃ=š^ô>
Î_?‹…d¾–	E—úB«SuD¶]?A\­Ê<"x)
#æFv20140618_00043_stKsd058@ë¿^òxÎ?]éé@€EÊt®>0Ý>«Ö­?G®g¾œ(ö	EÈË\DöžDµœ!A_®<©Mõ
#æFv20140618_00045_stKsd058@ë¿^õŸ¯2?E¸"@€Eɖì=š¹ˆ=òž±?†fff¾œ(ö	EǟšDz´9D¶^VA^˅<ÀRR
#æFv20140618_00047_stKsd058@ë¿^øÂE?O *@€EÈóö=•ä='2/?Î{2¾"t¼	EÅÕìAÊ£×D¶ ¬A^¼[<ü'

#æFv20140618_00331_stKsd058@ë¿açZG?~ûf@€EÀ…>Næ>…Ûš?hõÃg¾²-	E¿/qDöÕDµ‹TA^œ°=.
#æFv20140618_00333_stKsd058@ë¿aê¯ j?kþ›@€EÀý=[5™?5j«?c×
f¾™‡	E¿ÒfDz'^D¶a`A_+ð=S…
#æFv20140618_00335_stKsd058@ë¿aíø¦š?mí#@€EÀ~¤=í<@¹
¦?¥¸1¾¡G®	E¾úRAÊD¶++A^×í=£›
#æFv20140618_00379_stKsd058@ë¿bQ‹ƒ+?fNÕ@€EÇÉR=U:x>ƒH3?}p¤g¾šŸ¾	EÆòöDö	`Dµ›øA^D=%çK
#æFv20140618_00381_stKsd058@ë¿bTÒª²?b–@€EÇ=PçÀ@tQ?ƒ×
g¾œ¬	EÆvDzD¶V5A^.&=+1÷
#æFv20140618_00383_stKsd058@ë¿bXS3?p3ê@€EÈ==†Œ?'.@
=q1¾–	EȦ¤AÍbD¶#LA^ï'=GîS
#æFv20140618_00523_stKsd058@ë¿cƒš#'?E†
@€EÁ;¤=¯è>ƒ§"?+…g¾¦ff	EÀÆ=Dö®Dµ'?A^'R<¾m¼
#æFv20140618_00525_stKsd058@ë¿c‡
£?rèÄ@€EÁ=у‡??=p¤f¾"zá	E¿ú¤DzSuD¶EA^'ã<Í-à
#æFv20140618_00527_stKsd058@ë¿cŠ™;{?XNx@€EÀþ\=‡˜@ûª?ª=q1¾¢MÓ	EÀ3AÊ;dD¶8sA^ÔÊ<ø¬¿
#æFv20140620_00122_stKsd058@뿟¨8h|?H0&@€E¼8=†Ì?¨FU?¦ffh¾~ùÛ	EºWDöžDµÙqA^³¸<À­s
#æFv20140620_00124_stKsd058@뿟«Ó³F?HÝ$@€E¼3¤=‡Yñ>e±t?Y™šf¾‹Æ¨	Eº‡\DzœîD¶šÑA^'<~±
#æFv20140620_00126_stKsd058@뿟¯y?\?J¯¨@€E¼ÈR="ð<HÓ?Ü(ö2¾"ýô	EºˆfAÈó¶D¶5A_\³<؇"
#æFv20140622_00218_stKsd058@ë¿àc&N?_{ì@€E·3ö=´.?'ºs?€g¾ß;	EµìDõë¾Dµ 1A_t2=ç·
#æFv20140622_00220_stKsd058@ë¿àfß³?T¿Ú@€E¶¬f=Œa°?˜~ß?^¸Rf¾¦ff	Eµ~RDz'7D¶`îA_6É<ìOè
#æFv20140622_00222_stKsd058@ë¿àj1+ò?R¯@€Eµ±š=L"ˆAÖñ?·
=2¾"zá	E³!…AËjD¶)`A^áµ=
#æFv20140628_00122_stKsd058@ëÀ +©œF?4ç…@€E'íR=ŒX?uÑX?G®g¾·ÎÙ	E'¯qDöÝDµ3A`Œ<‡Y
#æFv20140628_00124_stKsd058@ëÀ /"b+?P7Ë@€E'Ú=~Ÿá=ó{ô?\(öf¾—
=	E'ó×Dz³–D¶_ÇA`<™¦ñ
#æFv20140628_00126_stKsd058@ëÀ 2‹-?zùÒ@€E'Ñ{=•"<>ßÛ?¨õÃ2¾²-	E'öAɉ7D¶ bA`ÂÜ<åކ
#æFv20140701_00061_stKsd058@ëÀÿ+Œ
?IE@€E ˜š=™ç<=kÊ^?ØQìg¾˜"u	EŸœRDöPDµ¤ÝA`"e<µá®
#æFv20140701_00063_stKsd058@ëÀÿ.Cà*?¾@€EŸÓÃ=Ÿ#'=úmÆ?¨õÃe¾²-	EžÛ×DzƒD¶håA`}¶<žÇ	
#æFv20140701_00065_stKsd058@ëÀÿ1¦¶c?0bü@€E¡O=–OŒ@$O?µÂ1¾ŽÙ	E3AÉMÓD¶%A`€<§'Ð
#æFv20150421_00296_stKsd058@ëåÄœlÞ?‰:@€E¨-3=âAØ
#æFv20150421_00298_stKsd058@ëåÄ'!?€1@€E©"×=W›q>O~–?þ¸Re¾²-	E¦üRD"ðD¶?…Aƒú.>ٍ
#æFv20150421_00300_stKsd058@ëåÄ	:¼??oq@€E©G{=§­ä?H´Ô@¸Re¾–	E¨dáB®œ¬D¶5'A"´>Ã
#æFv20150528_00283_stKsd058@ëêa`Ù#?$ýŽ@€EžcÍ=…,?Œ{>?\f¾bN	E=Dýñ'Dµ'yA€§^=…ÑL
#æFv20150528_00285_stKsd058@ëêac쎉?!ãù@€Ež§\=©l?_kk?³33e¾"t¼	E'D"ÞÙD¶X9A€‡;=ƒ€Ã
#æFv20150528_00287_stKsd058@ëêagj3?'hã@€Ež{=³!"@­á?ÚáHB¾˜b	EžìB®—D¶4ƒAÆ=°o<
#æFv20150529_00379_stKsd058@ëê'D¶Ã¡?3Ã:@€E¯È×=‡ó ?º#´@õÃ9¾ŽV	E­K…DýñDµ"¦A€ûe>	,Æ
#æFv20150529_00381_stKsd058@ëê'GÊ^Þ?3°t@€E¶üÍ=ŸR>åÌ?ç®e¾‡®	EµSHD"ÐœD¶]¢A~—!=³¦¨
#æFv20150529_00383_stKsd058@ëê'Jí"n?7‡w@€E¶+=Ž€@•Ÿ)?ÚáHd¾…¸	E³;®B®šD¶&°A€+#=¼–+
#æFv20150608_00091_stKsd058@ë뿹mÄÿ?3dH@€Eºif=¬ç="SÃ?®{f¾œ¬	E¸¤DþðDµ•ºA¿Y=rÈe
#æFv20150608_00093_stKsd058@ëë¿ÃQhÓ?+åÙ@€E¹=Ž´?tã?µÂ8¾™‡	E¶öD"éD¶V^A€G?=a!ð
#æFv20150608_00095_stKsd058@ëë¿ÈÕ»?556@€E¸®3=‰\?\ c?¬ÌÍd¾™™š	E·\B­Æ%D¶5ôA€XÒ=ãg
#æFv20150608_00433_stKsd058@ëëÆÿ0çÿ?%úA FP¢3=«Ð?"?¦fff¾ƒo	FQAfDþZDµúA~Ÿ«=×m
#æFv20150608_00435_stKsd058@ëëÇ^
|?"cA FO¾"=µp@³ ?¦fff¾…¡Ë	FQ'¤D"ëDµäöA~ó0=#"U
#æFv20150608_00437_stKsd058@ëëÇx\?qÝA FO<Í=¶÷8<Àë?Î{d¾|í'	FPRšB«{dD¶h"A~Qu=}í
#æFv20150625_00058_stKsd058@ëíß^ïi…?.®=@€EÅ:=‰©ì>»´Ÿ?uf¾•	EÃ^áDýÍDµ"¬Ay£H=•Õ
#æFv20150625_00060_stKsd058@ëíßbÐð?Kò}@€EÅ==ׇq?î?¨õÃf¾\)	EÃq\D" ÍD¶\þA{æ=jüá
#æFv20150625_00062_stKsd058@ëíßk½Î?44O@€EÅp)=†~$?nP?•Âc¾«	EÃÏ\B«Ï\D¶*Ayó=> ¥
#æFv20160716_00427_stKsd058@ìC$åÂè?$Qü@€E'{=s?¨8"?Y™šg¾Ÿ¾w	E'Y
DýâNDµ6=A`2î<–»S
#æFv20160716_00429_stKsd058@ìC(²ü—?%À@€E' =À«8@io¼?W
=f¾ß;	E'aqD"ËdDµû×A`*~<i
#æFv20160716_00431_stKsd058@ìC,€Ñø?%m@€E'Cì=wžØ?UF?¸Qìd¾™‡	E'jáB«LJD¶kDA_þÏ<½Áº
#æFv20170617_00775_stKsd058@ìHF'þ!?=ö@€E˜‡=ºWd@¯9‹?÷
=g¾•	E˜s…Dý·3Dµd‹A"'=ëbÞ
#æFv20170617_00777_stKsd058@ìHFáqJ?AÉ^@€E˜³=¢v ?f°—?ž¸Rf¾ŽV	E—Ù®D"gßD¶)7A…šç=ª~J
#æFv20170617_00779_stKsd058@ìHF4?J¾@€E—¿f=§>Ä?R~Š?ó33Y¾š¬	E—k…B­@ƒD¶|îA"ä>±Ø
#æFv20170619_00464_stKsd058@ìH"Tã¨?3`!@€E¬O®=â°?‰Rî@
p¤f¾€ƒ	E¬¹…DýÜåDµ?A…ó>>ñ§
#æFv20170619_00466_stKsd058@ìH"WÞX?(¦t@€E«ñ=~¸÷?±Þ?Ýp¤f¾‡+	E¬n¤D"D¶A"4l=ë"ü
#æFv20170619_00468_stKsd058@ìH"Zópû?Mµ¸@€E«áq=‹þç?ø~Å?úáHe¾ŽV	E¬`áB¯RòD¶d!A" ,>Ü«
#æFv20180406_01199_stKsd058@ìlìc©ãi?áޙ@€E™Õ¸=‡
è>?8Qìf¾Ï\)	Eš!®Dý¬!Dµ#AWº-=Æâ
#æFv20180406_01201_stKsd058@ìlìf³"@?´¸ú@€E™´
=ý ?ן?®f¾¨õÃ	E™¤=D"qªD¶(9AVC=ÙQ
#æFv20180406_01203_stKsd058@ìlìi®4[?ª¥@€E™˜®>ŠŽ?{ê?¸Rd¾©xÕ	E™ª{B«t¼D¶N^AVæz=T"
#æFv20180406_01247_stKsd058@ìlìÄ(¢?Å
Â@€Eší=Úp#=dô^?(õÃg¾ÂJ	E›O\DýˆåDµ)`AUʄ=H
#æFv20180406_01249_stKsd058@ìlìÆâ?‹tÎ@€Eš¶3=¾çx>¶éŒ?ÌÍf¾£×
	EšþD"L¼D¶ƒAVÑa<µ^
#æFv20180406_01251_stKsd058@ìlìÉôuˆ?¡î…@€EšÅR=܈>ïg?E¸5¾¼j	E›B©:^D¶-XAV‹ =$÷{
#æFv20180525_00163_stKsd058@ìsz…È?Gx@€E¼îš=dÈ=Eñ¯?@f¾\)	E½
Dýª¨DµRAX5î<¥0¥
#æFv20180525_00165_stKsd058@ìs~¾Š?FÇ)@€E¼Ì=¦¨=;rº?Që…f¾«	E½6=D"gDµÙªAWí!<‰‹
#æFv20180525_00167_stKsd058@ìs0œ€?E^Ú@€E½D¸=¬©$?õŒ˜?:áHc¾¡ÊÁ	E¾fB­¤ÝD¶,9AXŠ<'
#æFv20190422_01145_stKsd058@윌€¿B¡?'9i@€EßÅ3='‰ ?~)À?Ç®g¾ß;	EݛqDý'˜Dµc+A}	9=°­c
#æFv20190422_01147_stKsd058@윌ƒ¹Ó¡?‹¥@€Eàì="zÀ@'+?½p¤f¾"ýô	EÝØÍD"=ºD¶`´A| X=ÀèD
#æFv20190422_01149_stKsd058@윌†y+e?›ëh@€Eà%=Ç;?Žií?ýp¤d¾å`	EÞ°)Bª'D¶qìA€K>dn
#æFv20190620_00878_stKsd058@ì£èH}:?`6R@€EÑ£¤=m;¡@d7Œ?·
=g¾Oß	EÐëDý™Dµ€¼AÖò=·é
#æFv20190620_00880_stKsd058@ì£èKwíÍ?m5@€EÒy
='¶P@•û?ìÌÍe¾™™š	EчHD"`¤D¶LAƒ^h=Ð!>
#æFv20190620_00882_stKsd058@ì£èN¼†Y?i²Ý@€EÓ=F>Ð?ý±"@c¾˜"u	EўBª/žD¶"®A'äh>Ñk
#æFv20190808_00347_stKsd058@쪙í¬Á?~öM@€E–Óö=t 
#æFv20190808_00349_stKsd058@쪡Ž`?ƒ`›@€E˜tf=–ÑÈ@{•?ê=qf¾«…	E—¢)D"'D·"%A"b¼=çV,
#æFv20190808_00351_stKsd058@쪤çÀï?‹Èú@€E™êH=g4

==> anc/pub_raw/L222_28_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  139 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
qiwæv20100402_00432_stKsd097@êÿ)è²0"?#³A F?'æ=¯"¤>õ@5d¾œ¬FC-DǗmDÚoASäŽ<ºÝ¥
qiwæv20100402_00434_stKsd097@êÿ)…?%ÞA F>pa=Û	?ló*?èõÃd¾"÷ÏFBU¤DJDþfASù-<…¡o
qiwæv20100409_00377_stKsd097@ë÷ß?4¯a@€EQ
=É:Œ<¤8G?³33e¾¤ZE¾{Ddž Dü9AT{–<s\
qiwæv20100409_00379_stKsd097@ëúL|°?D@€Ee3=¬C¬>‰k6?³33g¾•E¯qD}DIHATZ'<'\i
qiwæv20100626_00423_stKsd097@ë	Ähzþ#?fÞÿ@€EJÆö=üµ<Âs6?\(öf¾¨r°ENôDÊWøD°"ASÿ³<`Š'
qiwæv20100626_00425_stKsd097@ë	Äkž":?\æ'@€EKà='ò¸?lµ?fffe¾«…EOqD"rD!XAT"‰<†â¼
qiwæv20100817_00193_stKsd097@ëA»§öÕ?<<I@€EŒ×=¬$`>E*?ØQìg¾¨õÃE½®DÊ^¸D.wAX¸œ<–AV
qiwæv20100817_00195_stKsd097@ëA¿*?7!@€EŒ!¤=¥H¤=(]È@fff¾/Eù®D"ºCÿyyAXÜQ<¸™
qiwæv20100817_00289_stKsd097@ëBµ©Û?4À@€E†q=œ\4>I?Ã×
f¾"t¼E‰Û3DÊs+DHAXŽÜ<¢€¤
qiwæv20100817_00291_stKsd097@ëB¹ÕcÊ?3˜—@€E…_®=œ'ä>¤ø?Ã×
e¾«…E‰÷3D"ÁhCÿÓAX»j<ž€Ü
qiwæv20100822_00336_stKsd097@ëâcÅ1x?rF¯@€EWH=½P|=­$6?G®f¾"záEôRDÈ&¨CùÖ¨AU©ˆ<£Ì
qiwæv20100822_00338_stKsd097@ëâgˆzb?Oôú@€EŽW=ǖx>¶ã.?¡G®f¾¦ffEŠ¸D;dCøv%AU©I<'ê¿
qiwæv20100916_00063_stKsd097@ë%ên?Pá@€EƇ\=ÃZä=±ùw?†fff¾¦éyEÊP{DÈ6=CùÉXAQ=<w‡2
qiwæv20100916_00065_stKsd097@ë*<)&?^´‡@€EƬ\=^>(	½?záHe¾œ(öEÊáqD:ÁCø˜1AQ!µ<~ô
qiwæv20110517_00805_stKsd097@ë2i5"Ç*?C´o@€E"×H=ÃÝ0><¢i?"33e¾ÀƒE"¸{DÈ)?Cù1ìAQÛÒ<l9a
qiwæv20110517_00807_stKsd097@ë2i8®ø{?Cóë@€E"ß®=®¥˜?¥Ã¦?ÁG®h¾¯²E"\DDCø-/AR50<Ÿoê
qiwæv20110730_00061_stKsd097@ë;Ÿ£õÞ>?7Ò@€E‹¾Ã=›{p<a¯È?c×
f¾²-E‹ÛHDË®%CêÒAj"Ò=4ø
qiwæv20110730_00063_stKsd097@ë;Ÿ¦ÿÓà?±:U@€E‰êq=›¢@€×Ó?@f¾ýó¶E‰¤ÍD%søCé~Aj(>'o
qiwæv20110816_00330_stKsd097@ë=ÁÌ(<Š?‰r6@€Ez{=ìëÐ=^P?G®f¾¯²EŸÁ\DËçžCéâÑA_ök<­x
qiwæv20110816_00332_stKsd097@ë=ÁÏcDô?'ÞÊ@€Eûì>
L?ba³?O\)f¾–‡+EžhöD%ÌîCéI7A_Ò¹<¢Ê"
qiwæv20110817_00192_stKsd097@ë=ßM|_¢?qÍ@€E«‹ì=šw(?
U?Y™šf¾­VE¬Z{DË°îCêPAdÓw<¹±²
qiwæv20110817_00194_stKsd097@ë=ßQ	Â÷?`'Þ@€E«œš=†q >LJ·?ŒÌÍg¾³33E«Ù®D%9ªCé·
Ad×~<²Û
qiwæv20110820_00442_stKsd097@ë>Bc««À?L"m@€EÃö=›H>ª×?=p¤f¾"záEƒpáD̺Cé*áAbu<Œa@
qiwæv20110820_00444_stKsd097@ë>Bgxn?P¸@€E–®=½Ø=ã#	?…¸d¾­VEƒcHD%üCè‰Ab%ç<€$
qiwæv20110821_00530_stKsd097@ë>aú&²F?—ãê@€E…¸¤=nÍ(?–×?aG®f¾¯ E†¥šDÌ1Cép¤Ai­T=(à 
qiwæv20110821_00532_stKsd097@ë>aý0Wa?Œûa@€E†…=Uù¨>¶]M?c×
f¾¯ E†•qD%ï
Cç'hAhÓ;=—n
qiwæv20110829_00231_stKsd097@ë?aѶ+ ?1ÞJ@€E¥3…=ˆ¢T@bý?™™šg¾¥`BE¦Ý®DÑã;Då²Agэ<Ç
qiwæv20110829_00233_stKsd097@ë?aÕ»ˆØ?3+2@€E¥¤)='w(?^ËÊ?\)f¾š¬E§ÃD9ìD:AhcÝ<ßIü
qiwæv20110830_00275_stKsd097@ë?–s"¢?C€j@€E¯x¸=üÌ>¬‹«?¨õÃf¾"t¼E°³®DÌ
úCéa'Agó<º¯(
qiwæv20110830_00277_stKsd097@ë?™®­'?-У@€E®ìš=û
>m³é?¼(ög¾©xÕE°ªöD%²CèŽVAgvÓ<ÈÖ~
qiwæv20110904_00454_stKsd097@ë@!h¦aÿ?¢‹@€E£f)=†ò?…NP@×
e¾Â\E¦TDÌCéÑ'Abj®=ëÉ
qiwæv20110904_00456_stKsd097@ë@!káû]?®,@€E£¤=~Ö8>
÷?¬ÌÍe¾·ÎÙE¥
…D&TCèÎ5Ab7«<±›ˆ
qiwæv20110914_00150_stKsd097@ëA`3¬:?^Í<@€E¿ô¸=ü=$ÿŠ?¬ÌÍe¾²-EÁæ¸DËé¢Céé7A`ܤ<͋·
qiwæv20110914_00152_stKsd097@ëA`749˜?Šƒ@€E¿q=–½Ñ>—n?c×
g¾«EÀ‹HD%¼JCéJAa"«<ëŽ2
qiwæv20110915_00163_stKsd097@ëA€qàb?ö…@€E˯{=­Rl>+?œ(öe¾œ¬EÍA…DÌCéÞ5Adg<·á
qiwæv20110915_00165_stKsd097@ëA€t|S¹?(·@€Eˋ3=‡ž4<Ýu}?£×e¾¢MÓEÎ=D%éËCè¾Ad†¯< 5©
qiwæv20110916_00185_stKsd097@ëA ¢Úëž?eT@€E«Ø¸=¹‡@˜ ?ºáHf¾Ä›¦E­c\D˺CêãAjb"=mç
qiwæv20110916_00187_stKsd097@ëA ¦È¬,?aðé@€E«¹á>/à=DŒ?ƒ×
`¾Á%E¬ÿìD%~CéÊAiãc=2Å
qiwæv20111002_00024_stKsd097@ëCŸzØç?²~@€EÄ{=À‡,@8ø?ŒÌÍf¾¥`BEźDÌ<ZCê¬AkžÆ=ÿ
qiwæv20111002_00026_stKsd097@ëCŸ}*GÒ?…‹–@€EŸ=¢ôT?eìf?£×e¾¶È´EÆ4)D&ayCè–%Ak"#=#[¢
qiwæv20120313_01172_stKsd097@ëXô[‡?¤²@€Ež&{="J
qiwæv20120313_01174_stKsd097@ëX÷pª7?®V@€Ežµ==°M
qiwæv20120527_00612_stKsd097@ëaeÙ8æ{?&Õ	@€E¦D=ÍÂn
qiwæv20120527_00614_stKsd097@ëaeÜìdÃ? À@€E§ö=Š`
qiwæv20130126_00578_stKsd097@ëìyB6?‰Y@€E'Oì=ê¬>¼Ã@#×
e¾³33Eº)DËÂVCêVéAƒ¿)=¿Ÿr
qiwæv20130126_00580_stKsd097@ëì!œ©?†ã@€E'/
=™"Ü@<'?Ã×
R¾¦éyE'D$àåCé©A"¼=8P
qiwæv20130310_00485_stKsd097@ë…Gpµ¯Ð?†Š¹@€EÀ`Ã>ّ
qiwæv20130310_00487_stKsd097@ë…GsÊýë?Cæ@€EÀ==íʇ
qiwæv20130313_00672_stKsd097@녩dŸòy?~A@€E‡£
=Êuå
qiwæv20130313_00674_stKsd097@녩gÎË«?`'Ö@€Eˆ …=v÷
qiwæv20130319_00879_stKsd097@ë†kc]\ý?°²¦@€Ep̏=ŽñH
qiwæv20130319_00881_stKsd097@ë†kf™4?Ÿ>@€Epœö=Ïnã
qiwæv20130320_00951_stKsd097@놋;]¹š?®ê¯@€EŒ"H=ÄGÔ
qiwæv20130320_00953_stKsd097@놋>–ˆî? H"@€EŒëš=¥' 
qiwæv20130321_00393_stKsd097@놧Xƒh?c_ñ@€E˜€¸=R˜
qiwæv20130321_00395_stKsd097@놧\7#?VÚ&@€E™"á=|bp@&˜@>{g¾´9XE—ÚD$ܼCéÌjA†}ƒ>epb
qiwæv20130323_00712_stKsd097@ë†ç™áx+?Îâ@€E‹==¬š>nk@$záh¾¬‹DEŠ§HD˸þCê]A‡xÆ>3—
qiwæv20130323_00714_stKsd097@ë†çÛÙ?Ðà@€E‹*=¨ô|>Ñ´p?î{g¾ A‰EŠfD$˶Cé¼)A…šÊ=óp0
qiwæv20130325_00527_stKsd097@ë‡%Ô	½?"©Ö@€E½F=—S4
qiwæv20130325_00529_stKsd097@ë‡%Øÿn?á‡@€E¼©ö=›
qiwæv20130411_00530_stKsd097@ë‰K|Æúü?²?@€E"¦š=ÅBP
qiwæv20130411_00532_stKsd097@ë‰K€mÞ«?™s_@€E•9q=š†¤
qiwæv20130508_00827_stKsd097@댪Ž³ýH?"£?@€E®{=úçO
qiwæv20130508_00829_stKsd097@댪§ª™F?ˆ·a@€E¹,=€É¸
qiwæv20130509_00962_stKsd097@ëŒËqQì²?åbª@€E̤
=WC‡
qiwæv20130509_00964_stKsd097@ëŒËt½'Æ?É¶@€EÍ7==Ödï
qiwæv20130512_00677_stKsd097@ë(Ðr('?ÿ(ˆ@€E›äÃ=åÝ+
qiwæv20130512_00679_stKsd097@ë(ÓÃ-?½Q@€E(f=Žó™
qiwæv20130614_00244_stKsd097@ë'BÇè·d?QŸ\@€Eyûš=ˆbl?Ké?¾¸Rh¾Æ§ðE{ášD˗CêŸ\A'ØL=¡>m
qiwæv20130614_00246_stKsd097@ë'BË:?@@€Ez"®=¤\|>Óýð?½p¤e¾»çmE|(RD$‹DCéà!A'¿š=œôœ
qiwæv20130615_00174_stKsd097@ë'`c(Ö?‹^Q@€E¢]¤="1Œ>Ky·@õÃh¾¤ZE¢¿šDË·¦Cê0!A'äº>03v
qiwæv20130615_00176_stKsd097@ë'`fU8?$E@€E¢û="'@mÝË?å¸f¾±&éE£…HD$¹yCêžA'ýµ>Ž
qiwæv20130616_00248_stKsd097@ë'¸ª'?Kòq@€Eœ='£l@ˆP?Ï\)f¾¸QìEœäfDËÆÉCêÑA€÷ÿ=R 
qiwæv20130616_00250_stKsd097@ë'»Ív?kfØ@€Eœ…á=•'Ä>÷ch@f¾³33Eœk\D$ÃCéFA‡$=Ç´
qiwæv20130616_00446_stKsd097@둂Ê©g?@a@€E ˆH='º>T'v?æffg¾£×
E¢&ÍD˜bCêffA€Ô=Œô
qiwæv20130616_00448_stKsd097@둂Ƥ¿'?Bµ@€E¡7Í=¡´?}A]?Ñë…e¾˜bE¢™\D$'HCéËA~;=£‡Ý
qiwæv20130617_00778_stKsd097@둥ˆnSp?ŒbM@€E'~¸=¦ý¬@k<?\h¾²°!EƒkÃDËw#CëE?A€E=Õêõ
qiwæv20130617_00780_stKsd097@둥‹"—!?…¨–@€E'JÃ=…®Ø>àΏ?ìÌÍf¾²°!Eƒ D$(ƒCêɺA€ÀÑ=òG
qiwæv20130619_00398_stKsd097@ë'äé²æó?2ç+@€EV'Ã=bõ?
H|@¸h¾ÀƒEW3DËq‰Cë=/Aƒì=©Ïi
qiwæv20130619_00400_stKsd097@ë'äí
õa?C!ä@€EV¼á="áÐ?Õü@:=qf¾ÊÀƒEW©qD$1hCêA‡.[>@9i
qiwæv20130620_00596_stKsd097@ë'Û¯Má?^ˆ¦@€E5Á=aؘ>‡í2?¨õÃg¾·KÇE9o…DˆúCì4ZAƒûî=œèR
qiwæv20130620_00598_stKsd097@ë'ÞßK?[+k@€E5ÿH=nµñ?Ă|?\)d¾¨r°E8ðöD$C–Cë(Aƒ5=–[
qiwæv20130621_00788_stKsd097@ë'&O[†?ð`ó@€Et	3=»Çô
qiwæv20130621_00790_stKsd097@ë'&RácÞ?ìX@€Ei¹ì=‡[
qiwæv20130622_00689_stKsd097@ë'Gª×?…îU@€E§6=ÀiÌ
qiwæv20130622_00691_stKsd097@ë'G­QÂj?Zï"@€E¢Á×=]½ß
qiwæv20130625_00644_stKsd097@뒦O¸	F?ÃN	@€EoD=ÈÇ
qiwæv20130625_00646_stKsd097@뒦RÛ>Õ?Ã%*@€Enü=³Á¬@Y×q?Ýp¤e¿ZEo·…D$2^CëáªA½þ>»né
qiwæv20130626_00555_stKsd097@ë'Å ¾{ü?;Õ}@€E†õq=mëð?§bW?Ó33g¾° ÅE‡£HDË}ºCë×LA"
X=²Îá
qiwæv20130626_00557_stKsd097@ë'Å#à‡?>%€@€E†RH=}Ñ_?ˆŒÎ@Qìg¾š¬E‡e
D$eCêõA"W¤>ˆ{
qiwæv20140501_00253_stKsd097@ë¹b¹¾íç?N7Þ@€E£€ì=áË¥@=Ø@1G®g¾‹C–E£–¸DÄQCêÌJA…â°>=7á
qiwæv20140501_00255_stKsd097@ë¹b½("Ù?[= @€E¤=¬¹M<û<a@\)f¾'n˜E£iDôJCê1HA"´ª>ÉÜ
qiwæv20140621_00040_stKsd097@뿾ʓ§g?$bE@€E¼bá=Пº?u²@h¾\)E¼Û3DÄ,¤Cê"ZA|'ƒ=s'×
qiwæv20140621_00042_stKsd097@뿾ÍìLo?½Ž@€E¼òÃ=Ø.>ëKô@õÃi¾œ¬E½q\DÅÃCéÒ-Az :="¯x
qiwæv20140622_00136_stKsd097@ë¿ß«nù]?e_Ü@€E²×=©€ü?+ÚÉ@f¾©ûçE´(DÄ/¶CéùyA€Úñ=Ìñ
qiwæv20140622_00138_stKsd097@ë¿ß¯
.­?œí@€E¯ù=ÂôÔ?$e@ffh¾¤Ý/E²eHDvÉCéÈ1AAt=ðQÊ
qiwæv20140623_00057_stKsd097@ë¿ÿ#ÉW?9+@€E¤tá=—ï =X¥þ@ë…h¾š¬E£¤DÄ7CêGLA*=Á;¹
qiwæv20140623_00059_stKsd097@ë¿ÿ&ÌÓ-?íÝ@€E¢"¤=ˆ{p>¦ýy@¸g¾'\E¢D¡ìCéŸ;A€SX=Ðæ
qiwæv20140625_00105_stKsd097@ëÀ@ Ã]?#@€E‰Ú=j(?I>Ç@fff¾¬1EŠëHDÄ%Cê<‹AƒÞ0=Õ(g
qiwæv20140625_00107_stKsd097@ëÀ@$)ð¿?,/Z@€EŠ4Í=€ì?×cÕ@¸Rf¾Ÿ;dEŠq®DvúCéuÃAùu=ëš
qiwæv20140628_00040_stKsd097@ëÀŸgåÂg?M²w@€E˜m¸=²ð?š5@¸Rf¾«E˜¢RDÄ+CêLAƒ(¡=Óg
qiwæv20140628_00042_stKsd097@ëÀŸk@zï?_îÑ@€E˜Ø…=àiN@›ið@<(öh¾¬‹DE™7
DvVC齑A†z*>Ÿr
qiwæv20140630_00105_stKsd097@ëÀßC³£Ü?$œ@€E§¤=€C@­rg@{…h¾¨õÃE¦ÖfDÄ0ÝCê4{Aƒmš>2b
qiwæv20140630_00114_stKsd097@ëÀ߃i±Ê?8ŒÛ@€E ¡)=ƒmì=Ë5@ë…f¾­'hE ÇDÄCê${AƒJÿ=Çù]
qiwæv20140630_00116_stKsd097@ëÀ߇(g?+
@€E \=]Úa?Œüm@HõÃf¾ž5?E¡*=DyüCé`¤A…k>‡ä
qiwæv20140702_00057_stKsd097@ëÁ>"•Q?Aá@€E²-=~Uø
qiwæv20140702_00059_stKsd097@ëÁAåÔ?Il@€E±µ
=vöç=™«"@"\g¾ŒÌÍE²ûqD†ÙCé§
Aƒ´µ>xÁ
qiwæv20150330_00560_stKsd097@ëã¤IE™?3R*@€E¿×=›oc?!Žž?¾¸RQ¾´9XE¼DËÑüCêõApŠ%=҄
qiwæv20150330_00562_stKsd097@ëã¨ë  ?6#@€E¾`=ž8?Ôò?•Âg¾¥ãTEºýìD%bCê/\AoÙO=hš
qiwæv20150409_00283_stKsd097@ëäF®"^?F"ú@€EÍ4={?ä(Q?ˆõÃf¾"ýôEÏ:=DËÇTCê¢ÑAfF<ԙ@
qiwæv20150409_00285_stKsd097@ëäF±Ô^?Z=Þ@€EÍIö=¨¢`@Öí?'ë…a¾¥`BEÏ8öD$¸ÅCé×ðAeåæ<ò'
qiwæv20150601_00153_stKsd097@ëêߥ2‰À?—b­@€E½¿R=…ôh?â,u?œ(ög¾«E¼«DËÔ9CêôþAf
=W·o
qiwæv20150601_00155_stKsd097@ëêߨg<Ð?'³@€E¾d=›°Ø@\þ?‹…g¾¨õÃE½+HD$úòCêNVAhÀ³=:jö
qiwæv20150606_00294_stKsd097@ëëˆi™6G?N>ÆA Fvƒ=•ÉH?«³r?\(ög¾›¥ãFxm
D˅HCìffAq:¹<
õ
qiwæv20150606_00296_stKsd097@ëëˆqB³?VˆðA FwVì=^†P;…,ó?!G®f¾¤ZFyAD$WðCë»#Aqõ<kt[
qiwæv20150610_00105_stKsd097@ëëÿ¸BÒ
?Š˜¶@€E£HR='Đ>ª/0?±ë…f¾±&éE£)DË´)CêlJArÉ=VÝÊ
qiwæv20150610_00107_stKsd097@ëëÿ¼P³w?™µY@€E¢Æ)=˜öì?8‰+?Š=qf¾¦éyE¢{\D$×ÏCéŒîAr_={3"
qiwæv20150625_00072_stKsd097@ëíߔeLá?/½˜@€EÀ'="Íô?!v4?¯\)f¾¢MÓEÃH{D˓
CêáAy$–=9o
qiwæv20150625_00074_stKsd097@ëíߙKö¤?Jtº@€EÀ'3=•z¤>vŸ@Qìf¾¼í'EÃbD$ZCél)A|"ä= ô	
qiwæv20160701_00264_stKsd097@ìdʎÙø?/¾Ð@€EˆÛ
=ŽÄ>(Nj?™™šh¾ ÄœE‰.RDËhCìuAnÌ÷=(Ik
qiwæv20160701_00266_stKsd097@ìdÍÃë?8þ @€E‰R=¿{p?{µ{?½p¤e¾±&éE‰]ÃD$ËCëNAo ñ=0J	
qiwæv20170618_00050_stKsd097@ìH_'1b#?*	6@€E´Ôá='G>!áÁ?\)g¾¤Ý/E´j¸D˺Cë—
Au³ú=©
qiwæv20170618_00052_stKsd097@ìH_)ÉWw?#Îå@€E´ÆR=¯÷¨?˜ˆõ?Ê=qh¾ª~úE´D%Cêt9Av†=Gçc
qiwæv20170619_00478_stKsd097@ìH"y"»¼?Bl7@€E¬_f>3j@Ë5?ôzág¾¹XEªøÍDËR CëßAzÖ=pãË
qiwæv20170619_00480_stKsd097@ìH"|€äÂ?4Éê@€E¬tR>
"~?)@áHG¾²°!Eªä¸D$3×CêyšA}èP=»$ð
qiwæv20170627_00481_stKsd097@ìI†
Cc?i~@€E†\="Y">s?ÔzáV¾×
=E†DËYÃCìÅãA€/é=ÝÔÖ
qiwæv20170627_00483_stKsd097@ìI†ÜÔ?]ö@€E…Ýš=Dž?ðNÿ?Æffe¾¯²E…»šD$xÅCëƒuA{Ùí=YF
qiwæv20180331_00465_stKsd097@ìl)qS_#?	d`@€E£-
=°û>Øñ@k…h¾¤ZE§ )DË\JCêâAFñ˜<»@N
qiwæv20180331_00467_stKsd097@ìl)t©?ÏÐ@€E£R=¢¶À;
cO@J=qf¾¤Ý/E¦­ìD$-CééüAF¡n<£•E
qiwæv20180404_00967_stKsd097@ìl«Úš°›?f@€E§q=Ä"?ÂòØ?!G®h¾¼í'E§ÀöDËGDCëÕ¢AF&<½e†
qiwæv20180404_00969_stKsd097@ìl«Ý•?"
9@€E§b×=ÂL0>]kÑ?333f¾­'hE§ áD$JCêpÅAE¨Ï<µ¦
qiwæv20180508_00561_stKsd097@ìpêsÆ{¥?§œ@€E¢¸ì=¿o¨?G?v?(öf¾­VE¢…DË-Cì'ÑAGîF<Ò
¹
qiwæv20180508_00563_stKsd097@ìpêvŠE"?¦óå@€E£š="`?ºð>õf¾¶È´E£ï…D$3#Cë"ÝAH×<ñå
qiwæv20190422_01189_stKsd097@윍	7Ü»?[AŒ@€Eâð×=˜T='õà?У×f¾Ã•EåfDË\¤CñòAFØ<q_
qiwæv20190422_01191_stKsd097@윍J«ö?fL^@€Eã1)=–Ý>·º?Š=qf¾±©üEä®D$d¬CïçðAFz©<N†}
qiwæv20190808_00601_stKsd097@쪢¨þ?©$Ú@€E'i)=¬?8@2[>úáHf¾¨r°E"8¤D˔!Cñ8sADË`<ÔÔÅ
qiwæv20190808_00603_stKsd097@쪥?™Ï"@€E'Îì>'?Gg•?®f¾³¶FE'Õ3D$ÛuCïo}ADŠ|<Óèô
qiwæv20190823_00339_stKsd097@ì«âGÞ[@?.äò@€EÂ)=ÂÑl>ôïu@Që…f¾° ÅEÅ&RDËëCðÁhAFe
<Ƅ
qiwæv20190823_00341_stKsd097@ì«âJÏÜø?-2@€EÂ߸=¤€?•&"?àf¾—PEÄÃD%'‰CïƒøAG4~<g;6

==> anc/pub_raw/L222_29_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  133 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
‰®¶è*v20100304_00855_stKsd058@êûŒ8€šD?,p@€E•Çf=Ÿí@=6e>?Î{f¾­'hE–ðöD²ÅDÕ&=ASôV<[£
‰®¶è*v20100304_00857_stKsd058@êûŒ;|2V?#WÙ@€E•Ò®=ÖÃÒ>|¦?•Âc¾/E–øCâdœDÔ׶ASÇ$<?ƒ
‰®¶è*v20100411_00634_stKsd058@ëFŠdW˜?/ÐñA F'"=·à€=¼Ë6?£×f¾Š=qF(Ô®D±ïuDÕD)A[¬t<3`Æ
‰®¶è*v20100411_00636_stKsd058@ëF'.¡(?(iÍA F&žq=­´W>åâ??«…c¾}ó¶F'ŒCâ.5Dԟ#A[Œ'<‹ª
‰®¶è*v20100510_00587_stKsd058@ëçAؽq?D®~A F>ªá=Ë`ˆ="9?‹…f¾'ñªF?i¸D¶¶éDÒۅA^'z<5º
‰®¶è*v20100510_00589_stKsd058@ëçGԊ±?AJúA F>H½=ÌÏ=³fá?hõÃc¾†§ðF>ªCñÙÛDÓRA^Ž~<4i‡
‰®¶è*v20100709_00484_stKsd058@ëeºÎ³?LÈ¢A Fkv=•i >œaø?xQìb¾™‡FÏ®D¶¶5DÒoÏAhÖã<rÄÛ
‰®¶è*v20100709_00486_stKsd058@ëeÁ—úÞ?UáA F )=ûá)?wÙÒ?k…c¾'ë…F!3Cñ¾˜DÓTAh|<z"6
‰®¶è*v20100711_00394_stKsd058@ë¤Är5R?LÁ)A F
²8=—Ùø<âÐå?}p¤a¾˜"uF	§=D¶´ÍD҄ÝAi<w4
‰®¶è*v20100711_00396_stKsd058@ë¤Ëè
ì?AZÿA F
eš=›ä>¡,L?'\b¾"÷ÏF	Ñ=CñÛDÓAh¯<z¤_
‰®¶è*v20100729_00371_stKsd058@ë
äJ'P§?IOJA EÿUf=¦'|=žv?aG®c¾"t¼Eý`)D¶±'DÒfAkÎ<tÇ
‰®¶è*v20100729_00373_stKsd058@ë
äQXlÿ?I8µA EÿÀH=°38=<+]?s33b¾…¸EýqÃCñÂDÓšAkEÙ<'ï©
‰®¶è*v20100802_00260_stKsd058@ëb'ò›¾?)\]A F .=¹á>¥|Å?ˆõÃc¾—PFdD¶ÄZD҈Ak·¸<~¬
‰®¶è*v20100802_00262_stKsd058@ëb˜¢éz?.Î/A FÚÍ=ËÁn>ϓk?Ž{b¾"›¦FW¸CñÔÝDÓoAkyh<wò
‰®¶è*v20100813_00185_stKsd058@ëÀáJ'Û?MÜf@€E‰Cš=Žv>8NU?J=qb¾'ë…E‰fD¶Ä"DҜöAm¸Ä<Æ#1
‰®¶è*v20100813_00187_stKsd058@ëÀ䶸ä?G•U@€Eˆ7á=s0=›!?n{c¾•EˆÍCòhDÓ(BAmbà<³§â
‰®¶è*v20100814_00537_stKsd058@ëâ¿]Îg?6æð@€E>q= ´>þÊ?n{d¾/E‹¸áD¶¼DÒi¢Am2}<§©
‰®¶è*v20100814_00539_stKsd058@ëâÂæ.ž?4~1@€EŒËá=Ý;¡nÿ?s33b¾ŠÀƒE‹"{Cñ†%DÓ
éAlõ<¨˜G
‰®¶è*v20100816_00334_stKsd058@ë"­ÔÊ?Dn³@€EŒ#=ϼ"?‡j?n{d¾ˆ´9EŠD¶½HDÒi²AnaŸ<¥¢
‰®¶è*v20100816_00336_stKsd058@ë"±•CŸ?;@€E‹5=°Ð?fô8?"33d¾"t¼E‰ )Cò(sDÒöAm*<ÍjE
‰®¶è*v20110508_00626_stKsd058@ë1Ko~"?;Á@€EÃÎR=‰(?{›@õÃe¾‰º^EÂêRD´CžDЦéA"u~=í6°
‰®¶è*v20110508_00628_stKsd058@ë1KsF
«?2ùf@€EÃlR=–ô@°)C@záb¾›¥ãEÏCéWmDÐÉ'Aƒå1=átû
‰®¶è*v20110813_00215_stKsd058@ë=c¹~f?&r|@€E¬•Í=†YT
‰®¶è*v20110813_00217_stKsd058@ë=cƒa"? ë¶@€E¬éÃ=|»¸?hÚ°@=p¤a¾‰7LE­ÈfC÷z^DÍ6A‰Ü£>3¢Œ
‰®¶è*v20110814_00382_stKsd058@ë=ƒ???î@€E¦Ù)=œ 
‰®¶è*v20110814_00384_stKsd058@ë=ƒy3H?'X@€E§ =œ.L
‰®¶è*v20110826_00166_stKsd058@ë?Äӛ? ä:@€E›Uá=ÚtÕ
‰®¶è*v20110826_00168_stKsd058@ë?Ç%sW?Å>@€E›œq="Þ|
‰®¶è*v20110831_00244_stKsd058@ë?¡©n¤?—ÀÆ@€EÆ¡{=éA]
‰®¶è*v20110831_00246_stKsd058@ë?¡PË?žY»@€EÆ?ö>5äF
‰®¶è*v20110904_00394_stKsd058@ë@ ï8G?@f@€E¤;=и|
‰®¶è*v20110904_00396_stKsd058@ë@ òw%ü?9=<@€E£«)>Vî
‰®¶è*v20110905_00236_stKsd058@ë@A'£¨;?<|@€E™•==ØP
‰®¶è*v20110905_00238_stKsd058@ë@A+z²y?CsÆ@€E˜Žá=â8
‰®¶è*v20110913_00144_stKsd058@ëA@DUT›?I?ê@€EÉÍ=ºDü
‰®¶è*v20110913_00146_stKsd058@ëA@G{‰?FÎ)@€EÉ{=Šnã
‰®¶è*v20110914_00234_stKsd058@ëA`àçœ?S@€EÍñ®=|
‰®¶è*v20110914_00236_stKsd058@ëA`ä1b¤?W2@€EÍIö=™:X
‰®¶è*v20110916_00173_stKsd058@ëA †EÉ?>­R@€E®¦¸=âiY
‰®¶è*v20110916_00175_stKsd058@ëA ŠHéS?Q&@€E­ ×=¶â
‰®¶è*v20110919_00289_stKsd058@ëBNå%‰?D
r@€EÆÍ=¤Z`
‰®¶è*v20110919_00291_stKsd058@ëBRM?N?Nh…@€EÅ҅="- 
‰®¶è*v20120509_00594_stKsd058@ë_+m©÷5?%I1@€E©Æ¸="aÜ
‰®¶è*v20120509_00596_stKsd058@ë_+qËÏ¢?&@€E©Ëö=Ÿù¼
‰®¶è*v20130319_00675_stKsd058@ë†i³´Ø?‡Ók@€Ew­H=rü
‰®¶è*v20130319_00677_stKsd058@ë†i¶ô-? )b@€Ewü>¶€
‰®¶è*v20130320_00939_stKsd058@놋$ò?´ü‰@€EŽ‰q=¸ë
‰®¶è*v20130320_00941_stKsd058@놋'®µ‹?¶ÿL@€Eÿ)=d(
‰®¶è*v20130321_01077_stKsd058@놭€\?\a-@€E'Ì='6p
‰®¶è*v20130321_01079_stKsd058@놭¾që?¢6Ù@€E'Ãq=‹éô
‰®¶è*v20130324_00620_stKsd058@ë‡AYÇG?j9
@€Ež¾š=f
‰®¶è*v20130324_00622_stKsd058@ë‡DºåD?qTŽ@€Ež–==Û0×
‰®¶è*v20130325_00851_stKsd058@ë‡)"õÛd?¿î@€E>š=׀Ü
‰®¶è*v20130325_00853_stKsd058@ë‡)™ÊŒ+?jÚ@€E6ö=°dD
‰®¶è*v20130411_00710_stKsd058@ë‰L÷x&Ø?Á2"@€Ež|=Ru¸
‰®¶è*v20130411_00712_stKsd058@ë‰Lû"P?ÔLŒ@€Eþ…=mc
‰®¶è*v20130505_00434_stKsd058@ëŒE:O&"?&Ï@€EÛH¤=ƒJä
‰®¶è*v20130505_00436_stKsd058@ëŒE=1ú#?;K@€EÛç{=¥
ì
‰®¶è*v20130507_00491_stKsd058@댈ƒD²?NO@€E¬/=Êox
‰®¶è*v20130507_00493_stKsd058@댈†uu"?åT@€E¬`3=¸	x
‰®¶è*v20130509_00952_stKsd058@ëŒË\ȸ–?Äø–@€E͏Í=òÑJ
‰®¶è*v20130525_00597_stKsd058@ëŽÈÙWJ?¾''@€EŠI®=ìŸ
‰®¶è*v20130525_00599_stKsd058@ëŽÈ9ùÌ?·º"@€EŠ\=ÐzQ
‰®¶è*v20130526_01025_stKsd058@ëŽèÚ*"¾?®N3@€E–â)=Õo
‰®¶è*v20130526_01027_stKsd058@ëŽèݨ½#?ª½@€E˜*
=£›<
‰®¶è*v20130615_00594_stKsd058@ë'dMDÐ?'@ú@€E| Í=œù$
‰®¶è*v20130615_00596_stKsd058@ë'dPyz??}HF@€Ezþ=‰C¸
‰®¶è*v20130617_00286_stKsd058@둡{4)? ¿J@€E=="§4
‰®¶è*v20130617_00288_stKsd058@둡	"²O?&ú@@€Eá=œ=X
‰®¶è*v20130618_00158_stKsd058@ë'ÇÕ{™?—Ô¿@€E•R=ˍL
‰®¶è*v20130618_00160_stKsd058@ë'ÇØà;•?‰í@€E–²¸=Á»z
‰®¶è*v20130620_00728_stKsd058@ë'æ;sI?ˆÀ"@€E[´R="
˜
‰®¶è*v20130620_00730_stKsd058@ë'é]qu?"sJ@€E[H=™¼
‰®¶è*v20130622_00677_stKsd058@ë'G"±.?Œ"ß@€E¸ÿš=¢¢p
‰®¶è*v20130622_00679_stKsd058@ë'G–¯å?žì@€E¾	
=«úÜ
‰®¶è*v20130623_00702_stKsd058@ë'gfÔàÂ?sðÛ@€EcƏ=í
û
‰®¶è*v20130623_00704_stKsd058@ë'gjÛ]?_bÝ@€Ea{q>+
‰®¶è*v20130624_00551_stKsd058@뒇ÉɇÉ?hˆÓ@€EU&ö> Ì
‰®¶è*v20130624_00553_stKsd058@뒇Í'°É?s"@€ET»…=º	¼
‰®¶è*v20130625_00584_stKsd058@뒥ØuÎ?šöƒ@€Ed‰=¾æ…
‰®¶è*v20130625_00586_stKsd058@뒥ÛsÔ8?so÷@€Ed2=|ûÈ
‰®¶è*v20130626_00495_stKsd058@ë'Ħ}?1Ö©@€E‹	Ã=»
‰®¶è*v20130626_00497_stKsd058@ë'Ä©2Ô>?D€K@€EŠºÃ=Úð
‰®¶è*v20130627_00316_stKsd058@ë'á~Yh?#ƒp@€E ÒR=–µx
‰®¶è*v20130627_00318_stKsd058@ë'á;¿I?"Ò@€EŸÌ×=ê'
‰®¶è*v20130628_00475_stKsd058@ë"$U?%8@€E–ã=ÞQ
‰®¶è*v20130628_00477_stKsd058@ë"'¿|'?/Ø@€E—îÃ=š^ô
‰®¶è*v20140618_00045_stKsd058@ë¿^õŸ¯2?E¸"@€Eɖì=š¹ˆ
‰®¶è*v20140618_00047_stKsd058@ë¿^øÂE?O *@€EÈóö=•ä
‰®¶è*v20140618_00333_stKsd058@ë¿aê¯ j?kþ›@€EÀý=[5™
‰®¶è*v20140618_00335_stKsd058@ë¿aíø¦š?mí#@€EÀ~¤=í<
‰®¶è*v20140618_00381_stKsd058@ë¿bTÒª²?b–@€EÇ=PçÀ
‰®¶è*v20140618_00383_stKsd058@ë¿bXS3?p3ê@€EÈ==†Œ
‰®¶è*v20140618_00525_stKsd058@ë¿c‡
£?rèÄ@€EÁ=у‡
‰®¶è*v20140618_00527_stKsd058@ë¿cŠ™;{?XNx@€EÀþ\=‡˜
‰®¶è*v20140620_00124_stKsd058@뿟«Ó³F?HÝ$@€E¼3¤=‡Yñ
‰®¶è*v20140620_00126_stKsd058@뿟¯y?\?J¯¨@€E¼ÈR="ð
‰®¶è*v20140622_00220_stKsd058@ë¿àfß³?T¿Ú@€E¶¬f=Œa°
‰®¶è*v20140622_00222_stKsd058@ë¿àj1+ò?R¯@€Eµ±š=L"ˆ
‰®¶è*v20140628_00124_stKsd058@ëÀ /"b+?P7Ë@€E'Ú=~Ÿá
‰®¶è*v20140628_00126_stKsd058@ëÀ 2‹-?zùÒ@€E'Ñ{=•"<
‰®¶è*v20140701_00063_stKsd058@ëÀÿ.Cà*?¾@€EŸÓÃ=Ÿ#'
‰®¶è*v20140701_00065_stKsd058@ëÀÿ1¦¶c?0bü@€E¡O=–OŒ
‰®¶è*v20150421_00298_stKsd058@ëåÄ'!?€1@€E©"×=W›q
‰®¶è*v20150421_00300_stKsd058@ëåÄ	:¼??oq@€E©G{=§­ä
‰®¶è*v20150528_00285_stKsd058@ëêac쎉?!ãù@€Ež§\=©l
‰®¶è*v20150528_00287_stKsd058@ëêagj3?'hã@€Ež{=³!"
‰®¶è*v20150529_00381_stKsd058@ëê'GÊ^Þ?3°t@€E¶üÍ=ŸR
‰®¶è*v20150529_00383_stKsd058@ëê'Jí"n?7‡w@€E¶+=Ž€
‰®¶è*v20150608_00093_stKsd058@ëë¿ÃQhÓ?+åÙ@€E¹=Ž´
‰®¶è*v20150608_00095_stKsd058@ëë¿ÈÕ»?556@€E¸®3=‰\
‰®¶è*v20150608_00435_stKsd058@ëëÇ^
|?"cA FO¾"=µp
‰®¶è*v20150608_00437_stKsd058@ëëÇx\?qÝA FO<Í=¶÷8
‰®¶è*v20150625_00060_stKsd058@ëíßbÐð?Kò}@€EÅ==ׇq
‰®¶è*v20150625_00062_stKsd058@ëíßk½Î?44O@€EÅp)=†~$
‰®¶è*v20160716_00429_stKsd058@ìC(²ü—?%À@€E' =À«8
‰®¶è*v20160716_00431_stKsd058@ìC,€Ñø?%m@€E'Cì=wžØ
‰®¶è*v20170617_00777_stKsd058@ìHFáqJ?AÉ^@€E˜³=¢v 
‰®¶è*v20170617_00779_stKsd058@ìHF4?J¾@€E—¿f=§>Ä
‰®¶è*v20170619_00466_stKsd058@ìH"WÞX?(¦t@€E«ñ=~¸÷
‰®¶è*v20170619_00468_stKsd058@ìH"Zópû?Mµ¸@€E«áq=‹þç
‰®¶è*v20180406_01201_stKsd058@ìlìf³"@?´¸ú@€E™´
=ý 
‰®¶è*v20180406_01203_stKsd058@ìlìi®4[?ª¥@€E™˜®>ŠŽ
‰®¶è*v20180406_01249_stKsd058@ìlìÆâ?‹tÎ@€Eš¶3=¾çx
‰®¶è*v20180406_01251_stKsd058@ìlìÉôuˆ?¡î…@€EšÅR=܈
‰®¶è*v20180525_00165_stKsd058@ìs~¾Š?FÇ)@€E¼Ì=¦¨
‰®¶è*v20180525_00167_stKsd058@ìs0œ€?E^Ú@€E½D¸=¬©$
‰®¶è*v20190422_01147_stKsd058@윌ƒ¹Ó¡?‹¥@€Eàì="zÀ
‰®¶è*v20190422_01149_stKsd058@윌†y+e?›ëh@€Eà%=Ç;
‰®¶è*v20190620_00880_stKsd058@ì£èKwíÍ?m5@€EÒy
='¶P
‰®¶è*v20190620_00882_stKsd058@ì£èN¼†Y?i²Ý@€EÓ=F>Ð
‰®¶è*v20190808_00349_stKsd058@쪡Ž`?ƒ`›@€E˜tf=–ÑÈ
‰®¶è*v20190808_00351_stKsd058@쪤çÀï?‹Èú@€E™êH=g4

==> anc/pub_raw/L222_2_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:28
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="232">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:20">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  232 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:28' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Úë_Õv20100129_00213_st  Ksd001@ê÷G/Ç?Q@€E¹y¸=gCo?—Ç
@»…g¾©xÕEÉ´¤D®?}Dýš5v20100129_00213_stA)<#×
?Ào­×Køž¿€A)?à
Úë_Õv20100129_00215_st  Ksd001@ê÷G1——?K4ì@€E·î==Ïs@—G@Ùë…f¾ž5?EÆ<áCÕ ¤Dû†Áv20100129_00215_stA$-<#×
?½	BjïÁA$-?Ð
Úë_Õv20100129_00225_st  Ksd001@ê÷GGŸ–´?ç@€Eµ×=¯R¸?ߎ|?ôzáf¾©xÕE¼¨öD®DbDý'òA(±V<Î÷v20100129_00225_stA(¼j<#×
?ºU±þeV¿€A(±V?™À^à
Úë_Õv20100129_00227_st  Ksd001@ê÷GJ@U†?¥¡±@€E´=z¬@@(?hõÃf¾¹XE·G\CÖ97DûfVA(à	<©Ãþv20100129_00227_stA(-<#×
?½	Bjï¿€A(à	?•8À
Úë_Õv20100313_00210_st  Ksd001@êü£ƒÃéú?€}h@€E›@=™Ì?¿:@>{^¾s¶FEŸX=CϲBªeãA-ô–<¨ï:v20100313_00210_stA,áH<#×
?ÄÍMÖ¤3'¿€A-ô–?•ç@
Úë_Õv20100313_00212_st  Ksd001@êü£†f%ú?ˆÔT@€Ešž=vc?P¥@E¸H¾vÈ´Eœƒ×D­´B«t¼A-Ýu< š>v20100313_00212_stA,ff<#×
?Áß38ßÜ¿€A-Ýu?"GÀ
Úë_Õv20100313_00222_st  Ksd001@êü£Å""?Dž@€E™¢=Ÿì¯v20100313_00222_stA(ýô<#×
?´óÓÞAˆ'ÁA(ýô?Ð
Úë_Õv20100313_00224_st  Ksd001@êü£ÈH£Þ??6Ò@€E™î==–¼ø>‡@¬ÌÍd¾ˆ´9E£€CÎ[#Dýç\v20100313_00224_stA(í'<#×
?¹*{ƆÕÁA(í'?Ð
Úë_Õv20100314_00241_st  Ksd001@êüÄ[¨íÊ?2Ë-A F4xv=yº1v20100314_00241_stA(£×<#×
?·r²:f¸ÁA(£×?Ð
Úë_Õv20100314_00243_st  Ksd001@êüÄaÉÿ=?,Ì[A F4¯ñ=Š—v20100314_00243_stA(Ý/<#×
?ºU±þeVÁA(Ý/?Ð
Úë_Õv20100315_00191_st  Ksd001@êüä–Ï*?;N<@€E›ö=¢Ùìv20100315_00191_stA.5?<#×
?µ\ÊÕÈÕ¿€A.5??à
Úë_Õv20100315_00193_st  Ksd001@êüä˜Ý¼´?Cغ@€E›JR==òh>¿E@Â=qd¾¤Ý/E¨ÌáCÎlDþLv20100315_00193_stA-•<#×
?À–XDnˆ)¿€A-•?à
Úë_Õv20100316_00225_st  Ksd001@êýbP·Ó?L5m@€EžMì=§2,?¶@ŏg¾"ýôE§RD¬ÃLDþ›v20100316_00225_stA-²<#×
?·r²:f¸¿€A-²?à
Úë_Õv20100316_00227_st  Ksd001@êýe&4ó?DŠ@€Ež
ö=Û³ >ÆR'@¹G®d¾ŒÌÍE¥O×CÎIºDþNv20100316_00227_stA-Oß<#×
?½	Bjï¿€A-Oß?à
Úë_Õv20100325_00257_st  Ksd001@êþ"jpÃ?g¹é@€E§"¤=xø@—ì@Mp¤f¾¡ÊÁE°GqD¬Ð!Dþ~A/×<||`v20100325_00257_stA.Iº<#×
?ºU±þeV¿€A/×?Œ
Úë_Õv20100325_00259_st  Ksd001@êþ"l­î?vñÄ@€E§Qì>	\j?÷m@Žffe¾®—E²
CÎ͑DýëÇA/@÷<š\Ýv20100325_00259_stA.^5<#×
?ºU±þeV¿€A/@÷?"K› 
Úë_Õv20100326_00292_st  Ksd001@êþC
•¤í?hÇ@€E£ÐÃ=ì.H?kS@§
=g¾¬1E°|ÍD¬ÆÙDþ®5v20100326_00292_stA.´9<#×
?½	Bjï¿€A.´9?à
Úë_Õv20100326_00294_st  Ksd001@êþCT]?a¶š@€E£qR=v?Ž`@…e¾ ÄœE¬P)CΰDýíHA/•ü<pv20100326_00294_stA.b<#×
?ÃHñ¨à¿€A/•ü?Ž2
Úë_Õv20100326_00304_st  Ksd001@êþC: '?f
8@€E¢Ÿ3=× D@‰™@LÌÍh¾´9XE­­D¬æÙDþ'A/‰I<•¾ƒv20100326_00304_stA.ff<#×
?ºU±þeV¿€A/‰I?'·Ð`
Úë_Õv20100326_00306_st  Ksd001@êþC<Äv½?a°ö@€E¢›=ªù?™·	@Y™še¾¢MÓE«13CÎÈ´DþáA/‰¹<­îÝv20100326_00306_stA."<#×
?ÅÙ¾¯i¬Ü¿€A/‰¹?•½Û 
Úë_Õv20110520_00081_st  Ksd001@ë2¿dBÊ«?a¢÷@€EŸ‡¸=|iAÆE?J=q.¾‰7LEŸDCéTZAê¡ËA\â"<€­                  ÀÀøÀÀ€A\â"?¯à
Úë_Õv20110520_00083_st  Ksd001@ë2¿gސï?pÃ9@€Ežé®=ˆ?eG?G®0¾™™šEŸa\D³kðAãÊÁA]7<™›	                  ÀÀøÀÀ€A]7?"3a 
Úë_Õv20110520_00089_st  Ksd001@ë2¿rÂOp?W0'@€E q=zbx=c±y?E¸h¾¥`BE ûqD²Â=D÷|œA\ÎÊ<v¤                  ÀÀøÀÀ€A\ÎÊ?ŽÔ'à
Úë_Õv20110520_00091_st  Ksd001@ë2¿vh·¤?OÀ®@€E ¢=‹Ç"?$ÓÔ?\(ög¾¦éyE¡y3CäޘDöϦA]"É<‡£                  ÀÀøÀÀ€A]"É?ò`
Úë_Õv20110610_00076_st  Ksd001@ë5`²I?<ië@€E¬æì>/Oà                  ÀÀøÀÀ€Àø
Úë_Õv20110610_00078_st  Ksd001@ë5`ö%a?>Á@€E¬}>aBD                  ÀÀøÀÀ€Àø
Úë_Õv20110610_00084_st  Ksd001@ë5`(7V®?R¦|@€E­$Ã>s¾R@5Qc?'ë…g¾´¼jE­ÊD³µ‰D÷A_…F=ƒ×                  ÀÀøÀÀ€A_…F? pzà
Úë_Õv20110610_00086_st  Ksd001@ë5`,Xû?Bv¹@€E­e=®D}?(?=p¤f¾™™šE­nCä»Döñ?A^ó#<|ïü                  ÀÀøÀÀ€A^ó#?ÿ€
Úë_Õv20110621_00048_st  Ksd001@ë6¾­v ›?e›¿@€E ?q=ßy@<Í?.{`¾ŒÌÍEŸê)Cé]'BÍøRA_¿ø<cu#                  ÀÀøÀÀ€A_¿ø?Œn¤`
Úë_Õv20110621_00050_st  Ksd001@ë6¾±÷.?‰%@€EŸR>¡í>½šC?0£×a¾r°!EŸ)×DµÁüB¢ffA_pQ< 7ˆ                  ÀÀøÀÀ€A_pQ?"ñ
Úë_Õv20110621_00056_st  Ksd001@ë6¾¿£©"?Šã†@€EŸ†¤>¯&?Í5ì?E¸f¾­VEŸø{D¯©üDÿ?#A`K<ªâÑ                  ÀÀøÀÀ€A`K?•\Z 
Úë_Õv20110621_00058_st  Ksd001@ë6¾Ã1Ý?®¿7@€E gá=°× ?NlÙ?!G®d¾«…E uCÙR°Dþ‡A_q<Û·!                  ÀÀøÀÀ€A_q?›vä 
Úë_Õv20110623_00066_st  Ksd001@ë6þêm¹?kææ@€E¨Éš=#‰¹>tA•?fff`¾ŽVE¨¢RCéVFBͤÝA`¢-<¡\›                  ÀÀøÀÀ€A`¢-?"+"`
Úë_Õv20110623_00068_st  Ksd001@ë6þî¬L?'Æ@€E©‹¤>eJî@¦· ?G®`¾–‡+E©9®Dµ½HB¡Ü)A_£Œ<Ú´                  ÀÀøÀÀ€A_£Œ?›V'`
Úë_Õv20110623_00074_st  Ksd001@ë6þøéëì?a¨@€EªT…>^@)&i?p£×j¾ž5?Eªg
D²áüD÷#…A``³<·ë                  ÀÀøÀÀ€A``³?–àÝ`
Úë_Õv20110623_00076_st  Ksd001@ë6þüCrq?SS@€Eªeö>o?–þ?0£×f¾–‡+EªóÃCäθDöëA`Ëa<wTõ                  ÀÀøÀÀ€A`Ëa?Žêž 
Úë_Õv20110712_00057_st  Ksd001@ë9^îÃ¥?:•@€EîÀ
=³¼x                  ÀÀøÀÀ€Àø
Úë_Õv20110712_00059_st  Ksd001@ë9^òwœ??#Í@€Eïõ…=¯rÜA®Ï'@…/¾'ñªEð¼¤D³'NAÖvÉAaâr=@û`                  ÀÀøÀÀ€Aaâr?¨l
Úë_Õv20110712_00065_st  Ksd001@ë9^üñÍã?6`±@€Eï½q=¸‰T?ž‹?ºáHh¾¡G®Eðu
D²øÝD÷DAbœä<Ëfq                  ÀÀøÀÀ€Abœä?™lÎ 
Úë_Õv20110712_00067_st  Ksd001@ë9_&|?>\@€Eî{=±¡X?˜¼1?£×
f¾/Eïw3CåËD÷^Abi<ÂB€                  ÀÀøÀÀ€Abi?˜HP
Úë_Õv20110721_00148_st  Ksd001@ë:€&9Ó?`Å×@€E»@>äÝ                  ÀÀøÀÀ€Àø
Úë_Õv20110721_00150_st  Ksd001@ë:€)ey¬?@±E@€E»ü×=«žÀ                  ÀÀøÀÀ€Àø
Úë_Õv20110721_00156_st  Ksd001@ë:€3Óçž?G¼6@€E½è3="vP?b™Õ?Tzái¾š¬E½Í
D²ÿ;DööÉAb"<ƒr8                  ÀÀøÀÀ€Ab"?nG
Úë_Õv20110721_00158_st  Ksd001@ë:€7‰ú??]Ä@€E¿C=îÜ?ÕËé?}p¤g¾¢ÐåE¾gšCäÐbDöî°Ab€É<˜Ö›                  ÀÀøÀÀ€Ab€É?"Ó`
Úë_Õv20110724_00048_st  Ksd001@ë:ß9
é?:z3@€E¾¥)="Aë•Ò@K….¾Š=qE¼3CéIüAÔ$ÝAd«…=wé                  ÀÀøÀÀ€Ad«…?®ý!
Úë_Õv20110724_00050_st  Ksd001@ë:ßÒÅ?TIu@€E¾ÎH=úhA*$b?ñë…0¾šŸ¾E½›qD³v˜AÙ ÅAcdã=3Š                  ÀÀøÀÀ€Acdã?¦q@`
Úë_Õv20110724_00056_st  Ksd001@ë:ßÅÞq?-Zr@€E¾ñ¸=~¤`?ő?£×
j¾'n˜EÃöD²âwD÷5‰Ac}-<¢ÒÇ                  ÀÀøÀÀ€Ac}-?"ZXà
Úë_Õv20110724_00058_st  Ksd001@ë:ß  Œ=?D8i@€E¿˜{="%l>¬Ùª?†ffe¾€ƒEÃHCã¼îD÷.°AcQ©<¢È^                  ÀÀøÀÀ€AcQ©?"YÀ
Úë_Õv20110725_00047_st  Ksd001@ë:ÿ1ð€??æì@€E¼«ö=ÑÚgBõ@\(ö.¾"záEºb{CêS¶AÔ"                  ÀÀøÀÀ€Àø
Úë_Õv20110725_00049_st  Ksd001@ë:ÿ5·g5?-™½@€E»ÁÍ='¡DA1›V@Z=q.¾™™šE¹â)D³°BAÓéyAc©=ˆ.R                  ÀÀøÀÀ€Ac©?±Ê@
Úë_Õv20110725_00055_st  Ksd001@ë:ÿ?í–F?"èô@€Eº§=='æ-=~\!@i¾¾vÉE¼"fD²ø¬D÷ Ac%*<çöß                  ÀÀøÀÀ€Ac%*?œþÛà
Úë_Õv20110725_00057_st  Ksd001@ë:ÿC6v	?.±@€E¹þ)=—Æ"?¯x×?Tzág¾—PEºƒìCäuD÷"éAb$…<'D¬                  ÀÀøÀÀ€Ab$…?H•€
Úë_Õv20110728_00111_st  Ksd001@ë;_£áè?J¨@€E»þö=‡¨                  ÀÀøÀÀ€Àø
Úë_Õv20110728_00113_st  Ksd001@ë;_¦x	|?G–@€E½N×=‹n¨                  ÀÀøÀÀ€Àø
Úë_Õv20110728_00119_st  Ksd001@ë;_°u"í?U_*@€E¿ì=›¦@>^çE?E¸g¾ß;E¿šD²ýÃDöÞAbòh<Œ×                  ÀÀøÀÀ€Abòh?'šø@
Úë_Õv20110728_00121_st  Ksd001@ë;_³Ì/ï?ZŠ{@€E½þ×=†¤À?XÕ.?LÌÍf¾›¥ãE¾=CäÈöD÷9Ac+ƒ<ª•                  ÀÀøÀÀ€Ac+ƒ?•CÒ 
Úë_Õv20120111_00417_st  Ksd001@ëPK
.ׄ?<bª@€E¿á>BŒ>T¡,?O\)-¾ß;E'3C胖AèAY%C<%>	v20120111_00417_stAX-<D›¦?Æf¿|R¥æ¿€AY%C?"§Á 
Úë_Õv20120111_00419_st  Ksd001@ëPKSõv?1ƒ@€EŠ3=ë^ª?zs?÷
=0¾]/E'AšD³?ÇAçA‰AXíu<Ï·v20120111_00419_stAXvÉ<D›¦?Áß38ßÜ¿€AXíu?™àöà
Úë_Õv20120111_00425_st  Ksd001@ëPK¼J?xJ@€EŽÇÍ>;K?-Îh?°£×i¾›"ÑEÎáD²»\D÷…ºAYô$<ˆŸÔv20120111_00425_stAWó¶<#×
?½	Bjï¿€AYô$?'ú€
Úë_Õv20120111_00427_st  Ksd001@ëPK"&{??("«@€EŽ¦×=¬|<@!Ê&?Տg¾ŒÌÍEMHCäîwDöç®AYî~<›¹Zv20120111_00427_stAX5?<#×
?½	Bjï¿€AYî~?"w+@
Úë_Õv20120120_00304_st  Ksd001@ëQhpYCé?¤âÊ@€E•ˆÃ=ŒÌAQ;?ŒÌÍ.¾Ÿ¾wE–\Cè+DAêñªATÊN=t'v20120120_00304_stARff<Týô?¯QßRp4§¿€ATÊN? Ž' 
Úë_Õv20120120_00312_st  Ksd001@ëQh"­ù? §@€E"¶)=\u¯>ªâ0?ë…i¾§l‹E"˜D²'ÙD÷Ž5AT²Õ<°)Ÿv20120120_00312_stASß;<49X?µ\ÊÕÈÕ¿€AT²Õ?–3à
Úë_Õv20120120_00314_st  Ksd001@ëQhˆà´`?A¡@€E'É3= ?²	g?#×
g¾©ûçE"´öCäï\Döå'AT¯<§¿v20120120_00314_stAT<#×
?½	Bjï¿€AT¯?"÷áà
Úë_Õv20120307_00197_st  Ksd001@ëWCÞ®÷?d‡¨@€EâWf={úo@UV£?æff.¾–‡+Eãþ¸Cèq‰AäÎÙA>p
<ˆ"$v20120307_00197_stA>5?<#×
?Äf»×ÔÜ¿€A>p
?'d€
Úë_Õv20120307_00199_st  Ksd001@ëWC£š?YÎ@@€EâEö=òp@yg @4zá0¾¨õÃEæÖD³+ßAèÌÍA?<Āÿv20120307_00199_stA>ƒ<#×
?¹*{ƆÕ¿€A??˜à
Úë_Õv20120307_00205_st  Ksd001@ëWC"ªj?^fç@€EæÃ=‰wœ?xDÊ?Ñë…i¾¯ Eé»×D²¶D÷}ãA>Éö<²˜v20120307_00205_stA=ß;<#×
?´óÓÞAˆ'¿€A>Éö?'S
Úë_Õv20120307_00207_st  Ksd001@ëWC%f̓?W\Î@€EåF)= Ðœ>´Ê¼@f¾­VEèÀöCå`Dö¯¶A?s<"
v20120307_00207_stA>(ö<#×
?Äf»×ÔÜ¿€A?s?'a@
Úë_Õv20120313_00158_st  Ksd001@ëX—N``?‹'ã@€E·Âì=¥HA`…n?¾¸R0¾ A‰E¸úÍD³7
Aë…A<¦Ä<Œ{v20120313_00158_stA;²-<#×
?ÌÛréÖkõ¿€A<¦Ä?'oà
Úë_Õv20120313_00164_st  Ksd001@ëX¢ˆ?|Ä£@€E³©=žõÀ>÷?p¤i¾£SøEµØ¤D²¬D÷RA<˜‹<pÇv20120313_00164_stA;™š<#×
?Äf»×ÔÜ¿€A<˜‹?Ž8à
Úë_Õv20120313_00166_st  Ksd001@ëX¥¬øF?Ž'	@€E²*ö=®b¯@y»Í?0£×g¾š¬E³{šCä¾VDöÝ7A<¨›<§I½v20120313_00166_stA;²-<#×
?Ào­×Køž¿€A<¨›?"é7 
Úë_Õv20120321_00124_st  Ksd001@ëY適8?h÷>@€E³¾š=ŽÔÈ?ƒÆq?Ü(ö-¾"ýôE´Ÿ…Cè·+Aì°!A:Þ<ŽCv20120321_00124_stA8—<#×
?ÒÙªOù÷
¿€A:Þ?'Èa`
Úë_Õv20120321_00132_st  Ksd001@ëYùìµË?^hÈ@€E¶y×=pØ?Њk@*=qj¾¥ãTE¼=D²¯–D÷wmA:ƒo<—"lv20120321_00132_stA9P<#×
?¹*{ƆÕ¿€A:ƒo?'äM€
Úë_Õv20120321_00134_st  Ksd001@ëYþ´?A¢‹@€Eµá=ÿxW=Ô%w@6ffe¾–E¹…CåDöÍhA:°<<}_Vv20120321_00134_stA9¡Ë<#×
?½	Bjï¿€A:°<?«êÀ
Úë_Õv20120323_00079_st  Ksd001@ëYAuÌÀ?fB=@€EÝÕ)=9?åMŒ?Ó33.¾OßEÝ»šCè¬JAè÷ÏA9éƒ<Tà‰v20120323_00079_stA81'<#×
?ÊåŒ4¨™û¿€A9éƒ?Šœ 
Úë_Õv20120323_00081_st  Ksd001@ëYAys¹¶?]˧@€EÝL)=ùpAÈÕ?à/¾'ë…EÞ¸D³×AçA‰A9@G<Pðøv20120323_00081_stA89X<#×
?Ìq×À>Gñ¿€A9@G?Š
Úë_Õv20120323_00087_st  Ksd001@ëYA…î?S½†@€EÝ7=xoÙ>µÿ"@{i¾OßEá
D²¥XD÷{ðA9|É<aÁDv20120323_00087_stA8<#×
?½	Bjï¿€A9|É?Œ8(€
Úë_Õv20120323_00089_st  Ksd001@ëYAˆÓ©
?Bîþ@€EÜ:ö=TâÙ?z–@1G®g¾¢MÓEá®CåCDöļA9ðÚ<š¾v20120323_00089_stA8\<#×
?µ\ÊÕÈÕ¿€A9ðÚ?'óWÀ
Úë_Õv20120424_00032_st  Ksd001@ë]?šÔ¯?_Ã@€E³>9åú@†€ü@.¾ž5?E³î{CèzáAêÀƒA1—<€äŸv20120424_00032_stA/÷Ï<#×
?½	Bjï¿€A1—?"à
Úë_Õv20120424_00040_st  Ksd001@ë]?¨og?˜I^@€E²³H>ÍB>½Ý?Æffh¾®{E¶ÃD²¶ D÷™7A0•ˆ<¤v20120424_00040_stA0"<#×
?ÃHñ¨à¿€A0•ˆ?""± 
Úë_Õv20120424_00042_st  Ksd001@ë]?»³Ð'?•5C@€E²H>,˳?eò—@.¾Ÿ;dE±'RCè bAíÈ´A1(Y<"ï¸v20120424_00042_stA.ùÛ<#×
?ÂuÂüs§)¿€A1(Y?'÷
Úë_Õv20120424_00044_st  Ksd001@ë]?¿Y¬Å?÷~@€E²y>2HÀ@C¬@e0¾\)E²òfD³?TAèÝ/A19×<¿"ˆv20120424_00044_stA05?<#×
?ÄÍMÖ¤3'¿€A19×?—ò'
Úë_Õv20120424_00050_st  Ksd001@ë]?Êg²?}Œ†@€E²‹q>(?‹?G$Ç@h¾™™šE¶ÍqD²´)D÷¬9A0—S<z"v20120424_00050_stA/‰7<#×
?Ào­×Køž¿€A0—S?B0€
Úë_Õv20120424_00052_st  Ksd001@ë]?ÍõK?lMI@€E²ãH=—Á@À:?þ¸Rg¾—
=E¶!šCä¦ÉDö´ÝA18<Â­v20120424_00052_stA/Òò<#×
?Â1AŸô"n¿€A18?'¸U 
Úë_Õv20120428_00062_st  Ksd001@ë]¿/]@"?%δ@€E±‹\=™x@@Y¥À@J=qi¾ŒÌÍEµ"D²¦fD÷"ÅA/j*<Lûv20120428_00062_stA-C–<#×
?ÃHñ¨àÁA-C–?Ð
Úë_Õv20120428_00064_st  Ksd001@ë]¿2êù^?(…˜@€E±?ì=m]è?9À{@™ë…g¾ŽÙE·ÊRCäÊDö¨RA0¬¯<º}v20120428_00064_stA(ff<#×
?½
¿Ëc6ÁA(ff?Ð
Úë_Õv20120429_00071_st  Ksd001@ë]ß"%?Uä¢@€E²HH='+l>ª›@Që…i¾›¥ãE¶åÃD²µ‰D÷' A0OŒ<ŒÃv20120429_00071_stA.n˜<#×
?½	BjïÁA.n˜?Ð
Úë_Õv20120429_00073_st  Ksd001@ë]ß"nåf?d¯=@€E±Õ=‡à@,??î{g¾'hsEµ¡ÃCå*=Dö¯ðA0K^<	v20120429_00073_stA/&é<#×
?ÈsŐè$¿€A0K^?á"`
Úë_Õv20120430_00061_st  Ksd001@ë]ÿåzs?4õ@€EÄrH=ʏ"?±Š@'G®h¾˜"uEË9D²©D÷"öA/je<ŒÁüv20120430_00061_stA-;d<#×
?½	BjïÁA-;d?Ð
Úë_Õv20120430_00063_st  Ksd001@ë]ÿèùC"?+Ó×@€EÄ@á=À	$v20120430_00063_stA-<#×
?ÃHñ¨àÁA-?Ð
Úë_Õv20130204_00368_st  Ksd001@ë
Ì{4?~›l@€E©Ê\=ž^Hv20130204_00368_stA7L<#×
?Äf»×ÔÜÁA7L?Ð
Úë_Õv20130204_00370_st  Ksd001@ë
ÏØJY?'¨#@€E¨AÍ=Í{v20130204_00370_stAçm<#×
?ÄréPyÞBÁAçm?Ð
Úë_Õv20130312_00094_st  Ksd001@녃Y7T?k"*@€EÆ<f=½0X                  ÀÀøÀÀ€Àø
Úë_Õv20130312_00100_st  Ksd001@녃&ÆÖ?O!à@€EÆ_®=µâ<v20130312_00100_stA
=<#×
?¡±
ä¶äÁA
=?Ð
Úë_Õv20130312_00102_st  Ksd001@녃)žÕ?Z£÷@€EÆcö=×7hv20130312_00102_stAP<#×
?±Îa9å|2ÁAP?Ð
Úë_Õv20130312_00208_st  Ksd001@녅±`u6?X?@€E¨==¦dŒv20130312_00208_stAIº<#×
?½¡&NfôÁAIº?Ð
Úë_Õv20130312_00210_st  Ksd001@녅µE·?kk@€E¨g¸=™Y¸v20130312_00210_stAéy<#×
?ÅÙ¾¯i¬ÜÁAéy?Ð
Úë_Õv20130312_00346_st  Ksd001@녈ï^r&?qœÎ@€E–n\=°è¹v20130312_00346_stAt¼<#×
?Æ@%R\†ÁAt¼?Ð
Úë_Õv20130312_00348_st  Ksd001@녈ó,W¢?~>X@€E–P=´#"v20130312_00348_stA^5<#×
?¹*{ƆÕÁA^5?Ð
Úë_Õv20130317_00246_st  Ksd001@ë†(‡oË?gË@€E«×>(›v20130317_00246_stAo<#×
?¿í'.ö¡ÙÁAo?Ð
Úë_Õv20130317_00248_st  Ksd001@ë†( f?#@é@€E·=Éüdv20130317_00248_stAC–<#×
?È\£ŠÓÁAC–?Ð
Úë_Õv20130319_00141_st  Ksd001@ë†b)Ƹa?Yƾ@€E¿ßH='rè                  ÀÀøÀÀ€Àø
Úë_Õv20130319_00147_st  Ksd001@ë†b4¨Mç?w
a@€E¼½×='·¤v20130319_00147_stA1<#×
?²‡Ÿ¯0¯ÁA1?Ð
Úë_Õv20130319_00149_st  Ksd001@ë†b8€‹?f8@€E½Qf=v­(v20130319_00149_stAdZ<#×
?ºU±þeVÁAdZ?Ð
Úë_Õv20130320_00487_st  Ksd001@놅æ Ã"?Ù@€E—Gö=¨£0v20130320_00487_stAKÇ<#×
?ň;éµ ÁAKÇ?Ð
Úë_Õv20130320_00489_st  Ksd001@놅êGá?(›@€E—w×=©Ðv20130320_00489_stA`B<#×
?¯QßRp4§ÁA`B?Ð
Úë_Õv20130322_00085_st  Ksd001@ë†Ál$ko?:ëÙ@€E®=wŠO                  ÀÀøÀÀ€Àø
Úë_Õv20130322_00091_st  Ksd001@ë†Áw,íI?d'ˆ@€E®µ…=¾	Wv20130322_00091_stA"Ñ<#×
?ˎ?†×ÁA"Ñ?Ð
Úë_Õv20130322_00093_st  Ksd001@ë†ÁzâR?VŒ@€E®wš=Žëv20130322_00093_stAff<#×
?¸ç¤Eü–)ÁAff?Ð
Úë_Õv20130323_00082_st  Ksd001@ë†áp"x?=@€E¸z=Šq                  ÀÀøÀÀ€Àø
Úë_Õv20130323_00088_st  Ksd001@ë†á{0bs?ó@€E¸R=²ÈTv20130323_00088_stA´9<#×
?±Îa9å|2ÁA´9?Ð
Úë_Õv20130323_00090_st  Ksd001@ë†á~º›?Ó@€E· =˜ã¬v20130323_00090_stA'<#×
?Äzvg5:¿€A'?à
Úë_Õv20130324_00123_st  Ksd001@ë‡à/*:?«ûg@€E°á)=Ÿ?4                  ÀÀøÀÀ€Àø
Úë_Õv20130324_00129_st  Ksd001@ë‡ëb"Z?ªé@€E°¡=Ÿ\v20130324_00129_stA¸R<#×
?rˆ"»¿õ–ÁA¸R?Ð
Úë_Õv20130324_00131_st  Ksd001@ë‡îâ0Œ?ªð®@€E±{=¯v20130324_00131_stA1<#×
?·r²:f¸ÁA1?Ð
Úë_Õv20130325_00034_st  Ksd001@ë‡ iÒ?POì@€Eº(…=‡ü°                  ÀÀøÀÀ€Àø
Úë_Õv20130325_00040_st  Ksd001@ë‡ ¿2??"@€E¹ûR=ӎYv20130325_00040_stA²<#×
?´óÓÞAˆ'ÁA²?Ð
Úë_Õv20130325_00042_st  Ksd001@ë‡ $HÔÛ??ˆA@€Eº‰)=ÈÙkv20130325_00042_stAïž<#×
?À–XDnˆ)ÁAïž?Ð
Úë_Õv20130325_00130_st  Ksd001@ë‡!+U‰?W›@€E°É{=¯*?                  ÀÀøÀÀ€Àø
Úë_Õv20130325_00136_st  Ksd001@ë‡!;üò?"ø@€E°üš='j¸v20130325_00136_stA\)<#×
?½4µŒÁA\)?Ð
Úë_Õv20130325_00138_st  Ksd001@ë‡!@@'&?Ãè@€E±3š='5¸v20130325_00138_stA\)<#×
?¡à{îGºþÁA\)?Ð
Úë_Õv20130326_00098_st  Ksd001@ë‡@¯MW?ƒ".@€EÅ>\>A                  ÀÀøÀÀ€Àø
Úë_Õv20130326_00104_st  Ksd001@ë‡@¾ÿð?yž:@€EŖ=ºWv20130326_00104_stA›¦<#×
?ÂVþûñÁA›¦?Ð
Úë_Õv20130326_00106_st  Ksd001@ë‡@Ä#%I?"@€EÆ$Í=î¸mv20130326_00106_stA÷Ï<#×
?ÅÙ¾¯i¬ÜÁA÷Ï?Ð
Úë_Õv20130326_00338_st  Ksd001@ë‡G˜
G¼?1@€E¨(=žr`v20130326_00338_stA²<#×
?±­®/Ȓ‹ÁA²?Ð
Úë_Õv20130326_00340_st  Ksd001@ë‡GFl¡?%pm@€E¨HÍ=[Èv20130326_00340_stA<#×
?µ\ÊÕÈÕÁA?Ð
Úë_Õv20130416_00056_st  Ksd001@ë‰ßhäÅè?(xÇ@€EÜZ3=hº                  ÀÀøÀÀ€Àø
Úë_Õv20130416_00062_st  Ksd001@ë‰ßsÛt?>>B@€EÛk×=¿Q¥v20130416_00062_stA<#×
?§2èŽ-#;ÁA?Ð
Úë_Õv20130416_00064_st  Ksd001@ë‰ßw@ùÅ?72Ã@€EÛ3="cÔv20130416_00064_stA‡+<#×
?µ\ÊÕÈÕÁA‡+?Ð
Úë_Õv20130418_00057_st  Ksd001@ëŠ-φ?v̙@€EË­=d`Ð                  ÀÀøÀÀ€Àø
Úë_Õv20130418_00063_st  Ksd001@ëŠ8«<Ú?\¢@€EÌ:=iÙHv20130418_00063_stA—<#×
?Ào­×KøžÁA—?Ð
Úë_Õv20130418_00065_st  Ksd001@ëŠ<)–Ò?j‰ˆ@€EÌ/R=cƒv20130418_00065_stA<#×
?È\£ŠÓÁA?Ð
Úë_Õv20130418_00201_st  Ksd001@ëŠ ÇŸF,?iv@€Eøì=‹hˆ                  ÀÀøÀÀ€Àø
Úë_Õv20130418_00207_st  Ksd001@ëŠ Ò±¬?d‰±@€EÃú=ªàBƒ8Aƒ¸i¾®—EòC
D²ºD÷\œv20130418_00207_stAE¢<#×
?³•òýûÁAE¢?Ð
Úë_Õv20130418_00209_st  Ksd001@ëŠ Ö-3??OI–@€EÃôÃ=a{¯v20130418_00209_stA
=<#×
?ÄréPyÞBÁA
=?Ð
Úë_Õv20130419_00056_st  Ksd001@ëŠ?EÖN?B6ë@€EÖàö=µ=                   ÀÀøÀÀ€Àø
Úë_Õv20130419_00062_st  Ksd001@ëŠ?P&-¼?C™>@€E×Â
=¢†Hv20130419_00062_stAo<#×
?§2èŽ-#;ÁAo?Ð
Úë_Õv20130419_00064_st  Ksd001@ëŠ?S¦pB?JÄ@€EØš=újfv20130419_00064_stA×
<#×
?Î
ƒ;§%ÁA×
?Ð
Úë_Õv20130421_00112_st  Ksd001@늖'A[?(ÿ@€EǍ®=¯¥|                  ÀÀøÀÀ€Àø
Úë_Õv20130421_00118_st  Ksd001@늨ÒÁ?îê@€EÈÊ\=›†@½³{A…i¾§l‹Eá4=D²²ÉD÷ˆjv20130421_00118_stA/<#×
?Ào­×KøžÁA/?Ð
Úë_Õv20130421_00120_st  Ksd001@늬:€¯?ˆäÖ@€EÉBR=…èøv20130421_00120_stA¡Ë<#×
?¯QßRp4§ÁA¡Ë?Ð
Úë_Õv20130424_00300_st  Ksd001@ëŠæQñYŸ?YÛ.@€E­­®=c ×v20130424_00300_stAj<#×
?±Îa9å|2ÁAj?Ð
Úë_Õv20130424_00302_st  Ksd001@ëŠæUL"B?z‹õ@€E­Yö=²ª€v20130424_00302_stA/<#×
?ˎ?†×ÁA/?Ð
Úë_Õv20130424_00492_st  Ksd001@ëŠçñA¶¯?e1Y@€Eªóá=چëv20130424_00492_stA×
<#×
?»Ûýª§	ÁA×
?Ð
Úë_Õv20130424_00494_st  Ksd001@ëŠèÏh^?h"Õ@€E°æR=‡Äv20130424_00494_stA™š<#×
?±­®/Ȓ‹ÁA™š?Ð
Úë_Õv20130425_00114_st  Ksd001@ë‹ôxb?Bob@€Eˉ=H>á                  ÀÀøÀÀ€Àø
Úë_Õv20130425_00120_st  Ksd001@ë‹#п¡?>)‹@€EÎ7f=xxv20130425_00120_stAƒ<#×
?Æ J,'|†ÁAƒ?Ð
Úë_Õv20130425_00122_st  Ksd001@ë‹'IÀ"?D©@€EÏ
=="_lv20130425_00122_stAff<#×
?À–XDnˆ)ÁAff?Ð
Úë_Õv20130426_00106_st  Ksd001@ë‹–¶µß?&‹c@€E¾wö=xö`v20130426_00106_stA²-<#×
?³•òýûÁA²-?Ð
Úë_Õv20130426_00108_st  Ksd001@ë‹žø³Û?%ÔØ@€E¾'==\m¸v20130426_00108_stA¬<#×
?·r²:f¸ÁA¬?Ð
Úë_Õv20140408_00102_st  Ksd001@부`©Ó?>‡@€Eß×®=Ó]+                  ÀÀøÀÀ€Àø
Úë_Õv20140408_00108_st  Ksd001@부oÅ/u?(rD@€Eß9{=¶4?™*@¸Rg¾"t¼Eå)
D«køD÷"A8ö…<\l–v20140408_00108_stA7C–<#×
?Ào­×Køž¿€A8ö…?‹'À
Úë_Õv20140408_00110_st  Ksd001@부ríù?:­h@€EÝñš=—â?$´z?ýp¤f¾—
=Eâ¿ìCÈlÍDöŒ¬A8–u<@rv20140408_00110_stA7?}<#×
?Æf¿|R¥æ¿€A8–u?'ˆ@
Úë_Õv20140425_00317_st  Ksd001@븦…»üE?F&@€E§ü×=Æ+ø@B¡4@'áH0¾"ýôE¡`áD«¬ÍAÞ²-A:ãU<ÑXáv20140425_00317_stA81'<#×
?ÅÙ¾¯i¬Ü¿€A:ãU?š+ 
Úë_Õv20140425_00323_st  Ksd001@븦êé?]Tó@€E¨=ð9=Ç>9@:=qh¾ÖE®ø¸D«¯¶Döô´A9Š<¦û³v20140425_00323_stA8¬<#×
?ºU±þeV¿€A9Š?"ßv`
Úë_Õv20140425_00325_st  Ksd001@븦"Hâr?LüÇ@€E¨R¤=aA0?ª<J?У×g¾ A‰EªëšCÇÞD÷¨A9ó#<S#Ov20140425_00325_stA8°!<#×
?Â1AŸô"n¿€A9ó#?Šdià
Úë_Õv20140426_00205_st  Ksd001@ë¸Äø	·?0)9@€E¡¯==mˀ@ 
@áHh¾˜bE§4D«)D÷sA:R
<¿hv20140426_00205_stA8§ð<#×
?ºU±þeV¿€A:R
?÷í
Úë_Õv20140426_00207_st  Ksd001@ë¸ÄûqÆ?3ª»@€E¡Ö×=aƒo>ç3—@w
=f¾ž¸RE¨¼CÇêÁD÷‡A:¯u<¢bàv20140426_00207_stA9<#×
?ÃHñ¨à¿€A:¯u?"L\
Úë_Õv20140430_00295_st  Ksd001@ë¹D½e+(?‹x@€EŠ¶…=ª†È@
Fð@õÃ.¾å`E†èÍCÊPÅAâXA:›¶<»ev20140430_00295_stA8°!<#×
?ÄréPyÞB¿€A:›¶?—l± 
Úë_Õv20140430_00303_st  Ksd001@ë¹DÐ'|?t'Ø@€EŒ
="d@rbÖ?œ(öh¾¡G®EŽ fD«r¸D÷UüA:<"®!v20140430_00303_stA9¸<#×
?¿í'.ö¡Ù¿€A:?•Ä 
Úë_Õv20140430_00305_st  Ksd001@ë¹DÔ_"?iÕ@€EŒ¦3=Î!±@b‹?µÂf¾§l‹E&{CÈ,‹D÷DA:©²<½Þv20140430_00305_stA9¸<#×
?ÅÙ¾¯i¬Ü¿€A:©²?7»À
Úë_Õv20140501_00149_st  Ksd001@ë¹a«˜¯º?s@€E¥!q=Rãà@®·Î?Ýp¤.¾OßE¤ÂÍCÊ%ÃAõ§ðA:ìÈ<E(v20140501_00149_stA9V<#×
?Ào­×Køž¿€A:ìÈ?ˆ°%
Úë_Õv20140501_00157_st  Ksd001@ë¹a¸ÿàö?e@€E¤×=[Õ>b¬?°£×h¾™™šE¦@áD«žD÷joA:J…<w¥wv20140501_00157_stA8ùÛ<#×
?ºU±þeV¿€A:J…?Žô®à
Úë_Õv20140501_00159_st  Ksd001@ë¹a¼`cB?ZdŒ@€E¤oH=i(1?ê™f?¼(öf¾®{E¨PCÈ7
Dö·uA:‡.<nß+v20140501_00159_stA9X<#×
?½	Bjï¿€A:‡.?Ûå`
Úë_Õv20140508_00050_st  Ksd001@ëº?ð†æ?+ÕF@€EÖäÃ>%®                  ÀÀøÀÀ€Àø
Úë_Õv20140508_00056_st  Ksd001@ëº?$ÈÑ?+ž@€EÖi=ë,º?†[è@ õÃf¾¬‹DEÞý3D«v%D÷"þv20140508_00056_stA9Û#<#×
?´óÓÞAˆ'¿€A9Û#?à
Úë_Õv20140508_00058_st  Ksd001@ëº?']L6?&û#@€EÕ¨\=Äß,?'Êè@€£×f¾ŠÀƒEÛiCÈ`bDö­²A;Ý<ÌÆv20140508_00058_stA:{<#×
?ÃHñ¨à¿€A;Ý?'˜À
Úë_Õv20140509_00049_st  Ksd001@ëº_Rr~"?86@€E¿¤=¡KŒ?uÚÅ@+…/¾záHE¿UÃCÉÁ‰Aö"ÑA;Ô:<wZÅv20140509_00049_stA:{<#×
?Ào­×Køž¿€A;Ô:?ŽëX 
Úë_Õv20140509_00057_st  Ksd001@ëº_`¨Ì½?/3û@€E¿Oá=€´Ô>µGÛ@<ÌÍh¾å`EÃùšD«tJD÷~oA;eõ<h–v20140509_00057_stA9ÎÙ<#×
?½
¿Ëc6¿€A;eõ?Ñà
Úë_Õv20140509_00059_st  Ksd001@ëº_cñvÐ?,É@€E¾Ã®=†`Äv20140509_00059_stA:Iº<#×
?ÄréPyÞB¿€A:Iº?à
Úë_Õv20140510_00056_st  Ksd001@ëº9Õ.?€ì@€E¿=€µ$@#í£?Æff.¾å`E¿e\CÉAø=qA;bH<t¤èv20140510_00056_stA9¡Ë<#×
?Äf»×ÔÜ¿€A;bH?Ž"
Úë_Õv20140510_00058_st  Ksd001@ëº=¥gƒ?f¶Ã@€E¿")=kõˆ                  ÀÀøÀÀ€Àø
Úë_Õv20140510_00064_st  Ksd001@ëºGÐ3_?bÓò@€E¿ã
=¶¾¥?{ò¤?Ã×
g¾±&éEÄáD«wdD÷'A;
B<Ží³v20140510_00064_stA: Å<#×
?ºU±þeV¿€A;
B?'ݶ`
Úë_Õv20140510_00066_st  Ksd001@ëºK9Õ?iEÞ@€EÀ%š=Z0=¿H™@p¤f¾ºáHEÆ*=CÈ-'Dö¨œA;gÄ<ˆ!v20140510_00066_stA:ff<#×
?Â1AŸô"n?€A;gÄ?'ä 
Úë_Õv20150220_00250_st  Ksd001@ëÞG#$,…?G%
@€E"è==€…$@ôTÌ?‹…%¾‹Æ¨E"ЏCèäœAø1AW¡<£²þ                  ÀÀøÀÀ€AW¡?"v_À
Úë_Õv20150220_00252_st  Ksd001@ëÞG&¡Š)?jWl@€E"q=Us                  ÀÀøÀÀ€Àø
Úë_Õv20150220_00255_st  Ksd001@ëÞGAÝ4ú?J{¦@€E"&=Æ\@ÈI•?ºáH.¾™™šE"®RCéÙAôC–AWòš<¬¤|                  ÀÀøÀÀ€AWòš?•"€
Úë_Õv20150220_00257_st  Ksd001@ëÞGE#¬?es3@€E"Û==Êí0                  ÀÀøÀÀ€Àø
Úë_Õv20150220_00263_st  Ksd001@ëÞGP"õ?z'@€E"ïf>o'C@H?W
=i¾'ë…E•œ)D²JDõg¾AW~ <³.                  ÀÀøÀÀ€AW~ ?–aåÀ
Úë_Õv20150226_00419_st  Ksd001@ëß^ÈB$?v"@€Eµpö=F
P?'p9?záH.¾"t¼Eµ"=Cé¦AöVAX<˜–                  ÀÀøÀÀ€AX?"2À
Úë_Õv20150226_00421_st  Ksd001@ëßb9eÒ?}@€E´õf=_mÈ                  ÀÀøÀÀ€Àø
Úë_Õv20150226_00427_st  Ksd001@ëßm)b?‹ùô@€E´n¸=v™@G?E¸i¾˜"uEµJD²¦°D÷rÁAW7º<¨Kè                  ÀÀøÀÀ€AW7º?•	}
Úë_Õv20150226_00429_st  Ksd001@ëßpÇM‡?sœ6@€Eµ==P @bŽ?W
=f¾£SøE¶YšCåd{Dö¬¬AWµB<Ÿš-                  ÀÀøÀÀ€AWµB?"óE 
Úë_Õv20150330_00264_st  Ksd001@ëã	!¡æ?*iD@€EÂó®=ˆGPA9ËÛ?ÁG®.¾%EȸCéwAúçmAZ(b<¿bP                  ÀÀøÀÀ€AZ(b?—ìJ
Úë_Õv20150330_00266_st  Ksd001@ëã
´?*°Œ@€E½¸=p²È                  ÀÀøÀÀ€Àø
Úë_Õv20150330_00272_st  Ksd001@ëãÞèÙ?5=@€EÂ3á=V>Æé?"záh¾™™šEÃ
D²ÂéD÷•yAYŸN<xº                  ÀÀøÀÀ€AYŸN?@
Úë_Õv20150330_00274_st  Ksd001@ë㠏'?)áý@€EÂ%==Ší?m³j?èõÃe¾˜"uEþ)Cå+Dö˜åAZd\<»Òï                  ÀÀøÀÀ€AZd\?—z]à
Úë_Õv20150330_00600_st  Ksd001@ëã$$èB?!7@€E´Gì=p
8?–ŠÂ?Ó33/¾~ùÛEµ%ÃCé9Að‹DAY÷º<º«ß                  ÀÀøÀÀ€AY÷º?—U{à
Úë_Õv20150330_00602_st  Ksd001@ëã(Å÷F?*ƒ†@€E³óÍ=k´ÿBÌlÚ@›33/¾\(öE³DD³ôAÓÙ                  ÀÀøÀÀ€Àø
Úë_Õv20150330_00608_st  Ksd001@ëã6ùvy?._@€E´aH=¥úL>¨m¬?÷
=h¾"t¼EµÅ…D²ÍôD÷UüAZ9
<áj÷                  ÀÀøÀÀ€AZ9
?œ-^à
Úë_Õv20150330_00610_st  Ksd001@ëã;›Ad?0ÙÒ@€Eµ¤=Wôá?Ú"?"záf¾Š=qE¶öCå"°DöÔZAYñ<³(û                  ÀÀøÀÀ€AYñ?–e`
Úë_Õv20150401_00059_st  Ksd001@ëã?†¯×Ÿ?>¼&@€Eè:š=`%°?)¯¯?½p¤-¾«…EêCèÂòAë"ÑAY)S<ÇÑz                  ÀÀøÀÀ€AY)S?˜ú/@
Úë_Õv20150401_00061_st  Ksd001@ëã?ŠÅ0K?C,@€EèÅì=yXA                  ÀÀøÀÀ€Àø
Úë_Õv20150401_00067_st  Ksd001@ëã?•D	ð?Cpü@€Eé"š=_?PÍÂ?n{i¾šŸ¾Eé®D²»çD÷q²AYc›<€¸.                  ÀÀøÀÀ€AYc›?À
Úë_Õv20150401_00069_st  Ksd001@ëã?˜º+_?WI¾@€Eéc=Þä?Eô?LÌÍe¾"÷ÏEê9ÃCålJDö»
AY–<v1–                  ÀÀøÀÀ€AY–?ŽÆ2À
Úë_Õv20150405_00151_st  Ksd001@ëãÂ)dRe?_1n@€EÔù®=ºõ¨>86í?ŒÌÍ/¾ÍOßEÕ±\CèҏB›¦AY¡&<ˆy#                  ÀÀøÀÀ€AY¡&?'$`
Úë_Õv20150405_00153_st  Ksd001@ëãÂ,ŸûÞ?fי@€EÕ
=§¨Ø                  ÀÀøÀÀ€Àø
Úë_Õv20150405_00159_st  Ksd001@ëãÂ6ŸSÃ?_RÛ@€EÔô=¾V"@?¸X?záHi¾Ÿ¾wEÕRD²¯3D÷zAY¦Š<D³l                  ÀÀøÀÀ€AY¦Š?ˆ–m€
Úë_Õv20150405_00161_st  Ksd001@ëãÂ:"P7?R2S@€EÕu=£h>™?E¸f¾Š=qEÕÀRCåŠ^Dö½/AY¥B<:Å                  ÀÀøÀÀ€AY¥B?‡Q¸ 
Úë_Õv20150408_00032_st  Ksd001@ëä \Àö?¢o©@€EØ…=žÌ€?Ð?^¸R/¾"záEتfCéÃAý ÅAYü=<õiÑ                  ÀÀøÀÀ€AYü=?ž­: 
Úë_Õv20150408_00034_st  Ksd001@ëä 	ŸG?¦|@€EØiì=d                  ÀÀøÀÀ€Àø
Úë_Õv20150408_00040_st  Ksd001@ëä ‡¡Ÿ?¦èØ@€EÙ ×>S†?¾Í>?¸Ri¾¢MÓEÙ()D²×D÷ZòAY¶	<Ý<Á                  ÀÀøÀÀ€AY¶	?›§˜ 
Úë_Õv20150408_00042_st  Ksd001@ëä -3?š	k@€EÙ?…=†T;æü·?#×
g¾¥`BEÙmHCån¸Dö'AY~¾<Û4                  ÀÀøÀÀ€AY~¾?›cF€
Úë_Õv20150408_00080_st  Ksd001@ëä e41á?¡ÍÚ@€Eԋá=ùn?hPµ?Ž{.¾½p¤EÕÕÃCéøAü1'AYþÌ<ëÐd                  ÀÀøÀÀ€AYþÌ?z€
Úë_Õv20150408_00082_st  Ksd001@ëä hÀ~
?š"@€EÔgö=˜°                  ÀÀøÀÀ€Àø
Úë_Õv20150408_00088_st  Ksd001@ëä sŒ*?v²+@€EÓö=ì*·?ð3¨?fffh¾˜bEÔ¸D²®D÷‰ËAYì­<"}&                  ÀÀøÀÀ€AYì­?¤À
Úë_Õv20150408_00090_st  Ksd001@ëä 'šN ?p‡n@€EÒ{
=Îæ@
á?Që…e¾–‡+EÓ>CåDþDö™hAY¥Å<‰ú´                  ÀÀøÀÀ€AY¥Å?'?V€
Úë_Õv20160630_00024_st  Ksd001@ì@^ÍÀ¾?W2@€E­ËH=Žxg@3-l@Dzái¾¨õÃE¶€ÍD²åªD÷$!A(¡N<Štv20160630_00024_stA%×
<#×
?´óÓÞAˆ'ÁA%×
?Ð
Úë_Õv20160630_00026_st  Ksd001@ì@b9[?h³ø@€E­ö=¡<P<åžB@<ÌÍf¾\)E²fCåmPDöÿ}A)ó<ž·v20160630_00026_stA&Ÿ¾<#×
?ºU±þeVÁA&Ÿ¾?Ð
Úë_Õv20170623_00033_st  Ksd001@ìIˆ'©¶?†Šn@€E£f=UÏÐ@C
@Ü(öi¾ºáHEµ'
D²¨´D÷a`v20170623_00033_stA|î<#×
?µ\ÊÕÈÕÁA|î?Ð
Úë_Õv20170623_00035_st  Ksd001@ìI‹;ÝÒ?'Uù@€E£1H=µoØv20170623_00035_stAÒò<#×
?Â1AŸô"nÁAÒò?Ð
Úë_Õv20170623_00129_st  Ksd001@ìIRž®?ÀÂU@€Eï{=†oì?ŸÖ?°£×i¾ÀE¦%D²·¶D÷b¸A‰-<®GOv20170623_00129_stA®<#×
?½
¿Ëc6ÁA®?Ð
Úë_Õv20170623_00131_st  Ksd001@ìIU}U@?¾Ù@€Ež3ì=嚜>·w¶?†ffe¾¸ÔþE¤U
CæË#D÷A¾<Í^‡v20170623_00131_stA5?<#×
?½	BjïÁA5??Ð
Úë_Õv20180403_00577_st  Ksd001@ìlˆ6åz?gm$@€E—ú\=nfh@P[@*áH5¾²-E—œ{Cê	ÛAçQìA1†ú<"êv20180403_00577_stA0ÌÍ<#×
?Ë¢P¤éKh¿€A1†ú?'ý@
Úë_Õv20180403_00579_st  Ksd001@ìlˆ:q«i?bb²@€E—ã=oÉ×@dDÚ?ë…6¾šŸ¾E˜ÃD³}AéE¢A2=<lÀv20180403_00579_stA0Àƒ<#×
?À{…'Û¿€A2=?˜À
Úë_Õv20180403_00585_st  Ksd001@ìlˆD,Õ¡?|Ra@€E˜l¤=À}Ø>wÎI?÷
=i¾Á‰7Ež9šD²¤ÍD÷y¢A1¶â<ˆ±v20180403_00585_stA1X<#×
?¹*{ƆÕ¿€A1¶â?'"€
Úë_Õv20180403_00587_st  Ksd001@ìlˆKôŠ¬?\ûs@€E˜>H=¡™¼?=›@fff¾ª~úEç3CäsDöüRA2J<ƒ€Óv20180403_00587_stA1‡<#×
?ºU±þeV¿€A2J?p`
Úë_Õv20180426_00001_st  Ksd001@ìo^ðîoŠ?cái@€Eå¯\=€¿@¿?Ñë…6¾‰º^Eæß\Cé1'Bœ¬A3ÌÀ<‡'àv20180426_00001_stA2V<#×
?Õ;Ç•MÛ¿€A3ÌÀ?äü
Úë_Õv20180426_00003_st  Ksd001@ìo^ô'‰/?\3A@€Eç¿H=ƒÍ¨A¡§N@,(ö8¾¼jEénÍD³I7BæfA3ÎÑ<"ˆv20180426_00003_stA2¬<#×
?ЁsÚ¦:¿€A3ÎÑ?''`
Úë_Õv20180426_00009_st  Ksd001@ìo^þôÆ?] O@€Eâ¤="¥@!4@®g¾¢MÓEæúD²–D÷ñ‰A3˜™<"év20180426_00009_stA2‡+<#×
?Áß38ßÜ¿€A3˜™?'3 
Úë_Õv20180426_00011_st  Ksd001@ìo_qåK?R%û@€Eâv\=†8€>EÀ ?¼(ög¾‰7LEäg\Cæ'
D÷°ZA4M<2"Ñv20180426_00011_stA2—<#×
?Äf»×ÔÜ¿€A4M?†Rš 
Úë_Õv20180506_00326_st  Ksd001@ìp¦UsÏÛ?aH@€E³H=Šü@SÐ@5¾'n˜E¶'3CêqAãA‰A4p=mv20180506_00326_stA4\<#×
?É¢(Ãª ¿€A4p?¡
  
Úë_Õv20180506_00328_st  Ksd001@ìp¦Y'HÄ?[õ@€E³.¤='?è@6'@@˜£×7¾'ë…E²ÍD³'òAÝ~úA4¸[<í&v20180506_00328_stA4b<#×
?Äzvg5:¿€A4¸[? "À
Úë_Õv20180506_00334_st  Ksd001@ìp¦bœ~?s¹@€E´AH=ç¦ú@O_@\)g¾šŸ¾E¶aqD²ÂáD÷‹¾A4ƒ;<°Ö9v20180506_00334_stA3P<#×
?±­®/Ȓ‹¿€A4ƒ;?–Ç 
Úë_Õv20180506_00336_st  Ksd001@ìp¦eºº&?^*@€E´'q=^˜à@Gt?ó33f¾—
=E¸´CçìD÷…A4"•<žÝlv20180506_00336_stA3©ü<#×
?½4µŒ¿€A4"•?"Û­€
Úë_Õv20190425_00675_st  Ksd001@ìœæ("íˆ?ÎËç@€E—å\=êRÎ?ψ¨?zá6¾OßE˜	qCé;Aê|îATBó<                  ÀÀøÀÀ€ATBó?ðõ@
Úë_Õv20190425_00677_st  Ksd001@ìœæ,m÷?ÌoÍ@€E—·='»AJL¥?p£×7¾¶È´E˜®D³]¢Aæ AT*%=ýÔ                  ÀÀøÀÀ€AT*%? º€
Úë_Õv20190425_00683_st  Ksd001@ìœæ6ãìÏ?ÈäÊ@€E–	R=wåÐ@ê‹F>áG®g¾³¶FE–\D²µãD÷ATå-=F¿                  ÀÀøÀÀ€ATå-? h×à
Úë_Õv20190425_00685_st  Ksd001@ìœæ:cÙn?Éŋ@€E•žH=‡?õ1>úáHf¾±©üE–CæÖDöö ATlê<øL                  ÀÀøÀÀ€ATlê?Ÿɀ
Úë_Õv20190618_00057_st  Ksd001@죢´¯š7?>Š@€E»Aö=©¿H@©3?£×9¾s¶FE½ ¤CéÇ®AÜÙAWÁ­<Œ¸1                  ÀÀøÀÀ€AWÁ­?'— 
Úë_Õv20190618_00059_st  Ksd001@죢¸;Æ*?Uòü@€E¹õ='ãð?Qð¡?½p¤6¾/E¼–{D³DþAÝ(öAWƒ<ÀR‹                  ÀÀøÀÀ€AWƒ?˜
Q`
Úë_Õv20190618_00065_st  Ksd001@죢Â+Îæ?F=›@€E¼R=Ñ¢Æ@àÞ?k…i¾¥ãTE»_3D²¥D÷"=AXB`<Z±                  ÀÀøÀÀ€AXB`?‹V"`
Úë_Õv20190618_00067_st  Ksd001@죢ÄâÃ.?8Õû@€E¿×=´"¬@cí?•Âf¾¨õÃE¿ECæåDöÅAX
"<vEP                  ÀÀøÀÀ€AX
"?ŽÈª

==> anc/pub_raw/L222_30_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:28
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="130">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:21">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  130 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:28' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
‡
Ûav20100216_00413_st  Ksd021@êùŠÙ%€m?]AUA FQ+Ü=£ˆv20100216_00413_stARÌÍ<#×
?¼
ԗâËÝ¿€ARÌÍ?à
‡
Ûav20100216_00415_st  Ksd021@êùŠÞôQÌ?]­\A FRyÈ=Ôv7?5†?záHf¾…¡ËFQæ\C†,‹DQ7ASáÁ< w˜v20100216_00415_stAR§ð<#×
?¶Ò5‹Åy¢¿€ASáÁ?"ó
‡
Ûav20100304_00867_st  Ksd021@êûŒN†°ß?._g@€E—@=mÈ@/è?ٙš`¾¢ÐåE™žöDšH¬DœîAM"_<"$.v20100304_00867_stAKÊÁ<#×
?¸™¥"ØH¿€AM"_?'"…À
‡
Ûav20100304_00869_st  Ksd021@êûŒQ+F*??O@€E—`==È?Ž?˜Î?ÈõÃd¾²-E™ÒC†)D»AM'¥<bMv20100304_00869_stAKãT<#×
?²m¤¤£œ'¿€AM'¥?Œ@‰ 
‡
Ûav20100626_00471_st  Ksd021@ë	ÄÃmþ?b€¾@€EIi®=pÅ'>öÓ@áH_¾ª~úEW$RDžÊoD^¸A0")<^ÓÝv20100626_00471_stA/33<#×
?¶Ò5‹Åy¢¿€A0")?‹Ú{ 
‡
Ûav20100626_00473_st  Ksd021@ë	ÄÆ{"±?fÝ»@€EIº=½=´?^º	@:áHe¾³33E\bC"ÎúD
Ž‡A0vA<tš-v20100626_00473_stA//<#×
?¼
ԗâËÝ¿€A0vA?Ž"E 
‡
Ûav20100817_00241_st  Ksd021@ëB>ªJ?=·@€E†m®=·AÌ=t`@'áH_¾\)EŒšfDžÜZDÀöA,d,<|›Dv20100817_00241_stA(-<#×
?¸™¥"ØHÁA(-?Ð
‡
Ûav20100817_00243_st  Ksd021@ëBBsN?Z?¶@€E†>¸=Ž;ôv20100817_00243_stA+Òò<#×
?¼
ԗâËÝ¿€A+Òò?à
‡
Ûav20100819_00206_st  Ksd021@ë''ùg?)¿›@€E¥ö=‡¥(=hè#@Éë…_¾"záE°šDžÓøD…Pv20100819_00206_stA'÷Ï<#×
?¸™¥"ØHÁA'÷Ï?Ð
‡
Ûav20100819_00208_st  Ksd021@ë''Deá?Et@€E¦5{=™<@.½N@×
=g¾‡+E­¯
C"+D
h"v20100819_00208_stA,zá<#×
?¬àq–	"ÿ¿€A,zá?à
‡
Ûav20100819_00254_st  Ksd021@ë'üYó?A§5@€E­¤=ËjN?Y3@"zá_¾OßE²«šDžË+DˆRA,p9<Ž…v20100819_00254_stA'ß;<#×
?¼
ԗâËÝÁA'ß;?Ð
‡
Ûav20100819_00256_st  Ksd021@ëƒ1"ã?Bœ_@€E¬…¤=ûWæ@sô@Ӆh¾ŒÌÍE³:áC"ÏD
Ÿðv20100819_00256_stA(9X<#×
?¼
ԗâËÝÁA(9X?Ð
‡
Ûav20100830_00237_st  Ksd021@ëင$<?G´@€EŽ3=µ.L?!æó@͸_¾ˆ´9E•KÃDœnòD¬v20100830_00237_stA'`B<#×
?²m¤¤£œ'ÁA'`B?Ð
‡
Ûav20100830_00239_st  Ksd021@ëá"A'è?G³þ@€EŽ=…|>ˆ'@xQìd¾OßE"S×C‹ßD‹A,4²<mà3v20100830_00239_stA'…<#×
?¶Ò5‹Åy¢ÁA'…?Ð
‡
Ûav20110508_00638_st  Ksd021@ë1Kˆ_K?@Û©@€EÃNš=YV¿?@\@fff^¾¥ãTEË'HDœgLDó×A7†Q<^ïv20110508_00638_stA6"<#×
?¶Ò5‹Åy¢¿€A7†Q?"«Ýà
‡
Ûav20110508_00640_st  Ksd021@ë1K‹LÃ?=¨²@€Eø=w?ð?–Ý@Mp¤d¾Ÿ¾wEÇÖ¸CŒ?¾D®A7'<–(^v20110508_00640_stA5×
<#×
?²m¤¤£œ'¿€A7'?'ÅÀ
‡
Ûav20110721_00108_st  Ksd021@ë:²‰tÞ?b'7@€E© …=×â¤?'j@/\)_¾ˆ1'E«qD ?D£3A>Œ<XAv20110721_00108_stA<éy<#×
?¶Ò5‹Åy¢¿€A>Œ?‹È 
‡
Ûav20110721_00110_st  Ksd021@ë:µUç?>l+@€E¨Âá=~m@>ùò@\)f¾®—E®·×CšëçD,9A>N°<n~¨v20110721_00110_stA<Ôþ<#×
?¸™¥"ØH¿€A>N°?ÏÕ
‡
Ûav20110816_00378_st  Ksd021@ë=Â8+ÛP?œK@€EžL¤=Ì4@'­?E¸`¾ª~úEž}×D  ¤DãA@X<ålv20110816_00378_stA?‰7<#×
?²m¤¤£œ'¿€A@X?œ­À
‡
Ûav20110816_00380_st  Ksd021@ë=Â;ŒÙ?œ—N@€EÏ×= /€?JþÌ?ÌÍe¾¬1Ež^)C›T¼D‹dA@Øñ<Ârv20110816_00380_stA?®<#×
?¿æ"‹Tý¿€A@Øñ?˜NC€
‡
Ûav20110830_00323_st  Ksd021@ë?õ$ªY?Y
w@€Eª‰=ΛÃ?b­t?×
=_¾†§ðE«áD /D–ABŠ{<E&Ôv20110830_00323_stAAp¤<#×
?¼
ԗâËÝ¿€ABŠ{?ˆ¤Ú€
‡
Ûav20110830_00325_st  Ksd021@ë?øN›D?ZPå@€Eªp×>FÜ?ʀ9?¯\)d¾'n˜E« fCšì‹DDÍAB¦<HÙ#v20110830_00325_stAASø<#×
?»l‡PEο€AB¦?‰$`
‡
Ûav20110904_00406_st  Ksd021@ë@!k¿l?PçÆ@€E x==»n¬?tiá?Ê=q]¾hr°EŸ!ÃD !ôD³DACQl<",?v20110904_00406_stAB<#×
?¸™¥"ØH¿€ACQl?"E‡à
‡
Ûav20110904_00408_st  Ksd021@ë@!	§©R?Y…@€E Ï{=¾Ò8?:/?ÁG®e¾r°!EŸgHCšÁhDœ{ACI<({v20110904_00408_stAAïž<#×
?²m¤¤£œ'¿€ACI?…ï`
‡
Ûav20110905_00152_st  Ksd021@ë@@râEZ?+É÷@€E4Ã=ûw?àÄ·@{_¾–E 
D tD¼)ADY<uðÈv20110905_00152_stABE¢<#×
?²m¤¤£œ'¿€ADY?Ž¾
‡
Ûav20110905_00154_st  Ksd021@ë@@v~6'?)Éó@€EœÛ{>U?:Iù@!G®d¾‹C–EžkCœ"°DqÛACè<œqv20110905_00154_stAB1'<#×
?¶Ò5‹Åy¢¿€ACè?"'. 
‡
Ûav20110915_00211_st  Ksd021@ëA€Îõ'<?hR@€EÎã3=…Å@I=@!G®]¾"záEÑ,=D ÏD®VAEMÕ<µÃév20110915_00211_stAC®<#×
?²m¤¤£œ'¿€AEMÕ?–¸} 
‡
Ûav20110915_00213_st  Ksd021@ëA€Òj¶W?#·@€EΕ¤=j´@¨~@8õÃd¾'hsEÒ{Cš¨D{#AEnØ<Ÿè-v20110915_00213_stAC…<#×
?µÅµå¸¿€AEnØ?"ý 
‡
Ûav20110916_00041_st  Ksd021@ëAŸH¾?3Ño@€E¢á×=œé>Cíâ?×
=`¾bNE¤+3D  DsAEmÛ<?Gv20110916_00041_stAC¡Ë<#×
?²m¤¤£œ'¿€AEmÛ?‡èâà
‡
Ûav20110916_00043_st  Ksd021@ëAŸL¿‹Ç?1D@@€E£¬)=i¥é?Ç̈́@¸Rg¾—
=E¥òáC›XDëøAEt<‰y¨v20110916_00043_stAC¡Ë<#×
?²m¤¤£œ'¿€AEt?'/5
‡
Ûav20110917_00065_st  Ksd021@ëA¿—Í0ö?.áM@€Ey=œ"@v¾Ñ@×
\¾™™šE¡¬öD "DPAEé<Yƒ
v20110917_00065_stAC×
<#×
?–…_I콿€AEé?‹0a@
‡
Ûav20110917_00067_st  Ksd021@ëA¿›uÂ$?z†@€E¡H=k¹øv20110917_00067_stACÎÙ<#×
?¼
ԗâËÝ¿€ACÎÙ?à
‡
Ûav20110917_00161_st  Ksd021@ëAÀfæS‡?+î¿@€E¢;š=´»H?Á€s?ÌÌÍ^¾™‡E¤ËD jD°´AE".<U7óv20110917_00161_stACó¶<#×
?¿æ"‹Tý¿€AE".?Š¦þ`
‡
Ûav20110917_00163_st  Ksd021@ëAÀnG«æ?,ø«@€E¢Â3=¦}?:iÔ?þ¸Rf¾—
=E¤§ÃCšñËDtœAE<'ɐv20110917_00163_stAC'h<#×
?¿æ"‹Tý¿€AE?'92
‡
Ûav20110918_00114_st  Ksd021@ëA߾ܺ?&Å@€EºUf=éX@¥(?ìÌÍ^¾‰7LE¼…DŸùìDn¸AE¸U<1}6v20110918_00114_stADJ<#×
?¼
ԗâËÝ¿€AE¸U?†/¦À
‡
Ûav20110918_00116_st  Ksd021@ëAßÂ#`­?!&™@€E»?ö=σ"?r»ô@ÌÍe¾‡®E½gHC™Õ`DҏAEöþ<yÀrv20110918_00116_stACÛ#<#×
?²m¤¤£œ'¿€AEöþ?8@
‡
Ûav20110919_00301_st  Ksd021@ëBfpA±?<§b@€EÀ<=ŠZ@ä#@&ff^¾¢MÓEÂÍHD JDK¶AF!_<ªB!v20110919_00301_stAD$Ý<#×
?¬àq–	"ÿ¿€AF!_?•HD 
‡
Ûav20110919_00303_st  Ksd021@ëBi"(l?I¦«@€E¿Æ\=›?"?…°-?—
=f¾ˆ1'E¿¤C™ú Dº^AE»m<8Œv20110919_00303_stADb<#×
?¿æ"‹Tý¿€AE»m?‡'€
‡
Ûav20130320_00711_st  Ksd021@놉F˜œ?˜ç[@€EŽ½=Ô3×>ÿØ.@–¸R0¾íVE›¡…DŸÐjD¸A.=¾+šv20130320_00711_stA,5?<#×
?¶Ò5‹Åy¢¿€A.?·Ås@
‡
Ûav20130320_00713_st  Ksd021@놉I×ù?"'@€EŽõÍ=£Ä?'†+?Ýp¤d¾·KÇE–%×CœD?ðA,Fê<©¸=v20130320_00713_stA*áH<#×
?¶Ò5‹Åy¢¿€A,Fê?•7 
‡
Ûav20130322_00667_st  Ksd021@ë†Æ€uöý?Õ'@€ExÃ=¯a?<2À>ÌÌÍ]¾©xÕEŸ¾RDŸÈJDɚA+™¶<òƛv20130322_00667_stA*áH<#×
?²m¤¤£œ'¿€A+™¶?žXÓ`
‡
Ûav20130322_00669_st  Ksd021@ë†ÆƒÚët?"¶'@€EBf=¨-<@Eü"?•Âd¾œ(öE Š=CœUÃDbA+þù<­Qv20130322_00669_stA*bN<#×
?µÅµå¸¿€A+þù?•ª `
‡
Ûav20130323_00568_st  Ksd021@ë†æUò?Î?~f<@€E–pì=Фê?¹þ@o\)_¾¬1E 6RDŸÌƒDۖA,#/<²eîv20130323_00568_stA+\)<#×
?»l‡PEο€A,#/?–L½À
‡
Ûav20130323_00570_st  Ksd021@ë†æY%Ðõ?cä³@€E•Ã=ÈÐ\?Až@"ÌÍe¾Æ§ðE¤ì¤CœGðDÿ+A+ÃL<³s‡v20130323_00570_stA(éy<#×
?¬àq–	"ÿÁA(éy?Ð
‡
Ûav20130324_00745_st  Ksd021@ë‡|$Ú?~Ç3@€E—{)=>D?@.àµ?Î{]¾¢ÐåEM
DŸÂDø1A,¬<›'†v20130324_00745_stA+
=<#×
?²m¤¤£œ'¿€A,¬?"pPÀ
‡
Ûav20130324_00747_st  Ksd021@ë‡m¹A?dÀ÷@€E—¹f=H•`?ݾd@jáHd¾ ÄœEŸK3CœBD+çA,È<™ðv20130324_00747_stA)‡<#×
?¸™¥"ØHÁA)‡?Ð
‡
Ûav20130325_00767_st  Ksd021@ë‡(mN7?#9G@€EŸû¸>UÈv20130325_00767_stA(bN<#×
?²m¤¤£œ'ÁA(bN?Ð
‡
Ûav20130325_00769_st  Ksd021@ë‡(¢…?4q@€EŸ@Í=ø]íB¦­æBÌÍe¾§ïžE¬N)C›öÉDN5v20130325_00769_stA/+<#×
?¶Ò5‹Åy¢¿€A/+?à
‡
Ûav20130509_00866_st  Ksd021@ëŒÊ¨ïøÌ?Ù¿K@€EÌ´{=¾¤>®?_¾«…EÍ×DŸmÓD~˜A+º³=%Rv20130509_00866_stA*§ð<#×
?²m¤¤£œ'¿€A+º³?¢$ª@
‡
Ûav20130509_00868_st  Ksd021@ëŒÊ¬XM?½v@€EÍRq=8ëÐ@-IØ?!G®d¾´¼jEÎÃ×C›JDƒ…A+½Ù=:\v20130509_00868_stA*‡+<#×
?¶Ò5‹Åy¢¿€A+½Ù? §K€
‡
Ûav20130515_00081_st  Ksd021@덅B¸Ì»?wÍì@€E"è=ì¥ú>¥Ã?èõÃa¾¢MÓEŠ´)DŸ¾°D8ÅA,ÆP<…'"v20130515_00081_stA+ÎÙ<#×
?²m¤¤£œ'¿€A,ÆP?²R€
‡
Ûav20130515_00083_st  Ksd021@덅EÍdL?v½­@€E…=Lv20130515_00083_stA+'h<#×
?¶Ò5‹Åy¢¿€A+'h?à
‡
Ûav20130525_00753_st  Ksd021@ëŽÉuMÏÂ?•áN@€E›F¤=³!?À^?áG®^¾³¶FEŸÈDŸ‹LD€åA,"Å<¼¯­v20130525_00753_stA+¥ã<#×
?¶Ò5‹Åy¢¿€A,"Å?—•õ 
‡
Ûav20130525_00755_st  Ksd021@ëŽÉx¤ Ü?zœÝ@€E›=›5x?Yÿ"@\)f¾»dZE£'3C›E¢D½A,"¬<¶jVv20130525_00755_stA+©ü<#×
?¼
ԗâËÝ¿€A,"¬?–ÍJÀ
‡
Ûav20130526_01037_st  Ksd021@ëŽèòoÿA?²³…@€EœÐ…=õ\$>7Z=?u^¾ºáHE ŒáDŸ‡ÏDåA,K<êû>v20130526_01037_stA+×
<#×
?¶Ò5‹Åy¢¿€A,K?_gÀ
‡
Ûav20130526_01039_st  Ksd021@ëŽèõÓò?¶@@€E›œá=Šiˆ>ØÃ{?Tzác¾Éº^EŸ·
C›Ö¨D¯A,7«<ògvv20130526_01039_stA+ß;<#×
?²m¤¤£œ'¿€A,7«?žLîÀ
‡
Ûav20130615_00510_st  Ksd021@ë'cˆØ%ñ?…¦è@€E…•==·ìp>›÷>@£×a¾³¶FEšDŸ±DVÉA-sÇ<Áðv20130615_00510_stA,r°<#×
?¸™¥"ØH¿€A-sÇ?˜>`
‡
Ûav20130615_00512_st  Ksd021@ë'c‹ýŸS?fòê@€E…kÃ=j}i?šÚJ?øQìf¾/EŠÌCœ6fDsTA-Õë<'v20130615_00512_stA,vÉ<#×
?¶Ò5‹Åy¢¿€A-Õë?â@
‡
Ûav20130617_00298_st  Ksd021@둡!Aô?%ÑB@€E~ù=j±ðv20130617_00298_stA*"<#×
?¶Ò5‹Åy¢ÁA*"?Ð
‡
Ûav20130617_00300_st  Ksd021@둡#òãã?-¼Ä@€E~E×=Ö}
v20130617_00300_stA)ûç<#×
?¶Ò5‹Åy¢ÁA)ûç?Ð
‡
Ûav20130620_00740_st  Ksd021@ë'üöæ|?Vo@€E[8='È?)œ@^¾¨r°Ek—×DŸ›DÊ=A.*Â</av20130620_00740_stA,È´<#×
?²m¤¤£œ'¿€A.*Â?…àL 
‡
Ûav20130620_00742_st  Ksd021@ë'¿ ?YÀ@€E\Œ==K°á@›`ž@ f¾±©üEok
C›Y7D'A-̳<"yåv20130620_00742_stA,áH<#×
?ÂHÉ4â;¿€A-̳?< 
‡
Ûav20130622_00593_st  Ksd021@ë'FæÑu©?eés@€Ev7š==?þ$û@,ÌÍ^¾±&éEƒ°ÍDŸ•HDÌ{A.&a<‡ªåv20130622_00593_stA,Ĝ<#×
?²m¤¤£œ'¿€A.&a?õ\ 
‡
Ûav20130622_00595_st  Ksd021@ë'Féô°—?~mæ@€EvÙ®=Ò¬ç>Årø@\)e¾¤ZES
C›QËDºoA-êØ<"|îv20130622_00595_stA,ñª<#×
?²m¤¤£œ'¿€A-êØ?'À
‡
Ûav20130623_00618_st  Ksd021@ë'f¸Ù¿?je@€EOÈf=Àqˆ?qW?ó33^¾¦ffE_¤DŸ'DļA.<"Õ®v20130623_00618_stA-%<#×
?²m¤¤£œ'¿€A.?'zµÀ
‡
Ûav20130623_00620_st  Ksd021@ë'f¼;Î?Žðº@€EQ¸=Ò
Ö>¢ç†?—
=e¾­'hEWêfC›L‹DËDA-Ê|<ʺóv20130623_00620_stA,§ð<#×
?²m¤¤£œ'¿€A-Ê|?™W^`
‡
Ûav20130624_00467_st  Ksd021@뒇#‡¯?sÌÒ@€EN¾f=Ã0?‡'t?Ã×
^¾¢ÐåEX¬RDŸ'ºD©ªA.$-<ž_öv20130624_00467_stA,áH<#×
?¬àq–	"ÿ¿€A.$-?"ËþÀ
‡
Ûav20130624_00469_st  Ksd021@뒇&õþ?lq–@€EO3=Ý2Š?t2?øQìf¾ž5?EYÍC›DþDþVA.&º<œ)'v20130624_00469_stA,å`<#×
?²m¤¤£œ'¿€A.&º?"…2@
‡
Ûav20130625_00356_st  Ksd021@뒤ïг?M)%@€E{`=";¼?-î@*áH^¾—
=E"¤¸DŸ¨RD¨sA.«<gÚv20130625_00356_stA+33<#×
?²m¤¤£œ'ÁA+33?Ð
‡
Ûav20130625_00358_st  Ksd021@뒤êÑ?G–î@€E|š=˜\"@´Ýs@Âc¾²-E"¢fC›œD½A-Ï_<ŽÉãv20130625_00358_stA*Ôþ<#×
?»l‡PEÎÁA*Ôþ?Ð
‡
Ûav20130626_00171_st  Ksd021@ë'Â)ž·?É@€E–Hq=­Bv20130626_00171_stA*bN<#×
?¸™¥"ØHÁA*bN?Ð
‡
Ûav20130626_00173_st  Ksd021@ë'Â,Á–?ˆÓ@€E–`¤=•ÈDv20130626_00173_stA*Ý/<#×
?»l‡PEÎÁA*Ý/?Ð
‡
Ûav20130627_00088_st  Ksd021@ë'ßÄ(™&?ˆE@€E®=z§0B+ÏA‰ë…`¾ž¸RE·/ÃDŸ³;D)Hv20130627_00088_stA/G®<#×
?¶Ò5‹Åy¢¿€A/G®?à
‡
Ûav20130627_00090_st  Ksd021@ë'ßÆöÉö?"Oo@€E®üá=q">@Ï\)c¾ÒòEº3C›á‰D?
v20130627_00090_stA)ûç<#×
?¸™¥"ØHÁA)ûç?Ð
‡
Ûav20130628_00391_st  Ksd021@ë"uÑs%?Rˆ&@€E 	q=•`d>f>ø@p£×a¾²-E§æDŸª‡DyšA.² <˜ÙNv20130628_00391_stA-xÕ<#×
?¸™¥"ØH¿€A.² ?")À
‡
Ûav20130628_00393_st  Ksd021@ë"yÑu?HP@€EŸ;='Ø@¡,@y™šc¾œ(öE¨…C›ÖDƒA.qò<'Ø€v20130628_00393_stA+
=<#×
?¯< ÒW´êÁA+
=?Ð
‡
Ûav20130629_00184_st  Ksd021@ë" Þ܄P?6G‹@€E‰Ï×=®X?;ÜÇ@±ë…`¾—PE"¥3DŸÄÝDPåv20130629_00184_stA*Ôþ<#×
?¶Ò5‹Åy¢ÁA*Ôþ?Ð
‡
Ûav20130629_00186_st  Ksd021@ë" âñ?.Ry@€E‰D3=ŽZ,@&A=qd¾¢MÓE˜–RCœ{çDYªv20130629_00186_stA*V<#×
?´ž<'ˏÁA*V?Ð
‡
Ûav20130630_00110_st  Ksd021@ë"?YµS	?`@€Ea)=ŸVü=ûhÐ@0£×_¾¦ffE—R=DŸÛ¦D+uA.®Z<]Ñv20130630_00110_stA+\)<#×
?²m¤¤£œ'ÁA+\)?Ð
‡
Ûav20130630_00112_st  Ksd021@ë"?\åéÔ?g1ý@€E'B¸=p ?@ŒP@33d¾œ¬E–jC›òÑD* A.bç<;Ív20130630_00112_stA-G®<#×
?²m¤¤£œ'¿€A.bç?‡bù 
‡
Ûav20140622_00088_st  Ksd021@ë¿ßIÔõ»?Q´@€E»V{=vh@©?hõÃ_¾›"ÑE¼{D˜ZD(RAQÅN<ráÔ                  ÀÀøÀÀ€AQÅN?Ž\:€
‡
Ûav20140622_00090_st  Ksd021@ë¿ßM-‹?àm@€Eº{=eJÀ?"Ôƒ?333g¾¥ãTEº2¸CzxD(ÕAQw¶<´H·                  ÀÀøÀÀ€AQw¶?–‰à
‡
Ûav20140623_00009_st  Ksd021@ë¿þµç§?#÷Ï@€E²l)=…"<@Àî?'ë…_¾ž5?E´!šD˜yDXARKü<D9ó                  ÀÀøÀÀ€ARKü?ˆ‡>`
‡
Ûav20140623_00011_st  Ksd021@ë¿þ¹=n ?$@+@€E± =Ž¥M>ìeý?Y™še¾"t¼E²C{E`DM²ARZÁ<+Š4                  ÀÀøÀÀ€ARZÁ?…qF€
‡
Ûav20140623_00105_st  Ksd021@ë¿ÿ"›àò?x@€E 
×=[{¸@Æ3?Ê=q^¾ŠÀƒE¡ D˜*D#uAR¤'<|]v                  ÀÀøÀÀ€AR¤'?‹®À
‡
Ûav20140623_00107_st  Ksd021@ë¿ÿ‡÷àø?hð@€E Pš=¢¹L=¢ia?ï\)e¾OßE¢'{C{iºD<‹ASY<Ž!z                  ÀÀøÀÀ€ASY?'Ä/@
‡
Ûav20140624_00085_st  Ksd021@ëÀ "R8?\Lu@€Eª'{=@ÀØ>º¹h?333^¾—
=EªXRD˜$ZDÜÝARel<V°L                  ÀÀøÀÀ€ARel?ŠÖ	€
‡
Ûav20140624_00087_st  Ksd021@ëÀ %-£?V‡7@€E©Ûf=y±W?,Uk?E¸d¾ž¸REªáC{`ÅDARm*<Š`D                  ÀÀøÀÀ€ARm*?'L€
‡
Ûav20140624_00133_st  Ksd021@ëÀ ¬¬?hz–@€E"Ï={ÆA@U¨l?LÌÍ^¾™‡E" )D˜-yD÷mARgn<ráN                  ÀÀøÀÀ€ARgn?Ž\)À
‡
Ûav20140624_00135_st  Ksd021@ëÀ °ªŠ?g"@€E""Í=‡ˆ>*ŽT?:áHg¾¢ÐåE"¼¤C|–D ¤AR_W<i^                  ÀÀøÀÀ€AR_W?+ÃÀ
‡
Ûav20140625_00153_st  Ksd021@ëÀ@€'ŒŠ?8?@€E‡Ð¸=7¾p?87?…¸^¾¡G®E‰TD˜&òD81ARÏ<dÚw                  ÀÀøÀÀ€ARÏ?Œ›Nà
‡
Ûav20140625_00155_st  Ksd021@ëÀ@ˆ é?B³Ì@€E…«q=Ǻ¦?88Þ?ÈõÃc¾ºáHE‡~{C{M'D>éAR¬Î<€##                  ÀÀøÀÀ€AR¬Î?d`
‡
Ûav20140628_00184_st  Ksd021@ëÀ Û
à?W¸T@€E'­×=~†?>™E?O\)^¾"ýôE'gìD˜2¸D}AS0<K.v                  ÀÀøÀÀ€AS0?‰eÎÀ
‡
Ûav20140628_00186_st  Ksd021@ëÀ Þpþñ?Ukq@€E'u×=¬þü>à&ã?Y™šf¾¥ãTE"9\C{t{DEqAS	`<v=                  ÀÀøÀÀ€AS	`?ŽÇ¢@
‡
Ûav20140701_00075_st  Ksd021@ëÀÿM­‡ã?Ü{@€E¡øR=–ï"?ã¶Î?ØQì_¾­'hE£ÿD˜…D®AT¦<ŒêÉ                  ÀÀøÀÀ€AT¦?'Y 
‡
Ûav20140701_00077_st  Ksd021@ëÀÿPù­+?Æ=@€E¢ÏR=x¦°?"ëê?µÂe¾³33E¥'CzöÉD#¦AT`<ƒ{^                  ÀÀøÀÀ€AT`?okÀ
‡
Ûav20150227_00185_st  Ksd021@ëß(œWå?õU"@€E™¸ì=ˆfˆ@=ˆà>ž¸R?¾®{Eš
DŸÄ!DúA?~=¾áv20150227_00185_stA>V<#×
?¶X2ðiÏ¿€A?~?£Ü 
‡
Ûav20150227_00187_st  Ksd021@ëß(#y?ýäÎ@€E™•H=˜°@Iá]>®{d¾½p¤EšCœjDJA>Í=1ö#v20150227_00187_stA>ƒ<#×
?¶X2ðiÏ¿€A>Í?¦>Ä`
‡
Ûav20150312_00431_st  Ksd021@ëàÊn­€?–š£@€E¹iÍ=9 @êÝæ?ÌÍ`¾·KÇE».RDŸ©/DRA<`E<¿Ã|v20150312_00431_stA;ë…<#×
?²m¤¤£œ'¿€A<`E?—øo€
‡
Ûav20150312_00433_st  Ksd021@ëàÊqéL	?j!{@€E¹*=€$x?v‹ó?ž¸Rc¾Ÿ;dE»KHCœkÇDYªA<G<—µJv20150312_00433_stA;¶F<#×
?²m¤¤£œ'¿€A<G?'ö©@
‡
Ûav20150529_00201_st  Ksd021@ëꀟ¨Œ|?<"ÿ@€EÅî=Žê›v20150529_00201_stA2ñª<#×
?²m¤¤£œ'¿€A2ñª?à
‡
Ûav20150529_00203_st  Ksd021@ëꀢî½
?QjÌ@€EÅZ
>
•?'ôE?—
=d¾—PEÇX¤Cœ>˜D=A4'A<ÊÎÕv20150529_00203_stA3‡<#×
?¥=Žê˜ü¿€A4'A?™YÚ 
‡
Ûav20150604_00397_st  Ksd021@ëëG9ù?dt@€E¶Š×=oÆà>¿>©?æffa¾˜"uE¹¸öDŸ°DxbA3•€<LZËv20150604_00397_stA2r°<#×
?¶Ò5‹Åy¢¿€A3•€?‰‹Y`
‡
Ûav20150604_00399_st  Ksd021@ëëG<j"X?vo@€E·š=á½G?y5¤@záb¾²°!E¼È¤C›ÉyD™hA3C><†—€v20150604_00399_stA2Z<#×
?²m¤¤£œ'¿€A3C>?Òð
‡
Ûav20150611_00101_st  Ksd021@ëì XÀ±?'ú@€E¢ü3=ݗÇ@Lº¶?k…_¾¬1E¥|DŸ××DïßA2C(< •êv20150611_00101_stA1?}<#×
?¬àq–	"ÿ¿€A2C(?"½@
‡
Ûav20150611_00103_st  Ksd021@ëì a".Î?¥ÔC@€E¢%Ã>\p?˜?ó33b¾»dZE¥‰\C›èsDçA2«O=sº`v20150611_00103_stA1\)<#×
?»l‡PEο€A2«O?®wL
‡
Ûav20150624_00169_st  Ksd021@ëíÀk[s?+}ÌA F{=«pv20150624_00169_stA-Òò<#×
?¯< ÒW´êÁA-Òò?Ð
‡
Ûav20150624_00171_st  Ksd021@ëíÀx·¬?!aA Fz¡a="v20150624_00171_stA.A‰<#×
?¯< ÒW´êÁA.A‰?Ð
‡
Ûav20150626_00024_st  Ksd021@ëíÿ#GP?1Üä@€EÐ#×=Çuð?¢lü@¸Rb¾™™šEÕ…DŸš¸DÕA0ü<DÄ_v20150626_00024_stA/p¤<#×
?´ž<'ˏ¿€A0ü?ˆ˜‹à
‡
Ûav20150626_00026_st  Ksd021@ëíÿ(†?A0Ô@€EÎìá=ÉëÉ=>¿@Qìe¾'ñªEÒü¤C›uD:^A0Î<€uØv20150626_00026_stA/²<#×
?²m¤¤£œ'¿€A0Î?»
‡
Ûav20150630_00077_st  Ksd021@ëî'v'Ç?~c@€E¯^='ì?Ê ×@333b¾–‡+E³ƒ3DŸ"¼D^˜A0 !<°‰v20150630_00077_stA.í'<#×
?²m¤¤£œ'¿€A0 !?–± 
‡
Ûav20150630_00079_st  Ksd021@ëî'zØù¬?Xú@€E²m
=¬ý?=>w@n{e¾›¥ãE¶ìC›uÃDšA0Í<õ5Åv20150630_00079_stA.°!<#×
?²m¤¤£œ'¿€A0Í?ž¦¸ 
‡
Ûav20160630_00792_st  Ksd021@ìG;Œxt?Vù]@€E"r®=Š,?o.¦@ff^¾¦éyE˜¤DŸŠDïßA<Ä4<ˆ‹v20160630_00792_stA;xÕ<#×
?¬àq–	"ÿ¿€A<Ä4?'`€
‡
Ûav20160630_00794_st  Ksd021@ìG>Æ)?YHÿ@€E"i3=—öv20160630_00794_stA;‰7<#×
?¶Ò5‹Åy¢¿€A;‰7?à
‡
Ûav20170618_00154_st  Ksd021@ìHaëó.?ˆa@€E~\="Ô?úÑ6?\)a¾¡G®E\DŸ­qDh´AZtã<½øi                  ÀÀøÀÀ€AZtã?—¿
 
‡
Ûav20170618_00156_st  Ksd021@ìHaræ|?ƒjÞ@€EŸ'3=…\?a€˜?(öf¾"t¼EŸVRCœBD`bAZWÑ<·0è                  ÀÀøÀÀ€AZWÑ?–æ
‡
Ûav20170619_00526_st  Ksd021@ìH"ÚAºŠ?;ŕ@€E«ì= ò¤@j	?hõÃ`¾šŸ¾E«™\DŸ´îD!yAZ'l<L6…                  ÀÀøÀÀ€AZ'l?‰†Ð 
‡
Ûav20170619_00528_st  Ksd021@ìH"ÝÚ`?>ñÜ@€E«=˜Üˆ@•
?E¸g¾†$ÝEªèöCœ"TDÒ AZ¥<;èy                  ÀÀøÀÀ€AZ¥?‡} 
‡
Ûav20180404_00859_st  Ksd021@ìl¨7|ÿ?êM@€Ež}Í='¼xv20180404_00859_stA/P<#×
?²m¤¤£œ'¿€A/P?à
‡
Ûav20180404_00861_st  Ksd021@ìl¨:;Ë2?H3@€Ežá=x»ø?,ú"?xQìe¾ ÄœE }×Cœ8"DàåA0¬Ð<¶
×v20180404_00861_stA/G®<#×
?µÅµå¸¿€A0¬Ð?–ÁZà
‡
Ûav20180407_00462_st  Ksd021@ìm	Ç~3¸?{çè@€EŽCq=×¹Ó@?³33^¾ª~úE'»×D }`DxbA0³‡<‹Û^v20180407_00462_stA/®<#×
?²m¤¤£œ'¿€A0³‡?'{kÀ
‡
Ûav20180407_00464_st  Ksd021@ìm	Êx©à?{¾
@€EŽˆ…=€d @ŠÂ?±ë…c¾ª~úE'AšCŸÑ'D#A0`l<›;Îv20180407_00464_stA/Oß<#×
?²m¤¤£œ'¿€A0`l?"gyÀ
‡
Ûav20180415_00808_st  Ksd021@ìn
ûá¨&?7"Z@€EÞK×=˜Ô>x¸@l(ö_¾­'hEèˆ{DŸ¨9DÛçA1Vi<q0v20180415_00808_stA0J<#×
?¶Ò5‹Åy¢¿€A1Vi?Ž&€
‡
Ûav20180415_00810_st  Ksd021@ìn
ÿÖ¤?_yÅ@€EÞö=—ZÐ@`š@ £×f¾±©üEä{®Cœ-qDºoA0m<oñvv20180415_00810_stA/P<#×
?¼
ԗâËÝ¿€A0m?þ.À
‡
Ûav20190808_00361_st  Ksd021@쪸jû!?QXã@€E"hR=Ø?	X2@ë…a¾¯²E"M®DŸòD/Akƒƒ=OÄà                  ÀÀøÀÀ€Akƒƒ?©ø˜`
‡
Ûav20190808_00363_st  Ksd021@쪻tU?X"@€E'-3=š¤?Mt?Y™še¾±©üE'u®C¦DÇAk?¢<¸­                  ÀÀøÀÀ€Ak?¢?—¢`
‡
Ûav20190825_00040_st  Ksd021@ì¬ !¾[›?a9r@€E¦«=¢æØ@

r?k…`¾Ÿ;dE¦ÃD¨ÑôD
?ÏAmgñ<âs©                  ÀÀøÀÀ€Amgñ?œNu 
‡
Ûav20190825_00042_st  Ksd021@ì¬ $¹s?m±*@€E§f=p´'@",?c×
e¾"t¼E¦ˆáCÀØRD
Alà4="Ð                  ÀÀøÀÀ€Alà4? 0š
‡
Ûav20190825_00155_st  Ksd021@ì¬!ÃæêZ?V/Y@€EŸï==‰k(?ўX?†ff^¾•EŸ…D ÃDŠoAn_k<òŽÁ                  ÀÀøÀÀ€An_k?žQØ 
‡
Ûav20190825_00157_st  Ksd021@ì¬!ÆÒ­?L=@€EŸŒH=^h?yà?^¸Re¾šŸ¾Ež,C»De/AmUê<Ô,È                  ÀÀøÀÀ€AmUê?š…™

==> anc/pub_raw/L222_31_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  142 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
[Èï‰v20100409_00399_stKsd098@ë	?8hW@€E)ì=§Íà
[Èï‰v20100409_00403_stKsd098@ë	GC?C
î@€E\q=¨"Ä?a`™@33a¾'JEé…D±ãDH ÅAg2=L!
[Èï‰v20100410_00566_stKsd098@ë*]ñx?$ú-A F,aC=ë¶Ó?Z¼j@Dzád¾å`F.oÍCÛ:DG"Ah§|=7
"
[Èï‰v20100410_00570_stKsd098@ë*nEƒ?'ÃôA F-HŠ>ÍÀ@¨ÛÊ@PK¾wÎÙF.n…D±Ì)DH7;Ag·ø=hø,
[Èï‰v20100626_00445_stKsd098@ë	đÝãv?R	A@€EJrö=â#@$èa@33c¾œ¬EN;3CðDDKøA`…±=1‹V
[Èï‰v20100626_00449_stKsd098@ë	Ę¿Nµ?Rz@€EJÑ\=¢…M@"€z?\f¾"÷ÏENG
D¶7}DFÉÛA`Žÿ=Mð
[Èï‰v20100817_00215_stKsd098@ëAø£?9¦@€Eˆî\=Ț?3ÜF?Î{e¾†$ÝEˆlRCðOžDC®AYdß<°ý'
[Èï‰v20100817_00219_stKsd098@ëAþÌÿx?;–@€Eˆì=²ûÜ@g«"?ñë…f¾†§ðE‰döD¶AôDF'òAYæ<ëÀ 
[Èï‰v20100817_00311_stKsd098@ëBó¾C?HEÛ@€E†ãÃ=i
Q=ޖp?â\d¾†$ÝE†:öCïàbDC‰'AYqö<åOÜ
[Èï‰v20100817_00315_stKsd098@ëBûÖ/w?/Á@€E"Òf=ºÞœ@$@µ?ýp¤f¾ˆ1'E…¹D¶.DFƒAXÈ)=
³Ë
[Èï‰v20100822_00358_stKsd098@ëⓎR>?xð
@€Eˆ©f=§¿x@*Ÿó?¦ffd¾‰º^E‡Æ¤Cæ7
D@"AW`…<ÿ´–
[Èï‰v20100822_00362_stKsd098@ëâ›[ûÿ?rFµ@€E‡0ö=Éðu<ëh´?áG®f¾/E‰<RD´dDApåAWM=¡-
[Èï‰v20100916_00085_stKsd098@ë^ãö4?aàB@€EÈT=Uã@BMtØ@7
=d¾™™šEdžáCæW+D?Ø
[Èï‰v20100916_00089_stKsd098@ëfV«Þ?d\V@€EÉH…=˜)BgZÈ@¥¸e¾œ(öEɏD³÷DA'ª
[Èï‰v20110517_00827_stKsd098@ë2i`éú°?I85@€E"Æö=ºÔÛ?õ@?ü(öe¾"t¼E–CæeÃD?ëuA^¯Õ=0">
[Èï‰v20110517_00831_stKsd098@ë2igô Ñ?B–ó@€E"1H=oCÈ?ú;Ù@	™šf¾ ÄœE—[
D´<DA•ÃA^»Ù=V@Ü
[Èï‰v20110730_00071_stKsd098@ë;Ÿ¶¬Õ6?¡o€@€Eˆ4=P"¸
[Èï‰v20110730_00075_stKsd098@ë;Ÿ½Ëj?­pr@€E‡ö==‡ã ?ÂG?Ü(ög¾®{E‰×HD·×
D:iìAc\=ŒL
[Èï‰v20110816_00340_stKsd098@ë=Áà@gN?Ž±@€Ešå=²äAi8…@\d¾ž¸REœ)\Côä9D8}ôAbB"=lž
[Èï‰v20110816_00344_stKsd098@ë=ÁæԐ;?‰˜<@€E™Üf=€…¸@ù«T?Ï\)f¾˜bE›ÍÃD·ÔBD:^fAbZ=bá&
[Èï‰v20110817_00202_stKsd098@ë=ßb ÿ??…—&@€EªÔ3=g9
[Èï‰v20110817_00206_stKsd098@ë=ßi}<l?Œ'§@€E©×ì=CÈ
[Èï‰v20110820_00452_stKsd098@ë>B{'Eã?[l,@€E~šá=½HA
\)@%e¾–‡+E€ÖfCó¥¢D7ô)Ad¼}=Yí
[Èï‰v20110820_00456_stKsd098@ë>BƒX4J?oî@€E€`='n|
[Èï‰v20110821_00540_stKsd098@ë>bæ£
?œ)}@€Eƒ¿f=lÉ(
[Èï‰v20110821_00544_stKsd098@ë>br`?"
Ë@€Eƒl¸=c£q
[Èï‰v20110829_00241_stKsd098@ë?aéw9?"Kš@€E£Í='ê"?ö´@'®b¾§ïžE¤L{D	~FDD5'AiÅ=PÊÇ
[Èï‰v20110829_00245_stKsd098@ë?a勇r?-ä@€E¡ß×=y@Iš1@&fff¾œ(öE£…ìDÁ)ªD=w¾AiÁ/="F,
[Èï‰v20110830_00285_stKsd098@ë?ªW½?<ƒx@€E­V{>ö"@ˆ%s?úáHd¾"záE®šRCô¤þD82=Ah<1=Qø<
[Èï‰v20110830_00289_stKsd098@ë?±º?Cê÷@€E¬Œ…=ð"A	C˜@
=f¾²-E®D·Š¨D:/;Ah¨q=zçÏ
[Èï‰v20110904_00464_stKsd098@ë@!{í·(?ž3@€E d\=‹²@<‡Ðú@d¾‡®E¡>=Cô…`D8WðAkî=l
P
[Èï‰v20110904_00468_stKsd098@ë@!'GˆU?•¾@€EŸç=…n>òk@¸f¾ÒòE¢KD·»D:sTAiäÄ="Õä
[Èï‰v20110914_00160_stKsd098@ëA`GÝÂ?kÓ£@€Eºûì=‰Yt@6F@Qìc¾'n˜E¼ŒRCôN˜D8‡+A_çî=T0P
[Èï‰v20110914_00164_stKsd098@ëA`VС™?'F@€EÀff=l\À?ˆO~@f¾¡G®EÁrD·°!D:hbA^£$=Nd(
[Èï‰v20110915_00173_stKsd098@ëA€"äöå?/™é@€EÉ	š=«-ä=aà?æffc¾‡®EʆfCô›D8V¸AaAñ='Ì
[Èï‰v20110915_00177_stKsd098@ëA€‹œ 2?%<s@€EÈÍ='Ð@AÎ?â\f¾ß;EÊqD·À‹D:EãAa	>=éæ
[Èï‰v20110916_00195_stKsd098@ëA ºý·¦?–^Õ@€E¨Qö=ÙÏ
[Èï‰v20110916_00199_stKsd098@ëA ÂçæÚ?¯ô@€E©Ã=®‡4@ÿ‰@(öf¾©xÕE«LD·ÿ×D9™'AazŸ=wà 
[Èï‰v20111002_00034_stKsd098@ëCŸ'í
	?€R@€E‹H=€§¨?'˜_?Ü(öd¾ ÄœEÄ>fCônwD8:ÑA`=YÑ8
[Èï‰v20111002_00038_stKsd098@ëCŸ˜F?Âx@€EÂøö=¼U|?ÀªŠ?ï\)f¾«…EÆ2áD·šoD:$‹Aaã@=W‰à
[Èï‰v20120313_01182_stKsd098@ëX ù4?Œg¦@€E¡›\=ç¶Ö@#Œ?\)d¾° ÅE¥RöCô&¨D9P!ASÛb<즵
[Èï‰v20120313_01186_stKsd098@ëXµËS? Þ)@€E£)=ÎΚ@•à2?§®f¾²-E¦ïÃD·Ñ‰D:VúASÞç= t.
[Èï‰v20120527_00622_stKsd098@ëaeïa,?"Eþ@€E¤öq=¡'ô
[Èï‰v20120527_00626_stKsd098@ëaeöÿuì?!I@€E¤H=‹\@©â›?ü(öe¾—PE¨+šD·ÖD:‡}AHt¹<!
[Èï‰v20130126_00588_stKsd098@ëì1>–¿?@|@€E|q>,<Anßµ@®d¾\)E–KCôBD9ð"AQ¦û<Ôþ=
[Èï‰v20130126_00592_stKsd098@ëì7î\?Lc@€E-š>¯B6Ïõ?ë…e¾¡ÊÁE—üRD·ÅXD9
[Èï‰v20130310_00495_stKsd098@ë…Gƒ	õ¢?gW@€EÂ.ö=ΦÛ?—,©?Àc¾"÷ÏEÇ$fCôhD9öwAP6±<¯×'
[Èï‰v20130310_00499_stKsd098@ë…G‰m&Ÿ?[Ì@€EÂ)=QhA"¿l?¾¸Re¾›"ÑEȘ¤D·ÈD9[…AO¬ò<¯ÆÔ
[Èï‰v20130313_00682_stKsd098@녩x2%í?A¯|@€E‡Ý= 10
[Èï‰v20130313_00686_stKsd098@녩Ž>AY?w̅@€EˆŠR=\¸÷?ÊâÑ?Þ¸Rf¾»dZEŽ:RD·ÃÇD9ªAM@Ù=4ý²
[Èï‰v20130319_00889_stKsd098@ë†kv¶Œ?ža@€Eo¥®=ͪüAJw‰?"33d¾›"ÑEvúfCôo\D9_AP<ý°ƒ
[Èï‰v20130319_00893_stKsd098@ë†k} ·±?‡ßJ@€EptR=€]è@NP?ç®e¾¢ÐåEwèD·Ì¼D9ìÍAQi= ¨
[Èï‰v20130320_00961_stKsd098@놋ORîº?–'@€EŒº
=Þ^?@ü³?¹™šd¾ÔýôE'LCô‹DD9"dAQ7¿=¸
[Èï‰v20130320_00965_stKsd098@놋V'ÔÛ?óþÏ@€EŒQf=Ô¹Ë
[Èï‰v20130321_00403_stKsd098@놧l>ý—?`R @€E˜¾==P͈
[Èï‰v20130321_00407_stKsd098@놧r˟%?CgŸ@€E˜;)=Å¬?úâú?ñë…f¾–‡+E®D·Ù'D9‹AT¸I=ðp
[Èï‰v20130323_00722_stKsd098@ë†ç²ðˆ?'"³@€E‰H=¢K¸@êâ(?úáHc¾ŒÌÍEŽµìCô0!D9ðƒAR¨<¶Èq
[Èï‰v20130323_00726_stKsd098@ë†ç¹ÇF¦?÷¿@€E‰Þ
=Ý]Ø@"ñY@\f¾'hsEñ®D·×¾D9˜"ARB<ë¯
[Èï‰v20130325_00537_stKsd098@ë‡%ïŸ4¹?›¬@€E½=ÝïA?É@ffd¾"záEÃ1\CóèD9´œARNb<ÅÌl
[Èï‰v20130325_00541_stKsd098@ë‡%ù¨­´?Åø@€E½®=£%@
[Èï‰v20130411_00540_stKsd098@ë‰K×±?Ä¡@€E™=G×I@˜>¯?E¸e¾¬1E›#\CõoD9CTAN=#
[Èï‰v20130411_00544_stKsd098@ë‰K—_؃?ÓZ9@€E˜m{=^Ð@öÓ¸?'ë…f¾±©üEšz=D·ÏTD9­PANž_=UýÕ
[Èï‰v20130508_00837_stKsd098@댪·Žã?vçƒ@€EµG=}õÇ=ÝÃz?ud¾§ïžE¶–CôTZD8àBATà*<÷N
[Èï‰v20130508_00841_stKsd098@댪½ßŸ?i‰@€E±Ôá=åÛö@®?k…f¾ž5?E´@D·ªÁD:9XAUŠ=ï
[Èï‰v20130509_00972_stKsd098@ëŒËŒ(r:?Ñ>@€EÍa¸>ÛS
[Èï‰v20130512_00687_stKsd098@ë(ãý¦	?ê<W@€EQì=ª›@Æè?s33d¾Å¸EŸ/qCõåD9FAQT(=-Gž
[Èï‰v20130512_00691_stKsd098@ë(ëÔ®?œ&'@€Ež=H=ørt?p"5?ª=qf¾¾ùÛE¡*RD·Ê°D:þASùN=(ÿ
[Èï‰v20130614_00254_stKsd098@ë'BÛlÓ?'7µ@€Ey9\=ÓãŸ@¿P?ºáHd¾®{E€páCôyyD9¾VAQ@<ÜÓÜ
[Èï‰v20130614_00258_stKsd098@ë'Báê ó?v•Ø@€Ez3q=•³"@&'Ä?µÂf¾µÂE€‹\D·ÈbD:ªAPø3<ÄQ
[Èï‰v20130615_00184_stKsd098@ë'`{;ÀK?…£_@€E¢¡¤=Šµè?ï?Ï\)d¾¡G®E¦	HCôžD9Ý?APÓ
<À°
[Èï‰v20130615_00188_stKsd098@ë'`³i$?Ž[½@€E¢x
=—nôAY\?°£×f¾¡G®E¦W×D·Å‰D9òAQ,~=	)•
[Èï‰v20130616_00258_stKsd098@ë'̕'?Yœc@€Eœ•f=¯R>Á1Z?Ç®d¾•E ð¸CôfD:AOI<¡A•
[Èï‰v20130616_00262_stKsd098@ë'Ó6Ãá?lô'@€EœoH=·ç¤Bǃ¥?Ýp¤1¾¹XE '¸D·ÖD9ä)
[Èï‰v20130616_00456_stKsd098@둂×;pn? Qó@€E¡3\=nё@È®Æ?ë…d¾\)E¥_®CôtþD9ÇÏAO@<g£
[Èï‰v20130616_00460_stKsd098@둂ÝèˆÀ?҄@€E þ3='?Ø
[Èï‰v20130617_00788_stKsd098@둥ž6ó?|o&@€E{ù\>9{@~[?Ï\)d¾©ûçE˜¤Cô­PD95AN¿ˆ<Þ½Ô
[Èï‰v20130617_00792_stKsd098@둥¤Jlá?z!»@€Ez3×=âÔ?Ìè?ŒÌÍf¾Éº^E—
D·®D:LœANk_<Øf5
[Èï‰v20130619_00408_stKsd098@ë'äýØ}°?O.@€EZL{=;…'?Ù}œ?Æffd¾Ã•Eb²Cô«çD9M/AQ'<¶™
[Èï‰v20130619_00412_stKsd098@ë'効W?e7—@€EZ[×=¾´@ÀT1?ã×
f¾²-E`töD·¸åD:<îARû<ò=ý
[Èï‰v20130620_00606_stKsd098@ë'ïD{°?_¾µ@€E-Ë®=o@¿7?õd¾ ÄœE2®Cô…?D8¿+AT'Î=½4
[Èï‰v20130620_00610_stKsd098@ë'õïe©?I˜±@€E+ì=W}Ø>2?У×f¾§l‹E3¾D·®òD:bAQÐG<ĘÏ
[Èï‰v20130621_00798_stKsd098@ë'&d/&?°
]@€E`¸=8AJ?µÂd¾»dZEfRCôŸ\D8Ê=AQMË=˜,
[Èï‰v20130621_00802_stKsd098@ë'&jüó±?×·Ž@€EcA
=Ïi
[Èï‰v20130623_00712_stKsd098@ë'gz+	™?Pdâ@€Ea×=qZw>£DË@zád¾ ÄœEgdCô´ÝD8–AQœ<éO
[Èï‰v20130623_00716_stKsd098@ë'g€{°¥?O"P@€Ea:>%X¿?œ[G@ £×f¾£SøEiׅD·œ´D:fwAQÙé=æ
[Èï‰v20130625_00654_stKsd098@뒦b|ÌÚ?®Aä@€Ejà)=H¿é>\g?}p¤e¾´9XEqìCô\ÍD8ÁüAPbö<ë*!
[Èï‰v20130625_00658_stKsd098@뒦hÍHô?ó'@€El)ì=bIx?#?ª=qf¾˜"uEr¶D·šoD:eôAQí(=j0
[Èï‰v20130626_00565_stKsd098@ë'Å3±ã'?UH:@€E…±¸=îAAæÒ?Ôzád¾ ÄœE‰`)Cô—+D9AQ'Á<¸Âò
[Èï‰v20130626_00569_stKsd098@ë'Å:/+<?Cä@€E†\=o¯?r–?¼(öf¾–EŠƒšD·­‰D:wLAP".<¤É?
[Èï‰v20140406_00641_stKsd098@ë¶LíIyÇ?34_A FYUC=°¸A.@i™šd¾…¡ËFZ­ÃCô{¦D8Â-Ay¯=®±Æ
[Èï‰v20140406_00645_stKsd098@ë¶Lúz?&´JA FZl.=ÎQî@¥U>@333f¾%F\&qD·þD:<Ay_›=Œ®
[Èï‰v20140501_00263_stKsd098@ë¹bÓt¡"?JŒ‹@€E¥ß)=SÿAË™@~¸Re¾ž5?E¨½…CÔ¶FD9ÁüAu@ë>F\
[Èï‰v20140501_00267_stKsd098@ë¹bÚ;/?U'@€E¥=o7X@4F<@`£×f¾œ¬E§>fD°G;D9­¢AyA>È:
[Èï‰v20140621_00050_stKsd098@뿾á%d>?`@€E¾œ
=ŠÚ >Ým'@K…d¾OßEÂ5®CÔj^D9å/Ar|(="y\
[Èï‰v20140621_00054_stKsd098@뿾ç˜Ðœ?1k@€E¾O==ŠÊ´?í:@#×
f¾ŽVEÂqÃD°6¨D9ÚÑAs»P=|ÃÀ
[Èï‰v20140622_00146_stKsd098@ë¿ßÆÀ£õ?'1=@€E¯"®=ac‰A8Ě@ÌÍd¾šŸ¾E²C×CÔóD:*AmŠ¡=˜¶
[Èï‰v20140622_00150_stKsd098@ë¿ßÍ®~Ù?‰Y@€E²¶\=½'@@"D8@5¾˜"uE´ÝD°`ÍD9ìÝAn
=°‹
[Èï‰v20140623_00067_stKsd098@ë¿ÿ9šÐü?³@€E§%=`ïx>ç€)@£×d¾r°!E©¨CÔîúD:ÉAmç8=rë9
[Èï‰v20140623_00071_stKsd098@ë¿ÿ@*'?F@€E§³=¨kH?ÿÕ?î{e¾'\E©ÆáD°JwD9ÆwAn2è=r7Ê
[Èï‰v20140625_00115_stKsd098@ëÀ@50L?%õ4@€E‹¿{=f¶p@,')?ìÌÍd¾™™šE:öCÕD:/žAm›>=QƉ
[Èï‰v20140625_00119_stKsd098@ëÀ@;»W"?®Â@€E‹"®=mØAGX@ f¾¢ÐåEJ)D°\bD9ÔîAo0Ü="®
[Èï‰v20140628_00050_stKsd098@ëÀŸ|ô1ì?^ @€E™¶…=¡…ô
[Èï‰v20140628_00054_stKsd098@ëÀŸƒ¦È×?P
b@€E™$š=Al
[Èï‰v20140630_00124_stKsd098@ëÀߗ˜˜=?,ÔÇ@€EÏf=›à>Ÿ‰@\d¾š¬EŸ½
CÕÛD:wAk?³=ks'
[Èï‰v20140630_00128_stKsd098@ëÀߞñú?9Ѳ@€E›HR=n†?ÓFæ@G®f¾–‡+Ež½®D°AD9ÕPAkp2=Zï

[Èï‰v20140702_00067_stKsd098@ëÁS9¾=?B,°@€E±Ç=€Åx@"eÚ@
=d¾"›¦E´jáCÔûdD:;×Ak¬=W5
[Èï‰v20140702_00071_stKsd098@ëÁZ¶+?9w@€E°×…=Fâ=«>Š@33f¾yÛ#E³¬ÍD°HþD9Ó×AkÇË=a‡
[Èï‰v20150330_00570_stKsd098@ëã¿6Ç<?1Rš@€E¿='"
[Èï‰v20150330_00574_stKsd098@ëãɵó?Aàµ@€E¿aq=ƒŒ
[Èï‰v20150409_00293_stKsd098@ëäFÁlœ`?A"T@€EÌüf=m>Ÿ
[Èï‰v20150409_00297_stKsd098@ëäFǽ(•?Ch¡@€EÍZ=–#ø
[Èï‰v20150421_00344_stKsd098@ëåÄvs¿•?¯ë´@€E©Fš==LÇ
[Èï‰v20150421_00348_stKsd098@ëåÄ~5?/¤@€E©9{=‰H
[Èï‰v20150425_00289_stKsd098@ëæC–Æß?oüZ@€EµI¸=û–Q
[Èï‰v20150425_00293_stKsd098@ëæC1Ï0?t«Á@€E´ô)>V`
[Èï‰v20150601_00163_stKsd098@ëêß·ÛÔR?®T'@€EÁ̏=~I
[Èï‰v20150601_00167_stKsd098@ëêß¾"}?˜^'@€EÀÌ)=nq
[Èï‰v20150603_00265_stKsd098@ëë'Hr	³?'3êA F'>;=³?µ —@Š=qd¾~ùÛFƒhCõD95ãAƒzõ>%ÌÓ
[Èï‰v20150610_00115_stKsd098@ëëÿх~Z?œ¿e@€E¢Æö=Ã|
[Èï‰v20150610_00119_stKsd098@ëëÿÙӛs?šgj@€E¡ï=ˆÀÕ
[Èï‰v20150625_00082_stKsd098@ëíß®‰Oõ?dî°@€E¿	)>ܖ
[Èï‰v20150625_00086_stKsd098@ëíß·§±µ?7Z¤@€E¿žö=  
[Èï‰v20160701_00274_stKsd098@ìdÝJxÊ?<<@€Eˆçq=ÇIiAqÝÖ@'G®d¾œ(öE‹ó×Côˆ"D9DZAxì­>/	e
[Èï‰v20160701_00278_stKsd098@ìdãÃ>.?5à@€E‡ž)=Š8AV÷@G®f¾å`EŠÞfD·¿mD:YhAx" =םÀ
[Èï‰v20170618_00060_stKsd098@ìH_7ºìÐ?2¡n@€E±=®"@\G?ÈõÃd¾'ë…E¸•qCò¸´D9CdA[7ÿ<ËÏ°
[Èï‰v20170618_00064_stKsd098@ìH_==}?:B'@€E­©=¥1÷?ÿ]?ìÌÍf¾'ñªE²,¸D·®fD:kuA[u^=
Ì
[Èï‰v20170619_00488_stKsd098@ìH"‹$Öú?*©@€Eª®=梤@M­@=p¤d¾OßE¯Có[dD9fÉA_e¶=;x
[Èï‰v20170619_00492_stKsd098@ìH"'
ƒ÷?HA9@€Eª¹=Û&ƒ@mA!@
p¤f¾…¡ËE¯…D·íãD:"JA^€=4 `
[Èï‰v20170627_00491_stKsd098@ìI†Z‰?…`?@€E'-Ã=¿¬˜@ËSF@=qb¾Ÿ;dE…õ\CòÃ×D9"JAb(³=g±Á
[Èï‰v20170627_00495_stKsd098@ìI†#ò¾N?ll†@€EÍš=¯¼(
[Èï‰v20180331_00475_stKsd098@ìl)…¶Ÿ?"@€E£]Ã=²U,
[Èï‰v20180331_00479_stKsd098@ìl)‹ š?»5@€E£¤=Ã.à
[Èï‰v20180404_00977_stKsd098@ìl«íÂ*²?"Â7@€E¦Z×=…î¨A·t?¬ÌÍe¾­VE©qCó0åD9Q'AKªë<ú/ª
[Èï‰v20180404_00981_stKsd098@ìl«ô5§,?'5¿@€E¦'=u&pAbƒ?—
=f¾²°!E©ÌRD·Ò%D:a'AK`7=RDø
[Èï‰v20180508_00571_stKsd098@ìpê†LM?Ÿ™×@€E¤Ë=¨'x@Ieõ?´záb¾©xÕE§éìCò(D9¼‹AUV=PI
[Èï‰v20180508_00575_stKsd098@ìpêŒ5'ª?¥O·@€E¥v¸= Hœ?ýß@?Ó33f¾Ÿ¾wE¨€=D·þD:¾5AV4Ò=;×j
[Èï‰v20190422_01199_stKsd098@윍#…K?a6—@€Eà"f=ªKô@¬Ú?ê=qd¾›¥ãEäKìCñÖ¨D9ՑAEó><­š¨
[Èï‰v20190422_01203_stKsd098@윍)Iš©?"^¹@€EàK>"dÿ@ž/|@¸Rf¾¶E¢EäDöD·ŽD;TAF_æ=iì
[Èï‰v20190808_00611_stKsd098@쪴=¿~?†äS@€E‹Šq=«y8>×Çw?ç®c¾·ÎÙE¤{CòJ D;ºòAAt<¿®C
[Èï‰v20190808_00615_stKsd098@쪺'_?†ÿ0@€E‹lq=šß¤@mîÇ?Àf¾³¶FEŽC\D·"bD<ѪA@RÞ<×½Á
[Èï‰v20190823_00349_stKsd098@ì«âZkÖé?)É@€EÁøÃ=ÔP"
[Èï‰v20190823_00353_stKsd098@ì«â`Éú
?@W†@€E•=ëKy

==> anc/pub_raw/L222_32_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  209 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Ye‹aõv20100222_00524_stKsd061@êúL°CÕ?7
A F<Éá>' ?2Ð@õÃ(¾m'hF<JÃBWPåDáÅAƒ­¤=›ÞÜ
Ye‹aõv20100222_00526_stKsd061@êúLÓé¢?3´A F<éC=ÑSZ>Ø{…?\)c¾aG®F<\Dú'úDá{3AƒLŽ=*ž¹
Ye‹aõv20100222_00528_stKsd061@êúL
Àu?8Ð,A F=P8=÷U=?E$ˆ?ƒ×
e¾Š=qF=ÃDlDáo3AƒF?="Öø
Ye‹aõv20100305_00783_stKsd061@êûª€x0?4CE@€E©ñ)=³™·Aº/@ë…0¾™™šE«p=BVô¼Dá=ãA's/=Ç»N
Ye‹aõv20100305_00785_stKsd061@êûªƒ-¼§?3̀@€EªBö=Œü?†?Y?³33d¾"t¼E«é\Dúº‡Dá£çAÝl=ŒX
Ye‹aõv20100305_00787_stKsd061@êûª…ñ¬*?4@€Eªxq=¥ŠÜ>O&?ŒÌÍd¾šŸ¾E¬®¤Dt9Dá˾AÇê=iš$
Ye‹aõv20100813_00351_stKsd061@ëÃ'ÉÊ?09@€E‰¸=œ-,>}\? c¾ž¸RE†[HBÃ\)Dß(A'Vd=ƒ4¾
Ye‹aõv20100813_00353_stKsd061@ëÃ*Ž²?Bï)@€E‰w®="4?žªS?•Âc¾"záE‡¤DÿÑDàÊ=A'•='	
Ye‹aõv20100813_00355_stKsd061@ëÃ-ø‹?BÎ¥@€E‰é
='Ö¤@FûK?¥¸e¾"ýôE‡K\D†ÓuDà‰A'¼›=‡,¬
Ye‹aõv20100822_00298_stKsd061@ëâ\Ïå?UKK@€Eâ…="èt>çn@®b¾'ñªEŠ‹…Bœ ÅDÝbÁAƒ'ˆ>ùg
Ye‹aõv20100822_00300_stKsd061@ëâöî	?Nià@€E¶q=æá‡="%Ü?Š=q\¾™‡EŠ]ÃDüéÛDÞ09A€îk=v,
Ye‹aõv20100822_00302_stKsd061@ëâyF?@¥W@€EŽ`¸='ýü?À±±?¥¸d¾ŽÙE‹\D"]‰DÞ2ÑA:j=™ª
Ye‹aõv20100823_00248_stKsd061@ëŠÍÔ4?lN²@€E"]š=²¨h?óGÿ?ü(öc¾†$ÝE­qBœ©üDÝfÙA'zõ>
Ye‹aõv20100823_00250_stKsd061@뎁èÎ?tϔ@€E"´=ùšÎ
Ye‹aõv20100823_00252_stKsd061@ë')‹?wõ	@€E…2H=–îÔ@'µ¾@ë…e¾œ(öE'†öD"ˆBDÞ(öAƒ,!=÷ì¬
Ye‹aõv20100823_00272_stKsd061@ëÕñïF?læó@€E"Àö=Ÿ?–'?—
=b¾/E'2BŸ%ãDÝqXAt2=ªZÌ
Ye‹aõv20100823_00274_stKsd061@ëÚQ¥d?ž:˜@€E"h®=ßEž
Ye‹aõv20100823_00276_stKsd061@ëÞË<?™|ˆ@€E…q>	&Å>t
?ìÌÍe¾Á‰7E¯šD"ƒ¦DÞv-A'V>Fh
Ye‹aõv20100830_00295_stKsd061@ëâÕÍÒ?O]ø@€E"‡=ƒDp?Ö0û?±ë…c¾…¸EÊ¸BœhDÝc;A:¡=™WÉ
Ye‹aõv20100830_00297_stKsd061@ëâ{Š:?=qL@€E"Å3=u
™?!XÜ?£×d¾‰7LE';šDüäÍDÞ>áAR-=Z|µ
Ye‹aõv20100830_00299_stKsd061@ëâ	ky ?HÞ¡@€E"¸¸=`C(@Fés?Ÿd¾™‡E't¸D"RwDÞ(Aù1=‹öŒ
Ye‹aõv20110805_00497_stKsd061@ë<dnΈ?EŸ^@€E =~V˜@Jå\?Տc¾‹Æ¨E…®BԈ1DÙQ/A÷=o.Õ
Ye‹aõv20110805_00499_stKsd061@ë<dq<¾L?W͎@€E ß{=¯aÄ@-
@(ö2¾š¬EŸTáEG–Dڑ'A€°Œ=àWã
Ye‹aõv20110805_00501_stKsd061@ë<dtŠ‹µ?DM@€E '…={!ù>d¸?¸Qì[¾­VEžü¤D‡ó3DÚòA~ÒJ=¯À
Ye‹aõv20110904_00524_stKsd061@ë@!ìŒÛ›?'a@€EŸ°®=Œü°>'xF?†ffd¾¨r°E
{BԈ´DÙrAy¶§=Á¤
Ye‹aõv20110904_00526_stKsd061@ë@!ï°&¤?#M@€EŸÄ=y˜7@†à(?Ã×
3¾Ÿ;dEž&öE8ZDڏ\Ay—è=pQÏ
Ye‹aõv20110904_00528_stKsd061@ë@!òÒН?%ÜU@€EŸDf=û·@4LÕ?šáHd¾š¬Ež/®D‡ø¤DÚ.Ay¢=U«
Ye‹aõv20110905_00318_stKsd061@ë@AÏ&"è?&œs@€E"V¸=jV©?^n›?Ã×
c¾¤Ý/E"
BÕQhDلÅAzD¸=NøH
Ye‹aõv20110905_00320_stKsd061@ë@Aҏ¯? £@€E"ÇÃ=°L<%ÞS?¼(ö3¾Ÿ¾wE"\ED%DڍyAziz=en®
Ye‹aõv20110905_00322_stKsd061@ë@AÖ»œ?)è'@€E"'3=j /?äœØ?\(öe¾˜bE"à{DˆÃDÚ6˜Ayʏ=Âÿ
Ye‹aõv20110921_00371_stKsd061@ëBBKOÖ?sQÌ@€EÂ$H=Á?›a5?å¸c¾"záE½ÚBÎz^DÙ?#A}«\=»Í
Ye‹aõv20110921_00373_stKsd061@ëBBNP¥?€1
@€EÁFš=ªé ?Åfi@!ë…d¾wÎÙE¿¡qEbDڀA|dØ>9Ý
Ye‹aõv20110921_00375_stKsd061@ëBBQƒàö?Z³/@€EÀ'\=²ÉØ>—c@(öe¾"ýôE¾Ð=D‡˜DÚ9A€j=òù
Ye‹aõv20110924_00093_stKsd061@ëBŸÄ!=?M:Ú@€EÓH='S¬
Ye‹aõv20110924_00095_stKsd061@ëBŸÇf5ê?JDÆ@€EÓ?×=Á¬?™—À@(õÃ2¾ƒoEхqE. Dڗ–A{V]=ÍU¼
Ye‹aõv20110924_00097_stKsd061@ëBŸÊÕ÷C?B1|@€Eӎš={ª?É?Àe¾œ¬EÑ>fDˆÏDÚ:FA{g«=óâ
Ye‹aõv20120306_00468_stKsd061@ëW*©¶6?=+£@€Eš´3=ÜÂP>Ž¦>?'\d¾€E›…qBÓãTDڍAz°«= Ł
Ye‹aõv20120306_00470_stKsd061@ëW*¬©kÊ?I|@€Eš"Ã=›ô@äs÷?ï\)2¾¡G®Eœ-\Eb˜DڇßAy–Q=›òÉ
Ye‹aõv20120306_00472_stKsd061@ëW*¯¾Sã?5n@€Eš{=­ð=…'R?£×
c¾'ë…Eœ3D‡Û\DÚàœAzëá=Jžû
Ye‹aõv20120313_01146_stKsd061@ëX¸í‡W?«×õ@€E£=T5p
Ye‹aõv20120313_01148_stKsd061@ëX¼q½?Áפ@€E£}¸=xY
Ye‹aõv20120313_01150_stKsd061@ëX¿&q?¦?y@€E£C®=¥½¹>\@Ü?µÂN¾±&éE¢¯
DˆºDÚ¯¦A{úE>5
Ye‹aõv20120321_00494_stKsd061@ëY	'o
$?$""@€EªF×=ՌE?"®l?½p¤c¾ª~úEªÛ\BÓs3DÚ"ÁAy#M=0tc
Ye‹aõv20120321_00496_stKsd061@ëY	+ÿ¡?$=@€Eª8×=²Q
Ye‹aõv20120321_00498_stKsd061@ëY	.½½»?6¾@€Eªì…=Îø	?Ž'±?¨õÃ4¾¢ÐåE«ãšD‡èDÚë+AzÌe=)]ˆ
Ye‹aõv20120328_00321_stKsd061@ëYæíR"Ì?|ž¦@€E¤'Ã=Ӑ¬?z5?ÌÌÍd¾¦éyE¥HBÒvFDÚLþAzNt=ŸÝ
Ye‹aõv20120328_00323_stKsd061@ëYæðø
?"û?@€E¤›H=Ê4f@"'à?õ3¾¤ZE¥*áEZoDÚLJAy¡=¶]
Ye‹aõv20120328_00325_stKsd061@ëYæôŸ
?ƒ‰‰@€E¤V\=ÄT?¢Š£?\c¾«…E¥VRD‡ì{DÚð´Axº=†Ÿj
Ye‹aõv20120520_00636_stKsd061@ë`ŠI $¹?i¬U@€E¯==büÏ?IÅÌ@¸c¾ŠÀƒE«µ3BÑNVDÙzA²+=ß+
Ye‹aõv20120520_00638_stKsd061@ë`ŠL»¯ï?[Ӕ@€E®à3='ÏÐ@'@ë…1¾¡ÊÁE«lfE8DÚËÇA€+V=ºc¤
Ye‹aõv20120520_00640_stKsd061@ë`ŠP`Ûb?kå@€E­¢3=‹T@RÂì?Ÿd¾¬‹DEª£ÃD‡Ö5DÚ$þA€Sã=˜*v
Ye‹aõv20120729_00084_stKsd061@ëi?ÉMF/?/n¹@€E{¢=䂪@~Ù?Ÿc¾å`Ex]ÃBÕ
DÚ8´A'2=b
Ye‹aõv20120729_00086_stKsd061@ëi?ÌW+¶?D¾@€E{<=Ÿ~@ëν@Qì3¾ ÄœExü)EkXDڂA"ÛÔ>ð0
Ye‹aõv20120729_00088_stKsd061@ëi?Ïjü£?Baè@€EzC®=¹šd?Š*?³33c¾œ(öExS…D‡þDÛ^A'®'=•	
Ye‹aõv20130401_00561_stKsd061@ëˆ
ՙúè?3¨@€EŽ8×=£y8@àN5?‹…c¾bNEŒpfBئfDÚ3Ah"0<µj&
Ye‹aõv20130401_00563_stKsd061@ëˆ
ØÒª?)™@€EŽ4¸=¼ñ">Ú¿K?"331¾ŽÙE‹ÐáEª‹DÚ±üAhµ¢<À0
Ye‹aõv20130401_00565_stKsd061@ëˆ
Ü2{'?#UÂ@€Eß==¦E@"òÝ?'\c¾'ë…E‹‡3Dˆ-ÃDÚº-Ah#í<ÁƑ
Ye‹aõv20130526_01299_stKsd061@ëŽëv%÷?ʌ}@€E¨)®=|Xð
Ye‹aõv20130526_01301_stKsd061@ëŽëšr²?²å@€E§ìÍ>'Ò>ûvÖ?½p¤2¾¥ãTE¦2áE" DÚk#AeF=‡`
Ye‹aõv20130526_01303_stKsd061@ëŽë³??«ÃÂ@€E§t=Úؚ
Ye‹aõv20130626_00241_stKsd061@ë'°FŽ?	«Â@€Eà
=ˆÚ?ñ8ò?ÁG®d¾"t¼Eí3B×~úDÚ$ÅAfç<±¥
Ye‹aõv20130626_00243_stKsd061@ë'³6É@?"¼q@€E'€¤=Ÿ|@?óŸŠ?±ë…2¾¡ÊÁEÓÃE§DÚÇmAf•/<Ŗ]
Ye‹aõv20130626_00245_stKsd061@ë'¶'"S?½G@€E'r\= O?ˆJ1?LÌÍc¾§ïžE'1qDˆ!DÚѲAg)û<ˆŒA
Ye‹aõv20130627_00398_stKsd061@ë'â	Àž?+ó@€E–€Í=ª8X?P©?‡®d¾©ûçE–]qB×ÐbDÚ8´Ag9|<–¼G
Ye‹aõv20130627_00400_stKsd061@ë'â",**?Büš@€E–ßš=ŠÒ@,O?p¤2¾˜bE–E¢DÚÙãAeåâ<ènÉ
Ye‹aõv20130627_00402_stKsd061@ë'â%Z?;ûd@€E—f…=¥ø>áô‡?G®c¾Ÿ;dE–ÊöDˆ>-DÚдAgi<©v?
Ye‹aõv20130628_00605_stKsd061@ë"*TâÛ? jƒ@€E‰,Í=ä?wñ£?¦ffc¾¶È´Eˆ{HBØ<îDÙÙqAeì.<¥ÙU
Ye‹aõv20130628_00607_stKsd061@ë"-v«X?E
@€E‰gq='¼Ô@Ôú?§®2¾ŽÙEˆÔ)E®´DÚtRAeð–<È9å
Ye‹aõv20130628_00609_stKsd061@ë"0™ñ? 'Ë@€E‰¤)=Š"P=£I±?Ž{c¾ A‰E‰Ÿ…DˆãDÚó…Ae½P<Œkë
Ye‹aõv20130629_00350_stKsd061@ë""#g÷?& h@€Emq='¼?‰Ñ?k…d¾ŽVE~̤B׃DÚ1ãAf<"®@
Ye‹aõv20130629_00352_stKsd061@ë""&‹å§?!i1@€E	3=¦Qˆ@,¯Å?«…2¾œ(öE~íE¡#DÚ϶Af ½<¼Ši
Ye‹aõv20130629_00354_stKsd061@ë"")¯?ŸD@€E~Dž="м?»?hõÃc¾'n˜E}¯®Dˆ(ÍDÚÞ¸Ae©Å<'hä
Ye‹aõv20130630_00372_stKsd061@ë"A\DÊ	?+ ¾@€E‡-=ܪa?.>~?=p¤c¾%E†BÖBDÚBAe¿x<g´j
Ye‹aõv20130630_00374_stKsd061@ë"A_hq?"/…@€E‡Oq=¢ØÄ>\ò_?¹™š2¾"ýôE†ÁHEžéDÚêòAeҋ<éQ
Ye‹aõv20130630_00376_stKsd061@ë"Abèn?$Ù§@€E‡ƒ×=ٙk>Á±8?8Qìc¾'hsE‡qDˆáDÚÂ=Ae±#<OÀ/
Ye‹aõv20130701_00501_stKsd061@ë"d
érË?3ï"@€EŸ¸=¢N"?Þ!Ë?¹™šd¾§l‹EõqBئéDÙýÃAcÿß<ÇæS
Ye‹aõv20130701_00503_stKsd061@ë"d#?1'ê@€E½=Ã!¤?˜÷ï?¨õÃ2¾–‡+EŽEžFDÚ§uAdÁ<¦Ø8
Ye‹aõv20130701_00505_stKsd061@ë"d$	õ?0W'@€EÖÃ=äy ?.eB?záHc¾/EŽ/
Dˆ+ðDÚëAd{<–,Ÿ
Ye‹aõv20130709_00101_stKsd061@ë"_²Ž¨O?2†H@€E°-R>¬Ú>D5ð?ˆõÃc¾¨õÃE­Ú{B×/žDÚS×Ac?¬<Ä´
Ye‹aõv20130709_00103_stKsd061@ë"_µzEk?1·Á@€E¯üö=³êÀ@Xxì?ª=q2¾ž¸RE®†REªåDÚüAbg®<µ´
Ye‹aõv20130709_00105_stKsd061@ë"_¸ æ?9¢ž@€E¯'H=Å0=‹x5?s33c¾ž¸RE¯ŽfDˆ+DÚÀAce¬<ÖÎ)
Ye‹aõv20130709_00197_stKsd061@ë"`u—?1èo@€E!¸=µq?mC5?8Qìc¾ˆ1'Eš¹×BØ2°DÚH1Abå+<Q˜¥
Ye‹aõv20130709_00199_stKsd061@ë"`x¡F·? |*@€E=¡"$@Z
? 1¾ŽVEšM\E úDÚáAbN<Ö>Ä
Ye‹aõv20130709_00201_stKsd061@ë"`{Ætï?'{Q@€EœX3=®Ëœ?8†L?O\)c¾'n˜Eš£\Dˆ1‰DÚΘAb¡^<_"ù
Ye‹aõv20130709_00293_stKsd061@ë"aYN	?¯ˆ@€Eš"…='˜>>F¡?^¸Rd¾œ(öE˜áB×æfDÚ5ËAb¸<>Tm
Ye‹aõv20130709_00295_stKsd061@ë"a\1s?"¨@€Eš«¸=¤ˆœ?Š8Ý?'ë…1¾—
=E˜öEª"DÚÇTAa¶ÿ<Ÿ"œ
Ye‹aõv20130709_00297_stKsd061@ë"a_m"¬?ª@€EšU
=dzô>Ç?‹…c¾¡G®E˜¢)Dˆ.5DÚ՚Ab˜Ñ<§™
Ye‹aõv20130709_00389_stKsd061@ë"b=N?-ñ˜@€E¥vÃ=¥f$>é+? c¾ A‰E¢¾)BÙoDÚ&Acâ<Ë4^
Ye‹aõv20130709_00391_stKsd061@ë"b@Š"S?`Û@€E¥Ã='(m?ŘÍ@¸2¾"÷ÏE¢þE­?DÚÃdAb¦= d
Ye‹aõv20130709_00393_stKsd061@ë"bCå˜ ?"Á@€E¦%f="\Ü?_Ý?O\)c¾ ÄœE¢½×Dˆ$åDÚçAbÁy<ŠÌ
Ye‹aõv20130709_00485_stKsd061@ë"cšÝ<?Aì£@€E­=–Œ¼?bù?p£×d¾±©üE›ç×BÙG+DÚmAbÖ<›j¹
Ye‹aõv20130709_00487_stKsd061@ë"c¯	m?63©@€Ež+\=4°?®?c×
2¾–E›Ç
E­;DÚ®wAbz¿<‡€Ô
Ye‹aõv20130709_00489_stKsd061@ë"cïË?.@@€Ež/H=‡sø?% ¸?s33c¾‰7LE›á3Dˆ#\DÚêÑAb'›<h+
Ye‹aõv20130709_00581_stKsd061@ë"cì²Æ;?H'K@€E›úH=c§?Îr?n{d¾"ýôE™a…BÙVDÙþAb™£<¼"ä
Ye‹aõv20130709_00583_stKsd061@ë"cïȊs?G¯&@€Eœ
==dä'@S‡ì? 3¾—
=E™ö¤E°ÕDڎNAayµ<Ä6ô
Ye‹aõv20130709_00585_stKsd061@ë"cóp­?ZZ\@€Eœ'®='"˜>c?fffc¾'ë…EšÈÍDˆÙDÚÚ5Ab'<æöú
Ye‹aõv20130709_00677_stKsd061@ë"d¦ÕË?*àE@€E•K=q¯'@ÿÃ?J=qd¾'n˜E"=BئfDÙÜ1Abk<QšB
Ye‹aõv20130709_00679_stKsd061@ë"d©fPl?!5"@€E•nq=Ž‰D@­Z?•Â2¾ŽÙE"
E¯DچÉAaÕá<²`£
Ye‹aõv20130709_00681_stKsd061@ë"d¬»D?5Ï@€E•‰q='°?ùôC?aG®c¾å`E"XRDˆƒDÚåPAbQ$<Ý‰
Ye‹aõv20130709_00773_stKsd061@ë"etò œ?!‰@€EšÎ==v'È?G??hõÃc¾œ¬E™"B×âÑDÙ¹hAb;ß<b9
Ye‹aõv20130709_00775_stKsd061@ë"ewï
? Sv@€Ešß×=}¬˜?šÓn?â\3¾¡G®E™ŸqE¬wDÚeªAa¯ƒ<ï³!
Ye‹aõv20130709_00777_stKsd061@ë"ezøúR?(ì#@€Ešâ==i¸Ø?kÌ<?G®7¾™‡E™}ÃD‡ýDÚãmAa§à<_Ä,
Ye‹aõv20130709_00869_stKsd061@ë"fUP?T4$@€EšS×=gK€>x™?Tzác¾²-E˜\B֚DÙ²ÁAb›k< Á
Ye‹aõv20130709_00871_stKsd061@ë"fXr7U?^ŽŒ@€EšC\=°£?.{?…¸2¾¬‹DE˜ûìEœDÚX¬Ab¼<ÅÚ
Ye‹aõv20130709_00873_stKsd061@ë"f[n–?cQ'@€Ešb
=È>Àz?G®6¾§ïžE™D‡æ‡DÚñAcÊg<ß #
Ye‹aõv20130710_00144_stKsd061@딀§¡á?âª@€EŸ¼f=£ÛÐ?‹òÆ?´zác¾œ¬E
RB×ܬDÚ@ÍAbf	<œ‰Å
Ye‹aõv20130710_00146_stKsd061@딀ªß‡e?÷Ì@€E¡(q=ÁLø>‹íÛ?ë…2¾œ¬EžËÃEª=DÚç…Ab$<òšT
Ye‹aõv20130710_00148_stKsd061@딀®H—?"@€E¢=¼¼"?˜»n?³33c¾²-E ªfDˆ6oDÚÒVAb––<'"½
Ye‹aõv20130711_00527_stKsd061@딣ؾ&?ÁÚ@€Eý¤=›×Ä>ŽîÔ?\)d¾Ÿ;dEŽòáBص?DÙîéAd Ù<b'Ù
Ye‹aõv20130711_00529_stKsd061@딣Ûïð=?á¨@€Eâ…=¶)L>Ö¹?Ñë…2¾ž¸REðEªÅDڑÓAc9P<Ò`«
Ye‹aõv20130711_00531_stKsd061@딣ßXzÀ>õÊ7@€E¾q=µœ<`}P?Ê=qd¾ŽÙE)DˆåDÚóAcä5<·»»
Ye‹aõv20130713_00667_stKsd061@ë"ä7Bò?#@!@€EŒµ==ŸT@(G?Tzád¾OßEŠÁ
BØ¿}DÙîwAcš<'²
Ye‹aõv20130713_00669_stKsd061@ë"ä:´ü÷?'%=@€EŒïR='è@¶¶?Ž{2¾'ë…E‹)E¥šDښ^AcQ<­9,
Ye‹aõv20130713_00671_stKsd061@ë"ä>:Ø?.'Ò@€E×=¢°X?»uu?Y™šc¾­'hE‹Ô)Dˆ	ËDÚîAcº < 3
Ye‹aõv20130714_00756_stKsd061@ë• ¥¨?,ÚØ@€E¦ª=·¨<?NJÊ?c×
c¾·KÇE¦ªöB×XDÙÆÙAd€<‡¿"
Ye‹aõv20130714_00758_stKsd061@ë•#?o×?.õ@€E¦ø=—`?!ò`?«…2¾ÃoE¤îE­DÚgmAdOL<â9!
Ye‹aõv20130714_00760_stKsd061@ë•&s—Q?;'ì@€E§Œ¸=ÀIX>/û˜?G®D¾¨õÃE¥c\D‡õ'DÚæ˜Adm<Ü'¬
Ye‹aõv20130715_00375_stKsd061@ë•"J¾¬?-ô@€E±¤=jÊ`?¦s?•Âc¾'hsE¯í
BØO\DÚFAesó<ʕ¯
Ye‹aõv20130715_00377_stKsd061@ë•"Nq?¡ó@€E±Þá=ºÓÀ?ÉlÖ?™™š2¾"›¦E¯ÑšE«XDÚ¸ÕAeC§<Ç1ð
Ye‹aõv20130715_00379_stKsd061@ë•"QYï‹?.Ök@€E²Q=š ?ôS?‹…c¾šŸ¾E°fDˆ*-DÚê¨Aeðx<¶?G
Ye‹aõv20130718_00226_stKsd061@땀9.z<?DÀ@€E´æ3=ó)?4׶?•Âd¾bNE³×B×ô¼DÚ:°AeTe<¥hq
Ye‹aõv20130718_00228_stKsd061@땀<U{ˆ?$.C@€Eµ"=¤ó$?É
F?½p¤2¾•E²ùE¢DÚódAe&Ë<èÍC
Ye‹aõv20130718_00230_stKsd061@땀?µR?†@€E´¸=»0@å'?¡G®c¾ŠÀƒE±à{Dˆ'øDÚÕHAd¢2<ÇkG
Ye‹aõv20130718_00418_stKsd061@땁¼P]?!õ@€E©k=«6¨=÷5ñ?œ(öd¾ß;E§	…BÙe`DÚ!Ae G<®'
Ye‹aõv20130718_00420_stKsd061@땁¿Å¨@?´š@€E©a®=»?8?'r€?Që…2¾‰º^E¦D¸E¯¢DÚЋAdü*<Ž)¬
Ye‹aõv20130718_00422_stKsd061@땁Ã@vé?…Œ@€E©…=ÐX€?™s®?Y™šc¾…¸E¥øfDˆ*-DÚæÑAdؔ<i
Ye‹aõv20130718_00610_stKsd061@땃¡Ø?¥'@€E™¸='KP?™â?ºáHe¾¹XE–ÍÃBجDÙùHAe'<¢|A
Ye‹aõv20130718_00612_stKsd061@땃¤x	Ò?N!@€E˜,ì=˜Ã@Rlf?Ñë…2¾˜bE–ÃE¬^Dڛ3Ae\&=]2
Ye‹aõv20130718_00614_stKsd061@땃§ãND?0s@€E˜"¸=Ù|?§_e?E¸c¾—
=E–î{DˆÅDÚôÝAe/K<b%
Ye‹aõv20130720_00083_stKsd061@땿q¯°1?ÖÛ@€EÓ3=€~?p´«?€c¾¤Ý/EŒRBÖvFDÚPÝAg@û= 
V
Ye‹aõv20130720_00085_stKsd061@땿tÃÁ‹?í%@€EÉì=­ñá?sž?ºáH2¾šŸ¾E‹ÝÃE¦áDÚå`Ag¬1=cu 
Ye‹aõv20130720_00087_stKsd061@땿wÖ¶[?·×ð@€E ö=ò}@
˜I?@c¾¯ E‹ÒRDˆLÕDÚóžAgº=Mj
Ye‹aõv20130720_00323_stKsd061@ë•Ág#j?èK@€E‡&ì=yþ?¾J?=p¤d¾ÍÒòE")BÖëDÚ(sAg¶;= ë8
Ye‹aõv20130720_00325_stKsd061@ë•ÁjFI?o¢@€E‡üá=EÅA?'Ô¶?¢\1¾§l‹E…öE¦)DÚÈBAg—B=cÔ	
Ye‹aõv20130720_00327_stKsd061@ë•Ám®~Ù?žÀN@€E‡'®=±²Ð
Ye‹aõv20140705_00389_stKsd061@ëÁÿ"Õ'?Ì÷2@€Er)
=Ë3á
Ye‹aõv20140705_00391_stKsd061@ëÁ'0Q?Ø[à@€EvË
=VVè
Ye‹aõv20140709_00079_stKsd061@ëÁÿ.t|Õ?/g—@€E›,=£U @Y@R\1¾ž¸REš ÍB6DDÚ¢‡A"H8>ß^
Ye‹aõv20140709_00081_stKsd061@ëÁÿ1À×Ì?0ÈE@€EšØ…=‹šØ@mÁ?¾¸Re¾'n˜EšqDùœsDÛ*ÉAƒÁ<=X
Ye‹aõv20140709_00083_stKsd061@ëÁÿ4ðB?.±j@€Eš ®=Š¼ @ˆÄ?Ñë…e¾ŽVEš,RD€hÅDÚÇLA"-o=¯Rn
Ye‹aõv20140709_00223_stKsd061@ëÂW$"Š?&öI@€E²)=k
Ø@ËÏÌ@8õÃ2¾‰7LEfB8e`DڎNA">x>¨Ñ
Ye‹aõv20140709_00225_stKsd061@ëÂZ±H?—¬@€Eç×=zBh?Ä7;?ŸA¾'n˜Ei3Dù­PDÛ,ƒA…÷=°¨Ä
Ye‹aõv20140709_00227_stKsd061@ëÂ^i0?Ûø@€E' =="@Ü@+@ë…e¾¨r°E°fD€rVDÚÊAƒ=·Ò
Ye‹aõv20140709_00271_stKsd061@븮7?4Y@€E"c\=Đà@|Š@02¾‡+E"ªB9\)Dڋ;A'³"=ö·#
Ye‹aõv20140709_00273_stKsd061@ë»ÿÑ?H.@€E"Ã
='ÃÄ?é{@ £×5¾/E"0RDù³}DÛ%'A"v>Gç
Ye‹aõv20140709_00275_stKsd061@ë¿XðÝ?Y?;@€E"{H=¬
Ye‹aõv20140709_00319_stKsd061@ëÂ"ï°?`@€E"Àá=ƒ‰@À)@P£×0¾š¬E"¬fB6éyDÚqÛA"¡<>
ה
Ye‹aõv20140709_00321_stKsd061@ëÂ&3+?ٖ@€E"Èá=2Ü?ž¢@ffX¾¦ffE"§DùÀDÛðAƒãþ=²p
Ye‹aõv20140709_00323_stKsd061@ëÂ)wgë?'è¶@€E"¨{=tUÐ@¡j?ñë…e¾ŒÌÍE"–)D€v DÚÎ%A…M=¤yä
Ye‹aõv20140709_00367_stKsd061@덐&S?8]@€E˜©\=w·@a•@;…2¾¥ãTE—R=B:ñªDÚ}/A"¯e>=?
Ye‹aõv20140709_00369_stKsd061@ëÂ'RÞI?3"@€E™U==‰ØX?ci@	™šc¾‰7LE–•\DùàDÛžA"êä=ÄEk
Ye‹aõv20140709_00371_stKsd061@ëÂ"»ž|?NÐY@€E™')="ž˜@q>V?ýp¤d¾š¬E—‹
D€'˜DÚØ)A"ŽO=Ù÷m
Ye‹aõv20140709_00415_stKsd061@ëÂõ"u=?''‰@€EŸR="Ùœ>'jÓ@JáH3¾ A‰Eœß
B9ÍÓDÚn˜Aƒ¨¶>
ÁÏ
Ye‹aõv20140709_00417_stKsd061@ëÂøáRÁ?8ìë@€E X
=¢¿
Ye‹aõv20140709_00419_stKsd061@ëÂüAƒ??
–@€E f®=–Fd?+_9?ìÌÍe¾ˆ´9EŸfD€DÚɉA"-Ž=îIO
Ye‹aõv20140709_00463_stKsd061@ëÂb>s®?0_@€E¡|H=}£ @ǯ@3330¾ A‰EŸµ\B8'hDÚ[\AƒŽ´>Ð
Ye‹aõv20140709_00465_stKsd061@ëÂeˆ•?Kñ@€E¡íÍ=ÞLå@Qƒ@G®Y¾ß;E 3®DùÇÏDÛ?A""‹>ãÎ
Ye‹aõv20140709_00467_stKsd061@ëÂhÌgw?DÇl@€E£Í=Ÿ­?
õ?ï\)e¾"ýôE¡93D€o+DÚÙªA"FŒ=¨r±
Ye‹aõv20140709_00511_stKsd061@ëÂÅ«jý?v\Ð@€Euá='Anü@-p¤2¾¢MÓE›=B=²DÚ;}A"{Œ>G³Ë
Ye‹aõv20140709_00513_stKsd061@ëÂÈòó'?uªa@€EœöÍ=À5hA*ç@®d¾¤ZE›²DùÜZDÚ÷A"_5>»Å
Ye‹aõv20140709_00515_stKsd061@ëÂÌ7›Î?`Á]@€Ež0®=ɼ@´R@õÃf¾›¥ãE›³HD€pBDÚã}A…¢¢>
íS
Ye‹aõv20150607_00484_stKsd061@ëëª7ÄQÿ?<șA Fzñ=»6>¸º ?î{c¾–Fv\BÕÔ{Dٜ¬Aƒcr=z$6
Ye‹aõv20150607_00486_stKsd061@ëëª>tj
?G"ÊA FzƳ=²º¸=¬]ˆ?Ó333¾ŒÌÍFxÚ®E›mDÚUºA'š·=\m
Ye‹aõv20150607_00488_stKsd061@ëëªEÖ
"?:ȃA Fzð8=à?Àù†?ž¸RY¾¬‹DFyô
D‡×DÚ÷–A'[Ä=&×ï
Ye‹aõv20150630_00147_stKsd061@ëî"
ÔDe?7x@€Eª"q=Èqd
Ye‹aõv20150630_00149_stKsd061@ëî"¨?+}²@€E§\=Ö/¾?i_E@HõÃ2¾†$ÝE¥'ÍETDÚ¥ªAaO=ü
Ye‹aõv20150630_00151_stKsd061@ëî"œÊQ?('È@€E¦;)=è¹­=òÖ?õc¾"t¼E¤°RDˆúDÚòA}b="ó'
Ye‹aõv20150709_00031_stKsd061@ëïŸ. h?9:@€Eä==LÉ>…?\c¾t¼jEàî¸BÔÏ\DÚ_}A{·v=Xó]
Ye‹aõv20150709_00033_stKsd061@ëïŸ1Ê\?7ùr@€EãÊö=l½Á@œÙ?Þ¸R1¾XbEàÜÍE†ÙDÛ{AyØl=…	f
Ye‹aõv20150709_00035_stKsd061@ëïŸ4/&ß?4=!@€EäÃf=iÀH?šZ~?Î{c¾"›¦EáMìDˆ
DÚÆVAz€Œ='Ÿ¡
Ye‹aõv20150710_00031_stKsd061@ëᅤ((=?,DM@€Eײ\=Pµï
Ye‹aõv20150710_00033_stKsd061@ë￈J!?1ÇQ@€EÖë¸=gz8
Ye‹aõv20150710_00035_stKsd061@ëᅨ^?)º2@€EÖ2
=V7
Ye‹aõv20150710_00079_stKsd061@ëï¿âZµ?3P@€EÎ:R=e.Ç>—ÿ$@\)c¾ŒIºE͐öBÔ ÅDÚ]PA{I=»p>
Ye‹aõv20150710_00081_stKsd061@ëï¿åRJ?/Î@€EÍÍ)=>5È@j]W@'®1¾"t¼EÌ<áEŠsDÛ	/Ax_=íò
Ye‹aõv20150710_00083_stKsd061@ëï¿èŸQ?#Sº@€E͇3=‡ÏD
Ye‹aõv20150710_00223_stKsd061@ëïÀù³¥‰?3'˜@€E¯{=lo?È?ž¸Rc¾t¼jE®ÓÃB՘DÚS;A|3Š=,
¢
Ye‹aõv20150710_00225_stKsd061@ëïÀý°"?'!=@€E®²×=mÿ7>ÂA"@zá3¾‰7E®
E"¶DÚøƒAzïi=¿·i
Ye‹aõv20150710_00227_stKsd061@ëïÁo0å?!yŽ@€E®p¤=œà>«'?…¸c¾—PE¬,öDˆ\DÚՉA{ë‹=/"ó
Ye‹aõv20160705_00419_stKsd061@ìâa"š?²¨Ê@€EG‡Ã>
6

Ye‹aõv20160705_00421_stKsd061@ìâe8´'?ÉgÕ@€EFU…=ý™¿
Ye‹aõv20160705_00423_stKsd061@ìâh[ï?ëLw@€EG"¸=q'°>çIŠ?!G®d¾ùÛ#EFxRDˆCTDÚø9A_±=Áo
Ye‹aõv20160729_00535_stKsd061@ìãØÏYÅ?	Ù´@€E¦)=¤Àü@0:Ò@\)c¾ŽVE¥<ÍBÖÀDÙÝXAc'ù<äZj
Ye‹aõv20160729_00537_stKsd061@ìãÛÙ	œ?eZ@€E¥d®=x#À>nÚt?¨õÃ:¾\)E¥¿×EžDڂ5Ac2Ü<¯G¯
Ye‹aõv20160729_00539_stKsd061@ìãßBø?W@€E¤ºì=˜úT@:?aG®d¾ÒòE¤ÛqDˆ‡DÛ!ËAcQ²<M¦–
Ye‹aõv20170619_00644_stKsd061@ìH…«¶?с@€E®
=®:¤@`í[?èõÃc¾ A‰E¯3šBÒ6FDÚoçA\Ãz<œÒL
Ye‹aõv20170619_00646_stKsd061@ìH…®¢o¬? Z@€E­ð…="¾l@µ‡?ñë…:¾¡ÊÁE¯EˆRDÚûA\‰y<Njç
Ye‹aõv20170619_00648_stKsd061@ìH…±0d?ÁR@€E®="ãÌ@x?™™šd¾ŒIºE®q\D‡á'DÛ.A\ò<‹µÛ
Ye‹aõv20170620_00371_stKsd061@ìH£_Úác?Hƒü@€EŽî
=^u@|‡?5c¾™™šEÎ{BÓADÚkdA\à1<‹&
Ye‹aõv20170620_00373_stKsd061@ìH£boKg?M@€EŽJ=¯'@@z"?·
=9¾"t¼E©qE"žDÚÛdA\Ϝ<Âiï
Ye‹aõv20170620_00375_stKsd061@ìH£ek´Ú?NZu@€EŽƒ=¢ð?›ß¬?=p¤d¾¨õÃEÝ
D‡õDÛ"A\úè<²,
Ye‹aõv20180406_01139_stKsd061@ìlëñ1ËÕ?¦BU@€E™f¸='bÝ
Ye‹aõv20180406_01141_stKsd061@ìlëôœï?œ#·@€E™ {=YXù@ÍF?p¤&¾ÀƒEš*EzDÚ¡yAF1=&…÷
Ye‹aõv20180406_01143_stKsd061@ìlëöéUï?˜ž…@€E˜ûì=zº?BB?!G®=¾¼jE™–D‡éËDÚíìAD±‹=}:
Ye‹aõv20180508_00343_stKsd061@ìpèl¼@ã?†8@€E™ä)=¸1¸?šÆ?aG®b¾°£×E™ñ×BϦfDÚiqAKM!<ò
Ye‹aõv20180508_00345_stKsd061@ìpèoŒ[?wiÊ@€E™®®=X}Ð@¿Fd?=p¤:¾/E™ÙìEbwDÚíyAK—›<×$
Ye‹aõv20180508_00347_stKsd061@ìpèrt'¢?'§¡@€E™¬á=¤/à?ˆ!‰?B\c¾¶È´Eš=D‡ðDÛ,9AKö~=ӕ
Ye‹aõv20180508_00727_stKsd061@ìpëÕF—?"c¶@€E´Ï®=…õÌ>©…†?¸Rc¾­'hE´53BÉuDڂáAK^j<Ö²Y
Ye‹aõv20180508_00729_stKsd061@ìpëØ1ð=?À¾@€E´x==·˜@#4´?™™š:¾§l‹E´ÍE=;DÚóÏAKU=
z
Ye‹aõv20180508_00731_stKsd061@ìpëÛlb?~/b@€E´ƒ\=¢ŸD@+?:áH^¾²°!E´æöD‡W®DÛWdAKÈë<ê"
Ye‹aõv20190808_00431_stKsd061@ìªE5Ĉ?PˆW@€EŒ_=b¨ @45?‹…b¾¤Ý/Eˆd)BÐKÇDÛkATîd<"F
Ye‹aõv20190808_00433_stKsd061@ìªHYj?SýJ@€EŒ'ö=€{H?¤ûÐ?'ë…8¾®{E‰"fEmüDÛø1ATt*<¦ý'
Ye‹aõv20190808_00435_stKsd061@ìªKUäc?V¼a@€EH=ZµÉ?NÊ_?…¸d¾¡ÊÁE‰$¤D‡²wDÜ%ËAUF`<ÞVø
Ye‹aõv20190810_00678_stKsd061@ìªD^Õ>?c@€EyÄf=uhÐ?w17@
=d¾/EuD)BÍÝ/DÛCAU>ü<¨Ã
Ye‹aõv20190810_00680_stKsd061@ìªDaˆÜ?*Éy@€Ez³®=x2ÐAÔX?¨õÃ9¾œ(öEwHREaçDÛۍATËv<ƒüa
Ye‹aõv20190810_00682_stKsd061@ìªDdË{ê?(ëS@€Ez&¸=qŽŸ?"†u?У×d¾©ûçEx4)D‡ D܁ATúW<…ÒÒ
Ye‹aõv20190830_00247_stKsd061@ì¬Á380ô?ž­i@€E•6q= t
Ye‹aõv20190830_00249_stKsd061@ì¬Á6X1?‰$<@€E•#q=±´@fG?u8¾«…E"ÃqE]¶DÜRAW—°=o
Ye‹aõv20190830_00251_stKsd061@ì¬Á9?¢~Š@€E•E=ºûÄ

==> anc/pub_raw/L222_33_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  428 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
:ýzÐv20100411_00452_stKsd100@ëCõi
¶?h8€A FW>>6"
:ýzÐv20100411_00454_stKsd100@ëCûI,D?PkjA FTqH>>/Œ@—¨?¼(öc¾›"Ñ
FUÊ\Dõ1PDÿäÝAqök=P•5
:ýzÐv20100411_00456_stKsd100@ëDWžM?c3}A FSC©>,{I@r?…¸>¾•
FUÃDv"ÝE(FAp\|<ò-
:ýzÐv20100412_00481_stKsd101@ëiÂFÑÌ?J/ƒA F,{="þ´<	ɏ?£×b¾¾vÉFh×Dw]¢C0]²As
‹<Å·
:ýzÐv20100412_00483_stKsd101@ëiÈO.ç?L(ÀA Fd=®ÜX?d<`?\)a¾®{F:=Dõ¼öC9>5ArÛ5<ɜ
:ýzÐv20100412_00485_stKsd101@ëiΙÛß?WÙFA F¸=µÏ0>›°¡?¸Qì8¾'ñªFõ…A®ãTC> BAr1<÷Bx
:ýzÐv20100418_00768_stKsd100@ë)GC€³?$¤@€E…ù3=˜ª?!k»?À-¾•EƒÛ3A¦×
Dþð¼Arÿ'="û¾
:ýzÐv20100418_00770_stKsd100@ë)J*ì?"+ô@€E†<…=ÀJ>ù{>?"zák¾å`
EÛDõ}üDÿ­ôAqa <뭅
:ýzÐv20100418_00772_stKsd100@ë)L̼²?'VY@€E†yö=À(H?<n?Ï\)g¾ A‰
E',{Dw3×E	HAqÔp=Z•
:ýzÐv20100509_00714_stKsd100@ëË9âIŒ?MW÷A Fg")>#¿,@hÖ*?½p¤X¾–Ffò{B`BDýÁ?ApÖü<ä[‹
:ýzÐv20100509_00716_stKsd100@ëË@«¬A?MüšA Ff¥½>/"‰>J®|? j¾ A‰
FgþáDúÓ;Dþ'7AqÕq<ö™=
:ýzÐv20100509_00718_stKsd100@ëËG P?D[mA Fgá>^
?Éj?Æffd¾œ(ö
FiHD€äœDÿ¬Aq7<ýmÉ
:ýzÐv20100817_00377_stKsd101@ëCÜqE?<«Â@€Ewžf=½¦>ÄS?"33a¾¬1E€¦áD{·mC3l‹As©/=Vì
:ýzÐv20100817_00379_stKsd101@ëC໑¼?7òÖ@€Ey®á=ªvt>ž^¯?ƒ×
a¾£×
E€úfD÷ٚC6"þAsjt<ë(
:ýzÐv20100817_00381_stKsd101@ëCåœ?6Y)@€E{®=½B0?"Ù?Տ7¾·ÎÙEíHBò°C9<)AsÌà=&3é
:ýzÐv20100822_00262_stKsd100@ëá»á?I\F@€Eù==¥º"AŠ\?Þ¸R.¾¦ffEŒ–{B1.DûÿAt<"=cÜÍ
:ýzÐv20100822_00264_stKsd100@ëá¿Ó"ø?CpŠ@€E–…="Äì>Ê­ù?—
=j¾¡G®
EŽÛ3DøZ=Dü¾Ari^=$ 
:ýzÐv20100822_00266_stKsd100@ëáÿG~??_@€E'…=ºœè@vF?záHg¾¤Z
EŽÇÃD|×;DýO×Ar"=­–
:ýzÐv20100823_00212_stKsd100@ë;ԜÐ?W€ÿ@€Eˆ=Ã=·á…@Žr?˅.¾"záE‡YÃB-ÎÙDü
AsÖ_='¼4
:ýzÐv20100823_00214_stKsd100@ë?Sþ?g@€EˆH=Ü>{>–*
?˜Qìk¾£Sø
EˆM®DøIãDü½PAr™–=XV9
:ýzÐv20100823_00216_stKsd100@ëBÅm?cú"@€E‡xH=§+D@'Ÿ?—
=g¾ A‰
E‡~D|ÞVDýXÅAs–Ü=cŸ›
:ýzÐv20100823_00332_stKsd100@ëpsв?iÍ@€E‰_f=¡›0>EÞ?¼(ö0¾•EˆÃ®B1Ç®Dü!yAq•ü=x¸u
:ýzÐv20100823_00334_stKsd100@ët«x?mg@€E‰7=˜ˆ¤?0º?fffj¾Ÿ;d
E‹ÃDøn-DüÝAr.=.á3
:ýzÐv20100823_00336_stKsd100@ëxól?yq$@€E‰‹Í=½SÜ@G®?G®g¾®—
E‹=D|æ¸Dý'éAr:=?ù
:ýzÐv20100824_00165_stKsd100@ë ìLK?C­ @€E†ÞH=x@³È}?Ç®.¾¡G®E…ö¸B-qªDûöáArlH=9Xê
:ýzÐv20100824_00167_stKsd100@ë ðç?6Òú@€E‡¸=t"¨
:ýzÐv20100824_00169_stKsd100@ë ó¦Ðå?6á@€E‡yÃ=ƒ\ð?)£º?¡G®g¾£×

E‡Š=D|°bDýWßAs•=Q§
:ýzÐv20100826_00118_stKsd101@ëa#QC??3I6@€E•v=—N˜? ½H?—
=a¾ËC–E™ü¤Dwƒ3Cº^Aró³=
˜µ
:ýzÐv20100826_00120_stKsd101@ëa&Î5ƒ?7ÿ@€E•tq={¬>³¾Œ?Š=q`¾¡G®E™ {Dõ½C!&¨Arßç<÷'¾
:ýzÐv20100826_00122_stKsd101@ëa*tGÐ?1œ²@€E•=ùˆ?qÖ?ï\)5¾ÀE™î¤A´SøC$ArPD=U	
:ýzÐv20100828_00175_stKsd101@ë¢0ãrV?=Þ7@€E"==ÇþT?¼â?œ(öa¾¯²E˜(ÍDw¦CÍAq'<ø£¡
:ýzÐv20100828_00177_stKsd101@ë¢4¨n?3÷@€E•ç¤=ƒ_°>Ü°?¼(ö`¾'hsE˜›3DõÒÙC!±ìAq~.=Á¼
:ýzÐv20100828_00179_stKsd101@ë¢8t‹B?#;@€E–ÔÍ=Œu@ uý@6¾¡G®E™A·r°C%4{Ap…Ý=E¤X
:ýzÐv20100830_00181_stKsd101@ëáqù?9vT@€E‰)Í=€ñ¸=ÆÑ?Ž{b¾\)EŽDw˜bC3øAs ü= 6
:ýzÐv20100830_00183_stKsd101@ëáZPƒ?<¢T@€E‰eÃ=‡ið<Áޛ?"zá_¾—PEšDõÆÑC —LAr-=
áÄ
:ýzÐv20100830_00185_stKsd101@ëáâÀÕ?2¢w@€E‰|¸=ˆ"?¸»?Ó335¾¤ZEt¸A²Ÿ¾C$æfAqõë=(â
:ýzÐv20100923_00136_stKsd101@ëàj÷Êý?yr@€Eªöá="‹?‹«2?—
=a¾­VE°`¤Dw‹DCœjAs3=gt]
:ýzÐv20100923_00138_stKsd101@ëàn¬æ¨?iё@€E¨½R=O=h?0³¢?"zá`¾¦éyE­cqDõÙÓC!­ÓAr`
=¯«
:ýzÐv20100923_00140_stKsd101@ëàrbs?b›m@€E§=ˆ8<™G†@ë…6¾«…E«cšA¶¾wC%Þ¸AtD=•ú
:ýzÐv20110516_00782_stKsd100@ë2J«M¦|?Sz@€E¡9¤=n°?ر?Î{.¾¢ÐåE¢……B)—Dû­`Al×£=
±
:ýzÐv20110516_00784_stKsd100@ë2J®qW†?Ø
@€E¡>=p\h?]ïç?¡G®g¾²-
E¢ú¤Dø>NDü]Al}<=A
:ýzÐv20110516_00786_stKsd100@ë2J±¨"3?Èè@€E¡yf=—s=>µ5Ö?£×
f¾/
E¢á\D|"{DüîAlC€<ò%
:ýzÐv20110720_00147_stKsd100@ë:`(
$×?žUñ@€E…ãá=e7ß?\X?…¸\¾½ó¶E‡xöBÜ)Dø‹øAkôä=6ôf
:ýzÐv20110720_00149_stKsd100@ë:`+!†¸?½'š@€E†¢Ã=] (@¬dÝ?†ffh¾®—
EˆF{Dû¼ÅDùb=Amx =¢»æ
:ýzÐv20110720_00151_stKsd100@ë:`.6ÔÓ?«—S@€E‡ ®=¨"AÄ»‹?°£×F¾¾ùÛ
EŠ5\D¥šDú5AnÛ¢='S
:ýzÐv20110805_00251_stKsd101@ë<a¶®¨?6]@€E˜y3=‡ë"@¿=?Š=q`¾¹Û#E™ã×D8öBþ6ÉAlé<Ò%…
:ýzÐv20110805_00253_stKsd101@ë<aðÅz?7Jé@€E˜
Ã=«ñü?'D?\)Z¾­VE˜ûÃDù£C5ÃAk…Ø<òy
:ýzÐv20110805_00255_stKsd101@ë<a5®Ž?A8N@€E˜…=ݛ_?‹˜N?°£×7¾µ?}E›
…BS—C¾5AlÚ=
@§
:ýzÐv20110807_00624_stKsd100@ë<£È"Xè?ß@€E"á=·#X?u[¿?À[¾ß;E"S×B‡D÷ÎúAk½º<ú
ä
:ýzÐv20110807_00626_stKsd100@ë<£Ë·(v?-åz@€E"|{=ò(I>:õ"?€k¾²-
E"k×Dû¼ÝDø!Ak}3<Öß·
:ýzÐv20110807_00628_stKsd100@ë<£ÎÙ<?*€@€E"h®=¦h¨?jºµ?§®j¾´¼j
E"ΤDÓ…Dù!ËAkWH<ßw!
:ýzÐv20110810_00119_stKsd100@ë<ÿ°M•Š?_k#@€E³ÅH>¯
>äã˜?hõÃ\¾±&éE³›BŽ€ƒDø_TAkڋ<êWG
:ýzÐv20110810_00121_stKsd100@ë<ÿ³WEa?r(a@€E´R=þ;>Á»?aG®j¾­'h
E±HDûÛDù.FAmP=)Æ
:ýzÐv20110810_00123_stKsd100@ë<ÿ¶Qæ}?l ‹@€E´(=yn/>?ö?s33f¾³¶F
E±ÑšDñDù©ºAl­Q=!y
:ýzÐv20110817_00346_stKsd100@ë=໾X?\5­@€E™j=Gq@Nöî?Y™š\¾˜"uEš3BDøJÉAlˆ<çŽ'
:ýzÐv20110817_00348_stKsd100@ë=à¿Î?Lðš@€E–°=vÖÐ=›J?hõÃj¾—
=
E˜\DûñšDù^Al=ö<ä‡,
:ýzÐv20110817_00350_stKsd100@ë=àöÃÌ?@ƒÂ@€E•
==o‡à?¦?…¸f¾°£×
E–H=Dð‹Dù"TAlþ-<ÞC
:ýzÐv20110904_00542_stKsd101@ë@"?@sL@€EŸ
ì=κš>®-^?§®b¾ÀE °¸DlJC€BAj	<þ»:
:ýzÐv20110904_00544_stKsd101@ë@"LHX?(H@€EžÛH="æT?lI?ˆõÃ`¾¦ffE dÍDùÍìCŽ˜Aii<ÛŒ
:ýzÐv20110904_00546_stKsd101@ë@"Vùâ?-ø&@€EžÕ®=›"D@·o³?Î{6¾° ÅE¢@fBY-C	oAi$=Õ
:ýzÐv20110905_00258_stKsd100@ë@AY¹h?2÷‹@€E'Q=sÍØ?-s?n{[¾¡G®E"¸BŽVDøüAhÉ<Ãj"
:ýzÐv20110905_00260_stKsd100@ë@A]ãw?3ÉÓ@€E'Íf=…ôô=±+ñ?n{n¾©ûç
E"\¸Dûå7DøÄRAhðz<ÅüD
:ýzÐv20110905_00262_stKsd100@ë@A`Å'?C£ß@€E'R=±ˆ>8Šª?k…i¾¼j
E'3DñDùNAhJÓ<ÙÜÉ
:ýzÐv20110905_00336_stKsd101@ë@AõÂÏÉ?I{Þ@€E'R=½†ð?…6?"záb¾Á%E"¤áDw\C`BAhß?<ø‰¹
:ýzÐv20110905_00338_stKsd101@ë@Aøóüç?/'ù@€E'-q=dæè?>ˆ™?£×
`¾¹XE"!3Dù¾wCÚ^AiN´<ÚDŸ
:ýzÐv20110905_00340_stKsd101@ë@AüjIJ?)ü@€E'a{=q£à?§6@zá6¾¼í'E"ŸHBW…CYšAhÁ—=¢Â
:ýzÐv20110913_00292_stKsd101@ëAA㸨?8o
@€EÆØ{=zçß?I?"33b¾¬‹DEÊD+CüîAh_<ïÏ
:ýzÐv20110913_00294_stKsd101@ëAAç~N?1,€@€Eƍ=¢´>êY?³33a¾Ðå`EÉËìDù¿×C8AhM<Û=n
:ýzÐv20110913_00296_stKsd101@ëAAëHé(?*íÌ@€EÇ=–r€?õ\\@(ö6¾²-EËošBY¦C	g®Ahîä=-
:ýzÐv20110918_00076_stKsd100@ëAßu%ìy?!#c@€E±;Ã=¸">%Y?záH[¾¨õÃE±r{BŒýqD÷×;Ag2«<ŸÿH
:ýzÐv20110918_00078_stKsd100@ëAßx:L?´Û@€E±õf=¡ýœ?"ëý?}p¤l¾©ûç
E²$Dû°jDø‹\AgºÇ<šm
:ýzÐv20110918_00080_stKsd100@ëAß{~ìD?ŒÎ@€E² ¸=à0Ð=‹.ž?"zái¾¯²
E²¬fDÅÓDù{AgîÈ<²ðh
:ýzÐv20110919_00215_stKsd100@ëAÿÂsg¬?H]@€E»ÏÃ=¢þl?v³?—
=[¾©xÕE»úÍBD÷ÂáAg7ï<­n!
:ýzÐv20110919_00217_stKsd100@ëAÿů§x??ü\@€E»Óf=Ï`¹?{?½p¤k¾¦ff
E¼‹šDûÓ#DøuXAfJ<×>i
:ýzÐv20110919_00219_stKsd100@ëAÿÈґÞ?L¥³@€E¼¤=È?ºC?™™šj¾¨r°
E½!
DÇžDù
ÛAf¾ì<Ôìb
:ýzÐv20120305_00357_stKsd101@ëW
†Ã1?/"þ@€E±H=ôëP?‹j?Ž{a¾»dZE±ÆöDΘBþ#×Aa€<£ÓP
:ýzÐv20120305_00359_stKsd101@ëW
Š6	|?5ø›@€E°"Í=ð1j@ê?™™šF¾¤ZE°‹®Dùú°C·Aa{ô<žFç
:ýzÐv20120305_00361_stKsd101@ëW
X
?5I@€E¯¡¤>.BµW@
=7¾¯²E±töB]ÚC´{
:ýzÐv20120307_00747_stKsd101@ëWGës?tI@€EäÅ×=·a¨=œ¤:?Ñë…a¾Á‰7EáÊD€.fC;çA`V*<ÕF'
:ýzÐv20120307_00749_stKsd101@ëWGîWò?Ö@€Eäk=ï™Q@qb?Þ¸Ra¾´¼jEàÒDú
C0bAa"<æY½
:ýzÐv20120307_00751_stKsd101@ëWGñSO?‡I@€Eä2š>…@€'{?ìÌÍ5¾ÀƒEãä{Bd½qCˆ´Aaʇ=ì
:ýzÐv20120308_00646_stKsd101@ëWi6öV‰?›W@€EÓèH=ÊR>Õ 	?¼(ö_¾¯ EÒÂ{D€3BþzáAa.-<›ˆ×
:ýzÐv20120308_00648_stKsd101@ëWi:º?Œ–@€EÔ5{=´×¤@ £?ñë…G¾…¡ËEÒ5šDúCnA_è$=ºr
:ýzÐv20120308_00650_stKsd101@ëWi= Q¯?$©ª@€EÔ}…=··"@í¬@U7¾»dZEÖ
×B_XCò-A`,'=1ia
:ýzÐv20120311_00453_stKsd101@ëWÉãi6O?&t@€E­—3>E²?½âg?øQìa¾º^5E®Š¤D€Bþ~wA`$â=¼¸
:ýzÐv20120311_00455_stKsd101@ëWÉæς_?/}×@€E­M×>É'b?|ô?У×Z¾çïžE­§
Dú!CÙA_Gô=kž
:ýzÐv20120311_00457_stKsd101@ëWÉéäO ?1@€E­
>€ÿ£
:ýzÐv20120313_00654_stKsd100@ëXÚ«'?"R¿@€E³\=këÈ
:ýzÐv20120313_00656_stKsd100@ëXݨâ¸?"Ù˜@€E³6q=ËŒ@€Å?s33h¾É7L
E·ûìDû ƒDùVoA^ݔ<ýb

:ýzÐv20120313_00658_stKsd100@ëXà½Ås?‹ä@€E³]f>B?õ>?ffff¾°£×
E¹D«3Dù¯+A_AV<×pø
:ýzÐv20120313_00684_stKsd101@ëXí+'?–§@€E³Ž)=ÁÈh@7ÎÇ?B\b¾»dZE²óìDÿ\Bþ2°A_&Ê=	£
:ýzÐv20120313_00686_stKsd101@ëX؝?"»–@€E³R=ÖÀ?œÁ?5G¾Ø"uE²ÍDùó–CîÙA_d=é?
:ýzÐv20120313_00688_stKsd101@ëX"$n?¥Îž@€E²ö=þKz?É?ˆõÃ8¾³33E³×B]wÏC7ÏA^º«=T
:ýzÐv20120318_00453_stKsd101@ëX¨ÏÏÑd?¡@€E¤ã=•H ?W"q@ë…_¾¨õÃE¥¨)D€
‡BþæfA^Ø2<ÜCë
:ýzÐv20120318_00455_stKsd101@ëX¨ÒóF?¸Æ@€E¤©
=–¨t>;q?ÔzáI¾·KÇE¤"fDù÷¦C>úA^ò<ªÝ 
:ýzÐv20120318_00457_stKsd101@ëX¨ÖN
¥?$"@€E¤Š¸=ˆŸ¸>ÿ@%¸7¾˜"uE¥ÙB_s¶C\A^<l=ÿ#
:ýzÐv20120321_00368_stKsd101@ëYbv?3S@€E²
=ÎãÏ@‡·Š?œ(ö`¾­VE±Ø¸D€
XBþ¬A^ø<¹¿Ü
:ýzÐv20120321_00370_stKsd101@ëYä«?.ì÷@€E²há=Û
?Ÿ?¢\G¾ÐbNE²&{DùñÛC¬‹A]Y'<‹÷œ
:ýzÐv20120321_00372_stKsd101@ëY!®»ë?+ˆm@€E³E¸=é¤>?ÈË?´zá7¾ŠÀƒE´"áB]²-C¹ÛA^Q <µÔ4
:ýzÐv20120324_00310_stKsd100@ëYhCÅÂl?º›@€E£U=ßJ?žô-@G®[¾° ÅE§÷3BWDø©²A]<ú=Çë
:ýzÐv20120324_00312_stKsd100@ëYhGl{(?Ÿ­@€E¢ÞÃ=ØúL?U²?ê=qo¾¢MÓ
E§îRDûÍ¢DùY?A]]ª<ñú
:ýzÐv20120324_00314_stKsd100@ëYhK9C?'³@€E¢»=Û «@(>ð?ã×
g¾ A‰
E§¸DÝDùëdA]sm<ë&*
:ýzÐv20120326_00334_stKsd101@ëY¨•òã?ÛD@€E'!Ã>|…>™û¿?àb¾¨õÃE'6fDÙªBýIºA]7€<ÝóÝ
:ýzÐv20120326_00336_stKsd101@ëY¨˜¬‰¶?ì‡@€E"YÍ>ƒ·@¢¸B?®{`¾†$ÝE'Í3DùÔ{CbÑA]Ôæ<°h7
:ýzÐv20120326_00338_stKsd101@ëY¨œaO{?
O@€E"/®>
)~
:ýzÐv20120328_00645_stKsd100@ëYêP)ˆº?k¥Š@€EÇ¤="€Aiçm?u[¾ÂJE'éqB1'Dø´ÝA\Š‹<³Ï¸
:ýzÐv20120328_00647_stKsd100@ëYêSð'E?g¡Ñ@€EH=â©É?¿¢?#×
j¾¬‹D
E'ËHDûݑDù?ÇA\õå<^V¾
:ýzÐv20120328_00649_stKsd100@ëYêWÃœ?f"Ç@€Eª==±gX>¤Ñt?‡®`¾Ã•
E"&¤D'}DùÛ×A\Ê&<®	¿
:ýzÐv20120329_00538_stKsd101@ëZ§«ÀŽ?ˆ¶P@€EȀ=õ°"=†os?…¸`¾áÊÁEÅrD€C¼¬A\ùQ<òæ.
:ýzÐv20120329_00540_stKsd101@ëZ«RyJ?‡—ø@€EÈ=ç'î? ^?LÌÍa¾§l‹EÅ3Dú´CTA\4»<ïÕµ
:ýzÐv20120329_00542_stKsd101@ëZ®ÏkŽ?zkŽ@€EÇòÃ=¸Ì¨>Ø&F?ˆõÃ6¾±©üEÇ@fBa%C"9A\®<ð n
:ýzÐv20120508_00586_stKsd101@ë_
ã.þÆ?`öà@€EËÃ=ñ°²?î›ô? 8¾»çmE 2{D1yCdAXöw<‡ß
:ýzÐv20120508_00588_stKsd101@ë_
ç)?†L<@€E£>s?˜(?õ^¾¯²E Õ\Dùª^CZ AX›'<Óé"
:ýzÐv20120508_00590_stKsd101@ë_
ë¨N?Šåø@€E³
=þwc?B™ç@®6¾¹XE¡€BTC
¸ÕAW¾<í"Ô
:ýzÐv20120508_00598_stKsd101@ë_;{¶Û?6×Ú@€EžÙ==Çю=¶Uá@…I¾Òn˜E¢ùšDNVC€ƒAYôâ<û¦Ê
:ýzÐv20120508_00600_stKsd101@ë_?º[?<]Â@€EžüÍ=æä?O¼$?¨õÃ]¾§l‹E¡ÎDù˜îCUAXª¨<"}Â
:ýzÐv20120508_00602_stKsd101@ë_D%®æ?AV¬@€EžÞ=˜ù
:ýzÐv20120520_00654_stKsd101@ë`Šo#d?yD@€E­== a°?0µ?(õÃ\¾¬‹DE¯m…Dw+CÜ)AVèæ<¨›è
:ýzÐv20120520_00656_stKsd101@ë`Šr·7d?œÜî@€E­©R=~Tø@B"½?0£×_¾ž¸RE¯%
DùºwC`BAV¨z=,¶
:ýzÐv20120520_00658_stKsd101@ë`Šv\Ӗ?1	@€E­
=tb=hmI?u5¾£SøE°´áBXÅ¢C‡+AWbÔ=‰:
:ýzÐv20120522_00308_stKsd101@ë`ƅzB¼?˜sk@€E‡H=|ãð@õœ?ÌÍa¾¢MÓEŠ:{D¢òCü¬AWQw<ÿ"
:ýzÐv20120522_00310_stKsd101@ë`Ɖ½×?"܈@€E†šH=^Ÿ¨?›?(õÃa¾–E‡Ü¤Dù´CþAVԒ<ێl
:ýzÐv20120522_00312_stKsd101@ë`ƌʞt?¢³"@€E†¹¤=¨‡—A$}Ù?†ff6¾¬‹DE‰xáBX¬C–ÉAXe_=3¯c
:ýzÐv20120523_00281_stKsd101@ë`ã§tÉ+?Ž—@€E…|
=xJð
:ýzÐv20120523_00283_stKsd101@ë`ã«JfV?¤˜@€E…á×>‹?»ØD?Që…a¾¢ÐåE‡báDù¸CùAWH<îÍ
:ýzÐv20120523_00285_stKsd101@ë`ã®þ%	?»Ù@€E…àö=~j?§í?s336¾›"ÑE‰ŠRBWçmC>¸AW"ù<ù+V
:ýzÐv20120527_00460_stKsd101@ëadyɅ?/—M@€Eª9{=ç£H=éÀ?¬ÌÍc¾Ã•E­W…DÃ#BüèsAVy
<¤p¯
:ýzÐv20120527_00462_stKsd101@ëad}—l?=Ó¤@€E©´)=½±ð?‰sÊ?‹…_¾²°!E¬‹qDùÌ9C-AV¯@<vÕÂ
:ýzÐv20120527_00464_stKsd101@ëadc'?0æ@€E¨÷R=ÑÂã@x?r?¼(ö,¾˜bE®gìBW¢ÑCbÑAV Ú<¨®|
:ýzÐv20120527_00718_stKsd100@ëafÂÈ|†?o³@€E£°Í={°
:ýzÐv20120527_00720_stKsd100@ëafÆnŽÔ?$'+@€E£üÍ=§
P@ž?Î{j¾›"Ñ
E¥þDûà!Dù^AVÌ^<µD0
:ýzÐv20120527_00722_stKsd100@ëafÊ=«²?̉@€E£ÁÍ=§ÌP@Dëë@¸Rg¾"zá
E¥ÉšDìRDù AV 6<ÎXø
:ýzÐv20120531_00131_stKsd101@ëaâFŽt¢?TN@€E¥Í\=¬>žJÕ?ž¸Rb¾Å¸E¨­ìD|ÙCŽAV3·<°%b
:ýzÐv20120531_00133_stKsd101@ëaâK ð?Oò[@€E¥'R=ÔdH>…¹0?E¸_¾ŽÙE§ DùÈÅCäÝAU—š<‹'
:ýzÐv20120531_00135_stKsd101@ëaâNÍØæ?l!'@€E¥öì>H¶>ºáÓ?¼(ö6¾¬1E«HBW2-C͑AUmÌ=H)
:ýzÐv20130526_01335_stKsd100@ëŽëR%Çe?Ž@€E¨ÿ¸=ÁÿL?È,9?Š=qA¾µ?}E¯7qBŽ
ÁDø=A/ü°=T&
:ýzÐv20130526_01337_stKsd100@ëŽëUb<á?©Ñ@€E©T¤=¸ª¬?d{Î?Y™šl¾¸Ôþ
E±Ø¤Dûò˜DøÕ'A01l<žË6
:ýzÐv20130526_01339_stKsd100@ëŽëXvß/?´ä@€Eª3= œx@¦?ž¸RG¾¶È´
E³q3D'
ôDù•A0˜‹<ìòq
:ýzÐv20130615_00118_stKsd101@ë'_át3Ù?ƒþ@€E¨==´§È==³U?ê=qb¾ÒñªE¯cHD81BýxÕA1	¯<«z
:ýzÐv20130615_00120_stKsd101@ë'_䪄N?"«º@€E¨f=Ïe}?ÍÒ?Ôzá_¾ž¸RE­*DúN=CÙA1;<<ž~²
:ýzÐv20130615_00122_stKsd101@ë'_çÍyp?ŠH@€E§P== Ôt>ð@8Qì7¾¸ÔþE­w…B\ùÛC•ÃA16<ÍG
:ýzÐv20130615_00328_stKsd100@ë'aÁ®Õ?ƒcš@€E—Ø==›XAÖÐ#?Տ\¾³33EŸa×B'ÖDø¨A0óô<ˆÀ6
:ýzÐv20130615_00330_stKsd100@ë'aÅ!?t•V@€E˜=4»?æT?ù™šl¾˜"u
Ež-…DüRDùdÕA1‰Ô<r
:ýzÐv20130615_00332_stKsd100@ë'aÈC›`?…(
@€E™wá=—ºp@Å"@@h¾±&é
E£ÍD'	7DúZA1$Å<¶	%
:ýzÐv20130626_00277_stKsd100@ë'ÂõSÙò?ŠP@€E*=ŠüèAÓ<cA!ë…\¾Û¥ãE£œRB7ÏDøMÛ
:ýzÐv20130626_00279_stKsd100@ë'Âø–õO?½Ò@€Ew=Æ8?
j@×\)l¾Òò
E•RÍDü¢Dù)ª
:ýzÐv20130626_00281_stKsd100@ë'ÂûÛ¸Î?!†W@€EÞ=œž@@O¹^@¸£×[¾šŸ¾
E™.fD'DùɁ
:ýzÐv20130626_00307_stKsd101@ë'Ã.|¯ÿ?´¤@€EŠD=°$œ
:ýzÐv20130626_00309_stKsd101@ë'Ã1ž£o?5Ò@€E‰uá=žÛH@ï5ÜA®a¾®—E—¡3Dùð1Cúá
:ýzÐv20130626_00311_stKsd101@ë'Ã8E%ú?e3@€E‡ð3=ò(@%ÓA&¸R7¾Å¸E£löBV²C]ô
:ýzÐv20130627_00146_stKsd100@ë'à0(א?!Üæ@€E§-®=¥SX@5žQ@"ÌÍ[¾¸QìE´ß\B'.Dø"òA0¾~<"VT
:ýzÐv20130627_00148_stKsd100@ë'à3=¿©?.&Ñ@€E¨á=Ò×Þ@Ñ@‰ë…k¾¨õÃ
E´ìDüDùsDA2R˜<™'S
:ýzÐv20130627_00150_stKsd100@ë'à63a?;3§@€E¨^f=åY÷?ƒ¥@\(öi¾§l‹
E²ÒD'oDúA21<Y{8
:ýzÐv20130627_00320_stKsd101@ë'áˆy
Ù?,Š@€Ešçf=jèx
:ýzÐv20130627_00322_stKsd101@ë'ድ*o?q{@€Eš®=å©
:ýzÐv20130627_00324_stKsd101@ë'á'e¸—?.l@€E›=‡Wä>ë6@â=q6¾¾vÉE¯êÍBW.CVF
:ýzÐv20130628_00497_stKsd100@ë"RLhŽ?£œ@€E'Ç×=p×w@œJ~@Ï
=\¾»çmEŸFBð¤DøeÛ
:ýzÐv20130628_00499_stKsd100@ë"U'®F?ì@€E'E¤=ŒT¸?'‹B@äzál¾µ?}
E¢ðfDüáDùÏ
:ýzÐv20130628_00501_stKsd100@ë"X˜r}?y™@€E'e¸=/?'ß@Ö{W¾ Äœ
E›RD'%7Dù¤9
:ýzÐv20130628_00623_stKsd101@ë"LY/?&«†@€E‡o
=‡°x?ªJA×
a¾¸QìE'ë3D~¹ºC9
:ýzÐv20130628_00625_stKsd101@ë"OnØ{?%á@€E‡©¤=£´
:ýzÐv20130628_00627_stKsd101@ë"R'ã?ÿC@€E‡Ø¸=€Él
:ýzÐv20130628_00671_stKsd101@ë"§*q?	á@€E‡ž¸=ˆG
:ýzÐv20130628_00673_stKsd101@ë"ªM`Ü?rõ@€E‡sR='>\
:ýzÐv20130628_00675_stKsd101@ë"­'îª?×@€E‡I
=—=
:ýzÐv20130629_00242_stKsd100@ë"!NS•S?6,@€EƒÂ
=ÒH
:ýzÐv20130629_00244_stKsd100@ë"!QuŽ"?>t@€Eƒß¸=\Ä0?'û'@ª\j¾±&é
EÆfDü/DùG;
:ýzÐv20130629_00246_stKsd100@ë"!Ta¼3?©q@€Eƒßö= %Ô>þ"@Ü(ög¾·KÇ
E"Õ…D'éDùçß
:ýzÐv20130629_00368_stKsd101@ë""JIj,?Æ@€E~0R=¢¡ä
:ýzÐv20130629_00370_stKsd101@ë""MŒE?@€E}Ëq=~ñà
:ýzÐv20130629_00372_stKsd101@ë""PÓr?IÁ@€E|í×=–×Ä?¯K¾A†õÃ6¾¼í'E£TöBW¬C'm
:ýzÐv20130630_00150_stKsd101@ë"?¬g¬â?/åË@€E`=˜Ã 
:ýzÐv20130630_00152_stKsd101@ë"?¯£ò
?@b@€EŽ¼{=#l
:ýzÐv20130630_00154_stKsd101@ë"?²Ì¦6?F%"@€EŽ:Ã=¦Ö<?ɏu@¥Â7¾µ?}EžEìBXå`C 
:ýzÐv20130630_00312_stKsd100@ë"@æ.Š?¸Ü@€Eò×=¯ˆ<Î;é@î{[¾»çmEœH{B'\)Dø8‹
:ýzÐv20130630_00314_stKsd100@ë"@é`VW?—@€EŽÍ=,Ì?›Ù"@Ÿ\)M¾œ¬
E™¾¤DüTDù_¾A1ÃI<½ÄC
:ýzÐv20130630_00316_stKsd100@ë"@ìP¦?(Ú×@€EŽá=¾ŸØ?Öc'@Qìh¾¢Ðå
Eu…D'\DúXA2•<ªË{
:ýzÐv20130701_00279_stKsd101@ë"bT³
¯?0™s@€E›	š=œ É
:ýzÐv20130701_00281_stKsd101@ë"bX]Â?%è²@€E›º…=žô
:ýzÐv20130701_00283_stKsd101@ë"b[*"R?:ö@€E›ÿ¤=Ž±
:ýzÐv20130701_00345_stKsd100@ë"bОXp?8[-@€E›s=¼:?Év@@Ì(ö\¾¯ E¢{3B'6ÉDøA`
:ýzÐv20130701_00347_stKsd100@ë"bÓ²_
?3?#@€E›v¤=¿ÕÜ@We·@Ë33i¾›¥ã
E¢æfDü3®DùJ
:ýzÐv20130701_00349_stKsd100@ë"bÖî‰`?5"i@€E›<
=ՆÄ@wÔþ@´(öf¾˜b
EžXD'*ÙDùǶ
:ýzÐv20130705_00072_stKsd100@ë"ßAÂè?zÉÌ@€E‰GÍ>?©>#ì?Î{\¾£SøEB'UDø A1nK<"³ø
:ýzÐv20130705_00074_stKsd100@ë"ßD×Zš?sƒü@€E‰¼ì=àË¢@°?Ê=ql¾¡G®
EæDüDù‡\A1"ª<y‰î
:ýzÐv20130705_00076_stKsd100@ë"ßGî­?um=@€EŠ®=Ã~Ä@45¦@%¸i¾ºáH
E"£D'ÅDú¤A1hû<•Aå
:ýzÐv20130705_00312_stKsd100@ë"áKS?4×@€Eƒƒ×=‰Â4@¨"@®[¾³33E‹FáB'7ÏDøBFA1¡û<¬	ë
:ýzÐv20130705_00314_stKsd100@ë"áN~Ã?hx@€Eƒö="¢Û?Ñ%Ä?Æff:¾ Äœ
E‡"DüXDùZA1è"<‡L
:ýzÐv20130705_00316_stKsd100@ë"áQ½gT?Sn¢@€EƒCÃ=Šût>·S}@Mp¤h¾³¶F
EŒø{D'RDùö¸A1"<¯'
:ýzÐv20130705_00552_stKsd100@ë"ã6ì{>?ˆÂ÷@€Erþ=›Ì @‹ë%?ª=q\¾¤ZE{RB'€DøAôA1ÓR<³êÖ
:ýzÐv20130705_00554_stKsd100@ë"ã: ¨?"Ñ*@€Er"ì=tQð?ÕÕá?½p¤l¾ºáH
Ez%qDü.Dù8´A1@<¢R³
:ýzÐv20130705_00556_stKsd100@ë"ã=ívf?…¶V@€ErI=ì>>õ88?Î{e¾µ?}
E{ÁHD'8åDùÕ`A1g<¬ûÜ
:ýzÐv20130705_00744_stKsd100@ë"å¾4?"ì4@€Epû®=Ù|0>ÙýÈ?«…\¾¨õÃEzÁìB"NDø|!A1KÏ<Ñw
:ýzÐv20130705_00746_stKsd100@ë"åXr?­n'@€EpDž=±w ? !¿?¡G®m¾Ï\)
EwöDüþDøÙhA1¾Œ<¹»™
:ýzÐv20130705_00748_stKsd100@ë"åluõ?¦ú¥@€Eq=¢›>î͵?‹…g¾²°!
ExD'¦Dùp)A1i°<ÎÌ»
:ýzÐv20130705_00984_stKsd100@ë"ç²$*?žÈ\@€Eƒö=¡‹$@ožm?}p¤[¾¬1E‡lÍBŠšDøvwA1»<ãÚÑ
:ýzÐv20130705_00986_stKsd100@ë"çîę?'D÷@€E'!ì=4·G?}Z?У×m¾©ûç
E†ñ
Dûï®Dø½qA1eN<šjƒ
:ýzÐv20130705_00988_stKsd100@ë"çå?­c|@€E'8R=¢–Ô?wxÀ?Š=qk¾¦éy
E"
D'çDùdÕA1EÂ<Üâ
:ýzÐv20130706_00135_stKsd100@ë"S—"?!
ð@€E±‡q=–f)>'ë@Ç®[¾°£×E¾B'qªDø7×
:ýzÐv20130706_00137_stKsd100@ë"V=¤P?)†Ò@€E±'®=š×>¸{›@fffk¾ª~ú
Eº¨fDüDùnòA2Æ<vs·
:ýzÐv20130706_00139_stKsd100@ë"YŽŒ?"ë–@€E±ß®=ºDô@8J~@­Âh¾ºáH
EÀˆöD'Dú¶
:ýzÐv20130706_00375_stKsd100@ë"}Ǽ?$Mü@€E¤W¤=›}T@(hk@¢=q\¾ª~úE¬ƒ…B'×
DøQ
:ýzÐv20130706_00377_stKsd100@ë"€éßØ?+J3@€E£å\=Ú<úã@™šk¾¤Z
Eªé®Dü%PDùBéA1®<žD|
:ýzÐv20130706_00379_stKsd100@ë""T}Ü?&§@€E¤Ã=š¦T?Í@\i¾¹Û#
E¯ü)D'*˜Dùêo
:ýzÐv20130706_00423_stKsd100@ë"ågw?'û@€E¢H=rdI=ý*}@ÀQì\¾ß;E¨B'šDø@¤
:ýzÐv20130706_00425_stKsd100@ë"è2S?'-«@€E¡8Í=P>†¶§@¸Qìj¾±©ü
E­$=Dü5yDùR5
:ýzÐv20130706_00427_stKsd100@ë"ëŒZí?4|u@€E¡×…=Žÿü?¨\@'G®h¾²°!
E©í…D'-DùÛ+A1ÌÐ<¨…
:ýzÐv20130706_00615_stKsd100@ë"æŸd?1צ@€E'á=˜'ð@B{)@¥p¤\¾©ûçEœüöBæfDøu'
:ýzÐv20130706_00617_stKsd100@ë"éڄp?7Vn@€E'å®=ŸÍ?tF@b\l¾™‡
E˜ØDü#DøúA2Ÿ<†¦¾
:ýzÐv20130706_00619_stKsd100@ë"íX—?'¸.@€E"R¸=­:0?å_N@Ÿ
=f¾¶E¢
E D'+#DùºA2<•Á
:ýzÐv20130709_00023_stKsd101@ë"_+O?B¿ß@€E¸Ÿ=äþ¢?¹¶@që…a¾¼jEÀ‹ìD4jBüm'A0¬©<œ·
:ýzÐv20130709_00025_stKsd101@ë"_?¦´?)‡]@€E¸.\=ØT:
:ýzÐv20130709_00027_stKsd101@ë"_bÖå?BÏ[@€E·¨q=Åc8@üe@(õÃ6¾/EÀ¨öB[î˜CA1€<œ§I
:ýzÐv20130709_00119_stKsd101@ë"_Ôê'ë?(r@€E§ò¤=®¤<
:ýzÐv20130709_00121_stKsd101@ë"_ÙÛΝ?2_¿@€E¨J
="…Œ
:ýzÐv20130709_00123_stKsd101@ë"_ÝBp"?&´@€E¨+)="Ä@†Å®A(ö6¾Ï\)E·%qBX%ãC@B
:ýzÐv20130709_00215_stKsd101@ë"`®Ô(â?%£@€Ežì=ÅE

:ýzÐv20130709_00217_stKsd101@ë"`²1?&)[@€EŸ‹H=›ù´?Wï(@¸õÃ`¾"÷ÏE¦}\DùÿmC½/
:ýzÐv20130709_00219_stKsd101@ë"`µƒðe?¦ß@€EŸn=‰»Ð@Ž"@JáH5¾¤ZE­öBUÙC»dA2<aäJ
:ýzÐv20130709_00311_stKsd101@ë"aŒ%Ã?#R4@€Eš_=þ 
:ýzÐv20130709_00313_stKsd101@ë"a"ú?¸k@€EšT=ï@
:ýzÐv20130709_00315_stKsd101@ë"a'Ïzý?Å\@€Ešnš=©šX>µ‡©@þ{7¾­VE¦½HBUšC

:ýzÐv20130709_00407_stKsd101@ë"bmé'!?!ÃB@€E Há="ÆD
:ýzÐv20130709_00409_stKsd101@ë"bq$К?)ús@€EŸ‰q=£¼p
:ýzÐv20130709_00411_stKsd101@ë"bt—Ç\?^Ö@€EŸáÍ=‰Ñ°=o^@ç
=7¾¼í'E³Ï®BQl‹C|î
:ýzÐv20130709_00503_stKsd101@ë"c4'3I?$ìY@€Eœw
=}
:ýzÐv20130709_00505_stKsd101@ë"c7æk"? ²@€E…=£òä
:ýzÐv20130709_00507_stKsd101@ë"c;pÔ~?'Å^@€Eœð{=']@5ÿ±@"337¾³33E¨½×BQjCºáA0Tï<›6}
:ýzÐv20130709_00599_stKsd101@ë"dD¼?Kò@€Eœq=idß>Lb÷@qG®a¾Á%E¥¬ÍD~•ôC›dA1a<®ú‰
:ýzÐv20130709_00601_stKsd101@ë"dÁ¹?GKâ@€EšÚR=f¹¸<ñü@(õÃa¾"záE %×Dù¾%CêÁA1=l<"ú×
:ýzÐv20130709_00603_stKsd101@ë"dk®?9ï¾@€E™fá=q+x?ÿ†Y@˜õÃ8¾®{E§@RBP×
C8A2Ò<Ç«ü
:ýzÐv20130709_00695_stKsd101@ë"dÕð^? ò°@€E˜¤=›;ì
:ýzÐv20130709_00697_stKsd101@ë"dØKk8?²M@€E˜Oá='ì
:ýzÐv20130709_00699_stKsd101@ë"dۆɈ?!º½@€E˜ºR="
À?ûÃ@£337¾ ÄœE¦ˆBP¾CJÁ
:ýzÐv20130709_00791_stKsd101@ë"e±CT?+Æ(@€E™-®=jk
:ýzÐv20130709_00793_stKsd101@ë"e·5Z?0ra@€E˜dq=uä
:ýzÐv20130709_00795_stKsd101@ë"eºÀ/Û?EH}@€E˜K®=xuÈA Њ@Ž¸R7¾Ê=qE§½×BS¦C	~úA1øD<¾%
:ýzÐv20130709_00887_stKsd101@ë"fvý<×?5Kù@€E˜š…=Œ{D
:ýzÐv20130709_00889_stKsd101@ë"fyø©õ?4â³@€E˜ÝH=Ÿ04@Ø@,(öa¾"÷ÏE ì¸DùÖ^C	óøA0áo<…Eh
:ýzÐv20130709_00891_stKsd101@ë"f}t¤?IIX@€E˜§¸=®cœ?bl@Y™š6¾"záE§öBU¾C	óuA2u<¼Ä¾
:ýzÐv20130710_00180_stKsd100@딀ý<F,?—@€E Jf=Û¹®A‰ÎOA×
[¾˜"uE¬ÍB'´Dø5
:ýzÐv20130710_00182_stKsd100@딁hûÂ?1Cè@€E 
š>À?®{"@u¸P¾ŒÌÍ
E£©3DüDùPZA1Ëâ<"iß
:ýzÐv20130710_00184_stKsd100@딁èó?5Ì@€EŸÖ
=‰"X?žß@g
=i¾¦ff
E¦åD' DùîA1²<£å9
:ýzÐv20130710_00210_stKsd101@딁8>U%?)¤@€E æ=ÍK¼
:ýzÐv20130710_00212_stKsd101@딁;à?Ó«@€E Í=Š"…
:ýzÐv20130710_00214_stKsd101@딁>Кã?"$(@€EŸU==Îï¡@ÝÅA;…5¾Â\E¿_
BVoC«Ç
:ýzÐv20130711_00419_stKsd100@딢þ—û_?YÔ@€E'®=¹¸
:ýzÐv20130711_00421_stKsd100@딣å2t?ó@€E'±{=š–?Eü@ß
=m¾œ(ö
E™Ø¤Dü(þDù,!
:ýzÐv20130711_00423_stKsd100@딣ER?F*@€E'çÃ=,@ZE®AÌÍh¾«…
E¯HD'+DùȤ
:ýzÐv20130712_00135_stKsd100@ë"À™µs??>Ì(@€EœÍ=¦¸P
:ýzÐv20130712_00137_stKsd100@ë"ÀWà?:®c@€E›ÿf=¥Õ=ONÇ@ŠáHj¾¦ff
E¥©×Dü
ÑDù?–A1Ÿ9<´r±
:ýzÐv20130712_00139_stKsd100@ë"À +Ä?H¬8@€E›'{=¦jCÀ«@ú=qg¾¯ 
EŸ"öD'6ÉDùþ
:ýzÐv20130713_00445_stKsd101@ë"âfdãÚ?%Õ¹@€E‰{=Ð
:ýzÐv20130713_00447_stKsd101@ë"âiã^	?(Mt@€E¶ö=‰Y4
:ýzÐv20130713_00449_stKsd101@ë"âmd\v?B|U@€Eƒ\=š'Ð>¶ÃI@p¤7¾šŸ¾E™žBR‡C³3A1/@<¤ ¶
:ýzÐv20130713_00511_stKsd100@ë"âé]òO?;»§@€E—…=œø@¬×@†{\¾/E_HB'±'DøJA1±'<©¡j
:ýzÐv20130713_00513_stKsd100@ë"âìŽùØ?0)[@€E—R=˜IL>é.Â@˜Qìm¾Ÿ¾w
E{DüBúDù(A1¡ñ<¦‡
:ýzÐv20130713_00515_stKsd100@ë"âïò¼K?8zN@€E–¡¤=±·<?×T@Ú=qg¾Ä›¦
E¥ÒD'HbDùØB
:ýzÐv20130714_00870_stKsd101@ë•	eïÉ?(Uµ@€E±Z3=¶¹œ
:ýzÐv20130714_00872_stKsd101@ë•
ŒA?"ä@€E±o=À¸
:ýzÐv20130714_00874_stKsd101@ë•Ú\?ØÉ@€E±‰=¹xÌ
:ýzÐv20130715_00297_stKsd101@ë•!®ò&#?Gª@€E§Ø)=Ép
:ýzÐv20130715_00299_stKsd101@ë•!²xîS?#ª#@€E§ñö=âûx
:ýzÐv20130715_00301_stKsd101@ë•!µëú?+@€E¨f=—Q"@||"A7
=7¾¾ùÛE·ýšBQRòCL
:ýzÐv20130718_00070_stKsd100@ë•~ûà5µ?#x!@€EÀíq=±cü?Xÿ‹Aff[¾—PEʓ…BþúDø)
:ýzÐv20130718_00072_stKsd100@ë•~þôý˜?!]b@€EÁ/q=¢`ü=Xg@‹…l¾œ¬
EÍF¸Dü…DùnA2¢ª<¢Ê
:ýzÐv20130718_00074_stKsd100@ë•=ý'?¿@€EÁ€š=Ñ >>SÅ@Qìh¾ A‰
EÎïšD'‹DúA3x<±Õd
:ýzÐv20130718_00244_stKsd101@땀\\<A?)
â@€E²
…>8.7
:ýzÐv20130718_00246_stKsd101@땀`»¡?'K@€E°O¸=ì9
:ýzÐv20130718_00248_stKsd101@땀ci[ä?¥‡@€E°8\=š‹?ÿ­Î@è£×7¾ ÄœEÁáBS_;Côþ
:ýzÐv20130718_00436_stKsd101@땁å|vs?)Þ»@€EŸÞ
>r¸
:ýzÐv20130718_00438_stKsd101@땁é:ø>ÿJ0@€E :=«rØ
:ýzÐv20130718_00440_stKsd101@땁ìh
…?J€@€E :R=£"A€éOAûG®7¾° ÅE³Ü¸BQhsCoß
:ýzÐv20130718_00628_stKsd101@땃Р@þ?£!@€E–ï×=Ъ¼
:ýzÐv20130718_00630_stKsd101@땃ÓÝ`?
ùñ@€Eš¡
=·5€
:ýzÐv20130718_00632_stKsd101@땃×0S?
kì@€E˜§H=­õ|
:ýzÐv20130718_00784_stKsd101@땆>ٚ?ò@€E›Õ=ïP?]A@Èb¾Æ$ÝE£¿ÃD~ÅPC@B
:ýzÐv20130718_00786_stKsd101@땆B žœ?QÇ@€E˜J¤=kˆˆ
:ýzÐv20130718_00788_stKsd101@땆F0¶?û@€E•ªR=çh'@#Ô¬A$õÃ7¾¢MÓE£"fBR"C	²
:ýzÐv20130721_00044_stKsd101@ë•Þûx÷Ž?R%@€E…k¸=ñy¹@©Þ@E¸a¾ËƨEŽ…DO
Bü¨öA1Q»<…û'
:ýzÐv20130721_00046_stKsd101@ë•ÞÿZŽA?Päµ@€E…
=IÛØ>S~†@%¸_¾È1'E'C3Dùý¢C,ÍA1±Ù<qÆ
:ýzÐv20130721_00048_stKsd101@ë•ß´…ƒ?Dמ@€E…Ï==¼Ìd=a^¶@HQì7¾¹XEŽ'…BY‡C5A1QÚ<˜{	
:ýzÐv20140702_00427_stKsd100@ëÁ"hz¸X?zUí@€E"‹á=rj—Añ@33-¾´¼jEŠfA¡ËDøJ-A4ú<˜
:ýzÐv20140702_00429_stKsd100@ëÁ"kɂ?k«@€EƒÒR=1÷?¾EN?ü(öm¾«
EˆÈDôpBDùxZA5w<mmH
:ýzÐv20140702_00431_stKsd100@ëÁ"o‹ø?t @€EƒB®=˞@?;û'@
áHi¾¨õÃ
E‡äÍDtè!Dùô¼A5@<Šã»
:ýzÐv20140705_00311_stKsd101@ëÁ@©mÍ?íãO@€Ep…='RX?Ň?5C¾¶È´EtÄ)Doy‰Bû+A4Ô¤=BªT
:ýzÐv20140705_00313_stKsd101@ëÁD5äé?Ąœ@€Eq
¤=…OÐ?Ž¦r?=p¤3¾¸QìEuhRDòMªC^úA4÷d=C/\
:ýzÐv20140706_00089_stKsd100@ëÁŸýü›?H(Z@€E£Þ=nxI?sæ*?úáH.¾œ¬E¦'šAIºDø@ZA4¸˜<ÜÐÂ
:ýzÐv20140706_00091_stKsd100@ëÁŸ#LÑ?`eœ@€E¥ö…=Q®Q>h…"?ù™šj¾¢Ðå
E©
3DôKDù‰A5Ÿ<Ã
	
:ýzÐv20140706_00093_stKsd100@ëÁŸ&›ëX?_õ@€E+ì=bÑ=ü¼@!ë…l¾Ä›¦
E£'ÍDt˜ƒDú9A4öº<¯¯´
:ýzÐv20140706_00137_stKsd100@ëÁŸŒg¢&?<©í@€E'½f=˜&(>Fq÷@—®.¾¶È´E™€=A…DøKmA6×Æ<ÒZ>
:ýzÐv20140706_00139_stKsd100@ëÁŸÕÖ6?=.@€E"¢Í=]šQ@S®§?¼(öi¾©xÕ
E—ï\DômDù‰A5iÌ<GE
:ýzÐv20140706_00141_stKsd100@ëÁŸ".Æg?K€:@€E›e¤=›˜¨@Âva?ÁG®l¾¹Û#
Ež¯…Dt¥Dú
ãA56j<«j`
:ýzÐv20140706_00185_stKsd100@ëÁ¤!úQ?</l@€E–T×=x!@ö±I@Y™š-¾˜"uE™3ADøh¤A5u=<vIä
:ýzÐv20140706_00187_stKsd100@ëÁ¤'1Æ?6l"@€E–ÞH=vs™?•âb@n¸Rl¾œ(ö
Ešö)DôsuDù81A5g3<"Ö(
:ýzÐv20140706_00189_stKsd100@ëÁ¤!Ò°?1žÚ@€E•\=iO¨@"¬'@ei¾³¶F
E› ÍDtüîDùÌsA4ë<zÁÚ
:ýzÐv20140706_00233_stKsd100@ëÁ¤4Ӝ?C]@€E—ÿ3=tš
:ýzÐv20140706_00235_stKsd100@ëÁ¤"Ú?|?Ps¶@€E—܏=½È?
Ô@$zál¾´9X
EŸ
RDôzÁDù6A5A{<rçÔ
:ýzÐv20140706_00237_stKsd100@ëÁ¤ˆ?)6?FŸ=@€E™dá=vÞà>zÊx@n¸Ri¾¾ùÛ
E£DtûçDùÉA4øþ< "
:ýzÐv20140706_00281_stKsd100@ëÁ¤ñ–pD?AùA@€E"_¤=cÊ@dO}@†{-¾‰7LE•™ÃA	KÇDørwA8S«<ªTÓ
:ýzÐv20140706_00283_stKsd100@ëÁ¤õ6?2ûÚ@€E"–3=¼†l?÷Ñ@Ž¸Rn¾®—
E›«…DôwDDùåA5w<ŽËø
:ýzÐv20140706_00285_stKsd100@ëÁ¤øUÌ»?)a…@€E"ê=–'à@f[Ò@¡ë…h¾ Äœ
E»šDuÝDù«ß
:ýzÐv20140706_00329_stKsd100@ëÁ¥Rv?:	&@€E˜¦=¨#Ô>NÁ@'=q.¾²-E›ÅšA{DørVA5á<¿r
:ýzÐv20140706_00331_stKsd100@ëÁ¥Uã|<?*§4@€E™)=­´>®êÇ@i™šo¾›"Ñ
E @öDôn^DùƒA5Ab<j%
:ýzÐv20140706_00333_stKsd100@ëÁ¥Y<a°?DC3@€E™¸=»‡¸?ÑB8@k…h¾—P
EžööDtì¬Dù­yA5U.<'—Ï
:ýzÐv20140706_00377_stKsd100@ëÁ¥ÅIö™?)È@€E£€)=¹ƒp=U­;@¯
=.¾«E©÷\@å?}Dø‹#
:ýzÐv20140706_00379_stKsd100@ëÁ¥È§C{?=W@€E¥\=ÖÁ
>hL~@%¸o¾™™š
E­ÊÍDôeËDù-A5":<a
:ýzÐv20140706_00381_stKsd100@ëÁ¥Ëë%}?'@€E¥{)=Ñ?ÁÉ	@xõÃh¾´9X
E²Z¸DtۖDù™PA59V<"0
:ýzÐv20140709_00625_stKsd101@ë¾Ôì×?bÆ_@€E‹¿)=sJ€@_ò­?ìÌÍa¾¬1E'qDo…C%ãA5,¦<s
:ýzÐv20140709_00627_stKsd101@ëÂÂ9J?B^@€E‹'='»8>ã:­@1ë…a¾¨õÃE"TRDò	HC¢A5T/<‰)é
:ýzÐv20140709_00721_stKsd101@ëi²?ˆhg@€E't¸=¨Ï°@	n¨?½p¤a¾¦éyE–PfDo'NC}A5›(<¡ù2
:ýzÐv20140709_00723_stKsd101@ëÂ"ÝD"?pÅ¿@€E'%ì=Ò}ç>P²H?ù™š`¾§ïžE•Ì)Dò;CM'A5NG<›ª
:ýzÐv20140709_00817_stKsd101@ëÂFz†?b±'@€EiÍ=RÅg>ÀT?ª=qa¾²-E"ôÍDošNC6FA5r¸<Pt
:ýzÐv20140709_00819_stKsd101@ëÂI][ü?o@€EŽàH=¸p>œ"Á?Ï\)a¾"záE"1\DñúÉC	˜ÕA5NB<RÉç
:ýzÐv20140710_00001_stKsd101@ëÂ!´•îê?…F°@€EÀ¤=N°
:ýzÐv20140710_00003_stKsd101@ëÂ!·ìe™?x³@€EÅR=P0`?à?¹™š`¾¶E¢Eˆ>öDòþC)7A5|<¬BÏ
:ýzÐv20140711_00049_stKsd101@ëÂ?:7ô¹?@Ya@€E¥)=Âʨ>ÅXë@‡\)[¾¤Ý/E«¨¸DoûuBüW
A4î<²%·
:ýzÐv20140711_00051_stKsd101@ëÂ?=´"?9Jè@€E¤ÌR=‹ŽX>'þ¸@ £×b¾©xÕE­RfDò?C‹Ç
:ýzÐv20140711_00433_stKsd101@ëÂBÁÿcù?,1v@€E'÷
=zd>Nò
@¦{_¾·ÎÙEž7…DožÉBý²°
:ýzÐv20140711_00435_stKsd101@ëÂBÅM?6¾(@€E"Ïq=…z8?ˆO@õÃa¾¬1E'
Dñý/C,‹A5'D<±½(
:ýzÐv20140711_00529_stKsd101@ëÂCœ'?8ª@€E{Ã>D
:ýzÐv20140711_00531_stKsd101@ëÂC"vR?"£&@€EŽ±¤=ªvŒ@
ïØ@'ë…b¾ÀE–HRDñý7C´þA4:³<¥>
:ýzÐv20150227_00299_stKsd101@ëß)Œn¹?è?@€E™ÿ>?¿è@t^?™š_¾Á‰7EšN¤DúuHC\jA6Z=;o
:ýzÐv20150312_00495_stKsd101@ëàÊõ풕?W¡@€Eµ'Ã>^²@´>@$zá_¾µÂEº£HD¦Bþ–A7p†<­«5
:ýzÐv20150312_00497_stKsd101@ëàÊùÔw'?b»×@€Eµƒö=šÂè?-p@{a¾Æ§ðE»èÍDùôRC³3A7'<‡þ¾
:ýzÐv20150312_00499_stKsd101@ëàÊüøc©?h¤@€EµXf=AÄ @‰ÿÁ@;…6¾«…E½æáBW8RC5A7÷È<Øå£
:ýzÐv20150330_00816_stKsd101@ëã¦n¯
? ò†@€E¥='œ
:ýzÐv20150330_00818_stKsd101@ëã«/
Š?:Ä@€E¤®f=ŠŽh>¢'Î@Âa¾¹Û#E¬ìDùÿuC¤ÝA7˜·<ÆÁO
:ýzÐv20150330_00820_stKsd101@ëã¯ï6Y?s¢@€E¥r¤=…"œ?&¢ïA…6¾¶È´EµÆÍBW´9Cô
:ýzÐv20150425_00301_stKsd100@ëæC­'?¢+@€E´žš>1@?ü–u?xQì[¾˜"uE¶ˆBmDø=A:¹è<Ó÷Ù
:ýzÐv20150425_00303_stKsd100@ëæC°¢Î?q'§@€E´ªì=¡oø@?У×k¾«…
Eºÿ\Dü åDùt¼A:jõ<«Ï½
:ýzÐv20150425_00305_stKsd100@ëæC³­f?ˆ>@€E´fq=û»¬?"U<?Š=qh¾²-
E¹£\DÿžDùêÙA:q<±ˆ9
:ýzÐv20150425_00397_stKsd100@ëæD‹Õ†Z?q"Ä@€E¬-R=–G"@€½N?}p¤[¾§l‹E°ìB'§mDø-A:sØ<(¼
:ýzÐv20150425_00399_stKsd100@ëæDŽ÷¯y?N]Ç@€E¬G3=ï\?ˆˆ?Ã×
k¾£×

E²ùìDü	7Dùd{A:ör<tjË
:ýzÐv20150425_00401_stKsd100@ëæD'œõÅ?Vñé@€E¬x{=±hà>Òv#?³33i¾¯²
E´P{D'#…Dú bA:æŸ<Œ²
:ýzÐv20150509_00438_stKsd101@ëè"Ýë?ƒçÛ@€E¬|Í=l'?%øv?Ôzáa¾Á‰7E®ËÃD"jBÿ	ºA9Õè<´üŒ
:ýzÐv20150509_00440_stKsd101@ëè‰\Ü?Š–Ñ@€E¬í×=Nœ@UNQ?Ž{`¾®—E°&Dú3–C"{A;ñÐ<¤Î&
:ýzÐv20150509_00442_stKsd101@ëèÇH©?‹a#@€E¬ýö=b#è@6?Ç®5¾Éº^E±&BY¥ãCIºA;T«<ýìÃ
:ýzÐv20150519_00753_stKsd101@ëéGÎrê-?'v»@€E¥Í>\sáBµÆô@³33/¾ A‰E§£ÃD€g®CM
:ýzÐv20150519_00755_stKsd101@ëéGÑ×¹?p‹@€E¥½= ƒí?ț•?hõÃb¾š¬E¨§…DùυCz^A<å<"+Â
:ýzÐv20150519_00757_stKsd101@ëéGÕGzh?–Ú°@€E¥Ùì=ïúŒA8j? 7¾­'hE«…šBR×
CL‹A<<íJ
:ýzÐv20150522_00274_stKsd100@ëé¡,è?Ví@€EçK¸=Œª˜
:ýzÐv20150522_00276_stKsd100@ëé¡q…ÿ?•qK@€EèƒÍ=†@/Æô?J=q\¾Ÿ;d
EçÎáDü
hDùSA;­H<ÉVÌ
:ýzÐv20150522_00278_stKsd100@ëé¡"€€?Žž@€EçÃá='¬øA2™?±ë…d¾¬‹D
Eè¾=D')Dùû
A<=Ùn
:ýzÐv20150522_00304_stKsd101@ëé¡O6Éì?k>@€Eæì=§},>¸?°£×b¾®—EæcDõÃCàA;x­<¦ëW
:ýzÐv20150522_00306_stKsd101@ëé¡R'"ï?_æ²@€EæR="s¼=Sm{@33`¾ž¸RE碤DúP!CNA;!ð<²q 
:ýzÐv20150522_00308_stKsd101@ëé¡U¤—z?m†|@€EæÍ=ƒßœA÷?"?šáH7¾¯²Eéh)Bb33C¾
:ýzÐv20150629_00086_stKsd100@ëîa ¸ýb?T¼"A FRr
=ŠÅà@ÓB.@<(ö[¾¼jF\M{BqªDø<‹A;¥¬<‰µ
:ýzÐv20150629_00088_stKsd100@ëîa¨'ye?> A FScM=œÄ>v\Ÿ@p¤,¾¤Z
FcnDûëdDù\{A<íP<IŸ¸
:ýzÐv20150629_00090_stKsd100@ëîa±!ûÓ?SA FSù=inÀ@…@JáHd¾²-
Fe{D'ãDùúA<Î.<€çÍ
:ýzÐv20150630_00213_stKsd101@ëî…þåÏ?%d@€E¥DR=ÎÏy@D¾v@:áHa¾ÀƒE§X¤D~™ªC†fA<(W<ÖHÔ
:ýzÐv20150630_00215_stKsd101@ëî…ԂÏ?%÷'@€E¤Ã=ŸÃ"AàkS@­¸a¾Ç+E£žfDù±ãCÑ'
:ýzÐv20150630_00217_stKsd101@ëî…}9?(Žy@€E¤òÍ=¿‰t?åÙª@,(ö7¾¾ùÛEªRBP¾C>úA<wx<Äј
:ýzÐv20150707_00084_stKsd100@ëï_6ۃõ?Y'	@€E§×=hã@XÌB?â\[¾´9XE«.BŽÅ¢Dø'mA=½Í<|²!
:ýzÐv20150707_00086_stKsd100@ëï_9úAû?T/f@€E¦hH=e£H@ö3æ?·
=k¾œ¬
E«qDûðRDù€‹A=ڕ<Y˜"
:ýzÐv20150707_00088_stKsd100@ëï_=©;?My€@€E§(=hC°A#a<@£×f¾²°!
E«"×DîÑDùõhA><Ž]
:ýzÐv20150707_00132_stKsd100@ëï_®Ì²??xó@€E¤V…='ÝÁ?‹³µ?õ\¾‰7LE¥ BËDDø@A>Å<[Í
:ýzÐv20150707_00134_stKsd100@ëï_ äQ#?D~À@€E¤{q=eåÈ@šôß?ë…j¾å`
E¦±DûæVDù'¨A>[o< g
:ýzÐv20150707_00136_stKsd100@ëï_£øÈ~?F²ï@€E¥=©\?b	'@\)h¾¯ 
E«
DñªDúÑA>Ù<€ŒÄ
:ýzÐv20150707_00174_stKsd101@ëï_ÿÑ·B?N'êA F?¹=lKp
:ýzÐv20150707_00176_stKsd101@ëï`%'Æ?9 ˆA F<õ=€
:ýzÐv20150707_00178_stKsd101@ëï`8V´?;]]A F;×=Œ¾ä@´«–@º\6¾¦éyFC£qBUC,‹
:ýzÐv20150708_00084_stKsd100@ëï7–¼?4æn@€E˜ç¤=‹]¨@3F©@9™š[¾ƒ•EáBŽ!ËDø*-A>®<'s»
:ýzÐv20150708_00086_stKsd100@ëï:Hü??'¢@€E™(=bJ?-1?Ôzái¾ŽV
EBfDûÙôDùpsA>QÇ<fü
:ýzÐv20150708_00088_stKsd100@ëï=kÀî?+…@€E™W×=Tµá?ߛZ?ó33f¾'ñª
E
DãÇDúðA>L <mõ
:ýzÐv20150710_00097_stKsd101@ëïÀ]R?0;=@€EÉ|H=X¿™@áJ?ÈõÃ`¾¶E¢EËÓD~¦˜Bü£TA>\=xÅ
:ýzÐv20150710_00099_stKsd101@ëïÀ™Ç?/c@€EÉ*)=j—>Q«<?°£×a¾¤ZEÊÃqDùϞCÐåA>iš=é'
:ýzÐv20150710_00101_stKsd101@ëïÀ
ډ¤? ¤¸@€EÈ:=L»'?Î0q@ff7¾¤Ý/ȄBQÛ#C A>E˜=Ü
:ýzÐv20150710_00145_stKsd101@ëïÀc‰¶?+C@€E¹Ð=ƒ'¼?ƒ+Z@JáH`¾¬1E½ìD~Å`BüÞ5A>¬þ<ÈR
:ýzÐv20150710_00147_stKsd101@ëïÀfvl?×ÿ@€E¹=cªH?©•@™ša¾­VE»á…DùÝ?CÏA>àê<¬·á
:ýzÐv20150710_00149_stKsd101@ëïÀi™Ç<?$<^@€E¸á¸=K'?Šþ_@Š\5¾¢MÓE¾7HBRaHC|¬A?=	î"
:ýzÐv20160705_00357_stKsd100@ìá×ÛC]?€Tž@€EB)=±aü?¼!Ö?'ë…[¾½ó¶EK-HB'‡+DøU¢A?R<¨Jü
:ýzÐv20160705_00359_stKsd100@ìáÛ( ?ŠtÓ@€EB5š=€j?æS¬?Y™š>¾­'h
EDÌRDüyDùVA?Dî<›«˜
:ýzÐv20160705_00361_stKsd100@ìáÞcþW?ÍCX@€EBº¸>þ=A炎?p¤>¾Ðå`
EDã
D'VDúßACöC=¿ý
:ýzÐv20160705_00437_stKsd101@ìâ'Ûw5?'Æ`@€EE%q=pàQ=úQ/?8QìZ¾ºáHEKC®D~ȤC+…A?oG<ËôT
:ýzÐv20160705_00439_stKsd101@ì↷?¹·a@€ED½ì> Å?»&<?aG®b¾Å¡ËEJü)DùÎwCÝôA?6f=/Ux
:ýzÐv20160705_00441_stKsd101@ìâ‰SeÙ?ŸÎ2@€EDu×=‡¨¬?êú&?œ(ö/¾³¶FEI]HBUm'CíÓA>΋=g§
:ýzÐv20160731_00385_stKsd101@ì "+R. ?/@€E› ¤=‹OŒ?ÎÕ%@‡
=`¾·ÎÙE¢W3D~¢òC+…A?Lê<Ð?B
:ýzÐv20160731_00387_stKsd101@ì "/nÝÙ?*·'@€E›ëq=oê˜=%×ý@I™ša¾¶È´E q…Dù»}C	‰A?f<·Ê
:ýzÐv20160731_00389_stKsd101@ì "2¬	ß?0«D@€Eœ/¸=±wT@¢@Mp¤.¾½p¤E¤«HBP
=C A?¿ï<ž 

:ýzÐv20170618_00260_stKsd100@ìHaõVƒÅ?1mô@€E™*ì=†\À?t @@\¾¸ÔþE¤\B'ð¤DøßÇA?vF<»²ç
:ýzÐv20170618_00262_stKsd100@ìHaøŒ(?8jT@€E™ž=¢‡ >ç?ýp¤i¾ª~ú
E ¹qDûÉDùØ1A?"*<A°J
:ýzÐv20170618_00264_stKsd100@ìHaú¶å…?/´µ@€E˜……=Rh@-øò@Vffi¾¿|î
E¡Ë
D';DúUPA?$|<ÎHœ
:ýzÐv20170619_00584_stKsd100@ìH…EõÝè?#Ï@@€E­Ã¤=kQÀ?Š—Y@5\¾¢MÓE´ÀB"
=Dø—#A?V¡<œ²
:ýzÐv20170619_00586_stKsd100@ìH…H¨°Ž?'@€E­Ð=r`?OáN@{k¾˜b
E³DûöéDùzoA?Læ<—ùo
:ýzÐv20170619_00588_stKsd100@ìH…KJç/?%@€E­Â)=…F4@
Ï@dzái¾¥`B
E³È¤D'.¸DúNA?DÖ<©m
:ýzÐv20170620_00293_stKsd101@ìH¢ÎôêÎ?cý"@€E%=䈐>¸ˆÜ?´záa¾µ?}E'™
D~éBÿŒÍA>áÖ<ª
:ýzÐv20170620_00295_stKsd101@ìH¢ÑÞ9\?dg@€EŽÑÍ=‡<p?ÔT?¨õÃ`¾¹Û#E'M×Dù©qCšA>÷+<†žØ
:ýzÐv20170620_00297_stKsd101@ìH¢Ô£‹5?rÐ@€EŽÇ®=¦–´@"zÙ?à/¾¿|îE'kìBTvÉCÅ`A>g5<ݘ<
:ýzÐv20170620_00389_stKsd101@ìH£"@±Ì?Vj@€E'i…=ã{Ã>꽒@õÃ^¾Ê=qE–ŒD~àåBÿŽÙA?>'<³ø«
:ýzÐv20170620_00391_stKsd101@ìH£‡¿Í
?Qaú@€E'v=P`H?Ñq@
=\¾º^5E•
Dù£ßC\jA>Ù'<–ø°
:ýzÐv20170620_00393_stKsd101@ìH£Šmœ?P@€E' R=¬ñÜ@ì+©@£×.¾µ?}E–ìBPêCšA?…ˆ<¤"
:ýzÐv20180403_01027_stKsd100@ìl‹Ñ
ÿr?4•@€Ef
=s¬ÏA‰êG?fffW¾©ûçE .=B•s3Dø¦VA?=m<Áö

:ýzÐv20180403_01029_stKsd100@ìl‹Ôd ?²úŸ@€Eßq=³ž ?~Œæ?8Qìh¾Æ§ð
E Z{DüDù¡ËA@	=Þ¦
:ýzÐv20180403_01031_stKsd100@ìl‹×g«
?,ë@€EžH…='}Ô>×FQ?c×
h¾³¶F
E Á…D'C–DúA?}D<‹
:ýzÐv20180404_00911_stKsd101@ìl«q©P?–û'@€E¤3
=¯e>Ö÷›?.{b¾¢MÓE¦MD~ªC›çA?¡a<Õ¡

:ýzÐv20180404_00913_stKsd101@ìl«uà\L?‡¹@€E¤	š='iÔ@H»?¯\)#¾­'hE¦îDù.5CÕÃA@U<ºa—
:ýzÐv20180404_00915_stKsd101@ìl«xêòþ?…$ƒ@€E£Îá=^_ 
:ýzÐv20180415_00674_stKsd100@ìn	ø
î*?.U1@€EÜ6=²Áˆ@^æ@0\¾©xÕEâP{B–¹ÛDø¼ÕA@L«<´\
:ýzÐv20180415_00676_stKsd100@ìn	úü«7?)–s@€EÜÍ=ƒRp?·?èõÃg¾¯²
EßRDü
šDù®=A@Üô<Dœ˜
:ýzÐv20180415_00678_stKsd100@ìn	þÞÀ?2EÁ@€EÜ¤="wD?åî?Þ¸Rh¾­'h
EßáD'P‹Dú%ÃA@†V<–¦
:ýzÐv20180508_00505_stKsd101@ìpê˜Ü/?´3@€EšÊ¸=I¡Ù@s>Ü(ö^¾­VEœÃ
D~IüCuÃA@xŽ=eC
:ýzÐv20180508_00507_stKsd101@ìpêÉØý?½°¨@€EšWš=ÜI ?–G{?\a¾´¼jEœ4ÍDù[
Cs3A@™Ù=Ìü
:ýzÐv20180508_00509_stKsd101@ìpê‹´ÿ?¨'Ù@€E™üš=‰ô@'T?…¸0¾¸QìEœL=BHâNCAA~=yç
:ýzÐv20180510_00576_stKsd100@ìq#C^#¢?ª¢I@€E©²==¸)t?òÚ>úáH[¾š¬E¬ÙB"ÑDøè¬AA@/=ô
:ýzÐv20180510_00578_stKsd100@ìq#Fpr?ž>Ï@€Eª='Š?¥M?&ffi¾·ÎÙ
E­›®DûžÙDùÆ^A@Ç<ÑÝ«
:ýzÐv20180510_00580_stKsd100@ìq#I]?´Üå@€E©¤=~Ë?ÒDy?™šh¾µÂ
E®`=D'DúIA@ј<æ§
:ýzÐv20180511_00802_stKsd101@ìqFÝÅC?o·d@€E¡q)>kù?	¬4?«…^¾µÂE¥?qD~¦5BÿuA@ê<žm¼
:ýzÐv20180511_00804_stKsd101@ìqF	7Y?W7Â@€E¡A¸>7=ŠÎû?¹™š`¾¤Ý/E¥(fDùe'C¦fAAEñ<›«
:ýzÐv20180511_00806_stKsd101@ìqF!¼=?Y£@€E¡5)=œ©@/͘@áH/¾ºáHE¨N¤BOÇ®CíAB¬<ÞKt
:ýzÐv20190616_00416_stKsd101@ì£gîî	Þ?VM@€EXN=˜}
:ýzÐv20190616_00418_stKsd101@ì£gò!•§?J@€EWG=vÛh?Xº
@\)`¾³33E^0)Dù©qCfA@ÃÈ<½y
:ýzÐv20190616_00420_stKsd101@ì£gõ+uÐ??îÏ@€EV×=ejð?•:‹@0£×,¾§l‹EW@¤BRG®C<jAA¯<Þ²–
:ýzÐv20190808_00659_stKsd100@ìªèý?†RÂ@€Eƒ4=üTÄ?y­^?"zá\¾­VE…®B'NÙDøó®ACF<Í 7
:ýzÐv20190808_00661_stKsd100@ìª0žÙ?wÿà@€E"	f=Í¿»>†@}?ž¸Rg¾Ç®
E†ü=DûÌÕDùмABî¤<‹ó÷
:ýzÐv20190808_00663_stKsd100@ìª@-Ã?zvÉ@€E…=«¹"@zè?§®h¾Á‰7
Eˆ³\D'œDúU7ACD<§#æ
:ýzÐv20190808_00689_stKsd101@ìªT\ÃÐ?]¬@€E…a®=ÎÒL@(•?ÈõÃb¾Ñë…EŒ%ìDXÕC	ýôAC'<Ÿ£
:ýzÐv20190808_00691_stKsd101@ìªX&È?]!@€E†ÁÃ=ÃÍ@?9(+?µÂa¾Á%Ei3DùÈC¶AB¹ƒ<¨š
:ýzÐv20190808_00693_stKsd101@ìª[ ýÑ?Y@€Eˆ3=¶W4?¢Tÿ@®/¾ÌÌÍENáBXĜCÚABï}<•8R
:ýzÐv20190809_00506_stKsd100@ìª$Û]ß?ÝVì@€E‡N¤=ú~
:ýzÐv20190809_00508_stKsd100@ìª$7ð?¼°Ï@€E‡8\=d4˜?ˆ	U?¸Rh¾¾ùÛ
E‹£Dûð9DùՉABÇ¿<Ïú
:ýzÐv20190809_00510_stKsd100@ìª$  ^…?ßxB@€E‡ß¤=ƒ¦L@>!?#×
i¾µ?}
E‹Ï
D'}DúUªABb
<ôØ
:ýzÐv20190809_00536_stKsd101@ìª$T×Î?¶Q@€E†°š=Áûô@u=É?@`¾¾ùÛE•3D'ÑC
e¢ABÕO=
Ô¹
:ýzÐv20190809_00538_stKsd101@ìª$XÔ¿?º¿x@€E‡bq=¦^äA:Z ?.{b¾Ä›¦E‹|RDú/C
ƒTAAvç=#YÍ
:ýzÐv20190809_00540_stKsd101@ìª$[s#
?´q@€E‡83="ÓÉ?©$;? .¾ÔýôEˆVáBUœ¬C{dA?Ѕ=wtU
:ýzÐv20190830_00187_stKsd100@ì¬ÀÁæj?¢ó/@€E•¯H=ßJŸ? 2l?€[¾³33E™t¸B'­DùüAB»¯<à"q
:ýzÐv20190830_00189_stKsd100@ì¬ÀÃð:?nÍ_@€E•‡®=Ž"?l¯?˜Qìh¾¹X
E™1
Dû°ZDúÅAC6ƒ<"V

:ýzÐv20190830_00191_stKsd100@ì¬Àƺ"f?‡l˜@€E•Ø×=[HÙ?þŽ?}p¤h¾ÊÀƒ
E˜ÔáDçDDúaXABõÂ<ªùî

==> anc/pub_raw/L222_34_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:29
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="139">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:23">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  139 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:29' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Oíªv20100302_00482_st  Ksd062@êûK³«Ùb?Q!\A F4oq=ëu<                  ÀÀøÀÀ€Àø
Oíªv20100302_00484_st  Ksd062@êûK¹¤8?C8;A F5­H=ü;Á                  ÀÀøÀÀ€Àø
Oíªv20100305_00797_st  Ksd062@êûª–wpz?,¼k@€E«}{=±–h                  ÀÀøÀÀ€Àø
Oíªv20100305_00799_st  Ksd062@êûª™0þ?D+'@€E«X3=Ë«–                  ÀÀøÀÀ€Àø
Oíªv20100315_00617_st  Ksd062@êüè吣&?AZ½A F:l=ã[w                  ÀÀøÀÀ€Àø
Oíªv20100315_00619_st  Ksd062@êüèëlÐc?JfA F:ó©=¾[¼                  ÀÀøÀÀ€Àø
Oíªv20100813_00377_st  Ksd062@ëÃa7r³?2Æ@€EŽH=Ä6ô                  ÀÀøÀÀ€Àø
Oíªv20100813_00379_st  Ksd062@ëÃd˜¶E?9Â@€EŽ_\=Ø´                  ÀÀøÀÀ€Àø
Oíªv20100822_00324_st  Ksd062@ëâI³Ã?F_*@€EŠˆ==A                  ÀÀøÀÀ€Àø
Oíªv20100822_00326_st  Ksd062@ëâMs–%?Jbý@€EŠ0=¨o¸                  ÀÀøÀÀ€Àø
Oíªv20100823_00298_st  Ksd062@ëê7?|¸ë@€E†¨®=ylÏ                  ÀÀøÀÀ€Àø
Oíªv20100823_00300_st  Ksd062@ëGÔU?qéq@€E†šö=¶¬                  ÀÀøÀÀ€Àø
Oíªv20100830_00321_st  Ksd062@ëâE71›?Y¼@€Eø
=ªS%                  ÀÀøÀÀ€Àø
Oíªv20100830_00323_st  Ksd062@ëâHËÞ?Y]õ@€EB{=zɨ                  ÀÀøÀÀ€Àø
Oíªv20110805_00511_st  Ksd062@ë<d‡s1%?Ay¢@€EŸ#\=¹Ñ"                  ÀÀøÀÀ€Àø
Oíªv20110805_00513_st  Ksd062@ë<dŠ™Pô??Ee@€EŸ®=ÀÃÔ                  ÀÀøÀÀ€Àø
Oíªv20110904_00538_st  Ksd062@ë@"Ýà?*Å@€EŸ¡Í=ˆã0@Éz@p¤f¾š¬E ß\Dð¾De-A…J> m                  ÀÀøÀÀ€A…J?Á
 
Oíªv20110904_00540_st  Ksd062@ë@"	Ïß?)]ã@€EŸ¿=tEÈ@CË.@ffB¾OßE ö¸Dlæ%De+¦A†/>2'                  ÀÀøÀÀ€A†/?ÃÆR 
Oíªv20110905_00332_st  Ksd062@ë@Aéá7?o¢@€E'µ¤=~é°@œMr?î{i¾¼í'E'íqDïá²DeYìA"T0>:z                  ÀÀøÀÀ€A"T0?ÀgO@
Oíªv20110905_00334_st  Ksd062@ë@AíÌ!?Tá*@€E'6f=\&øA~Àu?ñë…d¾™‡E'ìöDm
DeUÃAƒ*=èpO                  ÀÀøÀÀ€Aƒ*?½	à
Oíªv20110924_00107_st  Ksd062@ëBŸÞì‡?H'@€EÕ\=ðÕ}?øñJ?"33i¾OßE×XÍDïë¾De ƒAl¿7<æ9                  ÀÀøÀÀ€Al¿7?œÇ €
Oíªv20110924_00109_st  Ksd062@ëBŸâfÂW?VˆÐ@€EÔf
=öÿH?ʋK?‡®f¾'hsE֊DlþwDeUÓAniª=x                  ÀÀøÀÀ€Aniª?¡c
Oíªv20120306_00482_st  Ksd062@ëW*ÂÅ¢a?/Q¯@€Eœm×=Þ<hv20120306_00482_stA%ÊÁ<#×
?ÃÓX<+ÁA%ÊÁ?Ð
Oíªv20120306_00484_st  Ksd062@ëW*ÅٞA?5`'@€EœR=Í@^v20120306_00484_stA%G®<#×
?ÆLµB×íÁA%G®?Ð
Oíªv20120313_01160_st  Ksd062@ëXÐæÍT?š
{@€E îö>;D©v20120313_01160_stA&Ÿ¾<#×
?¿5êîڍñÁA&Ÿ¾?Ð
Oíªv20120313_01162_st  Ksd062@ëXÔ	â­?Œ/‹@€E¡ƒH=Z†ˆv20120313_01162_stA'C–<#×
?Àö×Ù«`ÁA'C–?Ð
Oíªv20120321_00508_st  Ksd062@ëY	DMwW?òi@€E§y\=ñØÀv20120321_00508_stA'<#×
?ÃÓX<+ÁA'?Ð
Oíªv20120321_00510_st  Ksd062@ëY	Góúc?!Y@€E§ŽÃ>"çv20120321_00510_stA5&é<#×
?¹ÁºÑyy¿€A5&é?à
Oíªv20120328_00335_st  Ksd062@ëYç4Ž?~y"@€E¤%Í=§}v20120328_00335_stA&áH<#×
?ČÙþ$N´ÁA&áH?Ð
Oíªv20120328_00337_st  Ksd062@ëYçÚé›?š¯b@€E¤Ã=³˜v20120328_00337_stA(<#×
?Ä0$o¬W_ÁA(?Ð
Oíªv20120520_00650_st  Ksd062@ë`ŠeEõ-?sOh@€E°F3=ŠŽv20120520_00650_stA&j<#×
?ʉG~#eÁA&j?Ð
Oíªv20120520_00652_st  Ksd062@ë`ŠhÔD»?oþó@€E°íH=Kïv20120520_00652_stA'?}<#×
?ÀŽ`GÁA'?}?Ð
Oíªv20120729_00098_st  Ksd062@ëi?á¡¥Ø?}Ž@€Ez6R=¼³Lv20120729_00098_stA²-<#×
?ɃϥÊÇÁA²-?Ð
Oíªv20120729_00100_st  Ksd062@ëi?ä¶Ó¼?Ç{@€EzRá=å%Æv20120729_00100_stAÛ#<#×
?·kH" ;ÁAÛ#?Ð
Oíªv20130401_00575_st  Ksd062@ëˆ
ï]pt?3'ð@€EÂ>
²&>'_'?ª=qh¾›¥ãEq
DïrVDf$ZAQ҇<E—'                  ÀÀøÀÀ€AQ҇?ˆ²ò@
Oíªv20130401_00577_st  Ksd062@ëˆ
òI?¤r@€EŽÃ=­€P>mÅ@@g¾­VEøDl•DeøöAQ³º<…                  ÀÀøÀÀ€AQ³º?'¢`
Oíªv20130526_01313_st  Ksd062@ëŽë"À©ÿ?Ê)V@€E¦1®=Ž?p`?ÌÍi¾«E¦´)Dïd9DfÒ=Ab=p™ž                  ÀÀøÀÀ€Ab?®3À
Oíªv20130526_01315_st  Ksd062@ëŽë&&?ÄÂ)@€E¥©®='Vk?ßð/?
=qg¾¢ÐåE¥~¸Dl¤)DeÔ{Aa€ƒ=7§F                  ÀÀøÀÀ€Aa€ƒ?¦ôèÀ
Oíªv20130626_00255_st  Ksd062@ë'ÂËÆ1Ó?H%ž@€E"—=;t>âÁm?Š=qe¾šŸ¾E–HDïrúDeãÇAhC<Íw·                  ÀÀøÀÀ€AhC?™®öà
Oíªv20130626_00257_st  Ksd062@ë'ÂÎû°?A´Z@€E–òH=›'o?˜û?£×g¾œ(öE–èöDl‹¶DeÞAhN1<ºµÚ                  ÀÀøÀÀ€AhN1?—V»@
Oíªv20130627_00412_st  Ksd062@ë'â8ÇÃ?.@€E–xš=¨¦d?õ®6?‹…i¾"záE—;qDïr-Deà´Ah¸§<·IÅ                  ÀÀøÀÀ€Ah¸§?–é8 
Oíªv20130627_00414_st  Ksd062@ë'â;SxM?1P¦@€E–3®=¶D)<AêØ?ž¸Re¾ŽVE–uÃDlq‰Df
ÑAh]<Ä,                  ÀÀøÀÀ€Ah]?˜…ƒ@
Oíªv20130628_00619_st  Ksd062@ë"Cœð?0Œ@€Eˆê×=+?´â
?Š=qi¾'ë…EŠìDïa?DfgAhÆÞ<ÊJ•                  ÀÀøÀÀ€AhÆÞ?™IR 
Oíªv20130628_00621_st  Ksd062@ë"FQM{?'k*@€Eˆ®=¢4`>"q_?™™šg¾¨r°E‰ÿ®Dlv‡De…?AiÙ<ȗ                  ÀÀøÀÀ€AiÙ?™â 
Oíªv20130629_00364_st  Ksd062@ë""A6¦°?þÍ@€E€f=ć"?VÒ\?ÁG®j¾'hsEŽ)DïxBDeðåAhÛ7<þœ                  ÀÀøÀÀ€AhÛ7?ŸÂ3€
Oíªv20130629_00366_st  Ksd062@ë""D‡ïM?
¦½@€EQ®=­í">Ìɺ?Ï\)g¾¢ÐåE€:áDl‹¦Deó×AhÍ<Ík                  ÀÀøÀÀ€AhÍ?™£­`
Oíªv20130630_00386_st  Ksd062@ë"AvÖÇ?!í\@€E‰Ÿì=Ïð`??\?p£×i¾‰7E‰›\Dï}šDeÔAiñ<½Ä                  ÀÀøÀÀ€Aiñ?— €
Oíªv20130630_00388_st  Ksd062@ë"Ay'‰1?#·†@€EŠhš=Àlø>°ƒà?œ(öe¾ˆ´9E‰º¤DlsuDf"Ai(<Ïð2                  ÀÀøÀÀ€Ai(?™þ@
Oíªv20130701_00515_st  Ksd062@ë"d#ÚÛX?<͞@€EŽi3=åJy=òØ?k…i¾ŠÀƒEöDïSðDf5/Ai!È<¦•                  ÀÀøÀÀ€Ai!È?"Ò¢`
Oíªv20130701_00517_st  Ksd062@ë"d'£U?#"½@€EŽ¥f=º9=Ó(¤?¯\)g¾›"ÑE	®Dl€´DeÚoAi+Û<ÏV                  ÀÀøÀÀ€Ai+Û?™êÁ€
Oíªv20130709_00115_st  Ksd062@ë"_ÊÉlÆ?7*É@€E­¸ö=뀱>VuE?ƒ×
j¾"záE®¸DïvÉDe³DAj7<ëìº                  ÀÀøÀÀ€Aj7?}—@
Oíªv20130709_00117_st  Ksd062@ë"_Ï)=¼?*y¬@€E¬êš=ïL>!͇?£×
e¾™‡E­N¸DlbDfR°Aj"%<Óìª                  ÀÀøÀÀ€Aj"%?š}•@
Oíªv20130709_00211_st  Ksd062@ë"`Üw?4­Á@€EÆ\=œôh=ì2Ê?†ffj¾™‡EžÙ…DïÓDeÞ5Ajr­<ÆØG                  ÀÀøÀÀ€Ajr­?˜Ûà
Oíªv20130709_00213_st  Ksd062@ë"`æW7?(®ž@€E‡H=ÎßM?'Š¢?ƒ×
e¾‡+EÇÃDlqÛDfyAj±+<რ                  ÀÀøÀÀ€Aj±+?œ0d
Oíªv20130709_00307_st  Ksd062@ë"aqm5c? Ï@€E›z)=¨¥x?<M?¦ffj¾‰º^Eœ²ÍDïhþDeèAjBy=cI                  ÀÀøÀÀ€AjBy?¢Li 
Oíªv20130709_00309_st  Ksd062@ë"atáÄ+?g(@€E™ˆÍ=䗏>]Ø[?ÁG®e¾—
=E™éìDl†‡Df¾Ajáž=
ÔD                  ÀÀøÀÀ€Ajáž?¡ºˆ€
Oíªv20130709_00403_st  Ksd062@ë"bVï*p?,@€E¢¦š=^Ì?\?£×i¾"ýôE¤náDïUyDf%Aj]l<؈;                  ÀÀøÀÀ€Aj]l?›`
Oíªv20130709_00405_st  Ksd062@ë"b]h¦]?ÞÛ@€E¢E®=¤ö´>ýz;?\)g¾–E£´=Dlf%DeþÉAjl<úR                  ÀÀøÀÀ€Ajl?ŸJA`
Oíªv20130709_00499_st  Ksd062@ë"c+mÁú?9<Ç@€Eå×=›x?]—?£×
c¾ŠÀƒEŸ%…Dï^%Df*ÑAj¬<î…u                  ÀÀøÀÀ€Aj¬?Ð® 
Oíªv20130709_00501_st  Ksd062@ë"c.i)º?8€@€Eb)=D>"MZ?'ë…g¾œ¬Ež®DluãDeæÉAjq<ÁÓ$                  ÀÀøÀÀ€Ajq?˜:d€
Oíªv20130709_00595_st  Ksd062@ë"d7aÁ?Xäˆ@€EoH=µÓ¨>Ñ5?œ(öi¾Ÿ¾wEž¡
DïWTDf<îAj´A<ùÝ8                  ÀÀøÀÀ€Aj´A?Ÿ;§
Oíªv20130709_00597_st  Ksd062@ë"d	@ñb?YM
@€EÚ=›"x>£Ó?'\g¾šŸ¾EŸDlx¤DeàRAj=Ö=Ó                  ÀÀøÀÀ€Aj=Ö? ú`
Oíªv20130709_00691_st  Ksd062@ë"d¿§æ?0	
@€E™f=Œ'Ô=ñH¡?"zái¾‰7LEšjÍDïHBDf]ÃAj8ö<øý/                  ÀÀøÀÀ€Aj8ö?Ÿ¥à
Oíªv20130709_00693_st  Ksd062@ë"dÂÊåí?$¨@€E˜Æ¤=¦@`>]+¤?s33g¾ŽVE™qHDlŽÉDe­PAjŽ®<¦†f                  ÀÀøÀÀ€AjŽ®?"ÐÌÀ
Oíªv20130709_00787_st  Ksd062@ë"e$ü9?(ö?@€E›bf=†žØ?%±†?¯\)i¾¥ãTEa3DïQXDfuÃAjʞ<ö§€                  ÀÀøÀÀ€Ajʞ?žÔð
Oíªv20130709_00789_st  Ksd062@ë"e'
S{?>¥°@€E›»ì=—%ƒ?^kÜ?'\g¾"t¼E2¤Dl'oDe"–Ajx"<ï
                  ÀÀøÀÀ€Ajx"?á£`
Oíªv20130709_00883_st  Ksd062@ë"fn%æ?3·I@€E™;=²è"=É
?}p¤j¾'ñªE›öDïHÕDf¶¨AjÔ´<ė                  ÀÀøÀÀ€AjÔ´?˜'â€
Oíªv20130709_00885_st  Ksd062@ë"fq:ô?@'@€E™{=ÀÕ°?¤ZÒ?¬ÌÍg¾ŽÙE›Dl¡šDe"þAjè'<íŸÄ                  ÀÀøÀÀ€Ajè'?³ø€
Oíªv20130710_00158_st  Ksd062@딀ÁQ¿?
®†@€EŸ…=Ãa>ÂÍ ?Àj¾…¸E xÍDïj°DeÖAj6‹=	¨d                  ÀÀøÀÀ€Aj6‹?¡5€
Oíªv20130710_00160_st  Ksd062@딀ÄxDà?£+@€Ežx3>dë@ê?ÚáHa¾ŽVEŸ¸Dl~ÉDfÏAjf=ôÊ                  ÀÀøÀÀ€Ajf?¢™@
Oíªv20130711_00541_st  Ksd062@딣ò¬j'>ýŠç@€EŽfq=å"`@18?¼(ö^¾'n˜EÀÍDïN^DfSÇAiúõ=%&¿                  ÀÀøÀÀ€Aiúõ?¤¤×à
Oíªv20130711_00543_st  Ksd062@딣öÚ ?<Ê@€EÁÃ=µ"@Az7?ù™šZ¾‰º^EŽÓšDlbNDeÃÇAj‰=,—                  ÀÀøÀÀ€Aj‰?¥'òà
Oíªv20130713_00681_st  Ksd062@ë"äQÄô?"þ1@€EŠß=¥Öè>ç!™?"33i¾¦ffEšDïZDfPƒAkQl<»Þt                  ÀÀøÀÀ€AkQl?—{΀
Oíªv20130713_00683_st  Ksd062@ë"äTëúº? Ò@€EŠÁ3=¡)°?€Gù?£×
g¾¨r°EŒu3DlXåDeÃTAjÜÜ<Ñ#¸                  ÀÀøÀÀ€AjÜÜ?š$w
Oíªv20130714_00770_st  Ksd062@ë•9þ´?:‡
@€Eª`×=½<\?šû$?ž¸Rj¾‹C–E«×Dït)Df"Akm‰=òç                  ÀÀøÀÀ€Akm‰?£\à
Oíªv20130714_00772_st  Ksd062@ë•<eœ?8Žý@€Eªà
=ð¢•>"ìõ?W
=g¾™™šE«7®Dl"De'ÑAj(@<­`ÿ                  ÀÀøÀÀ€Aj(@?•¬à
Oíªv20130715_00389_st  Ksd062@ë•"dÕ§½?"²R@€E±¯
=úëæ>4öN? i¾š¬E³íÃDï\ÅDféAkÆø<âGh                  ÀÀøÀÀ€AkÆø?œHí
Oíªv20130715_00391_st  Ksd062@ë•"h2´2?%‡@€E²Z¸=ܳ_="æ†?¦ffg¾ž5?E´,)Dlg®DeèAkÇ5<ö|9                  ÀÀøÀÀ€AkÇ5?žÏ‡ 
Oíªv20130718_00240_st  Ksd062@땀RäS|?"Õ%@€E³ý
=ë;av)?§®j¾•EµšDïXDeñüAl·<ôh¬                  ÀÀøÀÀ€Al·?ž€
Oíªv20130718_00242_st  Ksd062@땀V,è?¿@€E³°=È\>¥¨V?Ÿe¾–‡+EµOqDlayDf´Al4f=Nª                  ÀÀøÀÀ€Al4f? IÕ@
Oíªv20130718_00432_st  Ksd062@땁×2Q?œƒ@€E£·3=Æl6?nçE?Ýp¤i¾›"ÑE¦Š¤DïW
DfËAlFü= @                  ÀÀøÀÀ€AlFü?¤€
Oíªv20130718_00434_st  Ksd062@땁ÚÏå?{@€E¢û=ϸ¥>'»R?¢\e¾OßE¥RDlHöDfBAloO<àÛ¼                  ÀÀøÀÀ€AloO?œw€
Oíªv20130718_00624_st  Ksd062@땃ǗN?΂@€E—áf=©v™?
Ðï?\i¾–EšEÃDïDƒDfZNAl=ó[                  ÀÀøÀÀ€Al?£~k`
Oíªv20130718_00626_st  Ksd062@땃Ê릂?æb@€E—®¤=§ä?‰S?Æffg¾‹C–E™cHDlròDe¥ôAk'Ì=¢±                  ÀÀøÀÀ€Ak'Ì?£tV 
Oíªv20130720_00097_st  Ksd062@땿Š¬¡‰?"Há@€E‹éÍ=Ès?výŠ?@b¾¥`BEŒ'ÍDïtRDeãAlw¬=-ºõ                  ÀÀøÀÀ€Alw¬?¥·^ 
Oíªv20130720_00099_st  Ksd062@땿ÂJé?‹·a@€E‹¢…=Œ^P>ŒIª?5f¾¦ffEŒ;qDlBDf%Akœ‡="eë                  ÀÀøÀÀ€Akœ‡?¤L½`
Oíªv20130720_00337_st  Ksd062@ë•Á€ Nj?'‰@€E©R=d©?SœÓ?LÌÍi¾«…EyDïVDeúòAlN¢=!ê[                  ÀÀøÀÀ€AlN¢?¤=K`
Oíªv20130720_00339_st  Ksd062@ë•Áƒò˜¹?'M@€E'…=^ò?'MÂ?Që…f¾²-EŽRDl<9Df$¼Ald=)¶                  ÀÀøÀÀ€Ald?¥6Ó 
Oíªv20140709_00093_st  Ksd062@ëÁÿH²+6?Fb!@€EšÍ=¨'|@^½@\)j¾"÷ÏE™iqDçÔåDe±'Aˆ`×>®$                  ÀÀøÀÀ€Aˆ`×?ÕĀ
Oíªv20140709_00095_st  Ksd062@ëÁÿLs?7@€E™Í=fià?†ÿ:@.{e¾Š=qE™D]]¢DfšNAˆŸž>;=                  ÀÀøÀÀ€AˆŸž?Ç`‡ 
Oíªv20140709_00237_st  Ksd062@ëÂrW³?(†C@€E"
=³x@Ú¾Þ@G
=j¾'hsE'ìDçÌþDe³TA‡Ç>ñ                  ÀÀøÀÀ€A‡Ç?Á€¾ 
Oíªv20140709_00239_st  Ksd062@ëÂuPõ?%GÞ@€E"@¤=¼Ad?ùÜ\@fffe¾"záE'þ)D]@ÕDf©7A‰	¹>_\²                  ÀÀøÀÀ€A‰	¹?Ëë–@
Oíªv20140709_00285_st  Ksd062@ëÂÙb×ç??ö@€E–C×=–· ?Šl#@aë…j¾†$ÝE—£HDç¶oDeÛDA‰C>C«œ                  ÀÀøÀÀ€A‰C?Èus€
Oíªv20140709_00287_st  Ksd062@ëÂÜ©?rZ@€E—#)=ž'p@ˆP=@@£×e¾ŒÌÍE—ë×D]FéDf' A‰Á‡>FåE                  ÀÀøÀÀ€A‰Á‡?Èܨ 
Oíªv20140709_00333_st  Ksd062@ëÂGm8?!¸@€E•¯=‹¦Œ@ÅÝ[@Që…j¾ŒÌÍE–"Dç¶=DeÕãAˆFi>DD6                  ÀÀøÀÀ€AˆFi?Ȉ†À
Oíªv20140709_00335_st  Ksd062@ëÂJÚï¥?(@€E•Šö=†èð@›ª@>{e¾˜"uE–µ®D]GDf'yA†›}>W¼                  ÀÀøÀÀ€A†›}?ÂÊ÷€
Oíªv20140709_00381_st  Ksd062@몙VS?N÷@€E—	{=‡hÌAO @%¸j¾ŽÙE—µ
Dç±XDeÜÍA†·> ¯)                  ÀÀøÀÀ€A†·?Äå 
Oíªv20140709_00383_st  Ksd062@ë®ÙÅ?"?o@€E™ÓH=yÄ?€qâ@(öf¾Ÿ;dE™æfD]&¸DfhbA†gÙ>C©                  ÀÀøÀÀ€A†gÙ?Èc5 
Oíªv20140709_00429_st  Ksd062@ëÂØÀK?@ï@€E¢í3=™¥œ@BÀL@%¸i¾ŽVE£´¸Dç¹ôDeÓÇA‡§©>-iñ                  ÀÀøÀÀ€A‡§©?Å­> 
Oíªv20140709_00431_st  Ksd062@ëÂ+¶?6nõ@€E¢=3=Á~Œ@I÷&@!G®f¾"÷ÏE¢5®D]BDf{A‡zò>à                  ÀÀøÀÀ€A‡zò?Ã`8`
Oíªv20140709_00477_st  Ksd062@ëÂ|®'Î?A‡˜@€EžR¤=ÛÄg@'Ï—@…j¾'\EŸ¤)DçªfDeýÃA†óã>zÙ                  ÀÀøÀÀ€A†óã?ÃO[ 
Oíªv20140709_00479_st  Ksd062@ëÂõn,?=‹@€Ež¨¸=j¡x@þv@7
=R¾ŠÀƒEŸîD]mDfO®Aˆã>>û»                  ÀÀøÀÀ€Aˆã?Çßw`
Oíªv20140709_00525_st  Ksd062@ëÂâ9‹g?m~ý@€Ešý®=ˆÊ|@?×@.¸Rj¾ª~úEœŠáDç¡7DeÕqA‡¾Q>}!­                  ÀÀøÀÀ€A‡¾Q?Ϥ5 
Oíªv20140709_00527_st  Ksd062@ëÂåƒR?Rv×@€E›ç×=Ҍ:A ‰ç@#×
g¾"záEhÍD]ŽÉDf"oA†Z>/ë¯                  ÀÀøÀÀ€A†Z?Åýuà
Oíªv20150227_00281_st  Ksd062@ëß(ì l?Öwy@€E—êH=Ïߓ                  ÀÀøÀÀ€Àø
Oíªv20150312_00479_st  Ksd062@ëàÊÐ^è?LÊ3@€E¶Á…=ƒÝù                  ÀÀøÀÀ€Àø
Oíªv20150312_00481_st  Ksd062@ëàÊÓ©_à?bz@€E¶–3=ŸÁ                  ÀÀøÀÀ€Àø
Oíªv20150629_00232_st  Ksd062@ëîdd}-'?.ŒjA F)$š=¥\                  ÀÀøÀÀ€Àø
Oíªv20150629_00234_st  Ksd062@ëîdm‰Ðú?.—æA F''C=ã1®B/Ï@§
=g¾"záF&CšDlYÛDeñº                  ÀÀøÀÀ€Àø
Oíªv20150630_00161_st  Ksd062@ëî"0Bx ?!F@€E¡‰R=–Ê"                  ÀÀøÀÀ€Àø
Oíªv20150630_00163_st  Ksd062@ëî"Q {á?þ@€E H=ý£µ                  ÀÀøÀÀ€Àø
Oíªv20150709_00045_st  Ksd062@ëïŸFÒ!u?>qY@€Eäàì=]Y                   ÀÀøÀÀ€Àø
Oíªv20150709_00047_st  Ksd062@ëïŸIåA8?)œŒ@€Eåf)=s                  ÀÀøÀÀ€Àø
Oíªv20150710_00045_st  Ksd062@ë￝VíÍ?4­ò@€EÖߏ=a·	                  ÀÀøÀÀ€Àø
Oíªv20150710_00047_st  Ksd062@ëï¿ `‰?Fjµ@€EÕùq=Nxà                  ÀÀøÀÀ€Àø
Oíªv20150710_00093_st  Ksd062@ëï¿ûžf?<'@€EËHá=BÂ?                  ÀÀøÀÀ€Àø
Oíªv20150710_00095_st  Ksd062@ëï¿þç±Õ?Dd¢@€EÊß3=5U_                  ÀÀøÀÀ€Àø
Oíªv20150710_00237_st  Ksd062@ëïÁ"1-?*& @€E¸!×=€lô                  ÀÀøÀÀ€Àø
Oíªv20150710_00239_st  Ksd062@ëïÁ]ÕH?$"@€E´ªH= ˆ                  ÀÀøÀÀ€Àø
Oíªv20160705_00433_st  Ksd062@ìâz2@?€O4@€EF˚> wo                  ÀÀøÀÀ€Àø
Oíªv20160705_00435_st  Ksd062@ìâ}Y''?­oX@€EG×>CM                  ÀÀøÀÀ€Àø
Oíªv20160729_00549_st  Ksd062@ìãò·2?2@€E¦lH=Žÿè                  ÀÀøÀÀ€Àø
Oíªv20160729_00551_st  Ksd062@ìãõ°ñ¥?×M@€E¦R=z˜                  ÀÀøÀÀ€Àø
Oíªv20170619_00658_st  Ksd062@ìH…Óe'¼?!Úq@€E®\=¥´È                  ÀÀøÀÀ€Àø
Oíªv20170619_00660_st  Ksd062@ìH…ÖÙZ?=ß@€E­)=ÌØ                  ÀÀøÀÀ€Àø
Oíªv20170620_00385_st  Ksd062@ìH£vFM—?eaÈ@€E"d×=цö                  ÀÀøÀÀ€Àø
Oíªv20170620_00387_st  Ksd062@ìH£y2¡=?jªV@€E'C3=â ¡                  ÀÀøÀÀ€Àø
Oíªv20180406_01153_st  Ksd062@ìlì¡õ3?±¬@€E™Í®=yZP                  ÀÀøÀÀ€Àø
Oíªv20180406_01155_st  Ksd062@ìl쫵%?‹|ô@€E™¢Ã=GÞ                  ÀÀøÀÀ€Àø
Oíªv20180508_00357_st  Ksd062@ìpè…Ùè?šÌç@€E™P==ʇ¼                  ÀÀøÀÀ€Àø
Oíªv20180508_00359_st  Ksd062@ìpèˆ8h|?'²¹@€E™]H=ÛÃÚ                  ÀÀøÀÀ€Àø
Oíªv20180508_00741_st  Ksd062@ìpëí½?B.@€E´vš=l                   ÀÀøÀÀ€Àø
Oíªv20180508_00743_st  Ksd062@ìpëðco¼?Ÿ"@€E³·®=s=ð                  ÀÀøÀÀ€Àø
Oíªv20190808_00445_st  Ksd062@ìª^£ï‰?V4@€E"®=˜ùd                  ÀÀøÀÀ€Àø
Oíªv20190808_00447_st  Ksd062@ìªa¨ÁÖ?gÌ×@€E"SÃ=‡Ó8                  ÀÀøÀÀ€Àø
Oíªv20190810_00692_st  Ksd062@ìªDwíu?'Ð@€Exê¤='Ô                  ÀÀøÀÀ€Àø
Oíªv20190810_00694_st  Ksd062@ìªDzò`?ÉE@€Ex¸Í=™ZH                  ÀÀøÀÀ€Àø
Oíªv20190830_00261_st  Ksd062@ì¬ÁOç
ì?œœ@€E"Õ¸=lÛ§                  ÀÀøÀÀ€Àø
Oíªv20190830_00263_st  Ksd062@ì¬ÁS)M+?¶o@€E"Q¤=ÿf                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_35_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  139 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
JÃGd>v20100302_00482_stKsd062@êûK³«Ùb?Q!\A F4oq=ëu<>pÕF?¹™šg¾‰7LF6fDŸ‡žD)êoAO"ß<[÷K
JÃGd>v20100302_00484_stKsd062@êûK¹¤8?C8;A F5­H=ü;Á?o±?ù™še¾|í'F7¶¸C™søD*nwAOi<uݙ
JÃGd>v20100305_00797_stKsd062@êûª–wpz?,¼k@€E«}{=±–h>z#?¸Qìg¾'ñªE¯1ÃDŸˆsD*ÉhAPF,<ˆ{¢
JÃGd>v20100305_00799_stKsd062@êûª™0þ?D+'@€E«X3=Ë«–@H.?¬ÌÍe¾%E­›qC™wmD+sAOúó<v%ö
JÃGd>v20100315_00617_stKsd062@êüè吣&?AZ½A F:l=ã[w@€b?®{^¾ŽÙF>=DŸ˜1D*BNAQâŒ<Mú¬
JÃGd>v20100315_00619_stKsd062@êüèëlÐc?JfA F:ó©=¾[¼?mª?W
=f¾‹C–F>IC™±‰D*ύAQ¾¢<-ú
JÃGd>v20100813_00377_stKsd062@ëÃa7r³?2Æ@€EŽH=Ä6ô?<Ðî?^¸Rg¾‰º^EŒ¥šD¤Æ-D&ì¬AjâW<©¼ñ
JÃGd>v20100813_00379_stKsd062@ëÃd˜¶E?9Â@€EŽ_\=Ø´?ï€?p£×d¾'ë…EŒ&¸C®D'÷®Ak9b<ÃãS
JÃGd>v20100822_00324_stKsd062@ëâI³Ã?F_*@€EŠˆ==A@>Vf?p£×6¾'hsEˆ^fD¢WžD#t)AlÚ²<̍ñ
JÃGd>v20100822_00326_stKsd062@ëâMs–%?Jbý@€EŠ0=¨o¸=!¤?\)d¾'hsE‡Þ{C¤µD$<¬Al_<ÉÀ!
JÃGd>v20100823_00298_stKsd062@ëê7?|¸ë@€E†¨®=ylÏ@.ã??J=q[¾"záEƒü)D¢hD#˜1Akǜ=>
JÃGd>v20100823_00300_stKsd062@ëGÔU?qéq@€E†šö=¶¬>Ѹ?=p¤M¾'ñªE"v)C¥#D$§ßAl'¦=
W9
JÃGd>v20100830_00321_stKsd062@ëâE71›?Y¼@€Eø
=ªS%>ZCÜ?…¸2¾ž5?Ex{D¢TD#HåAlòX<ýj|
JÃGd>v20100830_00323_stKsd062@ëâHËÞ?Y]õ@€EB{=zɨ?)"A?s33V¾"ýôEŒ³…C¤‰D$@bAl£<îƒ@
JÃGd>v20110805_00511_stKsd062@ë<d‡s1%?Ay¢@€EŸ#\=¹Ñ"=aÍÜ?Ñë…e¾—PE 'D¥ÚD8"A8~<KHk
JÃGd>v20110805_00513_stKsd062@ë<dŠ™Pô??Ee@€EŸ®=ÀÃÔ?ƒØS?ó33e¾–‡+EŸGqC²ìÍD"oA8‡Ö<L[‹
JÃGd>v20110904_00538_stKsd062@ë@"Ýà?*Å@€EŸ¡Í=ˆã0>ÒÎ^@W
=g¾›"ÑE£ìD¥õ'D[A5ûU<‡ðÖ
JÃGd>v20110904_00540_stKsd062@ë@"	Ïß?)]ã@€EŸ¿=tEÈ=xׄ@C×
e¾ ÄœE£,)C²¡‰DaÛA5ý<'­®
JÃGd>v20110905_00332_stKsd062@ë@Aéá7?o¢@€E'µ¤=~é°@]W?Ÿg¾¤ZE•{3D¥ß#DLîA4î«<¬rý
JÃGd>v20110905_00334_stKsd062@ë@AíÌ!?Tá*@€E'6f=\&ø?i-0?ìÌÍe¾Ÿ;dE"äC²ûDDgmA4ð±<z
JÃGd>v20110924_00107_stKsd062@ëBŸÞì‡?H'@€EÕ\=ðÕ}>˜
Ã@&ffg¾¤Ý/EÖD¥æÑDsA3¸<[¢"
JÃGd>v20110924_00109_stKsd062@ëBŸâfÂW?VˆÐ@€EÔf
=öÿH?ã…?ٙše¾–EÔ fC²ÝôD~fA3:^<VÉ
JÃGd>v20120306_00482_stKsd062@ëW*ÂÅ¢a?/Q¯@€Eœm×=Þ<h=²Û@Œ(öf¾"÷ÏE¡HD¥ØÅDÉüA2ʶ<–ڝ
JÃGd>v20120306_00484_stKsd062@ëW*ÅٞA?5`'@€EœR=Í@^?'Õ9@£×e¾'ñªE G®C²g+D¼A2l<+Òg
JÃGd>v20120313_01160_stKsd062@ëXÐæÍT?š
{@€E îö>;D©@IÍ?Ž{g¾¸ÔþE¤A3D¥ÝüD´ZA2d0=àÄ
JÃGd>v20120313_01162_stKsd062@ëXÔ	â­?Œ/‹@€E¡ƒH=Z†ˆ>Þ}>?£×d¾Á‰7E¥ öC²­'D'ËA2³=ôà
JÃGd>v20120321_00508_stKsd062@ëY	DMwW?òi@€E§y\=ñØÀ@$MA_
=g¾˜bEº•HD¥éD»¦
JÃGd>v20120321_00510_stKsd062@ëY	Góúc?!Y@€E§ŽÃ>"ç
JÃGd>v20120328_00335_stKsd062@ëYç4Ž?~y"@€E¤%Í=§}?Ím?ýp¤f¾¯ Eª'®D¥¸îDRA3Ya<ª)'
JÃGd>v20120328_00337_stKsd062@ëYçÚé›?š¯b@€E¤Ã=³˜=•3{?xQìe¾¥ãTE¦
C²¶%DÕPA30Û<ì´µ
JÃGd>v20120520_00650_stKsd062@ë`ŠeEõ-?sOh@€E°F3=ŠŽ@ñӖ@®g¾¥`BE²[D¥ÀÝD}²A7…!<ÈÔ¯
JÃGd>v20120520_00652_stKsd062@ë`ŠhÔD»?oþó@€E°íH=Kï?ƒ©?˜Qìe¾—PE°þ¸C²w®DRÑA7cÎ<x:ß
JÃGd>v20120729_00098_stKsd062@ëi?á¡¥Ø?}Ž@€Ez6R=¼³L>nRò?(ög¾¡ÊÁEzfD¥Ö%DoA>+><ÌO
JÃGd>v20120729_00100_stKsd062@ëi?ä¶Ó¼?Ç{@€EzRá=å%Æ@ŵb?Àd¾½ó¶E~QìC²í²Dó¦A>·<ËWE
JÃGd>v20130401_00575_stKsd062@ëˆ
ï]pt?3'ð@€EÂ>
²&>€Ît?O\)h¾s¶FE‹í…D¥·žDeãA`iø<kª
JÃGd>v20130401_00577_stKsd062@ëˆ
òI?¤r@€EŽÃ=­€P>Ò/Ò?ƒ×
d¾…¡ËEŒ)C³
'D7ßA`gÞ<ƒ
JÃGd>v20130526_01313_stKsd062@ëŽë"À©ÿ?Ê)V@€E¦1®=Ž>áÊ?&ffH¾­VE¥ÄáD¥{–D´îAggø="‡í
JÃGd>v20130526_01315_stKsd062@ëŽë&&?ÄÂ)@€E¥©®='Vk>Xý¨?:áHd¾Ÿ¾wE¥òáC²kDD×}Ah™ø=ŠP:
JÃGd>v20130626_00255_stKsd062@ë'ÂËÆ1Ó?H%ž@€E"—=;t>†?hõÃh¾"záE"®D¥±ÃDeÃAi"¤<£ß
JÃGd>v20130626_00257_stKsd062@ë'ÂÎû°?A´Z@€E–òH=›'o>n½?‡®d¾ˆ´9E–iHC²´9D|ZAi¢º<ÖIz
JÃGd>v20130627_00412_stKsd062@ë'â8ÇÃ?.@€E–xš=¨¦d=•G2?Tzág¾ÒòE–E\D¥¶ÁD^úAi—Â<|ßY
JÃGd>v20130627_00414_stKsd062@ë'â;SxM?1P¦@€E–3®=¶D)?;…/?}p¤d¾t¼jE•ûìC²¸sD¤9AiF0<š"K
JÃGd>v20130628_00619_stKsd062@ë"Cœð?0Œ@€Eˆê×=+?8!?ƒ×
g¾‰7E‰O\D¥"TD¾Aj*°<´­Ô
JÃGd>v20130628_00621_stKsd062@ë"FQM{?'k*@€Eˆ®=¢4`?H?ud¾‡®EˆñšC²¢°DèRAiù<½š?
JÃGd>v20130629_00364_stKsd062@ë""A6¦°?þÍ@€E€f=ć">t5µ?€g¾%E€D¥ªoDhRAj#C<¬‡)
JÃGd>v20130629_00366_stKsd062@ë""D‡ïM?
¦½@€EQ®=­í"<ÿŠ"?Ñë…d¾ß;EêfC²ÏžDBAj@Ë<îÝ
JÃGd>v20130630_00386_stKsd062@ë"AvÖÇ?!í\@€E‰Ÿì=Ïð`>7«5?'\g¾ÒòE‰ušD¥¦ DM¢Aj<¡ý
JÃGd>v20130630_00388_stKsd062@ë"Ay'‰1?#·†@€EŠhš=Àlø=ïS¨?Tzáe¾‰7LEŠ)C²¤{DÉ'Aj€‰<˜*t
JÃGd>v20130701_00515_stKsd062@ë"d#ÚÛX?<͞@€EŽi3=åJy@J:?aG®g¾…¸E¦fD¥§–D•ãAiü·<¤Y}
JÃGd>v20130701_00517_stKsd062@ë"d'£U?#"½@€EŽ¥f=º9??<µ?xQìa¾‰º^Eå
C²îVDhÕAj-Þ<±ƒû
JÃGd>v20130709_00115_stKsd062@ë"_ÊÉlÆ?7*É@€E­¸ö=뀱=ªŽÿ?'\g¾ŒÌÍE¬)D¥ªòD)üAj'¾<¿Q¤
JÃGd>v20130709_00117_stKsd062@ë"_Ï)=¼?*y¬@€E¬êš=ïL>ê$?£×e¾‹Æ¨E«"¸C²DëAj'<à¼
JÃGd>v20130709_00211_stKsd062@ë"`Üw?4­Á@€EÆ\=œôh?ê?G®a¾OßEKÃD¥–°DMAjZ5<À"(
JÃGd>v20130709_00213_stKsd062@ë"`æW7?(®ž@€E‡H=ÎßM?œ6C?p£×e¾†$ÝEœ¤{C²"ÝDºNAjr*<¾øY
JÃGd>v20130709_00307_stKsd062@ë"aqm5c? Ï@€E›z)=¨¥x?4†[?•Âc¾'JE™M®D¥•DfúAjl»<±aµ
JÃGd>v20130709_00309_stKsd062@ë"atáÄ+?g(@€E™ˆÍ=䗏=H߬?hõÃe¾'\E—ÿÃC²·ðD–¨Aj'˜<¦œI
JÃGd>v20130709_00403_stKsd062@ë"bVï*p?,@€E¢¦š=^Ì?£™^?"33g¾""E 9HD¥ª DlîAj8E<Í~Œ
JÃGd>v20130709_00405_stKsd062@ë"b]h¦]?ÞÛ@€E¢E®=¤ö´@©	?c×
e¾'ñªE PáC²ËD{dAj	<Ä>*
JÃGd>v20130709_00499_stKsd062@ë"c+mÁú?9<Ç@€Eå×=›x>žBÜ?ŒÌÍc¾€ƒEœRD¥›¦Dˆ"Aiø‹<Äè­
JÃGd>v20130709_00501_stKsd062@ë"c.i)º?8€@€Eb)=D?—ÝÉ?†ffe¾€ƒE›å
C²ð!DtjAj7<Ô7ƒ
JÃGd>v20130709_00595_stKsd062@ë"d7aÁ?Xäˆ@€EoH=µÓ¨>ñU!?Tzáf¾–E›àD¥£®DˆRAiÞ«<ºÞ
JÃGd>v20130709_00597_stKsd062@ë"d	@ñb?YM
@€EÚ=›"x=ÙÌ¡?W
=d¾™‡EœC²Å¢DIAiù3<ç`H
JÃGd>v20130709_00691_stKsd062@ë"d¿§æ?0	
@€E™f=Œ'Ô@	š"?hõÃg¾†$ÝE˜¬ÍD¥•ËDXAj[À<¤'«
JÃGd>v20130709_00693_stKsd062@ë"dÂÊåí?$¨@€E˜Æ¤=¦@`?rrà?‹…K¾wÎÙE˜G3C²ôœDüœAiiº<ÖÏ
JÃGd>v20130709_00787_stKsd062@ë"e$ü9?(ö?@€E›bf=†žØ>ê"F?'ë…e¾‰7Eš{D¥'-D›øAiÙ¯<Îî`
JÃGd>v20130709_00789_stKsd062@ë"e'
S{?>¥°@€E›»ì=—%ƒ@ò?G®d¾\)Ešƒ3C²ÞúDÐbAiñ–<àb
JÃGd>v20130709_00883_stKsd062@ë"fn%æ?3·I@€E™;=²è"?âÐ?^¸RW¾bNE˜³šD¥oçD¼¬Ajù<º©V
JÃGd>v20130709_00885_stKsd062@ë"fq:ô?@'@€E™{=ÀÕ°?ŽŠŒ?hõÃe¾†$ÝE˜(ÍC²ƒ¶D²áAiÎ$<°k‹
JÃGd>v20130710_00158_stKsd062@딀ÁQ¿?
®†@€EŸ…=Ãa>ûdÇ?¹™šg¾‰7LEž¹ÃD¥¬sDKTAj-]<ÆÕÑ
JÃGd>v20130710_00160_stKsd062@딀ÄxDà?£+@€Ežx3>dë?UŽ¸?…¸e¾"záEºöC²ÂND±XAjOã<—Bõ
JÃGd>v20130711_00541_stKsd062@딣ò¬j'>ýŠç@€EŽfq=å"`@‹æÛ?±ë…b¾|í'EŽ2D¥"¶D¤{AiÙz=µ"
JÃGd>v20130711_00543_stKsd062@딣öÚ ?<Ê@€EÁÃ=µ"@?QÕ6?ŒÌÍd¾hr°E&fC²ÃøD3¶Aj	9<¼÷X
JÃGd>v20130713_00681_stKsd062@ë"äQÄô?"þ1@€EŠß=¥Öè?2s?"záf¾"ýôEŠO®D¥¢DAiöƒ<¯—2
JÃGd>v20130713_00683_stKsd062@ë"äTëúº? Ò@€EŠÁ3=¡)°?U»¤?£×
L¾å`EŠRC²ü)D,¬Aiø¢<ÅC½
JÃGd>v20130714_00770_stKsd062@ë•9þ´?:‡
@€Eª`×=½<\?°^/?—
=g¾§ïžE©y®D¥"RDÔÍAj=Œ<ÙÖ¢
JÃGd>v20130714_00772_stKsd062@ë•<eœ?8Žý@€Eªà
=ð¢•@€<?fffd¾/Eªl{C²ÃøDÝqAj2<Æðc
JÃGd>v20130715_00389_stKsd062@ë•"dÕ§½?"²R@€E±¯
=úëæ?ŠX|?ŒÌÍg¾fffE°'¸D¥¤îD{uAiص<»ª
JÃGd>v20130715_00391_stKsd062@ë•"h2´2?%‡@€E²Z¸=ܳ_@b^3?ŒÌÍe¾vÈ´E±p¤C²§+D†5Aj—í<¯àV
JÃGd>v20130718_00240_stKsd062@땀RäS|?"Õ%@€E³ý
=ë>õñ?—
=_¾‹Æ¨E²l=D¥šÑDlîAiք<ø€¿
JÃGd>v20130718_00242_stKsd062@땀V,è?¿@€E³°=È\?vð•?^¸Re¾‰7LE²:{C²©yD«×Aj~†<¬B
JÃGd>v20130718_00432_stKsd062@땁×2Q?œƒ@€E£·3=Æl6?ŒKÐ?'ë…b¾cSøE¢ˆRD¥šòDŽVAjhk<ȧî
JÃGd>v20130718_00434_stKsd062@땁ÚÏå?{@€E¢û=ϸ¥>÷<?E¸e¾cSøE¡+šC²¤{DAiÚý<ƒÊÿ
JÃGd>v20130718_00624_stKsd062@땃ǗN?΂@€E—áf=©v™@CZÎ?ž¸Rd¾€E–ÏHD¥‡+D'‰Aj6?<ÇIƒ
JÃGd>v20130718_00626_stKsd062@땃Ê릂?æb@€E—®¤=§ä@¹Ÿ?˜Qìd¾Š=qE–òC³DþAj$Û<º
JÃGd>v20130720_00097_stKsd062@땿Š¬¡‰?"Há@€E‹éÍ=Ès?`Ic?&ffg¾° ÅEŠgÃD¥©7DAjÀ=%·²
JÃGd>v20130720_00099_stKsd062@땿ÂJé?‹·a@€E‹¢…=Œ^P>[6"?@e¾ª~úEŠ`C²§DÀ"Ajn;=#Nÿ
JÃGd>v20130720_00337_stKsd062@ë•Á€ Nj?'‰@€E©R=d©?Qȸ?.{g¾ A‰E€×D¥´RDXBAjR=$þ
JÃGd>v20130720_00339_stKsd062@ë•Áƒò˜¹?'M@€E'…=^ò=o¬Á?5e¾«…E€Ð{C²OD'ªAj–=
‡!
JÃGd>v20140709_00093_stKsd062@ëÁÿH²+6?Fb!@€EšÍ=¨'|@?ØQìg¾"ýôEœ:ÍDúÙD<¼A2i6<gC
JÃGd>v20140709_00095_stKsd062@ëÁÿLs?7@€E™Í=fià?AO@*=qd¾‹Æ¨E›z)C"öD@!A2x¯<^ϯ
JÃGd>v20140709_00237_stKsd062@ëÂrW³?(†C@€E"
=³x>
'^@7
=g¾†§ðE•®DžªD: A3!·<Ki«
JÃGd>v20140709_00239_stKsd062@ëÂuPõ?%GÞ@€E"@¤=¼Ad?Ìg#@,(öd¾–‡+E•ü{C"EDB A2"Ÿ<,òb
JÃGd>v20140709_00285_stKsd062@ëÂÙb×ç??ö@€E–C×=–· ?÷Q#@›33g¾‰7LE˜ªáDüÍD`åA3ÈQ<­˜(
JÃGd>v20140709_00287_stKsd062@ëÂÜ©?rZ@€E—#)=ž'p?Ë~G@¹™šd¾‹Æ¨E™lC"_¾D

JÃGd>v20140709_00333_stKsd062@ëÂGm8?!¸@€E•¯=‹¦Œ?uñe@'\g¾ˆ´9E˜+qDž
áDjNA3¤<Œl™
JÃGd>v20140709_00335_stKsd062@ëÂJÚï¥?(@€E•Šö=†èð>*Œt@Vffd¾‰7LE—L=C"nDÕA2j<^¦É
JÃGd>v20140709_00381_stKsd062@몙VS?N÷@€E—	{=‡hÌ@
ą?Ôzág¾'ë…E–PDô!DO®A2—ë<OÛ©
JÃGd>v20140709_00383_stKsd062@ë®ÙÅ?"?o@€E™ÓH=yÄ?··@G®d¾¨õÃE™ÃC"D9DóDA2]µ<¶m²
JÃGd>v20140709_00429_stKsd062@ëÂØÀK?@ï@€E¢í3=™¥œ> ³@ª\g¾"ýôE¢×DžƒD_ß
JÃGd>v20140709_00431_stKsd062@ëÂ+¶?6nõ@€E¢=3=Á~Œ?XÎ@8Qìd¾š¬E¤áC"…D÷}A2Ä<:R'
JÃGd>v20140709_00477_stKsd062@ëÂ|®'Î?A‡˜@€EžR¤=ÛÄg@Ѷ@y™šg¾˜"uE¡fD÷ÏD~‡A2±«<}¬
JÃGd>v20140709_00479_stKsd062@ëÂõn,?=‹@€Ež¨¸=j¡x? œ@(öd¾ŽÙEŸ»…C"ç®DôZA2¿¬< ©Q
JÃGd>v20140709_00525_stKsd062@ëÂâ9‹g?m~ý@€Ešý®=ˆÊ|="ÒÄ?µÂg¾'n˜E™p=DäåDy‰A2·)<Á"-
JÃGd>v20140709_00527_stKsd062@ëÂåƒR?Rv×@€E›ç×=Ҍ:=¼3‰?÷
=d¾•EœCÃC"­'DܜA2A?<o‰ü
JÃGd>v20150227_00281_stKsd062@ëß(ì l?Öwy@€E—êH=Ïߓ>9?™šB¾²°!E™õ…D¥©DéhA5çk=A&Š
JÃGd>v20150312_00479_stKsd062@ëàÊÐ^è?LÊ3@€E¶Á…=ƒÝù>9¢?œ(ög¾'n˜E¹á®D¥ÅDÝA7lú<JðÆ
JÃGd>v20150312_00481_stKsd062@ëàÊÓ©_à?bz@€E¶–3=ŸÁ?o¨b?†ffe¾ A‰E¹èöC²·+DÎ5A7&<gÚë
JÃGd>v20150629_00232_stKsd062@ëîdd}-'?.ŒjA F)$š=¥\
JÃGd>v20150629_00234_stKsd062@ëîdm‰Ðú?.—æA F''C=ã1®=ï#è@¸Re¾ŠÀƒF/%C²O;DvfAC·<Tì®
JÃGd>v20150630_00161_stKsd062@ëî"0Bx ?!F@€E¡‰R=–Ê"?+¨?ÈõÃb¾wÎÙEŸåHD¥z D'AC<ÉÅX
JÃGd>v20150630_00163_stKsd062@ëî"Q {á?þ@€E H=ý£µ?)÷"?Ž{d¾†$ÝEŸëÃC²D{D;DACYÑ<ué8
JÃGd>v20150709_00045_stKsd062@ëïŸFÒ!u?>qY@€Eäàì=]Y @Ⱦ?µÂh¾†$ÝE⣚D¥'²D6úADƒ±<tD=
JÃGd>v20150709_00047_stKsd062@ëïŸIåA8?)œŒ@€Eåf)=s?coÕ? d¾ˆ´9Eá^RC±Õ`Dó3AD¢<en¼
JÃGd>v20150710_00045_stKsd062@ë￝VíÍ?4­ò@€EÖߏ=a·	?vsî?@h¾†$ÝEւ¸D¥zéD4îADز=7î 
JÃGd>v20150710_00047_stKsd062@ëï¿ `‰?Fjµ@€EÕùq=Nxà?ÏL5?E¸d¾•EՋC±©XDØbADïî=I­
JÃGd>v20150710_00093_stKsd062@ëï¿ûžf?<'@€EËHá=BÂ?@AÓÙ?fffh¾ÒòEÊã
D¥ŠFD:°ADz|=Û?
JÃGd>v20150710_00095_stKsd062@ëï¿þç±Õ?Dd¢@€EÊß3=5U_>Ëo?Tzád¾ŽÙEÊOC±ï}Dï\ADé=ï«
JÃGd>v20150710_00237_stKsd062@ëïÁ"1-?*& @€E¸!×=€lô=ÛØc?¼(öQ¾gl‹E¶ë3D¥Œ{D\¬ADÎ
<"E
JÃGd>v20150710_00239_stKsd062@ëïÁ]ÕH?$"@€E´ªH= ˆ>âË?ÁG®d¾‰7LE´i\C±èÕDÃ×AD­æ<"ý*
JÃGd>v20160705_00433_stKsd062@ìâz2@?€O4@€EF˚> wo?')À?Š=q7¾¨õÃEGc…D¥Ë+D£çA{ëT=³O®
JÃGd>v20160705_00435_stKsd062@ìâ}Y''?­oX@€EG×>CM>ŽÊ ?B\d¾¦éyEGž=C²«çD·žAx|=Åޑ
JÃGd>v20160729_00549_stKsd062@ìãò·2?2@€E¦lH=ŽÿèA	"#?£×g¾‹Æ¨E§Á×D¥kDä¬AmD<ØmÎ
JÃGd>v20160729_00551_stKsd062@ìãõ°ñ¥?×M@€E¦R=z˜@nӁ?Ó33d¾\)E§m
C²pƒDçAm'¤=×ñ
JÃGd>v20170619_00658_stKsd062@ìH…Óe'¼?!Úq@€E®\=¥´È?A.¸Rf¾†$ÝE¶ÈD¥­qDL
JÃGd>v20170619_00660_stKsd062@ìH…ÖÙZ?=ß@€E­)=ÌØ?0çÌ@²=qe¾œ(öE´¶C²"{D¥ã
JÃGd>v20170620_00385_stKsd062@ìH£vFM—?eaÈ@€E"d×=цö?¬<7?¡G®f¾–‡+E—ÙšD¥ÊVDÊNA0"<¨A•
JÃGd>v20170620_00387_stKsd062@ìH£y2¡=?jªV@€E'C3=â ¡?^"ä?ƒ×
e¾•E•šáC²ÿ;DkA0_ç<‹Gj
JÃGd>v20180406_01153_stKsd062@ìlì¡õ3?±¬@€E™Í®=yZP@ù¹>æfff¾§l‹Eš4ÍD¥‰²D!ËAEÈó=ì!
JÃGd>v20180406_01155_stKsd062@ìl쫵%?‹|ô@€E™¢Ã=GÞ=#®>úáHe¾³33Eš¤öC²	šD"JAEÇ<öº
JÃGd>v20180508_00357_stKsd062@ìpè…Ùè?šÌç@€E™P==ʇ¼?¦-è?ë…g¾šŸ¾E™y…D¥tåDVAI×
= "+
JÃGd>v20180508_00359_stKsd062@ìpèˆ8h|?'²¹@€E™]H=ÛÃÚ?‡<Ê?¸Rd¾ ÄœE™s3C±pbD[¶AI ä=É1
JÃGd>v20180508_00741_stKsd062@ìpëí½?B.@€E´vš=l ?6?#×
_¾¤Ý/E´ù\D¥>°D9AJ8<ég€
JÃGd>v20180508_00743_stKsd062@ìpëðco¼?Ÿ"@€E³·®=s=ð@@Ó;>Ü(öe¾£×
E´XC±$ZD§AIºº=íp
JÃGd>v20190808_00445_stKsd062@ìª^£ï‰?V4@€E"®=˜ùd@-'5?¼(ög¾¦éyE'ê¸D¥…¢DAF!<šý¥
JÃGd>v20190808_00447_stKsd062@ìªa¨ÁÖ?gÌ×@€E"SÃ=‡Ó8@1_9?†ffe¾©xÕE'{C±…¢D¤JAFR<¥¡Ñ
JÃGd>v20190810_00692_stKsd062@ìªDwíu?'Ð@€Exê¤='Ô?§W?ôzág¾¢MÓExܤD¥h‹DêòAE'O<dCs
JÃGd>v20190810_00694_stKsd062@ìªDzò`?ÉE@€Ex¸Í=™ZH?+ù…?úáHd¾¢ÐåE{œÍC±T9D›ÇAFn<r4 
JÃGd>v20190830_00261_stKsd062@ì¬ÁOç
ì?œœ@€E"Õ¸=lÛ§@<1?ˆõÃg¾ÔzáE"6öD¥HD.éAA%=cÒÞ
JÃGd>v20190830_00263_stKsd062@ì¬ÁS)M+?¶o@€E"Q¤=ÿf?•ñ>úáHe¾«…E"ŒC±YXDýABh@=!±)

==> anc/pub_raw/L222_36_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2678 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-09-25T21:24:29
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="267">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-03-28T14:52:29">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  267 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-09-25T21:24:29' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
:;¥©þv20100412_00481_st  Ksd101@ëiÂFÑÌ?J/ƒA F,{="þ´                  ÀÀøÀÀ€Àø
:;¥©þv20100412_00483_st  Ksd101@ëiÈO.ç?L(ÀA Fd=®ÜX                  ÀÀøÀÀ€Àø
:;¥©þv20100412_00485_st  Ksd101@ëiΙÛß?WÙFA F¸=µÏ0Aqñ@љš1¾Ÿ¾wF®E 9Dú‰                  ÀÀøÀÀ€Àø
:;¥©þv20100412_00487_st  Ksd101@ëiÔëtƒ?Bl A Fgš=—sÜ                  ÀÀøÀÀ€Àø
:;¥©þv20100412_00489_st  Ksd101@ëiÚÈé?Fq
A F€{=/´                  ÀÀøÀÀ€Àø
:;¥©þv20100412_00491_st  Ksd101@ëiàÞ6Ø?A^&A FJR= ÌA"à:@²áH0¾ŒÌÍF¿)BÍBBi§ð                  ÀÀøÀÀ€Àø
:;¥©þv20100817_00377_st  Ksd101@ëCÜqE?<«Â@€Ewžf=½¦                  ÀÀøÀÀ€Àø
:;¥©þv20100817_00379_st  Ksd101@ëC໑¼?7òÖ@€Ey®á=ªvt                  ÀÀøÀÀ€Àø
:;¥©þv20100817_00381_st  Ksd101@ëCåœ?6Y)@€E{®=½B0                  ÀÀøÀÀ€Àø
:;¥©þv20100817_00383_st  Ksd101@ëC鐭7??CË@€E|W…=–:Ø                  ÀÀøÀÀ€Àø
:;¥©þv20100817_00385_st  Ksd101@ëCíµ*?9Χ@€E{'{=¼–ô                  ÀÀøÀÀ€Àø
:;¥©þv20100817_00387_st  Ksd101@ëCòÊw?(f®@€E|eÃ=œ}•                  ÀÀøÀÀ€Àø
:;¥©þv20100826_00118_st  Ksd101@ëa#QC??3I6@€E•v=—N˜                  ÀÀøÀÀ€Àø
:;¥©þv20100826_00120_st  Ksd101@ëa&Î5ƒ?7ÿ@€E•tq={¬@­{ƒ@`£×d¾'\E•)Dˆ4bDõÎA€ýŠ>#Ì                  ÀÀøÀÀ€A€ýŠ?Ãy€
:;¥©þv20100826_00122_st  Ksd101@ëa*tGÐ?1œ²@€E•=ùˆ                  ÀÀøÀÀ€Àø
:;¥©þv20100826_00124_st  Ksd101@ëa.ûg?+µÑ@€E•j\=‰óíAQeb@"×
1¾ˆ1'E"böEÆ%A·(öA~ÛL>0µ9                  ÀÀøÀÀ€A~ÛL?Ƨ 
:;¥©þv20100826_00126_st  Ksd101@ëa1k¨?-¼ü@€E•¾=€jx                  ÀÀøÀÀ€Àø
:;¥©þv20100826_00128_st  Ksd101@ëa4÷Ùk?4'k@€E–3=›¨8                  ÀÀøÀÀ€Àø
:;¥©þv20100828_00175_st  Ksd101@ë¢0ãrV?=Þ7@€E"==ÇþT<ö,š@P`¾ß;E"+3Bë¸Dõš5A~½>x                  ÀÀøÀÀ€A~½?Á 
:;¥©þv20100828_00177_st  Ksd101@ë¢4¨n?3÷@€E•ç¤=ƒ_°                  ÀÀøÀÀ€Àø
:;¥©þv20100828_00179_st  Ksd101@ë¢8t‹B?#;@€E–ÔÍ=Œu@ێ£@€2¾–‡+E—®EþDõÖwA€+ó>ø]                  ÀÀøÀÀ€A€+ó?Âß 
:;¥©þv20100828_00181_st  Ksd101@ë¢<u§!?+©t@€E–¦\=Ž'Ð@¾½Ü@ë…0¾¡ÊÁE–°)EÊÍA¯ïžA€k)>8ƒ£                  ÀÀøÀÀ€A€k)?Çt`
:;¥©þv20100828_00183_st  Ksd101@ë¢@=1å?0ÒÓ@€E–f=Ùý><Qï<@½p¤1¾Ç®E•Ã®D‡ƒ
AÙ"Ñ                  ÀÀøÀÀ€Àø
:;¥©þv20100828_00185_st  Ksd101@ë¢DD?#zk@€E–+Ã=‹T                  ÀÀøÀÀ€Àø
:;¥©þv20100830_00181_st  Ksd101@ëáqù?9vT@€E‰)Í=€ñ¸?l;@U¸`¾ˆ1'EˆžöBë·ÏDõšúA~pí=üž                   ÀÀøÀÀ€A~pí?¿"Ô
:;¥©þv20100830_00183_st  Ksd101@ëáZPƒ?<¢T@€E‰eÃ=‡ið                  ÀÀøÀÀ€Àø
:;¥©þv20100830_00185_st  Ksd101@ëáâÀÕ?2¢w@€E‰|¸=ˆ"                  ÀÀøÀÀ€Àø
:;¥©þv20100830_00187_st  Ksd101@ëáÄØb?5# @€E‰x¤=Œ68>¼O²@–¸R1¾›¥ãEˆ{E A¶ó¶A~eŒ><Ÿ"                  ÀÀøÀÀ€A~eŒ?Ǔò€
:;¥©þv20100830_00189_st  Ksd101@ëáé?*6r@€E‰f)=YV@F[k@žff1¾/Eˆw×D‡Ž-AÕýôA~T2>-#³                  ÀÀøÀÀ€A~T2?Ťv`
:;¥©þv20100830_00191_st  Ksd101@ëáKÅ{?*+@€EˆÚ\=}Úq                  ÀÀøÀÀ€Àø
:;¥©þv20100923_00136_st  Ksd101@ëàj÷Êý?yr@€Eªöá="‹                  ÀÀøÀÀ€Àø
:;¥©þv20100923_00138_st  Ksd101@ëàn¬æ¨?iё@€E¨½R=O=h@mûØ@Œzád¾—PE§${Dˆ;¦DõÁ'A€TT>KK‹                  ÀÀøÀÀ€A€TT?Éiq`
:;¥©þv20100923_00140_st  Ksd101@ëàrbs?b›m@€E§=ˆ8BM@\)1¾¦éyE¥*öE
¤DõÎÁ                  ÀÀøÀÀ€Àø
:;¥©þv20100923_00142_st  Ksd101@ëàvš5Ì?jäÄ@€E§;…=n}p>rý_@"zá1¾—PE¤{HEÀ!A´Û#A}n>T«>                  ÀÀøÀÀ€A}n?ʕgÀ
:;¥©þv20100923_00144_st  Ksd101@ëàz;?ráï@€E¨Ó¸=}`àBÝs @…1¾¼í'E¦?D‡O–AÔáH                  ÀÀøÀÀ€Àø
:;¥©þv20100923_00146_st  Ksd101@ëà}¿-¨?l˜@€E©"=|a¨BТ@`/¾œ¬E§1Bé¬Aٛ¦                  ÀÀøÀÀ€Àø
:;¥©þv20110805_00251_st  Ksd101@ë<a¶®¨?6]@€E˜y3=‡ë"                  ÀÀøÀÀ€Àø
:;¥©þv20110805_00253_st  Ksd101@ë<aðÅz?7Jé@€E˜
Ã=«ñü                  ÀÀøÀÀ€Àø
:;¥©þv20110805_00255_st  Ksd101@ë<a5®Ž?A8N@€E˜…=ݛ_                  ÀÀøÀÀ€Àø
:;¥©þv20110904_00542_st  Ksd101@ë@"?@sL@€EŸ
ì=κš                  ÀÀøÀÀ€Àø
:;¥©þv20110904_00544_st  Ksd101@ë@"LHX?(H@€EžÛH="æT=t»S@Fffc¾«Ežõ3D‹ã
DòZ¨A~F¯=ç&Ð                  ÀÀøÀÀ€A~F¯?¼äÚ
:;¥©þv20110904_00546_st  Ksd101@ë@"Vùâ?-ø&@€EžÕ®=›"D                  ÀÀøÀÀ€Àø
:;¥©þv20110905_00336_st  Ksd101@ë@AõÂÏÉ?I{Þ@€E'R=½†ð                  ÀÀøÀÀ€Àø
:;¥©þv20110905_00338_st  Ksd101@ë@Aøóüç?/'ù@€E'-q=dæè                  ÀÀøÀÀ€Àø
:;¥©þv20110905_00340_st  Ksd101@ë@AüjIJ?)ü@€E'a{=q£à                  ÀÀøÀÀ€Àø
:;¥©þv20110913_00292_st  Ksd101@ëAA㸨?8o
@€EÆØ{=zçß@!m@8õÃa¾¤ZEŕ
C(sDòN=A|¨£=ÏJ                  ÀÀøÀÀ€A|¨£?¹âé@
:;¥©þv20110913_00294_st  Ksd101@ëAAç~N?1,€@€Eƍ=¢´                  ÀÀøÀÀ€Àø
:;¥©þv20110913_00296_st  Ksd101@ëAAëHé(?*íÌ@€EÇ=–r€?t ¢@xõÃ1¾|í'EÅr¸E¬Dòg;A€†g>=Œ,                  ÀÀøÀÀ€A€†g?DZ…€
:;¥©þv20120305_00357_st  Ksd101@ëW
†Ã1?/"þ@€E±H=ôëP                  ÀÀøÀÀ€Àø
:;¥©þv20120305_00359_st  Ksd101@ëW
Š6	|?5ø›@€E°"Í=ð1j                  ÀÀøÀÀ€Àø
:;¥©þv20120305_00361_st  Ksd101@ëW
X
?5I@€E¯¡¤>.                  ÀÀøÀÀ€Àø
:;¥©þv20120307_00747_st  Ksd101@ëWGës?tI@€EäÅ×=·a¨@$ÄÏ@k…a¾\)EåÐC:áDò;Aº#>ÞM                  ÀÀøÀÀ€Aº#?ÃÉ 
:;¥©þv20120307_00749_st  Ksd101@ëWGîWò?Ö@€Eäk=ï™Q>žL±@>{d¾¼í'Eå¯D‹Ð¬Dò-ÛA|Pe=à                  ÀÀøÀÀ€A|Pe?¸`¢ 
:;¥©þv20120307_00751_st  Ksd101@ëWGñSO?‡I@€Eä2š>…                  ÀÀøÀÀ€Àø
:;¥©þv20120307_00757_st  Ksd101@ëWGúer?!›@€Eâ]q=¯²ôAB:8@±ë….¾µ?}EâR{CU?@                  ÀÀøÀÀ€Àø
:;¥©þv20120308_00646_st  Ksd101@ëWi6öV‰?›W@€EÓèH=ÊR                  ÀÀøÀÀ€Àø
:;¥©þv20120308_00648_st  Ksd101@ëWi:º?Œ–@€EÔ5{=´×¤@DÑ@ˆõÃd¾¥`BE՞ÍD‹åDò<ZA|0G>CÇ                  ÀÀøÀÀ€A|0G?Âhxà
:;¥©þv20120308_00650_st  Ksd101@ëWi= Q¯?$©ª@€EÔ}…=··"?Œô×@
=2¾bNEÕ¾¸Eï®DòAPA~·Ã=Ú|                  ÀÀøÀÀ€A~·Ã?»Cï€
:;¥©þv20120311_00453_st  Ksd101@ëWÉãi6O?&t@€E­—3>E²@¥äÜ@€a¾˜bE®ûqCUDòAzzd>g»                  ÀÀøÀÀ€Azzd?ÃL÷`
:;¥©þv20120311_00455_st  Ksd101@ëWÉæς_?/}×@€E­M×>É'b                  ÀÀøÀÀ€Àø
:;¥©þv20120311_00457_st  Ksd101@ëWÉéäO ?1@€E­
>€ÿ£@;œ@"ÌÍ;¾¦ffE­¨)EüÍDò<‹A|%´><Ñ                  ÀÀøÀÀ€A|%´?Áǚ 
:;¥©þv20120313_00684_st  Ksd101@ëXí+'?–§@€E³Ž)=ÁÈh                  ÀÀøÀÀ€Àø
:;¥©þv20120313_00686_st  Ksd101@ëX؝?"»–@€E³R=ÖÀ                  ÀÀøÀÀ€Àø
:;¥©þv20120313_00688_st  Ksd101@ëX"$n?¥Îž@€E²ö=þKz                  ÀÀøÀÀ€Àø
:;¥©þv20120318_00453_st  Ksd101@ëX¨ÏÏÑd?¡@€E¤ã=•H ?ÁGý@7
=a¾záHE¦cÃC\)Dò5A~¶÷=ï&*                  ÀÀøÀÀ€A~¶÷?½äÅ@
:;¥©þv20120318_00455_st  Ksd101@ëX¨ÒóF?¸Æ@€E¤©
=–¨t                  ÀÀøÀÀ€Àø
:;¥©þv20120318_00457_st  Ksd101@ëX¨ÖN
¥?$"@€E¤Š¸=ˆŸ¸                  ÀÀøÀÀ€Àø
:;¥©þv20120321_00368_st  Ksd101@ëYbv?3S@€E²
=ÎãÏ                  ÀÀøÀÀ€Àø
:;¥©þv20120321_00370_st  Ksd101@ëYä«?.ì÷@€E²há=Û
                  ÀÀøÀÀ€Àø
:;¥©þv20120321_00372_st  Ksd101@ëY!®»ë?+ˆm@€E³E¸=é¤>                  ÀÀøÀÀ€Àø
:;¥©þv20120326_00334_st  Ksd101@ëY¨•òã?ÛD@€E'!Ã>|…                  ÀÀøÀÀ€Àø
:;¥©þv20120326_00336_st  Ksd101@ëY¨˜¬‰¶?ì‡@€E"YÍ>ƒ·?±cÍ@'áHd¾›"ÑE"Â=DŒšDò
ÓA~ìò>3…                  ÀÀøÀÀ€A~ìò?Â&p 
:;¥©þv20120326_00338_st  Ksd101@ëY¨œaO{?
O@€E"/®>
)~A{•@G
=1¾¤Ý/E"j=EþÕDò;A~£.=Ð                  ÀÀøÀÀ€A~£.?ºƒ 
:;¥©þv20120326_00344_st  Ksd101@ëY¨§˜?m0@€EÃÍ>
CSA8¿º@QG®.¾šŸ¾E'™
C¬J@õÃA€Nl>=‡                  ÀÀøÀÀ€A€Nl?Àg°à
:;¥©þv20120329_00538_st  Ksd101@ëZ§«ÀŽ?ˆ¶P@€EȀ=õ°"                  ÀÀøÀÀ€Àø
:;¥©þv20120329_00540_st  Ksd101@ëZ«RyJ?‡—ø@€EÈ=ç'î                  ÀÀøÀÀ€Àø
:;¥©þv20120329_00542_st  Ksd101@ëZ®ÏkŽ?zkŽ@€EÇòÃ=¸Ì¨                  ÀÀøÀÀ€Àø
:;¥©þv20120508_00586_st  Ksd101@ë_
ã.þÆ?`öà@€EËÃ=ñ°²                  ÀÀøÀÀ€Àø
:;¥©þv20120508_00588_st  Ksd101@ë_
ç)?†L<@€E£>s                  ÀÀøÀÀ€Àø
:;¥©þv20120508_00590_st  Ksd101@ë_
ë¨N?Šåø@€E³
=þwc                  ÀÀøÀÀ€Àø
:;¥©þv20120508_00598_st  Ksd101@ë_;{¶Û?6×Ú@€EžÙ==Çю@0©@o\)a¾–EŸ~fC~¸Dò/×A|V_=áΦ                  ÀÀøÀÀ€A|V_?¼9ÔÀ
:;¥©þv20120508_00600_st  Ksd101@ë_?º[?<]Â@€EžüÍ=æäA'@>¸Rc¾‡®EŸ8D‹ØDòtåA…=Ú=Z                  ÀÀøÀÀ€A…?»G«@
:;¥©þv20120508_00602_st  Ksd101@ë_D%®æ?AV¬@€EžÞ=˜ù@Œ\Š@§
=2¾•EŸE®Eæ)DòsÏ                  ÀÀøÀÀ€Àø
:;¥©þv20120520_00654_st  Ksd101@ë`Šo#d?yD@€E­== a°ATÖv@G®a¾—
=E®HCµÃDò"9A}c`>F,à                  ÀÀøÀÀ€A}c`?ÈŜ
:;¥©þv20120520_00656_st  Ksd101@ë`Šr·7d?œÜî@€E­©R=~Tø                  ÀÀøÀÀ€Àø
:;¥©þv20120520_00658_st  Ksd101@ë`Šv\Ӗ?1	@€E­
=tbAõÒÆ@8õÃ/¾¨r°E¬VEمDòºf                  ÀÀøÀÀ€Àø
:;¥©þv20120522_00308_st  Ksd101@ë`ƅzB¼?˜sk@€E‡H=|ãð                  ÀÀøÀÀ€Àø
:;¥©þv20120522_00310_st  Ksd101@ë`Ɖ½×?"܈@€E†šH=^Ÿ¨                  ÀÀøÀÀ€Àø
:;¥©þv20120522_00312_st  Ksd101@ë`ƌʞt?¢³"@€E†¹¤=¨‡—                  ÀÀøÀÀ€Àø
:;¥©þv20120523_00281_st  Ksd101@ë`ã§tÉ+?Ž—@€E…|
=xJð                  ÀÀøÀÀ€Àø
:;¥©þv20120523_00283_st  Ksd101@ë`ã«JfV?¤˜@€E…á×>‹                  ÀÀøÀÀ€Àø
:;¥©þv20120523_00285_st  Ksd101@ë`ã®þ%	?»Ù@€E…àö=~j                  ÀÀøÀÀ€Àø
:;¥©þv20120527_00460_st  Ksd101@ëadyɅ?/—M@€Eª9{=ç£H                  ÀÀøÀÀ€Àø
:;¥©þv20120527_00462_st  Ksd101@ëad}—l?=Ó¤@€E©´)=½±ð                  ÀÀøÀÀ€Àø
:;¥©þv20120527_00464_st  Ksd101@ëadc'?0æ@€E¨÷R=ÑÂãAüý@›×
<¾ÒñªE©ÄEúƒDòCø                  ÀÀøÀÀ€Àø
:;¥©þv20120531_00131_st  Ksd101@ëaâFŽt¢?TN@€E¥Í\=¬BŒ´@dzáa¾º^5E§Ï
CU?Dóú%                  ÀÀøÀÀ€Àø
:;¥©þv20120531_00133_st  Ksd101@ëaâK ð?Oò[@€E¥'R=ÔdH                  ÀÀøÀÀ€Àø
:;¥©þv20120531_00135_st  Ksd101@ëaâNÍØæ?l!'@€E¥öì>H¶                  ÀÀøÀÀ€Àø
:;¥©þv20130615_00118_st  Ksd101@ë'_át3Ù?ƒþ@€E¨==´§È                  ÀÀøÀÀ€Àø
:;¥©þv20130615_00120_st  Ksd101@ë'_䪄N?"«º@€E¨f=Ïe}@èåÛ@5¸d¾ž¸RE¨ûšDŒƒÏDògTAw…d=ïA¼                  ÀÀøÀÀ€Aw…d?½è7€
:;¥©þv20130615_00122_st  Ksd101@ë'_çÍyp?ŠH@€E§P== Ôt                  ÀÀøÀÀ€Àø
:;¥©þv20130626_00307_st  Ksd101@ë'Ã.|¯ÿ?´¤@€EŠD=°$œ@~¤Œ@\)a¾¯ EŠÎCCDòJAygh=›÷
                  ÀÀøÀÀ€Aygh?³~á 
:;¥©þv20130626_00309_st  Ksd101@ë'Ã1ž£o?5Ò@€E‰uá=žÛH>2{é@Mp¤d¾¦éyEŠìDŒQãDòÀöAzþ`=¥¯ý                  ÀÀøÀÀ€Azþ`?´µÿ 
:;¥©þv20130626_00311_st  Ksd101@ë'Ã8E%ú?e3@€E‡ð3=ò(Aœ$@G
=2¾©xÕEˆh¸EòDò6fA|ћ=Í$ù                  ÀÀøÀÀ€A|ћ?¹¤Ÿ 
:;¥©þv20130627_00320_st  Ksd101@ë'áˆy
Ù?,Š@€Ešçf=jèx                  ÀÀøÀÀ€Àø
:;¥©þv20130627_00322_st  Ksd101@ë'ድ*o?q{@€Eš®=å©@¯"@,ÌÍe¾±©üE›W\DŒNDò™¢AzFî="w                  ÀÀøÀÀ€AzFî?²nã€
:;¥©þv20130627_00324_st  Ksd101@ë'á'e¸—?.l@€E›=‡Wä                  ÀÀøÀÀ€Àø
:;¥©þv20130628_00623_st  Ksd101@ë"LY/?&«†@€E‡o
=‡°x?võu@1ë…a¾¥`BE‡j=C'òDò>ÑAz&B=ªƒ                  ÀÀøÀÀ€Az&B?µPq 
:;¥©þv20130628_00625_st  Ksd101@ë"OnØ{?%á@€E‡©¤=£´@`qQ@.¸Re¾—PE‡xDŒS\DòÐA|yW=Ç^·                  ÀÀøÀÀ€A|yW?¸ëÖà
:;¥©þv20130628_00627_st  Ksd101@ë"R'ã?ÿC@€E‡Ø¸=€Él>…@†¸R1¾²°!E‡w×E	TDò]Az&·=õšU                  ÀÀøÀÀ€Az&·?¾³J 
:;¥©þv20130628_00671_st  Ksd101@ë"§*q?	á@€E‡ž¸=ˆG@ÓC@4záa¾§l‹Eˆ&{C£DòC¶AxŽÙ=¶L                  ÀÀøÀÀ€AxŽÙ?¶Âé€
:;¥©þv20130628_00673_st  Ksd101@ë"ªM`Ü?rõ@€E‡sR='>\?ZF¦@ffe¾©xÕE‡³
DŒ:ÁDòއA{&K=….                  ÀÀøÀÀ€A{&K?°¯åÀ
:;¥©þv20130628_00675_st  Ksd101@ë"­'îª?×@€E‡I
=—=?N,N@
=2¾Ÿ;dE‡ƒ3EBDòq'A|q=—¬'                  ÀÀøÀÀ€A|q?²õ"à
:;¥©þv20130629_00368_st  Ksd101@ë""JIj,?Æ@€E~0R=¢¡ä@wG×?â\a¾™™šEÊC7Dò#Azjo=p!0                  ÀÀøÀÀ€Azjo?®&
:;¥©þv20130629_00370_st  Ksd101@ë""MŒE?@€E}Ëq=~ñà?RUú@*=qd¾"÷ÏE…šDŒ[LDò°ÝA|½ƒ=©¾                  ÀÀøÀÀ€A|½ƒ?µ7Á
:;¥©þv20130629_00372_st  Ksd101@ë""PÓr?IÁ@€E|í×=–×Ä?¥tþ@_\)2¾›¥ãE~¬RE#Dò. A|Å=²åß                  ÀÀøÀÀ€A|Å?¶\»à
:;¥©þv20130630_00150_st  Ksd101@ë"?¬g¬â?/åË@€E`=˜Ã @ª@7
=a¾•E…CßDñåÃA{S…=µßÌ                  ÀÀøÀÀ€A{S…?¶»ù€
:;¥©þv20130630_00152_st  Ksd101@ë"?¯£ò
?@b@€EŽ¼{=#l@×~Ú@333e¾™™šEDŒ`9Dò…šA|6)=Ð%3                  ÀÀøÀÀ€A|6)?º¦`
:;¥©þv20130630_00154_st  Ksd101@ë"?²Ì¦6?F%"@€EŽ:Ã=¦Ö<@Gvx@@£×2¾¤ZEŽ|=EÃDò\A{žC=ð"B                  ÀÀøÀÀ€A{žC?¾ˆ@
:;¥©þv20130701_00279_st  Ksd101@ë"bT³
¯?0™s@€E›	š=œ É@éÅ@8Qìb¾q©üE›¹…C+DòÅA{§†=ÙUa                  ÀÀøÀÀ€A{§†?»*¬ 
:;¥©þv20130701_00281_st  Ksd101@ë"bX]Â?%è²@€E›º…=žô@>zM@E¸e¾"záEœöRDŒ4ÕDòºÙA{Då=ùLÙ                  ÀÀøÀÀ€A{Då?¿)› 
:;¥©þv20130701_00283_st  Ksd101@ë"b[*"R?:ö@€E›ÿ¤=Ž±@x	@e2¾¥`BEf)E¤Dò;mAxËþ=½Å                  ÀÀøÀÀ€AxËþ?·¸¡
:;¥©þv20130709_00023_st  Ksd101@ë"_+O?B¿ß@€E¸Ÿ=äþ¢                  ÀÀøÀÀ€Àø
:;¥©þv20130709_00025_st  Ksd101@ë"_?¦´?)‡]@€E¸.\=ØT:@<'ã@ƒ33e¾§l‹E¸ôöDŒM7Dò‰Ax·¹>
,º                  ÀÀøÀÀ€Ax·¹?ÁE—@
:;¥©þv20130709_00027_st  Ksd101@ë"_bÖå?BÏ[@€E·¨q=Åc8?ÉLœ@ë…2¾·KÇE¹hfEDò	AwË=ûX                  ÀÀøÀÀ€AwË?¿bë
:;¥©þv20130709_00119_st  Ksd101@ë"_Ôê'ë?(r@€E§ò¤=®¤<@Ñ@™ša¾½ó¶E¨óšCL‹DñüjAzJ=§r                  ÀÀøÀÀ€AzJ?´îAÀ
:;¥©þv20130709_00121_st  Ksd101@ë"_ÙÛΝ?2_¿@€E¨J
="…Œ@1E@I™še¾'ë…E©4{DŒZ‡Dò‹}AzjÝ=îþ0                  ÀÀøÀÀ€AzjÝ?½ßÆ
:;¥©þv20130709_00123_st  Ksd101@ë"_ÝBp"?&´@€E¨+)="Ä                  ÀÀøÀÀ€Àø
:;¥©þv20130709_00215_st  Ksd101@ë"`®Ô(â?%£@€Ežì=ÅE
@-ç~@ £×b¾›"ÑEŸCDñõ‰A|oá=¿Ñ                  ÀÀøÀÀ€A|oá?·ãú 
:;¥©þv20130709_00217_st  Ksd101@ë"`²1?&)[@€EŸ‹H=›ù´?Â|¤?Þ¸Rd¾'n˜E¡jfDŒfwDò'¨AzgX=z<'                  ÀÀøÀÀ€AzgX?¯G'@
:;¥©þv20130709_00219_st  Ksd101@ë"`µƒðe?¦ß@€EŸn=‰»Ð@BàÏ@—®3¾š¬E ÆE¢Dò'#A}e>ù8                  ÀÀøÀÀ€A}e?Ã_'
:;¥©þv20130709_00311_st  Ksd101@ë"aŒ%Ã?#R4@€Eš_=þ                   ÀÀøÀÀ€Àø
:;¥©þv20130709_00313_st  Ksd101@ë"a"ú?¸k@€EšT=ï@@g†	@(Qìe¾/E›jDŒR°Dò¦Ayjä=›‡•                  ÀÀøÀÀ€Ayjä?³pò 
:;¥©þv20130709_00315_st  Ksd101@ë"a'Ïzý?Å\@€Ešnš=©šX@Ø@s331¾¥ãTEœ7
E=Dò{A|™º=íkì                  ÀÀøÀÀ€A|™º?½­}€
:;¥©þv20130709_00407_st  Ksd101@ë"bmé'!?!ÃB@€E Há="ÆD@Jè@ea¾"ýôE ¢=C-'DòAz¦ß=¿(-                  ÀÀøÀÀ€Az¦ß?·å 
:;¥©þv20130709_00409_st  Ksd101@ë"bq$К?)ús@€EŸ‰q=£¼p>MC@s×
e¾–‡+E pRDŒX´Dò A{§|=ÿ                  ÀÀøÀÀ€A{§|?¿ã€@
:;¥©þv20130709_00411_st  Ksd101@ë"bt—Ç\?^Ö@€EŸáÍ=‰Ñ°@G-Ü@‹332¾®{E G\EDò!'AzÌ=ìö»                  ÀÀøÀÀ€AzÌ?½ž×`
:;¥©þv20130709_00503_st  Ksd101@ë"c4'3I?$ìY@€Eœw
=}?3N@"\a¾š¬EáC$ZDò7Azæ{=˜Öæ                  ÀÀøÀÀ€Azæ{?³ÜÀ
:;¥©þv20130709_00505_st  Ksd101@ë"c7æk"? ²@€E…=£òä?Œèâ@^{e¾\)E}
DŒQôDò¸A{Î=íeÆ                  ÀÀøÀÀ€A{Î?½¬¸À
:;¥©þv20130709_00507_st  Ksd101@ë"c;pÔ~?'Å^@€Eœð{=']?¤Z@u2¾¯ EžE‹Dò25Auºÿ=ム                 ÀÀøÀÀ€Auºÿ?¼pb@
:;¥©þv20130709_00599_st  Ksd101@ë"dD¼?Kò@€Eœq=idß@k @N{a¾˜"uEœÐ=C×
Dò$îAyp=Ë[E                  ÀÀøÀÀ€Ayp?¹kh 
:;¥©þv20130709_00601_st  Ksd101@ë"dÁ¹?GKâ@€EšÚR=f¹¸                  ÀÀøÀÀ€Àø
:;¥©þv20130709_00603_st  Ksd101@ë"dk®?9ï¾@€E™fá=q+x=b@—®2¾«E™ðÍE
¢Dò4sA{W>j¹                  ÀÀøÀÀ€A{W?ÃMW 
:;¥©þv20130709_00695_st  Ksd101@ë"dÕð^? ò°@€E˜¤=›;ì                  ÀÀøÀÀ€Àø
:;¥©þv20130709_00697_st  Ksd101@ë"dØKk8?²M@€E˜Oá='ì?sº(@ÌÍe¾OßE˜¼¸DŒFòDò´Az	—= Å³                  ÀÀøÀÀ€Az	—?´¶`
:;¥©þv20130709_00699_st  Ksd101@ë"dۆɈ?!º½@€E˜ºR="
À>´^'@'áH2¾®{E™bRE1Dò=²AyÕz>$å                  ÀÀøÀÀ€AyÕz?À¤œ 
:;¥©þv20130709_00791_st  Ksd101@ë"e±CT?+Æ(@€E™-®=jk?Ǝ@0£×a¾Š=qE™
)CSøDò1üAz@¡=ÓvÇ                  ÀÀøÀÀ€Az@¡?ºnØà
:;¥©þv20130709_00793_st  Ksd101@ë"e·5Z?0ra@€E˜dq=uä@Îcž@:=qe¾²-E™.DŒ0!DòǖAy+=—Í[                  ÀÀøÀÀ€Ay+?²ù«`
:;¥©þv20130709_00795_st  Ksd101@ë"eºÀ/Û?EH}@€E˜K®=xuÈ                  ÀÀøÀÀ€Àø
:;¥©þv20130709_00887_st  Ksd101@ë"fvý<×?5Kù@€E˜š…=Œ{D>Ù¡­@333`¾™™šE—úRCÛDò9ÓAy	û=P                  ÀÀøÀÀ€Ay	û?±êà
:;¥©þv20130709_00889_st  Ksd101@ë"fyø©õ?4â³@€E˜ÝH=Ÿ04@RÑ@áHe¾—PE˜ÅìDŒ+\DòÓøA|AÄ=ͤ                  ÀÀøÀÀ€A|AÄ?¹´'à
:;¥©þv20130709_00891_st  Ksd101@ë"f}t¤?IIX@€E˜§¸=®cœ?nQD@záH2¾š¬E˜$RE=DòX¤A{=®>€                  ÀÀøÀÀ€A{=®?€
:;¥©þv20130710_00210_st  Ksd101@딁8>U%?)¤@€E æ=ÍK¼@k'@lÌÍa¾›"ÑE¢C®CyDòÅA{Í«=ïD1                  ÀÀøÀÀ€A{Í«?½è† 
:;¥©þv20130710_00212_st  Ksd101@딁;à?Ó«@€E Í=Š"…@ë¸!@0£×e¾š¬E¡­\DŒZDò/A|×=°ZO                  ÀÀøÀÀ€A|×?¶Ià
:;¥©þv20130710_00214_st  Ksd101@딁>Кã?"$(@€EŸU==Îï¡>´…@\)3¾¬1E ´ENDò¾A{×^=ë7ð                  ÀÀøÀÀ€A{×^?½fþ
:;¥©þv20130713_00445_st  Ksd101@ë"âfdãÚ?%Õ¹@€E‰{=Ð?Iu@HõÃb¾}ó¶ECÇ+DñÿuA|!=ÈØå                  ÀÀøÀÀ€A|!?¹ 
:;¥©þv20130713_00447_st  Ksd101@ë"âiã^	?(Mt@€E¶ö=‰Y4                  ÀÀøÀÀ€Àø
:;¥©þv20130713_00449_st  Ksd101@ë"âmd\v?B|U@€Eƒ\=š'Ð@>Q&@‰G®3¾™‡EHE"ÁDòîA}E>wÒ                  ÀÀøÀÀ€A}E?Âîú@
:;¥©þv20130714_00870_st  Ksd101@ë•	eïÉ?(Uµ@€E±Z3=¶¹œ?dáç@Ua¾\)E±L¤CÜjDò5A{¢¡>	÷×                  ÀÀøÀÀ€A{¢¡?Á>úà
:;¥©þv20130714_00872_st  Ksd101@ë•
ŒA?"ä@€E±o=À¸@G[5@C33e¾¤ZE±ÝHDŒ9ËDòÁãAz[=Â:³                  ÀÀøÀÀ€Az[?¸GV`
:;¥©þv20130714_00874_st  Ksd101@ë•Ú\?ØÉ@€E±‰=¹xÌ?'Í@N¸R2¾µÂE±V{EFDòZAu½Ú=ÂT–                  ÀÀøÀÀ€Au½Ú?¸J'À
:;¥©þv20130715_00297_st  Ksd101@ë•!®ò&#?Gª@€E§Ø)=Ép?m­§@-p¤a¾'ñªE¨ùìC»#Dò	ªAz˦=©d                  ÀÀøÀÀ€Az˦?µ,ƒÀ
:;¥©þv20130715_00299_st  Ksd101@ë•!²xîS?#ª#@€E§ñö=âûx>MÐ@aë…e¾¡ÊÁE©FRDŒ]7DòšAyĒ=å"Î                  ÀÀøÀÀ€AyĒ?¼¤YÀ
:;¥©þv20130715_00301_st  Ksd101@ë•!µëú?+@€E¨f=—Q"Af†"@Š=q2¾¨r°E©ZEçDò+Ay5>ɤ                  ÀÀøÀÀ€Ay5?ÂY4€
:;¥©þv20130718_00244_st  Ksd101@땀\\<A?)
â@€E²
…>8.7@ž8£@G®a¾œ¬E³ZRCsøDòZA|=Ú{_                  ÀÀøÀÀ€A|?»Okà
:;¥©þv20130718_00246_st  Ksd101@땀`»¡?'K@€E°O¸=ì9?5é=@:=qd¾\)E°å
DŒaüDòžÉA{!E=Æbž                  ÀÀøÀÀ€A{!E?¸ÌSÀ
:;¥©þv20130718_00248_st  Ksd101@땀ci[ä?¥‡@€E°8\=š‹@go@ˆ2¾¦éyE°Ä¸EJDò!A}2›=ý9_                  ÀÀøÀÀ€A}2›?¿§+à
:;¥©þv20130718_00436_st  Ksd101@땁å|vs?)Þ»@€EŸÞ
>r¸A(YÑ@Mp¤a¾¤ZE ¹ìCì‹DòBAw™Z=ɜÍ                  ÀÀøÀÀ€Aw™Z?¹3™ 
:;¥©þv20130718_00438_st  Ksd101@땁é:ø>ÿJ0@€E :=«rØ?b—@€£×e¾™™šE¡¨{DŒUqDòœA{·m=õ¡‰                  ÀÀøÀÀ€A{·m?¾´1 
:;¥©þv20130718_00440_st  Ksd101@땁ìh
…?J€@€E :R=£"@0Îí@N{3¾©xÕE¡o®EÍDò°A|Lã=¸Îê                  ÀÀøÀÀ€A|Lã?·Ý@
:;¥©þv20130718_00628_st  Ksd101@땃Р@þ?£!@€E–ï×=Ъ¼@ %@…¸`¾†§ðE—ª)CŽ˜Dò,þAzCÿ=ô…Ë                  ÀÀøÀÀ€AzCÿ?¾¹`
:;¥©þv20130718_00630_st  Ksd101@땃ÓÝ`?
ùñ@€Eš¡
=·5€@Å]'@i™še¾Š=qEšçšDŒ0þDò¸Ay§V=°ø5                  ÀÀøÀÀ€Ay§V?¶ 
:;¥©þv20130718_00632_st  Ksd101@땃×0S?
kì@€E˜§H=­õ|>›xx@Â2¾¤ZE™È=E×Dò<ÍA|Æ=ÉÈc                  ÀÀøÀÀ€A|Æ?¹9`
:;¥©þv20130718_00784_st  Ksd101@땆>ٚ?ò@€E›Õ=ïP?=ßü@O\)`¾£SøE›Á×C†fDòÑA|i=ÔÅ-                  ÀÀøÀÀ€A|i?º˜¥ 
:;¥©þv20130718_00786_st  Ksd101@땆B žœ?QÇ@€E˜J¤=kˆˆ=µ"@9™šd¾¢ÐåE™LfDŒ®Dò©?A{RI=·Û                  ÀÀøÀÀ€A{RI?¶û`
:;¥©þv20130718_00788_st  Ksd101@땆F0¶?û@€E•ªR=çh'@<'Ô@ªáH3¾ A‰E•ûEí²Dò.Ù                  ÀÀøÀÀ€Àø
:;¥©þv20130721_00044_st  Ksd101@ë•Þûx÷Ž?R%@€E…k¸=ñy¹                  ÀÀøÀÀ€Àø
:;¥©þv20130721_00046_st  Ksd101@ë•ÞÿZŽA?Päµ@€E…
=IÛØ                  ÀÀøÀÀ€Àø
:;¥©þv20130721_00048_st  Ksd101@ë•ß´…ƒ?Dמ@€E…Ï==¼Ìd?ˆ;I@I™š3¾¯ E†É…E VDòáAxdÅ>
ôu                  ÀÀøÀÀ€AxdÅ?Á¾Ž 
:;¥©þv20140705_00311_st  Ksd101@ëÁ@©mÍ?íãO@€Ep…='RX@…åk?ÌÍa¾ª~úEplRB¬nDñÿ}ABxì=œ‡Wv20140705_00311_stA?…<#×
?½·C
GL¿€ABxì?³êà
:;¥©þv20140705_00313_st  Ksd101@ëÁD5äé?Ąœ@€Eq
¤=…OÐv20140705_00313_stA@°!<#×
?ȉ—ñ-?€A@°!?à
:;¥©þv20140705_00315_st  Ksd101@ëÁG}7c?ìÚÛ@€EuP=_Xv20140705_00315_stAA<#×
?ÌC'bßn?€AA?à
:;¥©þv20140709_00625_st  Ksd101@ë¾Ôì×?bÆ_@€E‹¿)=sJ€v20140709_00625_stA#G®<#×
?²Fèÿ'—èÁA#G®?Ð
:;¥©þv20140709_00627_st  Ksd101@ëÂÂ9J?B^@€E‹'='»8v20140709_00627_stA"-<#×
?ÀBšQ-ÞÁA"-?Ð
:;¥©þv20140709_00629_st  Ksd101@ëÂÅæë?Iÿ@€E‹H=_¤©v20140709_00629_stA""<#×
?µ¼
ÿ‹ŒÁA""?Ð
:;¥©þv20140709_00721_st  Ksd101@ëi²?ˆhg@€E't¸=¨Ï°v20140709_00721_stA#ƨ<#×
?³š'õ1É&ÁA#ƨ?Ð
:;¥©þv20140709_00723_st  Ksd101@ëÂ"ÝD"?pÅ¿@€E'%ì=Ò}çv20140709_00723_stA"Àƒ<#×
?²Fèÿ'—èÁA"Àƒ?Ð
:;¥©þv20140709_00725_st  Ksd101@ëˆ~ŽÑ?ˆ†@€E'¤=jÓ(v20140709_00725_stA#dZ<#×
?¥7
™hÄ~ÁA#dZ?Ð
:;¥©þv20140709_00817_st  Ksd101@ëÂFz†?b±'@€EiÍ=RÅgv20140709_00817_stA"¬<#×
?µ¼
ÿ‹ŒÁA"¬?Ð
:;¥©þv20140709_00819_st  Ksd101@ëÂI][ü?o@€EŽàH=¸pv20140709_00819_stA"j<#×
?²Fèÿ'—èÁA"j?Ð
:;¥©þv20140709_00821_st  Ksd101@ëÂL¹l?"äž@€EŽ'>J°@ÎÐ@L(öd¾ºáHE•E\DþPDò'A%ŠF=
cv20140709_00821_stA#C–<#×
?µ¼
ÿ‹ŒÁA#C–?Ð
:;¥©þv20140710_00001_st  Ksd101@ëÂ!´•îê?…F°@€EÀ¤=N°AÃýê?"zá`¾ÍÒòEŠS®B®vÉDò5A+<ß¹"v20140710_00001_stA)p¤<#×
?²Fèÿ'—è¿€A+?›÷2€
:;¥©þv20140710_00003_st  Ksd101@ëÂ!·ìe™?x³@€EÅR=P0`AªÎt@¸c¾®{E‰ÃD"²FDò£A*ì><ʹ©v20140710_00003_stA'º^<#×
?®#˜Ð8räÁA'º^?Ð
:;¥©þv20140710_00005_st  Ksd101@ëÂ!»+_T?k®V@€EÓì=$G'AGC4?¯\)b¾µ?}EŠœ{Dþ~VDò)šA*iÉ<Ìõv20140710_00005_stA'ÊÁ<#×
?³ö´Ýû)ÁA'ÊÁ?Ð
:;¥©þv20140711_00049_st  Ksd101@ëÂ?:7ô¹?@Ya@€E¥)=Âʨ>Ä'@{…`¾š¬E¨~B­œ¬Dò¼A7a
<¡ÓÁv20140711_00049_stA0 Å<#×
?´½Ù…ùëÁA0 Å?Ð
:;¥©þv20140711_00051_st  Ksd101@ëÂ?=´"?9Jè@€E¤ÌR=‹ŽX@[­Ï@l(öb¾ŽVE¥[D"¢NDòšA7î<š£Ýv20140711_00051_stA/‰7<#×
?µ¼
ÿ‹ŒÁA/‰7?Ð
:;¥©þv20140711_00053_st  Ksd101@ëÂ?Aç?<a@€E£Ê)=f—qA'@lÌÍd¾¡ÊÁE¨lÍDþy'DòÓA7i<†©}v20140711_00053_stA/hs<#×
?³ö´Ýû)ÁA/hs?Ð
:;¥©þv20140711_00433_st  Ksd101@ëÂBÁÿcù?,1v@€E'÷
=zdA*J@Vffa¾›¥ãE—ÛB¯&fDñõ7A8êg<ÉOv20140711_00433_stA6\<#×
?²Fèÿ'—è¿€A8êg?'¹)à
:;¥©þv20140711_00435_st  Ksd101@ëÂBÅM?6¾(@€E"Ïq=…z8?Óø @{d¾™‡E–̸D"§¦Dò¾áA8#‡<BžAv20140711_00435_stA0<#×
?¸·E#ºmÃÁA0?Ð
:;¥©þv20140711_00437_st  Ksd101@ëÂBÈ ?5°È@€E"¤3=‰™¸v20140711_00437_stA6Qì<#×
?½·C
GL¿€A6Qì?à
:;¥©þv20140711_00529_st  Ksd101@ëÂCœ'?8ª@€E{Ã>D@}o@y™š`¾'ñªE'…B­"œDò0ÍA8Ô<[™v20140711_00529_stA1Sø<#×
?«ørf€ÁA1Sø?Ð
:;¥©þv20140711_00531_st  Ksd101@ëÂC"vR?"£&@€EŽ±¤=ªvŒB	"Ä@Š\d¾›¥ãE'ÛqD"ŸDòÅôv20140711_00531_stA0-<#×
?«ørf€ÁA0-?Ð
:;¥©þv20140711_00533_st  Ksd101@ëÂC–¨x…?"np@€EÊš=ŽIÈA™M@:áHb¾›¥ãE•b¤DþpöDòE‰A8*Š<N\{v20140711_00533_stA.È´<#×
?³ö´Ýû)ÁA.È´?Ð
:;¥©þv20150227_00299_st  Ksd101@ëß)Œn¹?è?@€E™ÿ>?¿è                  ÀÀøÀÀ€Àø
:;¥©þv20150312_00495_st  Ksd101@ëàÊõ풕?W¡@€Eµ'Ã>^²@Ñ@W®b¾ž5?E¶Œ¤C!DñðAx¥Ú=ĥŠ                 ÀÀøÀÀ€Ax¥Ú?¸"¸ 
:;¥©þv20150312_00497_st  Ksd101@ëàÊùÔw'?b»×@€Eµƒö=šÂè                  ÀÀøÀÀ€Àø
:;¥©þv20150312_00499_st  Ksd101@ëàÊüøc©?h¤@€EµXf=AÄ A¹÷@P£×3¾/E¶ {E+Dò®AuR=Ï"Å                  ÀÀøÀÀ€AuR?¹äX 
:;¥©þv20150330_00816_st  Ksd101@ëã¦n¯
? ò†@€E¥='œ?ÒC
@×
a¾hr°E¥}šCÑìDñÙãAxéù=–7_                  ÀÀøÀÀ€Axéù?²Æëà
:;¥©þv20150330_00818_st  Ksd101@ëã«/
Š?:Ä@€E¤®f=ŠŽh@
M@d¾ƒoE¤~fDŒW;Dò~^Axn=ˆÅ:                  ÀÀøÀÀ€Axn?±§@
:;¥©þv20150330_00820_st  Ksd101@ëã¯ï6Y?s¢@€E¥r¤=…"œ@â@që…1¾•E¥üE	hDñùªAz—=ÙU                  ÀÀøÀÀ€Az—?»*° 
:;¥©þv20150509_00438_st  Ksd101@ëè"Ýë?ƒçÛ@€E¬|Í=l'                  ÀÀøÀÀ€Àø
:;¥©þv20150509_00440_st  Ksd101@ëè‰\Ü?Š–Ñ@€E¬í×=NœA;`b@(öd¾¢ÐåE­{×DŒ[×Dò·mAuú¯=Ò|                   ÀÀøÀÀ€Auú¯?ºO"
:;¥©þv20150509_00442_st  Ksd101@ëèÇH©?‹a#@€E¬ýö=b#è@[¢<@ˆõÃ1¾²-E®ª{EqDò7A|O=>HªB                  ÀÀøÀÀ€A|O=?ÉH@
:;¥©þv20150519_00753_st  Ksd101@ëéGÎrê-?'v»@€E¥Í>\sá                  ÀÀøÀÀ€Àø
:;¥©þv20150519_00755_st  Ksd101@ëéGÑ×¹?p‹@€E¥½= ƒí                  ÀÀøÀÀ€Àø
:;¥©þv20150519_00757_st  Ksd101@ëéGÕGzh?–Ú°@€E¥Ùì=ïúŒ                  ÀÀøÀÀ€Àø
:;¥©þv20150522_00304_st  Ksd101@ëé¡O6Éì?k>@€Eæì=§},Ao3†@S33a¾™‡Eé‰ÃC³øDòªAut=ÿJ                  ÀÀøÀÀ€Aut?¿é@à
:;¥©þv20150522_00306_st  Ksd101@ëé¡R'"ï?_æ²@€EæR="s¼Ă,@™šd¾¡G®Eé(áDŒ*éDò§uAwrÙ>Ûp                  ÀÀøÀÀ€AwrÙ?À{n
:;¥©þv20150522_00308_st  Ksd101@ëé¡U¤—z?m†|@€EæÍ=ƒßœA'š@–¸R1¾ŠÀƒE裮EôZDò%yAxF>}Qe                  ÀÀøÀÀ€AxF?Ϫ, 
:;¥©þv20150630_00213_st  Ksd101@ëî…þåÏ?%d@€E¥DR=ÎÏy@®åå@õÃb¾ƒ•E¦±®Cž¸DòI¢Ay*l=¼œÇ                  ÀÀøÀÀ€Ay*l?·"˜à
:;¥©þv20150630_00215_st  Ksd101@ëî…ԂÏ?%÷'@€E¤Ã=ŸÃ"@mÙ¼@#33d¾ƒoE¥öDŒ#¾Dò؋Az=ì-Ê                  ÀÀøÀÀ€Az?½…¹@
:;¥©þv20150630_00217_st  Ksd101@ëî…}9?(Žy@€E¤òÍ=¿‰t                  ÀÀøÀÀ€Àø
:;¥©þv20150707_00174_st  Ksd101@ëï_ÿÑ·B?N'êA F?¹=lKp                  ÀÀøÀÀ€Àø
:;¥©þv20150707_00176_st  Ksd101@ëï`%'Æ?9 ˆA F<õ=€A‡î@…c¾–F=«¸DŒ=ôDò'¨AyÔV=ºÕJ                  ÀÀøÀÀ€AyÔV?·Z©@
:;¥©þv20150707_00178_st  Ksd101@ëï`8V´?;]]A F;×=Œ¾ä                  ÀÀøÀÀ€Àø
:;¥©þv20150710_00097_st  Ksd101@ëïÀ]R?0;=@€EÉ|H=X¿™                  ÀÀøÀÀ€Àø
:;¥©þv20150710_00099_st  Ksd101@ëïÀ™Ç?/c@€EÉ*)=j—                  ÀÀøÀÀ€Àø
:;¥©þv20150710_00101_st  Ksd101@ëïÀ
ډ¤? ¤¸@€EÈ:=L»'                  ÀÀøÀÀ€Àø
:;¥©þv20150710_00145_st  Ksd101@ëïÀc‰¶?+C@€E¹Ð=ƒ'¼                  ÀÀøÀÀ€Àø
:;¥©þv20150710_00147_st  Ksd101@ëïÀfvl?×ÿ@€E¹=cªHA;@!G®d¾Š=qEºëHDŒ*Dò¨9Azæ4=°w                  ÀÀøÀÀ€Azæ4?¶áà
:;¥©þv20150710_00149_st  Ksd101@ëïÀi™Ç<?$<^@€E¸á¸=K'A
º@¡™š2¾¡G®Eº\E¼Dò$)                  ÀÀøÀÀ€Àø
:;¥©þv20160705_00437_st  Ksd101@ìâ'Ûw5?'Æ`@€EE%q=pàQ                  ÀÀøÀÀ€Àø
:;¥©þv20160705_00439_st  Ksd101@ì↷?¹·a@€ED½ì> Å                  ÀÀøÀÀ€Àø
:;¥©þv20160705_00441_st  Ksd101@ìâ‰SeÙ?ŸÎ2@€EDu×=‡¨¬                  ÀÀøÀÀ€Àø
:;¥©þv20160731_00385_st  Ksd101@ì "+R. ?/@€E› ¤=‹OŒAð‡©@r\`¾š¬EyìCÓ3Dò8J                  ÀÀøÀÀ€Àø
:;¥©þv20160731_00387_st  Ksd101@ì "/nÝÙ?*·'@€E›ëq=oê˜Aˆ¦e@hõÃd¾˜"uE/ìDŒWDòÚ=A}­>¦ë                  ÀÀøÀÀ€A}­?ÁtÝ`
:;¥©þv20160731_00389_st  Ksd101@ì "2¬	ß?0«D@€Eœ/¸=±wT                  ÀÀøÀÀ€Àø
:;¥©þv20170620_00293_st  Ksd101@ìH¢ÎôêÎ?cý"@€E%=䈐                  ÀÀøÀÀ€Àø
:;¥©þv20170620_00295_st  Ksd101@ìH¢ÑÞ9\?dg@€EŽÑÍ=‡<p                  ÀÀøÀÀ€Àø
:;¥©þv20170620_00297_st  Ksd101@ìH¢Ô£‹5?rÐ@€EŽÇ®=¦–´                  ÀÀøÀÀ€Àø
:;¥©þv20170620_00389_st  Ksd101@ìH£"@±Ì?Vj@€E'i…=ã{à                  ÀÀøÀÀ€Àø
:;¥©þv20170620_00391_st  Ksd101@ìH£‡¿Í
?Qaú@€E'v=P`H                  ÀÀøÀÀ€Àø
:;¥©þv20170620_00393_st  Ksd101@ìH£Šmœ?P@€E' R=¬ñÜ                  ÀÀøÀÀ€Àø
:;¥©þv20180404_00911_st  Ksd101@ìl«q©P?–û'@€E¤3
=¯e                  ÀÀøÀÀ€Àø
:;¥©þv20180404_00913_st  Ksd101@ìl«uà\L?‡¹@€E¤	š='iÔ                  ÀÀøÀÀ€Àø
:;¥©þv20180404_00915_st  Ksd101@ìl«xêòþ?…$ƒ@€E£Îá=^_                   ÀÀøÀÀ€Àø
:;¥©þv20180508_00505_st  Ksd101@ìpê˜Ü/?´3@€EšÊ¸=I¡Ù                  ÀÀøÀÀ€Àø
:;¥©þv20180508_00507_st  Ksd101@ìpêÉØý?½°¨@€EšWš=ÜI                   ÀÀøÀÀ€Àø
:;¥©þv20180508_00509_st  Ksd101@ìpê‹´ÿ?¨'Ù@€E™üš=‰ô                  ÀÀøÀÀ€Àø
:;¥©þv20180511_00802_st  Ksd101@ìqFÝÅC?o·d@€E¡q)>kù                  ÀÀøÀÀ€Àø
:;¥©þv20180511_00804_st  Ksd101@ìqF	7Y?W7Â@€E¡A¸>7                  ÀÀøÀÀ€Àø
:;¥©þv20180511_00806_st  Ksd101@ìqF!¼=?Y£@€E¡5)=œ©                  ÀÀøÀÀ€Àø
:;¥©þv20190616_00416_st  Ksd101@ì£gîî	Þ?VM@€EXN=˜}                  ÀÀøÀÀ€Àø
:;¥©þv20190616_00418_st  Ksd101@ì£gò!•§?J@€EWG=vÛhA1Cç@1ë…c¾Ÿ;dEX)D‹ã¶Dò»žA©,=ÕD                  ÀÀøÀÀ€A©,?º¢¨€
:;¥©þv20190616_00420_st  Ksd101@ì£gõ+uÐ??îÏ@€EV×=ejðA͑Ç@{…;¾¢ÐåEWr=EðDòÚ-A Ù>ª°                  ÀÀøÀÀ€A Ù?ÃõV
:;¥©þv20190808_00689_st  Ksd101@ìªT\ÃÐ?]¬@€E…a®=ÎÒL                  ÀÀøÀÀ€Àø
:;¥©þv20190808_00691_st  Ksd101@ìªX&È?]!@€E†ÁÃ=ÃÍ@                  ÀÀøÀÀ€Àø
:;¥©þv20190808_00693_st  Ksd101@ìª[ ýÑ?Y@€Eˆ3=¶W4                  ÀÀøÀÀ€Àø
:;¥©þv20190808_00695_st  Ksd101@ìª^8ì?X•ù@€E‡sH=Ó¢Y                  ÀÀøÀÀ€Àø
:;¥©þv20190808_00697_st  Ksd101@ìªaTÔC?\@€E†ÜH>âh                  ÀÀøÀÀ€Àø
:;¥©þv20190808_00699_st  Ksd101@ìªdàÅ'?p+y@€E† ¸>!³                  ÀÀøÀÀ€Àø
:;¥©þv20190809_00536_st  Ksd101@ìª$T×Î?¶Q@€E†°š=Áûô                  ÀÀøÀÀ€Àø
:;¥©þv20190809_00538_st  Ksd101@ìª$XÔ¿?º¿x@€E‡bq=¦^ä                  ÀÀøÀÀ€Àø
:;¥©þv20190809_00540_st  Ksd101@ìª$[s#
?´q@€E‡83="ÓÉ                  ÀÀøÀÀ€Àø
:;¥©þv20190809_00542_st  Ksd101@ìª$^¥!?¸9«@€E†ôq=Øö                  ÀÀøÀÀ€Àø
:;¥©þv20190809_00544_st  Ksd101@ìª$bI¶­?áZ–@€E†žš=ž§                   ÀÀøÀÀ€Àø
:;¥©þv20190809_00546_st  Ksd101@ìª$ešö?¸MB@€E†UR=ÌC‡                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_37_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  148 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
^ Ív20100412_00553_stKsd140@ëj¿¦™1?Zn}A FE\=³Â,ARR?ٙšF¾"ýô
FûDL!Cˀ¤A…2$=¸ÎÈ
^ Ív20100412_00555_stKsd140@ëjÆ#UE?wgEA F™Ÿ=§Ëø
^ Ív20100817_00413_stKsd140@ëD@©Ó?^éE@€E'¿×=•fL?‹ãá?«…c¾}ó¶
E'é3DT²ÁCÍA",=­°&
^ Ív20100817_00415_stKsd140@ëDDo ø?\E@€E'
=©Ÿ¼@¡sl?ÁG®]¾ˆ1'
E'Y®DäjoCÊÍA€]=†\Î
^ Ív20100826_00154_stKsd140@ëaoªÂâ?1{›@€E'\='1X@CÙ®?Ÿb¾¤Ý/
E'ÚÍDPC"×A|ñü=Gͪ
^ Ív20100826_00156_stKsd140@ëasKý?:b‡@€E'=‰'¸@K0.?å¸^¾"›¦
E'É®D⠋CÀUA~ž"=Ž6
^ Ív20100828_00211_stKsd140@뢀™rØ?&'î@€EŽ¸=s"™?™Òˆ?Ÿc¾¡ÊÁ
EDP‰C°¤A€˜7=_G
^ Ív20100828_00213_stKsd140@ë¢"g(?/'h@€EBš=Rʈ?W[ù?½p¤^¾e`B
EŒ")DâjCÀ*ÁA€ã=~´O
^ Ív20100830_00217_stKsd140@ëáW^Ì?7k@€Eˆ]\=†Ð@µ–'?ü(öb¾¨r°
E‡™DPCÂ9yA–ö='±
^ Ív20100830_00219_stKsd140@ëáZÔÝg?2|@€Eˆƒ=u¤_@Ї?ôzá^¾Š=q
E‡üDâ¸CÀA‰AÞ
=³W

^ Ív20100923_00172_stKsd140@ëàÍ]›½?[¶@@€Eª9…=£ÔT?¾b°?¨õÃb¾š¬
E§<RDOè1CÂՁA{Ùs=§zý
^ Ív20100923_00174_stKsd140@ëàÑB'±?v™$@€E©Ê3='°¸@ù̑?×
=_¾""
E§G3DâCÀ3¶A|®i=Ÿs
^ Ív20110805_00287_stKsd140@ë<aD¦Wî?|Em@€E˜2f=¤¡<>Ȅð?E¸^¾ž¸R
E–‹®DWœC³áËA`\»<«*
^ Ív20110805_00289_stKsd140@ë<aGì7÷?ƒŠ‰@€E—ß3=¡±¨>Gû+?ë…a¾›"Ñ
E•ýšDåÊÙC±ÎA` <wnv
^ Ív20110904_00578_stKsd140@ë@"Vò¸?(Þñ@€E¢¸=†l@ª?u_¾˜b
E£>DWmC³á'AY[s<E܋
^ Ív20110904_00580_stKsd140@ë@"YAš?&O@€E¢_=hûh?—¥0?áG®`¾‡®
E£RDå¹ÃC±'‰AY ø<»½´
^ Ív20110905_00372_stKsd140@ë@BAAÿ)?H·‡@€E"'
>ƒ.?
]?¬ÌÍ`¾§ïž
E"ŸšDYC³áìAY¾<Ò¾v
^ Ív20110905_00374_stKsd140@ë@BEà³?Y·ø@€E"/Í>0¦s>«ŒÕ?\(ö_¾†§ð
E"<DæœsC±ÍqAY_|<"T?
^ Ív20110913_00328_stKsd140@ëAB4ŒÿØ?K"Y@€EÊâá=ðÓy=Þ¨‡?0£×^¾™™š
EÊö¤DW×C´*=AUÆñ<˜Å
^ Ív20110913_00330_stKsd140@ëAB8ADÄ?=æY@€Eʨ==VE©@9g?O\)b¾ˆ1'
EÊ5qDå~¸C²AUž[<;%
^ Ív20120305_00393_stKsd140@ëW
Ç¢[_?9ì@€E³¹=»Õì=ËËh?ª=q_¾¡ÊÁ
E¹=DWÞ5C³9yAKóŒ<H÷F
^ Ív20120305_00395_stKsd140@ëW
Êŋ?Ðý@€E³]==Á14??6@33_¾ƒo
E·RDåðÕC°§AK•{<Zy@
^ Ív20120307_00783_stKsd140@ëWH)¼ò?)ñ@€Eçh\=Åæ0@aOõ?ê=q_¾ Äœ
Eí¤RDWÚÁC²úáAGÊ<ƒAt
^ Ív20120307_00785_stKsd140@ëWH,¹\?'×ÿ@€EçŠ3=Ôõ|<וµ?Ôzá\¾"›¦
EíTDåüÕC°ÁËAH¨<R 
^ Ív20120308_00682_stKsd140@ëWiwC~?<h@€EÎU×=®˜ ?Y`@(ö`¾vÈ´
EÒÕHDWÅC²¨öAKW<<Œ×¦
^ Ív20120308_00684_stKsd140@ëWizX‹²?2"J@€Eί==ã@Ç?6?Ñë…\¾'ñª
EÓ¨{DæPC°¥ãAK'–<`ø¡
^ Ív20120313_00720_stKsd140@ëX['
Õ?›ïÀ@€E´f=€ô>)ZW?\_¾˜"u
E·ë…DWñC³JAK$b<Ççï
^ Ív20120313_00722_stKsd140@ëX^´
´? Ëä@€E²È=–8¨@â?^¾ A‰
E¶2DåêÁC°ú AJÛJ<¦êö
^ Ív20120318_00489_stKsd140@ëX©d÷{?—ê@€EŸ®=L?ŸÍ?šáH_¾å`
E¤:¸DWÆFC³qAP»m<4›
^ Ív20120318_00491_stKsd140@ëX©‡áá?N9@€EŸ
=ã >ÊI	?þ¸R^¾˜"u
E¤€)DååyC±sAPý`<ŒQ)
^ Ív20120321_00404_stKsd140@ëYeÖÖ?@Ŗ@€E°#="ëp?úŽT?ƒ×
_¾‰7L
E²¡
DWÏ;C³$þAQÉ<‡':
^ Ív20120321_00406_stKsd140@ëYhƒŒ'?IÐG@€E¯ú×=èµ8>õ?×
=\¾\(ö
E±ªDæC°ß}AQi°<·i"
^ Ív20120326_00370_stKsd140@ëY¨ãÛí?µ@€EŽ )>
ª?åÚË?ôzá`¾›¥ã
E"¤DX)'C²ô{AN<keÀ
^ Ív20120326_00372_stKsd140@ëY¨çŽ‰ñ?°@€EŽ$)=÷L?íÉ5@2\]¾yÛ#
E")Dæ–C°¶AM̓<¯N
^ Ív20120329_00574_stKsd140@ëZöé–\?w#É@€EăR=¹·X?¾¯[?Y™š`¾¤Z
EÉ@fDX/žC²¦‡AP¡5<T´
^ Ív20120329_00576_stKsd140@ëZúMe?†¦@€EÃÞf=Ô î?<Œ×?&ff_¾¨r°
EÈá®Dæ×C°mPAPfS<šå
^ Ív20120508_00646_stKsd140@ë_ç+'æ? "ý@€E¦Ä…=·ïž=Ú­ý?°£×^¾‰º^
E§OìDWsC´dþAU; <k`
^ Ív20120508_00648_stKsd140@ë_ëIõ—?O%"@€E§!H>ŠJ
?"8*?£×
b¾º^5
E§ÝÃDäs×C¶¢ATÅU=cˆ
^ Ív20120520_00690_stKsd140@ë`ŠÇ¤nà?mj@€E«!{=]ó@ÈþG?k…_¾¨õÃ
E®qDWMÃC´gðAVŹ<˜6Ø
^ Ív20120520_00692_stKsd140@ë`ŠË?™s?`S@€E¬š=a½È@Šë‹?B\`¾™™š
E­á…D媠C²"ÝAV‹b<'~Ç
^ Ív20120527_00496_stKsd140@ëadÆg-?/?@€E¡ÝÍ=ÆÄp>[N?¡G®_¾§l‹
E¢YÃDWõãC³Õ`AP%º<:¼
^ Ív20120527_00498_stKsd140@ëadÊ4l?@£Z@€E¡Ä¤>zr>—¢?†ff]¾ Äœ
E¢/HDæRC±f‡APfŽ<;.9
^ Ív20120531_00167_stKsd140@ëaâ"sÅJ?]qn@€E¢Mq=õ`Î?Lˆ=?333^¾–‡+
E¡s\DXøC³ŒJAR«<…zá
^ Ív20120531_00169_stKsd140@ëaâ˜;`(?[»Ú@€E£á>ßM?5?\(ö]¾"›¦
E¢\DæîC±ožAR®p<6ä£
^ Ív20130615_00154_stKsd140@ë'`)pÒ%?Àƒ@€E¤"
=Õ-Ù>½ò?_¾£Sø
E¤úfDXeÃC²´{AV‰Ï=F.
^ Ív20130615_00156_stKsd140@ë'`,†¦x?›Ê
@€E¤®=‹4
^ Ív20130626_00343_stKsd140@ë'Âa4?d\@€E"jÃ=m×!@C#L?¨õÃ_¾'ë…
E…Å3DX ƒC³~VAV²€<;õ´
^ Ív20130626_00345_stKsd140@ë'Ã…­S‹?Ð@€E"ZR=¡>-0«?Ž{a¾"›¦
E"èDæwdC±z^AV~t<–
^ Ív20130627_00356_stKsd140@ë'áÎó=?ø	@€E–Ö…=†}€>#)ª?'ë…`¾©ûç
E˜êDX0ÕC³?ßAVN<>'%
^ Ív20130627_00358_stKsd140@ë'áÑ$ H?"D˜@€E–ŠÍ=>˜u?œ(ö`¾å`
E—Ü{DæfúC²qAU¬x<hI
^ Ív20130628_00659_stKsd140@ë"'A€ÿ?¼™@€E‡§Ã=j,@?Ü®?ê=q`¾'ë…
E‰
DWÙªC´3¶AVûE<'ÎÑ
^ Ív20130628_00661_stKsd140@ë""dÜ#?0@€E‡Å=='(È>8(
?¬ÌÍ_¾…¡Ë
E‰¤Dæq7C°AVÄR<oâÅ
^ Ív20130628_00707_stKsd140@ë"ôûF?/Ñ@€E"×=ƒ¬`?=•?u`¾ŒÌÍ
E†:ÍDWÌþC´VAVÁ,<]Ý
^ Ív20130628_00709_stKsd140@ë"÷çgÙ?ã@€EƒÔ==ˆ[4?êÏ?œ(ö^¾\)
E†,DæwÏC°-'AVŒ*<uþr
^ Ív20130629_00404_stKsd140@ë""þæz?èÎ@€Eué3= ô>Yò«?‹…_¾Š=q
Eu3DXìC³f‡AS‹Õ<)x
^ Ív20130629_00406_stKsd140@ë""'JÖ?(@€Ev<)=ƒ1"@<Ë6?p¤a¾yÛ#
EuÅìDæhZC±Ï\AS6l<N
^ Ív20130630_00186_stKsd140@ë"?øªX?;V@€EŒ¦)=mü)=é?B\^¾•
E××DXPsC²í'ASNo<8–›
^ Ív20130630_00188_stKsd140@ë"?ûš*8?&•@€EŒ¸3=¶œ>Äf? `¾—P
E‹HDæzC²—mAS¦m<F.Þ
^ Ív20130701_00315_stKsd140@ë"bšȓ?!Aš@€E™Û\="œ?¦÷²?Տ^¾œ¬
E™÷qDX	HC³²°ASCæ<ŒY|
^ Ív20130701_00317_stKsd140@ë"bXëÔ?+Ü@€Eš"=‹ @Ç«Â?Ñë…b¾ž¸R
Eš×Dæo–C±ì)ARȶ<wFë
^ Ív20130709_00059_stKsd140@ë"_YÌ£?M+ˆ@€E³…=¾	L=òJ=?™š`¾šŸ¾
E²×DXA‰C³-AN2ã<ŠÄU
^ Ív20130709_00061_stKsd140@ë"_\õ©?Sn3@€E²Î…=Xf¸@^ù?Tzá`¾ˆ1'
E²®Dæo}C²"ÝANc¢<kkß
^ Ív20130709_00155_stKsd140@ë"`(žâ??Ev@€E†\=¸mP?H"±?\(ö_¾–‡+
EœŽÍDXTC³ AN…¥<#a)
^ Ív20130709_00157_stKsd140@ë"`+'¯ó?ö…@€Eœì=€¬=ß?Æff_¾†$Ý
Ešþ=Dæo×C²k…ANTO<†‹®
^ Ív20130709_00251_stKsd140@ë"`ò"Y?4D@€E ¹)=…-@PW?n{_¾–
EŸ"¤DXTC³ÕAN #<BØ@
^ Ív20130709_00253_stKsd140@ë"`õ+@ ?]@€E ‹¸=©œ?èÌ?p¤_¾‡®
E³\DæyÛC²ANS<H<"
^ Ív20130709_00347_stKsd140@ë"aàøƒ4?%‡@€Ešªö=‹€œ>¡ß"?p¤_¾\)
E™…qDX17C³W
AMê/<Gê»
^ Ív20130709_00349_stKsd140@ë"aäV@?4áf@€E›Dq=™Yh>DÐü?œ(ö_¾dZ
E˜0Dæ‹çC²;dANš<RjM
^ Ív20130709_00443_stKsd140@ë"b³ë?&@€Eœ¥=Ž@jڗ?ÁG®_¾‡+
E›R¸DX&FC³]ÓAM^<Vb¯
^ Ív20130709_00445_stKsd140@ë"b¶K«û? ¶½@€EœR=ƒ¼?â^^?Տ`¾E¡Ë
E™{Dæ•PC±ÉºAMQâ<w"ç
^ Ív20130709_00539_stKsd140@ë"c'W×?.ô@€Eœ4ì=†"4>¾"	?p£×^¾ž¸R
E›Ñ…DXÅC³¡ªAM‹Ø<A%
^ Ív20130709_00541_stKsd140@ë"c"éüÞ?5ó@€Eœ¦®=Zœ/?>·U?'\_¾""
Eš©3Dæz%C±tZAM·ô<"÷ç
^ Ív20130709_00635_stKsd140@ë"dS'Á?(†]@€E"Nf=‹²ø>mÿ\?ˆõÃ^¾Òò
E"^RDWùyC³ÉXAMï*<šÎ
^ Ív20130709_00637_stKsd140@ë"dV@ú?)ÔM@€E"Œ=e"ç@‡¶¬?×
=a¾j~ú
E'÷®Dæ|ƒC±/žAMxI<v'
^ Ív20130709_00731_stKsd140@ë"e¢¾±?-ó@€E—ƒf=…ëè?e?W
=^¾'hs
E˜fDW×LC³ÿßAM¾þ<°
^ Ív20130709_00733_stKsd140@ë"e#!m?ƒ>@€E—~q=tfø?Åb?ÌÌÍ^¾s¶F
E–ášDæ€ÅC°Ü‹AMœo<fÑ
^ Ív20130709_00827_stKsd140@ë"eöHF@?.@@€E—š=‡ÿ"?"'¶?ôzá_¾‹C–
E—XfDWמC´AM5†<…êÀ
^ Ív20130709_00829_stKsd140@ë"eù"{O?*°ò@€E—hf={g?Z?šáH^¾†§ð
E—\Dæ†C°®VAMB
<1J
^ Ív20130709_00923_stKsd140@ë"fÒù×È?\p@€Eœê¤=‡0ø?/?s33^¾å`
EO
DW¼jC´M'ALÝA<œ_
^ Ív20130709_00925_stKsd140@ë"fÕöG?YþÑ@€E¶ì=¼ Ä@»"?aG®]¾†$Ý
Ež®)Dæk#C°=²AL¸´<VŒ
^ Ív20130710_00246_stKsd140@딁–më? œì@€E _q=žð?©¯Â?\_¾\)
Ež¨DXNC³XAKàø<:W/
^ Ív20130710_00248_stKsd140@딁'â]ƒ?ðY@€E Jq=´;Q>éwò@
p¤_¾ixÕ
EU
DæC²éAK¿)<agÛ
^ Ív20130713_00481_stKsd140@ë"âªæîŒ?6 »@€E"9ì=·*p>Ò=Å?fff_¾—
=
E")DWó×C³uÃAP" <­˜
^ Ív20130713_00483_stKsd140@ë"â®)hÚ?05
@€E";Ã=®P?¦ÒS?¹™š`¾'J
E"»®D悸C±Õ¢APi…<h¤¸
^ Ív20130714_00906_stKsd140@ë•K$±e?†¦@€E±Ûì=ÓjT>¯Ã,@\`¾«
Eµ~öDWïLC´bAO˜â<¿.ó
^ Ív20130714_00908_stKsd140@ë•N¡Ãà?7@€E±s®=Œh@"I¼?"zá]¾–‡+
E´ÉìDælœC°†%AP3ù<Yn
^ Ív20130715_00333_stKsd140@ë•!ö'n?W@€E§gì=¹˜è@­Ðì@
=^¾Ù‡
E¨
DX/
C³…ÃAQOð<s—
^ Ív20130715_00335_stKsd140@ë•!ùþï4?
?…@€E§É==Ê{A=®Û‹?úáH_¾€
E¦a…Dæz°C²1ìAPàé<V´F
^ Ív20130718_00280_stKsd140@땀§ž4^?¿Î@€E°+=—óä?^¢?µÂ_¾‰º^
E®ª¤DX‡C³nÙAQsˆ<€V
^ Ív20130718_00282_stKsd140@땀ªäTÔ?`Œ@€E°O\=®È=Î~Y?¢\_¾…¸
E®0¤DæoÇC²IšAQ}¬<-ºì
^ Ív20130718_00472_stKsd140@땂*Óî?ýX@€EŠ¤=¡ch@1م?‹…^¾~ùÛ
Eœ9qDXC³¤þAQ[7<0¨£
^ Ív20130718_00474_stKsd140@땂.3u?#Ñ@€Eœ¦{=•<Ø?";?èõÃ`¾V
E›)Dæ?C±õAQ|¼<w|‰
^ Ív20130718_00664_stKsd140@땄ϕ)?
€Í@€E×
=œdÌ?SB?³33`¾¥ãT
E ÖRDWÒ-C´;AQÓu<O];
^ Ív20130718_00666_stKsd140@땄vC(?¦@€E3=nKÀ>ðÿ¢?ÁG®^¾Òò
Ežc3Dæk¶C±7mAQý¤<tÓ	
^ Ív20130718_00820_stKsd140@땆ƒ¯Qè?%Ûý@€E«Uf≠C@.Ñ?c×
^¾¦ff
E«	…DWÀåC³ÓuAQ_l<¹º
^ Ív20130718_00822_stKsd140@땆†×õö?&‹€@€E³ÏÍ=•´>íŸ?Š=q]¾%
E²RDæpƒC°iºAQÉÆ=
â
^ Ív20130721_00080_stKsd140@ë•ßAEÛ?FF_@€E_==‹©Ì?ԕP?&ff_¾¡ÊÁ
E€ÂfDX3DC³®AUØ<fBä
^ Ív20130721_00082_stKsd140@ë•ßD'{p?CV@€E ¸=º½ >—Ûå?@_¾¦éy
EfRDæqÃC²iXAU[ä<.ùî
^ Ív20140406_00599_stKsd140@ë¶L=…¼Ã?°·A FQ"Ò=«`>N¤}@3×
`¾ƒ•
FS»DWýãC².˜AK¨¿<s€Ê
^ Ív20140406_00601_stKsd140@ë¶LDbOÖ?A FQÄ=«'">ÉÎ@?\)`¾hr°
FRîD抰C°³TAKŠ<†ÑI
^ Ív20140705_00349_stKsd140@ëÁœ®âV?é¤@€Eˆo¤=as> >ð£×]¾µ?}
E‹ fDÞ××C²£–ATØB=µ
^ Ív20140709_00661_stKsd140@ëÂ×Jª?JBe@€EŒ€\={\O?2v«?=p¤b¾…¡Ë
EŒrRDHŒ)C³íAW›ô<Y°Â
^ Ív20140709_00663_stKsd140@ëÂù'?Iþ@€EŒ‹3=ÉÔ?¥?n{b¾%
EŒ¬áDÞÂ^C±–AWÓ7<9^Ê
^ Ív20140709_00757_stKsd140@ëÂ̆EÕ?%)@€EÍ=¢yx@–¿`?¼(ö_¾Ü¬
E''®DHK¶C´`!AX$	=­Ó[
^ Ív20140709_00759_stKsd140@ëÂÏàrÇ?qüÅ@€EÂ=®…Ð>ãW²?G®_¾'ë…
E|¤DÞ¿uC±'ÏAW'5<|l"
^ Ív20140709_00853_stKsd140@ëÂp(? Ñ.@€E³=ތp?¡‰l?ë…`¾¥ãT
EŽY®DH"C´DAWoZ<ÓÑ
^ Ív20140709_00855_stKsd140@ëÂ"	?•~@€Eæ¤=í\Z?c"s?!G®a¾«
EŽsÃDޝqC°`AW'<κh
^ Ív20140710_00037_stKsd140@ëÂ"Ú¾?h!C@€E€þ=dÉ?P«¤?#×
_¾Ÿ;d
EÅÃDHËTC³"¶AV90<‰YU
^ Ív20140710_00039_stKsd140@ëÂ"]Øx?™ðË@€E[R=α?"(;?^¾¨õÃ
E"®DÞ˶C²¼JAUå®<›1u
^ Ív20140711_00085_stKsd140@ëÂ?'Å!ˆ?(›@€E É®=WY>ß?‹…`¾ŽV
E¥"ÍDH£¶C³W®ASüÖ<UC
^ Ív20140711_00087_stKsd140@ëÂ?…ó=?—Ÿ@€E "{=Fb7?M¡Ñ?¼(ö_¾‹C–
E£ùHDÞµ7C³@BASù|<g5Â
^ Ív20140711_00469_stKsd140@ëÂC
žá?@Íe@€Eb='À>Èò=?ub¾ˆ1'
E3DH›çC³È"AS³d<DXC
^ Ív20140711_00471_stKsd140@ëÂCz;…?$ˆ&@€EùH=›â4?Hì?Ã×
`¾wÎÙ
E&áDÞÁÃC²<JASˆ<Dp%
^ Ív20140711_00565_stKsd140@ëÂC×G[? B™@€E‹ø==aÒ¯?!;Ã?¦ff_¾ƒo
E+3DHsdC´?AS}·<Aò
^ Ív20140711_00567_stKsd140@ëÂCÚwé?lÏ@€EŠ@Í=›6¬>G;%?\)`¾r°!
EŠÎáDÞÂòC±yXAS`ú<T
^ Ív20150227_00227_stKsd140@ëß(ˆ|Æz?ã©£@€E–¬{=æ$¡@S=?ÌÍb¾±©ü
E˜é×DærÉC±{çAWs_=cW
^ Ív20150312_00375_stKsd140@ëàÊè6¶?Ç@€E¶æq=y9/@&Ut?O\)_¾˜"u
E¹ÂDXa'C²ÅA]¢<Ø#
^ Ív20150312_00377_stKsd140@ëàÊ
%'?¬h½@€E¶íá=Š‹\?:…N?
=b¾²°!
E¹@ÍDæqôC±Ó–A]<؃ì
^ Ív20150522_00340_stKsd140@ë顗$?Tÿ®@€EÚÃR=´™ì@‹S?.{`¾ A‰
Eظ¤DX2NC³ZAOÜi<Š³Z
^ Ív20150522_00342_stKsd140@ë顚/!?XXU@€Eٝ®=…SÄ@;ÊÎ?hõÃ`¾ŠÀƒ
EÖÓ\DæXC²JAOkî<q—g
^ Ív20150630_00249_stKsd140@ëî…qÙÜ«?O @€E²='Mà?[þB?(õÃ_¾‰º^
E´=\DWƒ–C³³uAJjz<ù‹³
^ Ív20150630_00251_stKsd140@ëî…v·¼ð?U·@€E´…¸=Ò9Ó?"F'?8Qì[¾±&é
EµçHDæc®C°Z AJõ9<¶ýÉ
^ Ív20150707_00246_stKsd140@ëïa•yN?q©‰A F:=bçQ?8É¿?B\a¾'n˜
F;yìDX"C±Ä{AK«7;ÿØÈ
^ Ív20150707_00248_stKsd140@ëïaFð?i>aA F7#©=P̸@ˆw?†ff`¾u
F7u{DæQ¢C²]ALò<!xX
^ Ív20150710_00133_stKsd140@ëïÀMF_5?%<=@€E»'==ŽCd=t~?ƒ×
a¾‡®
E»3
DWÅãC³ AJ~<ÉèD
^ Ív20150710_00135_stKsd140@ëïÀP'äÌ?(¼B@€E»q=W>ø?è'Å?·
=`¾t¼j
EºŒöDæ>ÑC²+ÇAJ$O<¡³™
^ Ív20150710_00181_stKsd140@ëïÀ¦ùó?ß@€E¸…H=j²?t^¢?†ffa¾bN
EµÕ×DWÕÃC³\AJ9*<*°1
^ Ív20150710_00183_stKsd140@ëïÀ¯­\š?À…@€E¹©®=™?‡£?³33`¾Z¬
E¸"{DæK;C²¶AJÞ<AË
^ Ív20160705_00473_stKsd140@ìâÃ'?å¥@€ECš=³(ð>	Bû>æff:¾Æ§ð
EAªáDXPC´[¦AIÂË=øI
^ Ív20160705_00475_stKsd140@ìâÆgÎ?Ç·x@€EB݅=Ê®Ç?ʒ>®{`¾½ó¶
EA¨)Dæ[…C²<‹AI¦V<ÏŸ
^ Ív20160731_00421_stKsd140@ì "n½2%?6(½@€EFH=žî?/z@záa¾"t¼
E ÇšDX	7C´¦AE'²<†{û
^ Ív20160731_00423_stKsd140@ì "r·=?>°A@€Eqq=³\Ì>ŽÛÀ?Àa¾'ñª
EŸÍ®DæfáC±{DAE)Ñ<$«¥
^ Ív20170620_00329_stKsd140@ìH£
Ý(»?‹hà@€EŒÂ
=[N'?ÀóÐ?ÌÍ]¾/
E8fDXLC³áhATLñ<œÓ¤
^ Ív20170620_00331_stKsd140@ìH£
È*&?|Ǧ@€EŒ±\=ÌGL?¬9Ó>õ^¾"zá
EJDæÑC²
ôATJ<TÓ
^ Ív20170620_00425_stKsd140@ìH£ü¡[…?^ûÊ@€EŽYÍ=j>Y@@
?:áH^¾ˆ´9
EþRDXYyC³ê=AT'
<ˆ"€
^ Ív20170620_00427_stKsd140@ìH£ÿ·Ðç?ZΖ@€EŽŸì=B`>;â?+…^¾p£×
EŽ|ÍDæ9C²-AT*<;ÂÝ
^ Ív20180404_00947_stKsd140@ìl«²Z±?¢'Ê@€E¡Ø3=^¨>j,É?
=]¾§l‹
E£'áDWöC³†‡AMŠ<åŸÅ
^ Ív20180404_00949_stKsd140@ìl«µþ.š?‰Û,@€E¡ž=Yl€?Ñ[ë?®[¾Òò
E£LöDæ##C±þ˜AMgH<Žç¸
^ Ív20180508_00541_stKsd140@ìpêAڔ?'@€Eœã=Žî|=\¤Š?™š]¾¨r°
EœÉ®DW˜ÕC´]ANá"<ì	
^ Ív20180508_00543_stKsd140@ìpêDAƒ-?‹ÌX@€E<×=Mw±? 8l?ÌÍa¾'ñª
Eœ]HDåŸçC²ž¸AOTh<œóg
^ Ív20180511_00838_stKsd140@ìqFBÃY1?]Ù½@€E ,ö=÷y»?üëí?+…]¾ŽÙ
E¡")DWá‰C³¶éANZ<f¥m
^ Ív20180511_00840_stKsd140@ìqFEôÁ^?X5y@€EŸéf=âÿª?t`?€`¾}ó¶
E €RDåòÙC±Ž5AN!q<rX
^ Ív20190616_00452_stKsd140@ì£h3Áއ?RHq@€EXýÃ=PE?>èDÅ?aG®_¾¢Ðå
E_¸ÍDWZCµAKŽ<3Ÿ
^ Ív20190616_00454_stKsd140@ì£h6ãçq?LOˆ@€EYQ
=‡sX? r?†ff_¾œ¬
E]õšDåªVC²õAJí¯<$f!
^ Ív20190808_00725_stKsd140@쪘¤Ì©?_à]@€E†®=î$@´¬?—
=a¾´9X
E‰Æ)DW¨´C¸U?AF܍<j¿
^ Ív20190808_00727_stKsd140@쪛å"?eUŠ@€E†f="
<µ×?J=q_¾¦ff
Eˆx=D彑C¶påAF—©<Ñß
^ Ív20190809_00572_stKsd140@ìª$žŸ]?ÁÌ3@€E†®=|bé>ê!b>úáHa¾Ã•
E†CìDWp!C¸RAD²¨=Ë
^ Ív20190809_00574_stKsd140@ìª$¢+ô{?ߍå@€E…|{=¸X>3%?ÌÍa¾¹Û#
E…ÆöDåÝC¶`ƒADÿu<Ù§

==> anc/pub_raw/L222_38_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  127 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
:<.v20100302_00516_stKsd063@êûL5;A?X	8A F2ʤ>*Ùþ=K:O?Տf¾‹C–F3îD+"D?£ADýŸ</-š
:<.v20100302_00520_stKsd063@êûLAHTƒ?Y^xA F4tñ=ž ¬?—ZÂ@`¾}ó¶
F3cDÐ
¨DARÑADÃ?<?œt
:<.v20100305_00831_stKsd063@êûªÚ@®?8†@€E«Œ®=ŸÈT?Q!?\f¾ŽVE­ŽD+…ôD@G+AE"G<\)ø
:<.v20100305_00835_stKsd063@êûªàS´?8X0@€E¬U)=‰h€?Ad'?£×
c¾‰7L
E
DÐ#DAÐ!AE¶È<pJä
:<.v20100315_00651_stKsd063@êüéhÓÙ[?HrÒA F:¸q=¹j€@â:?´záf¾ŒÌÍF<¬ÍD+¶fD@˜AHE¦<5Jî
:<.v20100315_00655_stKsd063@êüétÆ
¼?K`4A F<[š=ÊÞ]?46Ç@×
^¾ˆ1'
F=Ý)DÐ0þDA\AHX<y•Û
:<.v20100828_00145_stKsd063@ë¡ÁoA?&Ä$@€EˆÎ=ˆl>;'??˅f¾ˆ1'E†;®D1	7D9kAƒäß=§º5
:<.v20100828_00149_stKsd063@ë¡ÉiQ?4¶w@€Eˆ"\=ÈÉ£>õ\J?¸Qì_¾†§ð
E†îDÒ>VD;ç
Aƒ!h=¯3
:<.v20100830_00151_stKsd063@ë൙t±?Nðw@€E‰q=¶üŒ=«Ò?†fff¾Š=qE†°öD1D9Œ‹A"CG=˜›w
:<.v20100830_00155_stKsd063@ëà¼^¥¨?K†@€Eˆü=y§è?•"?¹™ša¾ƒ•
E†š=DÒFÁD; A…¤=ÔKþ
:<.v20100923_00106_stKsd063@ëà(É2?@ÿî@€E¦
)=ª<À>¨Nš@f¾•E¢Ú)D1ðD9søA‡æ8>Ž™
:<.v20100923_00110_stKsd063@ëà0.Õ?Sû(@€E¥"\=†º>Öá?³33_¾‰7L
E¢FfDÒ;ÇD;ÜJA† ª=Ö!†
:<.v20100924_00154_stKsd063@ë²R'•??Èv@€EšÐf=‰¤h@€?ï\)f¾"t¼E˜ÜÍD0äZD9
A†j>e
:<.v20100924_00158_stKsd063@ë¹Ø¹?PÃ#@€E›>=uÿØA
@õÃa¾"÷Ï
E˜
DÒ>=D;´‹A‡m¤>1øn
:<.v20110807_00588_stKsd063@ë<£†ì
/?G9@€E'†=·ÞàÀÀÀÀ
:<.v20110807_00592_stKsd063@ë<£Œòÿ?>$*@€EÂR=Ÿ‹´ÀÀÀÀ
:<.v20110831_00278_stKsd063@ë?¡]Ÿ}‰?rj@€EÁ¤>-b5ÀÀÀÀ
:<.v20110831_00282_stKsd063@ë?¡d>¾'?"FE@€EÁÀÍ>&.ÀÀÀÀ
:<.v20110911_00384_stKsd063@ëAÕIH?UȘ@€E·$…=‰!àÀÀÀÀ
:<.v20110911_00388_stKsd063@ëAˆ;x?<Öj@€E·€q=Òp`ÀÀÀÀ
:<.v20110912_00319_stKsd063@ëA!ׄ%¿?jc@€EÉý
=höXÀÀÀÀ
:<.v20110912_00323_stKsd063@ëA!ÝÉúŠ?ypb@€EÉÊì= 5ÀÀÀÀ
:<.v20110924_00141_stKsd063@ëB "9:ß?búŒ@€EЛ=²ÓøÀÀÀÀ
:<.v20110924_00145_stKsd063@ëB )CŸ?alP@€EЂ×=¸AôÀÀÀÀ
:<.v20120308_00484_stKsd063@ëWhýùk?0ùr@€EØ8
=½ÀÀÀÀ
:<.v20120308_00488_stKsd063@ëWh
}A?J»ô@€EØÏq=àFpÀÀÀÀ
:<.v20120313_00858_stKsd063@ëX	Z'?›@Ú@€E­º¤>Ø<ÀÀÀÀ
:<.v20120313_00862_stKsd063@ëX	`:Ó;?"G#@€E­V®=‹c¬ÀÀÀÀ
:<.v20120325_00325_stKsd063@ëYˆ¢X9Ó?{D@€EŠþ¤>2ÀÀÀÀ
:<.v20120325_00329_stKsd063@ëYˆ© t>ñs@€EŠ–>
)ÀÀÀÀ
:<.v20120329_00664_stKsd063@ëZ½»W?^äs@€E¿!R={ù§ÀÀÀÀ
:<.v20120329_00668_stKsd063@ëZÄށU?pû@€E¾ß¤=—3ÀÀÀÀ
:<.v20120402_00440_stKsd063@ëZˆA­´Ú?2d@€EžÛ¸=ãøÀÀÀÀ
:<.v20120402_00444_stKsd063@ëZˆH§ÿc?Î@€Ež–\=蛰ÀÀÀÀ
:<.v20130526_01107_stKsd063@ëŽéÔüÇ?‹½¢@€E•r{=dkgÀÀÀÀ
:<.v20130526_01111_stKsd063@ëŽé‡ Ø?Âïa@€E˜tÃ={HÀÀÀÀ
:<.v20130623_00802_stKsd063@ë'hö¥]ó?²ë@€Ex…=ŸHXÀÀÀÀ
:<.v20130623_00806_stKsd063@ë'hýi}?bO€@€E{É
=¾_"ÀÀÀÀ
:<.v20130628_00749_stKsd063@ë"'ø-?"‡@€EƒH=Å˜ÀÀÀÀ
:<.v20130628_00753_stKsd063@ë"™VÎC?¼µ@€E'ÿ
=­OPÀÀÀÀ
:<.v20130629_00302_stKsd063@ë"!Éðh?á;@€EƒÜì=¥UiÀÀÀÀ
:<.v20130629_00306_stKsd063@ë"!ÏH½‰?Á(@€E'¢Í=ŸötÀÀÀÀ
:<.v20130630_00228_stKsd063@ë"@B®ì?!Í+@€EŠ\="¡5ÀÀÀÀ
:<.v20130630_00232_stKsd063@ë"@IY?×î@€EŠà=`tÀÀÀÀ
:<.v20130701_00549_stKsd063@ë"dgªm?4|@€EŽí
=Ÿ<ÀÀÀÀ
:<.v20130701_00553_stKsd063@ë"dnHW³?:_2@€EŽ¢Í=«§ÔÀÀÀÀ
:<.v20130711_00143_stKsd063@딠îoŠ?"Q@€Eš=¿}ÐÀÀÀÀ
:<.v20130711_00147_stKsd063@딠—
z?#q@€EœÌH=žS0ÀÀÀÀ
:<.v20130712_00099_stKsd063@ë"ÀV:'?IG"@€EžÆì=Ì*&ÀÀÀÀ
:<.v20130712_00103_stKsd063@ë"À\ÜD9?E'@€EŸ»\=×I<ÀÀÀÀ
:<.v20130712_00651_stKsd063@ë"ÅJ4A%?D!§@€E"X=oç°ÀÀÀÀ
:<.v20130712_00655_stKsd063@ë"ÅPƒÛ?3ïä@€E'L…=¿eøÀÀÀÀ
:<.v20130713_00115_stKsd063@ë"ßr‡…?Ú!@€EM)=½†#ÀÀÀÀ
:<.v20130713_00119_stKsd063@ë"ßx{¡â?†/@€Eœ R=±u"ÀÀÀÀ
:<.v20130714_00348_stKsd063@ë•Zˆ,	?cæ@€E§¾×=¼ŒÀÀÀÀ
:<.v20130714_00352_stKsd063@ë•`A§?+W´@€E¨HH=·Â`ÀÀÀÀ
:<.v20130714_00804_stKsd063@ë•|(û!?1w@€E­q{=£(|ÀÀÀÀ
:<.v20130714_00808_stKsd063@ë•'H	.?0ó@€E­xf=üüÀÀÀÀ
:<.v20130716_00700_stKsd063@ë•Cûq?jä°@€E´ªÍ="¥1ÀÀÀÀ
:<.v20130716_00704_stKsd063@ë•D6@"?o{©@€E´=˜MpÀÀÀÀ
:<.v20130718_00178_stKsd063@ë•՛øï?Íÿ@€E¸¨ö=¤BüÀÀÀÀ
:<.v20130718_00182_stKsd063@ë•ÜQd¢?µ@€E¹'=_lÀÀÀÀ
:<.v20130718_00370_stKsd063@땁Z»Ã>ÿ]5@€E®•…=žÎ´ÀÀÀÀ
:<.v20130718_00374_stKsd063@땁aB¢?‡&@€E­E=צÀÀÀÀ
:<.v20130718_00562_stKsd063@땃A`¸R?Ù6@€E¡j¸="²xÀÀÀÀ
:<.v20130718_00566_stKsd063@땃HW ?·¬@€E£	ö="zÝÀÀÀÀ
:<.v20130718_00718_stKsd063@땅¶ÊX?e@@€E"6ö=™õtÀÀÀÀ
:<.v20130718_00722_stKsd063@땅¼¬s'?Úý@€E•tì=«{ˆÀÀÀÀ
:<.v20130721_00506_stKsd063@ë•âÝt¯?Gk@€E:eq=…z¼ÀÀÀÀ
:<.v20130721_00510_stKsd063@ë•âä~Š?AVv@€E<wH=·µlÀÀÀÀ
:<.v20130721_00746_stKsd063@ë•äñ)Ñ?@°ó@€E)>¤=‹,äÀÀÀÀ
:<.v20130721_00750_stKsd063@ë•äøN‡?F@€E$æÍ=·òäÀÀÀÀ
:<.v20130728_00596_stKsd063@ë–Ä%d®U?™"@€E£÷¸=‰…dÀÀÀÀ
:<.v20130728_00600_stKsd063@ë–Ä+ÄÙ?‰@€E£=ŽjHÀÀÀÀ
:<.v20130730_00219_stKsd063@ë—F‰±ð?K_£@€Eµx®="ǘÀÀÀÀ
:<.v20130730_00223_stKsd063@ë—M=5?Qšp@€E±7¤=ŸýÀÀÀÀ
:<.v20130730_00411_stKsd063@ë—5Jªs?D
ø@€E­Ž={ ?ÀÀÀÀ
:<.v20130730_00415_stKsd063@ë—<	}?[â`@€E±ã)=þ('ÀÀÀÀ
:<.v20140702_00391_stKsd063@ëÁ" —¥#?8§®@€Eˆô="·˜ÀÀÀÀ
:<.v20140702_00395_stKsd063@ëÁ"'Rõp?Fmö@€Eˆ4×=†ƒäÀÀÀÀ
:<.v20140709_00127_stKsd063@ëÁÿ'àB ?.²Ù@€E"š=¥aÀÀÀÀ
:<.v20140709_00131_stKsd063@ëÁÿ˜6Ã?8*g@€E"3=ë³ãÀÀÀÀ
:<.v20140709_00559_stKsd063@ëÂ)ýÏú?Œ«!@€E™ˆ×= Ë\ÀÀÀÀ
:<.v20140709_00563_stKsd063@ëÂ1!°ª?d6a@€Eš/¸=‰¾$ÀÀÀÀ
:<.v20140709_00896_stKsd063@ëÂûé›?ª§@€E‹àá=Ø?pÀÀÀÀ
:<.v20140709_00900_stKsd063@ëÂ$9e|?©‰•@€EŠøR=¸Q´ÀÀÀÀ
:<.v20140709_01040_stKsd063@ëÂV–ç?ä_Œ@€E'¦{>¼õÀÀÀÀ
:<.v20140709_01044_stKsd063@ëÂ\ÃÛ?ÒÊR@€E"K¤=«…PÀÀÀÀ
:<.v20140709_01088_stKsd063@ë¿mƒ'?ÈÊÙ@€E"#ö=¢?øÀÀÀÀ
:<.v20140711_00319_stKsd063@ëÂA&
†?Ka%@€E–Š3=™O;ÀÀÀÀ
:<.v20140711_00323_stKsd063@ëÂA—6?mª¢@€E–G®=ãYlÀÀÀÀ
:<.v20140712_00031_stKsd063@ëÂ_šÌI?¬¶@€E§HH=2,ÀÀÀÀ
:<.v20140712_00035_stKsd063@ëÂ_ ÷üü?!Éø@€E§Kq=ñá`ÀÀÀÀ
:<.v20150425_00337_stKsd063@ëæCñm5c?¤Šl@€E¯g)>[bzÀÀÀÀ
:<.v20150425_00341_stKsd063@ëæC÷½Æõ?™ú®@€E®¸{=Ó­¦ÀÀÀÀ
:<.v20150519_00663_stKsd063@ëéG§x?NL©@€E§Zá=Œ–¬ÀÀÀÀ
:<.v20150519_00667_stKsd063@ëéGç]È?|'¡@€E§®\=£wìÀÀÀÀ
:<.v20150629_00266_stKsd063@ëîeWù?1YÇA F/mñ=òÇ@ÀÀÀÀ
:<.v20150629_00270_stKsd063@ëîe,Lº?*AA F,p)=÷H‡ÀÀÀÀ
:<.v20150630_00291_stKsd063@ëî…ùÍ`ñ?JŒD@€EÃ()='èÈÀÀÀÀ
:<.v20150630_00295_stKsd063@ëî†ҝq?NË©@€EƸ=…êÌÀÀÀÀ
:<.v20150712_00031_stKsd063@ëïþï™U|?VšŽ@€E¢á=…°ÀÀÀÀ
:<.v20150712_00035_stKsd063@ëïþõÜñ2?Mr@€E£ á=tÀ8ÀÀÀÀ
:<.v20150712_00079_stKsd063@ëïÿNŸ•‡?W
@€Eœ¹3=š ÀÀÀÀ
:<.v20150712_00083_stKsd063@ëïÿTؚ?N`ô@€E›ñq=EìÀÀÀÀ
:<.v20150712_00127_stKsd063@ëïÿ©²€ñ?Tq†@€E™˜=mùxÀÀÀÀ
:<.v20150712_00131_stKsd063@ëïÿ°žŽ ?vÈc@€E™Ì3=˜¨ÀÀÀÀ
:<.v20150712_00175_stKsd063@ëð8ö?Ÿ¢@€E"=ägÀÀÀÀ
:<.v20150712_00179_stKsd063@ëð˜Tö?ŽÜ@€E"=XÀÀÀÀ
:<.v20160706_00079_stKsd063@ìÿñU'Ú?K¯/@€E‰î=˜»4ÀÀÀÀ
:<.v20160706_00083_stKsd063@ìÿ÷Š¶'?B£@€EŠ™{=‹CÀÀÀÀ
:<.v20170620_00467_stKsd063@ìH¤N®ÿ‡?4«i@€E"3=ž"tÀÀÀÀ
:<.v20170620_00471_stKsd063@ìH¤XPùî?e1‡@€E"–
=ÒbÀÀÀÀ
:<.v20170620_00563_stKsd063@ìH¥%˜b?6´@€Eû==Á¯ÀÀÀÀ
:<.v20170620_00567_stKsd063@ìH¥+ÀZ?$²s@€EŽ==•Ý¤ÀÀÀÀ
:<.v20180415_00782_stKsd063@ìn
Å­?a(C@€EÛ ì=–ò<ÀÀÀÀ
:<.v20180415_00786_stKsd063@ìn
˪]Œ?<6[@€EÛ{=žÐÀÀÀÀ
:<.v20180508_00439_stKsd063@ìpéJðŽÉ?¢'k@€E f=Œú¤ÀÀÀÀ
:<.v20180508_00443_stKsd063@ìpéPÄþø?—ßó@€EŸf\='±ÀÀÀÀ
:<.v20180510_00732_stKsd063@ìq$¥"sî?½¯Ã@€Eêì=yT‰ÀÀÀÀ
:<.v20180510_00736_stKsd063@ìq$¬F_`?͖"@€Ež‡f=¢ÉxÀÀÀÀ
:<.v20190616_00350_stKsd063@ì£g`5??âã@€EZ̤=y°8ÀÀÀÀ
:<.v20190616_00354_stKsd063@ì£gf~'?:bö@€E]Í=…}¼ÀÀÀÀ
:<.v20190616_00398_stKsd063@ì£gÄ=;?"^I@€E^f=‡éÈÀÀÀÀ
:<.v20190616_00402_stKsd063@ì£gÊ1<
?&Þý@€E^m
='aøÀÀÀÀ
:<.v20190807_00799_stKsd063@ì©å1Û)‡?âp@€E–±==‰j\ÀÀÀÀ
:<.v20190807_00803_stKsd063@ì©å8fÙ?†0@€E˜%Ã=¼ÈÀÀÀÀ

==> anc/pub_raw/L222_39_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:30
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="186">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:25">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  186 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:30' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
®¦kSv20100302_00336_st  Ksd104@êûI›¹"?]´.A F,-©=¾Þ¸                  ÀÀøÀÀ€Àø
®¦kSv20100302_00338_st  Ksd104@êûI•Šöê?vFCA F-Cv=ÿÊx                  ÀÀøÀÀ€Àø
®¦kSv20100302_00340_st  Ksd104@êûI›•g†?‡A¹A F,ޔ>½                  ÀÀøÀÀ€Àø
®¦kSv20100813_00315_st  Ksd104@ëÂßc•?"@€EŠ»=‹æ                  ÀÀøÀÀ€Àø
®¦kSv20100813_00317_st  Ksd104@ëÂâýáB?'Öµ@€EŠ¼Ã='ÖØ                  ÀÀøÀÀ€Àø
®¦kSv20100813_00319_st  Ksd104@ëÂæP&3?0|@€E‹u\=ˆˆ                  ÀÀøÀÀ€Àø
®¦kSv20100814_00329_st  Ksd104@ëàÞË'?%ÄÖ@€E‡ë®=¯Âà                  ÀÀøÀÀ€Àø
®¦kSv20100814_00331_st  Ksd104@ëàâ,»?$@@€E‡ãÃ=¡?8                  ÀÀøÀÀ€Àø
®¦kSv20100814_00333_st  Ksd104@ëàåÓÏ ?L@€Eˆö=قæ                  ÀÀøÀÀ€Àø
®¦kSv20100924_00118_st  Ksd104@ë_‡DW?9O@€E˜{=¶Êˆ                  ÀÀøÀÀ€Àø
®¦kSv20100924_00120_st  Ksd104@ëcPÜ?9.@€E™v
="A\                  ÀÀøÀÀ€Àø
®¦kSv20100924_00122_st  Ksd104@ëgœÌª?J@€Ešª=µFœ                  ÀÀøÀÀ€Àø
®¦kSv20110514_00861_st  Ksd104@ë2
Zf£x?'dD@€E«í®=}¶Ÿ                  ÀÀøÀÀ€Àø
®¦kSv20110514_00863_st  Ksd104@ë2
]®œ`?*ò]@€E¬M3="9                  ÀÀøÀÀ€Àø
®¦kSv20110514_00865_st  Ksd104@ë2
a"¢?$º±@€E¬¥Ã=Š                  ÀÀøÀÀ€Àø
®¦kSv20110515_00988_st  Ksd104@ë2+Ʋ'?†@€E§\=›çÜ                  ÀÀøÀÀ€Àø
®¦kSv20110515_00990_st  Ksd104@ë2+Éç$g? W@€E¦Û=›gÌ                  ÀÀøÀÀ€Àø
®¦kSv20110515_00992_st  Ksd104@ë2+Í(aô?*Þ@€E¦¨=«·Œ                  ÀÀøÀÀ€Àø
®¦kSv20110805_00353_st  Ksd104@ë<b{"e€?S™õ@€EÜö=Ž–g                  ÀÀøÀÀ€Àø
®¦kSv20110805_00355_st  Ksd104@ë<b~ÉÚ)?a'Ô@€E'ö=š^                   ÀÀøÀÀ€Àø
®¦kSv20110805_00357_st  Ksd104@ë<bÜ¾Ý?ZÄ@€E•Ã=lcX                  ÀÀøÀÀ€Àø
®¦kSv20110808_00427_st  Ksd104@ë<Å)É'?Oš@€E·éH=¥þñ                  ÀÀøÀÀ€Àø
®¦kSv20110808_00429_st  Ksd104@ë<ŶË?P"¾@€E¸3=µx                  ÀÀøÀÀ€Àø
®¦kSv20110808_00431_st  Ksd104@ë<Å[F"?añé@€E¸ãH=‰w°                  ÀÀøÀÀ€Àø
®¦kSv20110901_00246_st  Ksd104@ë?ÀY6¨?:;g@€EÓÃ{=†ê@                  ÀÀøÀÀ€Àø
®¦kSv20110901_00248_st  Ksd104@ë?À"™,·??§1@€Eӝá=y/á                  ÀÀøÀÀ€Àø
®¦kSv20110901_00250_st  Ksd104@ë?À%èҒ?CB!@€EÔ3)=‡d                  ÀÀøÀÀ€Àø
®¦kSv20110910_00081_st  Ksd104@ë@ߺƒïŽ?}0(@€E—ôf=£ë                  ÀÀøÀÀ€Àø
®¦kSv20110910_00083_st  Ksd104@ë@ß½Ðë•?kí`@€E˜™f=x£h                  ÀÀøÀÀ€Àø
®¦kSv20110910_00085_st  Ksd104@ë@ßÀözp?z±@€E™g¸=jõP                  ÀÀøÀÀ€Àø
®¦kSv20110913_00262_st  Ksd104@ëAA¨Trs?&Ė@€E½Ôš=ŒÄ                  ÀÀøÀÀ€Àø
®¦kSv20110913_00264_st  Ksd104@ëAA«Ëe?N@€E½å3=È/                  ÀÀøÀÀ€Àø
®¦kSv20110913_00266_st  Ksd104@ëAA®³Â:?"Om@€E½·)=Í_                  ÀÀøÀÀ€Àø
®¦kSv20111003_00083_st  Ksd104@ëCÀ2þdÊ?^ëm@€E•R=¾õì                  ÀÀøÀÀ€Àø
®¦kSv20111003_00085_st  Ksd104@ëCÀ6fnt?ažO@€E•‡H=ÙöÄ                  ÀÀøÀÀ€Àø
®¦kSv20111003_00087_st  Ksd104@ëCÀ9‰hõ?`@€E–?R=ãM                  ÀÀøÀÀ€Àø
®¦kSv20120307_00813_st  Ksd104@ëWH[Pm×?,ÿf@€Eë^¸=óý                  ÀÀøÀÀ€Àø
®¦kSv20120307_00815_st  Ksd104@ëWH^fb`?3¸ÿ@€EêÉ=üÕú                  ÀÀøÀÀ€Àø
®¦kSv20120307_00817_st  Ksd104@ëWHab›?DQ×@€EêÊ>)8ù                  ÀÀøÀÀ€Àø
®¦kSv20120308_00616_st  Ksd104@ëWhÿC'&?nQ@€EÚ؏=º¤(                  ÀÀøÀÀ€Àø
®¦kSv20120308_00618_st  Ksd104@ëWiXZ	?)2@€Eڐ3=§óL                  ÀÀøÀÀ€Àø
®¦kSv20120308_00620_st  Ksd104@ëWim\û?#3M@€EÚ¤=ž¤                  ÀÀøÀÀ€Àø
®¦kSv20120313_00750_st  Ksd104@ëXŽ²ËD?ªv½@€Eµî¸=¶
                  ÀÀøÀÀ€Àø
®¦kSv20120313_00752_st  Ksd104@ëX'ÈÏè?Ÿ¼:@€Eµ0Í=¶'¬                  ÀÀøÀÀ€Àø
®¦kSv20120313_00754_st  Ksd104@ëX"Ý1Ê?°¬@€Eµ_\>\Ü                  ÀÀøÀÀ€Àø
®¦kSv20120323_00501_st  Ksd104@ëYIȐŠ?c¨V@€E¬k=žÚ                  ÀÀøÀÀ€Àø
®¦kSv20120323_00503_st  Ksd104@ëYI˹ר?Zn}@€E¬éf=y,                  ÀÀøÀÀ€Àø
®¦kSv20120323_00505_st  Ksd104@ëYIÏzÇF?yO@€E®0…=yÀ‰                  ÀÀøÀÀ€Àø
®¦kSv20120328_00357_st  Ksd104@ëYç9h?\Ð@€E£?==Îz	                  ÀÀøÀÀ€Àø
®¦kSv20120328_00359_st  Ksd104@ëYç<'‡"?X3²@€E¢á¸=è\Æ                  ÀÀøÀÀ€Àø
®¦kSv20120328_00361_st  Ksd104@ëYç?Úp¤?€ýâ@€E¢´Í=£2@                  ÀÀøÀÀ€Àø
®¦kSv20130616_00210_st  Ksd104@ë']Ð_ÿ?Aœ÷@€E¦F=—<                  ÀÀøÀÀ€Àø
®¦kSv20130616_00212_st  Ksd104@ë'`ó…s?TšV@€E¦mö=—Œ°                  ÀÀøÀÀ€Àø
®¦kSv20130616_00214_st  Ksd104@ë'dG²ò?U/@€E¦«Í=—ýÔ                  ÀÀøÀÀ€Àø
®¦kSv20130626_00613_st  Ksd104@ë'Ő>ò.?1Œa@€E}=fáÀ                  ÀÀøÀÀ€Àø
®¦kSv20130626_00615_st  Ksd104@ë'Å"Uª?WÇH@€E}á=x†`                  ÀÀøÀÀ€Àø
®¦kSv20130626_00617_st  Ksd104@ë'Å–jÅÇ?MSP@€E|3=ƒÓÈ                  ÀÀøÀÀ€Àø
®¦kSv20130627_00530_st  Ksd104@ë'ã"GGè?Õj@€Eê3=Õý}                  ÀÀøÀÀ€Àø
®¦kSv20130627_00532_st  Ksd104@ë'ã%\ÛÎ?!ۈ@€E&á=‡…Ô                  ÀÀøÀÀ€Àø
®¦kSv20130627_00534_st  Ksd104@ë'ã(¥þ?&é@€EöR=Ÿád                  ÀÀøÀÀ€Àø
®¦kSv20130628_00545_st  Ksd104@ë"¬ñšâ?‡t@€EŽ%á=»Õ8                  ÀÀøÀÀ€Àø
®¦kSv20130628_00547_st  Ksd104@ë"°LÔD?k˜@€EŽK=•lÄ                  ÀÀøÀÀ€Àø
®¦kSv20130628_00549_st  Ksd104@ë"³a+i?*@»@€EŽ½H='|0                  ÀÀøÀÀ€Àø
®¦kSv20130629_00434_st  Ksd104@ë""ËpF?ó6@€Evn=Á׌                  ÀÀøÀÀ€Àø
®¦kSv20130629_00436_st  Ksd104@ë""΢â?l>@€Ev)=º0,                  ÀÀøÀÀ€Àø
®¦kSv20130629_00438_st  Ksd104@ë""Ò ®Ì?%EË@€Euß\=Ø>ñ                  ÀÀøÀÀ€Àø
®¦kSv20130630_00264_st  Ksd104@ë"@ˆØÇ?ã@€EŠ;
=ë                  ÀÀøÀÀ€Àø
®¦kSv20130630_00266_st  Ksd104@ë"@Œ
?Ú@€EŠ¡×=ãR¢                  ÀÀøÀÀ€Àø
®¦kSv20130630_00268_st  Ksd104@ë"@/¾	?K±@€EŠœÃ>`c                  ÀÀøÀÀ€Àø
®¦kSv20130701_00441_st  Ksd104@ë"c•Ô;?~r@€E‰)=‹¨                  ÀÀøÀÀ€Àø
®¦kSv20130701_00443_st  Ksd104@ë"c™'#0?X1@€E‡{=±ä                  ÀÀøÀÀ€Àø
®¦kSv20130701_00445_st  Ksd104@ë"cœI<4?¡K@€E¹=À'                  ÀÀøÀÀ€Àø
®¦kSv20130711_00179_st  Ksd104@딠×Ùá?óâ@€E–'>3g                  ÀÀøÀÀ€Àø
®¦kSv20130711_00181_st  Ksd104@딠Û¨x?"š@€E–s)>	/                  ÀÀøÀÀ€Àø
®¦kSv20130711_00183_st  Ksd104@딠Þ.žú?X(@€E–zš=ì}ò                  ÀÀøÀÀ€Àø
®¦kSv20130712_00039_st  Ksd104@딿Ý	›_?Fmß@€E›!H=±õ                  ÀÀøÀÀ€Àø
®¦kSv20130712_00041_st  Ksd104@딿à@|È?MLÇ@€E›$ì=Æ8                  ÀÀøÀÀ€Àø
®¦kSv20130712_00043_st  Ksd104@딿ã{Z>?UÊ'@€E›¨R=Ó.¬                  ÀÀøÀÀ€Àø
®¦kSv20130712_00591_st  Ksd104@ë"ÄÒ0É÷?]îz@€E²¤=ðX                  ÀÀøÀÀ€Àø
®¦kSv20130712_00593_st  Ksd104@ë"ÄÕdE¥?QÏB@€EŽ3=•                  ÀÀøÀÀ€Àø
®¦kSv20130712_00595_st  Ksd104@ë"Ä؟®²?^×æ@€EŽ¼á=½õp                  ÀÀøÀÀ€Àø
®¦kSv20130713_00055_st  Ksd104@ë"ßÔv9?*Oö@€E¨<=ÙÿP                  ÀÀøÀÀ€Àø
®¦kSv20130713_00057_st  Ksd104@ë"ßý
,?/<@€E§½)=­†                  ÀÀøÀÀ€Àø
®¦kSv20130713_00059_st  Ksd104@ë"ßIß?28d@€E¦Ä=¾	H                  ÀÀøÀÀ€Àø
®¦kSv20130713_00607_st  Ksd104@ë"㸩ïþ?@–¥@€EƒÃ=§@ä                  ÀÀøÀÀ€Àø
®¦kSv20130713_00609_st  Ksd104@ë"ã¼
Òí?@>³@€EŽ¤=ћ^                  ÀÀøÀÀ€Àø
®¦kSv20130713_00611_st  Ksd104@ë"ã¿i'%?&Éë@€EŽ(®=³©Ô                  ÀÀøÀÀ€Àø
®¦kSv20130714_00288_st  Ksd104@ë"ÿìŠ|ñ?><x@€E¦5)=úÀ                  ÀÀøÀÀ€Àø
®¦kSv20130714_00290_st  Ksd104@ë"ÿï_.?&v@€E§`®=§T                  ÀÀøÀÀ€Àø
®¦kSv20130714_00292_st  Ksd104@ë"ÿòu-T?7Ҕ@€E¨J==É¥8                  ÀÀøÀÀ€Àø
®¦kSv20130714_00840_st  Ksd104@ë•Ì—µ?#-H@€E­ì®=ݧæ                  ÀÀøÀÀ€Àø
®¦kSv20130714_00842_st  Ksd104@ë•Ï10z?$©@€E­oö=ǎÈ                  ÀÀøÀÀ€Àø
®¦kSv20130714_00844_st  Ksd104@ë•҂nZ?"t@€E¬Ú{>'                  ÀÀøÀÀ€Àø
®¦kSv20130715_00267_st  Ksd104@ë•!^Sþ?$ú*@€E§Yö>­-                  ÀÀøÀÀ€Àø
®¦kSv20130715_00269_st  Ksd104@ë•!a€Þ? ˆ½@€E§R¤=ÿÿ©                  ÀÀøÀÀ€Àø
®¦kSv20130715_00271_st  Ksd104@ë•!dÜmÕ?@€E§nf=Æ[d                  ÀÀøÀÀ€Àø
®¦kSv20130716_00304_st  Ksd104@ë•@Ë2ˆ¾?#`@€E¾Å==µ3(                  ÀÀøÀÀ€Àø
®¦kSv20130716_00306_st  Ksd104@ë•@Îið_?3Ãß@€E¿<×=ÐZ                  ÀÀøÀÀ€Àø
®¦kSv20130716_00308_st  Ksd104@ë•@Ñ«ô?2g6@€E¿a
=ÀDð                  ÀÀøÀÀ€Àø
®¦kSv20130716_00496_st  Ksd104@ë•B[Å-q?.M©@€E¾ÎÃ=Ï;Þ                  ÀÀøÀÀ€Àø
®¦kSv20130716_00498_st  Ksd104@ë•B_!]É?CåX@€E¾Ý
>.U                  ÀÀøÀÀ€Àø
®¦kSv20130716_00500_st  Ksd104@ë•Bb_Ëí?3éû@€E¾{=£;´                  ÀÀøÀÀ€Àø
®¦kSv20130716_00880_st  Ksd104@ë•EgòÖ?HÂá@€E±¹=±vÀ                  ÀÀøÀÀ€Àø
®¦kSv20130716_00882_st  Ksd104@ë•EkLv?RÈ;@€E±Å®= '<                  ÀÀøÀÀ€Àø
®¦kSv20130716_00884_st  Ksd104@ë•Eno÷?wL³@€E´Qá=›Ül                  ÀÀøÀÀ€Àø
®¦kSv20130720_00647_st  Ksd104@ë•Ä³Ž?cÿÐ@€Eyâö=æOÇ                  ÀÀøÀÀ€Àø
®¦kSv20130720_00649_st  Ksd104@ë•Ä…‹?G‡È@€Ex{=^¸                  ÀÀøÀÀ€Àø
®¦kSv20130720_00651_st  Ksd104@ë•ÄGڊ?iÑ6@€Ey4¸=R˜                  ÀÀøÀÀ€Àø
®¦kSv20130720_00839_st  Ksd104@ë•Å™›òå?züA@€E"¸=ß(                  ÀÀøÀÀ€Àø
®¦kSv20130720_00841_st  Ksd104@ë•Åœ¿Žv?˜6@€Eƒ=6åÈ                  ÀÀøÀÀ€Àø
®¦kSv20130720_00843_st  Ksd104@ë•ÅŸâ¹H?€ž¯@€E'í{=R2Ð                  ÀÀøÀÀ€Àø
®¦kSv20130722_00218_st  Ksd104@ë–»yxg?›Êá@€Egò)=j/                  ÀÀøÀÀ€Àø
®¦kSv20130722_00220_st  Ksd104@ë–¾ñ!Á?²ã†@€Eh R=X                  ÀÀøÀÀ€Àø
®¦kSv20130724_00055_st  Ksd104@ë–?±me´?cÈ_@€E¦c=£Òx                  ÀÀøÀÀ€Àø
®¦kSv20130724_00057_st  Ksd104@ë–?´¹jÅ?mO@€E¦£\=k\w                  ÀÀøÀÀ€Àø
®¦kSv20130724_00059_st  Ksd104@ë–?·Þ®w?^—B@€E¦3=ÎK*                  ÀÀøÀÀ€Àø
®¦kSv20130727_00608_st  Ksd104@떤Êq£[?XÀ¬@€Eª;R=«e                  ÀÀøÀÀ€Àø
®¦kSv20130727_00610_st  Ksd104@떤͕9Ž?Y›@€Eª"¸=t˜                  ÀÀøÀÀ€Àø
®¦kSv20130727_00612_st  Ksd104@떤ÐÅO€?^ƒ¯@€Eª'\=[                  ÀÀøÀÀ€Àø
®¦kSv20140402_00367_st  Ksd104@ëµÉØMÙþ?$fÍA FL(
>(ð                  ÀÀøÀÀ€Àø
®¦kSv20140402_00369_st  Ksd104@ëµÉÞý6!?#RjA FLÉ=æ˜                  ÀÀøÀÀ€Àø
®¦kSv20140402_00371_st  Ksd104@ëµÉåØí?%ç'A FKÝñ>6                  ÀÀøÀÀ€Àø
®¦kSv20140702_00331_st  Ksd104@ëÁ!œ{`É?Z@€E‰ž)=xÀ                  ÀÀøÀÀ€Àø
®¦kSv20140702_00333_st  Ksd104@ëÁ!ŸÄÖß?$¸E@€EŒGf=uW                  ÀÀøÀÀ€Àø
®¦kSv20140702_00335_st  Ksd104@ëÁ!£‹?$"@€EŽâ==W                  ÀÀøÀÀ€Àø
®¦kSv20140709_00691_st  Ksd104@ëÂDӉ?Nüv@€Eâ3=ÓÜ                  ÀÀøÀÀ€Àø
®¦kSv20140709_00693_st  Ksd104@ëÂHXÄg?Iâœ@€E13=²j                   ÀÀøÀÀ€Àø
®¦kSv20140709_00695_st  Ksd104@ëÂK¯öþ?S'¿@€Ej®=ˆY                  ÀÀøÀÀ€Àø
®¦kSv20140709_00787_st  Ksd104@ëÂv3?r!Ü@€EŠ.ì=öÈ÷                  ÀÀøÀÀ€Àø
®¦kSv20140709_00789_st  Ksd104@ëÂWŠ?w†@€EŠdÍ=wÐ                  ÀÀøÀÀ€Àø
®¦kSv20140709_00791_st  Ksd104@ë*U?ieË@€EŠ¦
=ÃuØ                  ÀÀøÀÀ€Àø
®¦kSv20140709_00984_st  Ksd104@ëÂÍÈ?à€æ@€EŽz>v5Z                  ÀÀøÀÀ€Àø
®¦kSv20140711_00163_st  Ksd104@ëÂ@1Ÿ¢?¸¿@€E¢¬f="A¼                  ÀÀøÀÀ€Àø
®¦kSv20140711_00165_st  Ksd104@ëÂ@4©ÀX?oÎô@€E¢Ë=ÖÙ?                  ÀÀøÀÀ€Àø
®¦kSv20140711_00167_st  Ksd104@ëÂ@7ãü¿?|WR@€E¢´f=Âú                  ÀÀøÀÀ€Àø
®¦kSv20140713_00046_st  Ksd104@ëÂØ°«Y?-¡å@€Eƺ¤=¡AE                  ÀÀøÀÀ€Àø
®¦kSv20140713_00048_st  Ksd104@ëÂÛõd?Ž¿@€EÆÃ=ŽHl                  ÀÀøÀÀ€Àø
®¦kSv20140713_00050_st  Ksd104@ëÂßÏ?.¥@€EÅvH=Ž»D                  ÀÀøÀÀ€Àø
®¦kSv20140714_00073_st  Ksd104@ë¡¥
Ñ$?M|u@€E¶Ð=Š<|                  ÀÀøÀÀ€Àø
®¦kSv20140714_00075_st  Ksd104@롨[3,?? •@€E¶iq=x©(                  ÀÀøÀÀ€Àø
®¦kSv20140714_00077_st  Ksd104@롬ÖÂ?@·±@€E¶Ð=oì™                  ÀÀøÀÀ€Àø
®¦kSv20140714_00121_st  Ksd104@ë¢|H{?™@€E´H=™Å$                  ÀÀøÀÀ€Àø
®¦kSv20140714_00123_st  Ksd104@ë¢á­¯?%Ô@€E³Ó×=¡ö<                  ÀÀøÀÀ€Àø
®¦kSv20140714_00125_st  Ksd104@ë¢L×I?Aô@€E¹7\=½†X                  ÀÀøÀÀ€Àø
®¦kSv20150331_00469_st  Ksd104@ëã%ðRX=?&¨ê@€E°q=¸`v20150331_00469_stAQì<#×
?¥•‰þ'…üÁAQì?Ð
®¦kSv20150331_00471_st  Ksd104@ëã%ó°0µ?+™?@€E¯üö=~b€v20150331_00471_stA"u<#×
?À<¹ù£ÁA"u?Ð
®¦kSv20150331_00473_st  Ksd104@ëã%÷׶?40@€E¯é)=³è"v20150331_00473_stA33<#×
?Ï	W6:ûÁA33?Ð
®¦kSv20150626_00082_st  Ksd104@ëíÿÆȁ9?>ý^@€E¾¦==mµ	v20150626_00082_stAùÛ<#×
?²"Mˆ™ÁAùÛ?Ð
®¦kSv20150626_00084_st  Ksd104@ëíÿË´žÙ?<ğ@€E½®¸=߀êv20150626_00084_stA
=<#×
?Ääçèø:ÁA
=?Ð
®¦kSv20150626_00086_st  Ksd104@ëíÿÏúÉà?)%S@€E½ƒÃ=‡Fv20150626_00086_stA‹D<#×
?Ç°¸ÈÄ#ÁA‹D?Ð
®¦kSv20150712_00671_st  Ksd104@ëðZñÃ|?Q0A F$f=¨%Ä@"ï5?LÌÍa¾µÂF]Bî'CŒ½²A2šË<'v20150712_00671_stA2{<#×
?¹ü	"ZKÁA2{?Ð
®¦kSv20150712_00675_st  Ksd104@ëðhBSã?°œA FÎÃ=¨¥Ø@PÏ?¼(ög¾¼í'F`=D‰¶C!A2O"<M­@v20150712_00675_stA0$Ý<#×
?À¢Iˆ:ÁA0$Ý?Ð
®¦kSv20150716_00116_st  Ksd104@ëðÃ}¨Í?)x?A FAÙ=|¸v20150716_00116_stA1G®<#×
?¾øÅsW?©ÁA1G®?Ð
®¦kSv20150716_00118_st  Ksd104@ëðÊ-‹?,bQA FAU€="¡v20150716_00118_stA/<#×
?¾øÅsW?©ÁA/?Ð
®¦kSv20150716_00120_st  Ksd104@ëðÑÑì?-šËA F@ݳ=‹ÌLv20150716_00120_stA.Ù<#×
?À¢Iˆ:ÁA.Ù?Ð
®¦kSv20150717_00283_st  Ksd104@ëð¡\AA?ZÄ9@€E™Å3=ÞbÜ=]|Ç?å¸a¾Ÿ¾wEœ¸Bïs3C‹j^A3Àá<Aüv20150717_00283_stA3Òò<#×
?À<¹ù£¿€A3Àá?ˆ#?€
®¦kSv20150717_00285_st  Ksd104@ëð¡_—ÐA?IØJ@€E™$Ã=vF`@:ñ¢@"\1¾¿|îEžNE@jCŽÛA3n<'*&v20150717_00285_stA3;d<#×
?»a"÷¿€A3n?'%DÀ
®¦kSv20150717_00287_st  Ksd104@ëð¡bÒãg?[©­@€E™/ì=Ÿýä@H]?å¸h¾¾vÉEŸN¤D‰oC®úA3¥Q<c2v20150717_00287_stA3¸<#×
?¾øÅsW?©¿€A3¥Q?ŒfBà
®¦kSv20150720_00187_st  Ksd104@ëñ]eÆÙ?pb\@€EHÃ=n«8@ÈH?¹™ša¾Ä›¦E")BîbCHRA55<‹v20150720_00187_stA5%<#×
?½¦
Àñ¿€A55?'`¢ 
®¦kSv20150720_00189_st  Ksd104@ëñ`ËA‡?U°¥@€Eîf=ÆL?Bõ@W
=5¾´¼jE˜ó3E7}CÑhA5èº<¼GFv20150720_00189_stA5¸<#×
?Â#æ³Ò¿€A5èº?—ˆèÀ
®¦kSv20150720_00191_st  Ksd104@ëñd!rl?_Ñû@€E'é3=¬´>Ÿó?ÁG®i¾­VE—ÍD‰$1CA5LŒ<ˆÔÇv20150720_00191_stA4´9<#×
?»a"÷¿€A5LŒ?'˜à
®¦kSv20160706_00643_st  Ksd104@솋ðd?MñY@€Eˆ{=k÷°?Î
?ŒÌÍ`¾ª~úE†Ä)BïÂC[dA\ÞM<ÈÖ+                  ÀÀøÀÀ€A\ÞM?™Å`
®¦kSv20160706_00645_st  Ksd104@ì‰è¼m?d´B@€E‡ŸH='˜>å99?™™š>¾¢MÓE‡ÚEFåC"–A]Ý<øà                  ÀÀøÀÀ€A]Ý?Ÿ`à
®¦kSv20160706_00647_st  Ksd104@ì%—?c4'@€E…Ò{=ÒÉK>kVÆ?5i¾°£×E†fD‰7CSA\¯Q<›cô                  ÀÀøÀÀ€A\¯Q?"l~€
®¦kSv20170620_00503_st  Ksd104@ìH¤šcxË?J"@€EŽÝ
=¥/"@$l?¡G®a¾±&éEDöBõPCŒçmAt†x=I¡                  ÀÀøÀÀ€At†x?©4#à
®¦kSv20170620_00505_st  Ksd104@ìH¤4s¥?EãŠ@€EŽÅH=¿³@R6&?Ê=q<¾"t¼EŽÛ\E]HC"TAv}7=<˜P                  ÀÀøÀÀ€Av}7?§"

®¦kSv20170620_00507_st  Ksd104@ìH¤ /•š?Ai@€EŽšö=!A?¨é²?¥¸i¾Ÿ;dEŽ3…D‰yqCO\AuýW=D&                  ÀÀøÀÀ€AuýW?¨'DÀ
®¦kSv20170620_00599_st  Ksd104@ìH¥pÊÀ?8o@€EŒD×=bh÷@nÖ?ã×
e¾ ÄœE‰ØBõÇCŒ\jAt×Ò=+\¸                  ÀÀøÀÀ€At×Ò?¥k—
®¦kSv20170620_00601_st  Ksd104@ìH¥s"e??8ñ@€EŒEH=qä˜?3#@	™š;¾ž¸RE‹œ=EZ9C>VAv¨=zKã                  ÀÀøÀÀ€Av¨?¯I|`
®¦kSv20170620_00603_st  Ksd104@ìH¥uíÈE?,ãë@€EŒ{="<?ÌT?ºáHh¾Ÿ¾wEŠë…D‰HCŽÙXAu¥ò='‰#                  ÀÀøÀÀ€Au¥ò?¤ñ$`
®¦kSv20180404_01073_st  Ksd104@ìl¬¸Êœq?mËÞ@€E¢õ=k½h>É®t?Ê=q`¾š¬E¢išBóƒ–CahA|Jr=»­                  ÀÀøÀÀ€A|Jr?·u£ 
®¦kSv20180404_01075_st  Ksd104@ìl¬»ÅM§?zê†@€E¢ü×=«n`@?¸7@!G®?¾ž¸RE£¤EV CA~d¢>'óÑ                  ÀÀøÀÀ€A~d¢?Äþz 
®¦kSv20180404_01077_st  Ksd104@ìl¬¾Î×ê?~A@€E¢Þ®=‰L<@Æʯ?·
=j¾µÂE¢'{D‰v C‰ÛA}ì¥=Èm                  ÀÀøÀÀ€A}ì¥?¹m 
®¦kSv20180510_00530_st  Ksd104@ìq"ß
Ò&?ùƒ@€E¶…=¥
|?2þ^@%¸9¾Â\Eµ%šE˜9C'[…A~Ý? åé                  ÀÀøÀÀ€A~Ý?ä½ 
®¦kSv20180511_01060_st  Ksd104@ìqGÿi'?€Ó¿@€Ežcö=¨yœ?ÓTO?Ï\)`¾/EœÚ¸BõÀƒC8A}'á=Í2                  ÀÀøÀÀ€A}'á?¹¦@`
®¦kSv20180511_01062_st  Ksd104@ìqH‹ÐÙ?€Ì"@€Ež†q=Šqì@,_@<¾°£×EžÙ…EWªCQªA€*ã=ýĨ                  ÀÀøÀÀ€A€*ã?¿¸•
®¦kSv20180511_01064_st  Ksd104@ìqH†W?}Ž@€Ež£=¤X?¡mÚ@ë…i¾¦ffEžÂD‰"¦CZ=A~ƒÔ=ìv¬                  ÀÀøÀÀ€A~ƒÔ?½ŽÕ€
®¦kSv20190616_00482_st  Ksd104@ì£ivpiõ?D!Ô@€Efs…='Šô>¨i?ª=qN¾·ÎÙEVñšBüC‹Z^A|_t=*C                  ÀÀøÀÀ€A|_t?±¥H`
®¦kSv20190616_00484_st  Ksd104@ì£iyjº‰?>¤@€EfE3=˜ˆT@2tÊ?ñë…<¾·ÎÙEd¦fE'wCõA|¾P='žè                  ÀÀøÀÀ€A|¾P?²SÝ
®¦kSv20190616_00486_st  Ksd104@ì£i|Š4w?P›\@€EfÔá=‡"@"'?Ã×
h¾«EeC…D‰üÕC­/A~2B=ˆÃ                  ÀÀøÀÀ€A~2B?±x`
®¦kSv20190808_00755_st  Ksd104@ìªÓÜËó?hŠŒ@€EˆBÃ=‰ñ´                  ÀÀøÀÀ€Àø
®¦kSv20190808_00757_st  Ksd104@ìªÖæ)?\³<@€Eˆõ=‰¼ä                  ÀÀøÀÀ€Àø
®¦kSv20190808_00759_st  Ksd104@ìªÙä‡ÿ?_:@€E‰ð¤=…LÄ                  ÀÀøÀÀ€Àø
®¦kSv20190810_00714_st  Ksd104@ìªDžî]?(@€Et-H=®Hà?÷o€@^{_¾bNEwƒ×BþWCŽñªA‡?'>-øS                  ÀÀøÀÀ€A‡?'?Å¿
`
®¦kSv20190810_00716_st  Ksd104@ìªD¢G(?%Àþ@€Et==¦sü@šÓ@8õÃ;¾³¶FEw/
E {C'ò-A‡Þ>Ñ,                  ÀÀøÀÀ€A‡Þ?ÀZ%€
®¦kSv20190810_00718_st  Ksd104@ìªDªI?n@€Es'ì=™=d?z	@G®g¾§l‹EvñHDŠ¶C'søA…/Œ>$Ì                  ÀÀøÀÀ€A…/Œ?Ă¹€

==> anc/pub_raw/L222_3_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  136 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Ë*²íïv20100131_00131_stKsd078@ê÷"†Ê@?ºGi@€EÜ6{=Ý¡7
Ë*²íïv20100131_00133_stKsd078@ê÷"‰&T~?²"@€EÛ»f=ŒÙs
Ë*²íïv20100313_00256_stKsd040@êü£úèS'?^°5@€EpÃ>5
Ë*²íïv20100313_00320_stKsd078@êü¤Ç…¥œ?ceA F=šR=¡<>ñÍW@ë…g¾ŒIºF>á¤D¾ÝüD 9A‹•>=ïíê
Ë*²íïv20100314_00311_stKsd040@êüÅQ_ƒž?@ôXA F1¶³=)W?ňõ?Àj¾ŠÀƒ
F4áD:D pRA‰ó'=Ì-í
Ë*²íïv20100315_00225_stKsd040@êüäÍßQ4?aÙ@€Eš½Í=°ÅÈ
Ë*²íïv20100316_00259_stKsd040@êý®2ó?$,/@€Eœ(=ˆª> áÖ@®j¾‰7L
E—qDõD —TAŠSé>&(
Ë*²íïv20100325_00291_stKsd040@êþ"äw8?"1=@€E¦~\=ÝUn
Ë*²íïv20100326_00338_stKsd040@êþCRۚ?\ã@€E¤Õf>iŸ
Ë*²íïv20100326_00378_stKsd078@êþC¾;Å(?C÷ó@€E¤Ø{= ø
Ë*²íïv20100330_00296_stKsd078@êþÃL¿vM?`ɘ@€EÔ	¤=‹¿(
Ë*²íïv20100408_00303_stKsd078@êÿç:ôå?Hüt@€Eœq=ˆmä
Ë*²íïv20100411_00168_stKsd078@ë?ùt`$?Ià@€EÊ_¤=…K\
Ë*²íïv20100411_00312_stKsd078@ëA§A£?vC@€Eºp\>?n
Ë*²íïv20100413_00125_stKsd078@ë'´Is?k†‰@€E™)…>i'ÿ
Ë*²íïv20100418_00180_stKsd078@ë!Ó|¤k?@6ï@€E®Tf>;È*
Ë*²íïv20100418_00468_stKsd078@ë#Áÿ?0ن@€E£Ü…='Ë<
Ë*²íïv20100510_00481_stKsd078@ëåtùV™??)¥@€E''ì=ê`&
Ë*²íïv20110520_00123_stKsd040@ë2¿·ôƒJ?R,õ@€E¡EÍ=[8?¾Q?E¸h¾¡G®
E¢BD+mDšxþAcÍe<Ž¥¹
Ë*²íïv20110608_00092_stKsd078@ë5 …ð"ã?4ï@€E•f=ë8P>"
?ž¸Rh¾¡ÊÁE"g\DÅ1hD˜sðA\Wú<¬»™
Ë*²íïv20110611_00389_stKsd078@ë5ƒ»º5›? `ò@€Eă=|SÇ?pï?ã×
f¾¦ffEÄ
×DōD˜¼ÝA[Ôí<°"
Ë*²íïv20110621_00090_stKsd040@ë6¿Ð8è?,m@€E¥j=·cq@°É?0£×h¾¦ff
E¡Ó
D+gDšMãAXº<šÏ
Ë*²íïv20110623_00108_stKsd040@ë6ÿL=	?FÚD@€E¢Š®=å%?@¡PÍ?xQìh¾œ(ö
E¢•ìD+t‹Dš4öAVÌ<YÁ\
Ë*²íïv20110712_00099_stKsd040@ë9_Abì?6-=@€Eð}Í=ÎÜä?ÈW6?¼(öh¾›¥ã
Eï¿qD+t9Dš¤AU©<›Ï
Ë*²íïv20110721_00190_stKsd040@ë:€x¶åÛ?v"ª@€E².×=Š£P?v¿:?c×
f¾¡ÊÁ
E°.=D,éD™Ø"AVv<Ž9ˆ
Ë*²íïv20110724_00090_stKsd040@ë:ß_þWß?3ŠË@€EÁ%¤=±bt?g?s33f¾¢Ðå
E¼××D+0!Dš‹AVˆ<p~
Ë*²íïv20110724_00118_stKsd078@ë:ߖä®?:œ¿@€E¹³==¨¸?xýþ?•Âf¾µ?}E¸n¸DÄë¾D˜ÌAV®<B)
Ë*²íïv20110724_00166_stKsd078@ë:àl¤?%Œ@€EÈÏá=™DÜ?™Ñ?î{f¾¤ZEÆÎáDÄý`D˜ÅAVm<»­
Ë*²íïv20110724_00214_stKsd078@ë:àr0Ú?4@€EÆ®=Èh´?)Õ?¨õÃf¾¡ÊÁE³ìDÄüZD˜Ã3AVè<†h
Ë*²íïv20110725_00089_stKsd040@ë:ÿŽë?>ŒÃ@€E¶³=î ?¡µI?˜Qìf¾å`
E´D+ÎDšAUÊ<ó·
Ë*²íïv20110728_00153_stKsd040@ë;_õ8Æñ?<4M@€Eµß…=¹f=í"?'\f¾ A‰
Eµ
D+¯D™'wAV1;<~{Ì
Ë*²íïv20120111_00459_stKsd040@ëPKqÆ÷v?Ÿ—@€E‹Ä®=ÙƜ@
!l?p£×f¾–
EUšD*è!Dš‰ËAZ "<\ô³
Ë*²íïv20120120_00346_stKsd040@ëQhèðIT?ƒøª@€E"¸=µþ$?Í~R?™šg¾©xÕ
E'äD*å'Dš|ƒAZ¬´<ŽKú
Ë*²íïv20120307_00239_stKsd040@ëWCcv'?J)J@€EÞEf=¢²ð?Iç?O\)f¾¤Ý/
Eä­HD*ÐåDš‹ßA["_<g¡À
Ë*²íïv20120307_00555_stKsd078@ëWEö2Ò?[‰@€Eßf=ó0¯@ÓÏ?·
=h¾ž¸REà]HDÅ9/D˜(9A[/<œ·V
Ë*²íïv20120313_00130_stKsd078@ëX]ɔ‰?žÔ_@€E¹Í=eÒÈ?£FQ?(õÃg¾í'hE·£3DÅ8)D˜CøAYë¹=Ɠˆ
Ë*²íïv20120313_00198_stKsd040@ëXæsQ†?kï@€E´Í=«zs?·xè?=p¤g¾ª~ú
E¹RáD*»øDš«TA[ZI<*U
Ë*²íïv20120313_00226_stKsd078@ëX$¤|?ƒß@€E°¾3=\=©?[²(?(öf¾³¶FE°ZáDÅ"D˜FoAZäª<"í)
Ë*²íïv20120314_00162_stKsd078@ëX#ބ$'?H=Â@€Eȳ=='ëg?ýL?¦ffh¾²-EÈkDÅ)PD˜!šAZ¾†<§ú
Ë*²íïv20120321_00166_stKsd040@ëYI¹œ?O}@€E±Îá=tëy>ªx¦?B\g¾©xÕ
E³èRD+5DšŸmAZìd<‡
Ë*²íïv20120323_00121_stKsd040@ëYAЁ½…?J$@€EÜ_\=¶y`?ò'ª?n{j¾\)
Eã=D*`Dš^áAZæê<—t*
Ë*²íïv20120329_00132_stKsd078@ëZ¼‹?}"§@€EÃФ=¯ìä@Ëh¹?0£×i¾—
=EÃ!\DÅD"D—úA[, <¥Ej
Ë*²íïv20120424_00084_stKsd040@ë]@~d?{:u@€E³Dö=¹P`?ž?Y™šg¾£Sø
E´ËD*tJDš¦úA\´Ò< a
Ë*²íïv20120424_00134_stKsd078@ë]AH»Ã?ww@€E @>G¬?o†?&ffg¾®{E æ=DÅFoD˜/dA\Õ·<Šc,
Ë*²íïv20120428_00100_stKsd040@ë]¿'#0\?¦†@€Eª73>Ve?¬º?.{e¾¤Ý/
E«c…D*úÑDš|A][«<´AÀ
Ë*²íïv20120429_00105_stKsd040@ë]ßaà?(@€E­@==šD>::?O\)h¾±&é
E°T=D*·®Dš¢éA]<ëh\
Ë*²íïv20120430_00095_stKsd040@ë^.Ðm@?>Äó@€EÁýÍ=ÃrÄ@3üý?J=qh¾/
EÄUÃD*¨öDš¨{A\óc<uêW
Ë*²íïv20130204_00402_stKsd040@ë@hP?o&y@€E©A×=N‰g@Tu?J=qb¾®—
E©õD+œDš¼Adª<žÿ`
Ë*²íïv20130308_00127_stKsd078@ë…yTZ?ƒ±@€EÈÅá=‡ÐÄ?BúK?Ž{i¾¤ZEȏÃDÅYD—܃Ae{£<ý•

Ë*²íïv20130312_00134_stKsd040@녃k¥e*?YœÚ@€EÂÂ=ŒQ=žS"?ƒ×
g¾¡G®
EÅ0)D+pBD™ÌBAeð9<Øv
Ë*²íïv20130312_00242_stKsd040@녅ö'RÖ?Kë@€E¦u\=ˆGx>¾£t?^¸Rc¾˜b
E§ß3D+e'Dš%Ae=×<žn%
Ë*²íïv20130312_00380_stKsd040@녉4Ð6?€ƒ:@€E–©=Àhª?Û%?8Qìh¾«…
E–ŸD+°BDš	XAdÎ0<¿4ç
Ë*²íïv20130313_00101_stKsd078@녢4šK›?x¡V@€E¢ƒÃ=û÷?{d?0£×h¾¤ZE£IDÅvD—Ç×Aeq@<£Ùé
Ë*²íïv20130313_00197_stKsd078@녣]°?¤–$@€E›Üq=¹ãì@à?(õÃi¾©ûçEœLDÅjD—ĤAeÌ='"
Ë*²íïv20130317_00280_stKsd040@ë†(`e€?%Y@€EŸh=þ,@K5Ý? f¾²-
EŸ¾D+c–DšmAd³ü<´Tã
Ë*²íïv20130319_00113_stKsd078@ë†aîsö?Sé@€EÂ,Ã=ïXÎ<çÖ?Që…g¾«…EÃqDÅg}D—¹'AdÂJ<¯ÅÍ
Ë*²íïv20130319_00181_stKsd040@ë†b'×5\?wÿ@€E½±H=‰æ>Þò<?@e¾¯ 
E¾µHD+Œ¼D™µªAek.<àa
Ë*²íïv20130320_00213_stKsd078@놃žàþ?FÆË@€E¯x¸=z'>1+˜?xQìi¾/E°\DÅPRD—þ^AdÜ<§‹~
Ë*²íïv20130320_00521_stKsd040@놆,LÊ3?*@€E"Ï=¯®œ?/¾?s33i¾­V
E•ÚöD+]'D™úÉAdn<†rx
Ë*²íïv20130322_00125_stKsd040@ë†Á¿ŸÓ?I@€E®LÃ=®–ø?ß7?·
=e¾–‡+
E±0=D+˜!D™˜´Ad	<Üä
Ë*²íïv20130322_00153_stKsd078@ë†Âð/Ó?G=@€E¬%\=´*\?¢}P?ˆõÃh¾Ÿ;dE­€=DÅ^ND—ʘAcþA<Âï
Ë*²íïv20130323_00122_stKsd040@ë†áÛúì?"S@€E¸$ì=£ËŒ=
\?ÚáHd¾µÂ
E»LfD+¢D™¥Ac~ <¬]¡
Ë*²íïv20130323_00150_stKsd078@ë†â.¹Ò?6@€EµK)={@?Êq?‹…h¾¢ÐåE·`)DÅoLD—ÇøAdYB<vó
Ë*²íïv20130324_00191_stKsd078@ë‡r1JÑ?¹-;@€E¯üf=àéH@…¾?.{D¾Ïß;E°Û3DÅiÃD—ëßAdwt=ìÎ
Ë*²íïv20130325_00074_stKsd040@ë‡ ‡ƒaÊ?Vvª@€E·‡=sœø?ñf^?xQìd¾¯ 
E»=D+̜D™•HAcºv<¶r;
Ë*²íïv20130325_00102_stKsd078@ë‡ ÕâÕÎ?HVù@€E³ø>˜?T4?ƒ×
g¾µ?}E´É®DÅc¦D—µüAc¨<¤ˆ*
Ë*²íïv20130325_00170_stKsd040@ë‡!©[é‹?(K@€E´ƒf=ϳ:>‡lQ?W
=d¾™™š
E·y3D+;D™–˜Ad"<ž"e
Ë*²íïv20130326_00070_stKsd078@ë‡@KÞÖ?'p>@€EÈ~\>YŠ?5õ§?O\)e¾¨r°Eɏ…DÅXD—sAdcå<ö€ñ
Ë*²íïv20130326_00138_stKsd040@ë‡A/F-?=´˜@€EÅIá=¤Ü0?‡nn?¯\)e¾»dZ
EÉdRD+\œD™˜ÍAcË*<¾Éß
Ë*²íïv20130326_00304_stKsd078@ë‡F®i?4?2C@€E¥¿{=O•¯@k?Ñë…h¾¬‹DE¦…DÅAªD˜mÛAcåh<ÔÂå
Ë*²íïv20130326_00372_stKsd040@ë‡H‡"?	ªÈ@€E¤'H=£/¼>ý±…?°£×d¾·KÇ
E¥u\D+yyDšAcu"<ªgw
Ë*²íïv20130331_00265_stKsd078@ë‡âó÷©D?<ú)@€E R=BÁ¸@dïö?W
=h¾¬‹DE¡f¤DÅG¦D˜-AcŸ!<˜×
Ë*²íïv20130407_00076_stKsd078@ëˆÀ2óØT?<†^@€E²]\=b;·>È=?p£×g¾ž¸RE²)HDÅuìD—ÑAbí«<Ž¡
Ë*²íïv20130410_00043_stKsd078@ë‰ÒÖÇM? :d@€EÐE==X*Y@†[Õ?œ(öh¾±&éEÒ\DÅxD—È9Abé
<žoŽ
Ë*²íïv20130416_00096_stKsd040@ë‰ß»`³õ?fT@€EØnì=£\AÈ!?•Âh¾ž5?
EÛg®D+'hD™ ƒAegè<ÓÆ%
Ë*²íïv20130416_00124_stKsd078@ë‰ßýâ¾ü?:æÙ@€E؁®=Ï
å@'?ŒÌÍg¾»çmEÚ =DÅl!D—ÑìAdג<«H=
Ë*²íïv20130418_00097_stKsd040@ëŠ}•aÒ?Z_@€EÐÃ=q'€?=é?p£×e¾°£×
EÑV)D+d{D™3AdX$<¾Ø0
Ë*²íïv20130418_00241_stKsd040@ëŠ!+p÷d?€³ƒ@€EÄp¤=}CÐ@9Ç?G®i¾˜b
EÅÎD+ašD™Ö Aei×<û>¶
Ë*²íïv20130419_00096_stKsd040@ëŠ?"Mš=?O¯µ@€E×R=äd=í¾Þ?Ž{c¾²-
EٚD+d)D™°öAd÷¹<Õ±
Ë*²íïv20130421_00084_stKsd078@ëŠ[7™I?‹uË@€EËI…=ðÈ@>05?:áHg¾§l‹EË(öDÅpþD—ÚúAd`A<¸¨8
Ë*²íïv20130421_00152_stKsd040@ëŠïB5?–A@€Eʇš=>òóµ?J=qL¾­'h
EËȸD+ôjD™Ë\Ae1£=õF
Ë*²íïv20130424_00050_stKsd078@ëŠâæ:í?jäÚ@€E»j==ÕäS?Ó>!?}p¤h¾ŒIºE»~öDÅZ%D˜X9Aeš@<Ë/ú
Ë*²íïv20130424_00266_stKsd078@ëŠå÷Ç1?Q=]@€E°×H=Œ(?T|1?'\J¾¡G®E®îDÅmºD˜hsAeVú<ÈM
Ë*²íïv20130424_00334_stKsd040@ëŠæ–jµ«?g³}@€E«š=¯²d=ä??Që…g¾­V
EªžD+–FDšAdñŸ<Â&š
Ë*²íïv20130424_00458_stKsd078@ëŠç¬"=?e{ˆ@€E¥¥\=­¤ >nõó?aG®i¾®{E¤3DÅe'D˜RNAdžé<ÆEˆ
Ë*²íïv20130424_00526_stKsd040@ëŠèD/iû?róµ@€E´!==kýÙ>Ê?G®P¾²°!
Eµ˜¸D+¯
D™ëdAe h<å!5
Ë*²íïv20130425_00086_stKsd078@ëŠÿÖá=?`ªx@€EÍB=›:¸?;Æ?\)h¾±©üEÎÆöDÅnfD—èJAdYŸ<¸ðØ
Ë*²íïv20130425_00154_stKsd040@ë‹pÅ?e?IöY@€EÎÍ==M °?™¦?…¸g¾·ÎÙ
EÏíšD+z^D™Ì)Ae6ã<ÄÂ
Ë*²íïv20130426_00072_stKsd078@ë‹PÌf ?;í)@€EÆ÷3=`¢@Eq?p£×h¾ŠÀƒEÇ…DÅpJD—ÚoAdiŒ<®<+
Ë*²íïv20130426_00140_stKsd040@ë‹âXð\?4T‹@€E¿ÜÃ=ˆ¨ø=;þ?\)h¾ž5?
EÀKšD+~éD™Í/Ae$|<ÄU
Ë*²íïv20130429_00119_stKsd078@닀zý?\Q@€Ež®=y€>Ì·?\(öh¾ž¸REžÊDÅ|bD˜2˜Aeb—<²™(
Ë*²íïv20130507_00229_stKsd078@댆Wu³?.ÿ@€E¬´
=§¾8@y?ž¸RC¾²°!EªÍ
DÅhD˜j‡AdÊV<žém
Ë*²íïv20140408_00074_stKsd078@부$
†%?‡b]@€Eâô\=¾íè@#/›?Y™šh¾²-Eä%
D¾hD—ÐBAfϦ<
Ë*²íïv20140408_00142_stKsd040@부¶Y®G?-[6@€EÚ}=»Pd@UM†@ffj¾²-
Eà-ìDÿžD™ÀJAgèé<ýÀ
Ë*²íïv20140412_00070_stKsd078@ë¶ÿç¥`w?-b@€EÚ£Ã=›´t?¬®Q?"záh¾º^5EۂöD¾œD—îAfAî<ª@ç
Ë*²íïv20140425_00357_stKsd040@븦ԍü-?'²@€E§ë{=}H=%Õ$?n{c¾›"Ñ
E¦`áDòDšìAf•o<ûK$
Ë*²íïv20140425_00385_stKsd078@븧Ž<™?KŒÓ@€E§
=dr`?æf–?ˆõÃg¾²-E¦qD½ýD˜}hAf¹›<âßä
Ë*²íïv20140426_00239_stKsd040@ë¸Å:•'¤?"&S@€E¢a=""?S¶?†ffh¾œ¬
EŸð=DÉhDš Af÷<«
Ë*²íïv20140426_00267_stKsd078@ë¸Åu_ñ?+ª@€E£=†?gvË?'\f¾"ýôE¡ß…D½øåD˜|îAf <'íS
Ë*²íïv20140430_00337_stKsd040@ë¹EÛÉ?]%@€E'8)=uÏ>΁"?"33d¾Ÿ¾w
EñÃDúDšAgo<Ô®˜
Ë*²íïv20140430_00365_stKsd078@ë¹EZß.Ï?jª¹@€E'«…=rBÇ=Ö?xQìf¾£×
E'ŒöD¾ÅD˜V^Ag³¼<¾NÑ
Ë*²íïv20140501_00191_stKsd040@ë¹b:²Y?bü@€E¡zq=ü(}=íG¸?‹…f¾«
E¢{×D
¢D™í'AgÅt<¿ßª
Ë*²íïv20140501_00219_stKsd078@ë¹bjaÎ?5…H@€E™¿¤=SIq?ÞÞ"?hõÃg¾¨r°E™VöD¾þD˜Agjæ<"`è
Ë*²íïv20140508_00090_stKsd040@ëº?i^¡?*z@€EѺR>¬¡?›°"?™™ši¾™™š
EÓ¦)D˦D™Ø‹AgX<¼‰-
Ë*²íïv20140509_00091_stKsd040@ëº_¤úe·?*\«@€Eºè=qËÁ?ºÝË?У×j¾›¥ã
E»ÒDï\D™ÏuAhü<Ò D
Ë*²íïv20140509_00365_stKsd078@ëºceS{þ?w@€E=¯ÙH=¡DŠ?§®g¾'ë…EŽq\D¾
'D˜=Agg<³–p
Ë*²íïv20140510_00098_stKsd040@뺍'ƒK?Vӊ@€EÀ
®=`>áC.?ŒÌÍi¾­V
EÁ/3DéüD™ÅPAg¼Ü<ßÓ_
Ë*²íïv20140511_00166_stKsd078@뺡ÕF-Œ?t~Ý@€E›Ç¸=UzH?/01?aG®h¾Ÿ;dE›U3D¾ {D˜+Af™.<×¥Õ
Ë*²íïv20150330_00238_stKsd078@ëã¶J_?>.@€EÅ?ì=ƒÖŒ@A‰?ˆõÃi¾ž¸REÅÅHDÅQÃD—áhAi€<ËëO
Ë*²íïv20150330_00306_stKsd040@ëさqA?TŒ/@€EÁ¼®=ˆÞØ?ý?}p¤h¾™‡
EÈ¿
D+'^D™Ñ²AjP<û½^
Ë*²íïv20150330_00382_stKsd078@ëãcÀŽü?w@€E½)=ƒé=½U>?ŒÌÍg¾Ÿ;dE¾2DÅnfD˜)AiUu<É'
Ë*²íïv20150330_00642_stKsd040@ëã"r}÷?(YF@€E´Î¸=k'Y>gÓn?\)f¾ŽV
E¹OHD+ÔÍDš Ai݋<é²ÿ
Ë*²íïv20150331_00139_stKsd078@ëã!²qòŒ?(áA FqK=g°á@$?†?xQìh¾±©üFr=3DÅTBD—ðAi…y<qÇ'
Ë*²íïv20150401_00101_stKsd040@ëã?èÞM?d,ê@€Eïœ= ú¼>¡aš?\)g¾Ÿ;d
Eö7…D+YšD™ÅAj¯I=
V=
Ë*²íïv20150401_00113_stKsd040@ëã?ÿªài?m‡@€Eð$¸=R|§@Wy½?Ç®f¾©ûç
EójD+–D™±‰Ah÷þ=B¦u
Ë*²íïv20150402_00080_stKsd078@ëã`E³c?n;ö@€EàÔ=yJ?´Ýú?k…h¾Ÿ¾wEáò)DÅK}D˜"AiÇÙ<àõ%
Ë*²íïv20150402_00128_stKsd078@ëã`­–*?‡Ë¯@€EÛx)=¡öè?é]ˆ?hõÃg¾¡G®EÛÈ)D'nD˜ðAi¿œ=
Üá
Ë*²íïv20150405_00193_stKsd040@ëãÂx+…?.Ðù@€EÖ×==ŒòL@2{º?c×
i¾ß;
EØAÃD+§žD™ÍšAiCW<±Wš
Ë*²íïv20150408_00074_stKsd040@ëä WÃà?0@€EÖ®Í=G¢Q?!A¼?Š=qe¾›¥ã
EØ=qD+{#D™¬ƒAhç=Xú
Ë*²íïv20150408_00122_stKsd040@ëä ÄC¼B?BèÉ@€EÐrš=†4?ź-?\(öe¾—
=
EÒW
D+_ßD™ŸAiwY<ʅ,
Ë*²íïv20160630_00058_stKsd040@ì@·¤Ñ?Gü@€E¯ß=• H@CYx?ŒÌÍh¾­'h
E­ÎD+£dDš-'AkØ*<Æ°á
Ë*²íïv20160630_00206_stKsd078@ìAýB0&?iÊr@€E®øR=ے3?ÚØ©?G®K¾¡G®E­Æ)DÅXRD˜fÙAl'î=%Å
Ë*²íïv20170622_00390_stKsd078@ìHâ*zº?ƒ0ß@€E¬yH=øÖ=êù€?£×
d¾¯²E¬ÄDÅcçD˜Û
Amؼ=?N
Ë*²íïv20170622_00438_stKsd078@ìHâ‡ì2™?wý@€E­¡¸=Ñ°2@fñ?'\i¾£×
E­"{DÅ&¨D˜›Am3=¥®
Ë*²íïv20170623_00067_stKsd040@ìI¤zs?¡½D@€E  …=ÁZœ<÷­8?xQìf¾»dZ
E `¸D,mDšC3AlÃÐ=kj
Ë*²íïv20170623_00163_stKsd040@ìIŽ½}O?Â7®@€Eœ/Ã=ïV¡>Kº?hõÃe¾ÎV
E›š¤D,2DšMšAnÏÆ=«Ç
Ë*²íïv20180403_00619_stKsd040@ìlˆ§ƒ6×?j¥@€E›9H=¤œd? ÛÆ?£×
g¾¬1
EšÁqD,sÇDš^Aqð=JaN
Ë*²íïv20180413_00023_stKsd078@ìm¿|"?ÀçÐ@€EçŒ=îä'>—€?p¤h¾¬‹DEæìDÅ%ÃD˜!ËAqÑ=°Ü4
Ë*²íïv20180426_00043_stKsd040@ìo_DõÊ?lî±@€Eð÷š=|/@ŒÊ?Æffi¾ŽÙ
EïìD+žÙDšÃ\Arú=̚Ê
Ë*²íïv20180426_00071_stKsd078@ìo_…¯\O?RrÔ@€Eãçö=ƒ·T@´¼'?™™šg¾ŽVEâWHDÅ[®D˜8îAo\=9BI
Ë*²íïv20180506_00368_stKsd040@ìp¦¢€ÎG?LOt@€E·¸
={?È>·?œ(öh¾›¥ã
E´0D,qªDš.NApàK<ùï³
Ë*²íïv20180508_00023_stKsd078@ìpå‡c·
?·6
@€E¯Ø\=r"è?½3‹?'\c¾¬1E¯0DÅMËD˜éºApÁ=¤E
Ë*²íïv20190425_00717_stKsd040@ìœæ~NšB?ґ=@€E•x¸>£`@"?…¸e¾«…
E—{D,U²DšK\Asúó=øRˆ
Ë*²íïv20190425_00745_stKsd078@ìœæ¶´øE?õ´w@€E•Óš>m>TÛ?}p¤J¾É7LE—…DÅ_}D˜¸sAt_>­
Ë*²íïv20190430_00781_stKsd078@읆r+S?§"S@€E"+=aÎ0@Qý?s33M¾«E–BáDÅ\BD˜­ºAuûµ=¨ñ|
Ë*²íïv20190618_00099_stKsd040@죣!Ãt?y[ƒ@€E»•á>ÃÖ?XÄ?•Âh¾—P
E¼ªRD,T9Dš
AsüÑ=Yˆ

==> anc/pub_raw/L222_40_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:30
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="123">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:27">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  123 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:30' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
-(|®/v20100305_00879_st  Ksd065@êû«.	bÕ?/Á @€E®–á=ý°v20100305_00879_stAKÇ<#×
?¶ˆhó©°AÁAKÇ?Ð
-(|®/v20100305_00881_st  Ksd065@êû«0µ_H?0@€E®Í=¢ÀÜv20100305_00881_stA¸R<#×
?ËsD›×nÁA¸R?Ð
-(|®/v20100319_00603_st  Ksd065@êýlzòº?³A FA£\=ñ¢3v20100319_00603_stA‡+<#×
?Qêé»ÀdÁA%?à
-(|®/v20100319_00605_st  Ksd065@êýl·7d?ŸA FAW€=ٕ‰v20100319_00605_stA\<#×
?'X—±RÓÁA%?à
-(|®/v20100324_00417_st  Ksd065@êþŒ'Û?  ÌA F0áö>l'v20100324_00417_stAxÕ<#×
?¶xÐ"åÁA…?à
-(|®/v20100324_00419_st  Ksd065@êþ'fI‹?(WA F1E=½¥Øv20100324_00419_stA¶F<#×
?¨"¤«f…ÁA b?à
-(|®/v20100927_00097_st  Ksd065@ë`W?E†I@€E§ö=…\ ?PVR@×
g¾£×
EžÌDÇQ'CÂK…ADÝ_<™v20100927_00097_stAD(ö<#×
?¶¾5âûŽ¿€ADÝ_?" '
-(|®/v20100927_00099_st  Ksd065@ë`ÎÙ?'@€E7¸=»ÛÈ>¡T@?Þ¸Rc¾"÷ÏEž†áDŒ¼CÇm/AEš<y·v20100927_00099_stACûç<#×
?¹ÂÍÖ)a¿€AEš?#¶à
-(|®/v20110514_00585_st  Ksd065@ë2/Øoî?.Úb@€E©°ö=ŠÄœ?A?Ï\)e¾Å¡ËE«.¤DÇrC¦fAcN<ìÁ°                  ÀÀøÀÀ€AcN?˜6
-(|®/v20110514_00587_st  Ksd065@ë23^¦?)m´@€E©¹H=¯ßˆ?…¦?'\b¾š¬Eª(=D¶CÇâAcª–<»Œ                  ÀÀøÀÀ€Acª–?—c'€
-(|®/v20110515_00592_st  Ksd065@ë2(­j}?~Ñ@€Eyá=³œü?ÇÄ?ù™šg¾ã×
EŸÃDÇa/CÔÝAe7=Ä·                  ÀÀøÀÀ€Ae7?¡Ø–à
-(|®/v20110515_00594_st  Ksd065@ë2(°¶¡g?À,@€Evš=Ênï?"XH?¾¸Rd¾ŒÌÍEžîfDÐCÈÒ-Ae‹*<ë£æ                  ÀÀøÀÀ€Ae‹*?t|À
-(|®/v20110516_00554_st  Ksd065@ë2HÅ«æx?Ì@€E–\==§íD>×3Ž@fff¾¿|îE—Œ{DÇfáCÃ#3AeÈ=›n                  ÀÀøÀÀ€AeÈ? ³mÀ
-(|®/v20110516_00556_st  Ksd065@ë2HÈ÷/¢?
çJ@€E–®=™šø>Óò?½p¤d¾"÷ÏE—[ÃDñËCÈ=Ad¼Ã<ÕsF                  ÀÀøÀÀ€Ad¼Ã?š®hÀ
-(|®/v20110517_00767_st  Ksd065@ë2hæ©í¥?"$Å@€EŽÞì=zng?¸ýŸ?™™še¾ÀE4ÍDÇayCÃ5ãAcó*<ž?                  ÀÀøÀÀ€Acó*?"Çáà
-(|®/v20110517_00769_st  Ksd065@ë2héå׋?ªY@€EŽß
=•t?›õ?—
=e¾¥ãTE§qDÚoCȬAdf´<ªp                  ÀÀøÀÀ€Adf´?•@Î
-(|®/v20110615_00769_st  Ksd065@ë6
Vp?j1ë@€EÃÃ=ÛEW?ª‹?333i¾¥ãTEÃNöDËC…C´¨1Ag/W<Õ1                  ÀÀøÀÀ€Ag/W?š¦#
-(|®/v20110615_00771_st  Ksd065@ë6
Q‹Ž?k&@€EÂϤ=ï"K<øÅÄ?Që…b¾"ýôEÃã…D"³C¹íqAh(5=æþ                  ÀÀøÀÀ€Ah(5?¢ßÀ
-(|®/v20110826_00104_st  Ksd065@ë?OD`Ø?€ª@€E"´)=šP?|ÿ3?LÌÍi¾ÃoE•Ã®DË#+C´§+AnV¥=Œè                  ÀÀøÀÀ€AnV¥?£'
-(|®/v20110826_00106_st  Ksd065@ë?RgpÒ?~'@€E•Uš=n`?­¢u?'\a¾¸ÔþE•ë
D"~¨C¹"øAnäB=Á                  ÀÀøÀÀ€AnäB?¢ñø 
-(|®/v20110911_00528_st  Ksd065@ëAs Õ?|³Ç@€E½´ö=¯«Y@uÞÊ?ˆõÃi¾Ïß;E¾‹HDË#ÏCµsAqO=@ú¹                  ÀÀøÀÀ€AqO?¨W 
-(|®/v20110911_00530_st  Ksd065@ëAv»˜È?J·@€E½K>`©                  ÀÀøÀÀ€Àø
-(|®/v20120306_00350_st  Ksd065@ëW)‰
u4?'•Ž@€E—Þq=¹"Œ@Jÿ?ÌÌÍg¾³33E—2=DË5PC´8öA'JI=‹V·                  ÀÀøÀÀ€A'JI?±jÖà
-(|®/v20120306_00352_st  Ksd065@ëW)ŒK˜/?(z@€E˜!ö=Äd>O!?‹…`¾®{E—D¸D"¢òC¹e?ASÆ=k_5                  ÀÀøÀÀ€ASÆ?­kæ 
-(|®/v20120307_00903_st  Ksd065@ëWJSLRê?
õn@€EÜùì=»c—@"ë»@ffg¾»dZEÛüDËJFC´+#A'91=¨€                  ÀÀøÀÀ€A'91?µà
-(|®/v20120307_00905_st  Ksd065@ëWJVH{ð?xu@€EÝ`Ã=ïMÅ?TŸ@=q_¾´9XEÜìD"™'C¹aAøÝ=܅                  ÀÀøÀÀ€AøÝ?»  
-(|®/v20120310_00380_st  Ksd065@ëWª*jb?<¬@€Eµ\>4L?aÍ?Ó33g¾Éº^E³Í3DË@"C´.5A¤=ž¡ö                  ÀÀøÀÀ€A¤?³Ô>À
-(|®/v20120310_00382_st  Ksd065@ëWª?˜F?H	@€Eµi\=ï&?DSÎ@zá`¾'hsE³Å
D"¥'C¹?ßA'â=ºœg                  ÀÀøÀÀ€A'â?·SŒà
-(|®/v20120313_00810_st  Ksd065@ëX	|K€? /·@€E´šì=wã×                  ÀÀøÀÀ€Àø
-(|®/v20120313_00812_st  Ksd065@ëX	'Zá?•{?@€Eµ$Í=x"G@ÓI@£×_¾Ê=qE³®D"ÓçC¹|jA'¾ƒ>-ï6                  ÀÀøÀÀ€A'¾ƒ?ŽæÀ
-(|®/v20120325_00277_st  Ksd065@ëYˆ3Švf>õr¯@€Erá=ÝÉ1@¸ÿ?Àf¾ýp¤EŽ¯®DË9ìC³ÆéA'~"=""û                  ÀÀøÀÀ€A'~"?°Ÿ`
-(|®/v20120325_00279_st  Ksd065@ëYˆ70®I?ž<@€Em>_#?-?ýp¤a¾µ?}EŽ¦D"†¸C¸Ü‹A''5=©•ÿ                  ÀÀøÀÀ€A''5?µ2¿à
-(|®/v20120329_00616_st  Ksd065@ëZMMÑ?`?@€Eŵ
=§ôP? Ë@ g¾´9XEŝ3DËEËC³'-A…Ñ;>;˜U                  ÀÀøÀÀ€A…Ñ;?Çs
 
-(|®/v20120329_00618_st  Ksd065@ëZPò›é?s;¼@€EÅê3=ã³;                  ÀÀøÀÀ€Àø
-(|®/v20120510_00600_st  Ksd065@ë_JM7¦_?01@€E€Ñ=¯í ?"Z@?áG®i¾·ÎÙEÜRDË"C´ÇðA"]£=¶,ž                  ÀÀøÀÀ€A"]£?¶Å"À
-(|®/v20120510_00602_st  Ksd065@ë_JPßÖë?*5O@€Ež…=ÎQ?sA?Ýp¤c¾—PE']\D"HRC¹éºA"ˆ=ÌæX                  ÀÀøÀÀ€A"ˆ?¹œË
-(|®/v20130526_01155_st  Ksd065@ëŽéâ²1–?sX@€E•R=ƒ#€                  ÀÀøÀÀ€Àø
-(|®/v20130526_01157_st  Ksd065@ëŽéæ'?œÜE@€E–$f=©¤                  ÀÀøÀÀ€Àø
-(|®/v20130627_00830_st  Ksd065@ë'å†ØÒ?3¹·@€E–3=Œ#(                  ÀÀøÀÀ€Àø
-(|®/v20130627_00832_st  Ksd065@ë'åŠ`¨?9`V@€E–q="§                  ÀÀøÀÀ€Àø
-(|®/v20130701_00261_st  Ksd065@ë"b2Lä	?JS@€Ešî=ʸŽ                  ÀÀøÀÀ€Àø
-(|®/v20130701_00263_st  Ksd065@ë"b5pT§?@€E›-š=©ŒL                  ÀÀøÀÀ€Àø
-(|®/v20130714_00252_st  Ksd065@ë"ÿ™ŒxÊ?+P×@€E§G¸=«ò                  ÀÀøÀÀ€Àø
-(|®/v20130714_00254_st  Ksd065@ë"ÿœ–~‡?0Ìç@€E¦™=åòú                  ÀÀøÀÀ€Àø
-(|®/v20130714_00660_st  Ksd065@ë•WÑ?,Ä{@€E£a>,"×                  ÀÀøÀÀ€Àø
-(|®/v20130714_00662_st  Ksd065@ë•ZÁҞ?%+'@€E£A
=Ú5                  ÀÀøÀÀ€Àø
-(|®/v20130715_00231_st  Ksd065@ë•!Ó>¬?::\@€E§bÃ>}                  ÀÀøÀÀ€Àø
-(|®/v20130715_00233_st  Ksd065@ë•!ôKA?MÕ"@€E§¸>                  ÀÀøÀÀ€Àø
-(|®/v20130715_00687_st  Ksd065@ë•%Å¥‹À?"š@€E¯£¤=Å2ô                  ÀÀøÀÀ€Àø
-(|®/v20130715_00689_st  Ksd065@ë•%ÈÈæä?*(B@€E¯Ä=¾»Ì                  ÀÀøÀÀ€Àø
-(|®/v20130716_00220_st  Ksd065@ë•@'È4?"¡ì@€EÀåH=Ã÷ü                  ÀÀøÀÀ€Àø
-(|®/v20130716_00222_st  Ksd065@ë•@*ßҎ?ƒ$@€EÀïö=ì!¥                  ÀÀøÀÀ€Àø
-(|®/v20130716_00364_st  Ksd065@ë•ADԅÔ?"Û¹@€E¿çR=Íòò                  ÀÀøÀÀ€Àø
-(|®/v20130716_00366_st  Ksd065@ë•AH.ú?)æ@€E¿×á=Ö¿                  ÀÀøÀÀ€Àø
-(|®/v20130716_00556_st  Ksd065@ë•BÔVÔx?7)ñ@€Eº	×=ÎÐÎ@¹Ø@(ög¾ÀEº§®DËfC³'-AˆOG>V"                  ÀÀøÀÀ€AˆOG?êÄ@
-(|®/v20130716_00558_st  Ksd065@ë•B×£Zc?/cx@€E¹™×=µ{ˆ                  ÀÀøÀÀ€Àø
-(|®/v20130716_00748_st  Ksd065@ë•D\òy°?;þ+@€E²Þ×=]"                  ÀÀøÀÀ€Àø
-(|®/v20130716_00750_st  Ksd065@ë•D`Cg?IÍ~@€E³	×=sóa                  ÀÀøÀÀ€Àø
-(|®/v20130716_00940_st  Ksd065@ë•EÜÔ²?;@€E²\×='wè                  ÀÀøÀÀ€Àø
-(|®/v20130716_00942_st  Ksd065@ë•Eà=?Bwø@€E²z
=Bû?Œe@{a¾™™šE±!qD"~C¹ŽúAˆZ>2ÎJ                  ÀÀøÀÀ€AˆZ?ÆYÉ@
-(|®/v20130718_00130_st  Ksd065@ë•t$ŠN?(‹@€E¼¾q=ÃxT                  ÀÀøÀÀ€Àø
-(|®/v20130718_00132_st  Ksd065@ë•wT%?Q@€E»º…=£ðH                  ÀÀøÀÀ€Àø
-(|®/v20130718_00322_st  Ksd065@땀þ–Xœ?@€E²f=Ø                  ÀÀøÀÀ€Àø
-(|®/v20130718_00324_st  Ksd065@땁â®6?Z@€E®êš=·;X                  ÀÀøÀÀ€Àø
-(|®/v20130718_00514_st  Ksd065@땂`¢Ø?"@€Eš®=¸                  ÀÀøÀÀ€Àø
-(|®/v20130718_00516_st  Ksd065@땂"•
¿?ˆ
@€E›âR='…ø                  ÀÀøÀÀ€Àø
-(|®/v20130718_00766_st  Ksd065@땆‰¿‡?Ña@€EƒÃ=¨ø                  ÀÀøÀÀ€Àø
-(|®/v20130718_00768_st  Ksd065@땆'n7?p@€E¤Ž{=_rI                  ÀÀøÀÀ€Àø
-(|®/v20130723_00132_st  Ksd065@ë–#|à?cÕ¼@€E‡Ö…=Á"4                  ÀÀøÀÀ€Àø
-(|®/v20130723_00134_st  Ksd065@ë–#'ª‡?V>@€E‡æ)=­c¨                  ÀÀøÀÀ€Àø
-(|®/v20130728_00164_st  Ksd065@ë–À/̶Ò?LOw@€E§UÍ=³»œ                  ÀÀøÀÀ€Àø
-(|®/v20130728_00166_st  Ksd065@ë–À3µ_?7€q@€E§Aö=¢c°                  ÀÀøÀÀ€Àø
-(|®/v20130729_00046_st  Ksd065@ë–àæg~?EgÅ@€E©hf=®T                  ÀÀøÀÀ€Àø
-(|®/v20130729_00048_st  Ksd065@ë–à/´??JK@€E§í==º…Q                  ÀÀøÀÀ€Àø
-(|®/v20130730_00123_st  Ksd065@ë—'"1?4
¾@€E©¸=‡Ïœ                  ÀÀøÀÀ€Àø
-(|®/v20130730_00125_st  Ksd065@ë—…c—)?ÿ@€E¨ï¸=xUx                  ÀÀøÀÀ€Àø
-(|®/v20130730_00315_st  Ksd065@ë—q¶¦?D©@€E·Øf=•™$                  ÀÀøÀÀ€Àø
-(|®/v20130730_00317_st  Ksd065@ë—tâ*,?9Fw@€E¶=‰¾ü                  ÀÀøÀÀ€Àø
-(|®/v20130730_00507_st  Ksd065@ë—ôµt?Zî<@€EOì=p8                  ÀÀøÀÀ€Àø
-(|®/v20130730_00509_st  Ksd065@ë—/ö?>¬z@€E›³®=¶2ä                  ÀÀøÀÀ€Àø
-(|®/v20140702_00295_st  Ksd065@ëÁ!Jݜ?7s[@€E"A=BõÐ                  ÀÀøÀÀ€Àø
-(|®/v20140702_00297_st  Ksd065@ëÁ!M¾G?62\@€E'‡ì=†±                  ÀÀøÀÀ€Àø
-(|®/v20140705_00293_st  Ksd065@ëÁ±·É?»†@€Erf=Nx¸                  ÀÀøÀÀ€Àø
-(|®/v20140705_00295_st  Ksd065@ëÁ¤¡?À2V@€Er=›ö4                  ÀÀøÀÀ€Àø
-(|®/v20140709_00175_st  Ksd065@ëÁÿñéqž?ýý@€E"Íf=žhŒ                  ÀÀøÀÀ€Àø
-(|®/v20140709_00177_st  Ksd065@ëÁÿõ)R4?Èä@€E"a¤=‰ùH                  ÀÀøÀÀ€Àø
-(|®/v20140709_00607_st  Ksd065@ëŠÝ?B9º@€EŽÈf=gp                  ÀÀøÀÀ€Àø
-(|®/v20140709_00609_st  Ksd065@덍â?>Í.@€EŽ=`	x                  ÀÀøÀÀ€Àø
-(|®/v20140709_00946_st  Ksd065@ëÂ~°d?Þ(ç@€EŒþ>	kv                  ÀÀøÀÀ€Àø
-(|®/v20140728_00190_st  Ksd065@ëÄ`‡dm"?"
Õ@€E'ˆ×>(XÍ                  ÀÀøÀÀ€Àø
-(|®/v20140728_00192_st  Ksd065@ëÄ`Šû±'?ŒßÝ@€E''š>(ð£                  ÀÀøÀÀ€Àø
-(|®/v20140729_00127_st  Ksd065@ëÄîÚ˜?2Ç÷@€Eā
=]z©                  ÀÀøÀÀ€Àø
-(|®/v20140729_00129_st  Ksd065@ëÄòsþ?>ñ=@€EÅš=¿òì                  ÀÀøÀÀ€Àø
-(|®/v20140729_00175_st  Ksd065@ëĀZKZÇ?)M@€E¶Õ=Õ                  ÀÀøÀÀ€Àø
-(|®/v20140729_00177_st  Ksd065@ëĀ]´@?1Ú~@€EµÌì=¡Eè                  ÀÀøÀÀ€Àø
-(|®/v20150312_00549_st  Ksd065@ëàËZM¤?[œ&@€EµRÍ>D                  ÀÀøÀÀ€Àø
-(|®/v20150312_00551_st  Ksd065@ëàË]:ùP?V
¶@€Eµj
=‰2,                  ÀÀøÀÀ€Àø
-(|®/v20150707_00540_st  Ksd065@ëïejÞË}?c0°A FÖö=ÿÊ¡                  ÀÀøÀÀ€Àø
-(|®/v20150707_00542_st  Ksd065@ëïeqغÂ?`ŽòA FTš=H                  ÀÀøÀÀ€Àø
-(|®/v20150716_00080_st  Ksd065@ëð\J®¥?AnJ@€E§M¸=¥p                  ÀÀøÀÀ€Àø
-(|®/v20150716_00082_st  Ksd065@ëð_"j2?<Ð@€E¦á=ª£e                  ÀÀøÀÀ€Àø
-(|®/v20150717_00343_st  Ksd065@ëð¡×+öS?K"é@€E"ý\=¤s\                  ÀÀøÀÀ€Àø
-(|®/v20150717_00345_st  Ksd065@ëð¡Úv³æ?;&Ä@€E•"=lMy                  ÀÀøÀÀ€Àø
-(|®/v20150717_00391_st  Ksd065@ëð¢6wk?1ïÒ@€E—;=•H                  ÀÀøÀÀ€Àø
-(|®/v20150717_00393_st  Ksd065@ëð¢9ÚlH?oB;@€E—ó¸=bä                  ÀÀøÀÀ€Àø
-(|®/v20150719_00031_st  Ksd065@ëðç(…ZG?-cè@€E˜'ì=Ãÿh                  ÀÀøÀÀ€Àø
-(|®/v20150719_00033_st  Ksd065@ëðç+ǔ)?'Z\@€E™U
=Òæ‡                  ÀÀøÀÀ€Àø
-(|®/v20160708_00223_st  Ksd065@ìAðk"?Q͇@€E—n×=Àœ°                  ÀÀøÀÀ€Àø
-(|®/v20160708_00225_st  Ksd065@ìAóÜñˆ?`a'@€E—")=™c¨                  ÀÀøÀÀ€Àø
-(|®/v20170620_00709_st  Ksd065@ìH¦š7>0?º2›@€E‹'= Ý¸                  ÀÀøÀÀ€Àø
-(|®/v20170620_00923_st  Ksd065@ìH¨tZÏ?ÂÑà@€E—¤ì=‰®D                  ÀÀøÀÀ€Àø
-(|®/v20170620_00925_st  Ksd065@ìH¨vá¨ý?ÆY@€E—Ñ>*9<                  ÀÀøÀÀ€Àø
-(|®/v20180508_00631_st  Ksd065@ìpëyT?¢¤d@€E§5á=ë÷Œ                  ÀÀøÀÀ€Àø
-(|®/v20180508_00633_st  Ksd065@ìpëÿ˜?ý-@€E§H=kðÿ                  ÀÀøÀÀ€Àø
-(|®/v20180508_00679_st  Ksd065@ìpëf³¸Õ?¸<@€E­|
=Th                  ÀÀøÀÀ€Àø
-(|®/v20180508_00681_st  Ksd065@ìpëi®_N?žˆû@€E­9{={	?                  ÀÀøÀÀ€Àø
-(|®/v20180511_00930_st  Ksd065@ìqF÷±Ø*?Jß@€EŸif="r¨                  ÀÀøÀÀ€Àø
-(|®/v20190411_01379_st  Ksd065@ì›)äé‰F?çâ@€E‹Ù=ö¦Œ                  ÀÀøÀÀ€Àø
-(|®/v20190411_01381_st  Ksd065@ì›)èm?ºxˆ@€EŒX=³¬d                  ÀÀøÀÀ€Àø
-(|®/v20190616_00542_st  Ksd065@ì£iî'T?Jµa@€EqÂÍ=O7                  ÀÀøÀÀ€Àø
-(|®/v20190616_00544_st  Ksd065@ì£iñ
i?G>Á@€Eqi=šnÅ                  ÀÀøÀÀ€Àø
-(|®/v20190808_00815_st  Ksd065@ìªNëZ¬?bj@€E'a¸=ßo–                  ÀÀøÀÀ€Àø
-(|®/v20190808_00817_st  Ksd065@ìªR8qŒ?U{È@€E'ÍÃ=µT¬                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_41_LC_Kaper2final.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 3478 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-09-30T17:07:23
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="125">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-09-26T16:13:28">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<PARAM arraysize="23" datatype="char" name="Match type" value="Pair match; All matches">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="11" datatype="char" name="Match algorithm" value="Exact Value">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="82" datatype="char" name="Join Type" value="1 and 2 (An output row for each row represented in both input tables (INNER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="19" datatype="char" name="First input table" value="338: 41_LC_Km5.fits"/>
<PARAM arraysize="21" datatype="char" name="Second input table" value="339: 41_LC_Kaper2.asc"/>
<FIELD datatype="long" name="sourceid"/>
<FIELD arraysize="18" datatype="char" name="filename">
<DESCRIPTION>Expression: substring($2,0,18)</DESCRIPTION>
</FIELD>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc"/>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match"/>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr"/>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext"/>
<FIELD datatype="long" name="objtype"/>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected"/>
<FIELD datatype="long" name="photcode"/>
<FIELD arraysize="18" datatype="char" name="file_1"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal_old"/>
<FIELD datatype="double" name="Kfinal">
<DESCRIPTION>Expression: $36</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="eKfinal_old"/>
<FIELD datatype="double" name="eKfinal">
<DESCRIPTION>Expression: $37</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="photcodef"/>
<FIELD arraysize="18" datatype="char" name="file_2">
<DESCRIPTION>Expression: substring($1,11,29)</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Kaper2"/>
<FIELD datatype="double" name="Kerr"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  244 / width of table in bytes                        NAXIS2  =                  125 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   39 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TCOMM2  = 'Expression: substring($2,0,18)'                                      TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TTYPE25 = 'file_1  '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal_old'         / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'Kfinal  '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TCOMM33 = 'Expression: $36'                                                     TTYPE34 = 'eKfinal_old'        / label for column 34                            TFORM34 = 'E       '           / format for column 34                           TTYPE35 = 'eKfinal '           / label for column 35                            TFORM35 = 'D       '           / format for column 35                           TCOMM35 = 'Expression: $37'                                                     TTYPE36 = 'photcodef'          / label for column 36                            TFORM36 = 'I       '           / format for column 36                           TTYPE37 = 'file_2  '           / label for column 37                            TFORM37 = '18A     '           / format for column 37                           TCOMM37 = 'Expression: substring($1,11,29)'                                     TTYPE38 = 'Kaper2  '           / label for column 38                            TFORM38 = 'D       '           / format for column 38                           TTYPE39 = 'Kerr    '           / label for column 39                            TFORM39 = 'D       '           / format for column 39                           DATE-HDU= '2022-09-30T17:07:23' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
 ™ˆ&&v20100305_00873_stKsd065@êû«%o[?*õy@€E¯r\=ŸD                  ÀÀøÀÀ€À@1tôH Æ&À?ʍ,8uNEv20100305_00873_st@1tôH Æ&?ʍ,8uNE
 ™ˆ&&v20100305_00875_stKsd065@êû«(ƒÔ?@o@€E¯¿=¼|ô                  ÀÀøÀÀ€À@1ËD8PÀ?Ó)[ºÄ"v20100305_00875_st@1ËD8P?Ó)[ºÄ"
 ™ˆ&&v20100319_00597_stKsd065@êýkú«èQ?'p÷A FBÓ¤=ÎÊÁ?‡0k@€Qìf¾n—
FBA×DSkuDá½üAqa>VÒ[v20100319_00597_stAŠéy>cSø?Ç÷é©­4f?€AŠéy@1[v»±>cSø?»¶9&Y§ûv20100319_00597_st@1[v»±?»¶9&Y§û
 ™ˆ&&v20100319_00599_stKsd065@êýlŒR?&éA FA•M=±"v20100319_00599_stA‹Òò>xÔþ?Ôñƒˆ?€A‹Òò@1{0—f¶>xÔþ?¾ýÃ×ñˆ¤v20100319_00599_st@1{0—f¶?¾ýÃ×ñˆ¤
 ™ˆ&&v20100324_00411_stKsd065@êþz›Ò"?)OA F0†H=žÂt                  ÀÀøÀÀ€À@1¢²w/ÉÄÀ?ÁÈPµ5v20100324_00411_st@1¢²w/ÉÄ?ÁÈPµ5
 ™ˆ&&v20100324_00413_stKsd065@êþ€zԈ?&Þ±A F0'=¤-Á@Ț
@[…e¾}ó¶
F/òDâÓDâ±qA6³>Yóev20100324_00413_stAŽ1'>Š=q?ÐdК76¿€AŽ1'@1'l°¨0$>Š=q?¾×¿gàì"v20100324_00413_st@1'l°¨0$?¾×¿gàì"
 ™ˆ&&v20100927_00091_stKsd065@ë`
­'Á?&æÁ@€Eº¸=•ä                  ÀÀøÀÀ€À@1û«?a~À?ÕQ¢eäCþv20100927_00091_st@1û«?a~?ÕQ¢eäCþ
 ™ˆ&&v20100927_00093_stKsd065@ë`q'"?9ø`@€EžR×=¥Ä                  ÀÀøÀÀ€À@2&@^aLÀ?Ù¤Ž[þ£v20100927_00093_st@2&@^aL?Ù¤Ž[þ£
 ™ˆ&&v20110514_00579_stKsd065@ë2%ì®j?¾@€EªŽ…=•Í8                  ÀÀøÀÀ€À@13/üOéØÀ?ÅP'Gsv20110514_00579_st@13/üOéØ?ÅP'Gs
 ™ˆ&&v20110514_00581_stKsd065@ë2)CEO?%Áó@€Eª±R=–^T                  ÀÀøÀÀ€À@1îñ½ÓPÀ?ÕHÃ.Ñë†v20110514_00581_st@1îñ½ÓP?ÕHÃ.Ñë†
 ™ˆ&&v20110515_00586_stKsd065@ë2(£…K?H<@€Ež*¸=šÇH                  ÀÀøÀÀ€À@1n:ëÞÃþÀ?É4µ¾ñ¶ïv20110515_00586_st@1n:ëÞÃþ?É4µ¾ñ¶ï
 ™ˆ&&v20110515_00588_stKsd065@ë2(¦×ªÌ?Ý>@€Ežsf=±úô                  ÀÀøÀÀ€À@1"ð¡Ax­À?ʍhNúìv20110515_00588_st@1"ð¡Ax­?ʍhNúì
 ™ˆ&&v20110516_00548_stKsd065@ë2H»¿ïD?c@€E–Bf="x                  ÀÀøÀÀ€À@1š¤§ÍtÀ?ʌš_˜ÑÄv20110516_00548_st@1š¤§Ít?ʌš_˜ÑÄ
 ™ˆ&&v20110516_00550_stKsd065@ë2H¿
—^?åî@€E–?Ã=™£ˆ                  ÀÀøÀÀ€À@1'QHü¼{À?ÉïoÙ¸pv20110516_00550_st@1'QHü¼{?ÉïoÙ¸p
 ™ˆ&&v20110517_00761_stKsd065@ë2h܇Š£?^@€E\=ˆ"Á                  ÀÀøÀÀ€À@1Ï÷¶ŽËúÀ?Ñp2y2<—v20110517_00761_st@1Ï÷¶ŽËú?Ñp2y2<—
 ™ˆ&&v20110517_00763_stKsd065@ë2hßâ~:?«f@€E9=ˆê                  ÀÀøÀÀ€À@1^FwVìFÀ?ƒM'Pïv20110517_00763_st@1^FwVìF?ƒM'Pï
 ™ˆ&&v20110615_00763_stKsd065@ë6
ðµ	?csê@€EÃÆ=ª]¼                  ÀÀøÀÀ€À@1|aæŸÜ*À?Ó]C1Ãsv20110615_00763_st@1|aæŸÜ*?Ó]C1Ãs
 ™ˆ&&v20110615_00765_stKsd065@ë6

A§À?jE•@€EÄ4H=à                  ÀÀøÀÀ€À@1†Åí´åvÀ?Ój0±_ûŠv20110615_00765_st@1†Åí´åv?Ój0±_ûŠ
 ™ˆ&&v20110826_00098_stKsd065@ë?E"Äu?‹NL@€E•®Ã='þ"                  ÀÀøÀÀ€À@1aÿ%úäÀ?Ò©¹õgéòv20110826_00098_st@1aÿ%úä?Ò©¹õgéò
 ™ˆ&&v20110826_00100_stKsd065@ë?H¦È?n@€E•žq='Ø                  ÀÀøÀÀ€À@1ÍóŽzԍÀ?ېÓ<[
kv20110826_00100_st@1ÍóŽzԍ?ېÓ<[
k
 ™ˆ&&v20110911_00522_stKsd065@ëAi}È?sUå@€E¾.3=ºw›                  ÀÀøÀÀ€À@1ü•,2õ À?Ý;ˆ¾‹	v20110911_00522_st@1ü•,2õ ?Ý;ˆ¾‹	
 ™ˆ&&v20110911_00524_stKsd065@ëAl è?hQö@€E¾q=¢Š¼                  ÀÀøÀÀ€À@1æ²8ö'îÀ?Ü-@ȍa4v20110911_00524_st@1æ²8ö'î?Ü-@ȍa4
 ™ˆ&&v20120306_00344_stKsd065@ëW):'ù?1‹¨@€E˜R=²ò€                  ÀÀøÀÀ€À@0ès-jˆÀ?¿¶q:äv20120306_00344_st@0ès-jˆ?¿¶q:ä
 ™ˆ&&v20120306_00346_stKsd065@ëW)'OpV?,Ba@€E˜=µ3œ                  ÀÀøÀÀ€À@1!Ë
9îØÀ?ÃRÅʔ]Õv20120306_00346_st@1!Ë
9îØ?ÃRÅʔ]Õ
 ™ˆ&&v20120307_00897_stKsd065@ëWJIÿ'Ø?™@€EÝá=ñ#©v20120307_00897_stA†Â>""?ª?†¹?€A†Â@0Êûu™l>""?À°/5v20120307_00897_st@0Êûu™l?À°/5
 ™ˆ&&v20120307_00899_stKsd065@ëWJM˔?$,›@€EÝ8¤>X	U                  ÀÀøÀÀ€À@0ê:ÒxÀ?Ã)w%öZ³v20120307_00899_st@0ê:Òx?Ã)w%öZ³
 ™ˆ&&v20120310_00374_stKsd065@ëWªÕ?
D×@€Eµ*{=Á¢Œ@rGÓ@'áHe¾"zá
EµòD_dDÛÃ+A‹CŸ>>ºv20120310_00374_stA"=q>JÀƒ?Æi†
Õh?€A"=q@0¨ŠF5o>JÀƒ?¸€¿
d>'v20120310_00374_st@0¨ŠF5o?¸€¿
d>'
 ™ˆ&&v20120310_00376_stKsd065@ëWª	
•°?êó@€Eµ=¹"|v20120310_00376_stA†P>m'h?ͱ,£0%?€A†P@0úLªtþ#>m'h?ÀÑËÔv©v20120310_00376_st@0úLªtþ#?ÀÑËÔv©
 ™ˆ&&v20120313_00804_stKsd065@ëXü2È?‡à/@€Eµb¸=—?¨3ª@ £×e¾´¼j
Eµ€áD^ÝãDÛ¥A…  >SSk                  ÀÀøÀÀ€À@0q¦Ÿ¶"À?À='Ñ¡Õv20120313_00804_st@0q¦Ÿ¶"?À='Ñ¡Õ
 ™ˆ&&v20120313_00806_stKsd065@ëXÿEŠÏ?"ݝ@€E´Õ==ɲM?øþ?ê=qf¾¢MÓ
E´Ÿ3DèX9DÛôåAƒ¸~>'l                  ÀÀøÀÀ€À@0vè}QÀ?ÂS"œO*œv20120313_00806_st@0vè}Q?ÂS"œO*œ
 ™ˆ&&v20120325_00271_stKsd065@ëYˆ(aˆ†>þK@€Eïq=Ëf+?MŸ@W®e¾‹C–
E'BÍD^ï+DÛÉüAŠ-î>†6jv20120325_00271_stA'ÌÍ>n˜?Ü&í˜)o?€A'ÌÍ@0†Xø<*>n˜?³(ç´w½¤v20120325_00271_st@0†Xø<*?³(ç´w½¤
 ™ˆ&&v20120325_00273_stKsd065@ëYˆ,És?
¡@€E«f>PËAŽ›@Pf¾ƒo
EŒ=Dèn%DܨA‰|>‡^•v20120325_00273_stA'¼j>o?Ì9:V0?€A'¼j@0Zûží>o?³%ïßÍ~v20120325_00273_st@0Zûží?³%ïßÍ~
 ™ˆ&&v20120329_00610_stKsd065@ëZBUO"?{éT@€EÆà{=ú]Þ?iW&@ë…e¾—P
EÆç
D^ÐbDÛÕPA"Á>"Ó                  ÀÀøÀÀ€À@0R4'S1À?»fáð
v20120329_00610_st@0R4'S1?»fáð

 ™ˆ&&v20120329_00612_stKsd065@ëZEÂVý?€8t@€EÅò\=é.}                  ÀÀøÀÀ€À@0¸DuÃm»À?ÆnÞ¦"´v20120329_00612_st@0¸DuÃm»?ÆnÞ¦"´
 ™ˆ&&v20120510_00594_stKsd065@ë_JA˜`ß?$s­@€E€"¤=Žÿ                   ÀÀøÀÀ€À@1
þÚUÀ?À"µèv20120510_00594_st@1
þÚU?À"µè
 ™ˆ&&v20120510_00596_stKsd065@ë_JEpÎ?0û	@€E€–¸=†Þ @+`@,ÌÍf¾…¸
E~ÍÃD茬DۀÕAŒ3>p¸šv20120510_00596_stA†bN>A‰7?ͱ,£0%?€A†bN@0êãù"Ã>A‰7?¼8âoF>{v20120510_00596_st@0êãù"Ã?¼8âoF>{
 ™ˆ&&v20130526_01149_stKsd065@ëŽéØ_͛?‰@€E•†==†6¤                  ÀÀøÀÀ€À@0·è¢HiÀ?Āì¤ÿ6ºv20130526_01149_st@0·è¢Hi?Āì¤ÿ6º
 ™ˆ&&v20130526_01151_stKsd065@ëŽé۞[ö?"K@€E–	H=`ڏ<çä«@Qìg¾ª~ú
E"ôÍDèIDÛ»–A"¥'>…O                  ÀÀøÀÀ€À@0uû#ÐÌÀ?À·Ñ`8~Rv20130526_01151_st@0uû#ÐÌ?À·Ñ`8~R
 ™ˆ&&v20130627_00824_stKsd065@ë'å}UöØ? §W@€E•ì=˜ð$@2 @1ë…d¾Òò
E•()D^mÃDÛÓ¦AˆfÑ><~5v20130627_00824_stAƒ5?>,1?ÌD3«,ˆ?€Aƒ5?@0ä|ä9>,1?¶,Wd߆v20130627_00824_st@0ä|ä9?¶,Wd߆
 ™ˆ&&v20130627_00826_stKsd065@ë'å€yèN?-#@€E•i¤=Ÿ6?!4@f¾‡®
E"¬=DèIDÛ·DA‡m=òSýv20130627_00826_stA"‰7>>vÉ?Â&ZCry\?€A"‰7@0šà$Ą>>vÉ?·×ACÔEÒv20130627_00826_st@0šà$Ą?·×ACÔEÒ
 ™ˆ&&v20130701_00255_stKsd065@ë"b(ä¢? Ð@€E™¶H=°QÛ?·ö@\)f¾‡+
E˜Ä{D^ȃDÛª°AŠæï>Ck˜v20130701_00255_stA"7L>(õÃ?ÁYÊr¾t?€A"7L@0·|¦†°r>(õÃ?¸î.%ÕDóv20130701_00255_st@0·|¦†°r?¸î.%ÕDó
 ™ˆ&&v20130701_00257_stKsd065@ë"b,-Åá?¸@€Eš
3=Ò&Øv20130701_00257_stA"ë…>=p¤?ª?ûßf?€A"ë…@0¾º§òqò>=p¤?¸Ò‹­Ó
v20130701_00257_st@0¾º§òqò?¸Ò‹­Ó

 ™ˆ&&v20130714_00246_stKsd065@ë"ÿ;?#s@€E¦¸…='Fpv20130714_00246_stAƒÔþ>-V?ÉC(ØñW?€AƒÔþ@0©‰ú">-V?¹§64'âv20130714_00246_st@0©‰ú"?¹§64'â
 ™ˆ&&v20130714_00248_stKsd065@ë"ÿ"YÎþ?/š@€E¦éì=¦?ô¨@.{e¾…¸
E¥Ô=DèaÃDېRAˆÑÜ>Dv~v20130714_00248_stAƒ
=>¾w?Ân—N)N?€Aƒ
=@0K"œÈ>¾w?·½o²kA›v20130714_00248_st@0K"œÈ?·½o²kA›
 ™ˆ&&v20130714_00654_stKsd065@ë•M¾4?4þ@€E¤£==§Ž                  ÀÀøÀÀ€À@0¯ìGv{™À?¼jæav20130714_00654_st@0¯ìGv{™?¼jæa
 ™ˆ&&v20130714_00656_stKsd065@ë•PÑÿ'?Û	@€E¤h==ÿe                  ÀÀøÀÀ€À@0݄ª¾À?¾£.:`Z·v20130714_00656_st@0݄ª¾?¾£.:`Z·
 ™ˆ&&v20130715_00225_stKsd065@ë• øJ"?2"%@€E¦¹H>VEs@Gæ@%e¾–‡+
E¥¶fD^p!DÛº-A‡`¤>æªv20130715_00225_stAƒ>Iº^?Ç:DXÉ!?€Aƒ@0‹ø>W>Iº^?ºhÆÇÅ{v20130715_00225_st@0‹ø>W?ºhÆÇÅ{
 ™ˆ&&v20130715_00227_stKsd065@ë• ûñ}†?8Ì@€E§H=ߋ¢v20130715_00227_stA"•>Iº^?Â&ZCry\?€A"•@0º †Î>Iº^?¾Sh¬¸v20130715_00227_st@0º †Î?¾Sh¬¸
 ™ˆ&&v20130715_00681_stKsd065@ë•%»Ep¢?%>´@€E°:ì=ú¤Îv20130715_00681_stAƒŸ¾>2-?Òª?Cg2?€AƒŸ¾@0¢éz÷ù'>2-?»6Ÿ/Áv20130715_00681_st@0¢éz÷ù'?»6Ÿ/Á
 ™ˆ&&v20130715_00683_stKsd065@ë•%¾»,?5Ý@€E¯è\=˜N@«WA@.{g¾'ë…
E¯´=DèçDÛÄ{A‰˜>f¯v20130715_00683_stA"7L>?|î?Ç:DT>?€A"7L@0¦"Ã0'>?|î?»ú'v20130715_00683_st@0¦"Ã0'?»ú'
 ™ˆ&&v20130716_00214_stKsd065@ë•@À?]¢Ô@€EÂ9=a›(                  ÀÀøÀÀ€À@0ŸÞÅ"ŽÀ?ÀîÏâåß¡v20130716_00214_st@0ŸÞÅ"Ž?ÀîÏâåß¡
 ™ˆ&&v20130716_00216_stKsd065@ë•@!XÕ¯?j ¶@€EÁZÃ=]¼!=¬â@0e¾–‡+
EÀšDètÅDۖwA†P#>sy                  ÀÀøÀÀ€À@0‡©Š¦ØÀ?¾±ïV¾v20130716_00216_st@0‡©Š¦Ø?¾±ïV¾
 ™ˆ&&v20130716_00358_stKsd065@ë•A:·5?$g@€E¿íf=Ê3v20130716_00358_stA'ãT>49X?ª?ûßf?€A'ãT@0ŠÅª¤}>49X?¹Nwd™©v20130716_00358_st@0ŠÅª¤}?¹Nwd™©
 ™ˆ&&v20130716_00360_stKsd065@ë•A>^º?#uÉ@€EÀ!¸=œy=œ¦E@6fff¾"ýô
E¾µ®Dè+ðDۈîA†ìå>@²Ÿv20130716_00360_stA'{>²-?ÅÝH…9»ð?€A'{@0bŽã58>²-?µñŽŽ›v20130716_00360_st@0bŽã58?µñŽŽ›
 ™ˆ&&v20130716_00550_stKsd065@ë•BÊQg§?4@¦@€E¼\=Ÿˆ?Ó—@C33f¾ž¸R
E»úD^ìDÛ·çAˆÁë>PJ{v20130716_00550_stAƒ™š>NÙ?ª?†¹?€Aƒ™š@0–óE¶ 1>NÙ?¼LQñ0v20130716_00550_st@0–óE¶ 1?¼LQñ0
 ™ˆ&&v20130716_00552_stKsd065@ë•BÍ®9?+€ö@€E»lq=­–(?†œG@5f¾†$Ý
Eº½šDèeôDÛ¹ªA‰å'>O"bv20130716_00552_stA…1>Y‡?ËHi12Á0?€A…1@0ªÓ}KH>Y‡?¼ÃÜ7Ø#Ùv20130716_00552_st@0ªÓ}KH?¼ÃÜ7Ø#Ù
 ™ˆ&&v20130716_00742_stKsd065@ë•DR°ÁÔ?G¥Z@€E±X¸=¤à"v20130716_00742_stAƒ1'>7KÇ?ݝb£¡]?€Aƒ1'@0‡ë¦EÆ>7KÇ?º«øʂSCv20130716_00742_st@0‡ë¦EÆ?º«øʂSC
 ™ˆ&&v20130716_00744_stKsd065@ë•DUý£?z™@€E²¸=·ïˆ                  ÀÀøÀÀ€À@0éËñ˜Z~À?ÆAêËý™v20130716_00744_st@0éËñ˜Z~?ÆAêËý™
 ™ˆ&&v20130716_00934_stKsd065@ë•EÓu®?$ҋ@€E²&\=›¯Ìv20130716_00934_stA…V>fff?Ë¥ãSõA?€A…V@0­Çw³¨d>fff?»¯PëCv20130716_00934_st@0­Çw³¨d?»¯PëC
 ™ˆ&&v20130716_00936_stKsd065@ë•E֜ê\?"–=@€E²M¤= *°?ùœc@.{g¾ˆ1'
E²HDè/TDÛ¾ÉAˆý¹>W`v20130716_00936_stA"‡+>7KÇ?»¥ãSÕé?€A"‡+@0žÑržžÔ>7KÇ?ºJÉ|Šýv20130716_00936_st@0žÑržžÔ?ºJÉ|Šý
 ™ˆ&&v20130718_00124_stKsd065@ë•jwÝÝ?pÆ@€E¿Ý=²ò,@'@>{f¾†§ð
E¿^áD^ÒD۟¦AŠDü>]e]v20130718_00124_stA"+>?|î?Â;œüú›'?€A"+@0¡"¸¤\>?|î?¹@_ç[b?v20130718_00124_st@0¡"¸¤\?¹@_ç[b?
 ™ˆ&&v20130718_00126_stKsd065@ë•m'4u?è×@€E¿o¤=¬v20130718_00126_stA…¬>S÷Ï?Æi†
Õh?€A…¬@0È wƒÚ>S÷Ï?½pk-‰7v20130718_00126_st@0È wƒÚ?½pk-‰7
 ™ˆ&&v20130718_00316_stKsd065@땀ôEœ?œ@€E°F¤=–C >(
H@\(öf¾'J
E¯¤D^¹ÛDÛ¬!A‰ ­>Õv20130718_00316_stA'C–>Iº?¹C(w9?€A'C–@0y¡èÀ">Iº?´Í§_Ùv20130718_00316_st@0y¡èÀ"?´Í§_Ù
 ™ˆ&&v20130718_00318_stKsd065@땀÷õÐ&?S@€E±={=¾ÂÂ?©gþ@1G®f¾ƒ•
E°°ÍDèMPDۏuAŠ…Í>?á¤v20130718_00318_stA'Û#>hs?ÇÇO'½X§?€A'Û#@0›%óK¶>hs?·‹_sÜŠv20130718_00318_st@0›%óK¶?·‹_sÜŠ
 ™ˆ&&v20130718_00508_stKsd065@땂w9è"?8H@€EšN=':<>Ë@_\)f¾—P
EšTD^˜BDÛºAŠ»]>[þØv20130718_00508_stA'§ð>!ÊÁ?ÇÇO'½X§?€A'§ð@0Œóï;>!ÊÁ?´'4xl¥v20130718_00508_st@0Œóï;?´'4xl¥
 ™ˆ&&v20130718_00510_stKsd065@땂z~V?¢{@€Eš>=¼¼ÌAIÜê@`e¾‡+
E™¼{DèZ%Dۜ¤A‹»*>dúv20130718_00510_stA… Å>9X?ĔĔ%J¶?€A… Å@0Óøy`Ä>9X?»áýɞv20130718_00510_st@0Óøy`Ä?»áýɞ
 ™ˆ&&v20130718_00760_stKsd065@땆i°s?!@€Eê=Ž|                  ÀÀøÀÀ€À@/'E¿žÀ?àˆ56»v20130718_00760_st@/'E¿ž?àˆ56»
 ™ˆ&&v20130718_00762_stKsd065@땆¤hU?¥»@€EÙ}ö=™²                  ÀÀøÀÀ€À@0ߑ¦ŽPÀ?â¥ÖÇt<v20130718_00762_st@0ߑ¦ŽP?â¥ÖÇt<
 ™ˆ&&v20130723_00126_stKsd065@ë–#uw†?d8o@€EˆµR=ÜÜ>€‡}@záf¾˜"u
Eˆ£3D^XDÛ¾¨A†ˆ#>¿Hv20130723_00126_stAƒÂ>?|î?½âî¾?€AƒÂ@0{á±8{>?|î?¸ì7¹	
v20130723_00126_st@0{á±8{?¸ì7¹	

 ™ˆ&&v20130723_00128_stKsd065@ë–#xÌ_j?Zâ•@€EˆÄq=™"È@bú»@ÌÍf¾'n˜
EˆxfDèLþDÛ¦wA‡Òy>('>v20130723_00128_stA">D›¦?Ä-ûmOÆ?€A"@0Út÷«ü>D›¦?¸'§¹v20130723_00128_st@0Út÷«ü?¸'§¹
 ™ˆ&&v20130728_00158_stKsd065@ë–À%êðÏ?Bæt@€E¨X='R8@Œðý@P£×e¾'hs
E§"D^®D۞ÁAˆ/Ô>T—¶v20130728_00158_stAƒå`>B\?³X枒c?€Aƒå`@0ˆ2ù±ÎO>B\?¸²me¤_šv20130728_00158_st@0ˆ2ù±ÎO?¸²me¤_š
 ™ˆ&&v20130728_00160_stKsd065@ë–À)'Æî?@s`@€E¨š=}‹¨@­f`@ £×f¾¢Ðå
E¦ÙHDè_DÛ¡HA†€Ã>5¼~v20130728_00160_stA"Z>Kƨ?Óç:_áÚ¿€A"Z@0§QaU˜>Kƨ?¾X8ß:W`v20130728_00160_st@0§QaU˜?¾X8ß:W`
 ™ˆ&&v20130729_00040_stKsd065@ë–à†1ˆ?GeU@€Eªq=µF"@t@G
=f¾˜"u
E©wHD^µDÛÉAˆrk>J§³                  ÀÀøÀÀ€À@0¥
UƒËæÀ?¾¤Ù"×ñlv20130729_00040_st@0¥
UƒËæ?¾¤Ù"×ñl
 ™ˆ&&v20130729_00042_stKsd065@ë–àÒ;÷?FÉ
@€EªìÍ=
Ð@šR@l(öf¾•
Eª"Dè@îDÛ¤A‰Q>nº                  ÀÀøÀÀ€À@0¶ïÜó¶À?¾Î—ßYÕv20130729_00042_st@0¶ïÜó¶?¾Î—ßYÕ
 ™ˆ&&v20130730_00117_stKsd065@ë—x	Ü£?>²@€E§¯š=j$ >L®¡@1G®f¾–‡+
E§D^ªÁDÛ§+A†èŸ>pm                  ÀÀøÀÀ€À@0_MjyÀþÀ?ºqæ"v20130730_00117_st@0_MjyÀþ?ºqæ"
 ™ˆ&&v20130730_00119_stKsd065@ë—{SGü?8'@€E§Ì×=iøA|²@J=qe¾Š=q
E§H¤DèF=DÛTA‡#>}ÿ_v20130730_00119_stA"9X>\(ö?Òª?Cg2?€A"9X@0›T³Ut*>\(ö?À®…-Û·v20130730_00119_st@0›T³Ut*?À®…-Û·
 ™ˆ&&v20130730_00309_stKsd065@ë—g›/F?m‰I@€E¼8á=h`                  ÀÀøÀÀ€À@0]ëêX—VÀ?Õc L#hv20130730_00309_st@0]ëêX—V?Õc L#h
 ™ˆ&&v20130730_00311_stKsd065@ë—jÕÁ"?qŒµ@€E¹%®=k°                  ÀÀøÀÀ€À@0¡‡ãSÑÀ?ё©Hxv20130730_00311_st@0¡‡ãSÑ?ё©Hx
 ™ˆ&&v20130730_00501_stKsd065@ë—ôÏ?=®@€Ežñ=="šp                  ÀÀøÀÀ€À@1"P`'¹ŒÀ?Ù]çL›‰·v20130730_00501_st@1"P`'¹Œ?Ù]çL›‰·
 ™ˆ&&v20130730_00503_stKsd065@ë—_e@?P4@€Ežù¸=w>¿                  ÀÀøÀÀ€À@0²–¹4œ
À?҆ÿ‰fhv20130730_00503_st@0²–¹4œ
?҆ÿ‰fh
 ™ˆ&&v20140702_00289_stKsd065@ëÁ!?ÊE^?Dº@€E' R=?|°@Üàî@
=d¾"zá
E"~DOµD۝Ap§=F'Pv20140702_00289_stAe<õ?ܖö`Æt;?€Ae@-0ýf–dÏ<õ?
‰2ÎÕÃv20140702_00289_st@-0ýf–dÏ?
‰2ÎÕÃ
 ™ˆ&&v20140702_00291_stKsd065@ëÁ!C.Îu?B:@€E'¹=€*àALˆÅ@(öe¾¤Ý/
E"3DਓDۇžAp›*=K¯kv20140702_00291_stAe7L<õ?ؘñÔµD™?€Ae7L@-#¾`Á<õ?îN+Öv20140702_00291_st@-#¾`Á?îN+Ö
 ™ˆ&&v20140705_00287_stKsd065@ëÁ*Y?ÿÿ@€EzýÃ=ˆÏ>½Ôà?J=qg¾¿|î
E'7…DOd¼Dۙ²Ad~=¨OYv20140705_00287_stAbA‰=\)?Ö2'	Ñ?€AbA‰@,TòWåa=\)?¡	›…%v20140705_00287_st@,TòWåa?¡	›…%
 ™ˆ&&v20140705_00289_stKsd065@ëÁc	?û"@€Eiáì=§§?ç˜X?E¸f¾£Sø
EeÀöDà'¢DۆAgW=h³Âv20140705_00289_stAdj=,1?ÞD"¯f•?€Adj@,Å9Xie=,1?—¨ýý]v20140705_00289_st@,Å9Xie?—¨ýý]
 ™ˆ&&v20140709_00169_stKsd065@ëÁÿèùä?¼Š@€E":q=˜hØBÄùƒ@J=qe¾ŽV
E–q\DOŒÝDەv20140709_00169_stAe‡<õ?ܖö`Æt;?€Ae‡@-Zõ}Bx<õ?ŽÌ©¶—v20140709_00169_st@-Zõ}Bx?ŽÌ©¶—
 ™ˆ&&v20140709_00171_stKsd065@ëÁÿë<‰ž?eà@€E"¸R=€¹0B,Ö*@.¸Rf¾šŸ¾
E–3
Dà•šDۊfv20140709_00171_stAdýô<ÌÌÍ?ؘñÔµD™?€Adýô@-<Û¬éï›<ÌÌÍ?£ñ_BÁv20140709_00171_st@-<Û¬éï›?£ñ_BÁ
 ™ˆ&&v20140709_00601_stKsd065@ëÂÆÚE?O
+@€EÉ3=å>pAðû½@(ög¾¥ãT
E¼RDOdDÛÂfv20140709_00601_stAf"=+?ßP7äO¬Á?€Af"@-=)M÷"=+?'õ­~Xpv20140709_00601_st@-=)M÷"?'õ­~Xp
 ™ˆ&&v20140709_00603_stKsd065@ëƒ-ab?ZÜW@€Eï{="pAäs'?´záf¾™™š
E:RDà† DۚwApP{=.q'v20140709_00603_stAeûç=o?ܖö`Æt;?€Aeûç@-0$2dpæ=o?'hâü°ïv20140709_00603_st@-0$2dpæ?'hâü°ï
 ™ˆ&&v20140709_00938_stKsd065@ëÂq7:?ðÄë@€EŒhá>H×.Aw±?J=qd¾·ÎÙ
E‹•×DOdDÛßßAfVH=	êv20140709_00938_stAc©ü=}ó¶?×:G¥>"?€Ac©ü@,§lƒ²=}ó¶? Ä8"ͱZv20140709_00938_st@,§lƒ²? Ä8"ͱZ
 ™ˆ&&v20140728_00184_stKsd065@ëÄ`|ºÖ€?6v]@€E"Í=÷•@Û¤Ò@$záf¾˜b
E•—ÃDP-DÛ¢¸Aqàá=‰Ðvv20140728_00184_stAe;d<õ?àeö¦òTÄ?€Ae;d@-1²Ñ&ËY<õ?¢ ÉZ»v20140728_00184_st@-1²Ñ&ËY?¢ ÉZ»
 ™ˆ&&v20140728_00186_stKsd065@ëÄ`€;ú'?EBx@€E'"\=ÁxÐBb…ª@\e¾—P
E"ŒDàß
DÛrv20140728_00186_stAfff=+?àeö¦òTÄ?€Afff@-9
ëݹÆ=+?'¥E(uäTv20140728_00186_st@-9
ëݹÆ?'¥E(uäT
 ™ˆ&&v20140729_00121_stKsd065@ëÄä+˜à?=éû@€EÅ®=¨@Œ@Œ@záf¾å`
EÆâ¸DPÓDÛ¹‰Ap~"=€ï.v20140729_00121_stAe|î=\)?àÑ|*J?€Ae|î@-9o—2P=\)?"¡J4M'av20140729_00121_st@-9o—2P?"¡J4M'a
 ™ˆ&&v20140729_00123_stKsd065@ëÄçЃæ?8²@€EĘì=–R@Ñ {@áHe¾š¬
EÆPDàϦD۝'AqÑ=]þRv20140729_00123_stAe\)=t¼?ÝLŒp¯¦¨?€Ae\)@--pÕ¿·=t¼?"¤jZ»Vgv20140729_00123_st@--pÕ¿·?"¤jZ»Vg
 ™ˆ&&v20140729_00169_stKsd065@ëĀNèU"?+gP@€E¼=£pB¤÷@1ë…f¾Ÿ¾w
E¾bDPDÛµ¢v20140729_00169_stAeë…='ïž?Ûð•Y'?€Aeë…@-O½	m†='ïž?•c`†ŠüAv20140729_00169_st@-O½	m†?•c`†ŠüA
 ™ˆ&&v20140729_00171_stKsd065@ëĀRfê›?þt@€Eº©R=€LAÊñ'@G
=e¾"÷Ï
E½c\DàÝ?DۘjAtoï=¶Ÿ2v20140729_00171_stAet¼=\)?àΰ…Å1?€Aet¼@->ÌnúZ=\)?"–у҇v20140729_00171_st@->ÌnúZ?"–у҇
 ™ˆ&&v20150312_00543_stKsd065@ëàËPGöº?Týj@€EµKq=€ÓdBU²@×
d¾šŸ¾
E¶†D^®˜DÛ}'v20150312_00543_stAe©ü=\)?Þ¦"+-‹I?€Ae©ü@-74³,Ñ9=\)?";Ù96	v20150312_00543_st@-74³,Ñ9?";Ù96	
 ™ˆ&&v20150312_00545_stKsd065@ëàËSƒoâ?Z§
@€EµSá="ñ(B)…?ª=qe¾¢MÓ
EµæDè`ƒDÛm/v20150312_00545_stAeƨ<õ?ÝLŒp¯¦¨?€Aeƨ@-Š€Û<õ?•A×æ=8v20150312_00545_st@-Š€Û?•A×æ=8
 ™ˆ&&v20150707_00534_stKsd065@ëïeTԓ@?P	&A FN==™ÒäB›Ö<@p£×c¾™‡
F3D^=DÛròv20150707_00534_stAd(ö<ƒo?Ò}"|Ô<?€Ad(ö@-ãŽU±s<ƒo?ƒGZ¸.@"v20150707_00534_st@-ãŽU±s?ƒGZ¸.@"
 ™ˆ&&v20150707_00536_stKsd065@ëïe[ëp?UjA FLæ=ºÜBÐi@g
=f¾—P
FT\Dè¨DÛ·v20150707_00536_stAdn˜<e`B?Ð1âi^Å~?€Adn˜@-
€½°i<e`B?ƒ6W—Øã;v20150707_00536_st@-
€½°i?ƒ6W—Øã;
 ™ˆ&&v20150716_00074_stKsd065@ëðR9<?3íj@€E¨6\=©‹ìAA >@ÌÍa¾|í'
E©âÍD^Z=D۞oAp:=‰I"v20150716_00074_stAdbN<Ôýô?ܖö`Æt;?€AdbN@-j}"]J<Ôýô?*—[K{v20150716_00074_st@-j}"]J?*—[K{
 ™ˆ&&v20150716_00076_stKsd065@ëðUlé?8W	@€E§I)=ÀрBµªù?ù™šd¾ƒ•
E¨"áDè-HDÛ}/v20150716_00076_stAd~ú<ÌÌÍ?Ü&í˜)o?€Ad~ú@-U ¶|<ÌÌÍ?+mO|â½v20150716_00076_st@-U ¶|?+mO|â½
 ™ˆ&&v20150717_00337_stKsd065@ëð¡ÍN­?oÁ9@€E—Í=¢ÜÐA§‡G?øQìe¾¥ãT
E–D^~úDÛ¨1A`ô=㘐v20150717_00337_stAcß;<õ?ܖö`Æt;?€Acß;@,ê¿>ŸAw<õ?'åêXbZv20150717_00337_st@,ê¿>ŸAw?'åêXbZ
 ™ˆ&&v20150717_00339_stKsd065@ëð¡ÐhÞ;?Fñ\@€E—3= ü€A‰@×
e¾Oß
E˜…qDèQDۚoApb=j;v20150717_00339_stAeV<Ý/?ÛTšúDf?€AeV@-œ¸‰~<Ý/?J¤ÅÉ(v20150717_00339_st@-œ¸‰~?J¤ÅÉ(
 ™ˆ&&v20150717_00385_stKsd065@ëð¢&×z{?E1@€E˜Ã=TNÐBØÍ8@7®d¾Òò
E™?×D^d¬DÛѪv20150717_00385_stAd—<å`B?ÛZSë¸?€Ad—@-¸2Wä­<å`B?~œVT+äv20150717_00385_st@-¸2Wä­?~œVT+ä
 ™ˆ&&v20150717_00387_stKsd065@ëð¢/GæÉ?;~‰@€E˜
f=‡~œ?¦ ö@2\e¾šŸ¾
EššDè'DێÙAowU=w›v20150717_00387_stAdÈ´<å`B?ÞD"¯f•?€AdÈ´@-yŽÊL<å`B?,–vKú<v20150717_00387_st@-yŽÊL?,–vKú<
 ™ˆ&&v20150719_00025_stKsd065@ëðçÝ@7?)m@€E˜c="+øB"a¹?÷
=d¾—P
Ešƒ\D]þVDÛíôv20150719_00025_stAdÝ/<å`B?Þ¦"+-‹I?€AdÝ/@-0œ-¾ík<å`B?­Ù吝v20150719_00025_st@-0œ-¾ík?­Ù吝
 ™ˆ&&v20150719_00027_stKsd065@ëðç"?,7¯@€E˜N¤=ÛEB­0~@'®f¾""
E™›šDçôDÛÏøv20150719_00027_stAd(ö<Ôýô?ÛTšúDf?€Ad(ö@-§3q·A<Ôýô?CÕ`£i3v20150719_00027_st@-§3q·A?CÕ`£i3
 ™ˆ&&v20160708_00217_stKsd065@ìAæC ?O—@€E"JÍ=¦l@Ù¶?èõÃf¾¡ÊÁ
E—¸D^ÆéDÛ®VAoãÈ=u"‰v20160708_00217_stAeÎÙ='ïž?Þ¦"+-‹I?€AeÎÙ@-1kHêu¢='ïž?šã.lö<Ñv20160708_00217_st@-1kHêu¢?šã.lö<Ñ
 ™ˆ&&v20160708_00219_stKsd065@ìAé•U?Kpî@€E"‹ö=·gh@{4?õe¾˜"u
E•
Dèo3Dې‹Ao]=mº?v20160708_00219_stAcdZ=t¼?ÙÞ6¾¤¨?€AcdZ@-±¹Ò=t¼?—º>ÒFv20160708_00219_st@-±¹Ò?—º>ÒF
 ™ˆ&&v20170620_00701_stKsd065@ìH¦ŽÄ?¤wd@€E‹Óá=±?¼l?ƒ×
e¾¤Z
EŒiìD^|jDÛ÷¦Ais'=m'qv20170620_00701_stAet¼='ïž?â+¶ö—?€Aet¼@,ä<nß='ïž?™?]Æ¡åv20170620_00701_st@,ä<nß?™?]Æ¡å
 ™ˆ&&v20170620_00703_stKsd065@ìH¦'×éa?¦¾"@€EŒ
š=$?
Îy?\(öf¾³¶F
EŒöDè]ÓDÛÜÕAiƌ=_Æv20170620_00703_stAeº^=#×
?ÛZSë¸?€Aeº^@,âÝ¶Aï=#×
?šPÄe$v20170620_00703_st@,âÝ¶Aï?šPÄe$
 ™ˆ&&v20170620_00917_stKsd065@ìH¨k»I?¼Þ@€E•ÔH=³ÔH>£9Š?@f¾¦ff
E–[qD^U?DÜ#uAg~=znv20170620_00917_stAdÐå=0 Å?⿪!À?€AdÐå@,µþJlšê=0 Å?›}ždíGv20170620_00917_st@,µþJlšê?›}ždíG
 ™ˆ&&v20170620_00919_stKsd065@ìH¨n‹ôj?­1@€E–0Ã=f_ø?ž	ø?LÌÍf¾±©ü
E–¹ìDè-ìDÛõAh@;=†Yv20170620_00919_stAe¾w=8Qì?ßP7äO¬Á?€Ae¾w@,¸•çL=8Qì?œVéÃÉßv20170620_00919_st@,¸•çL?œVéÃÉß
 ™ˆ&&v20180508_00625_stKsd065@ìpêùvÊ?—cY@€E§ËÃ=p±¸?0M?šáHd¾ž¸R
E©?\D]ÿžDÛöAjQø=U5×v20180508_00625_stAdvÉ='ïž?ÞáÇ»Ãê?€AdvÉ@,égOÝII='ïž?˜åƒ…úv20180508_00625_st@,égOÝII?˜åƒ…ú
 ™ˆ&&v20180508_00627_stKsd065@ìpêü•<h?•@€E§×š=yø0=*ú³?ƒ×
f¾š¬
E¨dDè DÛÒáAi)ç=bqçv20180508_00627_stAd¼j=t¼?ÛTšúDf?€Ad¼j@,×JÖ©Á=t¼?™UÄÚå¾þv20180508_00627_st@,×JÖ©Á?™UÄÚå¾þ
 ™ˆ&&v20180508_00673_stKsd065@ìpë]¶™Û?ŸJÀ@€E¬ë×=м;@Ÿ)'?záHe¾§l‹
E­[HD]î¨DÛø"AhÎé=oç.v20180508_00673_stAd\=,1?ã‰[…ùÎ?€Ad\@,ÞUª[Ó=,1?Ökñ3)Ãv20180508_00673_st@,ÞUª[Ó?Ökñ3)Ã
 ™ˆ&&v20180508_00675_stKsd065@ìpë`ɾû?žt8@€E­o¤=g׸?Ø@?…¸g¾ž5?
E®#\DèhDÛß3Ai°=u¿æv20180508_00675_stAeV='ïž?áî@ə?€AeV@,ëX	M¾='ïž?sXr!‹¼v20180508_00675_st@,ëX	M¾?sXr!‹¼
 ™ˆ&&v20180511_00922_stKsd065@ìqFßR¶[?In@€E `¸=ܤZBœy»@×
e¾…¡Ë
E¡¹D^XsDÛâ¸v20180511_00922_stAdõÃ<å`B?àÑ|*J?€AdõÃ@-$ƒÈA k<å`B?'ÿ>¹º†}v20180511_00922_st@-$ƒÈA k?'ÿ>¹º†}
 ™ˆ&&v20180511_00924_stKsd065@ìqFâtÚ?x'²@€E qì=λù@Ð?p¤f¾˜"u
E¡DèJ=D۟–AkxÛ=p;Ív20180511_00924_stAdĜ=+?ÛTšúDf?€AdĜ@,ì3ê[te=+?•ÎgàVv20180511_00924_st@,ì3ê[te?•ÎgàV
 ™ˆ&&v20190411_01373_stKsd065@ì›)ÛKzÓ?¶J§@€E‹:Ã=•ÁœAÈÐ?n{f¾¯ 
E‹D^ä¼DÛÔJAlth=£È)v20190411_01373_stAd9X=#×
?äfþàÑrÝ?€Ad9X@,ÁPn«³Ü=#×
?™hãoŽ£v20190411_01373_st@,ÁPn«³Ü?™hãoŽ£
 ™ˆ&&v20190411_01375_stKsd065@ì›)ޥ?ÆÊ@€E‹¯H=äð7@"²Ï?k…O¾Ü¬
E‹1×DèomDÛ°‹Ag¿v>'Òv20190411_01375_stAcSø=På`?â
ÍŸFÀAcSø@,uhÝpa=På`?¡Ì]CýcÒv20190411_01375_st@,uhÝpa?¡Ì]CýcÒ
 ™ˆ&&v20190616_00536_stKsd065@ì£iä¼ê?DÛ@@€EoR=ØkgB`@ f¾"t¼
Es?×D^hDÜ@)v20190616_00536_stAe/<ÌÌÍ?â+¶ö—?€Ae/@-2¢[+<ÌÌÍ?Ž"¬^ªæv20190616_00536_st@-2¢[+?Ž"¬^ªæ
 ™ˆ&&v20190616_00538_stKsd065@ì£içö(¼?I{á@€Eoáš=æÑBã@8õÃf¾³33
Esž=DèîDÜËv20190616_00538_stAep¤<å`B?á®±Ÿra]?€Aep¤@-aÞF²<å`B?ŽÆ4ƒÝ–1v20190616_00538_st@-aÞF²?ŽÆ4ƒÝ–1
 ™ˆ&&v20190808_00809_stKsd065@ìª:÷?uHÙ@€E'×ì=§(v20190808_00809_stAeKÇ<õ?áÃË=ók ?€AeKÇ@,ô¸¸%ð_<õ?'þm#v20190808_00809_st@,ô¸¸%ð_?'þm#
 ™ˆ&&v20190808_00811_stKsd065@ìªGñ?k@€E'iR=èzs>ç*¹?ó33f¾¯ 
E" fDè"ÙDÜË3Amº=L"wv20190808_00811_stAe÷Ï=o?݀@@ÕÎ?€Ae÷Ï@-£PF=o?"SØÛ.µv20190808_00811_st@-£PF?"SØÛ.µ

==> anc/pub_raw/L222_42_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  190 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             

Þ ò6v20100305_00885_stKsd066@êû«9/ ª?:@€E¬"
= ¡x

Þ ò6v20100305_00887_stKsd066@êû«;Ø®W?=>"@€E«')=ÖÓÒ

Þ ò6v20100305_00889_stKsd066@êû«>í¼?>'@€E«Ü\=ò~

Þ ò6v20100321_00387_stKsd066@êý©ò‡Ç?7v†A F"½Í=_

Þ ò6v20100321_00389_stKsd066@êý©ÚÄ?:îA F" ×=—¨

Þ ò6v20100321_00391_stKsd066@êý©ºw5?>EMA F#\\=9˜

Þ ò6v20100324_00447_stKsd066@êþ	ÃY1?!Ô*A F/˜=ÎXÞ=ÓÌ?Ï\)b¾MÒò
F1†
DýªCåÞ¸AŒ2W=±CÍ

Þ ò6v20100324_00449_stKsd066@êþ	ÎæX?­ÒA F/8>r«>äª?Ýp¤b¾e`BF2CHB£Ô{C噚AŒ[
=Í5•

Þ ò6v20100324_00451_stKsd066@êþ	¶[ò?!‰CA F/J>A¬?ãç?ÈõÃh¾Y‡F1¤)DƒÆ CâLÍAŒ¡=ÑMM

Þ ò6v20100927_00115_stKsd066@ë`>p8L?Aþý@€Eœ==µç>ZÉ@zá`¾JÀƒ
E—ÝDÿ7;CܔAˆH>JâÕ

Þ ò6v20100927_00117_stKsd066@ë`BgŽZ?)‡q@€Eœü=®â;½;@$záb¾\)E›(BÍ+CÙyA‰Ã>2-º

Þ ò6v20100927_00119_stKsd066@ë`FK?A"9@€Ež¹…>¹ð@hg@
=h¾wÎÙEœ'ÃD…Ê5CÕùÛA‡Xs>Fœ

Þ ò6v20110514_00603_stKsd066@ë2R␃?-҆@€EªU®=¦O ?4s
?ê=q^¾Rñª
E©X¸Dÿ{
CÜMPA"žJ=ßxu

Þ ò6v20110514_00605_stKsd066@ë2V*~¯?0q˜@€Eª{…=¤Ã"?ŠÖ£?ìÌÍb¾®—E©3B̀CٓuA…ôH=¼;

Þ ò6v20110514_00607_stKsd066@ë2YÒ¤}?-U€@€Eª±ì=w˜?¹0u@G®g¾"÷ÏE©xöD†JCÖA…üÚ=ꬔ

Þ ò6v20110515_00610_stKsd066@ë2(ϛÄA?öÿ@€E›Ã=¹ãA?ìw@®`¾Z¬
EšqìDÿ3;C܊=Aˆí=ùíÞ

Þ ò6v20110515_00612_stKsd066@ë2(Òê-[?[@€Ešæ=ëDf>Ýÿš?ÌÌÍc¾'JE™ü¸BÌìCØ}qA‡h=º‡ç

Þ ò6v20110515_00614_stKsd066@ë2(Ö@¹"?Ò*@€Eš©š=ÐÕÁ?•±i?ñë…f¾‡®E™ÈD…ØÕCÖs¶Aˆ`=г§

Þ ò6v20110516_00572_stKsd066@ë2Hé3e2?|@€E—ñf=±ˆH?7q7@G®_¾7KÇ
E—T)Dÿj CÜrÑAˆ¯r>
j–

Þ ò6v20110516_00574_stKsd066@ë2Hì°ØP?«á@€E—öR=È#—?q?á?ÌÌÍb¾|í'E—:BÎ@ƒCÙdA‰Rd=äÃ

Þ ò6v20110516_00576_stKsd066@ë2Hð(א?)@€E—£=ÄÐ5>¬bI?ê=qg¾På`E–h¸D†
'CÖXöA‡Óœ=Ìgp

Þ ò6v20110517_00785_stKsd066@ë2i	H
`?)Èð@€E]=™Öô>"ÀU?ìÌÍ]¾e`B
E$RDÿXœCÜ~ÙA‰4è>Úq

Þ ò6v20110517_00787_stKsd066@ë2iÄ©¾?$4@€E‡á=xq°<ØÓ5?¯\)c¾‡®EŒ†BÎbNCØæ¨Aˆ4;=×̹

Þ ò6v20110517_00789_stKsd066@ë2i¹E?;–$@€ER=§4´?'™	?æffg¾†§ðEŒ0)D†CÖ:Aˆ{R=ñhÄ

Þ ò6v20110615_00775_stKsd066@ë6
;IØ?mqB@€EÁ¨R=ùlá

Þ ò6v20110615_00777_stKsd066@ë6
  ¤P?lҟ@€EÃf=Ò\æ

Þ ò6v20110615_00779_stKsd066@ë6
#î6ª?dǓ@€EÄhH=øô¯

Þ ò6v20110826_00110_stKsd066@ë?[7cš?›ž@€E"}=>ï

Þ ò6v20110826_00112_stKsd066@ë?^vM9?Š-S@€E•¸=áh¯A‰?ê=qc¾ž5?E"|öC}CɨRA…'Æ>@éã

Þ ò6v20110826_00114_stKsd066@ë?a»Áã?ïL@€E•/¸=ßÜ@\ýr?ôzáe¾ž¸RE"™D‰"
CÇ«…A…¹ý>=´

Þ ò6v20110911_00534_stKsd066@ëA‡'õ?p‡/@€E¾Ç=™Ó?p©@^{2¾"›¦
E¼MHELjCΩºA"">j¡¼

Þ ò6v20110911_00536_stKsd066@ëA‹ËÀˆ?e±@€E¿n×=‹Š|@.r?Î{c¾­'hE¾s®C"ÝCȘÕA…M>#K

Þ ò6v20110911_00538_stKsd066@ëAé1‡?mVú@€EÀ=ì=Ð9[>a?Ôzág¾˜"uE¾O×D‰1ªCÈ3–Aƒë:=ú
¿

Þ ò6v20120306_00356_stKsd066@ëW)"Ûúg?A¢0@€E˜?=ÀÝh

Þ ò6v20120306_00358_stKsd066@ëW)˜e`?:\y@€E˜'¤=­b

Þ ò6v20120306_00360_stKsd066@ëW)›%$Ó?FV@€E˜Ã…=³Nœ

Þ ò6v20120307_00909_stKsd066@ëWJ^­_t?"+U@€EÜJ×=¯l

Þ ò6v20120307_00911_stKsd066@ëWJaÁf?&5œ@€EÛ …=Ò¦Å

Þ ò6v20120307_00913_stKsd066@ëWJdÕ<]?1¬:@€Eەö=肚

Þ ò6v20120310_00386_stKsd066@ëWªIº?ÚC@€Eµgì=ÛUï

Þ ò6v20120310_00388_stKsd066@ëWª¥>?ë;@€Eµ¸\=ÝLŸ

Þ ò6v20120310_00390_stKsd066@ëWª Æê5?_o@€EµŒö=êÔb

Þ ò6v20120313_00816_stKsd066@ëX	ã˜?Ÿk@€E´!
=€u 

Þ ò6v20120313_00818_stKsd066@ëX	÷-É?€Ú@€E³³®=m؟

Þ ò6v20120313_00820_stKsd066@ëX	
MF?•¾@€E²À®=°Ÿô

Þ ò6v20120325_00283_stKsd066@ëYˆB˜œ?%D@€E'¸=àW0

Þ ò6v20120325_00285_stKsd066@ëYˆEÆ®P? x@€E->
òc

Þ ò6v20120325_00287_stKsd066@ëYˆIz<²?W'@€EQf=ü£«

Þ ò6v20120329_00622_stKsd066@ëZ[iÏ?…@€EÆ«Ã=õ²&

Þ ò6v20120329_00624_stKsd066@ëZ_çY?Š8Ú@€EƼ>0œ

Þ ò6v20120329_00626_stKsd066@ëZb¸â4?vM@€EÅìÃ=àý»

Þ ò6v20120510_00606_stKsd066@ë_J[)?8Æh@€ECš=‡±ð

Þ ò6v20120510_00608_stKsd066@ë_J^ñ\Ï?:Â@€Eš=¯,

Þ ò6v20120510_00610_stKsd066@ë_JbÓ)2?*v¤@€E/á=ŒÃ

Þ ò6v20130526_01161_stKsd066@ëŽéï2"?–Ûa@€E—Ö…=jø?·f/?€.¾¤Ý/
E݄
Eô9CË«dAPÓ¯=12

Þ ò6v20130526_01163_stKsd066@ëŽéòwƒ?‰áK@€E—Lq=˜(Ü=ãéš>ë…b¾¨r°E–Ö=Cÿ¾CÉƇAP؈<º'ä

Þ ò6v20130526_01165_stKsd066@ëŽéõΓ¡?—j·@€E–á=Ŋ>K§¿?
=qh¾Ÿ¾wE"ð¤D‰ÍÛCÇäœAP֎<É'R

Þ ò6v20130627_00836_stKsd066@ë'å'½!^?%³à@€E•º)=ˆ!>B-ª?ÁG®.¾k…
E–‡šE݁CÌ3Ad›_<Íçœ

Þ ò6v20130627_00838_stKsd066@ë'å•ßj´?-/à@€E•òì=ÓGÁ>Ál?.{c¾r°!E•ëšCևCʎÙAd¢&<YF

Þ ò6v20130627_00840_stKsd066@ë'å™"–?<Ë)@€E–"3=Ú°'?8Xç?\(ög¾€E•ÏÃD‰ÍhCÈX"Ad›¨<³Y

Þ ò6v20130701_00267_stKsd066@ë"b>¿?â3@€E›#=·ýd@5‡þ?Ñë…/¾["Ñ
E™–áEÖ°CÌãAaÓí<ëŒ]

Þ ò6v20130701_00269_stKsd066@ë"bA6r?èØ@€E›
=¹a"?L
?"33c¾¥ãTE›%3C°!CËbNAa¸'<ªŽL

Þ ò6v20130701_00271_stKsd066@ë"bD2tq?˜+@€Ešë=Öâ¡<.	{?Ž{g¾"t¼Eš0ÍD‰ßDCDzAaÆ<¢om

Þ ò6v20130714_00258_stKsd066@ë"ÿ¥Ó>+?;#V@€E§½Í>­Ù=4ñ?µÂ/¾s¶F
E§«®EÐ5CÍtœA[ã¡<¹ö=

Þ ò6v20130714_00260_stKsd066@ë"ÿ©	Ôj?;ôK@€E§Äf=ðôK?Üì.?ŒÌÍc¾–‡+E§Ê{C`BCËë¦A[§£<˜q

Þ ò6v20130714_00262_stKsd066@ë"ÿ¬,ô€?R@€E§ç¤=ûò=t˜@?xQìg¾µÂE¦â=D‰áCÇo;A[Öÿ<yî

Þ ò6v20130714_00666_stKsd066@ë•d$§Õ?.qÉ@€E¢®ö=ót¼@ã-h?èõÃ/¾\)
E£®EÜNCÌÌjA]ˆ<ï«

Þ ò6v20130714_00668_stKsd066@ë•gj¨?*\ò@€E¢Ðá>[?YýÎ?Y™šc¾œ(öE¢"¸C¿¾CÊÿ}A]Gµ<'œß

Þ ò6v20130714_00670_stKsd066@ë•k%Íð?'Ö@€E¢¿q=û~&?qÚI?У×g¾ÀƒE¢—ÃD‰ÌÅCÈ{DA]O<¹Ø

Þ ò6v20130715_00237_stKsd066@ë•!õ ?/cš@€E§ÒH=Ì?çø@ë…/¾/
E¤ð=EÔZCÍBA^ÅD=)

Þ ò6v20130715_00239_stKsd066@ë•!`_'?(Â1@€E¨®>±H>‹=Û?€c¾"záE§$)C²C˓uA_ç<ƒ6Ï

Þ ò6v20130715_00241_stKsd066@ë•!š¦µ?#;³@€E¨²>uù>Jű?p¤g¾ A‰E§ÃD‰æCÇÀƒA^§±<Š®´

Þ ò6v20130715_00693_stKsd066@ë•%Ò@Á?(G@€E¯Àq=¾v?*¬à?ôzá-¾'ë…
E°;\E×}C˹üA_¡é=o>

Þ ò6v20130715_00695_stKsd066@ë•%Ո7œ?Ù_@€E¯˜=°ìÌ="ô3?Ã×
c¾"t¼E¯ÐCíCÊO;A`!÷<òŸQ

Þ ò6v20130715_00697_stKsd066@ë•%Øùñž?
pæ@€E¯á=ÌA—=½/?•Âg¾¨r°E¯××D‰Å'CÈrA`f'< ³Õ

Þ ò6v20130716_00226_stKsd066@ë•@3¸yY??"d@€EÀÎ
=Šó@pv?ÁG®/¾'n˜
E¿é®EÝLCÍ<¬Ad™e=@Ì

Þ ò6v20130716_00228_stKsd066@ë•@6ó¼Ñ?jÂI@€EÁD¸="&¤?Á¯?J=qb¾ A‰EÀšC±'CÌ)üAd_ý<ÛZÈ

Þ ò6v20130716_00230_stKsd066@ë•@:/%Ý?^̃@€EÀìH=Ï5>½€?ug¾¤Ý/E¿~ÍD‰ÚVCÇvfAd½š<žPÈ

Þ ò6v20130716_00370_stKsd066@ë•AQwqQ?¶À@€EÁF{=ÂÖd@ñ?³33/¾vÈ´
E¿)ÃEâoCÍÇAe½ö<Öúú

Þ ò6v20130716_00372_stKsd066@ë•AU±^?
@€EÁãÍ=®ž|>1¼u?B\c¾'hsE¿ÆRC§®CËÜAd"s<Ž&Ó

Þ ò6v20130716_00374_stKsd066@ë•AXk't?Ñà@€EÂ*ì=°h?ê­?—
=g¾ŒÌÍE¿æ=D‰ä¬CÇâÑAePÛ<µŒ·

Þ ò6v20130716_00562_stKsd066@ë•B岗?6£A@€Eºw¤=ŠÊð>-›?k…-¾n—
E¸f=Eè¸CÌíôAd­m<ÅÁ×

Þ ò6v20130716_00564_stKsd066@ë•Bé«Õ±?:»£@€E»"{='
€>³F¤?333b¾†$ÝE¹¤C·CËçAdø<tÿÊ

Þ ò6v20130716_00566_stKsd066@ë•Bírâ?0‰Æ@€E»Ÿ{=›Êd<ÈÒ?n{g¾Ÿ;dE¹ÂRD‰×
CÇÓuAdùË<§?_

Þ ò6v20130716_00754_stKsd066@ë•Di¤¿?*.[@€E±
=…W`@ñ?…¸1¾ŽÙ
E°vEÛÏC̘1AdîÜ<²87

Þ ò6v20130716_00756_stKsd066@ë•DmR6?:tÞ@€E°+=Tp=âÙp?LÌÍc¾ž¸RE¯'RC-ÓCÊâAe*C<š£í

Þ ò6v20130716_00758_stKsd066@ë•DpЗÞ?:å&@€E¯åá=w¸>Ì¢o?5g¾¡G®E®äRD‰ÓCÇõ?AeŽ<lö?

Þ ò6v20130716_00946_stKsd066@ë•EéKÙ?.ßg@€E²Í=…±(?\ìR?p¤/¾u
E²BÍEÓCÌ
Ae•€<ڔs

Þ ò6v20130716_00948_stKsd066@ë•EñU,Ø?#>$@€E±²ì=µ1°<R`×?uc¾/E±¶RC!ËCÊøAdâ7<®§

Þ ò6v20130716_00950_stKsd066@ë•EõBÂr?)œŒ@€E±¡¤='®">£F×?LÌÍh¾å`E±×D‰ºfCÈN¸Ae.Î<Žä

Þ ò6v20130718_00136_stKsd066@땆J?"O<@€E¿ö=ÁP?x|Ñ?¨õÃ1¾‰7
E¾REޏC͚=Aj¡
='è

Þ ò6v20130718_00138_stKsd066@ë•Š@¦
?ž+@€E¾ä
=Ðf<Î2]?@b¾ŠÀƒE½g\C5ÃCÌAk5<£ã

Þ ò6v20130718_00140_stKsd066@땍wœð?¿R@€EÀ=Àk >5±2?8Qìg¾Ÿ¾wE½V)D‰å'CÇk…Aj°Ò<'	(

Þ ò6v20130718_00328_stKsd066@땁QGE?tÛ@€E¯q=°@?ÈSÔ?ñë….¾NÙ
E¯ÈfEÜéCÍåAj,1<é%Ï

Þ ò6v20130718_00330_stKsd066@땁› ?
Õ@€E¯Í=»ô@2š?n{]¾""E¬Ø)C˅CËß;Aj¶<¾\Ë

Þ ò6v20130718_00332_stKsd066@땁ïF?ƒ¡@€E°«H=Þ.¤=üˆ¥?†ffg¾'n˜E®
D‰ÕCǨAjÃ<§%4

Þ ò6v20130718_00520_stKsd066@땂©‹Õ?b'@€E›\=œöT?—þ?¦ff2¾H´9
E™ÌáEÞ´CÌòoAk[¸<ð²

Þ ò6v20130718_00522_stKsd066@땂ï×´?ûœ@€Ež+Í=œâç?/4?W
=c¾‰º^Eœú)CX"CË/¾Ak/è<žN

Þ ò6v20130718_00524_stKsd066@땂ó|YB?_D@€EœR×=•×$>'‰;?O\)g¾‹C–E™É\D‰Ô{CÈ"Ajìä<"Óæ

Þ ò6v20130718_00772_stKsd066@땆"jÄ? "@€E €
=…žT?Œø?¹™š+¾‰7
E¡î¤E×ßCËÄþAm$F=0D…

Þ ò6v20130718_00774_stKsd066@땆%¤yò?§¡@€E›Ñ=¢>®ÇÀ?E¸c¾€ƒE*fC!ËCÊTZAkJ§<²±š

Þ ò6v20130718_00776_stKsd066@땆(Å@¼?@¡@€E˜—á=››@˜¸¬?aG®h¾ŒIºE˜Ú)D‰¤9CÈD¼Akæó<àñA

Þ ò6v20130723_00138_stKsd066@ë–#"
™6?hLÏ@€EˆÃ=sž?.n?¦ff0¾záH
E†Eà!C̜JAoŒË=A§

Þ ò6v20130723_00140_stKsd066@ë–#—Gd™?qçW@€Eˆ'=sn @õ×?LÌÍc¾OßE‡¥
CýôCÊß;Ap=C½Ô

Þ ò6v20130723_00142_stKsd066@ë–#š¾,v?xl~@€Eˆt®="¼=Ù•?c×
g¾—
=E‡ÃD‰øCȬAo{ì<ôûÚ

Þ ò6v20130728_00170_stKsd066@ë–ÀB"Õ?Jdi@€E¦Þš=Ìá>?@¡w?Ç®/¾m'h
E¢™šEéDCÍ Asâà=Rd	

Þ ò6v20130728_00172_stKsd066@ë–ÀEu	í?6а@€E§¯=±{$?òqˆ?fffc¾|í'E¥õ
C49CËÛ#Asö@=>]

Þ ò6v20130728_00174_stKsd066@ë–ÀHÊip?=Ì0@€E§š=žžÐ?·6?Y™šg¾‰7LE¥šD‰×…CLJLAs¡ß<áüa

Þ ò6v20130729_00052_stKsd066@ë–àã@?97Œ@€E­¡R=ËÜ?æuœ@ë….¾Òò
E¨Ý\EÛËCÍ+dAv£Ö=¨ûÚ

Þ ò6v20130729_00054_stKsd066@ë–à .3D?6•r@€E¯—Ã=¿òÀ>—AÎ?ºáHF¾{çmE¯ìCÍCËô{Ay4=³}Þ

Þ ò6v20130729_00056_stKsd066@ë–à#•pë?<F$@€Eª3=…mX>JŸÕ?ˆõÃg¾å`E¨³…D‰åCǺ=Avm=`°

Þ ò6v20130730_00129_stKsd066@뗏a>?55G@€E¨3=£ÒÌA$ïr?áG®0¾Z¬
E¥h¸Eà-CÍx"Ayõ=V%

Þ ò6v20130730_00131_stKsd066@ë—'dÌ]?@´@€E©Žá=¢*¼=Œ…?"33c¾Š=qE§×C‹ÇCËâòAwû(=®#ê

Þ ò6v20130730_00133_stKsd066@ë—•®=?Bé@€E¨×®= ä@?¤£?"zág¾™‡E¦·…D‰ôBCÇVAz_–=Qôƒ

Þ ò6v20130730_00321_stKsd066@ë—}ùБ?Z9@€E¶g=2?ƒ
@(ö/¾…¸
Eµ6¸EÝ¢CÌ»çAyŸ=÷Ö5

Þ ò6v20130730_00323_stKsd066@뗁>žÌ?0ÁÑ@€E¶Çá=¸"Ì@±w?—
=c¾‡+E·
C!CÊì)A{@=FÉ

Þ ò6v20130730_00325_stKsd066@ë—"¥`ø?6<.@€E¸<
=†»÷?êÓî?—
=g¾ƒ•E¶RD‰à)CÈøAy¹N=eÑ

Þ ò6v20130730_00513_stKsd066@ë—«½‰?Dvæ@€E›ê®=È°?§Í@(õÃ/¾Oß
E›ÃEÞCÌXsAz¢î=ï"û

Þ ò6v20130730_00515_stKsd066@ë—øCs?;­@€EšÃ=Œ§T?Üç½?™™šL¾€EšÃC›#CËÉA{ǖ=pøÙ

Þ ò6v20130730_00517_stKsd066@ë— Kd'?1€B@€Ešf=kS1?¼Ûz?µÂ6¾²-E™]HD‰ÈsCÈFéA{{Q=nb

Þ ò6v20140702_00301_stKsd066@ëÁ!Wi]è?JEe@€E"¿H=²§˜

Þ ò6v20140702_00303_stKsd066@ëÁ!Zíòa?FŽR@€E•4¤=ŠžŒ

Þ ò6v20140702_00305_stKsd066@ëÁ!^…[õ?7Ö@€E"ûR=uVˆ

Þ ò6v20140705_00299_stKsd066@ëÁ&-¸?Úc.@€EÃ3=g²ç

Þ ò6v20140709_00181_stKsd066@ëÁÿþêÁª?S@€E–cá=–—|?ô»e@&ff_¾‹Æ¨
E–z)Dü,!CÎ#×A‰ê¦>=

Þ ò6v20140709_00183_stKsd066@ë©?@€E–â…=ƒ/0<\H@G®c¾uE–ìB'JÁCÌÉÛAŠ
­>›

Þ ò6v20140709_00185_stKsd066@ë‹_š?˜'@€E—¸=€ñÍ@U?ù™šg¾‰º^E–¬fD''\CǜA‰%Ü>Â.

Þ ò6v20140709_00613_stKsd066@ë—{Õ?:²²@€EŽö="dô@™ƒÂ?ù™š`¾k…
EŒ¼fDü3žC̀ƒA‡n`>ô)

Þ ò6v20140709_00615_stKsd066@ëšóü'?9³1@€EÅ
=H¨

Þ ò6v20140709_00617_stKsd066@ë­¦@ò?<på@€EŒJR=›×ÜAF¤@×
g¾"záEŠû®DÿçCÈ×A‰>Ò

Þ ò6v20140709_00950_stKsd066@뉸?û¥@€EŒ­=¿Aä

Þ ò6v20140709_00952_stKsd066@ëÂŒ|…b?ÄûÜ@€EŒT=´óÌ

Þ ò6v20140709_00954_stKsd066@ë•åô?äc@€EŒq>"oM

Þ ò6v20140728_00196_stKsd066@ëÄ`•^œ?@êœ@€E'ˆ¸=±€0@Y¥@ÌÍ^¾záH
EŽsqDüaüCÎ8sAˆAª>'

Þ ò6v20140728_00198_stKsd066@ëÄ`˜éuÐ?CÞÍ@€E'ƒ>wÞ^

Þ ò6v20140728_00200_stKsd066@ëÄ`œV2?'F=@€E'ʤ>`3ü

Þ ò6v20140729_00133_stKsd066@ëÄü£´Ñ?J20@€EÃÈH=Mú@

Þ ò6v20140729_00135_stKsd066@ëĀL%È?;ó@€EÂÁ=={|Ï

Þ ò6v20140729_00137_stKsd066@ëĀîÒ?('@€EÂf=´"|

Þ ò6v20140729_00181_stKsd066@ëĀhÈ«Ö?34À@€E²yì=p}h

Þ ò6v20140729_00183_stKsd066@ëĀlGK™?*m]@€E±ù¤=¬f 

Þ ò6v20140729_00185_stKsd066@ëĀoûÆ5??¾@€E±;>9¯

Þ ò6v20150228_00544_stKsd066@ëßL\%?‹ž€@€E¢'š=sg

Þ ò6v20150228_00546_stKsd066@ëßL_aÊu?ƒç5@€E¢¢f=œ+

Þ ò6v20150228_00548_stKsd066@ëßLb­~ÿ?ŽÞj@€E£.Í=ƒwÄ

Þ ò6v20150312_00555_stKsd066@ëàËfp!{?o‰~@€EµÐ¤='Ÿä

Þ ò6v20150312_00557_stKsd066@ëàËub«?oÑQ@€Eµd3=Ó¤ë

Þ ò6v20150312_00559_stKsd066@ëàËxžwO?\/@€EµLÍ=¶<ä

Þ ò6v20150707_00570_stKsd066@ëïeÚL8?T5àA FöW=œ‹`

Þ ò6v20150707_00572_stKsd066@ëïeáu?X#'A FX
= Mä

Þ ò6v20150707_00574_stKsd066@ëïeès?U8–A FÑ3=¡ØX

Þ ò6v20150716_00086_stKsd066@ëðnAìß?8d¸@€E§š='®à

Þ ò6v20150716_00088_stKsd066@ëðqÃ1?FՀ@€E¦ì=fà

Þ ò6v20150716_00090_stKsd066@ëðu-NB?@n¸@€E¥qH='÷È

Þ ò6v20150717_00349_stKsd066@ëð¡ã"#Á?[ãQ@€E•3
=d
¸

Þ ò6v20150717_00351_stKsd066@ëð¡ævÌ»?M&X@€E•
H=¤Ûl

Þ ò6v20150717_00353_stKsd066@ëð¡éæ(?4yï@€E•MR=‡š"

Þ ò6v20150717_00397_stKsd066@ëð¢B£MÍ?Jl@€E˜c¸=‡£Œ

Þ ò6v20150717_00399_stKsd066@ëð¢FÅ?%h½@€E˜Hì="ß|

Þ ò6v20150717_00401_stKsd066@ëð¢Ix?2x¡@€E˜'=ÑâÒ

Þ ò6v20150719_00037_stKsd066@ëðç4<¨R?/±Ô@€EšQ=Šñx

Þ ò6v20150719_00039_stKsd066@ëðç7x&Ø?#®·@€Ešw=œ2(

Þ ò6v20150719_00041_stKsd066@ëðç:œ#?-Ž@€E›Ã=±q

Þ ò6v20160708_00229_stKsd066@ìAüàÆ?b§@€E"•ö=®Á°

Þ ò6v20160708_00231_stKsd066@ìB?Ð?NÎk@€E—Ǹ= h|

Þ ò6v20160708_00233_stKsd066@ìBÉsQ?kU?@€EÊ=ž»¸

Þ ò6v20170620_00713_stKsd066@ìH¦¡õÙ6?¥}/@€E‹šq=«É¸?'õ6?ŒÌÍ7¾£×

EŒÂ{EÔÕCÌ0A`ó9=L]Þ

Þ ò6v20170620_00715_stKsd066@ìH¦¤Ô«h?¸s@€EŒ-¤=£,D?•Rµ?ë…c¾˜bEHC;dCË	šA_ì©=@¥

Þ ò6v20170620_00717_stKsd066@ìH¦§ÂFŒ?™Ëf@€EŒÁH=±žp>ÄN?\g¾¯²EÍDŠuCÇÜÍA^ëy=ͅ

Þ ò6v20170620_00929_stKsd066@ìH¨~õÄ=?Žw]@€E—Üö=¤H?¤üÀ?Ž{4¾¡ÊÁ
Eš
)EÓmC˜‹A_ªÍ=!¨

Þ ò6v20170620_00931_stKsd066@ìH¨µW?˜u@€E—Å==yq?ä:Ð?¸c¾œ(öE˜ù
C÷CʂNA_==‡r

Þ ò6v20170620_00933_stKsd066@ìH¨"O€?†R@€E—Äá=¡T`>£òñ?ÌÍh¾±©üE˜œáD‰ìƒCÇÕÃA_7¾<õÙV

Þ ò6v20180508_00637_stKsd066@ìpë˜ç?‹ñn@€E§Õ{=tzø

Þ ò6v20180508_00639_stKsd066@ìpë?Ë?ŽÒû@€E¨H=‡Óü=ƒ—.?Ýp¤c¾ž¸RE¨®¤CO\CÊ(öA'ê>-ˆ}

Þ ò6v20180508_00641_stKsd066@ìpë9x?›¯Ð@€E¨)…=M­¸

Þ ò6v20180508_00685_stKsd066@ìpër27
?'èD@€E¬"=2D8=O‰e@ 9¾›"Ñ
E«]
EРCÌ!HA"G9>˜ù

Þ ò6v20180508_00687_stKsd066@ìpëu«Í?"ُ@€E¬ä='R="·D@G®b¾¦ffE¬¸C™ÛCʚA"d>)

Þ ò6v20180508_00689_stKsd066@ìpëx˜,²?˜'Í@€E­ŒÃ='¤

Þ ò6v20180511_00934_stKsd066@ìqFÿß>?nK•@€EŸ=>iÊ?¤õ@`8¾k…
Ež¦Eé+CΖA†Ö'>ÔË

Þ ò6v20180511_00936_stKsd066@ìqGL5c?sl@€Ežð)>b	

Þ ò6v20180511_00938_stKsd066@ìqG7¢.?°Ö@€EŸN{= Åð

Þ ò6v20190411_01385_stKsd066@ì›)ðçß"?ŵq@€EŒÁ…=§§,

Þ ò6v20190411_01387_stKsd066@ì›)ô¦1?­v™@€EŒ'š=ô÷*

Þ ò6v20190411_01389_stKsd066@ì›)÷'?Ã{:@€EŒ3=x

Þ ò6v20190616_00548_stKsd066@ì£iù¼yÃ?;Ý"@€Eoíì=—¶ü@•œƒ@£×6¾¦éy
EqÌöEÇìCÊãøA…AA>B±

Þ ò6v20190616_00550_stKsd066@ì£iüÎøv?=ÞÃ@€EpËq=Ëç@?áш?½p¤c¾‹C–Ev.¸Cå¢CÉ(sA†­C=æuA

Þ ò6v20190616_00552_stKsd066@ì£iÿâ(T?OF`@€Eq¡š=©¨=½T?ë…g¾šŸ¾Ev
D‰ç+CÆh1A‡">&Í°

Þ ò6v20190808_00821_stKsd066@ìª\æm?W]Ú@€E'ÇÃ>?þh¹?Ï\)8¾yÛ#
E"5×EÝyCÎFA€6€=ºY


Þ ò6v20190808_00823_stKsd066@ìª_GÓÿ?UAe@€E'€ì=¶˜@?Ÿ­À?§®b¾ª~úE'
CNCÌ{¦Aº¥=šÞœ

Þ ò6v20190808_00825_stKsd066@ìªb3F)?h6j@€E'î¸>	£I?ș.?‹…g¾¨õÃEm×D‰ø¼CɼJA€="rÌ

==> anc/pub_raw/L222_43_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:31
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="246">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:28">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  246 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:31' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	élå²Tv20100302_00374_st  Ksd105@êûJI]í?Aa7A F-á=»ÁÐ                  ÀÀøÀÀ€Àø	élå²Tv20100302_00376_st  Ksd105@êûJc8Š??Î:A F.= ?                  ÀÀøÀÀ€Àø	élå²Tv20100315_00681_st  Ksd106@êüéᖨ£?=â#A F8ôÒ>Ë5                  ÀÀøÀÀ€Àø	élå²Tv20100315_00683_st  Ksd106@êüéçxT{?6l.A F8=ì=¶                   ÀÀøÀÀ€Àø	élå²Tv20100814_00357_st  Ksd105@ëá%x¸?5#Œ@€E"ö=™ý                  ÀÀøÀÀ€Àø	élå²Tv20100814_00359_st  Ksd105@ëá(w2g?.q@€E"Ká=´ˆ                  ÀÀøÀÀ€Àø	élå²Tv20100814_00373_st  Ksd106@ëáFÁ+?-Ô_@€E"Ž)=ÓpŸ                  ÀÀøÀÀ€Àø	élå²Tv20100814_00375_st  Ksd106@ëáIîáu?-+š@€E"Ã=°¯\                  ÀÀøÀÀ€Àø	élå²Tv20100927_00135_st  Ksd105@ë`fèL/?(ԅ@€E £3="¹À                  ÀÀøÀÀ€Àø	élå²Tv20100927_00137_st  Ksd105@ë`jeŽ?*õ™@€E P=¯»                  ÀÀøÀÀ€Àø	élå²Tv20100927_00151_st  Ksd106@ë`‹ WN?.Yj@€E¡Eö=½ô                  ÀÀøÀÀ€Àø	élå²Tv20100927_00153_st  Ksd106@ë`¿`S?4Ç7@€E 3=֓v                  ÀÀøÀÀ€Àø	élå²Tv20100928_00097_st  Ksd105@ë€\c?6HÛ@€Eo=¤c$                  ÀÀøÀÀ€Àø	élå²Tv20100928_00099_st  Ksd105@ë€D~à?D.'@€E•ö=šÜ                  ÀÀøÀÀ€Àø	élå²Tv20100928_00113_st  Ksd106@ë€>[û~?<'E@€E' š=´‹(                  ÀÀøÀÀ€Àø	élå²Tv20100928_00115_st  Ksd106@ë€B¢F¼?="d@€E'®=[D                  ÀÀøÀÀ€Àø	élå²Tv20110514_00983_st  Ksd105@ë2HýÚâ?0þƒ@€E±Àš=ö$                  ÀÀøÀÀ€Àø	élå²Tv20110514_00985_st  Ksd105@ë2L»ê?5Ê@€E²LÃ=ŠaÐ                  ÀÀøÀÀ€Àø	élå²Tv20110514_00999_st  Ksd106@ë2hxyä?=Â@€E´Uì=–¼                  ÀÀøÀÀ€Àø	élå²Tv20110514_01001_st  Ksd106@ë2kÀb±?>#@€E´p…=Ó¢E                  ÀÀøÀÀ€Àø	élå²Tv20110516_00592_st  Ksd105@ë2I–@t?¦Ê@€E˜Q×=ý)÷                  ÀÀøÀÀ€Àø	élå²Tv20110516_00594_st  Ksd105@ë2Iöó?!™ç@€E˜¼q=¬ŠÈ                  ÀÀøÀÀ€Àø	élå²Tv20110516_00608_st  Ksd106@ë2I.Ç3?Ž4@€E–'×=«<Ø                  ÀÀøÀÀ€Àø	élå²Tv20110516_00610_st  Ksd106@ë2I2œ«?"@€E•Ô)=²$                  ÀÀøÀÀ€Àø	élå²Tv20110807_00659_st  Ksd105@ë<¤E¦}?C¢@€E"!=ƒ˜ø                  ÀÀøÀÀ€Àø	élå²Tv20110807_00661_st  Ksd105@ë<¤Pm?Q0@€E"žR=¯ü                  ÀÀøÀÀ€Àø	élå²Tv20110807_00663_st  Ksd106@ë<¤#3Ì5?/)¯@€E"¦f=Ÿ¬                  ÀÀøÀÀ€Àø	élå²Tv20110807_00665_st  Ksd106@ë<¤&—~Œ?CÂ@€E"L{=•ç                  ÀÀøÀÀ€Àø	élå²Tv20110831_00112_st  Ksd105@ë?Ÿò€ëÎ?j#û@€E¸«R=Ì                  ÀÀøÀÀ€Àø	élå²Tv20110831_00114_st  Ksd105@ë?Ÿö
ù=?gÅÑ@€E¸ÄR=áÇ"                  ÀÀøÀÀ€Àø	élå²Tv20110831_00116_st  Ksd106@ë?Ÿûòt|?pL8@€E¹3H=¸nÀ                  ÀÀøÀÀ€Àø	élå²Tv20110831_00118_st  Ksd106@ë?Ÿÿ[Ø?s€@€E¸¼\>	JQ                  ÀÀøÀÀ€Àø	élå²Tv20110901_00284_st  Ksd105@ë?ÀpÈ9À?\Ö@€EÎôÃ>#DØ                  ÀÀøÀÀ€Àø	élå²Tv20110901_00286_st  Ksd105@ë?Àt,1?1Ÿ@@€EÏ+Í=ºq"                  ÀÀøÀÀ€Àø	élå²Tv20110901_00288_st  Ksd106@ë?Àz1D?EÉ@€EÎÆá=\ѱ                  ÀÀøÀÀ€Àø	élå²Tv20110901_00290_st  Ksd106@ë?À}ŒþV?#Ä@€EÏ+
= d                  ÀÀøÀÀ€Àø	élå²Tv20110912_00081_st  Ksd105@ëA§J1R?IUi@€Eº®=Кã                  ÀÀøÀÀ€Àø	élå²Tv20110912_00083_st  Ksd105@ëAªÙrx?J:Ì@€E¹í…=˜\                  ÀÀøÀÀ€Àø	élå²Tv20110912_00085_st  Ksd106@ëA°ü·¡?D?ƒ@€E¹Àá=ž                  ÀÀøÀÀ€Àø	élå²Tv20110912_00087_st  Ksd106@ëA´WËn?Eûï@€Eº\>|                  ÀÀøÀÀ€Àø	élå²Tv20110912_00345_st  Ksd105@ëA"k?gš›@€Eĺ{=•!¸                  ÀÀøÀÀ€Àø	élå²Tv20110912_00347_st  Ksd105@ëA"'£?Nå@€EÅkš=«Dh                  ÀÀøÀÀ€Àø	élå²Tv20110912_00349_st  Ksd106@ëA"qt?[`@€EÅa\=؍R                  ÀÀøÀÀ€Àø	élå²Tv20110912_00351_st  Ksd106@ëA"µ†?P—½@€EÆ{=Ï0*                  ÀÀøÀÀ€Àø	élå²Tv20120308_00510_st  Ksd105@ëWh@!1?4¬@€EØFf=£Ñ$v20120308_00510_stA%ë…<#×
?¶KVóޓœÁA%ë…?Ð	élå²Tv20120308_00512_st  Ksd105@ëWhC:?Dnã@€EÙ#×=¯Ltv20120308_00512_stA'Òò<#×
?»¾à˜(dÁA'Òò?Ð	élå²Tv20120308_00514_st  Ksd106@ëWhH¡›?E•?@€EÚk=Êôþ@žHAffl¾õ?}EêsšCðàÅCՁv20120308_00514_stA'ƨ<#×
?˜d°[…#Ö¿€A'ƨ?à	élå²Tv20120308_00516_st  Ksd106@ëWhKĔo?ZÔW@€EÚ7)>?x¤@Ô(öi¾®—Eãå®DµiPCYXv20120308_00516_stA'o<#×
?À½Ù`°p¦ÁA'o?Ð	élå²Tv20120313_00932_st  Ksd105@ëX	îKã?›iÀ@€E©ÖÍ=‰ü|@%
?¡G®c¾Ä›¦E²X¤D·|ƒD÷m7A(ÏÌ<Ø¥v20120313_00932_stA'¶F<#×
?²Ô0èŒ{¿€A(ÏÌ?›ô 	élå²Tv20120313_00934_st  Ksd105@ëX	ñ`ÕÙ?ªè­@€E©ö=Wa¨<Ã?Që…^¾¯ E¯ã3CøñhD÷²úA(q=ÿv20120313_00934_stA("<#×
?±j6·Qæ8¿€A(q?¡ßâ 	élå²Tv20120313_00936_st  Ksd106@ëX	öº+µ?Sˆ@€E§¯Ã=ÊÖ}>Mƒ|?¬ÌÍl¾µ?}E­øÍCï>wC;A(V˜<ž€×v20120313_00936_stA(b<#×
?©[ãƒrP«¿€A(V˜?"Ðà	élå²Tv20120313_00938_st  Ksd106@ëX	ùÎr¿?–[s@€E¨†ö=¿>,@,™8?Ç®e¾²-E¬Ù×DµDJC`A)5½<ÎÇ)v20120313_00938_stA'ÊÁ<#×
?©[ãƒrP«¿€A)5½?™Øå 	élå²Tv20120327_00256_st  Ksd105@ëYÇ8Cm¾?i΢@€E—Áì=¨—ˆ>¡ §@(öb¾"t¼E›O®D·pöD÷o+A,>±<…²§v20120327_00256_stA+t¼<#×
?©[ãƒrP«ÁA+t¼?Ð	élå²Tv20120327_00258_st  Ksd105@ëYÇ;¨ø‡?lˆp@€E—õ…=¯24?Ë~
@C33^¾¦ffEç\CøÿžD÷œ¤A+üP<¤ [v20120327_00258_stA*(ö<#×
?±j6·Qæ8ÁA*(ö?Ð	élå²Tv20120327_00260_st  Ksd106@ëYÇAãÊÀ?:š@€E˜™{=Þ°8>þ"]@·\)m¾É7LE£–Cï›DC	®Ùv20120327_00260_stA)Sø<#×
?«sHN§^ÁA)Sø?Ð	élå²Tv20120327_00262_st  Ksd106@ëYÇEeðu?P#Ä@€E˜˜
=óÔr?·¢@ £×e¾–‡+EšC×DµJ C'oA,Ûí<dâv20120327_00262_stA,<#×
?›O=ép¿€A,Ûí?Œ'Ü@	élå²Tv20120329_00690_st  Ksd105@ëZóe'¼?QÞA@€E¿É=Á«O@}óE@­¸R¾²-EÊÂ{D·néD÷VÁv20120329_00690_stA+…<#×
?‰NYÁA+…?Ð	élå²Tv20120329_00692_st  Ksd105@ëZöãa9?T¼¡@€E¿¬==Ć(?MüÛ?â\_¾©ûçEÆ®Cù‹D÷hA-Oü<)À{v20120329_00692_stA,-<#×
?¶KVóޓœÁA,-?Ð	élå²Tv20120329_00694_st  Ksd106@ëZýÈwþ?Q;@€EÀÃ=çø¶=Ã
@tzám¾²°!EÆu3Cï¹XC	"ÑA--	<F…v20120329_00694_stA-V<#×
?›O=ép¿€A--	?'Р	élå²Tv20120329_00696_st  Ksd106@ëZDf?X#ä@€E¿¨=³!¸?ãfœ@Š=qk¾œ(öEÂv=Dµ2éCT¼A.<¡ã
v20120329_00696_stA,^5<#×
?'Ä@ÅÁA,^5?Ð	élå²Tv20120520_00566_st  Ksd105@ë`‰—2ÁÉ?.R@€E™ì=ŒšXA¿±Ó@Àb¾¨r°E™'{D·$öD÷¶Ùv20120520_00566_stA5P<#×
?±j6·Qæ8¿€A5P?à	élå²Tv20120520_00568_st  Ksd105@ë`‰šÎÓ7?Dƒâ@€E™Üf=ЅA*@R@•¸?¾Ï\)E¡ÉqC÷Á‰DøA5/{<ÈÃcv20120520_00568_stA4°!<#×
?¸Ïü±Æ»¿€A5/{?™l`	élå²Tv20120520_00570_st  Ksd106@ë`‰¡ºH?'Ó5@€E›¶=¤•Ð=(±@\)k¾·KÇE¥®CשּׁCÇ+A4îâ<£Œ7v20120520_00570_stA4n˜<#×
?‰NY¿€A4îâ?"q†à	élå²Tv20120520_00572_st  Ksd106@ë`‰¥V0Ž?(´@€E›®\=ªâ<>S¥-@™™šj¾¸ÔþE¦¡qDµÓC	ë…A4§º<¢Ûv20120520_00572_stA4zá<#×
?²Ô0èŒ{¿€A4§º?"[`à	élå²Tv20130626_00699_st  Ksd105@ë'Æ:öpµ?A2e@€E"f=¸ °>W¸r?…¸c¾­'hE±šD·f=D÷‹A^À›<©sÏ                  ÀÀøÀÀ€A^À›?•.yà	élå²Tv20130626_00701_st  Ksd105@ë'Æ>ï"?N˜‹@€E€ö=x€>s½Í?^¸R^¾ŒÌÍE†=Cøô{Dø¬A^҆<¨ü                  ÀÀøÀÀ€A^҆?•ƒ	élå²Tv20130626_00703_st  Ksd106@ë'ÆCÛ|h?Fj@@€E
¤>	ƒå?G³?ˆõÃk¾¸QìE'"ÍCCÖÉA_2ý<'…n                  ÀÀøÀÀ€A_2ý?'P­À	élå²Tv20130626_00705_st  Ksd106@ë'ÆFþ‰?X÷@€E~ÿ\=™õ@=ŒGB?záHj¾¹XEã\Dµ5CA_³<Ž²¥                  ÀÀøÀÀ€A_³?'ÖT 	élå²Tv20130627_00856_st  Ksd105@ë'å¶_G¹?#–³@€E•{{='}p>¾ü"?®{c¾"záE–ÔáD·‡ÏD÷~oA^<©/i                  ÀÀøÀÀ€A^?•%í 	élå²Tv20130627_00858_st  Ksd105@ë'幚Àá?,>@€E•{=¢÷À?Müp?¼(ö_¾ß;E•ëqCùg+D÷ìöA^a\<ď                  ÀÀøÀÀ€A^a\?˜ƒQà	élå²Tv20130627_00860_st  Ksd106@ë'åÇnXù?,åÃ@€E–h×=œL<Ðï?¯\)l¾©ûçE˜)ìCïrCZ^A^'¬<²M                  ÀÀøÀÀ€A^'¬?–I¡	élå²Tv20130627_00862_st  Ksd106@ë'åˀ|<?5ÓQ@€E–H3=Ý<"?ì¾?ºáHj¾"t¼E—5HDµ
yCA]ë*<€-                  ÀÀøÀÀ€A]ë*?¡`	élå²Tv20130629_00568_st  Ksd105@ë"#ÜV'?íâ@€EpÕÃ=¨OŒ@‹}†@
áHc¾¤ZEt—×D·'áD÷rfA]óW<öÅd                  ÀÀøÀÀ€A]óW?žØ¬€	élå²Tv20130629_00570_st  Ksd105@ë"#ß#@ø?¥@€Ep¤=¯Ôà>©ãù?Þ¸R^¾ŽVEsCùœîD÷åªA^1<Ѥ                  ÀÀøÀÀ€A^1?š!€	élå²Tv20130629_00572_st  Ksd106@ë"#åÂ/?è7@€Ep {=ÂåD>"ò?ð£×k¾­'hEuØRCïPBC?A^ŠT<×aÐ                  ÀÀøÀÀ€A^ŠT?šì:	élå²Tv20130629_00574_st  Ksd106@ë"#èm—ˆ?
Bî@€Epb{=©îh?/ï@
áHj¾Ç®Euä¤DµCUA^Vó<تØ                  ÀÀøÀÀ€A^Vó?›[	élå²Tv20130630_00446_st  Ksd105@ë"B8?)×o@€Eƒ´¸=¬àŒ?©Du?¥¸b¾°£×E…ö¤D·—mD÷kDA^7û<¦Ÿ¬                  ÀÀøÀÀ€A^7û?"Óõ€	élå²Tv20130630_00448_st  Ksd105@ë"BM,Y?)¬0@€EƒÄ)=¯{˜?5ä.?¬ÌÍ^¾™‡E…q×CùªÁD÷ÊA]Üy<¹                  ÀÀøÀÀ€A]Üy?—#€	élå²Tv20130630_00450_st  Ksd106@ë"BÜ'^?.(4@€Eƒbf=¶ûÀ?ꗽ?Š=qj¾¦ffE…¯ìCïsCA^9R<"ø                  ÀÀøÀÀ€A^9R?'	élå²Tv20130630_00452_st  Ksd106@ë"BLR?.l@€Eƒ63=¼Ñp@"üØ?Š=qk¾¸QìE…'Dµ/C¹šA^ë<ƒ‹#                  ÀÀøÀÀ€A^ë?qd`	élå²Tv20130701_00383_st  Ksd105@ë"c#—­?&¼Ò@€E•¾š=¿2¼;ø‰
?ýp¤b¾Ÿ;dE–ŠD·"3D÷eA]©ÿ<ã:                  ÀÀøÀÀ€A]©ÿ?œgCÀ	élå²Tv20130701_00385_st  Ksd105@ë"c&×/Q?"C@€E•ƒ…=É?Ë>&r3?ŒÌÍ_¾­'hE–àáCù«¦D÷ÆÑA]ø<"ű                  ÀÀøÀÀ€A]ø?˜¶ 	élå²Tv20130701_00387_st  Ksd106@ë"c,Ê=?("{@€E•"\=¿EÔ?ÜÁä?ØQìj¾·ÎÙE™rÍCïS3Cz^A^dŸ=<                  ÀÀøÀÀ€A^dŸ? € 	élå²Tv20130701_00389_st  Ksd106@ë"c0ð?-m@€E•»=ƍS>CEµ?Ã×
k¾¥ãTE˜×qDµ+DC A^L+<ªÐ›                  ÀÀøÀÀ€A^L+?•Z`	élå²Tv20130711_00457_st  Ksd105@딣L¤sg?ª@€EÎ==Ïüö>†eó@33c¾–E'váD·¢oD÷a‰A^õ«=:´                  ÀÀøÀÀ€A^õ«?£çV€	élå²Tv20130711_00459_st  Ksd105@딣Oä.h?@€EdÍ=ö2I?i"?ìÌÍ_¾…¸EÏìCùâND÷ÖÑA_G—<æM                  ÀÀøÀÀ€A_G—?œÑ© 	élå²Tv20130711_00461_st  Ksd106@딣U'3?£Y@€E&ö=Û '@8÷£@.¸Rk¾Ù™šE"H¤CîÒ-C²òA_‰®=)N                  ÀÀøÀÀ€A_‰®?¥)À	élå²Tv20130711_00463_st  Ksd106@딣Xæ?
öÝ@€EŽà…=ÅöÔ?±ä¼@$záj¾Ê=qE"ƒqD´ôJCé7A_	=FÝs                  ÀÀøÀÀ€A_	?¨Û®`	élå²Tv20130714_00182_st  Ksd105@ë"ÿub-?"7¾@€E®M\=³7ü@Ã:q?ÈõÃP¾¢MÓE¯
¤D·‹çD÷T!A^ˆ]<ÐO                  ÀÀøÀÀ€A^ˆ]?š	à	élå²Tv20130714_00184_st  Ksd105@ë"ÿo,?±­@€E®
Í=¤—Ï>±=@×
_¾¢ÐåE¯³HCù¸sD÷½A_(W=^v                  ÀÀøÀÀ€A_(W?£‹ÎÀ	élå²Tv20130714_00186_st  Ksd106@ë"ÿñ&ô?q}@€E®Ý¤=ŸVÜ>r.T?ñë…j¾°£×E±eìCï~¸C¯žA_–¾<ÌQ                  ÀÀøÀÀ€A_–¾?™€J 	élå²Tv20130714_00188_st  Ksd106@ë"ÿ#?*? J™@€E­Åš=‹‰h>‰g@j¾ÚŸ¾E±ëìDµ.°CƨA_S?=                  ÀÀøÀÀ€A_S??¢'S 	élå²Tv20130714_00686_st  Ksd105@땈˜a?"»Á@€E£>†@ª¦?£×
b¾´9XE¤Â¤D·‰D÷—uA__<Á,Ï                  ÀÀøÀÀ€A__?˜%™à	élå²Tv20130714_00688_st  Ksd105@ë•‹<äã?ûë@€E£'\>ƒú?<­:?ØQì_¾° ÅE¥
Cù`BDø A_Îh<ÆsÌ                  ÀÀøÀÀ€A_Îh?˜Îy€	élå²Tv20130714_00690_st  Ksd106@ë••#Î?*¯ @€E£5H=Ïó
>ëÎ?•Âj¾¾vÉE¦ÂÍCï€bC¸ÕA_‹È<µ§                  ÀÀøÀÀ€A_‹È?–´áÀ	élå²Tv20130714_00692_st  Ksd106@땘ÇÍ	?'Üe@€E¢ÂÃ=Ý·!@«'=?ôzáj¾ÃoE¦ð¸DµyCbA` µ=†ò                  ÀÀøÀÀ€A` µ?¢Þ@	élå²Tv20130715_00159_st  Ksd105@ë• 	ö?³ñ@€E¥sÃ=ö¥?¢£?˅c¾¼jE¦ÖD·•'D÷aA_I<ËY                  ÀÀøÀÀ€A_I?™k" 	élå²Tv20130715_00161_st  Ksd105@ë• hqY?2î@€E¥Žš>¤>'‹?Ç®_¾Â\E§*¸Cù±ìD÷¸jA_Yú<·¡¼                  ÀÀøÀÀ€A_Yú?–ô7€	élå²Tv20130715_00163_st  Ksd106@ë• #¦?͂@€E¥ö>Ä/?/Ý?ü(öj¾²°!Eª
CïQËC¥ãA_¯Ë=Bâ                  ÀÀøÀÀ€A_¯Ë?¢h\@	élå²Tv20130715_00165_st  Ksd106@ë• "9U·?qÂ@€E¥ÑR>Ä$=Ãe@#×
k¾OßEª#3Dµ'CáA_f™=Pª                  ÀÀøÀÀ€A_f™?¢J@	élå²Tv20130716_00246_st  Ksd105@ë•@Vý<×?K‹@€EÀ`{=så9?Äp[?W
=I¾¸QìEÀÉìD·üD÷_\A^úª=
Úu                  ÀÀøÀÀ€A^úª?¡[N 	élå²Tv20130716_00248_st  Ksd105@ë•@Zê?tö@€EÀì= Ý>å¸ð?ƒ×
^¾®—EÀžCùîÙD÷Ò A^ðU=Þ                  ÀÀøÀÀ€A^ðU? [À@	élå²Tv20130716_00250_st  Ksd106@ë•@`‹£?cwß@€EÀûf=…Ä?
R¸?¢\j¾ËƨEÅØ{Cïs¶C(öA`)b<Û@                  ÀÀøÀÀ€A`)b?›b(	élå²Tv20130716_00252_st  Ksd106@ë•@c{Ð[?N=@€EÁH=±è¤?Ó®?£×
j¾±&éEÅ¡HDµ6°CºA_Ö(<ÈÔ                  ÀÀøÀÀ€A_Ö(?™'À	élå²Tv20130716_00438_st  Ksd105@ë•Aځi?+·_@€E¿Ä)=¸d?•4?záHc¾¡G®E¾ØD·¨¤D÷hÅA_™2<¦'U                  ÀÀøÀÀ€A_™2?"Äê 	élå²Tv20130716_00440_st  Ksd105@ë•AÝâ#K?+Àa@€EÀY3=ºÜà>úä?ºáH_¾Ÿ;dE¿ÔöCùÏ\D÷ÚÑA`'<òaÖ                  ÀÀøÀÀ€A`'?žL:À	élå²Tv20130716_00442_st  Ksd106@ë•Aô«J?-N@€EÀ¦==©A"@!Ï?¥¸k¾ª~úEÅyHCîûCéA`~<™æ×                  ÀÀøÀÀ€A`~?"<Úà	élå²Tv20130716_00444_st  Ksd106@ë•A÷°
t?/¸·@€EÀý\=ŸO,?jº_?·
=h¾±&éEÅÒ¸D´íCZA_Þ<«D                  ÀÀøÀÀ€A_Þ?•aè€	élå²Tv20130716_00630_st  Ksd105@ë•Cmd1ƒ?Qý\@€E´ ¤=¨ûP?Š. ?k…c¾¢ÐåE´9šD·'úD÷kžA_¦Ó<¢â!                  ÀÀøÀÀ€A_¦Ó?"\D 	élå²Tv20130716_00632_st  Ksd105@ë•CpÊ=%?Aº@€E´j
='ž>4†½?˜Qì_¾šŸ¾E´¢Cù¼ÍD÷ύA_è»<Ï°>                  ÀÀøÀÀ€A_è»?™öÀ	élå²Tv20130716_00634_st  Ksd106@ë•Cv•ãØ?H¿Ð@€E´Õ…= Ð>mâ?¢\k¾²°!E¸¾ÍCîÙ7C'oA_¹,<²£Ð                  ÀÀøÀÀ€A_¹,?–Tz	élå²Tv20130716_00636_st  Ksd106@ë•CyÖæV?Sž@€E´¼¸=à/X?îTJ?"zái¾§ïžE¸RD´ö=C–‡A_Û¶<*£                  ÀÀøÀÀ€A_Û¶?"¥T`	élå²Tv20130716_00822_st  Ksd105@ë•Dñèû'?%5h@€E¯8==›u<?šE
?Ž{c¾Ÿ¾wE¯ü)D·mD÷|¬A_üg<À¡¸                  ÀÀøÀÀ€A_üg?˜7	élå²Tv20130716_00824_st  Ksd105@ë•Dõ!À?/yã@€E¯V\=žÄŒ@H÷?™™š_¾Ÿ¾wE°HCù@!D÷öA_þ¾<¥ßð                  ÀÀøÀÀ€A_þ¾?"»þ	élå²Tv20130716_00826_st  Ksd106@ë•Dúô†?,¡¥@€E¯W®=u>å`Ç?œ(ök¾ÕE³áCïr°C‹DA`%µ<£Yå                  ÀÀøÀÀ€A`%µ?"k< 	élå²Tv20130716_00828_st  Ksd106@ë•Dþa¯È?&ýø@€E¯›\=®Ð">Bq?'ë…i¾¶È´E³y3D´ÿdCÖFA`Wˆ<›Fg                  ÀÀøÀÀ€A`Wˆ?"hÌà	élå²Tv20130716_01014_st  Ksd105@ë•Fr‹B?,Ë@€E²ž
=˜ÀÌ>Ä{?"33c¾´9XE´€D·i`D÷k3A`;A<· n                  ÀÀøÀÀ€A`;A?–ô
À	élå²Tv20130716_01016_st  Ksd105@ë•FuÅêZ?1bX@€E²ôf=Ëi…=½iª?—
=^¾·ÎÙE´ûìCøÊD÷üþA_ÛI<³mš                  ÀÀøÀÀ€A_ÛI?–m³@	élå²Tv20130716_01018_st  Ksd106@ë•F{	"?g»X@€E³7¸=¯]d?ïs?ÁG®k¾ì1E·CïúCÕA_ë
=)Fë                  ÀÀøÀÀ€A_ë
?¥(Ý`	élå²Tv20130716_01020_st  Ksd106@ë•F~åŽ:?«¤@€E³Àf=œ—Ô=¸µs?G®j¾Ã•E¶ÒDµ¬CêA`¨Å=pä                  ÀÀøÀÀ€A`¨Å? ®€	élå²Tv20130717_00211_st  Ksd105@ë•f¡xŠ?Å@€E÷Ȥ=ž9Õ@+?¼(öW¾ŠÀƒEñÞáD·IqD÷•?Ac֞=­i¾                  ÀÀøÀÀ€Ac֞?µ­7À	élå²Tv20130717_00213_st  Ksd105@ë•f¤›«B?ºÎ@€Eô^š=®w€?#ˆ#@
=&¾–Eû¸ÍCøªD÷ý‰As/>´
'                  ÀÀøÀÀ€As/?ցP@	élå²Tv20130720_00253_st  Ksd105@ë•ÀÌO¤X?zo]@€E«…=ƒMÜ?D'n?TzáV¾©xÕE€1šD·«#D÷YÃA`DÃ<˾Å                  ÀÀøÀÀ€A`DÃ?™wØ 	élå²Tv20130720_00255_st  Ksd105@ë•Àϼ%‹?u| @€E•×=—%>þeÎ?Y™š^¾±&éE€ª=CùêD÷À1A`Y¥<Õd                  ÀÀøÀÀ€A`Y¥?š¯ì€	élå²Tv20130720_00257_st  Ksd106@ë•ÀÕ±wÝ?†]o@€E<ö="¦H>›<º?O\)l¾ÀE'áCïŽÙCkÇAaR[=¡                  ÀÀøÀÀ€AaR[? °4 	élå²Tv20130720_00259_st  Ksd106@ë•ÀØíÍ#?‡3@€ET==¨¤??IË?B\k¾³¶FEt¤Dµ1C³3Aa^=Á)                  ÀÀøÀÀ€Aa^? 8% 	élå²Tv20130720_00493_st  Ksd105@ë•ÂÃr»´?Žõ@€E€øq=ÊÖ>çÀ²?&ffb¾¨r°E€ºfD·ˆZD÷€‹A`÷Ì="™                  ÀÀøÀÀ€A`÷Ì? DS 	élå²Tv20130720_00495_st  Ksd105@ë•ÂÆÍÔà?"¾@€E'Üf=«á)?<r?G®_¾¤ZE'öCùºD÷áÓA`¦[<üžÚ                  ÀÀøÀÀ€A`¦[?Ÿ"Û@	élå²Tv20130720_00497_st  Ksd106@ë•ÂÓt@ð?¥@€E†4q=zÙ @<ó©?aG®j¾œ¬EˆVfCî¦FC!Ab¦î=hOG                  ÀÀøÀÀ€Ab¦î?­	èà	élå²Tv20130720_00499_st  Ksd106@ë•Â׫mW?«È"@€E†RÍ=››h?Ò½,?aG®i¾Á%E‰®Dµ{C
AaÃÑ=J>"                  ÀÀøÀÀ€AaÃÑ?©GÒ`	élå²Tv20130721_00244_st  Ksd105@ë•à›ז?*…@€EeÃq=ª—°?‰¥]?´záT¾¢MÓEeW…D·sD÷UAa
L<»"ž                  ÀÀøÀÀ€Aa
L?—rsÀ	élå²Tv20130721_00246_st  Ksd105@ë•àžŽ%r?*=ú@€Ef!…=¼f4?Žƒ'?5_¾¥`BEf¤CùàbD÷Å?A`ù‰<W^z                  ÀÀøÀÀ€A`ù‰?ŠëÏ@	élå²Tv20130721_00248_st  Ksd106@ë•à¤ÀŽÑ?<ÁÒ@€Ef«…=€Øè?—Ë1?œ(öj¾Ä›¦ElAÃCï}C×ÏAaŸõ<®"I                  ÀÀøÀÀ€AaŸõ?•Ò‰ 	élå²Tv20130721_00250_st  Ksd106@ë•à¨u‰?A1@€Eeç®=ÿÙc>¡ßK?ŒÌÍk¾ÃoEk1ìDµbClAa_j<™@µ                  ÀÀøÀÀ€Aa_j?"( 	élå²Tv20130722_00256_st  Ksd105@ë–ÂÓ?ÓÇÛ@€EZûì=oø@S´–?Tzáb¾¯²E[ï3D·ãžD÷YüA`.ì=³€v                  ÀÀøÀÀ€A`.ì?¶pÀ	élå²Tv20130722_00258_st  Ksd105@ë–§-?¼<@€E\êR=WäH@tV?5_¾ºáHE^/…Cú\îD÷åHAa-Ñ=~1y                  ÀÀøÀÀ€Aa-Ñ?¯Æ/ 	élå²Tv20130722_00260_st  Ksd106@ë–ê2c?®µ@€E^Ï
=Pêo@hˆ?:áHk¾·KÇEbxöCï-²Cþ¸A`©¬=Q‡H                  ÀÀøÀÀ€A`©¬?ª0é	élå²Tv20130722_00262_st  Ksd106@ë–Ö*š?ÆÇÊ@€E^pÍ=è?}…k?LÌÍi¾®{Ebã…DµƒC¦%A`'<=tØr                  ÀÀøÀÀ€A`'<?®›@	élå²Tv20130724_00237_st  Ksd105@ë–A•
Îu?0Sï@€E¬Ã=´çÔ=üÖ ?'\c¾•EjöD·šD÷jwAa"<£™â                  ÀÀøÀÀ€Aa"?"s<@	élå²Tv20130724_00239_st  Ksd105@ë–A˜iÉ?6Ž@€E¹š=»1´>hJ?£×_¾³33EášCùûÇD÷дAav<kx                  ÀÀøÀÀ€Aav?"­o	élå²Tv20130724_00241_st  Ksd106@ë–A >¿-?J
@€E'Š…=Óc²?Œy?ŒÌÍk¾³33E"i3CîöéCvAaÚ<­Nç                  ÀÀøÀÀ€AaÚ?•©Üà	élå²Tv20130724_00243_st  Ksd106@ë–A£3?MM@€E'mR=jw1>ó‰?uj¾ºáHE"c®D´ûðC‡ðAa"7<›                  ÀÀøÀÀ€Aa"7?"rà	élå²Tv20130727_00310_st  Ksd105@떡þ–Ãü?^"†@€E±Gö=Š¼$?#³±?"33\¾¢ÐåE°îD·¥/D÷X´A`¶0<Ď=                  ÀÀøÀÀ€A`¶0?˜'Ç 	élå²Tv20130727_00312_st  Ksd105@떢ïnb?PÇ{@€E¯Òö=µD@
y?}p¤^¾—PE¯vfCùÔþD÷ÞAaw<¹ÆV                  ÀÀøÀÀ€Aaw?—8ÊÀ	élå²Tv20130727_00314_st  Ksd106@떢èL?U™L@€E°øá=˜ôˆ?
S?œ(ök¾µ?}E³äÍCï6¨C@ƒAa"<É™                  ÀÀøÀÀ€Aa"?™#Ó 	élå²Tv20130727_00316_st  Ksd106@떢gØ?Xߑ@€E±‹R=|ÛX?‰)ð?}p¤j¾›¥ãE³þRD´ú=CÛçAaµ<¯¢o                  ÀÀøÀÀ€Aaµ?•ôMà	élå²Tv20130728_00526_st  Ksd105@ë–Ë!ܟ?|ø@€E¥U=­/Ü>ª[?¡G®c¾'ë…E¦ìD·‹×D÷—+Aa»À<¦9¦                  ÀÀøÀÀ€Aa»À?"Ç4À	élå²Tv20130728_00528_st  Ksd105@ë–Ó
nn?Lú@€E¦eá=À'¨?GJ?°£×_¾\)E§üáCùT9D÷ûTAbwÄ<¬U                  ÀÀøÀÀ€AbwÄ?•Š  	élå²Tv20130728_00530_st  Ksd106@ë–ÚgÀ?".@€E¦Ÿ3=«|ˆ?Á†@
=qj¾¼jEª7ìCïƒuC€AbCW<ùñá                  ÀÀøÀÀ€AbCW?Ÿ>< 	élå²Tv20130728_00532_st  Ksd106@ë–ݳÏÑ?%Z@€E¥§Ã=–p,?'E?Ÿi¾¹Û#E¨`fD´ýC+DAbn¸<®M                  ÀÀøÀÀ€Abn¸?•É²	élå²Tv20140703_00057_st  Ksd105@ëÁ?	zè?fZÚ@€E´"q="Pø=.Ì]?ª=qc¾¦ffE´ç3D¯Î-D÷LAs§'=O_ê                  ÀÀøÀÀ€As§'?©ëý@	élå²Tv20140703_00059_st  Ksd105@ëÁ?åÄ?Qõ@€E´œö="?"b¶?µÂ^¾å`EµööCÚµ?D÷²°Atx†=P"÷                  ÀÀøÀÀ€Atx†?ª^à	élå²Tv20140703_00061_st  Ksd106@ëÁ?8Q*?hz@€E°M¸=uµp?Fµ"?·
=l¾²-E³ZCÓ#CHAuv=GðN                  ÀÀøÀÀ€Auv?¨þ	À	élå²Tv20140703_00063_st  Ksd106@ëÁ?x!¥?\–I@€E­Æ=¡+?]Îö?ë…4¾¥`BE¯r¸D­¸¬CâAu&N=s'o                  ÀÀøÀÀ€Au&N?®r-à	élå²Tv20140711_00201_st  Ksd105@ëÂ@|ñè»?/#µ@€Ež5==jsx?:Ã?â\c¾—PEž¸D¯Â‡D÷|AsGå=^C'                  ÀÀøÀÀ€AsGå?«Èr 	élå²Tv20140711_00203_st  Ksd105@ëÂ@€2 ?'þô@€EŸš
={q1?ôzá?½p¤_¾±&éE ¢öCÚhD÷ƇAréJ=.û                  ÀÀøÀÀ€AréJ?¥ßp 	élå²Tv20140711_00205_st  Ksd106@ëÂ@?ß?'Ó$@€E¡¼…=x€>'­n?ï\)m¾µÂE£föCÑîVC9šAsœn=^‡:                  ÀÀøÀÀ€Asœn?«Ðç@	élå²Tv20140711_00207_st  Ksd106@ëÂ@"¡t?156@€E A®=¥ó¸?mp?â\k¾»çmE¢W®D­sLCYAqøz=<™÷                  ÀÀøÀÀ€Aqøz?§">à	élå²Tv20140711_00969_st  Ksd105@ëÂG(>­»?6ìä@€E˜îÃ=†ž$>g?¨õÃc¾¨r°E™í\D¯yšD÷ÃAt?=¤~                  ÀÀøÀÀ€At??¢´À	élå²Tv20140711_00971_st  Ksd105@ëÂG+†vQ?6‡º@€E™'Í=Ž,Å@'Ù\?¬ÌÍ^¾Ÿ¾wE™å3CÙžDøAs¹=                  ÀÀøÀÀ€As¹?¢/ãÀ	élå²Tv20140711_00973_st  Ksd106@ëÂG1'@?/;@€E˜Œì=¨ku?î-?å¸l¾°£×Eš¼CÓ&FCBNAt+=hy                  ÀÀøÀÀ€At+?­ï 	élå²Tv20140711_00975_st  Ksd106@ëÂG4äÃä?8Ÿ)@€E™==ˆ÷H?ʂ©?Æffk¾Á‰7E›~öD­cLC~úAs<=DÎÑ                  ÀÀøÀÀ€As<?¨™Ú 	élå²Tv20140728_00070_st  Ksd105@ëÄ_~²2B?!«}@€E–˜R=|\o> d?ð£×c¾'hsE˜4D°…D÷j%Ay	:=€1ê                  ÀÀøÀÀ€Ay	:?°=@	élå²Tv20140728_00072_st  Ksd105@ëÄ_'>3A? Ûù@€E–ƒÍ=‹+°?¹[@\_¾—
=E˜{3CÛ²°D÷ÔöAyœB="Ó                  ÀÀøÀÀ€AyœB?°2z`	élå²Tv20140728_00074_st  Ksd106@ëÄ_ŠÆ'A?e@€E•ó)=•/Ì=Ãó?ôzái¾©ûçE—¼RCÒbCâAz‹R=…¼Ö                  ÀÀøÀÀ€Az‹R?°·šÀ	élå²Tv20140728_00076_st  Ksd106@ëÄ_Ž°'?ÍØ@€E•~ì="w°?¿íu@¸Rk¾¨r°E—rfD­"ƒCVAzE'=Š                  ÀÀøÀÀ€AzE'?±@@`	élå²Tv20140728_00118_st  Ksd105@ëÄ_é3æ?*	w@€E"«{=à•=?OFm?Î{c¾›"ÑE•Ò=D°D÷e¢Ayõ=TÌæ                  ÀÀøÀÀ€Ayõ?ª™œÀ	élå²Tv20140728_00120_st  Ksd105@ëÄ_졾×? µ‡@€E"'\=›c$?£ˆC?Ï\)_¾'ë…E–HöCÛôÝD÷ÎAyÙ7=_¥¹                  ÀÀøÀÀ€AyÙ7?«ô· 	élå²Tv20140728_00122_st  Ksd106@ëÄ_óÈy¬?(k@€E"'¸=ÀÃ<çþ¢@ë…j¾£×
E–^¸CÒ3C½qA{"õ=‹Ö                  ÀÀøÀÀ€A{"õ?±b:À	élå²Tv20140728_00124_st  Ksd106@ëÄ_÷Vé?JÎ=@€E"†=Ó¨?ç	?ã×
^¾—PE–!
D­™ÓCT¼A{®='
—                  ÀÀøÀÀ€A{®?²!²à	élå²Tv20140728_00216_st  Ksd105@ëÄ`»¿ä‡?\@€E'Tö>6q-?¥Ü°?¼(öc¾˜"uE'o
D°6úD÷G¶AxxÐ=i¦d                  ÀÀøÀÀ€AxxÐ?­4̀	élå²Tv20140728_00218_st  Ksd105@ëÄ`¿5?R?UÍ=@€EÛš>ý'>ëèò?À^¾¤Ý/E'*fCÜLjD÷»\Az;=3b                  ÀÀøÀÀ€Az;?±¦l@	élå²Tv20140728_00220_st  Ksd106@ëÄ`ÙØ~\?3Ÿ	@€E¤=@?9?¼(ök¾»çmE•ÃCщüCoAxϘ=HŽ                  ÀÀøÀÀ€AxϘ?©Áà	élå²Tv20140728_00222_st  Ksd106@ëÄ`ÝmäŠ?8W	@€EŽŸ\>æÖ<º?Àj¾ÀƒE+…D­~ÙCAzæð=Ahl                  ÀÀøÀÀ€Azæð?¨-
€	élå²Tv20140729_00057_st  Ksd105@ëÄRPDf?)'î@€EÅÙH=`DO?œ°f?ê=qc¾±&éEÇT{D°
D÷gÇAx=v½Á                  ÀÀøÀÀ€Ax?®×¸ 	élå²Tv20140729_00059_st  Ksd105@ëÄU½Q/?2Ë`@€EÅ£
='X"@,›K?ð£×_¾° ÅEÆýqC۔þD÷Ø{Az=‹æ-                  ÀÀøÀÀ€Az?±|Å 	élå²Tv20140729_00061_st  Ksd106@ëÄ\"°~?JWB@€EÇá=‹Mð?Úµ#?У×l¾¨õÃEÇ®öCÑ÷mCþAxÏå=jMØ                  ÀÀøÀÀ€AxÏå?­I»	élå²Tv20140729_00063_st  Ksd106@ëÄ`mf?HJi@€EÆÖá=›l@ºµ?Ó33k¾°£×EÇáD­ŽCª=Av–Þ=Hn                  ÀÀøÀÀ€Av–Þ?©-À	élå²Tv20140729_00201_st  Ksd105@ëĀé—?3U0@€E²t=­%|@€Ý{?èõÃc¾ŒÌÍE³'¤D°\D÷køAzu=•y—                  ÀÀøÀÀ€Azu?²¯2à	élå²Tv20140729_00203_st  Ksd105@ëĀ"̐'?Bîë@€E²9Ã=t4¸?&r?ë…_¾˜bE³£qCÜ	ºD÷ÑÓA{Ü=ª<                  ÀÀøÀÀ€A{Ü?µAǀ	élå²Tv20140729_00205_st  Ksd106@ëĀ›Œz?^¼Š@€E²®='¥$? kÜ?ó33k¾«E²øöCÑzÁCïßAy¦=¬¶                  ÀÀøÀÀ€Ay¦?µ–Á€	élå²Tv20140729_00207_st  Ksd106@ëĀžž«ý?QNg@€E²q=œ¾À@‹†Ø@
=j¾»dZE³'
D­nC,‹A{è=µ×?                  ÀÀøÀÀ€A{è?¶ºçà	élå²Tv20150310_00586_st  Ksd105@ëàŒ¾~5:?z*@€Eåkö=˜F=îÖ<@333c¾€ƒEç#D·¬!D÷AãAÖl=æEH                  ÀÀøÀÀ€AÖl?¼È©	élå²Tv20150310_00588_st  Ksd105@ëàŒÁˆÁ?Òs@€EåQ=¿(à=I¸—@!G®_¾'ë…EçCúQD÷±ôAR2=ÃR¨                  ÀÀøÀÀ€AR2?¸jU	élå²Tv20150310_00602_st  Ksd106@ëàŒÝ\?¢@€EãÉ==Ån>ìò@3×
j¾¹Û#EäÉqCîbC!‰A'ÿ=ÁÔ±                  ÀÀøÀÀ€A'ÿ?¸:– 	élå²Tv20150310_00604_st  Ksd106@ëàŒàHµQ?MN@€EãÆ×=ÉPU?ºGÇ@2\k¾·KÇEä}×DµN°C	QhAn9=g3                  ÀÀøÀÀ€An9?°,æ`	élå²Tv20150311_00336_st  Ksd106@ëà©WTµº?%C@€Eßk¤=ÉÝû?Š^@!G®l¾/EÞfCï,jCAÁ¡=جÌ                  ÀÀøÀÀ€AÁ¡?»™€	élå²Tv20150311_00338_st  Ksd106@ëà©Z'?Yª@€Eß®)=®Îè?'h@¸R¾¤Ý/EÞ#Dµƒ®C
49A_Ž=Ò®ÿ                  ÀÀøÀÀ€A_Ž?ºUßà	élå²Tv20150331_00507_st  Ksd105@ëã&6]oG?<ÿ@€E¯¶\=šz(?
Xô@E¾›¥ãE²¹\D·ND÷>^A'ü=¸lé                  ÀÀøÀÀ€A'ü?·
 	élå²Tv20150331_00509_st  Ksd105@ëã&9™Ä?:)²@€E¯µ®=£Î"?"`y?õ_¾–‡+E²­ìCùGÏD÷§¾A'F,=Ú<}                  ÀÀøÀÀ€A'F,?»G 	élå²Tv20150331_00511_st  Ksd106@ëã&?õÁ?9Ià@€E°p=ÏC@j,n?ï\)k¾¨r°E®ÄCïì)CàBA'/9=¾P˜                  ÀÀøÀÀ€A'/9?·Ê	élå²Tv20150331_00513_st  Ksd106@ëã&E^sÔ?<Fb@€E°[Ã=®þ0@Ÿ@G®Z¾§ïžE®_\Dµ¼BC	ðbApÕ=Ò³–                  ÀÀøÀÀ€ApÕ?ºVrÀ	élå²Tv20150605_00295_st  Ksd105@ëëez¼Cé?wËz@€EÇN{>É>­+@$záa¾¤ZEÆøáD·¾5D÷RA"–C>MÀ¿                  ÀÀøÀÀ€A"–C?ɸà	élå²Tv20150605_00297_st  Ksd105@ëëe²‰?{î@€EÇW×="9"=ò•Ø@)™š_¾œ(öEÇv¸Cú`!D÷ÄJA"¤»>\Û:                  ÀÀøÀÀ€A"¤»?˛g@	élå²Tv20150605_00299_st  Ksd106@ëëe†n¹Ç?HuÇ@€EǞ==‡¼@a£À@el¾¢ÐåEË×CíÓ¶CqìA…øè>hùØ                  ÀÀøÀÀ€A…øè?Í;	élå²Tv20150605_00301_st  Ksd106@ëëe‹m+§?[™•@€EȳH=Ÿð@·ã{@=q`¾¸ÔþE˛×DµQªC	)üAƒ§Â>1)á                  ÀÀøÀÀ€Aƒ§Â?Æ%< 	élå²Tv20150605_00347_st  Ksd106@ëëf; j?L¹A F'_="5¨?¬÷@:=qn¾¯ FƒLÃCíÉüC¢AƒÞ>
i                  ÀÀøÀÀ€AƒÞ?Ã!­ 	élå²Tv20150605_00349_st  Ksd106@ëëf!Óßç?DâA F'na=Y8p?'è¡@?\)N¾ÀFƒøWDµIÛC A…Cã>"¾                  ÀÀøÀÀ€A…Cã?җ 	élå²Tv20150605_00376_st  Ksd105@ëëfšÿ?'?ƒlÜ@€EÌͤ=Ÿ"ä>¥ëÌ@+…c¾˜bEÌ÷HD·¯¶D÷b¨A"O\>…ú                  ÀÀøÀÀ€A"O\?Тÿ@	élå²Tv20150605_00378_st  Ksd105@ëëfŸÖI£?«³@€Ȅ
=zu`                  ÀÀøÀÀ€Àø	élå²Tv20150605_00380_st  Ksd106@ëëfç
Ë?¢b@€EÌh{="                  ÀÀøÀÀ€Àø	élå²Tv20150605_00382_st  Ksd106@ëëfë±9?žõÑ@€EÌ_R=êA                  ÀÀøÀÀ€Àø	élå²Tv20150715_00540_st  Ksd106@ëðdÿ¬'ç?-‰A FZ)=µåË?¼î@-p¤k¾ž5?F—ÃCíBoC­A"œŸ=°Á³                  ÀÀøÀÀ€A"œŸ?¶6`	élå²Tv20150715_00542_st  Ksd106@ëðe~¬?)åÒA F>á=ÍR?"Ú@(öi¾½p¤FØÍDµN Cz^A"X'=lT4                  ÀÀøÀÀ€A"X'?­Š†€	élå²Tv20150716_00154_st  Ksd105@ëð€`N°?A F7Æñ=Í£@E@#×
c¾‡+F8ð)D·_ÇD÷a²AƒId=¼(                  ÀÀøÀÀ€AƒId?·%	élå²Tv20150716_00156_st  Ksd105@ëð€gK~.?ÂA F8"=ÉÆ@W-?ã×
^¾ŠÀƒF8âCøëçD÷ÉAƒ‡=i
ç                  ÀÀøÀÀ€Aƒ‡?­!\à	élå²Tv20150717_00057_st  Ksd105@ëðŸ:"¶?9'¬@€Eªý3=Š]@Mû%@ë…c¾‹Æ¨E«ÀfD·fwD÷_+AƒÛn=ô‰³                  ÀÀøÀÀ€AƒÛn?¾'6`	élå²Tv20150717_00059_st  Ksd105@ëðŸsá?-ào@€E«já=³	ˆA""@'®^¾€E¬öCøýÓD÷ÉqA…L>%Œ…                  ÀÀøÀÀ€A…L?ı 	élå²Tv20150717_00061_st  Ksd106@ëðŸÀ:?7T÷@€E¬Ã=ßôÁ>2\«@(ök¾"÷ÏE®!qCíó3Cî˜A…">$²à                  ÀÀøÀÀ€A…"?Ė\	élå²Tv20150717_00063_st  Ksd106@ëðŸ úa?3AB@€E¬ö\=žÀ<?p•Y?ü(öX¾ŒÌÍE®V=DµfCÏ\Aƒúº=ÇSÜ                  ÀÀøÀÀ€Aƒúº?¸ê{€	élå²Tv20160708_00249_st  Ksd105@ìB èóŸ?Eëß@€EŠáH=ËT–                  ÀÀøÀÀ€Àø	élå²Tv20160708_00251_st  Ksd105@ìB$4Ã?Eâ¯@€E‰âÃ=Èð                  ÀÀøÀÀ€Àø	élå²Tv20160708_00253_st  Ksd106@ìB)ÎeS?I0Ï@€E‰®=ќ                  ÀÀøÀÀ€Àø	élå²Tv20160708_00255_st  Ksd106@ìB-I.?T5ù@€EˆäR=¹à                  ÀÀøÀÀ€Àø	élå²Tv20170620_00733_st  Ksd105@ìH¦Ì§ãß?–s€@€E×=™5Œ                  ÀÀøÀÀ€Àø	élå²Tv20170620_00735_st  Ksd105@ìH¦Ï9HÌ?›À…@€E'="h                  ÀÀøÀÀ€Àø	élå²Tv20170620_00737_st  Ksd106@ìH§
=Pn?»©Ð@€E¾3=x °                  ÀÀøÀÀ€Àø	élå²Tv20170620_00739_st  Ksd106@ìH§
.|??¶>É@€EÃš=¥'L                  ÀÀøÀÀ€Àø	élå²Tv20170620_00949_st  Ksd105@ìH¨­¥µ\?šx²@€E"Öq=è                  ÀÀøÀÀ€Àø	élå²Tv20170620_00951_st  Ksd105@ìH¨°D @?",S@€E"í…=•êL                  ÀÀøÀÀ€Àø	élå²Tv20170620_00953_st  Ksd106@ìH¨¹«Í¤?"r@€E'¯==Ø£                  ÀÀøÀÀ€Àø	élå²Tv20170620_00955_st  Ksd106@ìH¨¼Þ2%?md@€E'¿=®ž™                  ÀÀøÀÀ€Àø	élå²Tv20180406_01261_st  Ksd105@ìlìã""?²àË@€E—6H=Ü`$                  ÀÀøÀÀ€Àø	élå²Tv20180406_01263_st  Ksd105@ìlìåÌóŽ?"sF@€E—s…=cXè                  ÀÀøÀÀ€Àø	élå²Tv20180406_01265_st  Ksd106@ìlì댣?–ž@€E—±×=¢`˜                  ÀÀøÀÀ€Àø	élå²Tv20180406_01267_st  Ksd106@ìlìî^͖?º5@€E—ó>
Þý                  ÀÀøÀÀ€Àø	élå²Tv20180511_00504_st  Ksd105@ìqBƒI*ì?}N@€EÇpÃ=™ªÐ                  ÀÀøÀÀ€Àø	élå²Tv20180511_00506_st  Ksd105@ìqB†CüY?'%û@€Eǒ×=Á•¬                  ÀÀøÀÀ€Àø	élå²Tv20180511_00508_st  Ksd106@ìqB‹ãhp?ãË@€EÈÈH=ÐxL                  ÀÀøÀÀ€Àø	élå²Tv20180511_00510_st  Ksd106@ìqB†Ó?•½@€EÈU®>!°                  ÀÀøÀÀ€Àø	élå²Tv20180511_01242_st  Ksd105@ìqI^=ˆ!?ú@€E¤Ã=Ád                  ÀÀøÀÀ€Àø	élå²Tv20180511_01244_st  Ksd105@ìqIa9Z?à§@€E¤f=Ú$                  ÀÀøÀÀ€Àø	élå²Tv20180511_01246_st  Ksd106@ìqIfZ­K?ˆ§@€E¤ËR=æRœ                  ÀÀøÀÀ€Àø	élå²Tv20180511_01248_st  Ksd106@ìqIi½"á?XéA@€E¤\)=«QD                  ÀÀøÀÀ€Àø	élå²Tv20190811_00799_st  Ksd105@ìªdÑq²J?P¾{@€EˆV=…°ð                  ÀÀøÀÀ€Àø	élå²Tv20190811_00801_st  Ksd105@ìªdԄ–þ?SÒ@€EˆÄq=vßÏ                  ÀÀøÀÀ€Àø	élå²Tv20190811_00803_st  Ksd106@ìªdÚ;JY?`"s@€EˆNf=†K0                  ÀÀøÀÀ€Àø	élå²Tv20190811_00805_st  Ksd106@ìªdÝSؚ?R˜`@€Eˆ"=Á×x                  ÀÀøÀÀ€Àø	élå²Tv20190812_00627_st  Ksd105@쪄6»hv?N¿}@€E'!\=uÕ(                  ÀÀøÀÀ€Àø	élå²Tv20190812_00629_st  Ksd105@쪄9¶O?a½Û@€E''=€·t                  ÀÀøÀÀ€Àø	élå²Tv20190812_00631_st  Ksd106@쪄?•1*?{ú(@€E''q=Äöñ                  ÀÀøÀÀ€Àø	élå²Tv20190812_00633_st  Ksd106@쪄BêUŸ?^ýf@€E'–{="œ                  ÀÀøÀÀ€Àø	élå²Tv20190814_00513_st  Ksd105@ìªÄÉ~ä?U™"@€E¾e= ­´                  ÀÀøÀÀ€Àø	élå²Tv20190814_00515_st  Ksd105@ìªÄÍ š?…²ù@€E½Êq=y¶?                  ÀÀøÀÀ€Àø	élå²Tv20190814_00517_st  Ksd106@ìªÄÓ74 ?'Æ›@€E¾xö=ÒÓM                  ÀÀøÀÀ€Àø	élå²Tv20190814_00519_st  Ksd106@ìªÄ֑fð?wu@€E¾3=Éh˜                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_44_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  140 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	úU¿7þv20100305_00923_stKsd067@êû«ŸÚ?A_@€E´T=Ìkµ	úU¿7þv20100305_00925_stKsd067@êû«¢9öÇ?B&-@€E´L3=Ñ}Ý	úU¿7þv20100321_00504_stKsd067@êýªµØ3Þ?:A F!T$=Ä4è@S¿@G®g¾‡+	F!Ž{DVV%D(%ÓA‰¥ü=ý·Z	úU¿7þv20100321_00506_stKsd067@êýª¼tP?@ƒšA F!l=°ÒÈAº"@C33f¾…¡Ë	F!ƒ\DäÒ%D'ráAŠ±Î>(Z;	úU¿7þv20100625_00634_stKsd067@ë	©[ÆL?e#ü@€E‡jÃ=¾²@1µò?0£×f¾—P	EˆB=D_b-D&üAI±«<ˆøÅ	úU¿7þv20100625_00636_stKsd067@ë	©_•ñ?^Z@€E‡Ì=ã_?½¹?@f¾›"Ñ	EˆgHDé#D%¿¾AJ<…çn	úU¿7þv20110513_00413_stKsd067@ë1éŠRcû?³o@€E'3=™Ÿh>kÍ$?ê=qd¾~ùÛ	E'£
DZg+D"~FA‡ú=ø'	úU¿7þv20110513_00415_stKsd067@ë1é×Ï4?	8@€E'†H=›ÇH?7±r@ £×f¾|í'	E'ü¤Dæ±hD!«çAˆí>&ÌÌ	úU¿7þv20110514_00749_stKsd067@ë2	yªE¹?0©€@€E©ê=§‡a	úU¿7þv20110514_00751_stKsd067@ë2	}C?<(@€E©ÙÃ=–®$>&=@p¤U¾'\	E©YšDæמD"A‡çÁ>é'	úU¿7þv20110515_00780_stKsd067@ë2*ɕ
?½¨@€E¤ß=Ø ?Dp•@0g¾ŽV	E¥:áDZQüD"3TAˆÑ–>-DT	úU¿7þv20110515_00782_stKsd067@ë2*Ýà?F@€E¤éš=¾Y(?ð î@f¾ß;	E¤¼D泞D!QšA†{ >	4(	úU¿7þv20110515_00876_stKsd067@ë2*éᅗ?ºS@€EªI=µ~t@
€@(öf¾†$Ý	Eª\¤DZQüD!õÃA‡ê–><Mš	úU¿7þv20110515_00878_stKsd067@ë2*íÅc?˜§@€EªP
=¸ö?ª@£×f¾ƒ•	E©ÌDæ«øD!$‹A‡8>
ˆ*	úU¿7þv20110517_00859_stKsd067@ë2i¥Þ­?JuÑ@€EŒËR=Ú/ ?ÝC)@C33T¾‰º^	E.fDZ"çD"׍AˆY~>†f—	úU¿7þv20110517_00861_stKsd067@ë2i¨¨€<?Cˆá@€EŒ†á=†*œ	úU¿7þv20110816_00444_stKsd067@ë=½'[?'š@€E˜$á=œm\	úU¿7þv20110816_00446_stKsd067@ë=ÂÀØ!ë?›ÊÔ@€E˜==~'Ø	úU¿7þv20110831_00082_stKsd067@ë?Ÿº4CÔ?kÄk@€E¸{=zә	úU¿7þv20110831_00084_stKsd067@ë?Ÿ½‡dä?e£Ò@€E¸«q=õóŽ	úU¿7þv20110901_00206_stKsd067@ë?¿Óe,Õ?5¦y@€EӞq=À	úU¿7þv20110901_00208_stKsd067@ë?¿Ößû~?WþO@€EÒâ)>æš	úU¿7þv20110904_00616_stKsd067@ë@" .l?(TÚ@€E^R=¼Z"	úU¿7þv20110904_00618_stKsd067@ë@"£h9û?4'Æ@€Eñf=š¯à>¯~@!ë…e¾ˆ1'	E DêfúDVA‰¡>V÷é	úU¿7þv20110916_00323_stKsd067@ëA¢{‹<?H̅@€E£á=~<ï	úU¿7þv20110916_00325_stKsd067@ëA¢#ßRá?X"I@€E¢…=¦4	úU¿7þv20110920_00170_stKsd067@ëB!³2'$?#r…@€EÅ×=Âã¨	úU¿7þv20110920_00172_stKsd067@ëB!·-Ég?2o¢@€EÅb=Çu¯	úU¿7þv20120305_00431_stKsd067@ëW
­«?Dz@€E¯¤=Óö@W8@G®f¾ˆ1'	E°&RDaž¨Dó…AˆñÒ>)½¦	úU¿7þv20120305_00433_stKsd067@ëWÓý™?"É@€E®O
=â—À?fv@'®e¾Òò	E®ÒRDêED!yAˆl>+‰Î	úU¿7þv20120308_00576_stKsd067@ëWh³Äӄ?:;¿@€EÛçÍ=ŒÂ 	úU¿7þv20120308_00578_stKsd067@ëWh¶À†m?3Èò@€EÜ¿×=…ø	úU¿7þv20120311_00491_stKsd067@ëWÌ+ûV">þM@€E¥£=÷±?÷@
áHf¾†$Ý	E¥Ë…Da"þDåôAˆ`>cË	úU¿7þv20120311_00493_stKsd067@ëWÌ/ R?=¨@€E¥¾¸>ž@ƒI¨@$záe¾wÎÙ	E¥îDêJfDú^A‰¯>,'	úU¿7þv20120313_01094_stKsd067@ëXNjì³?ŒTm@€E _3=…¾ô	úU¿7þv20120313_01096_stKsd067@ëXQ~B%? úŸ@€EŸç
=©ßh	úU¿7þv20120321_00442_stKsd067@ëY´Ãì~?<I=@€E°'¤=èùà	úU¿7þv20120321_00444_stKsd067@ëY¸jš~?H.Q@€E¯U==Íoc	úU¿7þv20120322_00282_stKsd067@ëY)Aóo?4‹$@€E©î="Á³?a¹@e¾ß;	E©Ã3Da"ÍD ¤Aˆ'O>6 ]	úU¿7þv20120322_00284_stKsd067@ëY)E™gE?æ@€E©<…=î?u:@#×
e¾Òò	E©)DêU‰D>FAˆÐ1>(´	úU¿7þv20120323_00557_stKsd067@ëYJ@£Cg?g¡7@€E¬f>Sp	úU¿7þv20120323_00559_stKsd067@ëYJDM÷?E•@€E«½=ÅìL	úU¿7þv20120508_00579_stKsd067@ë_
Á@×á?p'‰@€Eš{>T	úU¿7þv20120508_00581_stKsd067@ë_
ÅPç¤?b˜.@€Ešcö>èÈ	úU¿7þv20120527_00534_stKsd067@ëaeS'?Oö–@€E¡G=ÂT\?Qœ?@!ë…d¾›"Ñ	EŸöÍDaš-DáA‡:X>#ü	úU¿7þv20120527_00536_stKsd067@ëaeÏ9?aÜ©@€E û¤=Ƽd	úU¿7þv20120531_00205_stKsd067@ëaâè
û–?gd*@€E¢Î¸= ü	úU¿7þv20120531_00207_stKsd067@ëaâëÛm?zPN@€E¢q=»o	úU¿7þv20120601_00321_stKsd067@ëbÖrWá?%%@€E²ñÃ=¸è?"qv@-p¤f¾Š=q	E²æÍDaœjDéËA‰#K>HU7	úU¿7þv20120601_00323_stKsd067@ëbÚ?|?&XØ@€E³&×=¢"T?ô@Qìe¾…¡Ë	E³=qDêGdDÁA‰A{>Oðˆ	úU¿7þv20130429_00532_stKsd067@닍cö_?MK@€E¾6ö=¡â"	úU¿7þv20130429_00534_stKsd067@닍g-?)@€E¾
)=˜$	úU¿7þv20130526_01199_stKsd067@ëŽê<{«ó?ŽÚÄ@€E•Ùì=¸œ@	úU¿7þv20130526_01201_stKsd067@ëŽê?ô½?ž×@€E"ã\=¶æÌ	úU¿7þv20130627_00442_stKsd067@ë'ârÖl?3¯¤@€Ewá=¯`	úU¿7þv20130627_00444_stKsd067@ë'âvê?:Ç@€E\=‰‹´	úU¿7þv20130629_00538_stKsd067@ë"#¤o ?Ü@€Eu§Ã=½–¼@«¹@333f¾Òò	Et¶DaE?D' A‰
>_»	úU¿7þv20130629_00540_stKsd067@ë"#¨yê?@€Evf=¿XP>»q›@áHe¾Òò	Eul¤DêLÅDdAŠx˜>4é§	úU¿7þv20130711_00235_stKsd067@딡VS?
aã@€E—à=ÜÖ)>2­c@/\)h¾‡®	E—‹ÃDaH!DcA‰qú>L %	úU¿7þv20130711_00237_stKsd067@딡Z#²?z'@€E—Áq>Ó¶?C¸|@Vffe¾n—	E—]qDêQD@!A‰ùG>€ÁL	úU¿7þv20130713_00711_stKsd067@ë"ä'!EJ?5Ǝ@€E†‰>pAHßì@C×
f¾"t¼	E‡¤Da öDÖfAˆýÀ>pìú	úU¿7þv20130713_00713_stKsd067@ë"ä"r×?D@€E‡	á>3¼M	úU¿7þv20130716_00168_stKsd067@ë•?Àà•'?)3@€EǨš=¡¥@ci¶@9™šh¾˜b	EƬDaHåDFVAˆLf>O‰2	úU¿7þv20130716_00170_stKsd067@ë•?Ä+¨û?#'@€EÇʚ='=Ü	úU¿7þv20130716_00408_stKsd067@ë•A¡ˆeë?5ý$@€E¿È\=±åÔ	úU¿7þv20130716_00410_stKsd067@ë•A¤ê`?.AD@€E¿z3=µ	úU¿7þv20130716_00600_stKsd067@ë•C.ÿqæ?COÜ@€E·'=¸b	úU¿7þv20130716_00602_stKsd067@ë•C2d¹?F\@€E¶Sš=¬zœ	úU¿7þv20130716_00792_stKsd067@ë•D¹lÓh?3¬@€E®=¨op	úU¿7þv20130716_00794_stKsd067@ë•D¼Ý!?`|@€E­þ…=7Ì>"2"@,(öe¾›¥ã	E¯O3DêU?DۅA‰JŠ>:²Ü	úU¿7þv20130716_00984_stKsd067@ë•F7	s?…»õ@€E²ß=žù(	úU¿7þv20130716_00986_stKsd067@ë•F:b§j?"Ç(@€E³¤=Ԏ,	úU¿7þv20130717_00095_stKsd067@ë•_"Pœ¦?	[<@€EÏ_¤=¹Ô¸	úU¿7þv20130717_00097_stKsd067@ë•_‡Œü¨?§³@€EÏ…=ò>ön@(Qìf¾†§ð	EÍo
DêR-DŽ¨A‰bØ>BÞ®	úU¿7þv20130720_00223_stKsd067@ë•ÀˆFËk?Œé@€E|°=¡ïÄ	úU¿7þv20130720_00225_stKsd067@ë•À‹ƒS?…[æ@€E|Ž{=‡û`	úU¿7þv20130720_00463_stKsd067@ë•Â‹Œ`K?ˆû©@€E'b=	ˆ	úU¿7þv20130720_00465_stKsd067@ë•Âš™?Ž)2@€E==¨CØ	úU¿7þv20130720_00703_stKsd067@ë•Äƒ~_V?vÛ@€Ex€==E	úU¿7þv20130720_00705_stKsd067@ë•Ä†Ô?ƒ·c@€Eu˜f= Vô	úU¿7þv20130720_00895_stKsd067@ë•Æ	~Ê?mW…@€EŠ q=S™O	úU¿7þv20130720_00897_stKsd067@ë•ÆLª?{Pæ@€E‹T=^½x	úU¿7þv20130721_00406_stKsd067@ë•âí?´?8ön@€E?%3=nB'	úU¿7þv20130721_00408_stKsd067@ë•â¸5'?0î@€E<´ö=Ò-Ø@"×ã@4záe¾"÷Ï	E=HDêGdD;TAŠ1>\Ç®	úU¿7þv20130721_00646_stKsd067@ë•äW?:Ëø@€E$q=ƒ‹ <£oŠ@£×f¾¥ãT	E$êDaZD¹hA‰ý>#S	úU¿7þv20130721_00648_stKsd067@ë•ä"Š?Eܐ@€E"å×=†T	úU¿7þv20130721_00886_stKsd067@ë•æ™ÿp?{§%@€E@4¸=wõ 	úU¿7þv20130721_00888_stKsd067@ë•æµ?c-"@€E>R=²T?¾cx@ÌÍe¾¬‹D	E?-ÃDêB%D•qA‰mz>ˆ?Ï	úU¿7þv20130728_00496_stKsd067@ë–ÃQh??bq@€E¥+á=ª¼ô?,P@Z=qf¾ŽV	E¦1ìDa
ÓDߞA‰¶'>b:%	úU¿7þv20130728_00498_stKsd067@ë–ÃTPi¥?ýŠ@€E¦f=¢¯°?r¬@LÌÍe¾'ë…	E§3
DêEÛDÚòA‰«>Oª]	úU¿7þv20130729_00090_stKsd067@ë–à‹€|?>m_@€E¥bö=Ƙà	úU¿7þv20130729_00092_stKsd067@ë–à"ý¦?@ì'@€E¥È\=ç\¨	úU¿7þv20130730_00167_stKsd067@ë—݃ž†?XC@€E¯a
=ÛKl	úU¿7þv20130730_00169_stKsd067@ë—àä Ñ?ƒsÖ@€E­ëq=¸FE	úU¿7þv20140705_00073_stKsd067@ëÁ/í"Ù?‡»@€Eœ¸=Ï$†	úU¿7þv20140705_00075_stKsd067@ëÁ3.T?‡ñ@€Ež(
=ؾ6	úU¿7þv20140711_00507_stKsd067@ëÂC]cÃ?1Ýý@€EŽÉÃ=")<@Ib˜@Ug¾wÎÙ	EÖDQ{dD´9A‰ÂÞ>_â0	úU¿7þv20140711_00509_stKsd067@ëÂC`ù"ç?%"â@€Eè…=š¢?"úÖ@Pf¾…¡Ë	EŽ1
D⣮DlA‹	X>†É¯	úU¿7þv20140711_00747_stKsd067@ëÂE`:<è?.—@€E…=‰X?ÙáÚ@I™šf¾Oß	E'<¸DQ>wDíqA‰ïø>o´E	úU¿7þv20140711_00749_stKsd067@ëÂEc̓A? @€E"æ3=®>Ÿšµ@J=qf¾™™š	E•Dâ§çDéÛAŠÆ>W•+	úU¿7þv20140731_00123_stKsd067@ëÄÀCn"³?Uƒƒ@€E¤13=šé˜?ÎÖ@E¸f¾…¡Ë	E£;DRDmAˆŸ	>6O…	úU¿7þv20140731_00125_stKsd067@ëÄÀF˶¢?Y™@€E£"==¶ó	úU¿7þv20140731_00267_stKsd067@ëÄÁ‰Õ{ó?3Œ@@€E¥6=×oñ	úU¿7þv20140731_00269_stKsd067@ëÄÁ­
?4	q@€E¥s==¦'Ü?•d>@L(öe¾~ùÛ	E¥ÚDâ³D–%Aˆó°>B š	úU¿7þv20140731_00411_stKsd067@ëÄÃû'±?4±l@€Ežü
=ªÞ@	úU¿7þv20140731_00413_stKsd067@ëÄÃm×I?+Ç@€EŸd==‹äŒ@"'"@K…f¾ž5?	E ó
Dâ¿D/A‰`>Wèg	úU¿7þv20140731_00459_stKsd067@ëÄÃtí"?IK@€E§\=«…8	úU¿7þv20140731_00461_stKsd067@ëÄÃxvS™?1·@€E§Tö=²ô	úU¿7þv20140731_00603_stKsd067@ëÄÄ¡ÏÉ?@Û@€Eªþ3=ŠHu	úU¿7þv20140731_00605_stKsd067@ëÄÄ¥:!9?H©`@€Eª¸¤=˜Ó`	úU¿7þv20150313_00403_stKsd067@ëàèÆ\
B?†ÀË@€EÅ q=òîÜ	úU¿7þv20150313_00405_stKsd067@ëàèɂö?šê@€EÅ°==°ù0	úU¿7þv20150610_00171_stKsd067@ë쇭ÞË?œŸÿ@€E¢x
=Ë2˜	úU¿7þv20150610_00173_stKsd067@ëìŒ
	S?®¸@€E¢f>zÈ	úU¿7þv20150630_00191_stKsd067@ëî"ÈI?@€E›ÉR='E˜	úU¿7þv20150630_00193_stKsd067@ëî"ÍËf?*Ò£@€E™ð3=ÎìT	úU¿7þv20150708_00200_stKsd067@ëï€Âu€‹?—–‰A F;¹ì>'Oü	úU¿7þv20150708_00202_stKsd067@ëï€É"þÞ?gƓA F:2©>ÚÂ	úU¿7þv20150718_00558_stKsd067@ëðÅ«F¥V?»"@€E BH=•Z\	úU¿7þv20150718_00560_stKsd067@ëðÅ®´¾Ž?j4@€EŸÎ\=§ÊX	úU¿7þv20150718_00654_stKsd067@ëðÆh²?eð@€EÛ×>r	úU¿7þv20150718_00656_stKsd067@ëðÆlô?oO@@€E'çá>"ýò	úU¿7þv20160708_00483_stKsd067@ìDk0zœ?I@€Er•ì= V˜	úU¿7þv20160708_00485_stKsd067@ìDn›A?AЖ@€EtŒ)=–Î÷	úU¿7þv20170620_01015_stKsd067@ìH©2á™?–d@€E–ö=«Ì	úU¿7þv20170620_01017_stKsd067@ìH©5…R»?Áˆð@€E–%3=|[0	úU¿7þv20170621_00080_stKsd067@ìH¿jggm?ƒa¯@€Eºp®>Ã]	úU¿7þv20170621_00082_stKsd067@ìH¿lþ[?^ñS@€Eºy=='Ÿ"	úU¿7þv20180508_00819_stKsd067@ìpìôÙé?…»Ú@€E¶þ{=Y!	úU¿7þv20180508_00821_stKsd067@ìpìöʇM?‹†Æ@€E·&q=VȐ	úU¿7þv20180510_00680_stKsd067@ìq$/›>	?ª>@€E¥oÍ=Š©¸	úU¿7þv20180510_00682_stKsd067@ìq$3'9«?—Ùš@€E¤Õ='ÒT	úU¿7þv20180511_01116_stKsd067@ìqHpðØñ?t²@€Ežõ=d»°	úU¿7þv20180511_01118_stKsd067@ìqHsÄãŸ?jÞ@€EŸ*==® ¯	úU¿7þv20190616_00586_stKsd067@ì£j_?vz@€E€f
=Ťõ	úU¿7þv20190616_00588_stKsd067@ì£jaÿúL?Q*ì@€E€Ü=‹]Ø	úU¿7þv20190813_00417_stKsd067@쪤æ+=F?=¸ @€EÈ­==µ‰˜	úU¿7þv20190813_00419_stKsd067@쪤é('Ö?Kùñ@€EÉö=ä=õ	úU¿7þv20190831_00387_stKsd067@ì¬â€Ãy½?r_i@€Eµ…=Þ"	úU¿7þv20190831_00389_stKsd067@ì¬âƒè?nãU@€Eµ¤=»Î"

==> anc/pub_raw/L222_45_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:31
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="140">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:29">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  140 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:31' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	üÖëCkv20100305_00921_st  Ksd067@êû«œá‡Å?Mí|@€E´Q3=qÙÏ                  ÀÀøÀÀ€Àø	üÖëCkv20100305_00925_st  Ksd067@êû«¢9öÇ?B&-@€E´L3=Ñ}Ý                  ÀÀøÀÀ€Àø	üÖëCkv20100321_00502_st  Ksd067@êýª¯ôC?64HA F *)>ap                  ÀÀøÀÀ€Àø	üÖëCkv20100321_00506_st  Ksd067@êýª¼tP?@ƒšA F!l=°ÒÈ                  ÀÀøÀÀ€Àø	üÖëCkv20100625_00632_st  Ksd067@ë	©X?§`?_Û(@€E‡—š=·L                  ÀÀøÀÀ€Àø	üÖëCkv20100625_00636_st  Ksd067@ë	©_•ñ?^Z@€E‡Ì=ã_                  ÀÀøÀÀ€Àø	üÖëCkv20110513_00411_st  Ksd067@ë1量Ž?‰þ@€E'\=˜™¨BSiÄA­G®1¾¡ÊÁ	E¨°D›$sC¤¯ßv20110513_00411_stA2~ú<#×
?ÁŽàyÀÞ¿€A2~ú?à	üÖëCkv20110513_00415_st  Ksd067@ë1é×Ï4?	8@€E'†H=›ÇHCDá£BQì`¾—
=
E—2=C'Ã×C äþv20110513_00415_stA/
=<#×
?­\¥"¹•ÁA/
=?Ð	üÖëCkv20110514_00747_st  Ksd067@ë2	vKV?1~@€Eª+)=‡ƒAxƼ@ºáH1¾˜"u	E°VöD›,1C¥ÈÕv20110514_00747_stA-º^<#×
?³ž7sòXAÁA-º^?Ð	üÖëCkv20110514_00751_st  Ksd067@ë2	}C?<(@€E©ÙÃ=–®$v20110514_00751_stA-ïž<#×
?¸_šô˜ ÁA-ïž?Ð	üÖëCkv20110515_00778_st  Ksd067@ë2*Ž!@?F@€E¤Â…=¥4ÔAÑÛ9Aú=q2¾§ïž	E­
D›"^C£í'v20110515_00778_stA3‡<#×
?³ž7sòXA¿€A3‡?à	üÖëCkv20110515_00782_st  Ksd067@ë2*Ýà?F@€E¤éš=¾Y(Da+B"(ö_¾¢Ðå
E¬…Cƒ-C Àbv20110515_00782_stA05?<#×
?¸_šô˜ ÁA05??Ð	üÖëCkv20110515_00874_st  Ksd067@ë2*æ¤å'?³å@€Eªf= wxB+±áA¢Qì2¾"t¼	E¸Q
D›ãC£­Óv20110515_00874_stA0"<#×
?­\¥"¹•ÁA0"?Ð	üÖëCkv20110515_00878_st  Ksd067@ë2*íÅc?˜§@€EªP
=¸öv20110515_00878_stA/xÕ<#×
?´›ãŽßÚ¶ÁA/xÕ?Ð	üÖëCkv20110517_00857_st  Ksd067@ë2i¡\k¼?:¶I@€E=§ë€A&û@¼(ö2¾¢Ðå	E"4D›+dC¥l¬v20110517_00857_stA.-<#×
?³ž7sòXAÁA.-?Ð	üÖëCkv20110517_00861_st  Ksd067@ë2i¨¨€<?Cˆá@€EŒ†á=†*œAƒŽé@ÌÍ`¾"zá
E°RCƒV¨C¡™A/-Û<6'v20110517_00861_stA.ƒ<#×
?´›ãŽßÚ¶ÁA.ƒ?Ð	üÖëCkv20110816_00442_st  Ksd067@ë=º-®?Ì_Ã@€E˜
ö>"ú@ƒƒ?ÌÍd¾¦éy	E—ÚöDž»žC•½qA2–E=%j¬v20110816_00442_stA2<#×
?³ž7sòXA¿€A2–E?¤­U€	üÖëCkv20110816_00446_st  Ksd067@ë=ÂÀØ!ë?›ÊÔ@€E˜==~'ØA¶?ˆõÃ_¾£Sø
E™8C'ñªC'RNA2ä¯=!Xv20110816_00446_stA2Z<#×
?­\¥"¹•¿€A2ä¯? +	üÖëCkv20110831_00080_st  Ksd067@ë?Ÿ¶Ú¢x?]ôÒ@€E¸=<@"&'@®d¾"t¼	E¹Þ¤DžÈRC—øA2}<jr v20110831_00080_stA1;d<#×
?¸_šô˜ ¿€A2}?ND	üÖëCkv20110831_00084_st  Ksd067@ë?Ÿ½‡dä?e£Ò@€E¸«q=õóŽ@Õ@@Qì^¾¸Qì
E¿DC'hC"A3<"ì¦v20110831_00084_stA2$Ý<#×
?³ž7sòXA¿€A3?"À	üÖëCkv20110901_00204_st  Ksd067@ë?¿Ð ?HV²@€EÓɤ=ÙÖ@«?š@	™šd¾¢Ðå	E؆¤DžÔ)C–ÆA1àD<SÂv20110901_00204_stA1V<#×
?´›ãŽßÚ¶¿€A1àD?ŠaØ@	üÖëCkv20110901_00208_st  Ksd067@ë?¿Ößû~?WþO@€EÒâ)>æš@‹œ5@K…^¾±©ü
EÙ³ÃC'RC"9A3l<œHLv20110901_00208_stA2<#×
?´›ãŽßÚ¶ÁA2?Ð	üÖëCkv20110904_00614_st  Ksd067@ë@"œòy°?, Ò@€E93=½°?äîÜ@n{d¾"ýô	E¢¸DžØ"C•¯¾A2<ªv20110904_00614_stA0å`<#×
?¢dÿ¹½¿€A2?•Rà	üÖëCkv20110904_00618_st  Ksd067@ë@"£h9û?4'Æ@€Eñf=š¯à@k¨å@ £×\¾Ÿ¾w
E£}HC'ƒ¶C'Ѓv20110904_00618_stA1'h<#×
?­\¥"¹•ÁA1'h?Ð	üÖëCkv20110916_00321_st  Ksd067@ëA¢D?B)Ì@€E¢¼=²¶0@Î-ï?úáHd¾£×
	E¥9ìDžËC—|¬A0K%<béýv20110916_00321_stA/;d<#×
?´›ãŽßÚ¶¿€A0K%?Œ]? 	üÖëCkv20110916_00325_st  Ksd067@ëA¢#ßRá?X"I@€E¢…=¦4@Ž^Ð@2\9¾•
E¦(ÍC'ÄC"!'A12Õ<¤âXv20110916_00325_stA/÷Ï<#×
?¯²É£ò•ÁA/÷Ï?Ð	üÖëCkv20110920_00168_st  Ksd067@ëB!¯"?$ØW@€EÅ6ì=ð=^Aïò@¹ë…c¾©ûç	EÏWšDžÚ%C–Pƒv20110920_00168_stA01'<#×
?¯²É£ò•ÁA01'?Ð	üÖëCkv20110920_00172_st  Ksd067@ëB!·-Ég?2o¢@€EÅb=Çu¯v20110920_00172_stA/•<#×
?¸LWø¦SÁA/•?Ð	üÖëCkv20120305_00429_st  Ksd067@ëW
ŠÝê?ã@@€E¯š×=Ìe%?ÍñC@ìÌÍc¾¨r°	E»à¸Dž®C—½/v20120305_00429_stA5
=<#×
?­eëŽa°l¿€A5
=?à	üÖëCkv20120305_00433_st  Ksd067@ëWÓý™?"É@€E®O
=â—À>k@~¸R^¾¢MÓ
Eµ¢¤C'C"DA5Ôª<ª—ÿv20120305_00433_stA61<#×
?­\¥"¹•ÁA61?Ð	üÖëCkv20120308_00574_st  Ksd067@ëWh°ðGü?2–õ@€EÛ f='fp@°ÏÄ@¤zác¾™™š	Eá*ÍDžÑyC˜uãv20120308_00574_stA5²-<#×
?º¢¶ÓA¦¿€A5²-?à	üÖëCkv20120308_00578_st  Ksd067@ëWh¶À†m?3Èò@€EÜ¿×=…ø?Hßo@©™š_¾¦ff
Eã¦ÍC'l‹C"~Ùv20120308_00578_stA6n˜<#×
?ÁŽàyÀÞÁA6n˜?Ð	üÖëCkv20120311_00489_st  Ksd067@ëWÌ(Øq?)ü@€E¥®H=ùù?oN¶@ÈõÃc¾ŒIº	Eª«×DžµC—ÄÝv20120311_00489_stA6Ÿ¾<#×
?´›ãŽßÚ¶¿€A6Ÿ¾?à	üÖëCkv20120311_00493_st  Ksd067@ëWÌ/ R?=¨@€E¥¾¸>žv20120311_00493_stA9<#×
?¢dÿ¹½ÁA9?Ð	üÖëCkv20120313_01092_st  Ksd067@ëXKV:I?¾œû@€E¡,
=þ'²BÝzÆ@mp¤d¾æéy	E¢cHDžwçC˜Hsv20120313_01092_stA4ñª<#×
?´›ãŽßÚ¶¿€A4ñª?à	üÖëCkv20120313_01096_st  Ksd067@ëXQ~B%? úŸ@€EŸç
=©ßh?Ñ…?W
=\¾›¥ã
E ™\C'NC"ƒA6™i<øŠ0v20120313_01096_stA5KÇ<#×
?¢dÿ¹½¿€A6™i?ŸF	üÖëCkv20120321_00440_st  Ksd067@ëY±#§?VÞm@€E°G×=ï`,?»Ê¬@Pc¾záH	E¯¿qDžÄ"C˜RA7½‰<³aâv20120321_00440_stA6Ĝ<#×
?¾Œ«ÜõJ¿€A7½‰?–l<@	üÖëCkv20120321_00444_st  Ksd067@ëY¸jš~?H.Q@€E¯U==Íoc@Õ|»@>¸R]¾å`
E²qC'C–C"ùXA8‹¡<š¶v20120321_00444_stA7®<#×
?³ž7sòXA¿€A8‹¡?"RÀ	üÖëCkv20120322_00280_st  Ksd067@ëY)>L69?$®×@€E«\=®ÿ@ð£@HQìd¾®{	E¯à{Dž¾ÙC˜	üA6£<,3v20120322_00280_stA6Ĝ<#×
?¸_šô˜ ÁA6Ĝ?Ð	üÖëCkv20120322_00284_st  Ksd067@ëY)E™gE?æ@€E©<…=î@ÄçŽ@ÐQì]¾•
E®ƒqC'aªC"'v20120322_00284_stA6Ý/<#×
?³ž7sòXAÁA6Ý/?Ð	üÖëCkv20120323_00555_st  Ksd067@ëYJ<ñrŸ?X¹@€E«¤=¦kÌ@S@®c¾¦ff	E®NRDž©¢C˜iºA7gÍ<«8[v20120323_00555_stA6\<#×
?³ž7sòXA¿€A7gÍ?•g`	üÖëCkv20120323_00559_st  Ksd067@ëYJDM÷?E•@€E«½=ÅìL>è	™?ýp¤]¾ª~ú
E°m3C'=PC"–FA8<(©Öv20120323_00559_stA7<#×
?º¢¶ÓA¦¿€A8?…:À	üÖëCkv20120508_00577_st  Ksd067@ë_
¼þ=ˆ?')Ø@€E™ f>…5@#ý@Tzác¾£Sø	E˜¦¸DžÖC–ÎÙA;4<Ê÷³v20120508_00577_stA:ÌÍ<#×
?­\¥"¹•¿€A;4?™^ö`	üÖëCkv20120508_00581_st  Ksd067@ë_
ÅPç¤?b˜.@€Ešcö>èÈ@§r½@©G®A¾˜"u
E—šC'·®C"¾v20120508_00581_stA;G®<#×
?­\¥"¹•¿€A;G®?à	üÖëCkv20120527_00532_st  Ksd067@ëaeLrõ?Näi@€E¡ö
=­âø@©"3@®c¾ž¸R	E£Ø¸Dž®NC—ÝPA=ÊÃ<"Çèv20120527_00532_stA=&é<#×
?³ž7sòXA¿€A=ÊÃ?'˜ý	üÖëCkv20120527_00536_st  Ksd067@ëaeÏ9?aÜ©@€E û¤=Ƽd?¨@ÌÍ]¾™‡
E¢èfCÉºC"MA>¡û<'Ùv20120527_00536_stA=©ü<#×
?¢dÿ¹½¿€A>¡û?'"; 	üÖëCkv20120531_00203_st  Ksd067@ëaâäK¤C?_-@€E¢r==°¬ALÀJ?Ýp¤c¾"ýô	E¡tÍDž·+C˜¿;A=úÇ<¤²v20120531_00203_stA=o<#×
?½¤ø³K¦V¿€A=úÇ?"–@	üÖëCkv20120531_00207_st  Ksd067@ëaâëÛm?zPN@€E¢q=»o@ç%ý?èõÃ]¾¸Qì
E¤¸C›çC"ûÇA>c¯<«Xvv20120531_00207_stA>=q<#×
?³ž7sòXA¿€A>c¯?•kÀ	üÖëCkv20120601_00319_st  Ksd067@ëbҁ6÷?-Ø@€E³l×=±³ApÁ@…c¾œ(ö	E¶?®Dž¯®C—‹DA>Z<g
yv20120601_00319_stA=C–<#×
?³ž7sòXA¿€A>Z?Œá¯ 	üÖëCkv20120601_00323_st  Ksd067@ëbÚ?|?&XØ@€E³&×=¢"TA=©@)™š_¾"zá
E·rC'1C"$œA?Ž…<¤eÃv20120601_00323_stA>Iº<#×
?­\¥"¹•¿€A?Ž…?"Œ¸`	üÖëCkv20130429_00530_st  Ksd067@닍`Ó_8?¿·@€EÀÒ×=†í(A¾è¶?Æffd¾Oß	EÂ=DžÔC–…AfL•=
L˜                  ÀÀøÀÀ€AfL•?¡I"	üÖëCkv20130429_00534_st  Ksd067@닍g-?)@€E¾
)=˜$@ya©@£×^¾"÷Ï
E¿©ìC'S¶C'ï}Ae=	rƒ                  ÀÀøÀÀ€Ae?¡.P`	üÖëCkv20130526_01197_st  Ksd067@ëŽê8ÇVì?¡[@€E–›=¶8Ü>Ì=X?J=qd¾»çm	E—m3Dž½ªC—VAgh,=A"ä                  ÀÀøÀÀ€Agh,?¨2|€	üÖëCkv20130526_01201_st  Ksd067@ëŽê?ô½?ž×@€E"ã\=¶æÌ@9b£?:áH\¾®—
E•x=C'	XC"AHAeÃ#=5vÍ                  ÀÀøÀÀ€AeÃ#?¦®Ù 	üÖëCkv20130627_00440_st  Ksd067@ë'âoišM?:Õ@€Eë==±,BÔè?Ž{c¾—
=	Eû\DžÐbC˜>¸                  ÀÀøÀÀ€Àø	üÖëCkv20130627_00444_st  Ksd067@ë'âvê?:Ç@€E\=‰‹´?Ù U?ð£×]¾œ(ö
EÇìC'%C"}AhIÊ=,¹·                  ÀÀøÀÀ€AhIÊ?¥—6à	üÖëCkv20130629_00536_st  Ksd067@ë"#¡b8?ˆ}@€Et†Í=¯œÈBqÒ¼@(öd¾'ë…	EuÝìDžÉôC—Ý/                  ÀÀøÀÀ€Àø	üÖëCkv20130629_00540_st  Ksd067@ë"#¨yê?@€Evf=¿XPBðn×?þ¸R^¾¡ÊÁ
Ew"áC'/;C"ö¨                  ÀÀøÀÀ€Àø	üÖëCkv20130711_00233_st  Ksd067@딡SA֏?o @€E—CR>›FB'Ð<?ü(öc¾œ(ö	E—†DžÄC˜6%                  ÀÀøÀÀ€Àø	üÖëCkv20130711_00237_st  Ksd067@딡Z#²?z'@€E—Áq>Ó¶BzäŸ@#×
^¾¡G®
E˜Ì¸C'>¸C"m²                  ÀÀøÀÀ€Àø	üÖëCkv20130713_00709_st  Ksd067@ë"äÏì'?*Ȉ@€E…þ)=œ­¨@Êý@£×d¾¦ff	E‡¸=DžÄåC—;¦Ai9 =XJ                  ÀÀøÀÀ€Ai9 ?«	@à	üÖëCkv20130713_00713_st  Ksd067@ë"ä"r×?D@€E‡	á>3¼M>'ôC?µÂ_¾wÎÙ
E‡p=C'+¦C"ÚÁAh†<øÍA                  ÀÀøÀÀ€Ah†?Ÿ¨ 	üÖëCkv20130716_00166_st  Ksd067@ë•?½½…‡?8Ý@€EÈ:¤=•8?ïvæ?Ç®c¾"÷Ï	EÈ#Dž¸bC˜iÛAjªô=Aù                  ÀÀøÀÀ€Ajªô?¨? @	üÖëCkv20130716_00170_st  Ksd067@ë•?Ä+¨û?#'@€EÇʚ='=Ü>ŠGÜ@	™š]¾ž¸R
EÉ9šCý/C"éÛAiÕº=8‡Á                  ÀÀøÀÀ€AiÕº?§ø 	üÖëCkv20130716_00406_st  Ksd067@ë•Až?kP?(Ea@€E¿-ö=ÊpBƒ ?ˆõÃc¾ŽV	E¾úfDžÉÛC˜ð                  ÀÀøÀÀ€Àø	üÖëCkv20130716_00410_st  Ksd067@ë•A¤ê`?.AD@€E¿z3=µ>ô^p@áH^¾'hs
EÀìC'
PC"t¼Aiåÿ=Jÿ¯                  ÀÀøÀÀ€Aiåÿ?©_õà	üÖëCkv20130716_00598_st  Ksd067@ë•C+¢/À?:ââ@€E¸…Ã='øä@c¥2@c¾šŸ¾	E¹ø¸Dž¸C˜_žAjER=Pð†                  ÀÀøÀÀ€AjER?ªÀ	üÖëCkv20130716_00602_st  Ksd067@ë•C2d¹?F\@€E¶Sš=¬zœ?Öf?Î{\¾Ÿ¾w
E·Y3CóTC"•¢Ai^v=
~                  ÀÀøÀÀ€Ai^v?£ÁOÀ	üÖëCkv20130716_00790_st  Ksd067@ë•Dµ¢¤/?"ðº@€E­ÍR=šADAã~@?}p¤d¾š¬	E°DžÈöC—ÆAkEE<Å1                  ÀÀøÀÀ€AkEE?˜¦#@	üÖëCkv20130716_00794_st  Ksd067@ë•D¼Ý!?`|@€E­þ…=7Ì>šF@>{_¾©ûç
E¯â=C'N5C"AjB€=Œx                  ÀÀøÀÀ€AjB€?±à	üÖëCkv20130716_00982_st  Ksd067@ë•F3Îc¦?ˆËo@€E²™¤=âÄW>*~•?"33d¾¼í'	E´ª=DžÈþC—&%Ah¦¼=Š¶                  ÀÀøÀÀ€Ah¦¼?£qVÀ	üÖëCkv20130716_00986_st  Ksd067@ë•F:b§j?"Ç(@€E³¤=Ԏ,@AB?µÂ]¾"ýô
E³DÍC'^wC"#uAi™	=Aµ$                  ÀÀøÀÀ€Ai™	?¨6¤€	üÖëCkv20130717_00093_st  Ksd067@ë•_-,?#"@€EÏ%
=§'TBZ?ë…>¾'n˜	EÍ՚DžÇßC˜Å                  ÀÀøÀÀ€Àø	üÖëCkv20130717_00097_st  Ksd067@ë•_‡Œü¨?§³@€EÏ…=òA"'â@S×
]¾š¬
EÐÍqC'1'C"þ5Akœ?=nµü                  ÀÀøÀÀ€Akœ??­Ö¿€	üÖëCkv20130720_00221_st  Ksd067@ë•À"æŽë?¦^‡@€E~‹\=SBh@˜Uw?B\c¾¼í'	E~§3Dž bC˜>AhMÜ=€)i                  ÀÀøÀÀ€AhMÜ?°- 	üÖëCkv20130720_00225_st  Ksd067@ë•À‹ƒS?…[æ@€E|Ž{=‡û`?ñÎÖ?ƒ×
\¾¥`B
E~W®CÁhC"«¦Ahô0=5žé                  ÀÀøÀÀ€Ahô0?¦³Ý 	üÖëCkv20130720_00461_st  Ksd067@ë•Âˆ4A{?†ç÷@€E'=|¡Ø?†ûÀ?k…c¾ A‰	E'=šDžÅ²C˜+çAhÕ³=AŠ                  ÀÀøÀÀ€AhÕ³?¨1@À	üÖëCkv20130720_00465_st  Ksd067@ë•Âš™?Ž)2@€E==¨CØ@"4É?c×
]¾/
E'HC'NwC"|jAi¶€=A#Ð                  ÀÀøÀÀ€Ai¶€?¨$z	üÖëCkv20130720_00701_st  Ksd067@ë•Ä€DÞ×?,C@€Ex¤=x›Ð>ôu?hõÃd¾¥`B	Ez×
DžÊ^C—GÏAiJ=(à                  ÀÀøÀÀ€AiJ?¢Å	üÖëCkv20130720_00705_st  Ksd067@ë•Ä†Ô?ƒ·c@€Eu˜f= Vô?ž'?"33\¾­V
Ew†áC''C"T9Ahg7=^û³                  ÀÀøÀÀ€Ahg7?«ßv`	üÖëCkv20130720_00893_st  Ksd067@ë•ÆĚÏ?ˆÛ@€EŠ–¸='À@²m™?Š=qd¾®—	EŒXÍDžÅXC–æ‡Ai<à=A#                  ÀÀøÀÀ€Ai<à?¨$c 	üÖëCkv20130720_00897_st  Ksd067@ë•ÆLª?{Pæ@€E‹T=^½x?.Å?…¸]¾\)
EŒœöC'cTC"ÓAhÏì="U                  ÀÀøÀÀ€AhÏì?¤J£ 	üÖëCkv20130721_00404_st  Ksd067@ë•â1MÖ?F>!@€E?uš=›ZŒ?˜!G?˅c¾£Sø	E@€)Dž±ôC˜ZAjx=Èá                  ÀÀøÀÀ€Ajx?£Y 	üÖëCkv20130721_00408_st  Ksd067@ë•â¸5'?0î@€E<´ö=Ò-ØBLÑ?"zá]¾¢Ðå
E>4CíÓC"Z                  ÀÀøÀÀ€Àø	üÖëCkv20130721_00644_st  Ksd067@ë•äºQö?2}_@€E'=Œ¨d?øÚ·?ýp¤c¾¤Z	E*ÉDž·mC—dAjLe=™                  ÀÀøÀÀ€AjLe?£³# 	üÖëCkv20130721_00648_st  Ksd067@ë•ä"Š?Eܐ@€E"å×=†T?ë=?·
=\¾«
E$ýHC'/C"gmAiú<÷š'                  ÀÀøÀÀ€Aiú?žóR 	üÖëCkv20130721_00884_st  Ksd067@ë•æ2FN?€@|@€E>Þ)=˜¶ ?Á)¢?‡®d¾¢MÓ	E?–¸DžÑ/C–ÐbAh»=-Ë                  ÀÀøÀÀ€Ah»?¢%¹`	üÖëCkv20130721_00888_st  Ksd067@ë•æµ?c-"@€E>R=²T?؏?ª=q]¾ª~ú
E@v¸C'6‡C"fAiiš<üGœ                  ÀÀøÀÀ€Aiiš?Ÿˆó€	üÖëCkv20130728_00494_st  Ksd067@ë–ÃM{ù¡?é@€E¥Ú®=‡¡B@…?¸Qìd¾—P	E¦ª=DžÀÝC—Ož                  ÀÀøÀÀ€Àø	üÖëCkv20130728_00498_st  Ksd067@ë–ÃTPi¥?ýŠ@€E¦f=¢¯°BŸš@¸^¾"÷Ï
E§FÍC'¸C"ª^                  ÀÀøÀÀ€Àø	üÖëCkv20130729_00088_st  Ksd067@ë–à~/»"?B@€E¦Ë×=ŸnAªÖ??'ë…c¾ƒ•	E¦‹qDž»+C˜CTAk Y<ìXÔ                  ÀÀøÀÀ€Ak Y?‹€	üÖëCkv20130729_00092_st  Ksd067@ë–à"ý¦?@ì'@€E¥È\=ç\¨=í?èõÃ\¾ŒÌÍ
E¦\¤C'S–C"åAjЍ=@uõ                  ÀÀøÀÀ€AjЍ?¨¾ 	üÖëCkv20130730_00165_st  Ksd067@ë—Ù·ˆ?qÒr@€E­Ö¸=‰p?o ?§®7¾™™š	E­ÆöDžÆC˜"×AjV=9uè                  ÀÀøÀÀ€AjV?§.½	üÖëCkv20130730_00169_st  Ksd067@ë—àä Ñ?ƒsÖ@€E­ëq=¸FE=²±´?ŒÌÍ^¾—P
E®@ÍC'ÙC•bAi[[==ã                  ÀÀøÀÀ€Ai[[?£‡¼`	üÖëCkv20140705_00071_st  Ksd067@ëÁ,‹ßG?{6N@€EšC=»"A_?Ï\)d¾È´9	E›aD—hƒC™d9Aw"=é
                  ÀÀøÀÀ€Aw"?¯ý!@	üÖëCkv20140705_00075_st  Ksd067@ëÁ3.T?‡ñ@€Ež(
=ؾ6A'xÏ?ٙš]¾¬1
EŸ )Ceó3C•ÿ;Auáý="uâ                  ÀÀøÀÀ€Auáý?²Ž¼@	üÖëCkv20140711_00505_st  Ksd067@ëÂCYÓÆf?(õ@€E‹ïq=‰±¼BÇë»@
=Z¾Š=q	EäöD—_3C˜þV                  ÀÀøÀÀ€Àø	üÖëCkv20140711_00509_st  Ksd067@ëÂC`ù"ç?%"â@€Eè…=š¢Bx/ö@
=_¾å`
EŽ
Cf‰C•FF                  ÀÀøÀÀ€Àø	üÖëCkv20140711_00745_st  Ksd067@ëÂE\»gu?Õ-@€EŒ•
=›B B_;"@R\d¾²-	EŽƒìD—`îC—ò-                  ÀÀøÀÀ€Àø	üÖëCkv20140711_00749_st  Ksd067@ëÂEc̓A? @€E"æ3=®Bfo@Dzá_¾¦ff
E–e3Cf0åC",‹                  ÀÀøÀÀ€Àø	üÖëCkv20140731_00121_st  Ksd067@ëÄÀ?ÝP(?LQ¤@€E£g×=–G@A´¬"@\d¾˜"u	E¤™šD—cÇC™ŒÍAwß]='(#                  ÀÀøÀÀ€Awß]?°E`	üÖëCkv20140731_00125_st  Ksd067@ëÄÀF˶¢?Y™@€E£"==¶óAž-?«…^¾'hs
E¤ÕšCe½ôC•ùyAvÁ=1®                  ÀÀøÀÀ€AvÁ?¦5ÂÀ	üÖëCkv20140731_00265_st  Ksd067@ëÄÁ†Qç?5¥@€E¥*\=rž0BP?Տd¾ƒ•	E¦_šD—\ƒC™f                  ÀÀøÀÀ€Àø	üÖëCkv20140731_00269_st  Ksd067@ëÄÁ­
?4	q@€E¥s==¦'ÜB@H?î{^¾ŠÀƒ
E¦R)Cf"uC•t9                  ÀÀøÀÀ€Àø	üÖëCkv20140731_00409_st  Ksd067@ëÄÃV5í?-y@€EŸ3=µˆˆB2@¸R3¾‹Æ¨	E¡öD—gçC˜P                  ÀÀøÀÀ€Àø	üÖëCkv20140731_00413_st  Ksd067@ëÄÃm×I?+Ç@€EŸd==‹äŒBɘ@¸R\¾å`
E¡0=Cf¿;C"üÍ                  ÀÀøÀÀ€Àø	üÖëCkv20140731_00457_st  Ksd067@ëÄÃqmZ÷?=/©@€E§Å3=²TAßl'@	™še¾¡G®	EªRD—n-C—ûçAweÝ=a
'                  ÀÀøÀÀ€AweÝ?¬!¤à	üÖëCkv20140731_00461_st  Ksd067@ëÄÃxvS™?1·@€E§Tö=²ôB)Ø@
áH_¾ŽV
E¨u×Cf¼jC"                  ÀÀøÀÀ€Àø	üÖëCkv20140731_00601_st  Ksd067@ëÄĞ`ß?0Ût@€Eª×=|.Aâåö@ë…d¾¹X	E¬ô{D—{+C—[dAw9*=š7p                  ÀÀøÀÀ€Aw9*?³Fî	üÖëCkv20140731_00605_st  Ksd067@ëÄÄ¥:!9?H©`@€Eª¸¤=˜Ó`B~G?Ôzá_¾‹C–
E¬CšCfÞ¸C"µÃ                  ÀÀøÀÀ€Àø	üÖëCkv20150313_00401_st  Ksd067@ëàèÃñ$?ˆyF@€EÆ3=×<A"ö?¥¸d¾¼j	EÅùìDžùãC™"TAwÙ,=²)                  ÀÀøÀÀ€AwÙ,?¶E!	üÖëCkv20150313_00405_st  Ksd067@ëàèɂö?šê@€EÅ°==°ù0AWìb?˅]¾ A‰
EƗ3C'PC•œ‹AwYê=t"-                  ÀÀøÀÀ€AwYê?®… 	üÖëCkv20150610_00169_st  Ksd067@ëì'ÇÅý?›ð@€E¢¯H=¶¬@'ãz?•Âd¾«…	E¢j=DžÛC™&FAy©Ã=¨å=                  ÀÀøÀÀ€Ay©Ã?µ§ 	üÖëCkv20150610_00173_st  Ksd067@ëìŒ
	S?®¸@€E¢f>zÈ                  ÀÀøÀÀ€Àø	üÖëCkv20150630_00189_st  Ksd067@ëî"ÃÙ®³?&Ï@€Eœá
=œc´AÔ[
?Ýp¤c¾†$Ý	Eß3DžµšC—öAx'=ˆiü                  ÀÀøÀÀ€Ax'?±
?€	üÖëCkv20150630_00193_st  Ksd067@ëî"ÍËf?*Ò£@€E™ð3=ÎìTAªãí@G®]¾Oß
Eš³Cþ˜C"\Az@Ã=›¤›                  ÀÀøÀÀ€Az@Ã?³t"`	üÖëCkv20150708_00198_st  Ksd067@ë–"W?lÁ¥A F;'©=¼þ@BAµ¾?ٙšd¾Oß	F:==Dž³¶C—'°                  ÀÀøÀÀ€Àø	üÖëCkv20150708_00202_st  Ksd067@ëï€É"þÞ?gƓA F:2©>Ú                  ÀÀøÀÀ€Àø	üÖëCkv20150718_00556_st  Ksd067@ëðŨ
«U?^™@€Eœ¼®=Æk B€°@\D¾ƒo	E¤áDž¾ÁC—#                  ÀÀøÀÀ€Àø	üÖëCkv20150718_00560_st  Ksd067@ëðÅ®´¾Ž?j4@€EŸÎ\=§ÊXAÓPu?ð£×^¾'ñª
EŸÜ¸C''ÏC"'ÏAz…ê=´˜»                  ÀÀøÀÀ€Az…ê?¶"`	üÖëCkv20150718_00652_st  Ksd067@ëðÆdy;Ö?x£¹@€E"šá>6ÐA¸Ø_?˜Qìd¾På`	E•~=DžË;C—þAw(="ä×                  ÀÀøÀÀ€Aw(?°œšà	üÖëCkv20150718_00656_st  Ksd067@ëðÆlô?oO@@€E'çá>"ýòAº[?Ê=q^¾V
E"ù®CÕãC'æéAx¯L=ž5R                  ÀÀøÀÀ€Ax¯L?³Æª@	üÖëCkv20160708_00481_st  Ksd067@ìDgÕ±ù?C/@€EqÜÍ='þd@åAæ?ã×
d¾ŽV	EtœöDž¿
C™.wAy"‡=¤|Í                  ÀÀøÀÀ€Ay"‡?´™ 	üÖëCkv20160708_00485_st  Ksd067@ìDn›A?AЖ@€EtŒ)=–Î÷Až­@…`¾"zá
Ev…ÃC'*C•jÁAyù>=šÝÏ                  ÀÀøÀÀ€Ayù>?³[¹à	üÖëCkv20170620_01013_st  Ksd067@ìH©/ü§±? Ì@€E–'q=Ž‡Q?°2W?°£×L¾¯ 	E—CqDžï;C—ú A|½>8|R                  ÀÀøÀÀ€A|½?ÇŠ@	üÖëCkv20170620_01017_st  Ksd067@ìH©5…R»?Áˆð@€E–%3=|[0?UºË?"33]¾ž¸R
E–%3C'GC"[ÇAwii>                   ÀÀøÀÀ€Awii?ÂÄ 	üÖëCkv20170621_00078_st  Ksd067@ìH¿g€'b?ŠÙ÷@€EºŒ=Ê҉@B	?У×c¾±&é	E¹éšDžµ'C™³uA{°†>ž                  ÀÀøÀÀ€A{°†?Âc"À	üÖëCkv20170621_00082_st  Ksd067@ìH¿lþ[?^ñS@€Eºy=='Ÿ"?§X¹?Ü(ö_¾'n˜
E»PC'¨öC–RAyW¦=Ž%[                  ÀÀøÀÀ€AyW¦?±Ä«`	üÖëCkv20180508_00817_st  Ksd067@ìpìðŸ?ya@€E¶•á=_‰¸>¸rp?â\d¾©ûç	E¶ü=DžÚáC—÷Az\{=¨ºô                  ÀÀøÀÀ€Az\{?µ^€	üÖëCkv20180508_00821_st  Ksd067@ìpìöʇM?‹†Æ@€E·&q=VȐ@Ó?§®P¾©xÕ
E·ÄÍC'µ?C"4ZAx5ç=¿œ                  ÀÀøÀÀ€Ax5ç?·ó€ 	üÖëCkv20180510_00678_st  Ksd067@ìq$+÷9Þ?¥Nž@€E¦UH=U)a@B¿?Æffc¾˜"u	E¦DžœCš)šA|ìÚ>ì¸                  ÀÀøÀÀ€A|ìÚ?—	üÖëCkv20180510_00682_st  Ksd067@ìq$3'9«?—Ùš@€E¤Õ='ÒT?á4?´zá\¾ŽV
E¤ìáC'J C–÷ðAxù
=Ó#X                  ÀÀøÀÀ€Axù
?ºdk	üÖëCkv20180511_01114_st  Ksd067@ìqHmÊô0?‡Ñt@€Ežö¸=··?¡`Æ?§®d¾Ÿ;d	EŸ{šDžÞC™z Ay;È=Ú>                  ÀÀøÀÀ€Ay;È?»GÓ 	üÖëCkv20180511_01118_st  Ksd067@ìqHsÄãŸ?jÞ@€EŸ*==® ¯=¢ýÙ@Qì^¾²-
EŸ"áC'@bC•VA}6+>-                  ÀÀøÀÀ€A}6+?Å¢ƒÀ	üÖëCkv20190616_00584_st  Ksd067@ì£j[È–?8™@€El>òB
 ‹?î{d¾Òò	E~öfDžº=C—/}                  ÀÀøÀÀ€Àø	üÖëCkv20190616_00588_st  Ksd067@ì£jaÿúL?Q*ì@€E€Ü=‹]ØA'&L?Þ¸R_¾‡®
E¦C'p¤C"ªAxį="ü                  ÀÀøÀÀ€Axį?²€€	üÖëCkv20190813_00415_st  Ksd067@쪤ã!m8?M@@€EÇ¡š=»@A'7¤@33c¾¤Z	EÈm®DŸöC™ñhA~¦×=ßï                  ÀÀøÀÀ€A~¦×?»ýâ`	üÖëCkv20190813_00419_st  Ksd067@쪤é('Ö?Kùñ@€EÉö=ä=õ@¾§É@p¤_¾³33
EÉ¡×C'ÕC–lA|Ê$=ÈP                  ÀÀøÀÀ€A|Ê$?¹
	üÖëCkv20190831_00385_st  Ksd067@ì¬â}œ"I?pK@€Eµ)=‡¢Œ@½Ëý?³33c¾¦éy	EµÀDžãC™ËÇA{rÞ=w/½                  ÀÀøÀÀ€A{rÞ?®å÷ 	üÖëCkv20190831_00389_st  Ksd067@ì¬âƒè?nãU@€Eµ¤=»Î"@œ?à^¾¤Z
Eµ¶ÍC'Õ¢C–bAzQp=›Û½                  ÀÀøÀÀ€AzQp?³{w 

==> anc/pub_raw/L222_46_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  248 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	õMGAÙv20100302_00366_stKsd105@êûIûkÌ?SQA F*==ºÈ	õMGAÙv20100302_00376_stKsd105@êûJc8Š??Î:A F.= ?	õMGAÙv20100305_00925_stKsd067@êû«¢9öÇ?B&-@€E´L3=Ñ}Ý	õMGAÙv20100305_00927_stKsd067@êû«¥5 ?I'›@€E´µá=¬($	õMGAÙv20100321_00506_stKsd067@êýª¼tP?@ƒšA F!l=°ÒÈ	õMGAÙv20100321_00508_stKsd067@êýªÂ^ß´?9
ÂA F!w=Ó¡&	õMGAÙv20100625_00636_stKsd067@ë	©_•ñ?^Z@€E‡Ì=ã_	õMGAÙv20100625_00638_stKsd067@ë	©b­)?OÉÕ@€E‰)f=o­H	õMGAÙv20100814_00349_stKsd105@ëáf™<?4aÌ@€Eƒè
=æâ	õMGAÙv20100814_00359_stKsd105@ëá(w2g?.q@€E"Ká=´ˆ	õMGAÙv20100927_00127_stKsd105@ë`XªX?<q¯@€E¢R=ÖÅL	õMGAÙv20100927_00137_stKsd105@ë`jeŽ?*õ™@€E P=¯»	õMGAÙv20100928_00089_stKsd105@ë€Ë{"?1‡@€E'3=šÌ<	õMGAÙv20100928_00099_stKsd105@ë€D~à?D.'@€E•ö=šÜ	õMGAÙv20110513_00415_stKsd067@ë1é×Ï4?	8@€E'†H=›ÇH@<ñ¹@qG®o¾'n˜
E"J)Cå"ÑBÊ(öA8hÅ<"h'	õMGAÙv20110513_00417_stKsd067@ë1é''TÙ? æ@€E'ÉH=•R`>}ö@¢=q0¾"t¼	E•ŠöCä}EJ"	õMGAÙv20110514_00751_stKsd067@ë2	}C?<(@€E©ÙÃ=–®$@Šâõ?ü(ör¾¡G®
E«šöC忾BÍiüA8
ü<"[	õMGAÙv20110514_00753_stKsd067@ë2	€gny?7I€@€E©zö=}&ÉA2Q@€Qì/¾›"Ñ	E®
CäùELÉA9_ï<äŸS	õMGAÙv20110514_00975_stKsd105@ë2;p|?Biè@€E±d=«Ëp?¼ˆ³@
p¤/¾"záE¯d)D¦°ÝB
QìA9#'<~'¢	õMGAÙv20110514_00985_stKsd105@ë2L»ê?5Ê@€E²LÃ=ŠaÐ?e%J@
p¤c¾–E´*D¥ŒD÷;çA9¤H<ig7	õMGAÙv20110515_00782_stKsd067@ë2*Ýà?F@€E¤éš=¾Y(?Ó&@ÈQìo¾¥ãT
E¬,)Cå	üBÆPb	õMGAÙv20110515_00784_stKsd067@ë2*!Dmî?tN@€E¤ûq=¯À(?ƒ%\Ap¤0¾'hs	E§¿
CäéESÃ	õMGAÙv20110515_00878_stKsd067@ë2*íÅc?˜§@€EªP
=¸ö?Xˆ/@Ur¾¤Z
E¯>RCäÉBÅ/žA9)ˆ<‰ý™	õMGAÙv20110515_00880_stKsd067@ë2*ðYŸ.?âª@€Eª=˜©¼?¡'$@¡G®0¾ŒIº	E©"¤Cãë…E]–	õMGAÙv20110516_00584_stKsd105@ë2IÝJž?Æ@€E˜h¤=ÀÌh@E»	@"(ö/¾~ùÛE—êÍD¦×DBA8–È<›r	õMGAÙv20110516_00594_stKsd105@ë2Iöó?!™ç@€E˜¼q=¬ŠÈ@¯à@¢\c¾"ýôEœšD¥²D÷3¾	õMGAÙv20110517_00861_stKsd067@ë2i¨¨€<?Cˆá@€EŒ†á=†*œ@ÜÉÿ?þ¸Rt¾›¥ã
EŽDfCåñ'BÌ$ZA4̀<Wž_	õMGAÙv20110517_00863_stKsd067@ë2i¬2ùR?80t@€EŒV='¾d>­±@"ÌÍ0¾¦éy	E'/ÃCäíEHRA5r7<̬µ	õMGAÙv20110807_00651_stKsd105@ë<¤ñВ?×à@€E'†f=£k@*"Ð@@£×-¾uEŒÔDª+@ÕOßAO =K	õMGAÙv20110807_00661_stKsd105@ë<¤Pm?Q0@€E"žR=¯ü?®|Í?^¸Rd¾¤ZE"ÞRD©åDóéšANÜg<‹ 1	õMGAÙv20110816_00446_stKsd067@ë=ÂÀØ!ë?›ÊÔ@€E˜==~'Ø@¿©ä?fffp¾¡G®
E˜;qCô~úB£×APžÞ="ï	õMGAÙv20110816_00448_stKsd067@ë=ÂÄ& ~?'ÁO@€E—»Í=}	@9B?333_¾¥`B	E–óÃCó[¦DüïmAQÝ»<úÅ£	õMGAÙv20110831_00084_stKsd067@ë?Ÿ½‡dä?e£Ò@€E¸«q=õóŽ?éß?Tzáb¾ A‰
E¸()Có×
B''ìAWl <Oj	õMGAÙv20110831_00086_stKsd067@ë?ŸÀâ©?'m—@€E¸Ç=ÂÇä?'?hõÃ`¾Û"Ñ	E¸ {Cóx"Dü̜AVÿ'=A¢™	õMGAÙv20110831_00104_stKsd105@ë?ŸäþW?{|$@€E¸ˆf=…rÄ> ƒŸ?"33/¾£SøEµm3Dª¾@"jAWý<Ã^—	õMGAÙv20110831_00114_stKsd105@ë?Ÿö
ù=?gÅÑ@€E¸ÄR=áÇ"AZ"Ï?p£×e¾Ç+Eº
…D©ZúDó—–AVOW=e
•	õMGAÙv20110901_00208_stKsd067@ë?¿Ößû~?WþO@€EÒâ)>æš?†ÓÎ?!G®a¾Òò
EÑk\CóîB'|îAWsX<kc—	õMGAÙv20110901_00210_stKsd067@ë?¿Ú/k¨?Pà@€EҎ…=×^qB·,?ýp¤^¾µÂ	EÓqCóEÃDüýX	õMGAÙv20110901_00276_stKsd105@ë?Àbü3Ã?Gò@€EÎL3>¤#ATªŒ?•Â-¾¹XEÌÍDªw}@Ä ÅAWê×<"	ì	õMGAÙv20110901_00286_stKsd105@ë?Àt,1?1Ÿ@@€EÏ+Í=ºq"?¿7z?Ž{e¾¤ZEÏá×D©bDóµªAWGa<_Í7	õMGAÙv20110904_00618_stKsd067@ë@"£h9û?4'Æ@€Eñf=š¯à@Uý?Që…n¾™™š
Ež3Có¼‹BŒxRAXW©<x;	õMGAÙv20110904_00620_stKsd067@ë@"¦¬!\?<@€Ež4
= '@Þe?'ë…_¾›¥ã	EžÄCòÅ`DýAXÇ¿<£Ï°	õMGAÙv20110912_00073_stKsd105@ëA™†sø?8;!@€EºRš=ÍA?œÍ?¼(ö-¾ ÄœE·p=DªK×@ÆJAZ¤ð<²H	õMGAÙv20110912_00083_stKsd105@ëAªÙrx?J:Ì@€E¹í…=˜\@&þ=?8Qìf¾¤Ý/E¹Ä=D©1Dó÷3A[<"cR	õMGAÙv20110912_00337_stKsd105@ëA"ÃÚ
?M‹@€EÂâ¸=©u @ï2?†ff,¾ ÄœE¾|Dª‹@ˍPA\¸F<¸¸	õMGAÙv20110912_00347_stKsd105@ëA"'£?Nå@€EÅkš=«Dh@Bç9?Tzáe¾/EįqD¨ð‹DóäƒA[UÁ<•z	õMGAÙv20110916_00325_stKsd067@ëA¢#ßRá?X"I@€E¢…=¦4@\¡Ú?.{e¾'n˜
E¤2áCô'B"_¾A\ýê<"•ó	õMGAÙv20110916_00327_stKsd067@ëA¢(*[s?^H@€E¡I=é2<k(r?=p¤_¾‹Æ¨	E ¬áCóš DüîéA\¼<Á|Ü	õMGAÙv20110920_00172_stKsd067@ëB!·-Ég?2o¢@€EÅb=Çu¯@ $µ?hõÃo¾˜b
EÄ|RCóÕÃBPA]͹<¾Y	õMGAÙv20110920_00174_stKsd067@ëB!»0ؐ?-—¬@€EÅI>…ë?VDÓ?záH_¾¨r°	EÅÁ…Có&ÉDý
'A]û`<Ž-Š	õMGAÙv20120305_00433_stKsd067@ëWÓý™?"É@€E®O
=â—À@@¯*?ٙš`¾–‡+
E²f{Có"ZB•~úAsÂ=¥Q‰	õMGAÙv20120305_00435_stKsd067@ëW;²?
©@€E®ö=ô²??Âz‰?Î{_¾'\	E®HCó´ÝDüÉÓA€`×=šN€	õMGAÙv20120308_00502_stKsd105@ëWh3õÀ·?$>@€EÙ9=­²d@¤XC@E1¾¢ÐåE×:{Dª*5@T‹DA~jy>f¸	õMGAÙv20120308_00512_stKsd105@ëWhC:?Dnã@€EÙ#×=¯Lt?Á…-?øQìd¾‰º^EÚfRD©\åDóš¸Az	=¼aÆ	õMGAÙv20120308_00578_stKsd067@ëWh¶À†m?3Èò@€EÜ¿×=…ø?Žm­?ٙšj¾‰7L
EáôCóû¦B—<îAKè=¬°þ	õMGAÙv20120308_00580_stKsd067@ëWh¹äm'?B_@€EÝ+=Ùbä?Ã~?à_¾aG®	EÝRCôTDüË3A€h=­Ç÷	õMGAÙv20120311_00493_stKsd067@ëWÌ/ R?=¨@€E¥¾¸>ž@ÂJN@G®b¾'ñª
E¦ØRCó¼JB"Ø"AÎ=Ÿ§2	õMGAÙv20120311_00495_stKsd067@ëWÌ2rse?e @€E¥×á>8f@Ë'@ff_¾l‹D	E¥­ìCó¢-Düá'A€ó7=ÂÄ?	õMGAÙv20120313_00924_stKsd105@ëX	áæ9…?¦W²@€E¨
{=ÇáÐ@…C¢@'®+¾µ?}E§§×Dª{®@ŠvÉAzß[>ž!†	õMGAÙv20120313_00934_stKsd105@ëX	ñ`ÕÙ?ªè­@€E©ö=Wa¨=á»Ê?ù™še¾£×
E©€D©J^Dó·ßAŸ>Q	õMGAÙv20120313_01096_stKsd067@ëXQ~B%? úŸ@€EŸç
=©ßh?ò¢?Ï\)`¾'ë…
E¡?ÃCó'mB–ë…AÌ•>†ù*	õMGAÙv20120313_01098_stKsd067@ëXT¢~Æ?£$)@€EŸÏ\=²j˜?ùþž?÷
=_¾¼í'	EŸ\CóËDü¦˜A'aN>rÕÅ	õMGAÙv20120321_00444_stKsd067@ëY¸jš~?H.Q@€E¯U==Íoc?pÔ.?®{o¾cSø
E°Õ…CóÞ5B˜"uA€ò"=˜uª	õMGAÙv20120321_00446_stKsd067@ëY¼#?Jb‹@€E®}Ã>	é@¯¼?Ï\)`¾s¶F	E­çCônÙDü¶¨AT:=mƒâ	õMGAÙv20120322_00284_stKsd067@ëY)E™gE?æ@€E©<…=îArw@,(öc¾ŽÙ
E¬ÊRCóä9B•þwAƒ.Ø>$8	õMGAÙv20120322_00286_stKsd067@ëY)IgrU?€@€E©<f=ž¬?¸ç´@(ö_¾Òò	E©N=CóùšDüÍãA'# >ß\	õMGAÙv20120323_00559_stKsd067@ëYJDM÷?E•@€E«½=ÅìL@NT,?ٙšj¾–‡+
E¯FCô>ÙB—ÁA÷'=™'	õMGAÙv20120323_00561_stKsd067@ëYJH\Ó?BÆ&@€E¬Í=‰H?pŸú?à_¾ A‰	E«˜¤Cô"×Düç×AÖ'=Šë/	õMGAÙv20120327_00248_stKsd105@ëYÇ)öX·?nU¢@€E˜u=²7ø@KÇ@,¾‹Æ¨E˜páDªe`@P1'A~èH=ä-	õMGAÙv20120327_00258_stKsd105@ëYÇ;¨ø‡?lˆp@€E—õ…=¯24="«ô?Ü(öd¾"ýôE˜5®D©?çDóq'AÙ·=£­æ	õMGAÙv20120329_00682_stKsd105@ëZå'Ï?V @€EÀ=ØÂ@"ûÈ@6ff-¾"÷ÏEÁ…Dªi'@W²AZõ=ê¬	õMGAÙv20120329_00692_stKsd105@ëZöãa9?T¼¡@€E¿¬==Ć(?Cø?àd¾OßE¿rD©S}Dó{øA¹=¶¡ï	õMGAÙv20120508_00581_stKsd067@ë_
ÅPç¤?b˜.@€Ešcö>èÈ>õ?ٙšo¾ŽÙ
E™K×CôžBèöAƒ
p=À¸È	õMGAÙv20120520_00558_stKsd105@ë`‰ˆÔÊó?#C¤@€Ešà=‡ªP?FÁ6@ƒ×
,¾œ(öE™ÍDªH@òŸ¾A‡Aá>jÆ 	õMGAÙv20120520_00568_stKsd105@ë`‰šÎÓ7?Dƒâ@€E™Üf=Ѕ>êl¹?þ¸Rd¾¡ÊÁE™OìD©/DDóúA†‹>g	õMGAÙv20120527_00536_stKsd067@ëaeÏ9?aÜ©@€E û¤=Ƽd?]á,@G®c¾%
E :áCó{ÇB–	ºA†ò>"7	õMGAÙv20120527_00538_stKsd067@ëae²[?X*@€E ×=>…[@›	Ô@Qì`¾"zá	EŸ7HCó|JDüÛdA†è;>uf	õMGAÙv20120531_00207_stKsd067@ëaâëÛm?zPN@€E¢q=»o?F1:?æffn¾™™š
EŸ¬öCópÅB›WAƒÆì>"¾	õMGAÙv20120531_00209_stKsd067@ëaâ懲Â?^ýÄ@€E¡"q='Tä>‹@\_¾° Å	EŸNöCôD9DüèœA"åF>;‡	õMGAÙv20120601_00323_stKsd067@ëbÚ?|?&XØ@€E³&×=¢"T@‹rü?õg¾vÈ´
E´öCôB—ÀA…T=Ûºš	õMGAÙv20120601_00325_stKsd067@ëbÞµÆ?+F@€E³p=Í"@#	@2\`¾•	E³NöCóZDýÏA†R>B'4	õMGAÙv20130429_00534_stKsd067@닍g-?)@€E¾
)=˜$	õMGAÙv20130429_00536_stKsd067@닍jUN;? º@€E½h¸= Œ´	õMGAÙv20130526_01201_stKsd067@ëŽê?ô½?ž×@€E"ã\=¶æÌ	õMGAÙv20130526_01203_stKsd067@ëŽêCZ½ç?¼íÖ@€E"Ã=Ÿ¦¼	õMGAÙv20130626_00691_stKsd105@ë'Æ-U1?Vtt@€E]®=Å_,	õMGAÙv20130626_00701_stKsd105@ë'Æ>ï"?N˜‹@€E€ö=x€	õMGAÙv20130627_00444_stKsd067@ë'âvê?:Ç@€E\=‰‹´	õMGAÙv20130627_00446_stKsd067@ë'âyR‡?8Î)@€Ey)=‰òX	õMGAÙv20130627_00848_stKsd105@ë'å¨äÐ¥?.@€E•B=­Øü	õMGAÙv20130627_00858_stKsd105@ë'幚Àá?,>@€E•{=¢÷À	õMGAÙv20130629_00540_stKsd067@ë"#¨yê?@€Evf=¿XP	õMGAÙv20130629_00542_stKsd067@ë"#«xï€? õ@€Ev4=ÂÉP	õMGAÙv20130629_00560_stKsd105@ë"#αs«?a¢@€Erhf=à'L	õMGAÙv20130629_00570_stKsd105@ë"#ß#@ø?¥@€Ep¤=¯Ôà	õMGAÙv20130630_00438_stKsd105@ë"Aó%f—?Bþ¿@€E…¤>)†½	õMGAÙv20130630_00448_stKsd105@ë"BM,Y?)¬0@€EƒÄ)=¯{˜	õMGAÙv20130701_00385_stKsd105@ë"c&×/Q?"C@€E•ƒ…=É?Ë	õMGAÙv20130711_00237_stKsd067@딡Z#²?z'@€E—Áq>Ó¶	õMGAÙv20130711_00239_stKsd067@딡]j¯ ?×o@€E—é{>
o	õMGAÙv20130711_00459_stKsd105@딣Oä.h?@€EdÍ=ö2I	õMGAÙv20130713_00713_stKsd067@ë"ä"r×?D@€E‡	á>3¼M	õMGAÙv20130713_00715_stKsd067@ë"ä—Ëc@?:'‰@€E‡Q>'O	õMGAÙv20130714_00184_stKsd105@ë"ÿo,?±­@€E®
Í=¤—Ï	õMGAÙv20130714_00678_stKsd105@ë•z²ù'?*Rg@€E£9)=ûOh	õMGAÙv20130714_00688_stKsd105@ë•‹<äã?ûë@€E£'\>ƒú	õMGAÙv20130715_00161_stKsd105@ë• hqY?2î@€E¥Žš>¤	õMGAÙv20130716_00170_stKsd067@ë•?Ä+¨û?#'@€EÇʚ='=Ü	õMGAÙv20130716_00172_stKsd067@ë•?ǖòË?.N@@€EÇ
=¬Þô	õMGAÙv20130716_00248_stKsd105@ë•@Zê?tö@€EÀì= Ý	õMGAÙv20130716_00410_stKsd067@ë•A¤ê`?.AD@€E¿z3=µ	õMGAÙv20130716_00412_stKsd067@ë•A¨^ÃÛ?<K@€E¿‰R=ǒ\	õMGAÙv20130716_00430_stKsd105@ë•A̓|?-/Ž@€E¿s
=²ÖB',@s33-¾–E¾÷ìDªß¶@™º^	õMGAÙv20130716_00440_stKsd105@ë•AÝâ#K?+Àa@€EÀY3=ºÜà	õMGAÙv20130716_00602_stKsd067@ë•C2d¹?F\@€E¶Sš=¬zœ	õMGAÙv20130716_00604_stKsd067@ë•C5õð³?@Äã@€E¶Í=‹"H	õMGAÙv20130716_00622_stKsd105@ë•C_E°?IE	@€E´´H=Ó{f	õMGAÙv20130716_00632_stKsd105@ë•CpÊ=%?Aº@€E´j
='ž	õMGAÙv20130716_00794_stKsd067@ë•D¼Ý!?`|@€E­þ…=7Ì	õMGAÙv20130716_00796_stKsd067@ë•DÀb%?(‹@€E®àì=¯Èˆ	õMGAÙv20130716_00814_stKsd105@ë•Däº.º?h@€E¯&)=¤T	õMGAÙv20130716_00824_stKsd105@ë•Dõ!À?/yã@€E¯V\=žÄŒ	õMGAÙv20130716_00986_stKsd067@ë•F:b§j?"Ç(@€E³¤=Ԏ,	õMGAÙv20130716_00988_stKsd067@ë•F=Æd~?i¢9@€E³ÐÃ=©Ûœ	õMGAÙv20130716_01006_stKsd105@ë•F`¿7ä?TÆÎ@€E´á3=‡Lp	õMGAÙv20130716_01016_stKsd105@ë•FuÅêZ?1bX@€E²ôf=Ëi…	õMGAÙv20130717_00097_stKsd067@ë•_‡Œü¨?§³@€EÏ…=ò	õMGAÙv20130717_00099_stKsd067@ë•_ŠÑ$u?Ñ@€Eߏ=ÂÎ\	õMGAÙv20130717_00203_stKsd105@ë•f†ÖcO?%<
@€EÆhH=®Ó@	õMGAÙv20130717_00213_stKsd105@ë•f¤›«B?ºÎ@€Eô^š=®w€	õMGAÙv20130720_00225_stKsd067@ë•À‹ƒS?…[æ@€E|Ž{=‡û`	õMGAÙv20130720_00227_stKsd067@ë•ÀFϝ?Œn@€E|W
=ÜLn	õMGAÙv20130720_00255_stKsd105@ë•Àϼ%‹?u| @€E•×=—%	õMGAÙv20130720_00465_stKsd067@ë•Âš™?Ž)2@€E==¨CØ	õMGAÙv20130720_00467_stKsd067@ë•Â'Z:‰?ï@€E'=YëO	õMGAÙv20130720_00495_stKsd105@ë•ÂÆÍÔà?"¾@€E'Üf=«á)	õMGAÙv20130720_00705_stKsd067@ë•Ä†Ô?ƒ·c@€Eu˜f= Vô	õMGAÙv20130720_00707_stKsd067@ë•ÄŠgwˆ?"Ñ@€Epa×=·ê	õMGAÙv20130720_00897_stKsd067@ë•ÆLª?{Pæ@€E‹T=^½x	õMGAÙv20130720_00899_stKsd067@ë•Æ˜.5?‰Ê@€EŒ=DúÁ	õMGAÙv20130721_00246_stKsd105@ë•àžŽ%r?*=ú@€Ef!…=¼f4	õMGAÙv20130721_00408_stKsd067@ë•â¸5'?0î@€E<´ö=Ò-Ø	õMGAÙv20130721_00410_stKsd067@ë•âPì? ®©@€E9ٚ=Ål	õMGAÙv20130721_00648_stKsd067@ë•ä"Š?Eܐ@€E"å×=†T	õMGAÙv20130721_00650_stKsd067@ë•ä-ÍÄ?A%§@€E"ü¤=ˆB¨	õMGAÙv20130721_00888_stKsd067@ë•æµ?c-"@€E>R=²T	õMGAÙv20130721_00890_stKsd067@ë•æ!ÁÖÐ?Eï@€E:SH=±Ò<	õMGAÙv20130722_00248_stKsd105@ë–ü=³j?åEö@€Ea"ì=iõ	õMGAÙv20130722_00258_stKsd105@ë–§-?¼<@€E\êR=WäH	õMGAÙv20130724_00229_stKsd105@ë–A‡Š«?;¿@€E'!H=ÐbNBŽH@8õÃ+¾›"ÑE#\DªýÛ@ãT	õMGAÙv20130724_00239_stKsd105@ë–A˜iÉ?6Ž@€E¹š=»1´	õMGAÙv20130727_00302_stKsd105@떡ðafø?Eç#@€E°b®=–öœ	õMGAÙv20130727_00312_stKsd105@떢ïnb?PÇ{@€E¯Òö=µD	õMGAÙv20130728_00498_stKsd067@ë–ÃTPi¥?ýŠ@€E¦f=¢¯°	õMGAÙv20130728_00500_stKsd067@ë–ÃW·×?QÒ@€E¥dš=ª¡Ð	õMGAÙv20130728_00518_stKsd105@ë–Ã~*ãX?®@€E¦
=£ßÀ	õMGAÙv20130728_00528_stKsd105@ë–Ó
nn?Lú@€E¦eá=À'¨	õMGAÙv20130729_00092_stKsd067@ë–à"ý¦?@ì'@€E¥È\=ç\¨	õMGAÙv20130729_00094_stKsd067@ë–àˆºŽ²?>å8@€E¦ù==‡Â<	õMGAÙv20130730_00169_stKsd067@ë—àä Ñ?ƒsÖ@€E­ëq=¸FE	õMGAÙv20130730_00171_stKsd067@ë—ät3Y?b³@€E¯á='wè	õMGAÙv20140703_00059_stKsd105@ëÁ?åÄ?Qõ@€E´œö="	õMGAÙv20140705_00075_stKsd067@ëÁ3.T?‡ñ@€Ež(
=ؾ6	õMGAÙv20140705_00077_stKsd067@ëÁ6¦ºê?'…Ü@€Ežø=ö'Ž	õMGAÙv20140711_00193_stKsd105@ëÂ@o¨ÿé?E@€Eœè×='FARÿ@€+¾Š=qEœ!…D£Eq@ ƒAˆû>¡Íì	õMGAÙv20140711_00203_stKsd105@ëÂ@€2 ?'þô@€EŸš
={q1	õMGAÙv20140711_00509_stKsd067@ëÂC`ù"ç?%"â@€Eè…=š¢	õMGAÙv20140711_00511_stKsd067@ëÂCd¨'?39s@€EŽY=²Ûø	õMGAÙv20140711_00749_stKsd067@ëÂEc̓A? @€E"æ3=®	õMGAÙv20140711_00751_stKsd067@ëÂEgº'?"²Ò@€E"3="ê4Alë@™š_¾š¬	E•ÂCÓQªDýd´A‰Ò>&+\	õMGAÙv20140711_00961_stKsd105@ëÂG'T?Z£É@€E—jH=¿7G	õMGAÙv20140711_00971_stKsd105@ëÂG+†vQ?6‡º@€E™'Í=Ž,Å	õMGAÙv20140728_00062_stKsd105@ëÄ_pR8?/Ó"@€E–Äö=¥Ël@Å]Ø@ë…,¾ƒoE–×D£'@–VA‰c?>€q	õMGAÙv20140728_00072_stKsd105@ëÄ_'>3A? Ûù@€E–ƒÍ=‹+°	õMGAÙv20140728_00110_stKsd105@ëÄ_Ôڒ³? E@€E"µá='gØ@œ £@@,¾k…E"oqD£~˜@"å`AˆG™>&zÄ	õMGAÙv20140728_00120_stKsd105@ëÄ_졾×? µ‡@€E"'\=›c$	õMGAÙv20140728_00208_stKsd105@ëÄ`­«#Û?J˜à@€E'•¸>RÙgAPWú@–{.¾‹Æ¨E'^¸D££L@7LA‡¼,>Ÿ5W	õMGAÙv20140728_00218_stKsd105@ëÄ`¿5?R?UÍ=@€EÛš>ý'	õMGAÙv20140729_00049_stKsd105@ëÄCÁ¦(?K€ö@€EÃBÍ>fÊè@Ú[ù@š=q-¾¤ZEÃqD£¡'@bA‰U¿>ì€e	õMGAÙv20140729_00059_stKsd105@ëÄU½Q/?2Ë`@€EÅ£
='X"	õMGAÙv20140729_00193_stKsd105@ëĀÇP?'Ó@€E±•¸='È	õMGAÙv20140729_00203_stKsd105@ëĀ"̐'?Bîë@€E²9Ã=t4¸	õMGAÙv20140731_00125_stKsd067@ëÄÀF˶¢?Y™@€E£"==¶ó	õMGAÙv20140731_00127_stKsd067@ëÄÀJXùÁ?Tw@€E£i\=Â\à	õMGAÙv20140731_00269_stKsd067@ëÄÁ­
?4	q@€E¥s==¦'Ü	õMGAÙv20140731_00271_stKsd067@ëÄÁ'O?3ø—@€E¥$
=©O@	õMGAÙv20140731_00413_stKsd067@ëÄÃm×I?+Ç@€EŸd==‹äŒ	õMGAÙv20140731_00415_stKsd067@ëÄÃèP?:;Å@€EŸ.{='n	õMGAÙv20140731_00461_stKsd067@ëÄÃxvS™?1·@€E§Tö=²ô	õMGAÙv20140731_00463_stKsd067@ëÄÃ{á<Æ??ùe@€E§ùÍ=—3È	õMGAÙv20140731_00605_stKsd067@ëÄÄ¥:!9?H©`@€Eª¸¤=˜Ó`	õMGAÙv20140731_00607_stKsd067@ëÄĨ˜?=ð@€E«[==‰P¡	õMGAÙv20150310_00588_stKsd105@ëàŒÁˆÁ?Òs@€EåQ=¿(à	õMGAÙv20150313_00405_stKsd067@ëàèɂö?šê@€EÅ°==°ù0	õMGAÙv20150313_00407_stKsd067@ëàèÌàä?‰øº@€EÆ
=?	õMGAÙv20150331_00509_stKsd105@ëã&9™Ä?:)²@€E¯µ®=£Î"	õMGAÙv20150605_00287_stKsd105@ëëehjíµ?qþ«@€EÈ×\=1Ï	õMGAÙv20150605_00297_stKsd105@ëëe²‰?{î@€EÇW×="9"	õMGAÙv20150605_00378_stKsd105@ëëfŸÖI£?«³@€Ȅ
=zu`	õMGAÙv20150610_00173_stKsd067@ëìŒ
	S?®¸@€E¢f>zÈ	õMGAÙv20150610_00175_stKsd067@ë쐼PS?žwò@€E¢<)=¦û€	õMGAÙv20150630_00193_stKsd067@ëî"ÍËf?*Ò£@€E™ð3=ÎìT	õMGAÙv20150630_00195_stKsd067@ëî"ÒÖqf?$zf@€Eš"q="¨"	õMGAÙv20150708_00202_stKsd067@ëï€É"þÞ?gƓA F:2©>ÚÂ	õMGAÙv20150708_00204_stKsd067@ëï€Ï×´?zÑ'A F;\C>*ÇÚ	õMGAÙv20150716_00146_stKsd105@ëð€E\ÛÎ?–åA F8-3=¼äÐA)õ¯@–ff.¾‰7F8OÍDªª@)ÊÁA`>ˆa¸	õMGAÙv20150716_00156_stKsd105@ëð€gK~.?ÂA F8"=ÉÆ@€"P@j=qd¾²-F8Ž=D©aXDó·¶AU¸>E¶Ÿ	õMGAÙv20150717_00049_stKsd105@ëðŸÖÔ
?C*@€E«ê=Ås	õMGAÙv20150717_00059_stKsd105@ëðŸsá?-ào@€E«já=³	ˆ	õMGAÙv20150718_00560_stKsd067@ëðÅ®´¾Ž?j4@€EŸÎ\=§ÊX	õMGAÙv20150718_00562_stKsd067@ëðűó'´?*:R@€Eš`ö=€]l	õMGAÙv20150718_00656_stKsd067@ëðÆlô?oO@@€E'çá>"ýò	õMGAÙv20150718_00658_stKsd067@ëðÆoYú?zl@€EšSö>iW	õMGAÙv20160708_00251_stKsd105@ìB$4Ã?Eâ¯@€E‰âÃ=Èð	õMGAÙv20160708_00485_stKsd067@ìDn›A?AЖ@€EtŒ)=–Î÷	õMGAÙv20160708_00487_stKsd067@ìDr Sˆ?:Ü
@€Etšá=ŸkL	õMGAÙv20170620_00725_stKsd105@ìH¦Á^4?›Ãž@€EŒÇ=ŽÓ¸	õMGAÙv20170620_00735_stKsd105@ìH¦Ï9HÌ?›À…@€E'="h	õMGAÙv20170620_00941_stKsd105@ìH¨¢¬'ª?¤ª]@€E"á)=šÑ 	õMGAÙv20170620_00951_stKsd105@ìH¨°D @?",S@€E"í…=•êL	õMGAÙv20170620_01017_stKsd067@ìH©5…R»?Áˆð@€E–%3=|[0	õMGAÙv20170620_01019_stKsd067@ìH©8E¼M?˜éD@€E•ïö=µ	õMGAÙv20170621_00082_stKsd067@ìH¿lþ[?^ñS@€Eºy=='Ÿ"	õMGAÙv20170621_00084_stKsd067@ìH¿o¥ð?³×@€E»E=œÿ	õMGAÙv20180406_01253_stKsd105@ìlìÖ)lá?Œ¹~@€E–»Í=uuß	õMGAÙv20180406_01263_stKsd105@ìlìåÌóŽ?"sF@€E—s…=cXè	õMGAÙv20180508_00821_stKsd067@ìpìöʇM?‹†Æ@€E·&q=VȐ	õMGAÙv20180508_00823_stKsd067@ìpìùÊâ?Ž'%@€E·1¸=Ïö	õMGAÙv20180510_00682_stKsd067@ìq$3'9«?—Ùš@€E¤Õ='ÒT	õMGAÙv20180510_00684_stKsd067@ìq$6³jü?–àÝ@€E¤Q=–0	õMGAÙv20180511_00496_stKsd105@ìqBw˜î#?cdÒ@€EÈ£¸=ª¾4	õMGAÙv20180511_00506_stKsd105@ìqB†CüY?'%û@€Eǒ×=Á•¬	õMGAÙv20180511_01118_stKsd067@ìqHsÄãŸ?jÞ@€EŸ*==® ¯	õMGAÙv20180511_01120_stKsd067@ìqHv¯¤ž?¤È@€EŸèq=òÄ
	õMGAÙv20180511_01234_stKsd105@ìqIQ®ÿ?C`c@€E£½)=LP	õMGAÙv20180511_01244_stKsd105@ìqIa9Z?à§@€E¤f=Ú$	õMGAÙv20190616_00588_stKsd067@ì£jaÿúL?Q*ì@€E€Ü=‹]Ø	õMGAÙv20190616_00590_stKsd067@ì£jdú/?Q±ˆ@€E&=>'	õMGAÙv20190811_00791_stKsd105@ìªdÅ·,?pÀ@€E‡Á=~Ð8	õMGAÙv20190811_00801_stKsd105@ìªdԄ–þ?SÒ@€EˆÄq=vßÏ	õMGAÙv20190812_00619_stKsd105@쪄)³"?X)9@€E'…=vú	õMGAÙv20190812_00629_stKsd105@쪄9¶O?a½Û@€E''=€·t	õMGAÙv20190813_00419_stKsd067@쪤é('Ö?Kùñ@€EÉö=ä=õ	õMGAÙv20190813_00421_stKsd067@쪤ì\d…?5»@€EÈæ×=«§@	õMGAÙv20190814_00505_stKsd105@ìªÄ½'i?—ŒB@€E¼¤®=Üc	õMGAÙv20190814_00515_stKsd105@ìªÄÍ š?…²ù@€E½Êq=y¶?	õMGAÙv20190831_00389_stKsd067@ì¬âƒè?nãU@€Eµ¤=»Î"	õMGAÙv20190831_00391_stKsd067@ì¬â‡t~?nøm@€E´TH=ª&"

==> anc/pub_raw/L222_47_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  126 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	â8›ev20100315_00687_stKsd106@êüéó"u"?+)ÚA F9o½=¾{@>"zÍ?—
=f¾'hsF8£ÃD'ƒ®D¤¸Ag\R<t±
	â8›ev20100315_00689_stKsd106@êüéùf"?0•ÆA F9š=ãb=o€"?Ž{b¾‹Æ¨F8FRCN"D¤±²AgH•<kÙÄ	â8›ev20100814_00379_stKsd106@ëáQ4O?-¼;@€E")=þö>Gm?У×f¾‡®Eƒ?HD•uD¢à9AN-Õ<`ÖÚ	â8›ev20100814_00381_stKsd106@ëáT°¡H?5ºì@€E"þf=Úêù@"Ó?Ó33d¾†§ðE"h=Cn+ÇD¢×ÇAN6è<_ø´	â8›ev20100927_00157_stKsd106@ë`—HfK?SY@€E$…=—Yø=°[õ?ºáHG¾\)EœàöD"nD }ìAKûÿ<híó	â8›ev20100927_00159_stKsd106@ë`ž?¦^?):8@€EšwH=½šT@)}?Ç®d¾"t¼E›×CZD¡\AL|z<[ü	â8›ev20100928_00119_stKsd106@ë€K.ò²?@æ@€E'£×=‡J?ò‰?£×f¾"ýôE'y3D"ˆJD WAL*{<`à	â8›ev20100928_00121_stKsd106@ë€OyŸÿ?C«@€E'a=='äŒ>¶ž?‹…d¾–‡+E'@áC[J=D ë®ALS<;	â8›ev20110514_01005_stKsd106@ë2r¿?›?12³@€Eµ@®=™wø=Ø´?¢\e¾'n˜E´Z{D"œD ½‰AF|"<OÒV	â8›ev20110514_01007_stKsd106@ë2vx·?9‹r@€Eµ´)=¥à?Am?´záe¾ÒòEµfC[ÎD »AFŸÖ<gŠ	â8›ev20110516_00614_stKsd106@ë2I9Sx£?÷h@€E•f=Ā#?›5€?õd¾"ýôE–µ\D"©‰D ˜sAFåÞ<R©	â8›ev20110516_00616_stKsd106@ë2I<ù€4?gA@€E–	…=ڐ>æÇ1?ë…e¾'ë…E–J{CZ"¶D¡wAFÏ<aY#	â8›ev20110807_00669_stKsd106@ë<¤-9"K?)t@€E"·{=œZÈ=»g?Ó33e¾'ñªE"záD—$bD4)AD±<Z†a	â8›ev20110807_00671_stKsd106@ë<¤0sàÍ?$ @€E"ž…=•"=–kò?¸Qìd¾'n˜E•=®Cxw
D×AD³Ç<'RB	â8›ev20110831_00122_stKsd106@ë? )zM?œ©@€E¹-Ã=À>Ü=¥^³?\e¾° ÅE¹<fD—AÓDœö°AEӟ=úd	â8›ev20110831_00124_stKsd106@ë? 	Ï&™?'*<@€E¹+q=Ր4@‰Øû?Që…b¾œ¬E¹n{Cx[dDZéAE¤4<³|	â8›ev20110901_00294_stKsd106@ë?À"ob?Pè@€EϓÍ=˜ÌH@, f?ٙšf¾«EаfD—SøDœïLAEç'<Q#ä	â8›ev20110901_00296_stKsd106@ë?À‡ÛÆæ?¼@€EÏ.×=Ž|?é[?\)e¾¥`BEÐf=CxöD;dAEÛ<)	â8›ev20110912_00091_stKsd106@ëA»[?St%@€Eº>q=¬?³?P—?}p¤f¾±&éEºçìD—7
D'+AGô®<yF	â8›ev20110912_00093_stKsd106@ëA¾nE?2÷@€E»$š=°SX>˜ÃÕ?¨õÃe¾¬‹DE¼{ÃCxIyD:^AHÌ<0è@	â8›ev20110912_00355_stKsd106@ëA"$q©»?a‹Î@€EÆ=\=¸]¯@l€d?ŒÌÍe¾ŽVEÅ:öD—DRD:5AH#Ã<š è	â8›ev20110912_00357_stKsd106@ëA"'"Ï/?TŸ·@€EÆ¡=>Á•ö?—
=d¾ŽVEњCy	ºDAGâZ<xj	â8›ev20120308_00520_stKsd106@ëWhQâ˽?BÔ(@€EÚOf= N@?érÔ?G®e¾OßEØÜáD—mÓDœôBAYç<'®	â8›ev20120308_00522_stKsd106@ëWhT÷ÉP?@.—@€EÚ==ž®ü@M{•?£×f¾'n˜EØR¸Cw=qDáAXÏ~<«þ¥	â8›ev20120313_00942_stKsd106@ëX
+n™?š1@€E©Å®=Ÿ0>Jø.?5d¾Ïß;E¨!®D—h"DœáãAXY=6ý§	â8›ev20120313_00944_stKsd106@ëX
MlÅ?qó@€Eªnf=«3ô>XlÇ?333d¾Éº^E©
ÍCväœD¼¬AXF6=&Lv	â8›ev20120327_00266_stKsd106@ëYÇLÂÁ0?bƒ@€E™Í>ÖÀ>ì`e?Y™šf¾¢MÓE—¸=D—n DœÇdAVË5<˜Ë^	â8›ev20120327_00268_stKsd106@ëYÇP*_z?b`_@€E™+)=îÁx?#sÓ?0£×f¾/E˜fCv·LDÑhAVq¹<–Ú³	â8›ev20120329_00700_stKsd106@ëZ¥ž?SÐ@€E¿ä\=Ø|j?;â¬?G®e¾š¬E½vD—oLDœÂNAV\³<ˆöq	â8›ev20120329_00702_stKsd106@ëZK"?4%M@€E¿±=°»t?ß%î?5e¾«…E½õ3Cw'ÑDÙHAVŠ*<AD	â8›ev20120520_00576_stKsd106@ë`‰¬—M9?ˬ@€EšÍ=€ÌÌ?¾;? e¾¨r°Eš)D—09D<JARšw<J'	â8›ev20120520_00578_stKsd106@ë`‰°M	ô?*F¤@€E˜×3=•ã€?½ýV?}p¤c¾–E—vCwÊÁDEhAR¨Ð<[ßI	â8›ev20130626_00709_stKsd106@ë'ÆMš[?Y\Ø@€E|Ü)=º@¤'?µÂf¾›¥ãE|åHD—X¤DœáA@Ï@<"óH	â8›ev20130626_00711_stKsd106@ë'ÆQÏó?O':@€E|¢=É·¿@F6½?¹™še¾'ë…Ez öCxŽVD4A@Èq<'av	â8›ev20130627_00866_stKsd106@ë'åÒ;Œ?'R@€E–À¤=ÄfÝ?9ø[@%¸f¾'ñªE—F=D—kDœÊfAAÍ<ƒ:Ž	â8›ev20130627_00868_stKsd106@ë'åÕÄ?-î…@€E–ì3=Éîw>D­(@®c¾›"ÑE—»ÃCxYXDQËA@´&<fs1	â8›ev20130629_00578_stKsd106@ë"#ï›À?
ïŸ@€Eoˆö=Ák?šåu@‡®e¾"t¼Eq_\D—oÏDœ²5A@—<¯~	â8›ev20130629_00580_stKsd106@ë"#ò˜xÝ?N@€Eo§=šJœ>Ɍ
@ed¾'hsErNCx²DrÙAAn|<ºð	â8›ev20130630_00456_stKsd106@ë"BjH?N¼*@€E'¸=ÈæÔ?®Dn?W
=e¾²-E'ãšD—lþDœ£
A@	]<‹z	â8›ev20130630_00458_stKsd106@ë"B€?KOs@€E'¦…=Îãq?Ã`?ƒ×
e¾"ýôE'Â{Cx¥D'éA@)l<>ŽÍ	â8›ev20130701_00393_stKsd106@ë"c7½?2ª@€E•©=æ¿>£ÜÅ@C×
e¾¡G®E—/\D—{#DœA@G<'gL	â8›ev20130701_00395_stKsd106@ë"c:Wdk?-Dj@€E•m=¶f¨>õ@1ë…d¾¢MÓE•§ÃCx¡HD{}A@$ö<vL	â8›ev20130711_00467_stKsd106@딣_Ùõ)?
'Ç@€EŽ==éõ`>[ºh@ f¾¢MÓE¥šD—k¾Dœ™'A@,Ò<éMÕ	â8›ev20130711_00469_stKsd106@딣c)¬?ø	@€Eƒ®=ÉâÄ?y@Ï\)e¾—PEŽÔÍCxdZDƒm	â8›ev20130714_00192_stKsd106@ë"ÿ)w,Ý?rj@€E­fá=­:$	â8›ev20130714_00194_stKsd106@ë"ÿ,­ñ?Lã@€E¬³3=¼¾">ôØ"@#×
e¾° ÅE¯ÿšCxCTD©ÛA@25<‡d-	â8›ev20130714_00696_stKsd106@ë•ŸTC¤?7ÿ@€E¢Ãá>úu?ÇÚÄ@9™šd¾´¼jE¤©šD—\îDœËA@"<'Ky	â8›ev20130714_00698_stKsd106@ë•¢Ðõ{?/qÊ@€E£ì)=×£æ?k@Qìc¾ž¸RE¤HCyáDEºA?óK<|}ç	â8›ev20130715_00169_stKsd106@ë• (ùŽ?=æ@€E¤Åá=£c ?'£‡AQìe¾¥ãTE¬èfD—…HDœ–	â8›ev20130715_00171_stKsd106@ë• ,?Cb?
¶'@€E¤˜f=Í´Ö>Hèï@ë…e¾ŠÀƒE¤v=CxDDœ¤A@Š<ä	â8›ev20130716_00256_stKsd106@ë•@jyN?Z?†@€E¿²á=•F>½?¢\e¾Ÿ¾wE¿£šD—Ž5DœzúA@<pÿˆ	â8›ev20130716_00258_stKsd106@ë•@mh2ï?XÑ#@€E¿Má=‹ýð?5w?£×
e¾Ÿ;dE¾éšCx™šDœJA?ðg<y;k	â8›ev20130716_00448_stKsd106@ë•Aþ¤ÛÂ?)Óò@€EÀlR=Åq|>¶þ?þ¸Re¾¡ÊÁEÁܤD—q'Dœ£3A?íp<lÍø	â8›ev20130716_00450_stKsd106@ë•B:,?§@€EÀì=·Àl=Z>Õ?Ñë…d¾®—EÁìCx'-D"–A?Òó<-"K	â8›ev20130716_00640_stKsd106@ë•C€¤«?I-A@€E´§==Ø2"=‰Í?½p¤e¾–‡+E´(¸D—cðDœ©`A?Ï7<\Q.	â8›ev20130716_00642_stKsd106@ë•C"aq?BˆÁ@€E´ºö=íÁ?_O'?ç®d¾‹Æ¨E²ˆöCx˅DfVA?»¾<tˆ}	â8›ev20130716_00832_stKsd106@ë•ECÛ?!@@€E¯í¸=ˆà¬>R_ó@Qìe¾¡G®E°üfD—RDœË\A?Éý<nÅU	â8›ev20130716_00834_stKsd106@ë•EÃ'Ý?¢Œ@€E°~R=zC?l…œ?õc¾£SøE±3ìCx'D@îA?à<z«	â8›ev20130716_01024_stKsd106@ë•F…¥E?ŽÎt@€E³Ú=ˆZ¼BsOù@Aë…O¾àA‰E²ÛšD—iyDœé	â8›ev20130716_01026_stKsd106@ë•FˆþkÖ?dÈã@€E³4¤=•ÅÄ?g"?ŒÌÍe¾•E±×3CxzáD6^A?´ï<¦'Ø	â8›ev20130717_00221_stKsd106@ë•f´)X?h¹@€EÉz
=«p?‡m?Î{e¾—PEɺD—LJDœäBA?×<Zà	â8›ev20130717_00223_stKsd106@ë•f·¢é¤?	4™@€EÊ]ì=ßSÌ?Wˆ@	™še¾ß;EÊs\CxwLD9A@:¯<kR)	â8›ev20130720_00263_stKsd106@ë•ÀߢLœ?…)@€E}¼¤=Fn˜?'6Ï?f¾¯²E}ç\D—u/Dœ‹TA@<Ê|¢	â8›ev20130720_00265_stKsd106@ë•Àâõóã?™ô@€E|Ö)=ØX¢?s&>õd¾²°!E{¹ÃCxž5D˜‹A?ïZ=™û	â8›ev20130720_00503_stKsd106@ë•ÂÞuÁ£?¢»Ò@€E†"R=µƒÐ>=€(?\)e¾Æ§ðE†
®D—]ªDœ¨"A?õö=OÄ	â8›ev20130720_00505_stKsd106@ë•ÂáõBã?¸½Ì@€E"¨ö=‰	p>Áí>Ñë…b¾¹Û#Eƒ`ÍCx–DA?ùò=5•	â8›ev20130721_00254_stKsd106@ë•à¯oÄ´?E-@€E`a=™î\@
?fffe¾«Eaä{D—w}Dœ|9A?ù5<kê	â8›ev20130721_00256_stKsd106@ë•à³
~‰?Km@€E^ö=‰*D>ôES?G®e¾¡ÊÁE^qCw¾¸D"ÕA?Àä<"#¯	â8›ev20130722_00266_stKsd106@ë– uƬ?¢®@€E_tö=s÷x=ý>ÌÌÍd¾° ÅE^J=D—`ÝDœhA?Î9=€	â8›ev20130722_00268_stKsd106@ë–3 €é?"m@€Ecœ¸=€õ|@ç¶>õe¾µÂEbùÃCwþúD‰ªA?ÌÁ<ìÍù	â8›ev20130724_00247_stKsd106@ë–AªRĞ?PÀÈ@€E]Ã=ï†ê<(ѹ?§®f¾¤ZE
D—pÕDœ—TA?@<?€[	â8›ev20130724_00249_stKsd106@ë–A­Ëª¹?T•@€EÙq=šø??‹…e¾¤ZEYìCx/D"¶A?6l<KGò	â8›ev20130727_00320_stKsd106@떢>fB?Sf#@€E±LR=—FÌ?`°ì?¨õÃe¾¦éyE±÷×D—pJDœ"¬A>'<Xk	â8›ev20130727_00322_stKsd106@떢¶/Ò?PӋ@€E±oö=Ì~?<?^¸Rd¾£×
E±²{Cxˆ1DiXA>V<ˆ`E	â8›ev20130728_00536_stKsd106@ë–ä t?‹†@€E£ô×=½9 >À6n@˜õÃd¾¡ÊÁE¥%qD—ZáDœÃ…A? <ÁÚ	â8›ev20130728_00538_stKsd106@ë–çPœ%?îw@€E¥•{=­%t>ãÙ!@‡®c¾£SøE¨RCx'-DJÉA>Eì<¶WÁ	â8›ev20140703_00067_stKsd106@ëÁ?w9?X$@€E¥[×=ƒ^¨=XUÔ?:áHe¾ŽÙE¢Ð¸DÒ5Dœ"9ARa<‰Ty	â8›ev20140703_00069_stKsd106@ëÁ? ½4~?mp"@€E£{=¯Èœ?\ë›?8Qìf¾"÷ÏE¢/
C=¶FD¸åAR®I<´Ñ	â8›ev20140711_00211_stKsd106@ëÂ@šál?+åÙ@€EžI=°µ¨=óY\?‹…e¾™™šEÍD©ãDœ£+AQ‹<.æ€	â8›ev20140711_00213_stKsd106@ëÂ@Þã%?.º†@€EfH=¶×´?näè?E¸f¾¥`BE;HC<?DÄ!AQmM<I+Q	â8›ev20140711_00979_stKsd106@ëÂG;'3?>n4@€Ešl®=ÛE6?¼‹³?"záf¾¡ÊÁE˜¢{DqÓDTAQŽ<Kº	â8›ev20140711_00981_stKsd106@ëÂG>ݐ¿?8w@€Eš8¸=½Œ°>Ðÿ/?hõÃd¾–‡+E˜B¸C<çðDB-AQVé<l+ý	â8›ev20140728_00080_stKsd106@ëÄ_•†÷?=»@€E"ãÍ=›("?"Êö?Që…d¾ß;E"6Dé7DœÃATú<õr	â8›ev20140728_00082_stKsd106@ëÄ_˜°/Þ?&Í@€E•$q=°7´>äá?œ(öf¾†$ÝE"ã®C<ÊD¦°AUGç<vø¾	â8›ev20140728_00128_stKsd106@ëÄ_þ÷L?)NŒ@€E"YR=£Ð?*Ú?p£×d¾™‡E"×DëDœ†ÉAU+ž<8™û	â8›ev20140728_00130_stKsd106@ëÄ`‰ó3?P(ˆ@€E"
\>S®>*u®?0£×f¾å`E"QìC<Õ?D©ªAUD¯<fŒ	â8›ev20140728_00226_stKsd106@ëÄ`ädÉX?6˜@€EŽ'
>ç™?$¶ø?£×c¾—PE‡\DäDœDATø<`J‹	â8›ev20140728_00228_stKsd106@ëÄ`çⲒ?·É@€EŽªì=ÔäW>G€q?"33f¾šŸ¾EŽ3C<—ÏD±XAU)Š<AVí	â8›ev20140729_00067_stKsd106@ëÄgD½t?&¯—@€Eؚ=Ñ+?ìï?ƒ×
d¾£SøEĆDïðDœ™ÓAU)›<F®q	â8›ev20140729_00069_stKsd106@ëÄj³¨?<²ì@€EŞ×=ø??lM?}p¤f¾²-EÄVöC<Œ‹D³AU#º<š4ž	â8›ev20140729_00211_stKsd106@ëĀ¥Ó©‹?8¿O@€E±Á=ÿt?_ÝØ?^¸Rd¾˜bE±=D½üDœžVAU%«<¥µŸ	â8›ev20140729_00213_stKsd106@ëĀ©Là-?$ÉÒ@€E±²ì=ΦA=v?uf¾å`E°ãìC<D·–AU1‰<'öH	â8›ev20150310_00608_stKsd106@ëàŒç
`V?Š@€E㚅=ÊÀ>,}s?§®e¾‰7EáW
D—qXDœŽ°A\Œ<'ÿ`	â8›ev20150310_00610_stKsd106@ëàŒêDœ½?ÌØ@€Eã]=ÈÐT??ٙše¾|í'Eá`öCxM'D§A\/<¼3 	â8›ev20150311_00342_stKsd106@ëà©a*¢k?s@€Eà¸= ­L>®wÃ?¾¸Re¾‡®EޟHD—€ÝDœ'XA\q <µÍ[	â8›ev20150311_00344_stKsd106@ëà©dNí?q"@€Eà‹Ã=–Åð=­,¸?Që…d¾ŒIºEÞë\Cx‡ðDÌöA\K<Iˆ	â8›ev20150331_00517_stKsd106@ëã&L²*Š?QåØ@€E°®=Õª>§z?\(öf¾'ñªE®\D— ¼Dœ®òA_Í<û	â8›ev20150331_00519_stKsd106@ëã&O¼ñ?:³@€E°
)=¼Œ=Ó|ì?ºáHe¾—
=E®@¸Cy`BD¾áA_}r<·Eš	â8›ev20150605_00305_stKsd106@ëëe"@3¢?^°à@€EÈ}R=÷þm>»Ô?(öe¾²-EÇTöD—iXDœ}‰Aa1<£ró	â8›ev20150605_00307_stKsd106@ëëe˜ï4×?L8ç@€EÈN¸=œiL?
	?Y™še¾©ûçEÇ )Cx—ÏDžAaŒ<Œ:M	â8›ev20150605_00353_stKsd106@ëëf2µ. ?ˆ¸%A F€Ì=y ?	Ÿ•?ë…e¾ª~úF[ÃD—t‹DœŽ¨Aa^<‹Û‰	â8›ev20150605_00355_stKsd106@ëëf:¯34?›TµA F€~©=n×Ç>™ñ‡>ð£×e¾¥`BF~±ÃCx)D"ðAaC<šÄÌ	â8›ev20150605_00386_stKsd106@ëëfóùÜû?'@€E˨H=€ál?¨QÈ?E¸e¾ž5?EÊHÍD—o¶Dœ¢ÁAab<ÌâŒ	â8›ev20150605_00388_stKsd106@ëëføY]i?š,@€Eˤ=…Õ˜:äç?@e¾§l‹EÉÿqCxˆ´D†FAaX¬=
½3	â8›ev20150715_00546_stKsd106@ëðe¯ƒ?)vHA F}=Ðcn?
ö¼? f¾ÒòF°RD—2-Dœê˜AU2î<$^?	â8›ev20150715_00548_stKsd106@ëðe³T×?#'_A Fà€>9>•°@ë…c¾'hsF‡{Cwå¢DAšATü/<jÍÝ	â8›ev20150717_00067_stKsd106@ëðŸ'­™?E@€E¬Ô¤=ž¤>®F ?E¸e¾‰º^E¬¢{D—bNDœ}PATùç<>åS	â8›ev20150717_00069_stKsd106@ëðŸ+gU?;ØÞ@€E¬,R>dÛ?j×ê?†ffd¾€E¬ìCwbNDž˜ATÔ]<O0	â8›ev20160708_00259_stKsd106@ìBDìÔ)?<Ôç@€Eˆà=Ï`@dA?J=qe¾ž¸RE‰
\D—`öDœ|ÕATÚ<wÄ		â8›ev20160708_00261_stKsd106@ìBH5;?AOæ@€Eˆj¤=Ö,³?î¨?E¸e¾ ÄœE‡ÐáCw3D¿…AT,<†Sn	â8›ev20170620_00743_stKsd106@ìH§é§#?µpÆ@€E¤=…V<?W)`?8Qìf¾³33EŽÜD—TîD‡A`'¡=oè–	â8›ev20170620_00745_stKsd106@ìH§çŒ?±i·@€EE×>Ðü>¾B3?¸Re¾¸QìEÃCu}ôD€þAa&a=o§3	â8›ev20170620_00959_stKsd106@ìH¨ÂvŒú?'\Ë@€E'J=Ddˆ>ĽÓ?:áHg¾µ?}Eü{D—SðDTA`i=")`	â8›ev20170620_00961_stKsd106@ìH¨Å=f¾?<ø@€E'
¸=v˜à>1ø?8Qìe¾Ÿ¾wE&öCvGðDËA_ú=/°	â8›ev20180406_01271_stKsd106@ìlìô¹?Ò?'µ@€E˜èì=‰K°>•eÐ?Ó33f¾«…E˜=D—*%DœÿðA&b=í¡	â8›ev20180406_01273_stKsd106@ìlì÷ß]?•Q@€E—_¸=q!>«Ú¨?ž¸Rd¾³33E–DÍCsDpåA~Õ=ÿ•	â8›ev20180511_00514_stKsd106@ìqB"‡>?"°j@€EÇd3=Ü£ï?Û]?Ôzáh¾™™šEÆD—‰?DœÍ‰Aìë=Ï°/	â8›ev20180511_00516_stKsd106@ìqB—ƒßô?uÛé@€Enj×=š
@?¸$ã?ã×
d¾›¥ãEÆL¸Cu³uDv A'äo>¶h	â8›ev20180511_01252_stKsd106@ìqIov?j=:@€E£Å¸=ÅøA?ț©?õe¾™‡E¢X¤D—úDœAvX=»"S	â8›ev20180511_01254_stKsd106@ìqIrpµË?aÊ÷@€E£†)=š{=È`:?Ôzáf¾™™šE¢HCtp¤D"¶A€ä=©Þ,	â8›ev20190811_00809_stKsd106@ìªdãmx)?V®@€E‡ná=¦È<±Œ?¥¸e¾¥ãTE†röD—kßDžXAz‰=J%	â8›ev20190811_00811_stKsd106@ìªdæj,Å?TL@€E‡dá=vTè?yþH?¨õÃd¾£×
E†Ð)CveãDž®˜A{#7=|.À	â8›ev20190812_00637_stKsd106@쪄IZVä?[Æ@€E'ÆÍ=mžÈ>Ë;§?"zág¾šŸ¾E×qD—mìDéÛAy˜)=2èø	â8›ev20190812_00639_stKsd106@쪄L©;x?4@€E'{×=…r€?ñ?°£×d¾¡ÊÁEÈ{Cv Dž A|Å=ÔÕ	â8›ev20190814_00523_stKsd106@ìªÄÜh›Ë?u­S@€E¼…)=ÍÌÐ?JÂT?˅e¾˜"uE¼ÚD—Dž×A|JÈ=Œå…	â8›ev20190814_00525_stKsd106@ìªÄà5Ö?–
A@€E¼V=ËíÚ?w}?ñë…e¾¡G®E¼¨áCvf¨Dž…qA|ÿe=ü2ç

==> anc/pub_raw/L222_48_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  126 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	Öeò2·v20100315_00689_stKsd106@êüéùf"?0•ÆA F9š=ãb>´‹?¦ffd¾"›¦F;mÍD£FáDÍiA"«ë=JíN	Öeò2·v20100315_00691_stKsd106@êüéÿ<Æ°?,<ŒA F7~>O[<Á	0?ٙšc¾vÈ´F:hìC¨\JDÍ]ìA"œ/=nÆ	Öeò2·v20100814_00381_stKsd106@ëáT°¡H?5ºì@€E"þf=Úêù?kRN?£×=¾‰º^E' ¸D¨¸îDÌ–Ay±K=(&S	Öeò2·v20100814_00383_stKsd106@ëáX§Œ?6ú;@€E…Ï×=¾ $?¦Y?ó334¾vÈ´Eƒ&CºgmDÍ–AzÍó=… Ó	Öeò2·v20100927_00159_stKsd106@ë`ž?¦^?):8@€EšwH=½šT?+Ò	@
p¤d¾˜bE˜6¤D¦9DÊoA"F×=òyº	Öeò2·v20100927_00161_stKsd106@ë`¢žu¡?2î@€E™¯f=Ãý¼>æ+Þ?™™šc¾'hsE—.C± DʌþATý=c؞	Öeò2·v20100928_00121_stKsd106@ë€OyŸÿ?C«@€E'a=='äŒ>ÊÆ?Þ¸Rc¾'n˜E¿\D¦8åDÉÿA"«ã=ÖÕµ	Öeò2·v20100928_00123_stKsd106@ë€SÀ0?7Ûã@€E'¸×=¨©p>,ÄÂ?¼(öc¾‹Æ¨E3C±ÆÉDÊ}yA"T±=»™¢	Öeò2·v20110514_01007_stKsd106@ë2vx·?9‹r@€Eµ´)=¥à>Ô£$?°£×d¾™‡E´¼¤D¦/DÉ°A'KÎ=œ–È	Öeò2·v20110514_01009_stKsd106@ë2yt51?6èj@€Eµë¸=
 ?"L­?ã×
c¾ŽVEµ¤C±IºDʙ/A'C=Ÿ	Öeò2·v20110516_00616_stKsd106@ë2I<ù€4?gA@€E–	…=ڐ?ë½5?Ç®Q¾"›¦E•ED¦#žDÉùËA"&=¨˜	Öeò2·v20110516_00618_stKsd106@ë2I@Pg¡?m×@€E–×=äA?"`ø?¦ffN¾ƒ•E•`áC²	XDʄ1A'èõ=qß)	Öeò2·v20110807_00671_stKsd106@ë<¤0sàÍ?$ @€E"ž…=•">¼—?†ffc¾˜bE"™®D©}DÅõAuåÙ=^g	Öeò2·v20110807_00673_stKsd106@ë<¤3°%ø?U@€E"‡f=£þÈ?â¸?®{e¾"ýôE""C¿‹DÇáAv²¾=b"	Öeò2·v20110831_00124_stKsd106@ë? 	Ï&™?'*<@€E¹+q=Ր4>š¼<?´zác¾"ýôE¸Q\D©Ð!DÆfAMÒ=´ª!	Öeò2·v20110831_00126_stKsd106@ë? 
Ç¢?x€Ì@€E¹¬á=ÁÉx?‹î?Ó33d¾ŠÀƒE¸±HCÀ€ÅDÆã+A~=·r	Öeò2·v20110901_00296_stKsd106@ë?À‡ÛÆæ?¼@€EÏ.×=Ž|>Uk™?§®c¾/EÎjáD©¼RDÆ7TA~B=jÃÞ	Öeò2·v20110901_00298_stKsd106@ë?À‹2mæ?$T$@€EÎ))=« ?ª<x?\d¾¬1E͖¤CÀ DÆèÍA}Xä=WóW	Öeò2·v20110912_00093_stKsd106@ëA¾nE?2÷@€E»$š=°SX>"?°£×c¾¤ZE¹•šD©'PDÆ1ËAzW=?[J	Öeò2·v20110912_00095_stKsd106@ëAÁµ'?9Ðe@€E»hÃ=¤,?ÇáX?£×
Q¾\)E¹ùHC¿>¸DÆÿÏA~W«=uŒò	Öeò2·v20110912_00357_stKsd106@ëA"'"Ï/?TŸ·@€EÆ¡=?à|›?«…c¾™‡EÅæ{D©œÕDÅú%A|¹â=…ËQ	Öeò2·v20110912_00359_stKsd106@ëA"*¸…˜?Ygz@€EÆé)=¶¡?"s?Ôzád¾£SøEÆ=…C¾DÇÝAz"Í=zl	Öeò2·v20120308_00522_stKsd106@ëWhT÷ÉP?@.—@€EÚ==ž®ü	Öeò2·v20120308_00524_stKsd106@ëWhXf@?Oö­@€EÙî®=§Žÿ>ž@33d¾™™šE܈CÀ'mDƙHA†ÚÒ>–	Öeò2·v20120313_00944_stKsd106@ëX
MlÅ?qó@€Eªnf=«3ô	Öeò2·v20120313_00946_stKsd106@ëX
aHo?Žî'@€E«FÍ=Öjö	Öeò2·v20120327_00268_stKsd106@ëYÇP*_z?b`_@€E™+)=îÁx@0«?¼(öc¾—PEšÿ…D©{çDÆË;A"ÿ7=ú÷ê	Öeò2·v20120327_00270_stKsd106@ëYÇS‹ÃB?{|¸@€E™=¦wü	Öeò2·v20120329_00702_stKsd106@ëZK"?4%M@€E¿±=°»t	Öeò2·v20120329_00704_stKsd106@ëZº'ã?EùU@€E¿Y®>‹Ô@Dÿh@!G®e¾¡G®EÁXCÀÇ®Dƛ}A†¢>0J	Öeò2·v20120520_00578_stKsd106@ë`‰°M	ô?*F¤@€E˜×3=•ã€? øT?ù™šc¾Ÿ¾wE˜-
D©`DÆ'®A†rÀ>R	Öeò2·v20120520_00580_stKsd106@ë`‰´ïp?.@€E˜ËÃ=‡j<?å@×
U¾ß;E—×ÃC¿¦DÇ?A…6>ž	Öeò2·v20130626_00711_stKsd106@ë'ÆQÏó?O':@€E|¢=É·¿	Öeò2·v20130626_00713_stKsd106@ë'ÆTh<?_Í@€E}2=œ:t	Öeò2·v20130627_00868_stKsd106@ë'åÕÄ?-î…@€E–ì3=Éîw?™2.?Ã×
c¾‰º^E–™
D©à¤DÆYüAˆs|=܎/	Öeò2·v20130627_00870_stKsd106@ë'åØðœ‹?9!î@€E—
H>	+¡	Öeò2·v20130629_00580_stKsd106@ë"#ò˜xÝ?N@€Eo§=šJœ?(Ã@zád¾'ë…En{D©ášDƉqAŠÌ=>·9	Öeò2·v20130629_00582_stKsd106@ë"#ù¨ÈŒ?Åë@€EpÿH=½ø>ž'Ò@%d¾‰º^Eoû…CÁa‰DÆÁqAŠˆý>™õ	Öeò2·v20130630_00458_stKsd106@ë"B€?KOs@€E'¦…=Îãq	Öeò2·v20130630_00460_stKsd106@ë"B"ñê??Ï@€E'ˆ\=º-l	Öeò2·v20130701_00395_stKsd106@ë"c:Wdk?-Dj@€E•m=¶f¨A2z"?¾¸Rd¾'ë…E"D©þwDƒ5A‡ßV=Ò>	Öeò2·v20130701_00397_stKsd106@ë"c=p3?&©:@€E"å=ÈöT	Öeò2·v20130711_00469_stKsd106@딣c)¬?ø	@€Eƒ®=ÉâÄ?âh?¹™šd¾…¡ËE‹Þ=Dª{DƖ°A‡³=³¢þ	Öeò2·v20130711_00471_stKsd106@딣fPm?¸@€E(ö=¹°@@ŸË?ð£×e¾€ƒE‹IqCÁ»…Dƾ=A‡¥ù=ñ(ï	Öeò2·v20130714_00194_stKsd106@ë"ÿ,­ñ?Lã@€E¬³3=¼¾"?AîÒ@ffc¾›"ÑE«ŒfD©×¾DÆÃdA†]>ó5	Öeò2·v20130714_00196_stKsd106@ë"ÿ/ÐbY?å@€E¬æ=¥Ï@?Vó@
p¤e¾ŽÙE«°ÍCÁhDƧ¾A…ç!=üO±	Öeò2·v20130714_00698_stKsd106@ë•¢Ðõ{?/qÊ@€E£ì)=×£æ=(mÝ?ð£×d¾¤ZE¡ÚáD©ûuDÆ\A…«=ےò	Öeò2·v20130714_00700_stKsd106@땦RÜ?-
@€E¤ì=>—e?Ù-?×
=d¾/E£€áCÁDÆßDA†0=Ѭ/	Öeò2·v20130715_00171_stKsd106@ë• ,?Cb?
¶'@€E¤˜f=Í´Ö?ð§É@£×d¾Ÿ;dE£Ö{D©àîDÆ©ºA‡£³=äîÇ	Öeò2·v20130715_00173_stKsd106@ë• /œë‰?Wž@€E¤¥Í>:ñ–?´¹¹?¸Qìe¾ž5?E£ù×CÁDƙÃA‡d˜= ‡y	Öeò2·v20130716_00258_stKsd106@ë•@mh2ï?XÑ#@€E¿Má=‹ýð	Öeò2·v20130716_00260_stKsd106@ë•@p¥i±?]œã@€E¿Lš=¬a8?&‰@®e¾ž¸RE¾'ÃCÁÅDƦA‡Bî>E@G	Öeò2·v20130716_00450_stKsd106@ë•B:,?§@€EÀì=·Àl>,HÚ?ÚáHd¾‰º^E½ÜfD©÷DƦA†­D=ûÖ8	Öeò2·v20130716_00452_stKsd106@ë•BIûø?ƒ?@€EÀR=µQô	Öeò2·v20130716_00642_stKsd106@ë•C"aq?BˆÁ@€E´ºö=íÁ	Öeò2·v20130716_00644_stKsd106@ë•C‡¡t"?G|½@€E´í
=Í"	Öeò2·v20130716_00834_stKsd106@ë•EÃ'Ý?¢Œ@€E°~R=zC@E¬Ã@¸Rd¾­VE¯kìDª¬DÆ@BA‡}Ö>Rn	Öeò2·v20130716_00836_stKsd106@ë•E j?wñ@€E°åH=š&D>òB&?ôzád¾¢ÐåE¯î¤CÁXDÆÞA‡ËÈ=ýS	Öeò2·v20130716_01026_stKsd106@ë•FˆþkÖ?dÈã@€E³4¤=•ÅÄ	Öeò2·v20130716_01028_stKsd106@ë•F‹ï?<6l@€E³0\=¦úw	Öeò2·v20130717_00223_stKsd106@ë•f·¢é¤?	4™@€EÊ]ì=ßSÌ?‹"´@×
c¾–‡+EɞRD©ãTDÆ2¸A†q]>ɱ	Öeò2·v20130717_00225_stKsd106@ë•fºÒ¿*?÷ç@€Eê»H=²eì	Öeò2·v20130720_00265_stKsd106@ë•Àâõóã?™ô@€E|Ö)=ØX¢	Öeò2·v20130720_00267_stKsd106@ë•ÀæQž?£50@€E~J)=¹˜	Öeò2·v20130720_00505_stKsd106@ë•ÂáõBã?¸½Ì@€E"¨ö=‰	p	Öeò2·v20130720_00507_stKsd106@ë•Âå?)·?'Rœ@€E"É®=b^`	Öeò2·v20130721_00256_stKsd106@ë•à³
~‰?Km@€E^ö=‰*D?‹û¶?ÈõÃd¾¡ÊÁE[%D©ìsDƹ`A†Rô=Ü3E	Öeò2·v20130721_00258_stKsd106@ë•à¶DË?GõŠ@€E]G®='íô?'Vl?ýp¤e¾§ïžEYéìCÁ¶éDÆ°´A‡KK>Ôi	Öeò2·v20130722_00268_stKsd106@ë–3 €é?"m@€Ecœ¸=€õ|	Öeò2·v20130722_00270_stKsd106@ë–7Œ´.?³Ç@€Ecýš=¢£x	Öeò2·v20130724_00249_stKsd106@ë–A­Ëª¹?T•@€EÙq=šø@:ä‰?Ôzád¾ž¸REŒÓ®Dª3DƲfA†œn=ö0	Öeò2·v20130724_00251_stKsd106@ë–A±Ž?b°@€EŽÆš=΃Ý>V4?å¸e¾å`E"{CÁ°BDÆ­'A†õ¶>4I	Öeò2·v20130727_00322_stKsd106@떢¶/Ò?PӋ@€E±oö=Ì~@%C@
áHd¾œ(öE¯§3Dª
DƐA†ý/>'–/	Öeò2·v20130727_00324_stKsd106@떢€
?=ä@€E²J{=‡*(?TI²@(Qìe¾¢ÐåE°•
CÁîwDÆ¿ðA†²>,Jô	Öeò2·v20130728_00538_stKsd106@ë–çPœ%?îw@€E¥•{=­%t>•½à@d¾˜"uE¤Ô)D©íüDÆZ A"ê7=ëA	Öeò2·v20130728_00540_stKsd106@ë–ê"
?'<6@€E¦œq=å_
@…?úáHd¾ˆ1'E¥ÞCÁºDÆÏ}A"ø®=뻋	Öeò2·v20140703_00069_stKsd106@ëÁ? ½4~?mp"@€E£{=¯Èœ@'l½@c¾–‡+E ßìD¢KçDƵA…x+>Xž	Öeò2·v20140703_00071_stKsd106@ëÁ?$7P?d$H@€E¡†==êüi@fdô?×
=d¾£×
E ×C¢"DƇTA'Á–=¾®w	Öeò2·v20140711_00213_stKsd106@ëÂ@Þã%?.º†@€EfH=¶×´>c\?÷
=c¾§ïžE53D¢K¾DÆà¼A"‰ç=Åú¡	Öeò2·v20140711_00215_stKsd106@ëÂ@¡*AÈ?/Í%@€Eœþ=‰ô@-K?ü(öd¾§l‹Eœ‹ÃC¢2òDƱXAƒêì=Ö4]	Öeò2·v20140711_00981_stKsd106@ëÂG>ݐ¿?8w@€Eš8¸=½Œ°=£Á?Î{b¾"t¼Eš¨=D¢<{DÆFÁAƒ¦D=»j3	Öeò2·v20140711_00983_stKsd106@ëÂGB€ƒ?'ÔÔ@€E™Á×="/à@¡ç?ٙšd¾›"ÑE™îRC¡CuDÇhAƒîÙ=Ä{Ã	Öeò2·v20140728_00082_stKsd106@ëÄ_˜°/Þ?&Í@€E•$q=°7´@Ge@¸c¾\)E•çìD¢uDÆÐ{A"›{=ÜBN	Öeò2·v20140728_00084_stKsd106@ëÄ_œC?"@€E•Ì=žZ?y®?У×d¾"÷ÏE–:áC£"TDƱªA"}=­°á	Öeò2·v20140728_00130_stKsd106@ëÄ`‰ó3?P(ˆ@€E"
\>S®?§,­?ð£×c¾šŸ¾E"f¤D¢|JDÆçDAƒõ=י	Öeò2·v20140728_00132_stKsd106@ëÄ`.2m?C5ú@€E"S=='t?	i?ï\)d¾Ÿ;dE"¼RC£¸"Dƽ/A…Æ=«¡S	Öeò2·v20140728_00228_stKsd106@ëÄ`çⲒ?·É@€EŽªì=ÔäW@Kï0?õX¾›"ÑEŽ®D¢€bDÆ×ßA"¸.=È¢T	Öeò2·v20140728_00230_stKsd106@ëÄ`ë€ý?Ì@€EŽÒH='ÅX>íêÊ?ç®d¾–‡+EŽç®C£ö%DƦ¸A"™ƒ=ƒ§	Öeò2·v20140729_00069_stKsd106@ëÄj³¨?<²ì@€EŞ×=ø?>]@(õÃc¾£×
EÅ{3D¢uÛDÆÈöA"[*>¹¿	Öeò2·v20140729_00071_stKsd106@ëÄn(&?0öx@€EÅØ=ºpø?Р@(öd¾¥`BEÅËC£O¾DƹÃA…þ>
a	Öeò2·v20140729_00213_stKsd106@ëĀ©Là-?$ÉÒ@€E±²ì=ΦA@Bäú@{b¾›¥ãE²=ìD¢kðDÆâÁAƒæc=ÿzY	Öeò2·v20140729_00215_stKsd106@ëĀ·&¨
?4`@€E°8¤=ä»Ð	Öeò2·v20150310_00610_stKsd106@ëàŒêDœ½?ÌØ@€Eã]=ÈÐT?e±P?ÁG®d¾'\Eä\DªDÆ£AUrÄ<Ó	Öeò2·v20150310_00612_stKsd106@ëàŒí…nê?ºQ@€Eã=¿ž`9v½?ýp¤e¾å`EåK\CÂ-DƓAU™E<¦È:	Öeò2·v20150311_00344_stKsd106@ëà©dNí?q"@€Eà‹Ã=–Åð?hCõ?•Âd¾¡G®Eãƒ×D©áÃDÆ·AZÐ#<Špš	Öeò2·v20150311_00346_stKsd106@ëà©g‰Œ0?Ð@€EàD=‰G ?[î-?Ó33d¾œ¬Eã?HCÁð!DƁºA[Ë<Å·Ó	Öeò2·v20150331_00519_stKsd106@ëã&O¼ñ?:³@€E°
)=¼Œ?W?A?£×c¾ˆ´9E²BöD©¼9DƚwAm'<üWß	Öeò2·v20150331_00521_stKsd106@ëã&S…í?H!@€E¯úÍ=à#x>8­ ?W
=d¾'\E±ÂRCÁRNDƌ9Al§<Éa	Öeò2·v20150605_00307_stKsd106@ëëe˜ï4×?L8ç@€EÈN¸=œiL>°ç?šáHd¾ž¸REÆqHDªZDƜAw;5=0,u	Öeò2·v20150605_00309_stKsd106@ëëetº½?MoÎ@€EÉ%×=§¹Ü?¬‹?¯\)e¾bNEÇÍCÁþDƪÉAw}Ç=K¥Î	Öeò2·v20150605_00355_stKsd106@ëëf:¯34?›TµA F€~©=n×Ç	Öeò2·v20150605_00357_stKsd106@ëëfB»çL?­ÞÄA F~ފ=o¾	Öeò2·v20150605_00388_stKsd106@ëëføY]i?š,@€Eˤ=…Õ˜?yˆ?"33d¾Ÿ¾wEÊÏìDªDƎwAx±‡=ÈJ	Öeò2·v20150605_00390_stKsd106@ëëfüÉ>Î?¯'@€E̅¤=ÐÛ>ø°'?•Âe¾µÂEˑCÁÚáDÆ­XAw¼w>ý£	Öeò2·v20150715_00548_stKsd106@ëðe³T×?#'_A Fà€>9?.:?¾¸Rc¾†§ðF¢¤D©ÄDÆBAy¡í=Åó	Öeò2·v20150715_00550_stKsd106@ëðe!ˆÜ?.ÿ"A FË>	—@GO?Ž{e¾yÛ#F&\CÀ°DÆëAz2Ù<íHð	Öeò2·v20150717_00069_stKsd106@ëðŸ+gU?;ØÞ@€E¬,R>dÛ>>œ?˜Qìc¾ŒIºE«#qD©ªÙDÆ´´Az
%=3~i	Öeò2·v20150717_00071_stKsd106@ëðŸ.E¸œ?#zó@€E«¤š=à¤?+ð¤?€d¾\)EªÿÃCÀi7DƤAz†=ˆp	Öeò2·v20160708_00261_stKsd106@ìBH5;?AOæ@€Eˆj¤=Ö,³>ž%´?G®c¾—PEˆ€ÍD©ï3DÆâ%Aym'=.(ï	Öeò2·v20160708_00263_stKsd106@ìBKˆÿî?K@€Eˆ˜=ÕÇ}@+{Ö?«…e¾\)EˆšCÂÏDƟ…Az®=]û½	Öeò2·v20170620_00745_stKsd106@ìH§çŒ?±i·@€EE×>Ðü	Öeò2·v20170620_00747_stKsd106@ìH§[Š?©ÛŽ@€EW\=§,	Öeò2·v20170620_00961_stKsd106@ìH¨Å=f¾?<ø@€E'
¸=v˜à	Öeò2·v20170620_00963_stKsd106@ìH¨ÈV?˜EÅ@€E'š=™Âð	Öeò2·v20180406_01273_stKsd106@ìlì÷ß]?•Q@€E—_¸=q!	Öeò2·v20180406_01275_stKsd106@ìlìûÜõ?½§`@€E—ì=Ü	Öeò2·v20180511_00516_stKsd106@ìqB—ƒßô?uÛé@€Enj×=š
@	Öeò2·v20180511_00518_stKsd106@ìqBš9â¥?iò‰@€EÇӚ=©4	Öeò2·v20180511_01254_stKsd106@ìqIrpµË?aÊ÷@€E£†)=š{	Öeò2·v20180511_01256_stKsd106@ìqIu<'­?kÝE@€E£W®=¥žh	Öeò2·v20190811_00811_stKsd106@ìªdæj,Å?TL@€E‡dá=vTè<ëýp?ŒÌÍd¾¡G®E†¥ìD©mDǟLAp©¸=Ðà	Öeò2·v20190811_00813_stKsd106@ìªdé}&ò?S6Ö@€E†öR=J|>¤ë?£×[¾ž5?E†\{CÀÔDÇðœAoûÒ=kß	Öeò2·v20190812_00639_stKsd106@쪄L©;x?4@€E'{×=…r€>Ž,Ñ?}p¤c¾ž5?EâD©e'DǦ-AqíY=`EÒ	Öeò2·v20190812_00641_stKsd106@쪄O£œ'?^'C@€E'ì=°¸À?†Ä™?§®b¾Ÿ;dE¦fCÀê DÇØÝAråe=sâU	Öeò2·v20190814_00525_stKsd106@ìªÄà5Ö?–
A@€E¼V=ËíÚ?Uí?—
=c¾šŸ¾E»9®D©dåDÇzAsÍì=•2ˆ	Öeò2·v20190814_00527_stKsd106@ìªÄã/¯ñ?p§µ@€E»dá=¤T8=´wÛ?¹™šA¾¦éyEº…qCÀ'-DÇòAr$=ZFÅ

==> anc/pub_raw/L222_49_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:32
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="136">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:32">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  136 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:32' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	æĚ2v20100305_00939_st  Ksd068@êû«¸b½:?Eÿ@€E²2…="ÓÌ?½ô›?ñë…c¾£Sø	E´hÍDº,!C¹®wAi+=c                  ÀÀøÀÀ€Ai+?¢¬r	æĚ2v20100305_00941_st  Ksd068@êû«»@$??)	@€E²?
=òT?}ô^?ìÌÍb¾"zá	E´NÍDç\Cº
'Ai'=4๠                 ÀÀøÀÀ€Ai'?¦œ 	æĚ2v20100326_00861_st  Ksd068@êþI¤_ ¤?'/çA F6WÒ><¬>5|+@(öb¾‰7L	F8ZDº1ôC¹]/Ah+ä=
>[                  ÀÀøÀÀ€Ah+ä?¡GË`	æĚ2v20100326_00863_st  Ksd068@êþI«dD?,ª¾A F6gv=°?x                  ÀÀøÀÀ€Àø	æĚ2v20100508_00343_st  Ksd068@ë«횣?lç+A F4fÃ=">T@D@¬zác¾²-	F7-®D½°´C¹"                  ÀÀøÀÀ€Àø	æĚ2v20100508_00345_st  Ksd068@ë«Q?JÒ)A F3­$=¼þ>r^•@	™šc¾œ(ö	F6EáD
èÕC·¶AhJº=µ1                  ÀÀøÀÀ€AhJº?¡ö¦ 	æĚ2v20100625_00662_st  Ksd068@ë	©,¶?BÀ
@€E‹%ö='r?=Œe?Ýp¤c¾"ýô	EŒðRD½'úCºLAg¯m=5àI                  ÀÀøÀÀ€Ag¯m?¦¼	 	æĚ2v20100625_00664_st  Ksd068@ë	©"Õ_m?G½@€Eˆ…\=–ìT=O|?Àc¾˜b	E‹5D
Ò-C¶ôÝAhý=ºÍ                  ÀÀøÀÀ€Ahý? ÷Y 	æĚ2v20110513_00441_st  Ksd068@ë1é¾ñR?¬@€E'G3="ß ?gZ˜?÷
=b¾"›¦	E"v{D» ƒC¯jáAdŠƒ=ì                  ÀÀøÀÀ€AdŠƒ?¢€ 	æĚ2v20110513_00443_st  Ksd068@ë1éÂ>3A?lÞ@€E'S="u ?
¯?ë…c¾ˆ1'	E"è=Dò°C®SøAdDµ<ù'd                  ÀÀøÀÀ€AdDµ?Ÿ2,€	æĚ2v20110514_00777_st  Ksd068@ë2	­–Ñ"?-8œ@€E§Ù
=™Œ>tY'?õa¾ŒIº	EªšD»ªVC¯kDAdt= Y                  ÀÀøÀÀ€Adt?¤ 	æĚ2v20110514_00779_st  Ksd068@ë2	°ê³è? à@€E§J{=Šè>|Ç@c¾›¥ã	E©(DæúC¯úAd~=
Ê                  ÀÀøÀÀ€Ad~?¡¸q@	æĚ2v20110515_00808_st  Ksd068@ë2*MtÒæ?ô½@€E¦Æá= ³@–¢b@£×c¾ŽÙ	E¨´{D»'C¯Š=AdŠ#='jî                  ÀÀøÀÀ€AdŠ#?¤í]À	æĚ2v20110515_00810_st  Ksd068@ë2*PÃí*?|@€E¦ð=¨'Ð>ñˆx?Þ¸Rc¾‹C–	E¨
DÒ=C­‰ºAd="<ü'<                  ÀÀøÀÀ€Ad="?Ÿ'G€	æĚ2v20110515_00904_st  Ksd068@ë2+˜Í?¡¨@€E§ñ)=¦H?~O™?ð£×c¾'n˜	E©Ê=D»"C¯ÄÝAdª=n                  ÀÀøÀÀ€Adª?¢c-À	æĚ2v20110515_00906_st  Ksd068@ë2+»—E?(`@€E§öÃ=ß
Ê?6è?ë…c¾šŸ¾	E©×D¬ÍC­DAdÂê<Ó%Ç                  ÀÀøÀÀ€AdÂê?šd¸à	æĚ2v20110517_00887_st  Ksd068@ë2iá>8Ë?1ß¼@€E7q=sR¿;réÖ?ï\)b¾"zá	E'FRD»«LC¯AdØÃ=³ò                  ÀÀøÀÀ€AdØÃ?£v~@	æĚ2v20110517_00889_st  Ksd068@ë2iä˶ø?<*ï@€EÃ=³jð;¡÷?ë…b¾§ïž	E'zRDÜ9C®¸sAdù|=ÂÎ                  ÀÀøÀÀ€Adù|?£˜YÀ	æĚ2v20110831_00098_st  Ksd068@ë?Ÿ×škQ?"Æ?@€E¸±f>0<_>"¸4@Që…2¾¤Z	E¹áHD¿VÑC ;Ab<Ü=äÕÌ                  ÀÀøÀÀ€Ab<Ü?¼š¹€	æĚ2v20110831_00100_st  Ksd068@ë?ŸÛv­?x«Ê@€E¸H®=D8@k¸ã?ê=q^¾¡ÊÁ	Eº4fD
C g
AbŒS=:j3                  ÀÀøÀÀ€AbŒS?§MF`	æĚ2v20110901_00222_st  Ksd068@ë?¿ðÑÉâ?[†Ò@€EÐëì=Á¨Œ@Sœ@\)2¾•	EÓyšD¿K®C ÌAb¶Ë=*÷                  ÀÀøÀÀ€Ab¶Ë?¥C>à	æĚ2v20110901_00224_st  Ksd068@ë?¿ô8ܕ?Q
@€EÑM¤=ÛµoAÃq@
p¤H¾£×
	EÔ	\D
mC ?;Ad^
=U`á                  ÀÀøÀÀ€Ad^
?ª¬ 	æĚ2v20110904_00632_st  Ksd068@ë@"½<ìš?J:–@€EŸ=띔?'j?õ0¾†§ð	E 3D¿+…C¡¶Ac"=å¬                  ÀÀøÀÀ€Ac"?£üµ€	æĚ2v20110904_00634_st  Ksd068@ë@"À_ w?@o²@€EžIì=ýËë;æ|?ÈõÃb¾ŽV	E $=D
JòCŸjAc°Ä=†`                  ÀÀøÀÀ€Ac°Ä?£0Ì	æĚ2v20110916_00339_st  Ksd068@ëA¢DpLÄ?Zäê@€E ®>æ?¼ŸÈ?÷
=2¾Òò	E 6áD¿?ßC  BAauˆ=3\                  ÀÀøÀÀ€Aauˆ?¦c‹€	æĚ2v20110916_00341_st  Ksd068@ëA¢HÂv³?X{@€Ežà¸=غ•>ü Ò?•ÂJ¾†§ð	EžáD
DjC èÕAbò¤<í´G                  ÀÀøÀÀ€Abò¤?¶ˆà	æĚ2v20110920_00186_st  Ksd068@ëB!Ø.Ő?)9|@€EÇÍ\=ʹbA*܆?ñë…2¾™™š	EÉh=D¿MôC õAc3ÿ=Ñ^                  ÀÀøÀÀ€Ac3ÿ?¢Ú+À	æĚ2v20110920_00188_st  Ksd068@ëB!Ü0·?(-ß@€EÈBf=¤>¤?8Tï?У×b¾ Äœ	EÉô¤D
CŸÍ/AbÓÏ=³Œ                  ÀÀøÀÀ€AbÓÏ? Öq€	æĚ2v20120305_00447_st  Ksd068@ëW)Þ}?!³@€E²"=ÒêZB+Ù@51¾ A‰	EµÓÃD¿WC É                  ÀÀøÀÀ€Àø	æĚ2v20120305_00449_st  Ksd068@ëW-Ñ?$_û@€E¯Ìá=ÇItAš@1ë…1¾ Äœ	E±âáDåãC¡¨A`%Ì=8ãK                  ÀÀøÀÀ€A`%Ì?§i`	æĚ2v20120308_00592_st  Ksd068@ëWhÔ­P?0îW@€EÚÙH=µòh>ꅺ@	™š2¾–	EÝ>)D¿"LC 9AaU=¡‰                  ÀÀøÀÀ€AaU?£ô1 	æĚ2v20120308_00594_st  Ksd068@ëWh×>…?(ψ@€EÚ¦®=™»ð@îÆ@"\2¾—P	EÜ\)D
9ºC¡•¢A`#Ÿ=+Ò_                  ÀÀøÀÀ€A`#Ÿ?¥zKà	æĚ2v20120311_00507_st  Ksd068@ëWÌGù32?!@€E¥…=í³b?Ħ'@ë…1¾|í'	E¦%3D¿ljC {A`oo=àÏ                  ÀÀøÀÀ€A`oo?¢<à	æĚ2v20120311_00509_st  Ksd068@ëWÌKÝ+?I@€E¤î{>
ë@Oh‰@#331¾å`	E¦8ÍD
^C å?A_a)=Ëú                  ÀÀøÀÀ€A_a)?¢¹@	æĚ2v20120313_01110_st  Ksd068@ëXiÃþr?•'¨@€E Ú=ÒPBÕ2@XQì1¾¢Ðå	E¤1
D¿|‹CŸ¬Í                  ÀÀøÀÀ€Àø	æĚ2v20120313_01112_st  Ksd068@ëXlâ·?ª9t@€E ¸f=±ŒAdU?ž¸R1¾¸Ôþ	E¢F¤D
®C¡òA^ÐF=›Oû                  ÀÀøÀÀ€A^ÐF?³iÿ`	æĚ2v20120321_00458_st  Ksd068@ëYÔK‡?AŸ¢@€E±=¶ùÐ?ß.»@\1¾|í'	E²_ÃD¿zoCŸÅÃA`*o=$ø,                  ÀÀøÀÀ€A`*o?¤Ÿ€	æĚ2v20120321_00460_st  Ksd068@ëY×}_§?Gò@€E°è=³¾¸@<si?úáH1¾"zá	E²šDöÙC¡À!A_¢b=¥¡                  ÀÀøÀÀ€A_¢b?¢4´ 	æĚ2v20120322_00298_st  Ksd068@ëY)b+8"?`s:@€E«ò>›`ó@	9¤?Ôzá1¾/	E¬åšD¿x9CŸìjA_ùû=%`õ                  ÀÀøÀÀ€A_ùû?¤¬ 	æĚ2v20120322_00300_st  Ksd068@ëY)e¥ÜH?˜ÞÃ@€E¬n>Ù¸?'…u?ó331¾t¼j	E­sÃD
"áC¡kçAa¹=-Ú                  ÀÀøÀÀ€Aa¹?¥¸s@	æĚ2v20120323_00573_st  Ksd068@ëYJ`ä;©?Y¢×@€Eª:ì=X?ÜÈ?×
=2¾ž5?	E«×D¿g+C W®A^Ѫ=ې                  ÀÀøÀÀ€A^Ѫ?¢[r	æĚ2v20120323_00575_st  Ksd068@ëYJd¡$}?=;Ø@€Eª›Ã=×`v>Í«'?å¸0¾¡G®	E¬ˆfD
>C¡ãuA`ø´=ƒK                  ÀÀøÀÀ€A`ø´?¢i`	æĚ2v20120527_00550_st  Ksd068@ëae8âÄ?[¦¹@€EŸÂ)=¶X?2¸#@1¾¡G®	E å…D¿uqCŸöAbý(=(rã                  ÀÀøÀÀ€Abý(?¥\`	æĚ2v20120527_00552_st  Ksd068@ëae<‰(?]ÄR@€EŸ—==ÌÚâAW¤?à0¾\)	EžòöDÎÉC¡9XAaË=!¥O                  ÀÀøÀÀ€AaË?¤4©à	æĚ2v20120531_00221_st  Ksd068@ëaãÀ
L?²­£@€E n=Ê<ÌAHnV?½p¤2¾¯ 	E ›\D¿QÛCŸÖ‡A\u=Ö®                   ÀÀøÀÀ€A\u?ºÕÄ	æĚ2v20120531_00223_st  Ksd068@ëaã®‰Á?Yqü@€EŸÛ×=º€@k6`?Î{0¾Š=q	EŸúfDßC¡óøA`Æ£=.âé                  ÀÀøÀÀ€A`Æ£?¥Ü] 	æĚ2v20120601_00337_st  Ksd068@ëb÷£:,?o-@€E²Ö…=¦´¨?<xi@)™š1¾'n˜	E³ÍšD¿VfC È1A^hˆ=;öQ                  ÀÀøÀÀ€A^hˆ?§~Ê 	æĚ2v20120601_00339_st  Ksd068@ëbû=?L!@€E²öš=¥wœ>Ь!?þ¸R4¾'hs	EµMHDé‰C¡boAa$	="s                  ÀÀøÀÀ€Aa$	?¢ÒŽ`	æĚ2v20130429_00548_st  Ksd068@닍¶
ï?"C@€E¿{š=¥ç°=šõy@/\)0¾˜b	EÁM\D¿b C û…A]Yð=Gâ÷                  ÀÀøÀÀ€A]Yð?¨ü^à	æĚ2v20130429_00550_st  Ksd068@닍'Ò­·?íŠ@€EÄH=†}XA* È@332¾…¸	EÃó…D
1ºC¢³¶A^OH=_(#                  ÀÀøÀÀ€A^OH?«å`	æĚ2v20130526_01215_st  Ksd068@ëŽêZ/PÐ?§_É@€E™¼f=êÄrA§"H?ó331¾£×
	EœxáD¿€sC¡A]ô=Δx                  ÀÀøÀÀ€A]ô?¹Ò	æĚ2v20130526_01217_st  Ksd068@ëŽê]w$$?šƒ@€Eš3=²ŽA^¿@(ö0¾¦éy	Eœ®)Dþ5C¢ê^A]¾6=™Iî                  ÀÀøÀÀ€A]¾6?³)=À	æĚ2v20130627_00458_st  Ksd068@ë'â–v^¬?Vä@€Eyf=ñ'@6'?à1¾ŠÀƒ	E'´¸D¿Ÿ#CŸí'A^	1=>¶                  ÀÀøÀÀ€A^	1?¢'ÖÀ	æĚ2v20130627_00460_st  Ksd068@ë'â™s®ù?#Êh@€E¦š='Ü?†|	@330¾¢MÓ	E'4áDôîC£ãA\M=‰Ì                  ÀÀøÀÀ€A\M? ±9€	æĚ2v20130629_00554_st  Ksd068@ë"#ÁŠ^"?žµ@€Esò==ÌÍX>½fW@4zá2¾ŒIº	EtT{D¿‹TC C3A\¥p=&NÛ                  ÀÀøÀÀ€A\¥p?¤ÉÛ`	æĚ2v20130629_00556_st  Ksd068@ë"#ÄÞT?lh@€Es Í=´ðl>Rx#@zá1¾å`	Euk×D½ãC£ˆÕA]=˜ç                  ÀÀøÀÀ€A]? sà	æĚ2v20130711_00251_st  Ksd068@딡taKt?
ŒÍ@€EšK{=ڍ@äè2@ŠáH1¾bN	E™J=D¿Œ9CŸ÷+A[ïN=…ƒþ                  ÀÀøÀÀ€A[ïN?°°À	æĚ2v20130711_00253_st  Ksd068@딡w±‡¢?á@€Eš8f=´ÏŒ@Ššt@R\0¾¡G®	Eš†ÍDÂ^C£öFA\Š=(93                  ÀÀøÀÀ€A\Š?¥&`	æĚ2v20130713_00727_st  Ksd068@ë"䮏J
?=@€E†âR>=ý}A	lW@!ë…1¾‰7L	E‰®=D¿lRC ÜA]"á=ßâ                  ÀÀøÀÀ€A]"á?¢»ü@	æĚ2v20130713_00729_st  Ksd068@ë"ä²!ËW?2'@€E†ZR>Ø?Úõv?ٙš0¾‰7L	E‰'DÛ¦C£{A^'£<íê	                  ÀÀøÀÀ€A^'£?½A 	æĚ2v20130716_00184_st  Ksd068@ë•?ݖ^&?2͸@€EÈh=¶4ô@¸o"@331¾ž¸R	EÈì{D¿¡`CŸ¾úA\Ø~<é¥æ                  ÀÀøÀÀ€A\Ø~?4¼À	æĚ2v20130716_00186_st  Ksd068@ë•?àØÏ??ÇÚ@€EÉOÃ=£­(?÷zÌ@
p¤/¾†§ð	EÉéqDÛC¤M'A]ÃQ=Tý                  ÀÀøÀÀ€A]ÃQ?£êŸ 	æĚ2v20130716_00424_st  Ksd068@ë•A¿aTY?4{E@€E¾r{= 0@@ǐ›@ë…2¾ŒÌÍ	E¿BD¿ZC $9A].¢=˜                  ÀÀøÀÀ€A].¢?¡'³	æĚ2v20130716_00426_st  Ksd068@ë•AÂÝåú?$°,@€E¾a¸=ÉÞä@±
Ê?å¸0¾ƒ•	E¿7qDÓ¶C¤#A^¼<ê‡p                  ÀÀøÀÀ€A^¼?Pî	æĚ2v20130716_00616_st  Ksd068@ë•CMà;?U,¶@€E´®{=óµ@Ô)?õ2¾‰º^	E¶àöD¿€"C vfA]
Ì=£ã                  ÀÀøÀÀ€A]
Ì?¡t|`	æĚ2v20130716_00618_st  Ksd068@ë•CPmƂ?@–…@€E´Œ3=sVø@7W?èõÃ1¾Ÿ¾w	E·²ÍD±šC¤A^7S=Ò§                  ÀÀøÀÀ€A^7S? ÚTà	æĚ2v20130716_00808_st  Ksd068@ë•D׉n©?!Ì@€E®4=™ü@•'@…1¾œ¬	E²:¤D¿s
C Ë¦A^^
=÷4                  ÀÀøÀÀ€A^^
?¢^æ€	æĚ2v20130716_00810_st  Ksd068@ë•DÛÞa?$x"@€E®
¤=•c$@©'—?Ôzá0¾Ÿ¾w	E±¢áD×ðC£qA]‹2<Ëü]                  ÀÀøÀÀ€A]‹2?™‹ 	æĚ2v20130716_01000_st  Ksd068@ë•FSç-v?YÒ@€E°¤á=…{h@dô¸@p¤1¾šŸ¾	E´¬D¿OçC¡­A]@=%@Á                  ÀÀøÀÀ€A]@?¤¨ 	æĚ2v20130716_01002_st  Ksd068@ë•FWºž?r"í@€E°M3=§Ö‡?»yÜ?¼(ö1¾£Sø	E´«×D
¨C¢åA_^=1N                  ÀÀøÀÀ€A_^?¢)À	æĚ2v20130717_00111_st  Ksd068@ë•_ šH?¦R@€EÚ])=¡+ìA±Ò@(Qì-¾ Äœ	EÚëšD¿uCŸß}AZlC=Xl¾                  ÀÀøÀÀ€AZlC?«
—À	æĚ2v20130717_00113_st  Ksd068@ë•_¤(ï
?
øó@€EåÙ¸=¹=? @®9¾™‡	Eç´ÍDÚNC¤qAYl= DË                  ÀÀøÀÀ€AYl?¤™`	æĚ2v20130720_00239_st  Ksd068@ë•À²2²…?Üÿ@€E'8=ª
@ÕýL?¬ÌÍ1¾ª~ú	E'œ¸D¿—+CŸö%A]²=U½                  ÀÀøÀÀ€A]²?ª£· 	æĚ2v20130720_00241_st  Ksd068@ë•ÀµWE?…^@€E')=Z–·A÷[@.{1¾¨õÃ	E'$DÁÛC£Þú                  ÀÀøÀÀ€Àø	æĚ2v20130720_00479_st  Ksd068@ë•Â©Ç(?¾ @€Eƒp)=·@Úq?€/¾¶È´	E"'D¿zÑC ‰7A\Çw=¡m                  ÀÀøÀÀ€A\Çw?´#M 	æĚ2v20130720_00481_st  Ksd068@ë•Â¬'?
?ˆ-L@€E'w®=i¨?SZ®?À1¾¡ÊÁ	E"páDÉËC¤`A\ÛQ= ›S                  ÀÀøÀÀ€A\ÛQ?¤j`	æĚ2v20130720_00719_st  Ksd068@ë•Ä¡oK'?Uv@€Ev13=cû'@@´à?ð£×2¾Á‰7	ExîD¿t"C¡˜A[§ <ûûŒ                  ÀÀøÀÀ€A[§ ?Ÿq€	æĚ2v20130720_00721_st  Ksd068@ë•Ä¤´T?á@@€EzH=ùS¢?Î6?â\1¾œ(ö	E}K®D°ÕC¢å?A^JÃ=¯                  ÀÀøÀÀ€A^JÃ?£Uà	æĚ2v20130720_00911_st  Ksd068@ë•Æ%ªn©?~8®@€E…j¸=s/‰A"?«…1¾¯ 	EŠ${D¿hRC¡A_¼8=Te¨                  ÀÀøÀÀ€A_¼8?ªŒµ	æĚ2v20130720_00913_st  Ksd068@ë•Æ(뱔?‡#ž@€EƒÉ¤=†‰¨@4Õe?£×
0¾²-	E†nD
²C¢[#A^õ=`                  ÀÀøÀÀ€A^õ?¢ l	æĚ2v20130721_00422_st  Ksd068@ë•â#¿‹?7—@€E@õÃ=‰R¥>$Vm@#332¾À	EEiÃD¿C AËA]úP=+z                  ÀÀøÀÀ€A]úP?¥oB 	æĚ2v20130721_00424_st  Ksd068@ë•â'<Œ?=ki@€EBÈö=œØ=2j@ff1¾­'h	EHF=DÌJC£æA^Ì=
;                  ÀÀøÀÀ€A^Ì?¡±§`	æĚ2v20130721_00662_st  Ksd068@ë•ä5±Ø€?Xo"@€E,ö=·º$@±<?У×1¾²°!	E1ÚáD¿|œC £¶A]–ã<óŠQ                  ÀÀøÀÀ€A]–ã?žqJ 	æĚ2v20130721_00664_st  Ksd068@ë•ä9=Éd?Lh—@€E(kš>	O´@…bS?î{1¾±&é	E/Ì{DÛÇC¢ìA]³<óÈ                  ÀÀøÀÀ€A]³?žy`	æĚ2v20130721_00902_st  Ksd068@ë•æ8"±}?A
@€E=0=> ÿ                  ÀÀøÀÀ€Àø	æĚ2v20130721_00904_st  Ksd068@ë•æ<8û?9͐@€E:QÃ=€…$@¦Vo@8Qì1¾Ão	E?73Dí?C¢suA\z= X½                  ÀÀøÀÀ€A\z?¤ 	æĚ2v20130728_00512_st  Ksd068@ë–ÃoÊm¢?TÛ@€E¤ì®=ª(ì?î)w@ÌÍ1¾\)	E¦šÍD¿tÅC Ì¬A]†ß=q                  ÀÀøÀÀ€A]†ß?¡Ž  	æĚ2v20130728_00514_st  Ksd068@ë–Ãs:ý?y@€E¥Õ¤='ºE@'Í@(õÃ0¾¤Ý/	E§Z¸DÏ}C£CøA[— =	s                  ÀÀøÀÀ€A[— ?¡a.`	æĚ2v20130729_00106_st  Ksd068@ë–ࢦ®*?/Á<@€Eªf=''xA#ny?У×1¾€	E©
D¿…C ÕA^ÈU=Î                  ÀÀøÀÀ€A^ÈU?¢yÁ`	æĚ2v20130729_00108_st  Ksd068@ë–ઝþ-?-˺@€E¨˜á=֒ÁAw}?ٙš>¾Š=q	E©š{D»C¤6ÉA\
(=
‹x                  ÀÀøÀÀ€A\
(?¡Qo	æĚ2v20130730_00183_st  Ksd068@ë—û,ü¸?Q`–@€E±nf=¾ä@@Á{S?œ(ö2¾\)	E±ùšD¿ˆöCŸÇ®A^)$=#ú                  ÀÀøÀÀ€A^)$? ¤@	æĚ2v20130730_00185_st  Ksd068@ë—þyå?==B@€E±6=±@@•&j?µÂ1¾Òò	E²ãHDµC¤`BA`Eç="o»                  ÀÀøÀÀ€A`Eç?¤M÷`	æĚ2v20140705_00089_st  Ksd068@ëÁP©
{?}|@€E p)='óÄ@ÒC'?ÌÌÍ)¾¹Û#	Ež:D·ÃLCŸÏžAZe´=5ە                  ÀÀøÀÀ€AZe´?¦»r 	æĚ2v20140705_00091_st  Ksd068@ëÁT½k?tz³@€EŸ›Ã=֘þ@dTÐ? 2¾ÂJ	EŸÍCûvéC¤­PAX;=
,                  ÀÀøÀÀ€AX;?¡¢¥€	æĚ2v20140711_00523_st  Ksd068@ëÂC}½k?$ÖÏ@€E˜R=Ÿ®$@ ´?øQì2¾""	E'{HD·˜sC —LAY}¸<Âz@                  ÀÀøÀÀ€AY}¸?˜OH	æĚ2v20140711_00525_st  Ksd068@ëÂCèo?+m"@€El\=–"pAP0×@*=q/¾ƒo	EïÃCû!ìC¤iAYUò=ˆ                  ÀÀøÀÀ€AYUò? Ã1	æĚ2v20140711_00763_st  Ksd068@ëÂE}qu8?.	@€E"
=ŒlACµ
@G
=0¾«	E—p)D·šC¡%AX?"=Ë5                  ÀÀøÀÀ€AX?"?£Ùf 	æĚ2v20140711_00765_st  Ksd068@ëÂE€ºà'?Yxü@€E÷ö=óçs=ú¿?Ó330¾—P	E'æ¤CûK¦C£=PAX¨[<â*7                  ÀÀøÀÀ€AX¨[?œEFà	æĚ2v20140731_00139_st  Ksd068@ëÄÀbóÐG?SQÆ@€E£,=¥ù˜@ Ò@G®0¾ß;	E¥Á3D·ÙÛC ‹dA[­t=
l¼                  ÀÀøÀÀ€A[­t?¡M—€	æĚ2v20140731_00141_st  Ksd068@ëÄÀf‹9Ú?9'P@€E¢cá=¹º>@Qì1¾ž5?	E¢¯HCûf‡C¤‰šAXiž<ùX©                  ÀÀøÀÀ€AXiž?Ÿ+ 	æĚ2v20140731_00283_st  Ksd068@ëÄÁª>ÂÞ?+ø;@€E¤ö=¹¸¨?Í;
@×
2¾ŒÌÍ	E¦–¤D·ìœC Ì‹AX×J<ùb                  ÀÀøÀÀ€AX×J?Ÿ,C 	æĚ2v20140731_00285_st  Ksd068@ëÄÁ­¿?]Á@€E¤»Í=‰PAdÓ@.¸R0¾å`	E§{CûªC¤"9AYc=ë÷                  ÀÀøÀÀ€AYc? ½~à	æĚ2v20140731_00427_st  Ksd068@ëÄÃ3DÆ.?$ú`@€E¡§==€rä?†â@=q2¾˜"u	E¤¸D·¼bC Ì¬AX{R=M                  ÀÀøÀÀ€AX{R?¡Â	 	æĚ2v20140731_00429_st  Ksd068@ëÄÃ6ï»d?'."@€E¢'¸=Ž~¤@°ßƒ@
=q1¾¡ÊÁ	E¦CûC£;ÇAYŠ<ë>F                  ÀÀøÀÀ€AYŠ?gÈÀ	æĚ2v20140731_00475_st  Ksd068@ëÄÔ£f?U N@€E¦ =ox?ÜÎ.?Տ1¾™‡	Eª<ÍD·ÓTC¡A'AZ$¸<瘳                  ÀÀøÀÀ€AZ$¸?œó`	æĚ2v20140731_00477_st  Ksd068@ëÄ×\R'?O¾V@€E§ì=='Áü@¢Ž@¸R+¾ Äœ	E¬NáCûcTC£O}AZke<ö>ù                  ÀÀøÀÀ€AZke?žÇß 	æĚ2v20140731_00619_st  Ksd068@ëÄÄ¿ nË?1î8@€Eªö=¬½ÌA4}d@52¾¦ff	E«Á®D·Æ-C¡œÍAXˆ=CÒ                  ÀÀøÀÀ€AXˆ?¢Hz@	æĚ2v20140731_00621_st  Ksd068@ëÄÄÂÛÒy?)"g@€Eª=~ÄI@#çå@1¾¤Ý/	E­œ)Cû·
C¢ÀAX¦p<ö                  ÀÀøÀÀ€AX¦p?žÐ#à	æĚ2v20150313_00419_st  Ksd068@ëàèâǀ2?"ø@€EÆq=¼\B'Ï;@«331¾Ÿ;d	EÇæ¸D¿¬¤C ;d                  ÀÀøÀÀ€Àø	æĚ2v20150313_00421_st  Ksd068@ëàèåéùÙ?«^?@€EÅÈÃ=ŠÆp?þ?Æff1¾¸Qì	EǓ3D
B^C¤•ãAT_p={ôH                  ÀÀøÀÀ€AT_p?¯~‰	æĚ2v20150610_00187_st  Ksd068@ëì¬ó¾~?žlì@€E£ñ¸=x¹@Úš?¡G®1¾ Äœ	E¤'qD¿›CŸ¡HATŸr=umõ                  ÀÀøÀÀ€ATŸr?®­¾ 	æĚ2v20150610_00189_st  Ksd068@ëì±(ÜÃ?'.@€E¤9=˜	€AE?ê=q1¾¤Z	E¤—HD
C£ÇÏATƲ=d—                  ÀÀøÀÀ€ATƲ?¬'à	æĚ2v20150630_00207_st  Ksd068@ëî"úxý?Ìs@€E¦æ)=åž:@ª·?ë…1¾šŸ¾	E§×D¿cÏC ›…ATÎH<Ç2u                  ÀÀøÀÀ€ATÎH?˜æN 	æĚ2v20150630_00209_st  Ksd068@ëî"ÿ~Å?ñ1@€E¨8
=· 4@'Uä?ð£×2¾—P	Eª‰×D²°C¢ãøAUÊ <ø>                  ÀÀøÀÀ€AUÊ ?ŸÀ	æĚ2v20150715_00426_st  Ksd068@ëðcmEBª?,m_A F.Ì©=¤G\?În @P£×1¾ŒÌÍ	F0Ÿ3D¿WuC t{AU<äӎ                  ÀÀøÀÀ€AU?œšqÀ	æĚ2v20150715_00428_st  Ksd068@ëðct=NÀ?&`'A F.=¥Vh                  ÀÀøÀÀ€Àø	æĚ2v20150718_00574_st  Ksd068@ëðÅÇɂÀ?¼"@€E–U{=¬˜ÔA;ñ›@ £×1¾ß;	E—>áD¿4)C¡oßAVR™=
q1                  ÀÀøÀÀ€AVR™?¡®& 	æĚ2v20150718_00576_st  Ksd068@ëðÅÊíiz?!•@€E'z
=ÄôDA;@
=q2¾‰7L	E"
…D–úC¢s3AUì¥=œ‹                  ÀÀøÀÀ€AUì¥?¡"'`	æĚ2v20150718_00672_st  Ksd068@ëðƉ'u;?p'|@€E"]š>†E…@•º8?ØQì2¾8Qì	E•öDÂÑC¡È1AUÌ=GÛ=                  ÀÀøÀÀ€AUÌ?¨ûg 	æĚ2v20160708_00499_st  Ksd068@ìDˆ«¥‹?+<@€Eq,='ÁÌ@¬Ý?Ü(ö9¾ A‰	EwÑìD¿†wC áhAQ;<¨óŒ                  ÀÀøÀÀ€AQ;?•q€	æĚ2v20160708_00501_st  Ksd068@ìDŒ¤x?,¿=@€Ep݅=œÇ!@mY?ôzá9¾™™š	EwLD»C¤QìAQÇ<·ñ'                  ÀÀøÀÀ€AQÇ?–þ0@	æĚ2v20170620_01031_st  Ksd068@ìH©KT?•ež@€E—=S{¸A25@…8¾±©ü	EœCìD¿£+C¡ø"ARR·=š_®                  ÀÀøÀÀ€ARR·?³KõÀ	æĚ2v20170620_01033_st  Ksd068@ìH©MÚXÑ?©ˆŽ@€E–âH=sü@Ñ40?Y™š8¾¶È´	E™Æ{Dg\C¤Ž5AMÒ.=+¤                  ÀÀøÀÀ€AMÒ.?¥at€	æĚ2v20170621_00096_st  Ksd068@ìH¿'Q´(?:W'@€E¼;R=°éL@ýƒ4?Ÿ8¾²-	E½2RD¿Ð‹C fANú<±Rg                  ÀÀøÀÀ€ANú?–*Là	æĚ2v20170621_00098_st  Ksd068@ìH¿"æ-?Je@€E¼á>cµ@8W½?Î{:¾ª~ú	E½ÍD
C¢¥ÃAN½À<°y¬                  ÀÀøÀÀ€AN½À?–5€	æĚ2v20180508_00835_st  Ksd068@ìpí
»ÕY?"¾ì@€E·ÑÍ=›\Øv20180508_00835_stAKÇ<#×
?±v¨Õ£œ#ÁAÐå?à	æĚ2v20180508_00837_st  Ksd068@ìpíÏuô?t['@€E·ù\=^~™v20180508_00837_stA´9<#×
?»s€'BÁAP?à	æĚ2v20180510_00696_st  Ksd068@ìq$PèU>?å?@€EŸ.ì=…PÈ@éàð?—
=F¾¨õÃ	E¢
D¿wÇCŸÂòAÐg=ì*v20180510_00696_stA<#×
?À»TïBòQÁA?Ð	æĚ2v20180511_01132_st  Ksd068@ìqH‹Œ{#?D3@€EŸ@=wÀC›…eA§™š:¾—
=	EªJfD¿‡#C [v20180511_01132_stA"Ðå<#×
?Ãä@®G}X¿€An˜?Ð	æĚ2v20180511_01134_st  Ksd068@ìqHŽ†ñK?€5=@€EŸ?{=¤bv20180511_01134_stA<#×
?­%ÅßÐzKÁA?Ð	æĚ2v20190616_00602_st  Ksd068@ì£jz›§'?Pœ9@€E~"š=ÝO                  ÀÀøÀÀ€Àø	æĚ2v20190616_00604_st  Ksd068@ì£j}–xþ?;ÿÞ@€E~Ø>0AA"M@€õÃ:¾™‡	E'ÃD%C¤GA†=Z>"±[                  ÀÀøÀÀ€A†=Z?Җ+`	æĚ2v20190813_00433_st  Ksd068@쪥.
Z?Ž'"@€EÈá
=þŽ                  ÀÀøÀÀ€Àø	æĚ2v20190813_00435_st  Ksd068@쪥š[?—Õ€@€EÄì3>8µx                  ÀÀøÀÀ€Àø	æĚ2v20190831_00403_st  Ksd068@ì¬âœñÓB?b%ñ@€E¶ûH=¼Ô                  ÀÀøÀÀ€Àø	æĚ2v20190831_00405_st  Ksd068@ì¬âŸì?\]Þ@€E¶å=™3°                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_4_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2678 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-05-17T20:33:29
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="197">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:30">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  204 / width of table in bytes                        NAXIS2  =                  197 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-05-17T20:33:29' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Íò3ËÜv20100130_00241_stKsd042@ê÷gò¾ï?IçÉ@€EŸŒ…=«3xB†æÃ@Qìe¾›¥ãE "RD[ËÇDp8                  ÀÀøÀÀ€Àø
Íò3ËÜv20100130_00289_stKsd042@ê÷hHŸ¼?jÿ?@€EŸßö=¶X(A_jE@ÌÍe¾OßE¡®RD\áDn¸BA|¸Û=±ñU                  ÀÀøÀÀ€A|¸Û?¶>* 
Íò3ËÜv20100131_00159_stKsd080@ê÷…Qò`°?a–«@€Eå­®=½0 ?¥)ò@
=e¾šŸ¾EçÉ3DÐS3DN~¸Az
S=§&                  ÀÀøÀÀ€Az
S?´äÂÀ
Íò3ËÜv20100313_00412_stKsd042@êü¥À9ç?Fì¤@€E"
=ÇA*@=p¤f¾–‡+EÓ3CN¤œDéÐJAu;ˆ=˜                  ÀÀøÀÀ€Au;ˆ?³€
Íò3ËÜv20100314_00419_stKsd042@êüÆÇ °¥?>>.A F1ý.=LVa                  ÀÀøÀÀ€Àø
Íò3ËÜv20100314_00637_stKsd080@êüÊ>K_z?AÃïA F4)û=ÁZ4B»@Ÿ®0¾"÷ÏF?»ìEàÑDèÂ^                  ÀÀøÀÀ€Àø
Íò3ËÜv20100314_00639_stKsd080@êüÊD%
×?AÐÝA F5=÷3s                  ÀÀøÀÀ€Àø
Íò3ËÜv20100315_00273_stKsd042@êüåÚ÷³?5ö@€E—'…=t)IBÀ>@W
=g¾©xÕEšÏ
CN§mDêú                  ÀÀøÀÀ€Àø
Íò3ËÜv20100316_00307_stKsd042@êýþ-‡Î?&®¥@€E™áq=»¤<BW'…@8õÃf¾¡G®EœÂfCNÈöDéîÁ                  ÀÀøÀÀ€Àø
Íò3ËÜv20100325_00243_stKsd042@êþ"S
^?r¯ @€E«×>¢†@¸±6?³33d¾ƒ•E­óCNÞ¸DêG}Au
=LÉV                  ÀÀøÀÀ€Au
?©™*À
Íò3ËÜv20100326_00424_stKsd080@êþDšÔ'?dok@€E¤áì=}:p@RgJ@<ÌÍ4¾Ïß;E©âE߉Dèö=AvÄæ=çގ                  ÀÀøÀÀ€AvÄæ?¼ûÑÀ
Íò3ËÜv20100326_00426_stKsd080@êþD!©?Vs¡@€E¤ËR=–K@°Ôç@…m¾'n˜Eª0)D‡ãLDé]üAvô¬=ÅH4                  ÀÀøÀÀ€Avô¬?¸©€
Íò3ËÜv20100327_00414_stKsd042@êþeÌ8¨=?€ª]@€Eá={`                  ÀÀøÀÀ€Àø
Íò3ËÜv20100411_00214_stKsd080@ë@S;0®?b§…@€EÀ á=Šº(A¯½@1G®5¾²-Eʱ3EÆ9DécdA|±=ø/–                  ÀÀøÀÀ€A|±?¿òÀ
Íò3ËÜv20100411_00216_stKsd080@ë@Vá1?Rù@€EÀOf=¥ÀBgüé@"\k¾©xÕEËs…D‡©hDéL´                  ÀÀøÀÀ€Àø
Íò3ËÜv20100411_00262_stKsd080@ë@¡CÈ?;¦@€E»H=¬ÂÐ@IRx@1ë…3¾®{EÆCHEî"DèïmAw8¬=°×k                  ÀÀøÀÀ€Aw8¬?¶í`
Íò3ËÜv20100411_00264_stKsd080@ë@¤¥?:ð@€E»ˆf="³@@).@:=qj¾¢ÐåEÆÉ®D‡›¶DédRAyWÑ=Õ                  ÀÀøÀÀ€AyWÑ?º¢Â@
Íò3ËÜv20100411_00358_stKsd080@ëAoɏ?S®8@€E¹O\=~zP                  ÀÀøÀÀ€Àø
Íò3ËÜv20100411_00360_stKsd080@ëAruùV?f08@€E¹q=Þk2                  ÀÀøÀÀ€Àø
Íò3ËÜv20100412_00193_stKsd080@ëcm=àá?WG@€E•Ãö=Ü C<ìæ?ù™š3¾ž5?E¡ÌöEòÙDéf                  ÀÀøÀÀ€Àø
Íò3ËÜv20100412_00195_stKsd080@ëcp-9Ÿ?ao@€E•›{=…ADBú--?ó33l¾‰7E¢µ×D‡ÕšDéË\                  ÀÀøÀÀ€Àø
Íò3ËÜv20100418_00370_stKsd080@ë#ig?H@€E¬uq=ª$BN @C336¾‹Æ¨E¸Ÿ\EöjDé(Z                  ÀÀøÀÀ€Àø
Íò3ËÜv20100418_00372_stKsd080@ë#"!Wé?S:@€E¬¢\=à|YB÷P@'áHk¾Ÿ¾wEºpÍD‡£}DéçÇ                  ÀÀøÀÀ€Àø
Íò3ËÜv20100418_00514_stKsd080@ë$Œ?Wò¨@€E¤Êì=Z! B¯¢‰@
p¤5¾ž5?E®=EõìDéI¢                  ÀÀøÀÀ€Àø
Íò3ËÜv20100418_00516_stKsd080@ë$9óí?lj¼@€E¤ò=Ž"C	z»@?\)k¾bNE¯­®D‡ßDéÛL                  ÀÀøÀÀ€Àø
Íò3ËÜv20100420_00498_stKsd080@ëi!CU?>!c@€E–ùì=Áü¼BÔ?X@Fff5¾¢MÓE¢"šEñªDèއ                  ÀÀøÀÀ€Àø
Íò3ËÜv20100420_00500_stKsd080@ëi#ÆS?D+ö@€E—{=íþB¹/@ë…j¾‡+E¢G…D‡"Dé­                  ÀÀøÀÀ€Àø
Íò3ËÜv20110511_00100_stKsd042@ë1Ÿb×`O?]e@€E»¦=n$                  ÀÀøÀÀ€Àø
Íò3ËÜv20110512_00113_stKsd080@ë1¿r^F?(µ:@€EÎÃá=©ïGA»¥ñ@†ff7¾¶E¢E×CìE+ÃDáz^A{Àê>	.Ë                  ÀÀøÀÀ€A{Àê?Á%Ù`
Íò3ËÜv20110512_00115_stKsd080@ë1¿v­?1
»@€EÎÒÍ=ÊÓÔ@0†!@™ši¾"t¼EÖéHDŒ>DárNA|ñ=̊                  ÀÀøÀÀ€A|ñ?¹Ó'@
Íò3ËÜv20110609_00114_stKsd042@ë5@$˜»£?'Rþ@€E­ó…=°›(A0d@HõÃf¾°£×E³°=CrïžD㾘A|ü«=å
x                  ÀÀøÀÀ€A|ü«?¼¡¯
Íò3ËÜv20110611_00339_stKsd080@ë5ƒW'Þ"?'U@€EÁßR=¹ˆABy@l(ö6¾­'hEÌZRE'DáoTAxÚ=Ã:U                  ÀÀøÀÀ€AxÚ?¸gJ 
Íò3ËÜv20110611_00341_stKsd080@ë5ƒ[9w?øn@€EÂb=˜'pA
>@9™šl¾"ýôÉÃD‹ÿdDáúAzC—=š-P                  ÀÀøÀÀ€AzC—?³Eª
Íò3ËÜv20110712_00207_stKsd042@ë9`Sõ ?iûÛ@€EáK>$ÕâB¨@…f¾{çmEçzöCqÇ®DãmX                  ÀÀøÀÀ€Àø
Íò3ËÜv20110712_00233_stKsd080@ë9`¬Y_m?_ác@€Eڒì=Æòì?Åà@*=q:¾'hsEâjáEDáEHAxY=Únª                  ÀÀøÀÀ€AxY?»MÕ@
Íò3ËÜv20110712_00235_stKsd080@ë9`¯Û ?Y'·@€EÚìì=å@‰AëÑÿ@
áHh¾}ó¶EæpöD‹÷#DáŲAyÝ=¸8˜                  ÀÀøÀÀ€AyÝ?·
Íò3ËÜv20110725_00181_stKsd042@ë;"\`~?Dƾ@€E¹&H=êò½?†™@9™še¾†$ÝEÃ#šCrøDã}'A~ØH=ê"                  ÀÀøÀÀ€A~ØH?½Pƒà
Íò3ËÜv20110728_00105_stKsd042@ë;_•	Í?>k±@€E²cf=¤­¼?5Ç @zág¾'\E»¼=Crÿ;DãNéAyïØ=Šý                  ÀÀøÀÀ€AyïØ?±_± 
Íò3ËÜv20110728_00179_stKsd080@ë;`-ðP?3ä_@€E¸®f=Œ:¬Aùû@/\)6¾‡®EÀbEI²Dá¼                  ÀÀøÀÀ€Àø
Íò3ËÜv20110728_00181_stKsd080@ë;`0Ëyæ?C¡7@€E·Û¸=fOB¯@…k¾gl‹EÀ\D‹ý'DáíÓ                  ÀÀøÀÀ€Àø
Íò3ËÜv20110729_00117_stKsd080@ë;€¢™ó?'R@€E¢R=ò²                  ÀÀøÀÀ€Àø
Íò3ËÜv20110729_00119_stKsd080@ë;€õ?"¢@€E¢MH=™x                   ÀÀøÀÀ€Àø
Íò3ËÜv20120105_00468_stKsd042@ëO‹_fèl?47@€Eš¯=©K<Bsµp@HõÃd¾ ÄœE%\CsÏDä4ƒ                  ÀÀøÀÀ€Àø
Íò3ËÜv20120106_00195_stKsd080@ëO«f¼w•?KJ@€EÍì=«
¼@nÏà@hQì6¾«…EʍHE13Dá†òAy¨9=ñv                  ÀÀøÀÀ€Ay¨9?¾"nÀ
Íò3ËÜv20120106_00197_stKsd080@ëO«k'ö?&/á@€EÃÏ=ªm´@ÈÕ@y™šj¾‰7LEË<=DŒ@þD᪨Ay\É>	r                  ÀÀøÀÀ€Ay\É?Á.Q 
Íò3ËÜv20120113_00238_stKsd042@ëPˆtoŽ-?)·°@€Eƒv=€M@ª"è@G®f¾¶È´Eˆ‡šCrš DäM'Az½=‰ym                  ÀÀøÀÀ€Az½?±/- 
Íò3ËÜv20120113_00264_stKsd080@ëPˆ¯û€i?,$o@€E'#š>"@»ãj@<ÌÍ7¾ÊÀƒE‰"=E3PDá»ßAxâŸ=Ë?Y                  ÀÀøÀÀ€AxâŸ?¹gë 
Íò3ËÜv20120113_00266_stKsd080@ëPˆ³èÀ?<%1@€E'
>¼@Yô@®k¾¦éyEˆ¢¸DŒEãDáÅìAvã=Åi                  ÀÀøÀÀ€Avã?²­ 
Íò3ËÜv20120307_00361_stKsd080@ëWDU^C?@€EðRá=¦±ˆ@Iúç@o\)7¾†§ðEõ؏E;XDá+TA'gø>Z;g                  ÀÀøÀÀ€A'gø?ËGlà
Íò3ËÜv20120307_00363_stKsd080@ëWDXV8?n"C@€Eñ3=˳R                  ÀÀøÀÀ€Àø
Íò3ËÜv20120307_00719_stKsd042@ëWGc›Û¾?;Àµ@€EÞ=hà                  ÀÀøÀÀ€Àø
Íò3ËÜv20120310_00114_stKsd080@ëW¥h%¨Ü?cÝ@€E¹½R=³£4Ae@ 7¾˜bE¿ÍE6DáoøAxì˜=ñÉù                  ÀÀøÀÀ€Axì˜?¾9? 
Íò3ËÜv20120310_00116_stKsd080@ëW¥kloÀ?ib@€Eº®=ÌwæAQ'Q@4zái¾yÛ#E¿h¤DŒqüDá"mAySÀ=⍠                 ÀÀøÀÀ€AySÀ?¼B1 
Íò3ËÜv20120313_00342_stKsd042@ëXXdZž?ž™¯@€Eª1…=•ð                  ÀÀøÀÀ€Àø
Íò3ËÜv20120328_00263_stKsd080@ëYæbHÐ?eù@€E¥à=‡¯(                  ÀÀøÀÀ€Àø
Íò3ËÜv20120328_00265_stKsd080@ëYæeÒ! ?M–b@€E¥W¤=µc\@ÇÉÅ@g®j¾˜"uE©¬¤DŒžDáAƒ"M>6º‰                  ÀÀøÀÀ€Aƒ"M?Æ×Q 
Íò3ËÜv20120329_00178_stKsd080@ëZ$Ղ(?_y@€EÃ==ŽßÌB4ÙM@;…7¾"t¼EÉ )E?¶Dá»L                  ÀÀøÀÀ€Àø
Íò3ËÜv20120329_00180_stKsd080@ëZ(Äà?b@€EÃ7ö=š»èA|´&@p¤i¾˜"uEÉvRDŒ_mDáˆîAw%o=¿¿`                  ÀÀøÀÀ€Aw%o?·÷ì
Íò3ËÜv20120329_00248_stKsd042@ëZÇúµ¾?sI@€E»»¤=ºB¨®@õÃe¾§l‹E¾ìCq£–Dä,¤                  ÀÀøÀÀ€Àø
Íò3ËÜv20120501_00091_stKsd042@ë^ƒ·õÐ?Z™¨@€EË©f=Ù«@Ø?Æffe¾©xÕEВ¤Cq÷LDä9AxWw=' Å                  ÀÀøÀÀ€AxWw?°T 
Íò3ËÜv20120501_00165_stKsd080@ë^ ô½,?n.—@€EÃÄ\=¹v|?³4M@'™š7¾¡G®E͇
E7¾DዾAQ6>'Å¿                  ÀÀøÀÀ€AQ6?ÐX·à
Íò3ËÜv20120501_00167_stKsd080@ë^ "K#À?ZX,@€Eø×=Ç+¦Az}@£×i¾ŽVEˤDŒJáDáœ)A{Àû=™Lg                  ÀÀøÀÀ€A{Àû?³)Œà
Íò3ËÜv20130124_00398_stKsd042@ë¬1uS?5_d@€E¨}ì=¤:@†I@
=f¾¢MÓE¬!ìCrmDãÂ%A}=®=¨^:                  ÀÀøÀÀ€A}=®?µÇ@
Íò3ËÜv20130207_00544_stKsd042@ëjÊõ?ø¯{@€EŸl=Ÿ|                  ÀÀøÀÀ€Àø
Íò3ËÜv20130308_00269_stKsd080@ë…£%ßc?:8@€EÅ_R=ƒÏüBj2À@{7¾±©üEÊ
qE,¬Dáªé                  ÀÀøÀÀ€Àø
Íò3ËÜv20130308_00271_stKsd080@ë…¦²¼€?#ÂÄ@€EÆ)= a¯BUÏk@0i¾­'hEÊÓ\DŒ=PDápÝ                  ÀÀøÀÀ€Àø
Íò3ËÜv20130308_00281_stKsd080@ë…ÀW™?FõË@€Eń='¯B›ù4@5¸6¾¢MÓEÉÏ®E:FDá¬î                  ÀÀøÀÀ€Àø
Íò3ËÜv20130308_00283_stKsd080@ë…ÃX¯Ä?2Ȫ@€EÅ$š=–»@˜D†@{j¾—PEʱHDŒ,‹DáMAI=Õä                  ÀÀøÀÀ€AI?º¢ü€
Íò3ËÜv20130313_00169_stKsd042@녢Õþ ?-à@€EŸÍ=§xT@èxÎ?å¸e¾¡ÊÁE¤Ã3CpæfDä"ÕAxåk=Å 4                  ÀÀøÀÀ€Axåk?¸´€
Íò3ËÜv20130313_00291_stKsd080@녣Ñø‹?xJr@€E—ß{>¹¿                  ÀÀøÀÀ€Àø
Íò3ËÜv20130313_00293_stKsd080@녣՞½›?~"è@€E˜
Í=þö½Aƪ$@jáHj¾šŸ¾EžÃ3DŒkÏDá†NAƒE)>Ž††                  ÀÀøÀÀ€AƒE)?ÑÐÐÀ
Íò3ËÜv20130313_00658_stKsd042@녩Fcç†?›†º@€E†¦á>'€                  ÀÀøÀÀ€Àø
Íò3ËÜv20130319_00529_stKsd042@ë†h³šL?a#v@€E€•=š"ðA±m?ë…e¾¨õÃE‡:ÍCræ%Dã1AvJ"=ª¡                  ÀÀøÀÀ€AvJ"?µBt 
Íò3ËÜv20130320_00137_stKsd042@놂ü«ýt?a&ß@€E¶[H=êä?À–@×
e¾‹Æ¨E»(CqpåDä_+A€A&=íÞ"                  ÀÀøÀÀ€A€A&?½»Ä@
Íò3ËÜv20130320_00259_stKsd080@놄.žN?…P	@€E®+=ÞóBG®~@W®8¾ž¸RE³¿ìE ÍDá}P                  ÀÀøÀÀ€Àø
Íò3ËÜv20130320_00261_stKsd080@놄¼:?H1m@€E­q=ÜÑ÷@­°Õ@#33j¾¤ZE²úáDŒ*Dá\ÕA|ÕÌ=³á¯                  ÀÀøÀÀ€A|ÕÌ?¶|5à
Íò3ËÜv20130321_00523_stKsd042@놨oÚH`?NˆÓ@€E'ˆ\=²¥ìA›³å@l(öe¾§ïžE—á…CsDã™XA€a>7^                  ÀÀøÀÀ€A€a?ÃæëÀ
Íò3ËÜv20130322_00247_stKsd080@ë†ÂՊÌ?7¹µ@€Eª}\=q7€A£ª@@>¸R7¾£SøE°ŒE,jDá­ÓAyNô=Ôÿù                  ÀÀøÀÀ€AyNô?ºŸÿ 
Íò3ËÜv20130322_00249_stKsd080@ë†ÂÙ0]k?H¯p@€Eªƒ…=Y9èBëÒ@2\l¾¦éyE°À=DŒEüDá_                  ÀÀøÀÀ€Àø
Íò3ËÜv20130322_00413_stKsd042@ë†Ä=ók?M€3@€E¦^®=¹&ðA˜å`@+…f¾†§ðE¬a®CqäDäAw^X=¤ùU                  ÀÀøÀÀ€Aw^X?´Ÿ* 
Íò3ËÜv20130323_00218_stKsd042@ë†â²:ðl?ªE@€E­€š=Âs0=å¨?@7
=f¾ˆ´9E²'×CqÃDäc¾AnŽ=Õ[                  ÀÀøÀÀ€AnŽ?º«qà
Íò3ËÜv20130323_00244_stKsd080@ë†âçNùb?Ր@€E« ¤='ÈAˆÅ@vff7¾Ÿ¾wE°ëìE%dDá¥?AéÎ>BH                  ÀÀøÀÀ€AéÎ?ˆI
Íò3ËÜv20130323_00246_stKsd080@ë†âêÝn†?u@€EªÀf=ˆ³H?eé@n¸Rj¾¢ÐåE°vDŒ4åDáSðAÈ=ï	¤                  ÀÀøÀÀ€AÈ?½á4€
Íò3ËÜv20130324_00115_stKsd042@ë‡Íñðž?'Ï@€E·ºq="eAÎH@×
f¾²-E»àCq×LDä}ãAwrÑ=î½Î                  ÀÀøÀÀ€AwrÑ?½×¹À
Íò3ËÜv20130324_00381_stKsd080@ë‡×çÞ?»ŠÕ@€E«t)=—œ                  ÀÀøÀÀ€Àø
Íò3ËÜv20130324_00383_stKsd080@ë‡s"Œ?Ä»¹@€E¬{=¤©˜                  ÀÀøÀÀ€Àø
Íò3ËÜv20130325_00218_stKsd042@ë‡"6Hò?œ@€E±ã
=¸Û@@WX@0f¾¦éyE¶WÃCqöÉDäiHAzžR=¹0¿                  ÀÀøÀÀ€AzžR?·&à
Íò3ËÜv20130325_00244_stKsd080@ë‡""•n?)W@€E±===‡"`@Ò@i™š7¾¼í'E·$E‡Dá¹ÓAx"¤>
E™                  ÀÀøÀÀ€Ax"¤?ÁH³ 
Íò3ËÜv20130325_00246_stKsd080@ë‡"‰C¥ò?2ù@€E±L®=­ô@€Ð@2\i¾"ýôE¸qDŒ?
Dáq`Ax·=ëJî                  ÀÀøÀÀ€Ax·?½i]À
Íò3ËÜv20130325_00731_stKsd080@ë‡(.¡îÓ?$‰Ö@€E¦MR=ƒÒx@ùÀ@\)7¾‰7E¬žRE!7DáôAx$­=†o                  ÀÀøÀÀ€Ax$­?°À-à
Íò3ËÜv20130325_00733_stKsd080@ë‡(3ṙ?'ô¶@€E§DÃ=ÄÕìA\?Ê=qk¾k…E¬$)DŒÙDá°îAx;J== «                  ÀÀøÀÀ€Ax;J?§´`
Íò3ËÜv20130326_00398_stKsd080@ë‡HO¡éI?V*@€E¢úH=O»pA©p@u7¾¦ffE¨ÇqE*Dá®A~Ÿ>áÎ                  ÀÀøÀÀ€A~Ÿ?¼9À
Íò3ËÜv20130326_00400_stKsd080@ë‡HT½ç­?%@€E£,f=§"\@!؅@>{g¾–E¨ß
D‹ï;DáÀZA~;=¢…ã                  ÀÀøÀÀ€A~;?´P¼`
Íò3ËÜv20130409_00122_stKsd042@뉀¤C?Qm½@€E±°>žJ@AäŒ?ï\)f¾°£×E¶—HCq¹DänwAyÁ©=¿È                  ÀÀøÀÀ€AyÁ©?±÷ù
Íò3ËÜv20130416_00170_stKsd080@ë‰àd^¯
?,)»@€E×R=Ç\@÷.[@.¸R7¾®—EáÃE!ÏDá¡üAz="q™                  ÀÀøÀÀ€Az?²n3 
Íò3ËÜv20130416_00172_stKsd080@ë‰àgíŠ2?"ê¤@€EØz…=³ÈA+@1G®i¾£×
EáÄRDŒuDáxbA}ïã=ÊÕÌ                  ÀÀøÀÀ€A}ïã?¹Z¹€
Íò3ËÜv20130418_00123_stKsd080@늸ڌ©?L‹@€EÏdq=xPBŽ@)™š7¾Â\EØ)qE'DáÕÛ                  ÀÀøÀÀ€Àø
Íò3ËÜv20130418_00125_stKsd080@늼Ee»?LL;@€EÎö=jiB=j@HõÃi¾Ÿ;dE×­HD‹ôDáwm                  ÀÀøÀÀ€Àø
Íò3ËÜv20130419_00144_stKsd042@ëŠ?øŽvü?UCù@€EÐR3= ã$?Êeõ@¸Rf¾˜bEÕ!ìCpáËDäiAz‰&= 6€                  ÀÀøÀÀ€Az‰&?´Ð
Íò3ËÜv20130425_00058_stKsd042@ëŠÿ»Ë?‹ÑØ@€E×ÿ\=ƒC<?Ç%À?×
=f¾™‡EÜË\CpþDäUAu€2=·û•                  ÀÀøÀÀ€Au€2?¶ÿr 
Íò3ËÜv20130426_00044_stKsd042@ë‹:«M?.†:@€EÒ~®=wÁ˜@f'O@ÌÍg¾'ñªEؙCpÏ\DäŒRAzµ¾=Ê—                  ÀÀøÀÀ€Azµ¾?³¹Rà
Íò3ËÜv20130429_00021_stKsd080@달pç?RíÕ@€E¦S==5DBá@Vff6¾Ä›¦E­YìE.ƒDáÈ                  ÀÀøÀÀ€Àø
Íò3ËÜv20130429_00023_stKsd080@닯ëŠÓ?cEö@€E¥‹f="wdAXë¤@5j¾¼í'E­DŒT{Dáu'Ab¿>(¼-                  ÀÀøÀÀ€Ab¿?Å… 
Íò3ËÜv20130429_00091_stKsd042@닀>gnÏ?}Ÿù@€EŸ$×=»¶B"3?˅f¾§ïžE¢ÔCr3¶DäS®                  ÀÀøÀÀ€Àø
Íò3ËÜv20130430_00021_stKsd080@닟[gÏó?Wɨ@€E¸})=|ÎAÕY@…7¾}ó¶E¿¡®E!dDᜋAsÉ®=»ùW                  ÀÀøÀÀ€AsÉ®?·*à
Íò3ËÜv20130430_00023_stKsd080@닟^¹Xý?[
ž@€E·ôÃ=›OAñÊ.@8õÃi¾¦ffEÀ8)DŒ2wDá}¢                  ÀÀøÀÀ€Àø
Íò3ËÜv20130430_00091_stKsd042@닟è̒j?$iÂ@€E¯¸Í==4?£A	@õÃf¾ŠÀƒE´m
Cr˜DäHåA~­j=ûþÎ                  ÀÀøÀÀ€A~­j?¿ÙÀ
Íò3ËÜv20130505_00191_stKsd042@ëŒ@ ²^?s¼J@€EÒt…=˜ïPBÙð@ f¾œ(öEÕ¸{CqeDä
H                  ÀÀøÀÀ€Àø
Íò3ËÜv20130505_00217_stKsd080@ëŒ@QÁôW?S—1@€EÏ)¸=†jtAš¢|@aë…7¾ª~úE×­šE(¬Dá†=Akü>a¨"                  ÀÀøÀÀ€Akü?Ì5€
Íò3ËÜv20130505_00219_stKsd080@ëŒ@U]z/?-Z@€EÎ}š=ªX¨BPÞ%@#33h¾œ(öE×»šDŒT´Dáey                  ÀÀøÀÀ€Àø
Íò3ËÜv20130507_00323_stKsd080@댇"fê?Ãà@€E¯†=ù'ÀAˆ7§@E¸7¾²°!Eº–)EfDá–A~›æ>a0                  ÀÀøÀÀ€A~›æ?ÀÌ&
Íò3ËÜv20130507_00325_stKsd080@댇%¹Þ?¾É@€E°==†dA
áš@áHh¾†§ðE»×D‹à!DáÇ\A~†b=£&
                  ÀÀøÀÀ€A~†b?´dÁ@
Íò3ËÜv20130507_00393_stKsd042@댇´˜2¼?·,@€E²'ì=§¿0?X`6@C×
f¾OßE»PRCp¦fDã«mA>>‹i                  ÀÀøÀÀ€A>?Àm 
Íò3ËÜv20130508_00307_stKsd080@댣
c±?ˆ:A@€E¤K=ržŸ?撬@E¸7¾°£×E«í\E!qDáA§+><Ö¾                  ÀÀøÀÀ€A§+?ǚ×À
Íò3ËÜv20130508_00309_stKsd080@댣ˆbe?u©ø@€E¤……=¤ŒP@ù…"?ë…i¾—PE«Î¤DŒìDá™ãA|MÝ=à.è                  ÀÀøÀÀ€A|MÝ?¼Ý
Íò3ËÜv20130508_00377_stKsd042@댣¨Ã¾0?ªÐ@€E :H=†u Bâ@×
f¾»dZE¨ÍCqÌÍDã~ò                  ÀÀøÀÀ€Àø
Íò3ËÜv20130508_00499_stKsd080@댤¯éè?'™ä@€E›Æá=†T,AZ©@0£×7¾¤ZE¢¥EÛDáÝA€st>!¤                  ÀÀøÀÀ€A€st?Áä4€
Íò3ËÜv20130508_00501_stKsd080@댤³Vy^?‡í@€E›œ¸=ŽÏW?Àèë@j¾/E¢ç…D‹ìDá²%A€n=>#ô¢                  ÀÀøÀÀ€A€n=?Ä~"@
Íò3ËÜv20130512_00471_stKsd042@ë&Ž—&?•ôÝ@€EŽ>
ÛN                  ÀÀøÀÀ€Àø
Íò3ËÜv20130515_00045_stKsd080@덄ì5R?JÛ@€EŒ¤>&Ì'AüÙÇ@8¾©xÕE•‹®E2œDá!X                  ÀÀøÀÀ€Àø
Íò3ËÜv20130515_00047_stKsd080@덄ïˆM?"ÿ@€E‹i¸=®'@¼Sc@…g¾½p¤E—\D‹òwDáăAyD">
ˆÒ                  ÀÀøÀÀ€AyD"?Á±@
Íò3ËÜv20130519_00236_stKsd080@ëÿ ¼¹?)ån@€E¡Zf=xx‰AA8@'®8¾–‡+E¨®öE'DápöA€CŒ>
b_                  ÀÀøÀÀ€A€CŒ?ÁLKà
Íò3ËÜv20130519_00238_stKsd080@ëÿ"c€?&jn@€E ‹š='‰@øI…?èõÃl¾OßE¨<¸DŒA/Dá_uA|±Æ=ˆÛž                  ÀÀøÀÀ€A|±Æ?±sÀ
Íò3ËÜv20130526_00233_stKsd080@ëŽàR"?",ý@€E‡Oö=݀QB9'}?áG®8¾¾vÉEŽØE'Dá2á                  ÀÀøÀÀ€Àø
Íò3ËÜv20130526_00235_stKsd080@ëŽàUfSÇ?ŒÅt@€E‡"3=îE¶                  ÀÀøÀÀ€Àø
Íò3ËÜv20130601_00211_stKsd080@돢Ž\?z&@€Eä®="¥A	Ð@5¸7¾šŸ¾E—C\E$ÕDá
ËA}4y>öL                  ÀÀøÀÀ€A}4y?Â^ɀ
Íò3ËÜv20130601_00213_stKsd080@돢'VNÁ?a‹ç@€E¾š=¤xy@©'@:áHj¾–E—¿D‹÷\Dá£dA€Ö>%ó"                  ÀÀøÀÀ€A€Ö?ľr`
Íò3ËÜv20130604_00302_stKsd080@ëB|Q_?|Û÷@€EªîH=¤t¯BW-@ë…7¾¢ÐåEµþE‡Dáà                  ÀÀøÀÀ€Àø
Íò3ËÜv20130604_00304_stKsd080@ëE֙)?]É]@€E«=©PLA5¡"?½p¤j¾ŽÙE´¹ÃD‹þÙDáÃLAtÍ{=rÑá                  ÀÀøÀÀ€AtÍ{?®Z< 
Íò3ËÜv20130611_00165_stKsd080@ëà.ÐÓB?1j;@€E¥ª=xFÏ=<;â@U¸6¾¨r°E«òöE:FDá&ÙA}¶Z>Ð                  ÀÀøÀÀ€A}¶Z?ÂzÀ
Íò3ËÜv20130611_00167_stKsd080@ëà2Gñ?9øˆ@€E©ì=C¨>ƌõ@Qìj¾ƒ•E¬Š¸DŒÑDᖸA€$o>,i                  ÀÀøÀÀ€A€$o?Áō 
Íò3ËÜv20140411_00095_stKsd080@ë¶á:¬?qpd@€E¥®=•>ÌA^šñ@7
=i¾¹XE­c3Dÿ	²DáÙôAs,8=Ø»¹                  ÀÀøÀÀ€As,8?»w 
Íò3ËÜv20140411_00097_stKsd080@ë¶áÞô˜?†Ï@€E¤Àš="B-r@*áHi¾¤ZE­¨áD"ð1Dá}/                  ÀÀøÀÀ€Àø
Íò3ËÜv20140412_00138_stKsd042@ë·~Wô?Ož÷@€E؊…=ŠŠ<AtˆÔ?Ï\)e¾¬‹DEޏC0ÂDäWÇAw®²=j€-                  ÀÀøÀÀ€Aw®²?­P 
Íò3ËÜv20140430_00129_stKsd080@ë¹AÑF?f|3@€Eƒ.®=§è@'á†@{i¾¡ÊÁEŠ+HDþåyDá{ÏAv®£=šM0                  ÀÀøÀÀ€Av®£?³I¦
Íò3ËÜv20140430_00131_stKsd080@ë¹A"b?IÆN@€E'ï¸=aðA˜…™@
=qh¾•EŠHD"ÁDákTAwu='\§                  ÀÀøÀÀ€Awu?²K"à
Íò3ËÜv20140430_00289_stKsd042@ë¹D®‰«:?OR¯@€Eˆ[)=ÒòsA°;?î{d¾¡ÊÁEÑC/±ìDãÍAsŠ[=€q‰                  ÀÀøÀÀ€AsŠ[?°1 
Íò3ËÜv20140501_00073_stKsd080@ë¹`ý"ïa?JÇ@€E«ÒÃ=½¦¼AqBv@õÃj¾«…E´2)DþéDá€åAv¶U=¡ü                  ÀÀøÀÀ€Av¶U?´?ƒ€
Íò3ËÜv20140501_00075_stKsd080@ë¹aÒ?KF@€E«ûö=LC˜A¤"¿@#33i¾²-E³x{D"¼þDáI¢Ax>°=›H                  ÀÀøÀÀ€Ax>°?³q©
Íò3ËÜv20140501_00143_stKsd042@ë¹a›"ë¸?]Ý1@€E¥0×=¶!hB7;@Qìf¾·KÇE«¯šC02-Dä8R                  ÀÀøÀÀ€Àø
Íò3ËÜv20140509_00235_stKsd042@ëº`ä$<u?
µ0@€E¬Ç=©ô,B¾Cµ@0f¾§ïžE³ÒC0J=Dä)²                  ÀÀøÀÀ€Àø
Íò3ËÜv20140509_00315_stKsd080@ëºbùI?óy@€E"ùì=Ü5~@È¢y@¸Ri¾/Eš&Dþà)DáGAw¹0=›ƒ°                  ÀÀøÀÀ€Aw¹0?³pv
Íò3ËÜv20140509_00317_stKsd080@ëºbü¨·ð?j!@€E"öš=‹û`@é=Î@#33j¾"›¦E™¢D"ˆRDálsAvn·='¥                  ÀÀøÀÀ€Avn·?°T à
Íò3ËÜv20140510_00220_stKsd080@뺀¤ïXh?t•ß@€E²Žš=T8°A¬›~@ £×j¾³¶FEº<Dÿ5DáW®AsÔ=ͺ³                  ÀÀøÀÀ€AsÔ?¹·V`
Íò3ËÜv20140510_00222_stKsd080@뺀¨6	Ò?i6e@€E²q\=i£ØB_Ïn@ZáHj¾—PEº#ÃD"Ç×Dáeü                  ÀÀøÀÀ€Àø
Íò3ËÜv20140510_00290_stKsd042@뺁=]Ô?€°@€E·È®=Šˆ@ì?Ÿg¾ª~úE¾}ìC/øDäHApói=pj¸                  ÀÀøÀÀ€Apói?®
W
Íò3ËÜv20140510_00586_stKsd080@뺅}à)?‰h@€E†®3=r`7@Ãì@:áHj¾˜"uE¿HDþɚDá$Ax'û=Þä                  ÀÀøÀÀ€Ax'û?»Ïü€
Íò3ËÜv20140510_00588_stKsd080@뺅Mþ?}ò@€E†ú{=c'A;üq@)™šm¾ž5?E'#\D"ˆåDáAu²=ñ2.                  ÀÀøÀÀ€Au²?¾&EÀ
Íò3ËÜv20140511_00426_stKsd042@뺥…-Ò?.€@€E"D=›c\Aã³Ú?Ñë…e¾™™šEšìC0ôDã¶Anì.=-˜ø                  ÀÀøÀÀ€Anì.?¥³
Íò3ËÜv20140511_00452_stKsd080@뺥Rxƒ?Jµ@€E°=¼¼>¬_É?æffk¾"záEšo\DþفDá
ìAuŸí='-ô                  ÀÀøÀÀ€AuŸí?°E¾€
Íò3ËÜv20140511_00454_stKsd080@뺥UŒcü?A~@€E¶¤=T]OAÑØ¢?áG®j¾'JEšD{D"t)Dá¡'AsóÖ={Mt                  ÀÀøÀÀ€AsóÖ?¯i®€
Íò3ËÜv20140515_00220_stKsd042@ë»%[¨G\?CN=@€Ešf=®Ü,BT…?áG®d¾"záE ±®C/ÞwDãÇ\                  ÀÀøÀÀ€Àø
Íò3ËÜv20140516_00221_stKsd042@ë»C•9ó—?KEà@€E–:3=qþ¸A°Ø@33c¾™™šEYÃC/ÓøDã×®AxQh=—                  ÀÀøÀÀ€AxQh?²â`€
Íò3ËÜv20140517_00224_stKsd080@ë»dÕ&G½?,+O@€EÎì=s'€Aªœ¬@.{j¾/E¨'šDþåÛDá<¤As<í=˜á£                  ÀÀøÀÀ€As<í?³4`
Íò3ËÜv20140517_00226_stKsd080@ë»d؏¹?R@€E§\=àú@ø¾?â\m¾¡ÊÁE§ÈD"†%D᣶At~~=rc¼                  ÀÀøÀÀ€At~~?®Lw€
Íò3ËÜv20150330_00332_stKsd080@ëãÆe4b?)œŒ@€EÂҏ=‰ªL?x'y@'ë…7¾™™šEÔ
E3…Dá£AF6a=/ž¸                  ÀÀøÀÀ€AF6a?¥ó×
Íò3ËÜv20150330_00334_stKsd080@ëãËï2?/(@€EÂÃ=˜ÝH?$ض@K…i¾ŒÌÍEÑ;HDŒ'ðDáiAG'<ÒÝ_                  ÀÀøÀÀ€AG'?š[«à
Íò3ËÜv20150330_00438_stKsd042@ëã"Z@?6Õ@€Eº¾Ã="¹€?øùæ@mp¤e¾¨õÃEȸCr¸DäRAGZb='                  ÀÀøÀÀ€AGZb? "r@
Íò3ËÜv20150330_00668_stKsd080@ëãÝØ-?*$@€E´…=8´@)¼Ô?ü(ö7¾˜"uEÁ=®EDáDAG/<"É                   ÀÀøÀÀ€AG/?'™4
Íò3ËÜv20150330_00670_stKsd080@ëãá¾¼>?)â-@€E³Ú3=_ßÿ?˜ @
áHi¾}ó¶EÁT=D‹ûuDáomAG&ü<ŒÀÊ                  ÀÀøÀÀ€AG&ü?'˜@
Íò3ËÜv20150402_00184_stKsd042@ëãa& ƒ?€´ž@€E×äR=··Ô@W®
?×
=f¾Ÿ¾wEâr¸CrìD䋖AFpL<›ÿ                  ÀÀøÀÀ€AFpL?"`à
Íò3ËÜv20150405_00075_stKsd080@ëãÁo{?TŠt@€EÙ+q=–™                  ÀÀøÀÀ€Àø
Íò3ËÜv20150405_00077_stKsd080@ëãÁrÃìÔ?[,h@€EÙ¥=d¿_@ï
Ž?¹™ši¾–‡+EçÏìDŒG¾DáœåAEóú<kÔó                  ÀÀøÀÀ€AEóú?zž`
Íò3ËÜv20150405_00277_stKsd042@ëãÃ)	‰A?&â÷@€E؅¸=‹ŒX@B(@HQìf¾ž¸REäE
Cr¤ZDä$9ACê'<üeý                  ÀÀøÀÀ€ACê'?ŸŒ¿ 
Íò3ËÜv20150418_00021_stKsd080@ëå_µåՇ?EKÄ@€Eтš=n_0A†°o@ £×5¾¹XEá¬ÍEBƒDáÂáAE‹î<¯¨}                  ÀÀøÀÀ€AE‹î?•õ 
Íò3ËÜv20150418_00023_stKsd080@ëå_¹>µ?S@€EÑá=€à                  ÀÀøÀÀ€Àø
Íò3ËÜv20150420_00046_stKsd042@ë堄_pS?†Œ@€E½¥q=—`|AÊvo?'ë…f¾šŸ¾EÆHCr…DäLRAC¬K<QVþ                  ÀÀøÀÀ€AC¬K?Š*ßÀ
Íò3ËÜv20150428_00422_stKsd042@ë椶>•è?7yA FnÜÒ=´œ                  ÀÀøÀÀ€Àø
Íò3ËÜv20150510_00103_stKsd080@ëè/ø 
?c‰"@€EÇ®)="þB!©Ì?•Â7¾‡®EÔO\E:ÁDᚇ                  ÀÀøÀÀ€Àø
Íò3ËÜv20150510_00105_stKsd080@ëè3l'?^‹@€EÈ=Šo@B!Áù@
=h¾'ë…EÖ)DŒ17Dá'h                  ÀÀøÀÀ€Àø
Íò3ËÜv20150519_00078_stKsd042@ëé?Æž?GÉÆ@€E»Ô=£Ýì=úÄy@C33f¾šŸ¾EÊ¡×CrIüDä:wA?6ô<ƨÀ                  ÀÀøÀÀ€A?6ô?˜Õ
Íò3ËÜv20150519_00116_stKsd080@ëé?t¾M®?AHÇ@€EºËf=Iç@Iþl@AG®7¾±&éEÌ]×E0°DፑA?­ú<Õs›                  ÀÀøÀÀ€A?­ú?š®s`
Íò3ËÜv20150519_00118_stKsd080@ëé?xJå?TÁm@€Eº»¸=PqØAg"@#33k¾Ÿ;dEÈRDŒC#DáDjA?ø"<¾êƒ                  ÀÀøÀÀ€A?ø"?—ÝP`
Íò3ËÜv20150528_00554_stKsd080@ëêdºáã_?-I A FB{¸=€úh                  ÀÀøÀÀ€Àø
Íò3ËÜv20160630_00252_stKsd080@ìB[ñ?g	A@€E¶XR=ה®v20160630_00252_stA•<#×
?¶ö£­F?€A•?à
Íò3ËÜv20160630_00254_stKsd080@ìB^›¬C?^Ì­@€E³ºÍ=ëœßAo(_?Ó33m¾‡+E½éD‹í7Dáä¤AO<—v20160630_00254_stA&é<#×
?Ä
²ÚÝ?€A&é?à
Íò3ËÜv20160715_00043_stKsd042@ì¾àÐæ?—c@€E§R=®ûPv20160715_00043_stAj<#×
?·Õ°Æ†%¤ÁAÌÍ?ٙ™™™™š
Íò3ËÜv20160717_00476_stKsd080@ìaìËz'?`žÚ@€E…i\=ðS­v20160717_00476_stAn˜<#×
?Èlã™×ÁA¥ã?ٙ™™™™š
Íò3ËÜv20170623_00093_stKsd080@ìIþÎA—?¿þØ@€Ežš==²×ˆ@žP?¥¸@¾ÎVE³õqERDá(1A#PÐ=¡†v20170623_00093_stAýô<#×
?»(û}‡ýüÁA"9X?ٙ™™™™š
Íò3ËÜv20170623_00095_stKsd080@ìI¨Ü®?Ë/?@€EžC®=Àµ>|9U?½p¤i¾¯ EµŸÃDŒÕDᚸA,g<¶Ñv20170623_00095_stAŸ¾<#×
?ÁÊ`ú9A‹ÁA"~ú?ٙ™™™™š
Íò3ËÜv20170623_00189_stKsd080@ìIÊ8Î(?á÷8@€Ež	{=±v20170623_00189_stA;d<#×
?¿^"z¬ÁA#Oß?ٙ™™™™š
Íò3ËÜv20170623_00191_stKsd080@ìIÍQ—w?µ8t@€E®=¨õ$v20170623_00191_stA'h<#×
?ÁÊ`ú9A‹ÁA!º^?ٙ™™™™š
Íò3ËÜv20170623_00259_stKsd042@ìI_èã¯?×ÅÚ@€E¢ë=¢â@@0Æi?áG®f¾ÂJE¾)CpZ^DãášA<ä½âv20170623_00259_stAõÃ<#×
?ÂËÖ\ÍJ÷ÁA"õÃ?ٙ™™™™š
Íò3ËÜv20170623_00307_stKsd042@ìIÀB¥Â?îU@€E£ƒq=W4¸B2¿?Ýp¤f¾²-E³¹…CpDãÅ?v20170623_00307_stASø<#×
?¿^"z¬ÁA"Ý/?ٙ™™™™š
Íò3ËÜv20180403_00667_stKsd042@ìl‰Jý)?ªyå@€E›5Ã=V"×B\¦÷@;…f¾¯ E«šCpöÉDãïm                  ÀÀøÀÀ€Àø
Íò3ËÜv20180508_00189_stKsd080@ìpæý‡ª¯?¡¸I@€E¡ø=Φ@#3?˅B¾±&éE·6Eî¼Dá"1A+¥æ<¥/                  ÀÀøÀÀ€A(Àƒ?"záG®{
Íò3ËÜv20180508_00191_stKsd080@ìpçNß·?‰óG@€E¢H×=‡Œ°@"¹e?ã×
i¾£SøE¹š)D‹ÕPDâ{A,}p<_ºH                  ÀÀøÀÀ€A) ?"záG®{
Íò3ËÜv20180509_00021_stKsd080@ìqˆ0;?çì@€E‹ÇÃ=­BÉiÛ@=q@¾®—E—™\EîÉDáP!                  ÀÀøÀÀ€Àø
Íò3ËÜv20180509_00023_stKsd080@ìq´Û?óë8@€E‹‡{=şÀ?ºüc?\)h¾±©üE–óÃD‹°jDáªÙA*e<ÑÉ                  ÀÀøÀÀ€A'ß;?ž¸Që…¸
Íò3ËÜv20180509_00187_stKsd042@ìqR_¾'?ì	@€E†2ì=—KØA³•?xQìe¾¹XE"Ó®CpjÁDã¾A+¡×<ù㌠                 ÀÀøÀÀ€A(¼j?ž¸Që…¸
Íò3ËÜv20180510_00216_stKsd042@ìq CBj3?Ã@€E¤°f=¦Ä?£¶¥@Ef¾¶È´E¼|¸CoãTDäžA,­Í<µ'ª                  ÀÀøÀÀ€A*§ð?"záG®{
Íò3ËÜv20180510_00242_stKsd080@ìq sUL¹?iÀ‡@€Eª_==QP_                  ÀÀøÀÀ€Àø
Íò3ËÜv20180510_00244_stKsd080@ìq v~6'?g2Ž@€E«(=bÙ!?.Uy@?\)i¾¥`BEÆ:D‹÷3DáožA,à¸<k0                  ÀÀøÀÀ€A)×
?"záG®{
Íò3ËÜv20180719_00089_stKsd080@ìyßf¶2W?¥	8@€Ešš×=›H">:Ïp?šáHA¾ž¸REª˜¸Eî!Dá.ÁA/\Ÿ<«Z                  ÀÀøÀÀ€A,´9?"záG®{
Íò3ËÜv20180719_00091_stKsd080@ìyßi}·ç?¦I™@€EšS=ˆiÄ@6#4?Àh¾¥ãTE«D‹Ø1Dá®NA/"]<Ÿ>Ý                  ÀÀøÀÀ€A,—?"záG®{
Íò3ËÜv20190430_00753_stKsd042@읆/ÅÀi?‡"@€E'ˆ¸=r¹C˜Ñ³@»…f¾­VEŸÈ)CpïžDä#                  ÀÀøÀÀ€Àø
Íò3ËÜv20190808_00059_stKsd042@ì©ÿVbó??¡—@€Eœ,Í=k èAÜ²?Ôzáf¾¼jE«
CriüDäGçA>¾><ßoN                  ÀÀøÀÀ€A85??ž¸Që…¸

==> anc/pub_raw/L222_50_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  191 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	Áý›lv20100315_00760_stKsd145@êüê÷Ôî?@Ò'A F2>"XÙ:ŽÆ"@'®e¾—PF4\DòÓTDíyANBY<†ç0	Áý›lv20100315_00762_stKsd145@êüêý®ÇS?;ÐA F2}>#Õí>g@&ffc¾ixÕF3<3Dr'+Dít!AN1à<mmé	Áý›lv20100814_00269_stKsd145@ëàgâ\¬?&eÆ@€Eˆóš=˜J<½é?Ü(öf¾›¥ãEŠaìDöã\DëµãATQ}<væ	Áý›lv20100814_00271_stKsd145@ëàkrX?Ýq@€Eˆûá=ˆÇÔ>Ã='?¥¸e¾…¸E‰V¸Dz3ÇDëӞATe.<_?Á	Áý›lv20100814_00273_stKsd145@ëànSµŠ?¹@€Eˆå¸=š~H@cdc@Që…1¾'hsEˆí…BùÛDêÎ=AR`3=	Fý	Áý›lv20110512_00755_stKsd145@ë1ÊàhËq?Ð-@€E¼Šì=™q(@(tF@×
f¾¤ZE¾üáDôšÙDé›×AL¢[<›;8	Áý›lv20110512_00757_stKsd145@ë1Êã–>?¾˜@€E½œR=ž=üa¦?s33d¾"÷ÏE½Æ{Du¶ÉDé±XAL™<Ú	Áý›lv20110512_00759_stKsd145@ë1ÊæÔ°q?#³·@€E¾î×=§p?þǑ@]p¤0¾ƒ•E¿ìA•ÄœD趏ALè=
¹Š	Áý›lv20110513_00801_stKsd145@ë1ìÝ~?9rO@€E _R=ë™ï>çæž?záHf¾ˆ´9EŸvRDôm/Dé"öAL²~<_	Áý›lv20110513_00803_stKsd145@ë1ìà¶sÅ?2³·@€E pf=Ý7È?µŽ?™™šd¾‹C–E »×Du[#D駮ALű<)ãÁ	Áý›lv20110513_00805_stKsd145@ë1ìãò>?<Ì@€E ,f=µçt?"I!?ÈõÃ1¾å`EŸ¼áAŠçmDè'AMùJ<…7	Áý›lv20110515_00640_stKsd145@ë2)c â>þíý@€EšÚH="E?\®Ð@xQìf¾©ûçEœÕÃDô›#D鵉ALö><Ô¬ì	Áý›lv20110515_00642_stKsd145@ë2)	æ'?Q@€E›
=–Žø>—<#@\d¾OßE›¡×Du«¦D鵪AL·ˆ<"R…	Áý›lv20110515_00644_stKsd145@ë2)Ï̇>ÿ‹`@€E›u)=¨²˜ARúI@Î{0¾«EŸnfAjDèÔ!	Áý›lv20110516_00818_stKsd145@ë2Jî‡lÆ?L`@€E¡[á=¿ÉÔ?ܦ@fff¾¥ãTE¢	×Dô"DéžNALyŽ<';a	Áý›lv20110516_00820_stKsd145@ë2JñœÀ@?&l@€E¢Œš=ÑoD?Ê6?ç®e¾ŒIºE¢^Du£TDé¶fAL×C<‡$	Áý›lv20110516_00822_stKsd145@ë2Jôٛ½?2@€E¢Cá=²|?–_Ã@"330¾…¸E¡ÍA"OßD跞AM"l=7	Áý›lv20110529_00530_stKsd145@ë3é•Á?Ö$@€EÐÜ=妲@e±è@×
g¾¨r°EцfDô²áDéˆZAL–r<ŠUÀ	Áý›lv20110529_00532_stKsd145@ë3é™gTÎ?]@€EÑk\=øØR>²>?áG®d¾'hsEÑ>{DuËçDé"åAL]‹<–»Ê	Áý›lv20110529_00534_stKsd145@ë3霪jÍ?,"@€EÒR=ÐÚA9@Z=q0¾‡+EÓ=A•Ÿ¾Dè·ðAL\V=á"	Áý›lv20110608_00506_stKsd145@ë5(fž°?Žî@€E§š=·°<>À3Ñ@(ög¾«…E§Í®Dôž˜Dé² AKÄq<žòä	Áý›lv20110608_00508_stKsd145@ë5(iúš?A @€E¦_š=µÐÜ>5¼î?ï\)d¾'hsE¦‡
DuæDéÂ-AKÓ<Y¶š	Áý›lv20110608_00510_stKsd145@ë5(m3ÕE?"œ@€E¤4==ƒ¯<?ªc@(ö0¾™‡E£SqA"E¢DèÊALsr<ÅÔ	Áý›lv20110817_00406_stKsd145@ë=áDHúp?s3@€E™\=…>Sh¬?Î{g¾«EœjDøˆZDåÈ!ANG"<h¯¤	Áý›lv20110817_00408_stKsd145@ë=áGï?*A@€Eœ(ì=ë?79w?‡®d¾‹Æ¨Eœò¸D}uôDåßdANAQ</	Áý›lv20110817_00410_stKsd145@ë=áK"c$?,®@€EŸ3{=}go?@#×
0¾ŒIºE ÷×BBDåC+ANL5<½à	Áý›lv20110822_00377_stKsd145@ë>'GÍI?™rB@€EAR="ú"=¯¼?B\h¾µ?}E'ÃDøp1DæüAPXÎ<ö¯	Áý›lv20110822_00379_stKsd145@ë>'
š¨?¥¬j@€E'3=eë0?XìC?¸Rc¾¦éyE')D|è"Dæ"APù<ÿ³E	Áý›lv20110822_00381_stKsd145@ë>'
çº?r'@€E'Xf=‰4l?:k?Y™š0¾° ÅE'‡×B?>wDå!/AOŸ¯=vœ	Áý›lv20110831_00182_stKsd145@ë? †">?œÊ@€Eºa×=Äx°?±MB?fffh¾½ó¶E»áìDørDåмAhtˆ=7Äi	Áý›lv20110831_00184_stKsd145@ë? ‰®d­?§'ê@€Eºñ3>ƒE?¦ÝD?^¸Rd¾¨õÃE¼
HD}9'DåççAg£í=C¯÷	Áý›lv20110831_00186_stKsd145@ë? ŒênÉ?"'ª@€EºåR=;è>šÖJ?¥¸0¾«E¼KìBA'DåAXAis'=6Q	Áý›lv20110901_00354_stKsd145@ë?Àú!‰"?:­0@€EÅ­Ã={`˜?çÎ?€Y¾²°!EÆ\Dø_dDåíAh+é<ÄCe	Áý›lv20110901_00356_stKsd145@ë?Àýt	'?,¢M@€EÅ´á='ì>ÏU"?záHd¾Ÿ¾wEÆTD}@RDåõqAgú<¥91	Áý›lv20110901_00358_stKsd145@ë?Á¹C-?/›.@€E'nÃ=rÑÐ?Iú½?—
=0¾š¬EÅÓ\BAhsDå&ÙAhU;<Öù	Áý›lv20110919_00467_stKsd145@ëBÖº§0?S@€E¬ÖÃ>Òþ?néÊ?"zág¾¤ZE¬±ìD÷þ-DåáÛAq£X=ª	Áý›lv20110919_00469_stKsd145@ëBÙþï4?€A@€E­š{=Ó³ê>dur?"33d¾ŠÀƒE­O\D|šDåîÑArAF=5?	Áý›lv20110919_00471_stKsd145@ëBÝ!Þø?La‡@€E­€
=¢®°?5a?"330¾bNE­B:2-Däç+Ar™B=)}	Áý›lv20111002_00094_stKsd145@ëC )àCw?n;@€E­4R=»>ßÂh?ž¸Rg¾€E­áDøžDæbAzú=_ {	Áý›lv20111002_00096_stKsd145@ëC ,ëJç?oþ;@€E­\>Áì@dl4?\d¾§ïžE­¤D|‹ÇDæ+ÏA|=j_u	Áý›lv20111002_00098_stKsd145@ëC 0'÷?uÛ@€E¬wH=çwØ?T§@
áH1¾Š=qE¬cÃB@ffDå¼AzŽ·=èœM	Áý›lv20120604_00137_stKsd145@ëbaq.ª?è*@€Ež`¤=ML?#Pð?õ\¾´9XE  fDøÝDå-A'øÈ=«m¦	Áý›lv20120604_00139_stKsd145@ëbatÉË»?-«@€Ežêì=´¸?³?â\d¾™‡EŸ¸D}²°DåG…A'q<=›æ	Áý›lv20120604_00141_stKsd145@ëbaxƒÊO? õØ@€E ‹H=–Ë0@Jñ}@	™š.¾ŒÌÍEŸüB9øÕDåÔÅA'êØ=Ç	Áý›lv20120604_00357_stKsd145@ëbe%X.•?ÓT@€EmÐ==›Sä?šzº?±ë…e¾ ÄœEnÖfDø¦FDåEPAÄS=Q,ÿ	Áý›lv20120604_00359_stKsd145@ëbe)xt[?VQ@€Eo
=‰‹h@dÌ.?ØQìc¾ ÄœEo¢=D}×mDåU'A+¢=ƒô	Áý›lv20120604_00361_stKsd145@ëbe-Ž™
?kÜ@€Eo{=ŸW>ÜtÊ?®{0¾Ÿ¾wEp?
B={çDåÄsA'"b=]}^	Áý›lv20120620_00087_stKsd145@ëd_€¢ŒÝ?•÷@€Eµæq>²ÒÉ?Æ0	?Ï\)h¾Š=qE·ñ3DøVVDåªáA'jÌ>R	Áý›lv20120620_00089_stKsd145@ëd_"òe?À=@€E´Í…=àò¿>òf¿?Ÿd¾²-EµB)D}N5D彁A'Î=óž`	Áý›lv20120620_00091_stKsd145@ëd_‡½´+?Z@€Eµ	ö>'áÃ@KS/@!G®1¾ª~úEµ
¤B8¸D嶸Aƒr>yŒ	Áý›lv20120620_00135_stKsd145@ëd`Tìf?‹D@€E¤Ñ==P•Ù?è&	@£×h¾³¶FE§TDømÃDåƇAƒŽ.>+É	Áý›lv20120620_00137_stKsd145@ëd`XIè¬?<b@€E¤i®=Œè@r*˜@ffd¾¤ZE¦tD}ŒDåÍÃA"y>Òk	Áý›lv20120620_00139_stKsd145@ëd`[ª?4"@€E¥Dq=\¢€Aµ"?èõÃ0¾–‡+E¥á3B9°!D庠A€_í=ùßp	Áý›lv20120620_00327_stKsd145@ëda÷b'V?Ú5c@€E‡•H=f¯€	Áý›lv20120620_00331_stKsd145@ëdaþ‡/	?ߏç@€Ex"==¦"0@§Óª?¼(ö1¾ A‰E€ûìB6øÕDåªA~4g>qޚ	Áý›lv20120626_00097_stKsd145@ëe Ãêuª?Ó#@€E""
=x
Ï@Z?ºáHh¾ï E"…Dø¦¸Då™ÓA~d÷>žý¤	Áý›lv20120626_00099_stKsd145@ëe ÇS¼?[Eï@€E'ú{=qMß?Ï°†?î{c¾¡G®E"
D}iDåÆ%Ac´=úv]	Áý›lv20120626_00101_stKsd145@ëe ÊÊ^^?~'ä@€E'¾
=l›©@|Ü4?¸Qì0¾ÀE"ªfB;ñªDåÃ+A€Vu='±W	Áý›lv20120626_00289_stKsd145@ëe"Տƒì?j–¸@€EƒÌ{=Ê
`?HŠÔ?xQìh¾œ(öE"%®Døt)Då¶A~, =3v	Áý›lv20120626_00291_stKsd145@ëe"ÙC­?r\.@€E""=À'@øÌ?ª=qa¾¨õÃE"Å
D}^˜DåÕªA}$¯=oWÑ	Áý›lv20120626_00293_stKsd145@ëe"Ýû?†¶§@€E"ï…>ÒY@
Éç@õÃ0¾®{E…|RB? Då£dAº"=℻	Áý›lv20120629_00373_stKsd145@ëe…´yߕ?p@€EŸÜ
=¾f$@¹o?Ü(öh¾° ÅEžðDøUXDæ;Aƒœ=‰¶	Áý›lv20120629_00375_stKsd145@ëe…¸[0}?Añ@€E 5q=š®4?mÿ­@®d¾–EŸw3D}-Dæ!‰AâÃ=¨Lú	Áý›lv20120629_00377_stKsd145@ëe…¼){ú>öˆ1@€E üì=—ä¼?¶2?ë…0¾ A‰E n¤B=¼jDåU/A'áµ=¡
'	Áý›lv20130526_01395_stKsd145@ëŽëÇՑÂ?¢#F@€EŸŠ=ÃåÛ>Íx?¸Rh¾©ûçEŸ§Dø,)D头ATåX=Ý	Áý›lv20130526_01397_stKsd145@ëŽëË|Z™?›zø@€E 	¤=>O>ãßÈ?™še¾¨õÃEŸÌöD~	ìDå~FAT¹­=g/	Áý›lv20130526_01399_stKsd145@ëŽëκb½?œ«é@€E †×=xz >à ?aG®0¾µÂE Ð)B9t¼Då,1ATÝ1=Ф	Áý›lv20130626_00913_stKsd145@ë'È0n\Õ?a®y@€Eu==†°Œ=©S‰?B\h¾œ¬Et»
Dø:DåۍAhª<¾?	Áý›lv20130626_00915_stKsd145@ë'È3'És?jÈ/@€Eu'=umé?#D?LÌÍd¾'ñªEu
áD~bÑDåhþAhv'<ÑJh	Áý›lv20130626_00917_stKsd145@ë'È6Ôãr?c®‰@€EvR= K¬?|j.?s330¾ ÄœEv%qB;aHDå*AhÃ<ßÈ	Áý›lv20130627_00782_stKsd145@ë'å yÒ?8"|@€E‹-{=ÛÁé?zt?"záh¾–E‹ªDø~ÑDå¨ÕAdW³<•ô	Áý›lv20130627_00784_stKsd145@ë'å$$Íj?/̳@€E‹ž¸=ÁQ‡?ß?ٙšd¾"÷ÏEŒ	šD~ÏDåÁ'Ad1<¥Å	Áý›lv20130627_00786_stKsd145@ë'å'¬÷ð?6<‰@€EŒö=Ö;×?$w?¦ff0¾ž5?EŒ¸RB>OßDåvNAd[—<‰®	Áý›lv20130629_00782_stKsd145@ë"%"›¸®?"@€EgÀÍ=˜´>¡c?"33h¾¥ãTEi€¤DørwDåÁAg<¤½	Áý›lv20130629_00784_stKsd145@ë"%—êݯ?èl@€Ehj=¨ÿL=Ða?šáHd¾•Eg"3D~yËD嵪Agb<–(Þ	Áý›lv20130629_00786_stKsd145@ë"%›~X?"üm@€Eh­='ªÄ@Üù0? 0¾/Ei	ìB>DœDåp"Ag+‰<·þ»	Áý›lv20130630_00708_stKsd145@ë"D…»@?FÄî@€Eyj¸=|·=ŠÇ}?^¸Rh¾å`E{×DølDå·Ah¼<'ŠÏ	Áý›lv20130630_00710_stKsd145@ë"D	À³?DŸ@€Ez ='4@); ?ƒ×
f¾§ïžE|TD~ˆ!Dåç}Ah,»<§€]	Áý›lv20130630_00712_stKsd145@ë"D
4î?CÞ¶@€E{Å×=†Ž<>‹ÿ?fff0¾"ýôE}…B>Ü)D僅Agîu<¿
W	Áý›lv20130701_00693_stKsd145@ë"e†ü™?9V/@€EŒš=˜?OD?Tzáh¾œ(öEŒÌ¤Dø€BDåª5AiAd<Œ±ý	Áý›lv20130701_00695_stKsd145@ë"eŠ?Nu?Hí?@€E‹õ=¥È<?"G<?G®c¾ž¸REŒœRD~s×Då´!Ahœ<²iy	Áý›lv20130701_00697_stKsd145@ë"e‰‹/?2ˆÂ@€EŒ==wO×@7JØ?p¤0¾ª~úEŒï®B<MÓDåk®Ahv]<»«	Áý›lv20130713_00763_stKsd145@ë"äÿ³äô?y/@€E…R=€¸y>*?•Âh¾¨õÃE…à{DøqôDå¸ÝAiµ<²d	Áý›lv20130713_00765_stKsd145@ë"å×k?±b@€E…TH=€÷¼?\?ˆõÃc¾ž¸RE…ŽfD~môDå½'Ai"ý<µx'	Áý›lv20130713_00767_stKsd145@ë"åe
?çÄ@€E…NÃ="ñX?—Mk?½p¤0¾™™šE…Ù
B<¹XDåm¢AiÅ<õÉL	Áý›lv20130717_00051_stKsd145@ë•_$'ªb?†Ü@€EÑÐ=šÀ>âƒs?§®g¾™™šEÓ4¤DøƒDågAi'»<ÊÐ.	Áý›lv20130717_00053_stKsd145@ë•_'ÝßÅ?^@€EÑ*q=Šä4@,R ?®{d¾šŸ¾EÒCHD~cTDæ¸AiqÞ<Ì!	Áý›lv20130717_00055_stKsd145@ë•_+Od?@&@€EÑÃ=™¦0>@Zy@zá0¾†$ÝEÒªöB=DåÓDAiñf=.Í	Áý›lv20130717_00185_stKsd145@ë•fdŽ	?<'o@€EÖ…=¢g>'Á]?¡G®h¾"záEÑI
DøU?Då©qAl*l=3Ý	Áý›lv20130717_00187_stKsd145@ë•fgA,Æ?(à,@€Eòmš=cà>ázo?ë…d¾ÒòEöÏ3D~fúDå‹DAjԀ=â¾·	Áý›lv20130717_00189_stKsd145@ë•fjcöõ?m@€EÕÑÃ='ˬ@|¢@"\"¾‡®Eë:¸B=uDå5¢Amæ=—7×	Áý›lv20130720_00179_stKsd145@ë•À/!öË?'z{@€Eqø=¥\@'|?záHh¾¾vÉEv ¤DøXDåuìAlm=H"Ù	Áý›lv20130720_00181_stKsd145@ë•À2TìA?žÑ/@€Esì=r§È@@¿ó?W
=d¾´¼jEvû\D~&FDæAkõ)=YÃn	Áý›lv20130720_00183_stKsd145@ë•À5x7I?šÏ@€EseH=UڐA‰›?}p¤0¾¿|îEv;\B<«DåƸAk®]=Gx$	Áý›lv20130720_00419_stKsd145@ë•Â/Èû1?Ž>é@€EqÛ
=RTY=•Šã?n{g¾ª~úEsNáDø"…Dåw×AlÜ=Bõ-	Áý›lv20130720_00421_stKsd145@ë•Â3¹¤?—Zi@€EtHö=S.@ͽ?c×
e¾£SøEu½D~vúDåéAlKË=6Ô	Áý›lv20130720_00423_stKsd145@ë•Â6E§)?¤€;@€Ev¼ö=ø)
@²Pë?LÌÍ0¾µ?}EwÓ
B?-Då ¤Akü=@)Ð	Áý›lv20130720_00611_stKsd145@ë•Ã¸‰Žµ?Y;î@€Ekóq=BÒ8>3†§?8Qìh¾ ÄœElÏ®Dør¸D嗅Al(<³>í	Áý›lv20130720_00613_stKsd145@ë•Ã»æu•?m>@€EoíH=ŠÚ ?]¢o?=p¤d¾¦éyEqMD~'oDåɉAlA<äI2	Áý›lv20130720_00615_stKsd145@ë•Ã¿a¿¹?[ôÈ@€Euö=†ì?{?'ë…/¾šŸ¾EvUšB=Û#Då~-Al?<ج	Áý›lv20130720_00803_stKsd145@ë•ÅI^Ú?œ
h@€E'a3=¦Q¬>W?^¸Rh¾¦éyE'ÝDønoD崋Al˜z=1žD	Áý›lv20130720_00805_stKsd145@ë•ÅL\Ú¡? 8Œ@€E"y®=æòÇ?d‡'?^¸Rd¾«Eƒæ¤D~C×Då˜sAl²‡=bæ	Áý›lv20130720_00807_stKsd145@ë•ÅO™U|?}P@€E†U\="ëë>P·¨?'ë…1¾´¼jE"¾B>E¢DåP¼Ak'I=cc¹	Áý›lv20130720_00995_stKsd145@ë•ÆÈ[Sc?€@@€EŽOq=p9g?1`ê?s33h¾§l‹EmHDø2¨Då´ÕAm2é=
×Ä	Áý›lv20130720_00997_stKsd145@ë•ÆËoÕ{?Õž@€EŽ×=›Oô>ܯ?fffd¾¦ffEŽCHD~/+Dås–Amdœ=I5	Áý›lv20130720_00999_stKsd145@ë•Æ΄C?«Ë@€EŽí=ѝ1@¢î?8Qì0¾¢MÓEŽ©®B:
=Då?+AlÊ=jÎ	Áý›lv20130721_00218_stKsd145@ë•àZ†Ž¥?\‰@€EpN¤=Žü¼>Òÿ"?ƒ×
g¾¯²Eq¢áDøDåt"AlÓv<Å*µ	Áý›lv20130721_00220_stKsd145@ë•à]ùà¬?ð@€En—…=ŽË>Ë4þ?…¸d¾®{Epp{D~g
Dæ¼Al›<™´h	Áý›lv20130721_00222_stKsd145@ë•àaÇ`?"ý@€EmÊ=Ÿh•@KÃD?Ñë…0¾"÷ÏEop¤B;ËÇDå»ÏAmýi=u"	Áý›lv20130721_00458_stKsd145@ë•âw¥?QeÃ@€EAVá=¦ƒà=èpb?O\)g¾­'hEB\DøDå}ºAm|<׬²	Áý›lv20130721_00460_stKsd145@ë•â{b¼¹?8¬£@€EAâ¤= ¼`>VLO?^¸Rd¾ÀECL)D~jÁDå×}AmŽ<˜±ˆ	Áý›lv20130721_00462_stKsd145@ë•â~¾'Ì?NN1@€E?/\="@Ú¹?†ff0¾Ÿ;dE@
B>H´Då‹Al¤d<à•	Áý›lv20130721_00698_stKsd145@ë•äŠ/®Ä?q¸R@€E(œf=À0?Ý8¢?c×
h¾½ó¶E)®¸DørÁDå¹ÛAm2Q<Û5Ñ	Áý›lv20130721_00700_stKsd145@ë•äðÙq?V¬Ô@€E(º¸=¹±X>1Â&?B\c¾«…E)7\D~^ÉD宸AlìÄ<¹Ÿò	Áý›lv20130721_00702_stKsd145@ë•ä'_ƒž?a€ü@€E&úá="'\;õ?â?^¸R0¾´9XE(qB<ÀƒDåiìAm¶¤<ӞH	Áý›lv20130721_00938_stKsd145@ë•æ"'ô?a>"@€E4Tö=™ÂX>C`Ï?5h¾OßE3ã
DøDƒD嵺Amƒ¸<Ï!d	Áý›lv20130721_00940_stKsd145@ë•æ‡æ£ã?f@@€E4ÛÃ=Ǎ^=Oäk?p£×d¾"t¼E4D{D~(ƒDå®Am%š<͜]	Áý›lv20130721_00942_stKsd145@ë•æ‹0¥?d\®@€E4m®>½ø>c•$?'ë…0¾ŠÀƒE4#3B7LÍDå8jAm,m=Çc	Áý›lv20130724_00547_stKsd145@ë–D¥:í<?X#@€E–1ì=–ñÈ?)µ?G®h¾¦ffE–›
DøgçD嶨AjfA<²T	Áý›lv20130724_00549_stKsd145@ë–D¨QBh?p@¶@€E–¿{=s	Q?oàu?záHe¾Ÿ¾wE—ÍD~cÇD嚸Ajuj<àšŠ	Áý›lv20130724_00551_stKsd145@ë–D«f¶?pÀ&@€E–¤
=g-q@Œ?Y™š0¾ž¸RE—B>ÍÓDå?žAkÉ<ùŸç	Áý›lv20130727_00428_stKsd145@떣Þ0"?g=î@€E­xÍ=Cè>×™?€h¾¬‹DE­¹…Dø‹dD嫶Anž%<î¤ì	Áý›lv20130727_00430_stKsd145@떣YD•?^]@€E­)=…WL>®Å@?…¸c¾™™šE­
D~sTD嵚AmE<Ò5+	Áý›lv20130727_00432_stKsd145@떣Ñäå?^`e@€E¬dö=ø·@aß?à0¾£×
E­×BA!ËD儼Aqm=ªwË	Áý›lv20130730_00075_stKsd145@ë—R@j?'+{@€E¥åÃ=À–l@.Ð?ª=qX¾¡ÊÁE§@Dø–éDåvAmø`=í7	Áý›lv20130730_00077_stKsd145@ë—!œgª?
¬û@€E¦p=¸á¬?s{?p¤d¾œ(öE§…D~jáDæ°Am¹<Èöû	Áý›lv20130730_00079_stKsd145@ë—$Ù"ñ?%]Ô@€E¦‰Í=«/(?sÐy?¹™š0¾¤Ý/E§ÿ®B;çmDå»+AnxD=›D	Áý›lv20130730_00363_stKsd145@ë—Óurô?["@€Eª¡¸=r¤Ð?oãÎ?‡®h¾µÂEª¢Dø~°Då¦FAoŒ=!%8	Áý›lv20130730_00365_stKsd145@ë—Ö׸8?–=à@€E¬
>¹@ˆ©á?³33d¾²°!E¬\RD~/DåÎoAoÔç=›÷x	Áý›lv20130730_00367_stKsd145@ë—Ú<c?Aä,@€E¯R=ƒÃ(?ž9±@\0¾¯²E°.öB?"{Då/At=èÒ	Áý›lv20140629_00306_stKsd145@ëÀÀ'K‡=?øS@€Eœ
=j¸Ç>°ñ?\)h¾¤ZEÏqDðÈZDå‹LAjG[<°'	Áý›lv20140629_00308_stKsd145@ëÀÀ";:?ã3@€E›"=ˆ8°?ÎãG?Ž{d¾ž¸REÇ…DoGDæ®Aj€Ý<¡'y	Áý›lv20140711_00607_stKsd145@ëÂD1Œ!?]ä@€Eˆ#=†²,?>®?¯\)e¾º^5E‰p¤Dð¥'DåË®AkÁþ<ÀLø	Áý›lv20140711_00609_stKsd145@ëÂD4nÂ+?|ù@€E‰9
='ÉÐ>Žî?™™še¾—
=EŠ]\DorNDååºAkè,<¥[ö	Áý›lv20140711_01039_stKsd145@ëÂG²Ó?A®@€E£\=µ.p>‹.ˆ?šáHd¾o²E¢©ìDðwdDæþAkË<Êã0	Áý›lv20140711_01041_stKsd145@ëÂGµ‰t]?1^9@€E£¨q=q{Ï?CÝ)?¡G®c¾¡G®E£@¤Do'D嚘AlCÝ<Ú
"	Áý›lv20140731_00175_stKsd145@ëÄÀ¸dE$?(4\@€EŸ"=='§>¢7^?¾¸Rg¾§l‹E¡ÍDñÕDåˆZApjÜ=p™	Áý›lv20140731_00177_stKsd145@ëÄÀ»ìOt?-:@€EŸ"q=~ ™>'A?¾¸Rf¾²-E¡—šDo«dDæ Ap:=‹	Áý›lv20140731_00223_stKsd145@ëÄÁ'FëÍ?=œ™@€E¨¤=TØà?æ•Ø?´zág¾­VE©æDñDåv°Ap:4=H¬	Áý›lv20140731_00225_stKsd145@ëÄÁ*ë«à?A/@€E¨=€4t>Ô/÷?‹…f¾•E¨³
Do³3Dæ‡Anû<Ô\È	Áý›lv20140731_00319_stKsd145@ëÄÂ"…?;!Ç@€E¢mÍ>7Yv=m?œ(ög¾'n˜E£¢¸DðàöDæ	ºAoû <¾ˆ"	Áý›lv20140731_00321_stKsd145@ëÄÂÀ¹ï?'H@€E¡Š3=Èà?­ÇA?®{d¾"ýôE£AqDo½DåáAoî<<íáÑ	Áý›lv20140731_00511_stKsd145@ëÄÃßC	?bp@€E¬Œ¤=L˜>Baé?"záf¾©xÕE­ÜDðûdDåÕhAou;=73	Áý›lv20140731_00513_stKsd145@ëÄÃâ ´?Xàà@€E­q=`Ð?#Ãâ?ž¸Rd¾ A‰E®3DožD奺Ao–§=ìk	Áý›lv20140731_00559_stKsd145@ëÄÄCq·?HŒ.@€E§»š=NP?.³ò?n{d¾®—E¨°öDðä"DåÞ-Anîù<ÖeT	Áý›lv20140731_00561_stKsd145@ëÄÄF€¿?bôí@€E§ Ã=@|(?	 ?}p¤d¾¢ÐåE¨åHDo˜BDåÂfAoéÍ=
õ	Áý›lv20150228_00610_stKsd145@ëßLÞ°Á?§W#@€Eì=¼i˜@	{?î{a¾§l‹Ežl{DøªDå[
A's'>F?z	Áý›lv20150228_00612_stKsd145@ëßLáæڕ?¾Ç@€EœùR=/p	Áý›lv20150228_00614_stKsd145@ëßLåH(ä?¤'@€Eœò=ð/)??ëš@¸R1¾´9XEž-…B>XDå±hAƒ)>Jbt	Áý›lv20150331_00577_stKsd145@ëã&¾s¸ß?P[@€E©G¸=tA@?68‡?¼(öf¾° ÅEª:{DøEÓDå"A~æ›=gHL	Áý›lv20150331_00579_stKsd145@ëã&Á–ã²?[@€E©›="h?ÍÆ@{@¾«Eª>öD~¦DæþA˜n=¬0,	Áý›lv20150331_00581_stKsd145@ëã&Ä £¤?ƒÚ@€E©Îš=±Wà?.d@!ë…0¾ˆ1'Eª4¸B7ÏßDåÃßA}§U=ÊM+	Áý›lv20150715_00618_stKsd145@ëðf(?¤±??vxA Fü$=QØ?áɒ?½p¤f¾–F!R=DøDåÞ-A'X0=<÷M	Áý›lv20150718_00075_stKsd145@ëð¿9'MJ?/‹4@€Eµüf=…3ˆ>ˆÿÃ?æffg¾™‡E¶­×DøW#DåŒBAƒÄ|=·,ò	Áý›lv20150718_00077_stKsd145@ëð¿<Ìõ?a¡@€Eµzf=Ý?°¨i?ê=qc¾—PEµÈÍD~˜DæNA"(=¡`"	Áý›lv20150718_00079_stKsd145@ëð¿@	uJ?(]½@€Eµ=Ã=™É=çæ0?ñë…1¾‰º^EµˆáB8ÀƒDåʨA'LO=ŸÎ¶	Áý›lv20150718_00610_stKsd145@ëðÆ
Û[?Y†@€E‹»=mÉ¡?ŠèÕ?¸Qìg¾–EŠY×Dø)hDåé¢A'…õ=gìµ	Áý›lv20150718_00612_stKsd145@ëðÆΔ?¨@€EŒ
=—Á8?­v³?øQìc¾\)EŠ,D~ÛDåŠwA'Î=—bG	Áý›lv20150718_00614_stKsd145@ëðÆN‹Ô?8jv@€E‹ôq=¯#¤?ÅMÞ@	™š0¾¯ EŒóšB:®Då7A'ôÆ>Dm	Áý›lv20150718_00706_stKsd145@ëðÆÊ1¬Ë?|¨@€Eœ¾Ã>dó?mh@-p¤g¾záHE›;D÷ü)DåøJA'¿&>K\	Áý›lv20150718_00708_stKsd145@ëðÆ͕I©?rô@€E™'…>ø)@˜Ò³@33d¾_;dE˜qD~åDå}`A…͉>së	Áý›lv20150718_00710_stKsd145@ëðÆÐπ±?tp—@€Ešq{>‰ƒ¯?§ƒÿ@8Qì0¾e`BEš]ÃB6=qDå*ÑA'»>+¢	Áý›lv20150720_00247_stKsd145@ëñÔ´wÁ?V¹´@€E'SH=¿äp	Áý›lv20150720_00249_stKsd145@ëñØ>u?Söo@€E"³¤=Q(ˆ	Áý›lv20150720_00251_stKsd145@ëñÛz_B?m€@€E•>=0ÐÀ@Lg@]p¤0¾'ë…E•_®B8]/DåC–A€³>¿?	Áý›lv20160710_00160_stKsd145@ì€o‡?FÞ­@€Eá=‰S<>ü/Z?Þ¸Rh¾²-EÎDøqXDå™?AƒõS=جÕ	Áý›lv20160710_00162_stKsd145@ì€rHQ¨?H%à@€E3='iÄ?Äö!@\d¾šŸ¾E6D~ öDæ	A"Âh=ê<§	Áý›lv20160710_00164_stKsd145@ì€ulŽI?3^@€E'×=¡°?éƒ$@333)¾²-E'ÊRB9DåÀZA"Ò©>.»	Áý›lv20170621_00132_stKsd145@ìH¿Á$­´?Ro™@€E¶.š=w"h?Cæ…@ÌÍg¾œ¬E·òRDø"JDæ8ÅAá›=ºS…	Áý›lv20170621_00134_stKsd145@ìH¿Ãº	Q?i²@€E¶á{=eâX@‹Ãý@!G®c¾›"ÑE¸¾)D}ÌîDæHÕAƒIr>Â7	Áý›lv20170621_00136_stKsd145@ìH¿Æ\?ò?K­¯@€E·¤=™è¼?kV"@6ff*¾ˆ1'E¸â=B3`BDåùôA'ïµ=üKà	Áý›lv20170621_00420_stKsd145@ìHÂ)i@?U9@€E™¸=ˆº(=ý•–?àe¾¡ÊÁEšœÍDø'oDæKAƒõ—=§Žú	Áý›lv20170621_00422_stKsd145@ìHÂ,ä'?c=2@€E™;ö=‰§>Ä´V@Qìd¾ŒIºEš»šD}½ôDæ[3Aƒ¬=Ћ	Áý›lv20170621_00424_stKsd145@ìHÂ.²6?G/P@€E™`R=ÜV ?)֖@<ÌÍ+¾\)Eš¯ìB3¯Dæ Aƒý½>Js	Áý›lv20180330_00975_stKsd145@ìl°
¤Ÿ?&@€E¯X=–u ?ç;?þ¸Rg¾ŠÀƒE°^¤Dø"ßDæ¦A…­Ø=ÁðO	Áý›lv20180330_00977_stKsd145@ìl³8Ë?
 "@€E¯JR=")Ü<Ýw7@!G®d¾wÎÙE°ašD}÷ÏDæ-AˆÔ=þ(Å	Áý›lv20180330_00979_stKsd145@ìl¶0-š?l@€E¯H
=Ô0=Úq5@_\))¾s¶FE°L)B6èsDåÔîA‰''>Vã	Áý›lv20180511_01024_stKsd145@ìqG¯Ñ9?S8@€Eœr==½š€	Áý›lv20180511_01026_stKsd145@ìqG²Ú˜g?÷ÁV@€Eœ©q=Þ2µ	Áý›lv20180511_01456_stKsd145@ìqKìI?Au@€E·03=d©`>®û/@×
g¾ŒÌÍE·D¸Dø`DåÈÕA†!¥>ø4	Áý›lv20180511_01458_stKsd145@ìqKþA?y7}@€E·"R=ÈðÎ	Áý›lv20180511_01460_stKsd145@ìqKU#ž?^íÙ@€E¸kš="{	Áý›lv20190411_01655_stKsd145@ì›,;6G?ÁÜ@€E‹B=zLP	Áý›lv20190411_01657_stKsd145@ì›,>r}?Ý`µ@€E‹==ʊ	Áý›lv20190411_01659_stKsd145@ì›,Ac²­?ÎA?@€EŠ×H= °@"Ân?µÂ*¾¥`BEŒ)B0ƨDåÀœA|p>LçŠ	Áý›lv20190617_00415_stKsd145@죊¯p?ŒµS@€E'Žá=jÆ@‹¸?˅g¾¨õÃEæöDøayDåÁ'A}¹9>4	Áý›lv20190617_00417_stKsd145@죊Ëî?l³C@€E'ÐH=@š ?T‡U?Ýp¤e¾¢ÐåE'TD}"þDå°A[³=š‹Ò	Áý›lv20190617_00419_stKsd145@죊We?"Qû@€E'ä==§Ñ?qïþ?Ôzá(¾¿|îE'§3B0×
D娴A}Ö>à 	Áý›lv20190830_00535_stKsd145@ì¬Ã‡ò,®?Hؖ@€E‹l¸=©pg@>ï?ù™š,¾Ï\)E‹§Dø¡`DædsA¥Ù>oz	Áý›lv20190830_00537_stKsd145@ì¬Ã‹uj?@Sg@€E‹ì=–â=H?µÂe¾¯ EŠÿD}ýPDæx‹A|ÞI=\'l	Áý›lv20190830_00539_stKsd145@ì¬ÃŽHˆ?9ì¹@€EŠ¨)=¡'Ô?¶\Û?ýp¤+¾¦éyEŠ	šB4…Dæ9šAzŠ9=¢Æª

==> anc/pub_raw/L222_51_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  137 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	óžÝ±Öv20100305_00933_stKsd068@êû«°o8ó?h¬:@€E²à®=´%?ïô?Ôzáb¾wÎÙE³\D^¯}DèA‡>>oê	óžÝ±Öv20100305_00935_stKsd068@êû«³—»?@5®@€E²Ò{="ÎH	óžÝ±Öv20100326_00855_stKsd068@êþIÕzÆ?0†8A F6½=Äþü	óžÝ±Öv20100326_00857_stKsd068@êþI—ÛO?(?ÛA F5Ïa>à	óžÝ±Öv20100508_00337_stKsd068@ëªòtA?E;ðA F4…M=ÊÙ	óžÝ±Öv20100508_00339_stKsd068@ëªù2ü'?H?UA F3Î=ߪÔ	óžÝ±Öv20100625_00656_stKsd068@ë	©†Bϳ?Sߕ@€E‰îq="Ÿ >[oX@…d¾‰7LEŠ"RDdšDæäƒA‡€Ñ>òÉ	óžÝ±Öv20100625_00658_stKsd068@ë	©‰«ð‰?Iÿä@€E‰º
=Ð:?Î
G@{c¾~ùÛEŠg…DìNoDå®ÁAˆ¾>5 Ë	óžÝ±Öv20110513_00435_stKsd068@ë1é´Ûd?Q@€E'°=ŠJ;ÔÉL@ c¾€ƒE'fRDa¤DäŠNA‡æ½>€ó	óžÝ±Öv20110513_00437_stKsd068@ë1é¸1Š<?¬…@€E'"…=š‹D?²Lo?þ¸Rb¾–E'ùHDêuDäVA‡Ä=Ó®…	óžÝ±Öv20110514_00771_stKsd068@ë2	£EÏî?5Ïh@€E§Š=ƒ†?ƒ·@p¤d¾—PE¨${Da3×D䀼A‡£³>	Ÿ	óžÝ±Öv20110514_00773_stKsd068@ë2	¦´¿æ?7dn@€E§¢R=ŽM•	óžÝ±Öv20110515_00802_stKsd068@ë2*CŽË	?Ñ@€E¥¿Ã=¨›>Î×,@Që…d¾š¬E¥é®D`·Dä¼1A‰ßv>î,	óžÝ±Öv20110515_00804_stKsd068@ë2*FÚº¡?kÑ@€E¦Ã=µÄ<?W²™@ÌÍb¾bNE¦N{DéübDãîfAˆJ»>1a	óžÝ±Öv20110515_00898_stKsd068@ë2+¯õÑ?$º@€E¨)=¦Õà>÷C@õÃc¾xÔþE¨)\D`מDäÆ-AˆØ>´"	óžÝ±Öv20110515_00900_stKsd068@ë2+þ!?æf@€E§Û=º$¼=Ûv§@+…b¾'JE¨0öDê	qDãÊúAˆiy>;P~	óžÝ±Öv20110517_00881_stKsd068@ë2iÖEKå?Kmñ@€Eò='Þl?º£Ó@<(öd¾° ÅEŽ´D`ûdDäe²A…ºè>-€Ã	óžÝ±Öv20110517_00883_stKsd068@ë2iÙô2l?ZeÙ@€EŽ:{>íÂ	óžÝ±Öv20110816_00454_stKsd068@ë=ÂЙ¡?–]í@€E™×=Œmü	óžÝ±Öv20110816_00456_stKsd068@ë=ÂÔŠÎ?–"µ@€E˜t®=¥ÄX	óžÝ±Öv20110831_00092_stKsd068@ë?ŸÍy$Ú?t!i@€E¸Ã=ÑHk>ì›E@ £×c¾£×
E¸ù…DhcøDàÖfA"²>
Œº	óžÝ±Öv20110831_00094_stKsd068@ë?ŸÐî…?›#Í@€E¸y=¯‰	óžÝ±Öv20110901_00216_stKsd068@ë?¿æu:?PÌÓ@€EÏÆf=g´>جÙ@33d¾ŽVEФDhS3DàÆA…ÀL>#'}	óžÝ±Öv20110901_00218_stKsd068@ë?¿éåF–?Vrf@€EÎþÃ=‹9x	óžÝ±Öv20110904_00626_stKsd068@ë@"³T
™?:¥Ç@€EžŸš=²dŒ	óžÝ±Öv20110904_00628_stKsd068@ë@"¶§ìï?D[@€EŸ×=äõ?4¡%@%c¾ˆ´9EŸÉšDí¹ºDà(þAˆ ">Œ	óžÝ±Öv20110916_00333_stKsd068@ëA¢7Ê?Mñ@€E£­Í=Èc¬@œa=@,ÌÍe¾–E¤ü)Dh4Dà}PA‡hù>/ق	óžÝ±Öv20110916_00335_stKsd068@ëA¢<é?=¾@€E£6ì=¹mÄ?'ØÑ@"\c¾™™šE£HDí'?DàZ5A‡«Õ=õ *	óžÝ±Öv20110920_00180_stKsd068@ëB!Ì?>?%m´@€EÅJR=ùZ@g<Ñ@@£×e¾«…EÆ>öDh'\DàáAˆ.Ÿ>7k$	óžÝ±Öv20110920_00182_stKsd068@ëB!Ð@tº?*lt@€EÅóÃ=Æ)?WEh@<(öc¾œ¬EƨDí¿DàE7A‡át>4|â	óžÝ±Öv20120305_00441_stKsd068@ëW hÀ´?ËA@€E³š=ԍÝ?7ýO@õÃd¾‰º^E³W\Dh¶¨DàâÉA†>0ö	óžÝ±Öv20120305_00443_stKsd068@ëW#Šß?!ÄÜ@€E³ÿš=éN>Ã-
@…b¾ŒÌÍE³ä¤DíÏDàÓøA‰le>Ed	óžÝ±Öv20120308_00586_stKsd068@ëWhÊÎB?2B÷@€Eڑ=½Bˆ@žÅé@G
=e¾œ(öEÚÞ)Dh'yDàÈZAˆ û>X'ù	óžÝ±Öv20120308_00588_stKsd068@ëWhÍâkÅ?+ƒË@€EÚh×=Œd(=*(Æ@×
c¾‰7EÚjD푪DàòúA†ü>#ß.	óžÝ±Öv20120311_00501_stKsd068@ëWÌ>'ÒX?Ñ @€E¦+>tD>͆€@¸d¾‰7E¦\DhkDàãmA‡[?=ô‰4	óžÝ±Öv20120311_00503_stKsd068@ëWÌA¥—)??ä@€E¥ø{=ÎÖ?PæÓ@.¸Rb¾ˆ1'E¥ùìDí†NDà¾^AˆZê>@Ã	óžÝ±Öv20120313_01104_stKsd068@ëX`9ì`?"§@€E ¼\=	óžÝ±Öv20120313_01106_stKsd068@ëXcNS ?§nÄ@€E¡…=aëÈ	óžÝ±Öv20120321_00452_stKsd068@ëYÉFt?@à4@€E¯fì=Ì=ƒ®@zád¾uE¯l)Dh–VDà¿TA‡«>9{	óžÝ±Öv20120321_00454_stKsd068@ëY̲ §?7LÂ@€E°š=çÃ	óžÝ±Öv20120322_00292_stKsd068@ëY)W8å?(ïH@€Eªß==¤]H>5Y@ c¾'hsE«]šDh ´DàɺA‡¬>Ï	óžÝ±Öv20120322_00294_stKsd068@ëY)Z´â?õ9@€E«•3>ÜnÜ	óžÝ±Öv20120323_00567_stKsd068@ëYJUµ¹¶?[®@€E©ºR=†¥Ó	óžÝ±Öv20120323_00569_stKsd068@ëYJYw¥©?Q¸-@€E©MÃ=³ä	óžÝ±Öv20120527_00544_stKsd068@ëae-p¼?T4b@€E 7H=©z?Ô	ˆ@zád¾ŽVE ¤¤Dh~FDàÌîA‡@F>(ËÚ	óžÝ±Öv20120527_00546_stKsd068@ëae1%qª?@Ú¬@€E Tö>Fn?•šX@£×c¾¢MÓE ©ÃDípþDàÑËA†å¼>	óžÝ±Öv20120531_00215_stKsd068@ëaâýòÿ?g6@€E ã==·jÌ>–ú?ôzáe¾bNE¡§DhŠ Dà°ÝA…°>¶	óžÝ±Öv20120531_00217_stKsd068@ëaã=@?U!ß@€E À=Õ]K	óžÝ±Öv20120601_00331_stKsd068@ëbìCÈ?ã@€E²ï3=•í>d^@$zád¾ŒIºE³¾áDhdJDàÙºA‡-ó>Âq	óžÝ±Öv20120601_00333_stKsd068@ëbïî•I?ÌF@€E²ŽÃ=Ÿ!œ>üiw@!G®b¾›¥ãE²§qD톰Dà±`A†,ô>ºÇ	óžÝ±Öv20130429_00542_stKsd068@닍vB`?J-u@€E¼²á=Ÿc
?uøž@\d¾•E½5…DhfÙDà£+A†‡ž=ûfÖ	óžÝ±Öv20130429_00544_stKsd068@닍yle?5ù/@€E¾è…=¥Ü>ý^(@8õÃb¾ƒoE¿ƒ×Dí¥ÃDà[¶A‡â·>Mx&	óžÝ±Öv20130526_01209_stKsd068@ëŽêPØï?¤€Ã@€E–äH=u—¨	óžÝ±Öv20130526_01211_stKsd068@ëŽêSv¤ø?£\n@€E—òR=¾q	óžÝ±Öv20130627_00452_stKsd068@ë'⌮Ê-?,ÇË@€Eã¸=«/ü?"HX@:=qf¾›¥ãE'*ÍDhå²DàŠA†îò>X%	óžÝ±Öv20130627_00454_stKsd068@ë'âë$Ò?40"@€E¹š= V4='ù@5b¾—
=E'$RDíìDàÎ-A‡0w>8·š	óžÝ±Öv20130629_00548_stKsd068@ë"#·Ï…?m@€EtVR=ó™3>ÿ1u?÷
=f¾…¡ËEvzDhéXDà×A‡°=ÍÀÙ	óžÝ±Öv20130629_00550_stKsd068@ë"#ºô¡>úç[@€Etì=Ÿ‡L=š†×@:áHb¾™‡EvÀÍDí›
Dà·\AˆpR>ŽÊ	óžÝ±Öv20130711_00245_stKsd068@딡iý´?_@€E™]R=§ o@ô/!@…e¾bNEšC…DhܼDà†NA‡Áh>³ß	óžÝ±Öv20130711_00247_stKsd068@딡mKèŒ?ê@€E™ÂH=ÑÁ?Àu&@*=qc¾/EšM×Dí˜)DàÒoA‡È>"	óžÝ±Öv20130713_00721_stKsd068@ë"ä¤dže?3rä@€E‡&R>6s=%Ï?ØQìe¾'n˜E‡¸DhÇ}Dà¬A‰š=÷çÈ	óžÝ±Öv20130713_00723_stKsd068@ë"ä§È%É?,{@€E‡Pá>`U@¢`@záb¾§l‹E‡@)Dí¨)Dà£ðA‰#>
6ã	óžÝ±Öv20130716_00178_stKsd068@ë•?Ó÷ñ?6¥$@€EÅÝq=µ
	óžÝ±Öv20130716_00180_stKsd068@ë•?× 2z?DTå@€EƔ\=¯A,	óžÝ±Öv20130716_00418_stKsd068@ë•Aµ1O®?6y@€E¾‰{=ìÇí?Ì·$@E¸e¾'n˜E¿rDhø"Dàˆ¼Aˆ¿p>D~Á	óžÝ±Öv20130716_00420_stKsd068@ë•A¸)Ù?*–³@€E¾qH=§ß @0 c@4záb¾˜bE¾ßÃDíyDà¿
Aˆ—i>)É
	óžÝ±Öv20130716_00610_stKsd068@ë•CBxËn?/¨F@€Eµé¸="Úx?Ë»A@…e¾"záE¶GÃDhÄDà"þA‡¨>ÞF	óžÝ±Öv20130716_00612_stKsd068@ë•CF @?5¦Ü@€EµSq=Œ ¬@ÕÚU@ffb¾¶E¢EµDí†Dà¸)A†¯ã>
	óžÝ±Öv20130716_00802_stKsd068@ë•DÍG¬?y›@€E®ŠR=š:Ã?UY©@LÌÍe¾™™šE®rDhċDàÀ)A‰$
>ClŒ	óžÝ±Öv20130716_00804_stKsd068@ë•DЮ©K?'vR@€E®g=¾Ø?1+g@&ffb¾yÛ#E®>fDí¨bDàyšAˆº€>A÷¼	óžÝ±Öv20130716_00994_stKsd068@ë•FJü?mþ@€E°æÍ=¹èØ@AÍ&?÷
=d¾ž5?E°J{DhžDàË
A…~>g·	óžÝ±Öv20130716_00996_stKsd068@ë•FMNWQ?e,@€E°ïì=¶©œ@h÷@ffb¾ŒIºE°RD큉DàYšA…Ì[>&	óžÝ±Öv20130717_00105_stKsd068@ë•_–ôˆÓ?|@€EÑBÃ=ªàÐ?í£Ø@>{d¾Š=qEЖDhŲDàx¤A†åí>05À	óžÝ±Öv20130717_00107_stKsd068@ë•_š&ÇÀ?K@€E݇ö=™œ	óžÝ±Öv20130720_00233_stKsd068@ë•À¨7Â?Ž»ã@€E%3=Ž2	óžÝ±Öv20130720_00235_stKsd068@ë•À«"Mª?à@€E€nR=W-q	óžÝ±Öv20130720_00473_stKsd068@ë•ÂžÕP?'¡#@€E"q¸=k£Ø=Ž0ò?Þ¸Re¾¤Ý/E"ÞRDhÕ²Dà™ìA…ǃ>eÃÛ	óžÝ±Öv20130720_00475_stKsd068@ë•Â¢*&Å?€»w@€E"ì=VëÇ?*Œœ?Ýp¤b¾™™šE"wD풇DàžA…Á =Þ3Ž	óžÝ±Öv20130720_00713_stKsd068@ë•Ä—:>j?'7@€EmŒf=±@ ø.?ÁG®d¾›"ÑEmk…DhmDà»ÏA…v°>4G	óžÝ±Öv20130720_00715_stKsd068@ë•Äšh?vg`@€Eq
=žòÀ	óžÝ±Öv20130720_00905_stKsd068@ë•ÆËþF?~Ç6@€E‹|¸=Iؘ	óžÝ±Öv20130720_00907_stKsd068@ë•Æî"?|dÑ@€EŠ
=Fåi	óžÝ±Öv20130721_00416_stKsd068@ë•â¼¯ž?Mß@€E9Â=ߦ•?«Mã@®e¾¢MÓE:ß®DhÆFDà‡žAˆþ>àÍ	óžÝ±Öv20130721_00418_stKsd068@ë•âœéZ?-0q@€E<à="¤Ä?D?ôzáb¾¬1E>o3D훖Dà¾ÙAˆ	ä=ã7	óžÝ±Öv20130721_00656_stKsd068@ë•ä*{?K¾ú@€E)ýÃ="œ@Ï!Ý@®d¾§l‹E,N¸Dhï¾DਜAˆæT>Gý	óžÝ±Öv20130721_00658_stKsd068@ë•ä.Gf?Yçl@€E+í\=¿à">°)ï@+…b¾©xÕE-zDí¨¼DàuAŠ;c>;fÄ	óžÝ±Öv20130721_00896_stKsd068@ë•æ-õ@ß?LŒÈ@€E9š>ù²?¾­?ó33d¾£×
E:'…Dh™Dàá/A†È9>e£	óžÝ±Öv20130721_00898_stKsd068@ë•æ1vŸï?F@€E=ˆ¤=¥ =È[ƒ@
=b¾¡ÊÁE>¢fDí¨ÝDàb°A‰ã·>8ÀÊ	óžÝ±Öv20130728_00506_stKsd068@ë–ÃeŒ0û?^@€E£`®=µ'°?nñ­@/\)d¾‰7LE£µ\Dh®DàÀjA‡(>4‰	óžÝ±Öv20130728_00508_stKsd068@ë–Ãhùn?nï@€E¢Ž="ªp?ìˆ@Y™šb¾›"ÑE¢£
DíœJDàÏAˆs>T!ª	óžÝ±Öv20130729_00100_stKsd068@ë–à˜lÞP?+3@€E¦ÙR=ž…?@
Û@N{e¾•E§&DhÑ7DàƒðAˆªj>GUÎ	óžÝ±Öv20130729_00102_stKsd068@ë–à›Ýg?,³h@€E¦Zf=•ÁÜ>톒@333c¾±&éE¦âDí›øDàÊVA‡µ>?Ò	óžÝ±Öv20130730_00177_stKsd068@ë—ðåP&?]f³@€E°´f=&1	óžÝ±Öv20130730_00179_stKsd068@ë—ôVu?fI{@€E°o=ç§	óžÝ±Öv20140705_00083_stKsd068@ëÁE÷°ü?‹è@€E–])=O~Ù	óžÝ±Öv20140705_00085_stKsd068@ëÁI9ʧ?joþ@€E8f=L¨O	óžÝ±Öv20140711_00517_stKsd068@ëÂCrüý?3Ôt@€E'ä×=È(¼@A?@õÃe¾"záE'}qDY±ÛDà°¼A‡¤œ>Þã	óžÝ±Öv20140711_00519_stKsd068@ëÂCvWe?$ê@€EŒ×ì=š`˜?ÄC@õÃb¾'ë…E®Dæ"ÁDàêéAˆcõ>ʺ	óžÝ±Öv20140711_00757_stKsd068@ëÂEs¬ÐX?!%@€E×ì=²¢°@XXÉ@(Qìe¾ A‰EŒ®DYš^DàÚ^A‰'{>*[p	óžÝ±Öv20140711_00759_stKsd068@ëÂEvðaÒ?¿é@€EŒO==ÃØ$?À™?úáHb¾§l‹EŒA…Dæ'ðDà™HA‡s'=ønñ	óžÝ±Öv20140731_00133_stKsd068@ëÄÀX6>?Hmw@€E¢C=v²‡>ғí@%¸e¾Ÿ¾wE¢,öDZKuDà'¢A†ˆ>)ým	óžÝ±Öv20140731_00135_stKsd068@ëÄÀ[Êh?^^~@€E¢°==ùþµ=WK¡@ £×b¾˜"uE¢kÃDæ¬DàðöA‡>W›ó	óžÝ±Öv20140731_00277_stKsd068@ëÄÁŸ³"Q?2óé@€E¥Aá=Œ}¬?*á?þ¸Rd¾'hsE¤Â¸DZ_žDày?A‡E‹=ø M	óžÝ±Öv20140731_00279_stKsd068@ëÄÁ£Gr°?\@€E¤Ò®=‰G€>"Â[@
p¤a¾'ñªE¥ {Dæ#×Dà̤Aˆ%>¡6	óžÝ±Öv20140731_00421_stKsd068@ëÄà ü?'@€EŸÌ…='š|>g±F@4zád¾—
=EŸ^)DZ;¦DàÄRA‰É>5Œ>	óžÝ±Öv20140731_00423_stKsd068@ëÄÃ!Ò'«?-(i@€EŸ¢{=™È>¶7@=qa¾"÷ÏEžúDæ>Dà¶úA‡äH>P3	óžÝ±Öv20140731_00469_stKsd068@ëÄɤ¿?M½h@€E¦ÿ=¬{´	óžÝ±Öv20140731_00471_stKsd068@ëÄÍ(‡‰?CI½@€E¦Ïš=gÙ	óžÝ±Öv20140731_00613_stKsd068@ëÄĵv"‡?5 =@€E©ìR=s÷È	óžÝ±Öv20140731_00615_stKsd068@ëÄĸÇ\K?3©Ÿ@€E©æq=½@†7ä@ë…b¾˜bE¨
DæDDà~-A‡>¢	óžÝ±Öv20150313_00413_stKsd068@ëàèؾ¸b?ƒ»@€EƤš=Š<	óžÝ±Öv20150313_00415_stKsd068@ëàèÜå?Ë@€EƆ==¡Ñ	óžÝ±Öv20150610_00181_stKsd068@ëì b¶"?¤0@€E¢é3=É'?ø'9?½p¤e¾Ÿ;dE¤Dh²=DàzwA¬8>Ö	óžÝ±Öv20150610_00183_stKsd068@ëì¤ÀcÞ?ši3@€E£®×=¥»ä?†Ý?¥¸b¾ A‰E¤šöDí™qDá‹A~8ü=ë:	óžÝ±Öv20150630_00201_stKsd068@ëî"äÈV›?%lÜ@€E¢ò=Ÿq˜?ì»é?¯\)d¾ŒÌÍE£"\Dh˜åD௮Avb=¼	óžÝ±Öv20150630_00203_stKsd068@ëî"ê\S?ÿz@€E£\R="³¼?E?µÂA¾™™šE£ŽD턼DàAwem=RÄQ	óžÝ±Öv20150715_00420_stKsd068@ëðcY·p?7jA F2k¤=­ë 	óžÝ±Öv20150715_00422_stKsd068@ëðc_·?&EKA F0r.=žL?ªrø?µÂa¾£SøF1\D톰Dà¥XA^B7<c,	óžÝ±Öv20150718_00568_stKsd068@ëðŽó:Ë?&Kê@€E•¥…=˜jt>¼Ný?k…e¾ˆ´9E–¦öDhe¢Dàç…AR)ç<"†—	óžÝ±Öv20150718_00570_stKsd068@ëðÅÁXdñ?!x¥@€E"?==¹Ô=Á)¾?•Âb¾Ÿ¾wE"¢DíŸ;Dàf°AR#Ó<L W	óžÝ±Öv20150718_00664_stKsd068@ëðÆ|ö‰?m>{@€EÐ®>iê2>§3?¦ffd¾yÛ#EâÍDh;DDá+AR U<B	óžÝ±Öv20160708_00493_stKsd068@ìD~†Ý?7–b@€EqÃ=¾X>lÞ@
p¤d¾"t¼ErDh¼þDà£+Aˆf
>ΐ	óžÝ±Öv20160708_00495_stKsd068@ìDØ,|?<Î8@€EpæR=‹h?¤»Ç@ÌÍc¾ž5?Eq{Díq'DàÊ^A…¤ª>Äw	óžÝ±Öv20170620_01025_stKsd068@ìH©Bî\j?—à@€E–JÍ=Z²0	óžÝ±Öv20170620_01027_stKsd068@ìH©Eɓ1?®°@€E––á=zÆ?	óžÝ±Öv20170621_00090_stKsd068@ìH¿zž,?@r™@€E¼^\=Y—>‰ÿK@e¾'n˜E¼~RDhìÍDà©ìA†R>ô	óžÝ±Öv20170621_00092_stKsd068@ìH¿|áó%?H®'@€E¼;ì=¼eä>%Ê
@(öa¾‰7LE»üfDíyºDàuA‡2¾>ùz	óžÝ±Öv20180508_00829_stKsd068@ìpíݵR?Žº@€E·N{=¹¹À	óžÝ±Öv20180508_00831_stKsd068@ìpí½ž²?€5š@€E·T=µO,	óžÝ±Öv20180511_01126_stKsd068@ìqHØ;?oæ'@€EŸ¤\=§™\@{•N@(öd¾'n˜EŸe×DhoÏDàº^A…§è>.cD	óžÝ±Öv20180511_01128_stKsd068@ìqH…~9l?|%Ê@€EŸ‰Í='¸	óžÝ±Öv20190616_00596_stKsd068@ì£jq4æg?L0@€E|ì>â¥>Ù&@G
=d¾"záE'=Dh.VDá3øA‰²S>Œ,w	óžÝ±Öv20190616_00598_stKsd068@ì£jttì'?QZl@€E|öá=¾W3?}tø@%c¾¤ZEöfDí;DàæúA†•Í>B.	óžÝ±Öv20190813_00427_stKsd068@쪤ùu
?[<:@€EÄòH=Âjü	óžÝ±Öv20190813_00429_stKsd068@쪤ü§?J¤V@€EÅÚ>–À	óžÝ±Öv20190831_00397_stKsd068@ì¬â";w?qÊB@€E´â=>8b@œf?Ýp¤d¾˜"uEµ¥ìDhøRDáÜ{A…4>--¹	óžÝ±Öv20190831_00399_stKsd068@ì¬â–w»£?nd@€E¶Xq="Œ°

==> anc/pub_raw/L222_52_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  272 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	æܵ‰Vv20100305_00935_stKsd068@êû«³—»?@5®@€E²Ò{="ÎH?ƒÆo?"33Q¾¬1E´"{D3"ÝCAZC½<»–P	æܵ‰Vv20100305_00937_stKsd068@êû«µž7c?XÈ
@€E²˜)=åº@hˆX?s33a¾|í'E´J¸DÓ'øCÐåAZéè<¢:(	æܵ‰Vv20100305_00939_stKsd068@êû«¸b½:?Eÿ@€E²2…="ÓÌ@̌R?ù™š1¾~ùÛ
E±CšDÒ`EòòAZ£°<âè½	æܵ‰Vv20100305_00941_stKsd068@êû«»@$??)	@€E²?
=òT@JFý?à.¾–‡+
E²V¤D3ˆ¤EéßAZk<æS	æܵ‰Vv20100326_00857_stKsd068@êþI—ÛO?(?ÛA F5Ïa>à	æܵ‰Vv20100326_00859_stKsd068@êþI˜À?*²ìA F5ښ=ó G@8¨@7®a¾xÔþF8ÌHDÓ`CBAM<ªéO	æܵ‰Vv20100326_00861_stKsd068@êþI¤_ ¤?'/çA F6WÒ><¬	æܵ‰Vv20100508_00339_stKsd068@ëªù2ü'?H?UA F3Î=ߪÔ?Ú˜?Àa¾™‡F2'ìD=úBùiyAUíh<ñô	æܵ‰Vv20100508_00341_stKsd068@ëªÿê±d?gJÈA F4]û>e/+?ã¤?Ü(öa¾å`F2óÍDØQXBîp!AV=`<´¦Ö	æܵ‰Vv20100508_00343_stKsd068@ë«횣?lç+A F4fÃ=">T	æܵ‰Vv20100508_00345_stKsd068@ë«Q?JÒ)A F3­$=¼þ@ÙFx@
áH0¾›¥ã
F3.D=SdE:)AVè<§ž	æܵ‰Vv20100625_00658_stKsd068@ë	©‰«ð‰?Iÿä@€E‰º
=Ð:?}'?ŒÌÍa¾Ÿ;dE‰jÍD=vÙB÷‡Ae¹<àJ'	æܵ‰Vv20100625_00660_stKsd068@ë	©ŒçŸa?LQ*@€E‰–Í=thð?6n?k…a¾—PE‰ÒfDØ-²Bë6FAe¶ô<Ìhœ	æܵ‰Vv20100625_00662_stKsd068@ë	©,¶?BÀ
@€E‹%ö='rA
€D?ª=q0¾Ÿ¾w
E‹DÖ
ºE±ÓAf?Y<ðd	æܵ‰Vv20100625_00664_stKsd068@ë	©"Õ_m?G½@€Eˆ…\=–ìT?÷N?×
=/¾"t¼
Eˆ€fD=E0AfO=Ca	æܵ‰Vv20110513_00437_stKsd068@ë1é¸1Š<?¬…@€E'"…=š‹D?Ï_y?°£×`¾–‡+E'ФD8—}B×õ?Ab%µ<¢>¼	æܵ‰Vv20110513_00439_stKsd068@ë1默lž?)â@€E'×=›e°?º±'?\)`¾ŠÀƒE'RDÕ¤{BÌV‡Ab^<µQ8	æܵ‰Vv20110513_00441_stKsd068@ë1é¾ñR?¬@€E'G3="ß @*}C?èõÃ1¾™™š
E'ëšDÔ0þEk'Ac>=
pq	æܵ‰Vv20110513_00443_stKsd068@ë1éÂ>3A?lÞ@€E'S="u >³¾@0£×0¾'n˜
E'ÃD8;dE6åAaÜ]=]	æܵ‰Vv20110514_00773_stKsd068@ë2	¦´¿æ?7dn@€E§¢R=ŽM•@"8?˜Qì`¾ˆ´9E§=D8ÖéBÛ7ÏAbör<Î	è	æܵ‰Vv20110514_00775_stKsd068@ë2	ª0Šâ?-1ª@€E§§…=Š5<@¢Ä9?—
=`¾'\E§®DÕØÕBÏu?AcZ<â[	æܵ‰Vv20110514_00777_stKsd068@ë2	­–Ñ"?-8œ@€E§Ù
=™Œ@e#Ö?—
=2¾²-
E§=DÔ:^Eu?Ac:š<©&Z	æܵ‰Vv20110514_00779_stKsd068@ë2	°ê³è? à@€E§J{=Šè?Y-5@
=0¾–
E§é
D8@EEüAdlR= ¹Ç	æܵ‰Vv20110515_00804_stKsd068@ë2*FÚº¡?kÑ@€E¦Ã=µÄ<> 	Y?¬ÌÍa¾—
=E¦PD8y‰BÕdZAc'W<"é…	æܵ‰Vv20110515_00806_stKsd068@ë2*J8R­?"Ú@€E¦"Ã=À¬?څÃ?â\`¾˜"uE§fDՖ¸BʋÇAc—H<®q	æܵ‰Vv20110515_00808_stKsd068@ë2*MtÒæ?ô½@€E¦Æá= ³@¸Ê¬?ñë…1¾£×

E§Å®DÔüEsðAdk?<鲓	æܵ‰Vv20110515_00810_stKsd068@ë2*PÃí*?|@€E¦ð=¨'Ð@Aã?ã×
1¾"t¼
E§YìD8DEåAd;Õ=o}	æܵ‰Vv20110515_00900_stKsd068@ë2+þ!?æf@€E§Û=º$¼?ÓéK?¼(öa¾›¥ãE§ë…D8ožBÓT{Ac×i<­¿9	æܵ‰Vv20110515_00902_stKsd068@ë2+9­ ?"0@€E¨Ã=œ¬p@"¾?¨õÃa¾‡®E§í×DՎBÉAcÅ<¸©D	æܵ‰Vv20110515_00904_stKsd068@ë2+˜Í?¡¨@€E§ñ)=¦H?ë?Þ¸R1¾…¡Ë
E§­šDÔƒEwmAdS="\	æܵ‰Vv20110515_00906_stKsd068@ë2+»—E?(`@€E§öÃ=ß
Ê?4ç?«…1¾‹Æ¨
E¨®D8BEÛAe<϶	æܵ‰Vv20110517_00883_stKsd068@ë2iÙô2l?ZeÙ@€EŽ:{>íÂ?¦#û?ŒÌÍ`¾£SøEŽ
{D8×®BÙîAed<ñ2¶	æܵ‰Vv20110517_00885_stKsd068@ë2iݾw?eIG@€EŽñ¸=ù'¡?™oR?œ(ö`¾­VE¸DÕ½ìBÎ2-AeV¹=!Ñ©	æܵ‰Vv20110517_00887_stKsd068@ë2iá>8Ë?1ß¼@€E7q=sR¿Aaqx?ºáH1¾¥`B
EÈ¸DÔ7mEfsAf!Ò<öfŠ	æܵ‰Vv20110517_00889_stKsd068@ë2iä˶ø?<*ï@€EÃ=³jð?ˆbÜ?¥¸1¾'ñª
EŽç3D8@"E;ìAeV<ÜÔÿ	æܵ‰Vv20110816_00456_stKsd068@ë=ÂÔŠÎ?–"µ@€E˜t®=¥ÄX@é›?ŒÌÍ`¾ŽVE—pD?ï\BœBA[k!=5¬œ	æܵ‰Vv20110831_00094_stKsd068@ë?ŸÐî…?›#Í@€E¸y=¯‰>æÈì?Y™ša¾¶E¢E¸LD?çB •AYÇ=6¥´	æܵ‰Vv20110831_00096_stKsd068@ë?ŸÔJÐ3?¡Gk@€E¸ð=¼Ý=:Ê
?¡G®_¾³¶FE¸W3DÙP‹B")üAY_Î=TÌ	æܵ‰Vv20110831_00098_stKsd068@ë?Ÿ×škQ?"Æ?@€E¸±f>0<_?°Ž™?J=qc¾©xÕ
E·¥
D×ëßDý
AX".<¼W/	æܵ‰Vv20110831_00100_stKsd068@ë?ŸÛv­?x«Ê@€E¸H®=D8@ŒÝ?záHb¾¤Z
E·ÊöD?‰yDüç\AY­Ø<ÓËÆ	æܵ‰Vv20110901_00218_stKsd068@ë?¿éåF–?Vrf@€EÎþÃ=‹9x=Òbˆ?³33a¾ŽÙEÎy…D?ÜþB¡²-AY6<¤n	æܵ‰Vv20110901_00220_stKsd068@ë?¿íf/Š??-™@€EÏÐR=†-@;,?\)`¾–‡+EÏq
DÙJ B—CAYB<‹z}	æܵ‰Vv20110901_00222_stKsd068@ë?¿ðÑÉâ?[†Ò@€EÐëì=Á¨Œ?§…?s33a¾Òò
EÐpRD×ÜîDý2AYBz<¨Y	æܵ‰Vv20110901_00224_stKsd068@ë?¿ô8ܕ?Q
@€EÑM¤=Ûµo>f?·
=\¾'ë…
EЗHD?…ÓDüäÝAYÐ<ß¼	æܵ‰Vv20110904_00628_stKsd068@ë@"¶§ìï?D[@€EŸ×=äõ?¡¤c?¥¸`¾~ùÛEž…D?Õ?B™×
AX)¼<¥™q	æܵ‰Vv20110904_00630_stKsd068@ë@"º"©?6"I@€EŸ¸=­Ë\<èi_?Š=q_¾–‡+Ež²RDÙNúBDAXI.<"I	æܵ‰Vv20110904_00632_stKsd068@ë@"½<ìš?J:–@€EŸ=띔?3?aG®b¾¡G®
EžCìD×±'Dý<þAX¬´<‰7œ	æܵ‰Vv20110904_00634_stKsd068@ë@"À_ w?@o²@€EžIì=ýËë?ä—é?\)S¾'hs
EËHD?pöDü‹;AXòî<ž%	æܵ‰Vv20110916_00335_stKsd068@ëA¢<é?=¾@€E£6ì=¹mÄ?t6ò?™™ša¾…¡ËE¢!®D@BŸ)üAV\<Á"Ù	æܵ‰Vv20110916_00337_stKsd068@ëA¢@9 ?BK‰@€E¢¤=ÇÆë?Z•›?p£×_¾‰7LE¡Ñ®DÙF5B"ÌJAV;*<t‡		æܵ‰Vv20110916_00339_stKsd068@ëA¢DpLÄ?Zäê@€E ®>æ=FZ?G®b¾§l‹
EŸ\fD×ÐîDüñAV™Ð<¾œ/	æܵ‰Vv20110916_00341_stKsd068@ëA¢HÂv³?X{@€Ežà¸=غ•?d)L?p£×S¾‡®
E;…D?}DüåãAVÂ9<­"	æܵ‰Vv20110920_00182_stKsd068@ëB!Ð@tº?*lt@€EÅóÃ=Æ)A(5¤?¦ffa¾—
=EÅ*¤D?ðÅB›T{AUô¼<¡rã	æܵ‰Vv20110920_00184_stKsd068@ëB!ÔaáÇ?&Å@€EǏ=î]²>p™2?œ(ö_¾¤Ý/EÆØDÙ_
B¡ËAVX<lf	æܵ‰Vv20110920_00186_stKsd068@ëB!Ø.Ő?)9|@€EÇÍ\=ʹb?ðtÚ?Ÿb¾ª~ú
EÇáÃD×´)DýHAV€R<³¬v	æܵ‰Vv20110920_00188_stKsd068@ëB!Ü0·?(-ß@€EÈBf=¤>¤Bf'©@@£×Q¾»dZ
EÉ=HD?$ÝDü¿3	æܵ‰Vv20120305_00443_stKsd068@ëW#Šß?!ÄÜ@€E³ÿš=éN?úÂ?ª=qa¾›¥ãE¶0{D?¹'B£X"AZ}K<¢°ù	æܵ‰Vv20120305_00445_stKsd068@ëW&ŸÑí?!ÌÓ@€E³Ì==ê/ã?íÌ:@_¾ˆ´9EµZDÙÉB™‡®AZ!Ò<åpU	æܵ‰Vv20120305_00447_stKsd068@ëW)Þ}?!³@€E²"=ÒêZ@ôLð?µÂa¾ž5?
E³öD×ÜÕDý¼AZ]ê<›Ü"	æܵ‰Vv20120305_00449_stKsd068@ëW-Ñ?$_û@€E¯Ìá=ÇIt@¨>˜?÷
=_¾›¥ã
E²^öD?1‰DýÅAZÏó=!	æܵ‰Vv20120308_00588_stKsd068@ëWhÍâkÅ?+ƒË@€EÚh×=Œd(@]¨Å?ٙša¾š¬EݨÍD?'oB¥§ðAZœ<ë¢Z	æܵ‰Vv20120308_00590_stKsd068@ëWhÐöíÞ??¶ú@€Eږ×=Â#@@YÕõ?¯\)^¾—
=Eݱ×DÙ,‹BšYšAZ<´›'	æܵ‰Vv20120308_00592_stKsd068@ëWhÔ­P?0îW@€EÚÙH=µòh@6Ó?ƒ×
b¾‹Æ¨
EÚùqD×ðœDüô¤AYf¡<Ÿ×5	æܵ‰Vv20120308_00594_stKsd068@ëWh×>…?(ψ@€EÚ¦®=™»ð=Ѓ\@Qìb¾˜"u
EÜMHD?1HDý@¼AYø<ðh	æܵ‰Vv20120311_00503_stKsd068@ëWÌA¥—)??ä@€E¥ø{=ÎÖ?ìá.?ÔzáN¾'hsE§öD?ÌþB£VAYkØ<Åû	æܵ‰Vv20120311_00505_stKsd068@ëWÌD¼¢Þ?Âý@€E¥Èö=Ûó?1Ÿv?Æff_¾'JE¦I×DÙ>VB—p!AXâÂ<ª¤R	æܵ‰Vv20120311_00507_stKsd068@ëWÌGù32?!@€E¥…=í³b>'n?'ë…`¾˜b
E¦Ã®D×ÞÁDýAY8Ö<vk	æܵ‰Vv20120311_00509_stKsd068@ëWÌKÝ+?I@€E¤î{>
ë>v^ì?¬ÌÍ`¾¤Ý/
E¦MšD?hsDýÛAXÒ <±»è	æܵ‰Vv20120313_01106_stKsd068@ëXcNS ?§nÄ@€E¡…=aëÈ>oK\?…¸`¾ª~úE¢D?š^B¤îAXçÆ=dOå	æܵ‰Vv20120313_01108_stKsd068@ëXf‰Œ[?§ÙÈ@€E Â
=¨$?Þ +?€^¾¡G®E¢$¤DÙ. B—¢NAY!Ú=K³	æܵ‰Vv20120313_01110_stKsd068@ëXiÃþr?•'¨@€E Ú=ÒP=ÛÝð?šáHa¾¸Ôþ
E Ù
D×åyDýwAY:Ì=:	æܵ‰Vv20120313_01112_stKsd068@ëXlâ·?ª9t@€E ¸f=±Œ?(_ ?}p¤`¾À
E ÐD?A‰DýÉAXF[=X¤	æܵ‰Vv20120321_00454_stKsd068@ëY̲ §?7LÂ@€E°š=çÃ>d–?±ë…a¾r°!E³(D?¯ðB¥º^AW	A<¦<Í	æܵ‰Vv20120321_00456_stKsd068@ëYÐ0f?HÁ@€E°k×=£Wp?$©ü?â\^¾'hsE´ŸqDÙ'+BšùÛAWó <ø+:	æܵ‰Vv20120321_00458_stKsd068@ëYÔK‡?AŸ¢@€E±=¶ùÐ?©Š'?Ç®a¾‡+
E±cqD×ù?DüòáAWvê<²|4	æܵ‰Vv20120321_00460_stKsd068@ëY×}_§?Gò@€E°è=³¾¸>7…?‡®b¾å`
E±Á
D?4îDýH{AWx—<Œ¥"	æܵ‰Vv20120322_00294_stKsd068@ëY)Z´â?õ9@€E«•3>ÜnÜB	[@'®I¾–‡+E­ŠáD?ÙXB¥¼j	æܵ‰Vv20120322_00296_stKsd068@ëY)^QY?RÁX@€E«³R>VÍâ@´ì¥?šáH_¾hr°E­]\DÙðB™ÄœAWy<¿m'	æܵ‰Vv20120322_00298_stKsd068@ëY)b+8"?`s:@€E«ò>›`ó@ˆ_æ?³33b¾bN
E¬œ¸D×êDýbAW
¢<Øêq	æܵ‰Vv20120322_00300_stKsd068@ëY)e¥ÜH?˜ÞÃ@€E¬n>Ù¸@mÓ?ñë…b¾aG®
E¬qÃD?NDý-¢AWdY=
Úî	æܵ‰Vv20120323_00569_stKsd068@ëYJYw¥©?Q¸-@€E©MÃ=³ä?E{å?¹™š]¾/E«6öD?ÙhB¦e`AV¶<¢¿9	æܵ‰Vv20120323_00571_stKsd068@ëYJ]+w?<W†@€E©Ðö=½CÔ@"*?§®_¾¨õÃE¬7DÙ7×Bš'hAV"<•ÿV	æܵ‰Vv20120323_00573_stKsd068@ëYJ`ä;©?Y¢×@€Eª:ì=X?€î~?xQìb¾£×

E«?HD×Û#Dý)AVÿè<žM	æܵ‰Vv20120323_00575_stKsd068@ëYJd¡$}?=;Ø@€Eª›Ã=×`v@•"z?°£×b¾ˆ1'
E«¹HD?pÕDýPZAW(m<AÌ	æܵ‰Vv20120527_00546_stKsd068@ëae1%qª?@Ú¬@€E Tö>Fn?Ü?î{a¾\)EŸÀ)D?ŸßB¥ªArÖ0=rÜÊ	æܵ‰Vv20120527_00548_stKsd068@ëae4òZÑ?^@€E  )>3>Ê°µ?Ôzá^¾Ÿ;dEžðDÙ-ÛB™NVAr?N=bQì	æܵ‰Vv20120527_00550_stKsd068@ëae8âÄ?[¦¹@€EŸÂ)=¶X@jŸ?µÂb¾ß;
EÔöD؁DýƒArI=1Pè	æܵ‰Vv20120527_00552_stKsd068@ëae<‰(?]ÄR@€EŸ—==ÌÚâ@0øp?ØQìb¾ŽV
EÃ\D?7mDý0¤As5Þ=`	æܵ‰Vv20120531_00217_stKsd068@ëaã=@?U!ß@€E À=Õ]K@r)@`¾™™šEŸ£D?ÏB¨CAsA=|ú'	æܵ‰Vv20120531_00219_stKsd068@ëaã·?†}@€E \á=ɯ÷?•YÁ?Ýp¤_¾\)EŸu3DÙ@B›íAs¹Í=º"­	æܵ‰Vv20120531_00221_stKsd068@ëaãÀ
L?²­£@€E n=Ê<Ì	æܵ‰Vv20120531_00223_stKsd068@ëaã®‰Á?Yqü@€EŸÛ×=º€@ "c?ñë…b¾¯ 
EžD¸D?ZÑDýQAt0
={‰û	æܵ‰Vv20120601_00333_stKsd068@ëbïî•I?ÌF@€E²ŽÃ=Ÿ!œ?õ#Ÿ?šáHN¾\)E²ò)D?àsB£ÅAs¹m="Úì	æܵ‰Vv20120601_00335_stKsd068@ëbóÁþ¾?XS@€E²é…=³×T?AkÕ?¹™š_¾n—E²šDÙG…B—ÔþAs*À=WGõ	æܵ‰Vv20120601_00337_stKsd068@ëb÷£:,?o-@€E²Ö…=¦´¨@a;®?Š=qb¾å`
E³iD×çDDý/mAr®'=(^	æܵ‰Vv20120601_00339_stKsd068@ëbû=?L!@€E²öš=¥wœ?¼>Ö?¦ffb¾ž¸R
E³É…D?RÑDý';As	L=
]¤	æܵ‰Vv20130429_00544_stKsd068@닍yle?5ù/@€E¾è…=¥Ü@å*@ÌÍa¾ƒoE¾D@#¦Bž,‹A€µ±>V¢	æܵ‰Vv20130429_00546_stKsd068@닍|h5?1¼9@€E¾ýq=†Gˆ@}É?øQì_¾ß;E½úÍDÙT¤B–:áA—8=Î	æܵ‰Vv20130429_00548_stKsd068@닍¶
ï?"C@€E¿{š=¥ç°=ýÖ?ìÌÍ`¾£×

EÀ@{D×åËDý#3Ab=¾0s	æܵ‰Vv20130429_00550_stKsd068@닍'Ò­·?íŠ@€EÄH=†}X@^X@ÌÍb¾©ûç
EÊfD?`Dý\JA'v¦>~2	æܵ‰Vv20130526_01211_stKsd068@ëŽêSv¤ø?£\n@€E—òR=¾q@s?úáH`¾§l‹E•¿3D@)B 3¶Awæ+>.	æܵ‰Vv20130526_01213_stKsd068@ëŽêVş?ª&@€E˜îH=DñX	æܵ‰Vv20130526_01215_stKsd068@ëŽêZ/PÐ?§_É@€E™¼f=êÄr@Dâ?ñë…`¾£Sø
E™]3DØ
oDý2VAv¢>
*™	æܵ‰Vv20130526_01217_stKsd068@ëŽê]w$$?šƒ@€Eš3=²Ž@¾~ú?ó33b¾²°!
EšLáD?MDýŽ¨Atàü=þ…1	æܵ‰Vv20130627_00454_stKsd068@ë'âë$Ò?40"@€E¹š= V4?K.ÿ?¦ff`¾‰º^E´RD@ËB¦LÍAg ¿=B•	æܵ‰Vv20130627_00456_stKsd068@ë'â"&˜›?D;¹@€E×=Þ?
@ڍ?À_¾k…EøDÙABvFAgºT=h"	æܵ‰Vv20130627_00458_stKsd068@ë'â–v^¬?Vä@€Eyf=ñ'@Ÿï¦?¸Qìc¾j~ú
E›…DØ.wDüÿuAh\?=üŸ	æܵ‰Vv20130627_00460_stKsd068@ë'â™s®ù?#Êh@€E¦š='Ü@;?ua¾š¬
ErRD?2oDýÈöAgH<'œ¯	æܵ‰Vv20130629_00550_stKsd068@ë"#ºô¡>úç[@€Etì=Ÿ‡L?'ÛÖ?×
=\¾s¶FEu5ìD@°B¤yXAgEÞ=ó	æܵ‰Vv20130629_00552_stKsd068@ë"#¾/{>ý¹Þ@€EtG×=ÎaÐ?ûÎc?Š=q_¾™‡EuJ¸DÙF5Bœ²-Ag"ˆ<¨í×	æܵ‰Vv20130629_00554_stKsd068@ë"#ÁŠ^"?žµ@€Esò==ÌÍX?"wÌ?\(öa¾"÷Ï
EtaìDضDý
ÓAgçë<|ÛB	æܵ‰Vv20130629_00556_stKsd068@ë"#ÄÞT?lh@€Es Í=´ðl=… à?¬ÌÍb¾˜"u
Et5šD?8bDý«LAhU<¾™	æܵ‰Vv20130711_00247_stKsd068@딡mKèŒ?ê@€E™ÂH=ÑÁ@éf?°£×`¾£×
E™ÊD@7B§Ag»<¼g†	æܵ‰Vv20130711_00249_stKsd068@딡p¶áÔ?ÙÙ@€Ešj
=útÇ>sH?ÁG®_¾˜"uEš6DÙG3Bžœ)AfÿÓ<÷ô		æܵ‰Vv20130711_00251_stKsd068@딡taKt?
ŒÍ@€EšK{=ڍ?³½?¨õÃc¾£×

EšÂáDØ$ƒDüöAfÈ<ÍÁK	æܵ‰Vv20130711_00253_stKsd068@딡w±‡¢?á@€Eš8f=´ÏŒ>BÓ?Ê=qa¾˜b
EšA3D?9DýÏçAf·<áÅw	æܵ‰Vv20130713_00723_stKsd068@ë"ä§È%É?,{@€E‡Pá>`U?­9Ð?Š=q]¾š¬E†À¸D@ÏB£ŽÙAe¤¿<Ç5­	æܵ‰Vv20130713_00725_stKsd068@ë"ä«@Jž?'ž@€E‡×>–^?çrç?˜Qì_¾uE†RöDÙ[®Bš[¦Ae€<©âC	æܵ‰Vv20130713_00727_stKsd068@ë"䮏J
?=@€E†âR>=ý}@GXÌ?£×
a¾ŽÙ
E‡#3DØDý'–Af54<ȗ	æܵ‰Vv20130713_00729_stKsd068@ë"ä²!ËW?2'@€E†ZR>Ø?<ñß?‹…b¾‡+
E†'…D?G+Dý'HAeÆ<·[	æܵ‰Vv20130716_00180_stKsd068@ë•?× 2z?DTå@€EƔ\=¯A,?vHˆ?G®`¾ÒòEÅÑD@
B§˜"Ae[¯<ÅZX	æܵ‰Vv20130716_00182_stKsd068@ë•?Ú4ää?8O@€EÇ
ì=Áê >gaö?€_¾Ÿ;dEƄ=DÙIÛBŸl‹AdìÉ<®$d	æܵ‰Vv20130716_00184_stKsd068@ë•?ݖ^&?2͸@€EÈh=¶4ô?Ž¸(?ٙšb¾ƒ•
EÆØöDØÏDüÝAdê[<þ³l	æܵ‰Vv20130716_00186_stKsd068@ë•?àØÏ??ÇÚ@€EÉOÃ=£­(=öê5?"33a¾˜"u
EÈ(öD?:DýÝAe?¤<ãŸ	æܵ‰Vv20130716_00420_stKsd068@ë•A¸)Ù?*–³@€E¾qH=§ß <c‹?p¤`¾j~úE½
D@!ËB¥C–Ae&#<¿Ý-	æܵ‰Vv20130716_00422_stKsd068@ë•A»×7?*–ô@€E¾¾R=˜Œ@s	—?ٙš_¾D›¦E½u3DÙN^Bž²-AeVç=7k	æܵ‰Vv20130716_00424_stKsd068@ë•A¿aTY?4{E@€E¾r{= 0@>Ôm"?¡G®c¾'ë…
E¾
…DØ!DýJAeÔÆ<׶ò	æܵ‰Vv20130716_00426_stKsd068@ë•AÂÝåú?$°,@€E¾a¸=ÉÞä@×uî?°£×a¾˜b
E½ì¤D?Q'DýÇÇAeâ<Þc	æܵ‰Vv20130716_00612_stKsd068@ë•CF @?5¦Ü@€EµSq=Œ ¬?™6M?¢\`¾"÷ÏE´Ý\D@'+B¦4¼AeQû=#–	æܵ‰Vv20130716_00614_stKsd068@ë•CI·>E?KÔ@€E´ºö=Ô[?q'?«…^¾…¸E³ŽáDÙMšBž/Aeû'=		æܵ‰Vv20130716_00616_stKsd068@ë•CMà;?U,¶@€E´®{=óµ@®?£×c¾•
E´áDØ*‡DýÑAeùq<Ý3š	æܵ‰Vv20130716_00618_stKsd068@ë•CPmƂ?@–…@€E´Œ3=sVø?§:'?‡®a¾ŒIº
E´°áD?MDýÀ)Aeº'<ß#~	æܵ‰Vv20130716_00804_stKsd068@ë•DЮ©K?'vR@€E®g=¾Ø@ KY?œ(öZ¾›"ÑE®µ®D@"oB¡ëAeHj<Ð'ä	æܵ‰Vv20130716_00806_stKsd068@ë•DÔUþ?4Þ@€E®)=Ž
€@¾èG?Ó33_¾ª~úE®ÔRDÙ\B™èsAeœ=	æܵ‰Vv20130716_00808_stKsd068@ë•D׉n©?!Ì@€E®4=™ü>É©?W
=a¾²-
E®‹ÃDØ	/DýAeõ<q%,	æܵ‰Vv20130716_00810_stKsd068@ë•DÛÞa?$x"@€E®
¤=•c$?O­8?Þ¸Rb¾~ùÛ
E®E\D?IDýŽéAf]Œ<ïa	æܵ‰Vv20130716_00996_stKsd068@ë•FMNWQ?e,@€E°ïì=¶©œ>â?¾¸Ra¾œ(öE±³×D?úoBŸIºAeò=#ý±	æܵ‰Vv20130716_00998_stKsd068@ë•FPŽbÚ?nuâ@€E±š=dsÐ>{ô"?ˆõÃ_¾Å¡ËE±¥qDÙLsB™äÝAbÝ>=I
(	æܵ‰Vv20130716_01000_stKsd068@ë•FSç-v?YÒ@€E°¤á=…{h@Ìd?œ(öb¾¨r°
E°ÜD×çøDýhîAe.<缑	æܵ‰Vv20130716_01002_stKsd068@ë•FWºž?r"í@€E°M3=§Ö‡>‹?®{b¾¢Ðå
E°fD?ƒDDý`åAfy=éƒ	æܵ‰Vv20130717_00107_stKsd068@ë•_š&ÇÀ?K@€E݇ö=™œ?dZ|?\)`¾å`EÕPáD@…B¨(sAde?<ü|	æܵ‰Vv20130717_00109_stKsd068@ë•_<F,?a@€EóEš=·VT?éǜ?Ã×
X¾p£×EöÚ=DÙOBŸÐåAca >Ag	æܵ‰Vv20130717_00111_stKsd068@ë•_ šH?¦R@€EÚ])=¡+ì>¶Âÿ?¹™šd¾¥`B
E×àDØ 9DüðÝAe<Ý­á	æܵ‰Vv20130717_00113_stKsd068@ë•_¤(ï
?
øó@€EåÙ¸=¹=?;V?ƒ×
b¾™™š
EäRD?8¤DýçTAeN<÷³—	æܵ‰Vv20130720_00235_stKsd068@ë•À«"Mª?à@€E€nR=W-q?µ5ç?‡®`¾¹Û#E•HD@ãB§wÏAd§À=*6ü	æܵ‰Vv20130720_00237_stKsd068@ë•À®÷Ix?Š_Ô@€EiÃ=¹¸> üŽ?ƒ×
_¾·ÎÙEèöDÙL¤BŸ6FAdßF=1'|	æܵ‰Vv20130720_00239_stKsd068@ë•À²2²…?Üÿ@€E'8=ª
?ŽÏö?½p¤d¾¦ff
E×HDØ!DüúNAe s=d½õ	æܵ‰Vv20130720_00241_stKsd068@ë•ÀµWE?…^@€E')=Z–·??¡ç?"33a¾¸Ôþ
E'{D?®DýÍ?Ad }=úê	æܵ‰Vv20130720_00475_stKsd068@ë•Â¢*&Å?€»w@€E"ì=VëÇ@è(î?³33`¾–Eƒ)D@9ªB¤1ªAeۀ=DO·	æܵ‰Vv20130720_00477_stKsd068@ë•Â¥œL&?‰·w@€EƒRÃ=–mä@J0p?§®_¾°£×EæÍDÙZoBœ[¦Af¶Ð=Fnm	æܵ‰Vv20130720_00479_stKsd068@ë•Â©Ç(?¾ @€Eƒp)=·@±(?Ôzáb¾¯ 
EƒNáDØDýÑAcº'=û‡9	æܵ‰Vv20130720_00481_stKsd068@ë•Â¬'?
?ˆ-L@€E'w®=i¨@r]?'ë…a¾§l‹
E'á®D?g+DýÍ¢Aeh*=NyÍ	æܵ‰Vv20130720_00715_stKsd068@ë•Äšh?vg`@€Eq
=žòÀ?£ß<?k…a¾«En…D@B¡~wAd*<ð¸	æܵ‰Vv20130720_00717_stKsd068@ë•Äžx?v™k@€Et=´ÊÄ?H—€?^¸R^¾¸QìEr3…DÙQqB™!HAe#+=T§f	æܵ‰Vv20130720_00719_stKsd068@ë•Ä¡oK'?Uv@€Ev13=cû'@2t?¡G®`¾¥ãT
Evƒ×D؍Dý1šAdÚ²<ð²'	æܵ‰Vv20130720_00721_stKsd068@ë•Ä¤´T?á@@€EzH=ùS¢>!8û?Tzáb¾£Sø
Ez"D?EÃDý|‹Ad¸=
­Ç	æܵ‰Vv20130720_00907_stKsd068@ë•Æî"?|dÑ@€EŠ
=Fåi=ò ?Àa¾›"ÑEŠ©HD?î‡B Ü¬Ae
î=TùÓ	æܵ‰Vv20130720_00909_stKsd068@ë•Æ"n9™?…ˆ@€E‡;ì=ÄlÜ@<)?¡G®_¾²-Eˆ×…DÙ;ßB˜I7AdóÁ=RO;	æܵ‰Vv20130720_00911_stKsd068@ë•Æ%ªn©?~8®@€E…j¸=s/‰?؃?—
=b¾° Å
E‡%šD×õÛDý3ÏAdË=
&{	æܵ‰Vv20130720_00913_stKsd068@ë•Æ(뱔?‡#ž@€EƒÉ¤=†‰¨?*6Ó?ˆõÃc¾¨r°
E"…D?núDý\ÅAdÈ=¿÷	æܵ‰Vv20130721_00418_stKsd068@ë•âœéZ?-0q@€E<à="¤Ä@¤Ö?˜Qìa¾•E:áD@(¤B¥†¨Ad>x<¼ÜQ	æܵ‰Vv20130721_00420_stKsd068@ë•â K41?uJY@€E?q®=¨­ð?åàK?aG®_¾ˆ1'E=Ë®DÙGøBžT{Adœ·<ó—¬	æܵ‰Vv20130721_00422_stKsd068@ë•â#¿‹?7—@€E@õÃ=‰R¥>Ûá?p£×b¾¨r°
EAè{DØ&5DýšAd²	<Š½«	æܵ‰Vv20130721_00424_stKsd068@ë•â'<Œ?=ki@€EBÈö=œØ?(™?ŒÌÍb¾¿|î
ED|¤D?STDý¾oAd+<»9ø	æܵ‰Vv20130721_00658_stKsd068@ë•ä.Gf?Yçl@€E+í\=¿à">x¨=?šáHX¾›¥ãE+»×D@B¢2-Ad¶E<ñva	æܵ‰Vv20130721_00660_stKsd068@ë•ä2
c–?N©@€E,u®=‰y˜?³ž?ž¸R^¾–‡+E,MDÙOB™ÂAeF<í³Ñ	æܵ‰Vv20130721_00662_stKsd068@ë•ä5±Ø€?Xo"@€E,ö=·º$?O?•Â_¾§ïž
E-YìDزDý!ÛAdrà<Ú	æܵ‰Vv20130721_00664_stKsd068@ë•ä9=Éd?Lh—@€E(kš>	O´?ìª?€b¾¨õÃ
E*
D?H´Dý~fAdP§<¹áa	æܵ‰Vv20130721_00898_stKsd068@ë•æ1vŸï?F@€E=ˆ¤=¥ >7Kh?‹…a¾¥ãTE=S
D?þ5BŸ‰AdW<×$†	æܵ‰Vv20130721_00900_stKsd068@ë•æ51?=‰@€E?X=='´?ŽFÀ?@^¾ª~úE@Þ=DÙ<jB–¢ÑAer<•		æܵ‰Vv20130721_00902_stKsd068@ë•æ8"±}?A
@€E=0=> ÿ@DèÂ?œ(öb¾­V
E>²áD×÷çDý8ƒAdÑù<Ú¹Ë	æܵ‰Vv20130721_00904_stKsd068@ë•æ<8û?9͐@€E:QÃ=€…$@àá?\)c¾©ûç
E;«3D?HbDý[TAdVç<Æêè	æܵ‰Vv20130728_00508_stKsd068@ë–Ãhùn?nï@€E¢Ž="ªp@í?Ã×
Q¾£×
E£]qD@0bB¢³¶Adnå<Ë:¼	æܵ‰Vv20130728_00510_stKsd068@ë–ÃlRß ?ܤ@€E¢Ä)=: @&Ä?ÁG®_¾"záE£SDÙYªB™Š=Adgl=ŸV	æܵ‰Vv20130728_00512_stKsd068@ë–ÃoÊm¢?TÛ@€E¤ì®=ª(ì?ãf¾?У×_¾¨õÃ
E¥'ÃDØ
'Dý%¢Ad><سÈ	æܵ‰Vv20130728_00514_stKsd068@ë–Ãs:ý?y@€E¥Õ¤='ºE?{Ÿ{?Š=qb¾™™š
E¦ô=D?GmDý™Adý<•-g	æܵ‰Vv20130729_00102_stKsd068@ë–à›Ýg?,³h@€E¦Zf=•ÁÜ?婀?\(ö`¾/E¥(áD@¸B§eãAdlô<ÐL8	æܵ‰Vv20130729_00104_stKsd068@ë–àŸ=2?D;r@€E¦Í='µhA

?hõÃ_¾›"ÑE¥'ìDÙIªBŸ¥`Adë<®úF	æܵ‰Vv20130729_00106_stKsd068@ë–ࢦ®*?/Á<@€Eªf=''x@•ü«?p¤`¾/
E§ÖRDØTDüöÑAd8c<¦ºí	æܵ‰Vv20130729_00108_stKsd068@ë–ઝþ-?-˺@€E¨˜á=֒Á@2ñ–?8Qìa¾Oß
E¨
D?EPDýÙAdoâ<¬xy	æܵ‰Vv20130730_00179_stKsd068@ë—ôVu?fI{@€E°o=ç§@窐?¨õÃ`¾ŒÌÍE¯jRD@L)B§?}AecÊ=Ä\	æܵ‰Vv20130730_00181_stKsd068@ë—÷"/?V7P@€E±&==俤@(0†?fff_¾¥`BE°|DÙYÃBŸ[#Ad¢Z<â'	æܵ‰Vv20130730_00183_stKsd068@ë—û,ü¸?Q`–@€E±nf=¾ä@?·?'ë…c¾ª~ú
E±q
DØ-'DüäîAen<ß±»	æܵ‰Vv20130730_00185_stKsd068@ë—þyå?==B@€E±6=±@??ƒ×
a¾²-
E±Œ¤D?9ªDýÛ¾AdY|<Ò
D	æܵ‰Vv20140705_00085_stKsd068@ëÁI9ʧ?joþ@€E8f=L¨O>Àªu?"33`¾ºáHE›šD0¬þBª§mA^åý=âb	æܵ‰Vv20140705_00087_stKsd068@ëÁLÍ
9?o"&@€E j{=x¥?©' ?ˆõÃ_¾µ?}EžDњÉB¡±'A_:`<Ò£	æܵ‰Vv20140705_00089_stKsd068@ëÁP©
{?}|@€E p)='óÄ@–¡?œ(öc¾¸Qì
EŸþfDÐRDüø´A^üD<üŠ	æܵ‰Vv20140705_00091_stKsd068@ëÁT½k?tz³@€EŸ›Ã=֘þ?jìØ?ÁG®b¾¿|î
E ›\D0*NDþA_1é=^	æܵ‰Vv20140711_00519_stKsd068@ëÂCvWe?$ê@€EŒ×ì=š`˜@!>?}p¤_¾s¶FE‹ûÃD0ñìB¨*A`ñâ<šœ	æܵ‰Vv20140711_00521_stKsd068@ëÂCyß'?+jÂ@€EŽH=¶I¡?ÂÝ?¦ff^¾e`BE¸DѹÃBŸLJAa§S<•	æܵ‰Vv20140711_00523_stKsd068@ëÂC}½k?$ÖÏ@€E˜R=Ÿ®$@_ 
?záHb¾˜b
EÓDÐDDý"áAaeÊ<eN	æܵ‰Vv20140711_00525_stKsd068@ëÂCèo?+m"@€El\=–"p?<ìª?€b¾ŽV
EÏ3D06‡DýßuAaŠÈ<Œ>Ü	æܵ‰Vv20140711_00759_stKsd068@ëÂEvðaÒ?¿é@€EŒO==ÃØ$?vg…?‹…_¾¥ãTE‹‹…D0ÐöB¢ûdAaÂ<•îH	æܵ‰Vv20140711_00761_stKsd068@ëÂEz*é?0'Ã@€Eká=´§H>-#†?ƒ×
^¾´9XE	ÃDÑ·LB›bÑAaDô<©êË	æܵ‰Vv20140711_00763_stKsd068@ëÂE}qu8?.	@€E"
=Œl@;c_?"33a¾œ¬
E•³šDÐ0sDýFÉAa<G<©w‹	æܵ‰Vv20140711_00765_stKsd068@ëÂE€ºà'?Yxü@€E÷ö=óçs@pZ7?½p¤b¾'ë…
EìD0B=Dý—ÇAa'N<ø˜·	æܵ‰Vv20140731_00135_stKsd068@ëÄÀ[Êh?^^~@€E¢°==ùþµ@bx?Î{_¾'hsE£$áD0ÌB©ÀƒAk^=>A¿	æܵ‰Vv20140731_00137_stKsd068@ëÄÀ_<ü`?L¤ï@€E¢w=ˆh?œ:?Ÿ`¾ˆ´9E¢ù×DÑ°!B¢ƒAkmu=( 	æܵ‰Vv20140731_00139_stKsd068@ëÄÀbóÐG?SQÆ@€E£,=¥ù˜?†F? d¾\)
E£I…DЈÍDýZAk£ÿ<ü…	æܵ‰Vv20140731_00141_stKsd068@ëÄÀf‹9Ú?9'P@€E¢cá=¹º=þu"?ŒÌÍc¾šŸ¾
E¢U3D0STDýêAkÎ<åÅ8	æܵ‰Vv20140731_00279_stKsd068@ëÄÁ£Gr°?\@€E¤Ò®=‰G€>©2B?Š=qa¾ƒoE¥y…D1åB¨'hAk¼À<Þ-Ò	æܵ‰Vv20140731_00281_stKsd068@ëÄÁ¦¬,?¡6@€E¥93=ƒbt?"~Y?£×_¾'ë…E§|DÑâúB -'Al‡<ôÐã	æܵ‰Vv20140731_00283_stKsd068@ëÄÁª>ÂÞ?+ø;@€E¤ö=¹¸¨?§k^?«…c¾\)
E¥(öDРZDý=Ak‰‡<ÜñA	æܵ‰Vv20140731_00285_stKsd068@ëÄÁ­¿?]Á@€E¤»Í=‰P@~'1?Ž{c¾'n˜
E¥³3D0yyDýæAlÿ<ÃÈf	æܵ‰Vv20140731_00423_stKsd068@ëÄÃ!Ò'«?-(i@€EŸ¢{=™È>é˚?¬ÌÍ_¾n—E ÔD1B¦¦fAku=W	æܵ‰Vv20140731_00425_stKsd068@ëÄÃ%\ÛÎ?*Ü@€E ¸=‡!?»]?ž¸R_¾k…E¡JáDÑÎBœ9ÛAk©¹<íþê	æܵ‰Vv20140731_00427_stKsd068@ëÄÃ3DÆ.?$ú`@€E¡§==€rä> €â?³33_¾ž¸R
E¢e
DÐnDý7¦Aj½=hu	æܵ‰Vv20140731_00429_stKsd068@ëÄÃ6ï»d?'."@€E¢'¸=Ž~¤=2ƒ¢?°£×b¾—
=
E£6D0pƒDýœ´AkJ<üØn	æܵ‰Vv20140731_00471_stKsd068@ëÄÍ(‡‰?CI½@€E¦Ïš=gÙ?‹]å?˜Qì`¾š¬E§®D15¢B£KÇAl£<ñÏu	æܵ‰Vv20140731_00473_stKsd068@ëÄІ?Ë?D·Ð@€E§
=z'à>U/?§®`¾š¬E¨4DÑ͚B›šAk¾>=†?	æܵ‰Vv20140731_00475_stKsd068@ëÄÔ£f?U N@€E¦ =ox?ü³?Ç®c¾¡G®
E¦ÞDЎ%Dý@RAkÈñ=¢±	æܵ‰Vv20140731_00477_stKsd068@ëÄ×\R'?O¾V@€E§ì=='Áü@i€?·
=c¾­V
E«ÖD0RòDý ¬Alå=Ú	æܵ‰Vv20140731_00615_stKsd068@ëÄĸÇ\K?3©Ÿ@€E©æq=½?>։?³33`¾¨õÃE¬£qD1HB¡bÑAjµ=Ö	æܵ‰Vv20140731_00617_stKsd068@ëÄļ(¯÷?6ïr@€E©=¥±ü?Æb?ª=q_¾¡ÊÁEª'áDÑ¿¶B˜ÑìAk…<ûæŠ	æܵ‰Vv20140731_00619_stKsd068@ëÄÄ¿ nË?1î8@€Eªö=¬½Ì@?¡G®a¾Ÿ¾w
EªA3DÐjDý]ôAk^¯<ø€è	æܵ‰Vv20140731_00621_stKsd068@ëÄÄÂÛÒy?)"g@€Eª=~ÄI>û?"33c¾¥`B
E«·…D0m'DýtsAkÌa<Ó	æܵ‰Vv20150313_00415_stKsd068@ëàèÜå?Ë@€EƆ==¡ÑA	þv@Qì`¾'n˜EÈ&D@B-B§\)A~!‡>HiŒ	æܵ‰Vv20150313_00417_stKsd068@ëàèßgĊ?$@€EÆ==Ù´@£ú½@0_¾²-EÇØDÙE²BŸPåA}·©>"€=	æܵ‰Vv20150313_00419_stKsd068@ëàèâǀ2?"ø@€EÆq=¼\	æܵ‰Vv20150313_00421_stKsd068@ëàèåéùÙ?«^?@€EÅÈÃ=ŠÆp	æܵ‰Vv20150610_00183_stKsd068@ëì¤ÀcÞ?ši3@€E£®×=¥»äAIÓ}@ë…`¾Ÿ;dE£0¤D@,ÍB©iüAt³ô>ž	æܵ‰Vv20150610_00185_stKsd068@ëì§ûçÂ?ŽËB@€E¤W×>	/@ÉQ?ñë…_¾¨r°E£ÑqD٘Bž½ôArà=	æܵ‰Vv20150610_00187_stKsd068@ëì¬ó¾~?žlì@€E£ñ¸=x¹@…}…?ó33c¾'ñª
E£9HDØÙDüãßAuÜ >›å	æܵ‰Vv20150610_00189_stKsd068@ëì±(ÜÃ?'.@€E¤9=˜	€@·TC?â\b¾/
E£döD?‹×DýÉAqü¸=à«	æܵ‰Vv20150630_00203_stKsd068@ëî"ê\S?ÿz@€E£\R="³¼;œo@®8¾t¼jE£À{D?À"B£A€m=™	æܵ‰Vv20150630_00205_stKsd068@ëî"ôÚbb?—@€E T=·6ì?@©÷@£×_¾†§ðEŸˆ{DÙ)B›<îAx,=¯ÿö	æܵ‰Vv20150630_00207_stKsd068@ëî"úxý?Ìs@€E¦æ)=åž:@)?Þ¸Rb¾ˆ´9
E¦)D×è"Dý'žA~Š¯=–Q	æܵ‰Vv20150630_00209_stKsd068@ëî"ÿ~Å?ñ1@€E¨8
=· 4>ú7?×
=N¾‹C–
E¨õìD?1DýŒA€"=»£	æܵ‰Vv20150715_00422_stKsd068@ëðc_·?&EKA F0r.=žLA_ʏ@^¸RV¾Z¬F.ŸD?æ%B¥1A…ŠA>§^	æܵ‰Vv20150715_00424_stKsd068@ëðcf'#Ô?äA F0>ì=–äÜA‹Êa@|(ö`¾aG®F.O)DÙ;B‰A…§:>&âü	æܵ‰Vv20150715_00426_stKsd068@ëðcmEBª?,m_A F.Ì©=¤G\	æܵ‰Vv20150715_00428_stKsd068@ëðct=NÀ?&`'A F.=¥Vh?"Ï.@W
=`¾Š=q
F.fD?qDý´9A"š¥=×çÓ	æܵ‰Vv20150718_00570_stKsd068@ëðÅÁXdñ?!x¥@€E"?==¹Ô?æP@®a¾Š=qE"œD?¾éBŸ"{A…ö>9-	æܵ‰Vv20150718_00572_stKsd068@ëðÅÄ{OW?!ûr@€E——)=Ë.	æܵ‰Vv20150718_00574_stKsd068@ëðÅÇɂÀ?¼"@€E–U{=¬˜Ô>¯š@1G®M¾'ë…
E–¤¸D×ÌDýQãA…»p>Uö	æܵ‰Vv20150718_00576_stKsd068@ëðÅÊíiz?!•@€E'z
=ÄôD?kÖ@®a¾ž¸R
EÃHD>ùyDýfwA"9Ñ=õC	æܵ‰Vv20150718_00668_stKsd068@ëðƂ¬m1?fbž@€Ed>'Uº@,ü@×
`¾PEXfDÙ¸B•ˆ1A"?Ú>ð	æܵ‰Vv20150718_00672_stKsd068@ëðƉ'u;?p'|@€E"]š>†E…	æܵ‰Vv20160708_00495_stKsd068@ìDØ,|?<Î8@€EpæR=‹h	æܵ‰Vv20160708_00497_stKsd068@ìD…A¢?4€S@€EqNá=x²ñ	æܵ‰Vv20160708_00499_stKsd068@ìDˆ«¥‹?+<@€Eq,='ÁÌ	æܵ‰Vv20160708_00501_stKsd068@ìDŒ¤x?,¿=@€Ep݅=œÇ!@V˜ü@@a¾'ë…
EqýìD?:NDýÕ²A‡3ž>KÌ	æܵ‰Vv20170620_01027_stKsd068@ìH©Eɓ1?®°@€E––á=zÆ?	æܵ‰Vv20170620_01029_stKsd068@ìH©Hf`²?·?s@€E–×á=©œ,	æܵ‰Vv20170620_01031_stKsd068@ìH©KT?•ež@€E—=S{¸	æܵ‰Vv20170620_01033_stKsd068@ìH©MÚXÑ?©ˆŽ@€E–âH=sü	æܵ‰Vv20170621_00092_stKsd068@ìH¿|áó%?H®'@€E¼;ì=¼eä	æܵ‰Vv20170621_00094_stKsd068@ìH¿#N?>T-@€E¼>=­¢"	æܵ‰Vv20170621_00096_stKsd068@ìH¿'Q´(?:W'@€E¼;R=°éL	æܵ‰Vv20170621_00098_stKsd068@ìH¿"æ-?Je@€E¼á>cµ	æܵ‰Vv20180508_00831_stKsd068@ìpí½ž²?€5š@€E·T=µO,	æܵ‰Vv20180508_00833_stKsd068@ìpí
©QH?oÕ|@€E·|á=¯p°	æܵ‰Vv20180508_00835_stKsd068@ìpí
»ÕY?"¾ì@€E·ÑÍ=›\Ø	æܵ‰Vv20180508_00837_stKsd068@ìpíÏuô?t['@€E·ù\=^~™	æܵ‰Vv20180510_00694_stKsd068@ìq$MCª¥?ïÉI@€EŸÕ=yƒ8	æܵ‰Vv20180510_00696_stKsd068@ìq$PèU>?å?@€EŸ.ì=…PÈ	æܵ‰Vv20180511_01128_stKsd068@ìqH…~9l?|%Ê@€EŸ‰Í='¸	æܵ‰Vv20180511_01130_stKsd068@ìqHˆã?ŒkÀ@€EŸˆ=¨7¤	æܵ‰Vv20180511_01132_stKsd068@ìqH‹Œ{#?D3@€EŸ@=wÀ	æܵ‰Vv20180511_01134_stKsd068@ìqHŽ†ñK?€5=@€EŸ?{=¤b	æܵ‰Vv20190616_00598_stKsd068@ì£jttì'?QZl@€E|öá=¾W3	æܵ‰Vv20190616_00600_stKsd068@ì£jw'ð?H¥z@€E~kÃ>	{	æܵ‰Vv20190616_00602_stKsd068@ì£jz›§'?Pœ9@€E~"š=ÝO	æܵ‰Vv20190616_00604_stKsd068@ì£j}–xþ?;ÿÞ@€E~Ø>0A	æܵ‰Vv20190813_00429_stKsd068@쪤ü§?J¤V@€EÅÚ>–À	æܵ‰Vv20190813_00431_stKsd068@쪤ÿ^â?~*²@€EÉ"×>º»	æܵ‰Vv20190813_00433_stKsd068@쪥.
Z?Ž'"@€EÈá
=þŽ	æܵ‰Vv20190813_00435_stKsd068@쪥š[?—Õ€@€EÄì3>8µx	æܵ‰Vv20190831_00399_stKsd068@ì¬â–w»£?nd@€E¶Xq="Œ°	æܵ‰Vv20190831_00401_stKsd068@ì¬â™õiÏ?Uˆf@€E¶hö=÷
	æܵ‰Vv20190831_00403_stKsd068@ì¬âœñÓB?b%ñ@€E¶ûH=¼Ô	æܵ‰Vv20190831_00405_stKsd068@ì¬âŸì?\]Þ@€E¶å=™3°

==> anc/pub_raw/L222_53_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  128 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	Ø&ã"¥v20100305_00969_stKsd069@êû«ñQv•?yÒ@€E°Š{>$ùÉ?¼ˆ?G®f¾…¡Ë
E¯…
D$ǍD¢…'A`éÞ<ÂÝ>	Ø&ã"¥v20100305_00971_stKsd069@êû«ô?1ï?b£(@€E­ÇR=Ø¢z=›Lt?c×
e¾™™š
E¬RDËf°D¢vòAa^<¥ÖŠ	Ø&ã"¥v20100326_00891_stKsd069@êþJÙ?JöA F6>G]>ã¶L?ó33d¾¡ÊÁ
F5èìD$¦%D¢TAZ<ŒÏ	Ø&ã"¥v20100326_00893_stKsd069@êþJ\˜‡? ъA F6ž3=Äå‰>K?¥¸h¾å`
F6DËa/D¢`RAZ1¬<lö›	Ø&ã"¥v20100508_00373_stKsd069@ë«q"F÷?>œÞA F6½Í=üû˜>á`í? e¾'hs
F4H
D,?
D¡§¶A^7'<d°à	Ø&ã"¥v20100508_00375_stKsd069@ë«xYâ?8°ÐA F6ڀ=îá¶>5¿?ž¸Rh¾"t¼
F5IDÏ îD¡Ì¬A]ð®<'·	Ø&ã"¥v20100817_00341_stKsd069@ëC`é	? šñ@€Enô¤=šh ?ãe?k…d¾›"Ñ
Ek¾fD,
D¢çAZó'<z¢â	Ø&ã"¥v20100817_00343_stKsd069@ëCedˆÁ?Ñv@€Eo.¤=¥¡°=^g?¢\g¾œ¬
ElÁÃDÏsD¡Æ A['<œik	Ø&ã"¥v20110513_00603_stKsd069@ë1ë2l­?;Õ@€E™~\=ŽÃÌ@	kÀ?LÌÍh¾‰º^
E˜AÃD'ÛuDŸ"…A_R…<v—v	Ø&ã"¥v20110513_00605_stKsd069@ë1ë5©?ר@€E™–=Kt=Ð=?Š=qg¾/
E˜ùìDÌôÝDŸlœA_Žb<v¿¥	Ø&ã"¥v20110514_00939_stKsd069@ë2
ñ†Ë6?2åÖ@€E¬¦¤="V4>üI^?.{f¾'ñª
E««\D(^ÙDŸ|œA^\<R*,	Ø&ã"¥v20110514_00941_stKsd069@ë2
ôÁÔ?/oø@€E¬ö=€¸=,%?ƒ×
f¾£Sø
E¬EHDÍ3TDŸPbA^…·<Ž	Ø&ã"¥v20110515_01114_stKsd069@ë2,ËÌo?š"@€E¤y=­I‰@›I•?‡®a¾‰º^
E£©®D'ºDŸ®áA\éd<sÆI	Ø&ã"¥v20110515_01116_stKsd069@ë2,Ï'I? @€E¤Á¤=ÿu?z*×?xQìf¾…¸
E£÷HDÌÝãDŸ‹çA\‡<c³5	Ø&ã"¥v20110614_00863_stKsd069@ë5êzÉå'?O"
@€EÓ…=ÑOÁ>ŒØÄ?^¸Re¾¨r°
EÒ\D/~VD›íãA`<"c¡	Ø&ã"¥v20110614_00865_stKsd069@ë5ê~‹±O?h†ó@€EӖ3=ø<f>ÍíG?0£×g¾ A‰
E҃DÐË+D›™šA`É<©w/	Ø&ã"¥v20110808_00481_stKsd069@ë<łv­0?r²€@€Eʅ=¶@'
?¡G®f¾yÛ#
EÂY×D.ýDœ
ÓAUµ<ÈOz	Ø&ã"¥v20110808_00483_stKsd069@ë<ŅÆÃÉ?jBÖ@€Eľ
=ªˆ,?¥"?s33g¾†$Ý
E¼DЏD›òÑATïÒ<°é	Ø&ã"¥v20110905_00456_stKsd069@ë@Bð&ƒ¢?ŽÖ‰@€E'§R>ƒä >Œx?=p¤f¾záH
Eù
D6/žDšÜZAZóe<Æ6	Ø&ã"¥v20110905_00458_stKsd069@ë@Bó̕ð?lÛ=@€E".ì=À—?òDB?(ög¾Š=q
E'~RDÐÕD›ÁPA[.à<‹öN	Ø&ã"¥v20111002_00136_stKsd069@ëC ‡ÕV´?C‡†@€E«í…=¬gÄ?ˆ~-?Tzáe¾—P
EªýìD/ÓD›ö-Adä¹<ƒª+	Ø&ã"¥v20111002_00138_stKsd069@ëC ‹zŠ?9Á@€E¬\R=©§"@Øø?c×
h¾"zá
E«èDÐwßD›ä!AeË<¯	Ø&ã"¥v20111003_00185_stKsd069@ëCÁf@|?`:}@€E'®Í=À`H@8±Î?=p¤_¾¦ff
EîáD/ÅD›ö°Af‡‹<ØF"	Ø&ã"¥v20111003_00187_stKsd069@ëCÁ›Úg?x€Ê@€E'ظ=œ`ä@;™>?&fff¾¤Ý/
E'%…DВ D›·dAf'ƒ<Ö8i	Ø&ã"¥v20120308_00718_stKsd069@ëWiÖ
þ›?{<@€Eԙá="ä?§È?œ(öe¾ A‰
EÓ|D3fFDšâòAll:=Ñ	Ø&ã"¥v20120308_00720_stKsd069@ëWiÙ"eÛ?#òÿ@€EÔ´q=«xÔ;'?g?G®f¾š¬
EӞfDÐæD›•ôAkÝ$<¿q	Ø&ã"¥v20120313_01044_stKsd069@ëX
õPò?¨'W@€E¤¤=±Â<>°ªz?ƒ×
d¾½ó¶
E£××D/°D›«Aq}=eæ²	Ø&ã"¥v20120313_01046_stKsd069@ëX
øs>f?'$±@€E£Ì==û(ó>ïÜ?G®f¾²-
E£ƒÃDÐáD›'^Aoüd=[=5	Ø&ã"¥v20120323_00603_stKsd069@ëYJ«ôÐw??ܼ@€E¦7f=´Ü>Ó²3?¹™še¾–‡+
E¥ô¤D/·+D›¼ƒAsKt=>o9	Ø&ã"¥v20120323_00605_stKsd069@ëYJ¯º ?3¹h@€E¥´¸=£4è>×>(?záHg¾˜"u
E¥—ìDÐÜsD›•ËAs=Ð	Ø&ã"¥v20120328_00411_stKsd069@ëYç·N¦+?˜Qà@€E¡Ïf>XùÖ<³ì?"33e¾§ïž
E¡xD03#D›XÕAtf‰=n°	Ø&ã"¥v20120328_00413_stKsd069@ëYçºû®ã?ˆL@€E¡¿=Ҝ=ïRÀ?aG®f¾¨õÃ
E¡«ÃDÐÕ?D›b-Asm@=0	Ø&ã"¥v20120329_00802_stKsd069@ëZïÓr-?hÁ°@€Eµp3=Û`¯="ès?Tzád¾ž¸R
Eµ@¤D/ú-D›XAr/<=Ǝ	Ø&ã"¥v20120329_00804_stKsd069@ëZóJj\?~ô@€Eµ¢¸=œš8?Lá?LÌÍf¾œ¬
EµS…DÐüÍD›}ºAqÃâ=·	Ø&ã"¥v20120508_00505_stKsd069@ë_	â?=΋@€E'¹{>–>Óh?ºáHf¾ŠÀƒ
E'Á®D7Ê°Dš%`A'Ø~=¢žU	Ø&ã"¥v20120508_00507_stKsd069@ë_	æiæù?SQ@€E"3=Ÿô8?a3S?Տf¾œ¬
E'±\DÐÇøD›Ð{A†Æ=•¡	Ø&ã"¥v20120527_00676_stKsd069@ëafeeÀ#?G©h@€E ²×>ŒX?Ë@£×e¾ž¸R
Ež·HD/Ð!D›"dAˆ´™>{b	Ø&ã"¥v20120527_00678_stKsd069@ëafi0?#O\@€E =²½ ?*7ø@"\f¾‰º^
EžPáDÐÍÓD›ÃA†oe>
	Ø&ã"¥v20120531_00299_stKsd069@ëaãÅçÐß?a.@€EŸœ="'û@"©?ê=qd¾"ýô
Eê¸D/ÑD›‰ºA‡Ï">D³	Ø&ã"¥v20120531_00301_stKsd069@ëaãÉ©w?dXí@€E ðá=–v\?egR@\)f¾–
EžE×DÐâ¸D›†VA…ä¢>)á¯	Ø&ã"¥v20130526_01245_stKsd069@ëŽê•ñ#C?‰ß@€E™§{=;Îà?àx\?×
=f¾ A‰
E™&¤D/E`D›ÃdAƒ5=ýÝ	Ø&ã"¥v20130526_01247_stKsd069@ëŽê™F¨[?Ž\,@€Ešhq=ÐFð@'rv?—
=f¾¼j
E™õ®DÐÔöD›´œAƒO=«]Œ	Ø&ã"¥v20130623_00844_stKsd069@ë'iM%Gb?k©û@€EsÎf=Ĝ¤@fh}?·
=e¾£×

ErMqD.ú°D›éHAƒÎs=ƅT	Ø&ã"¥v20130623_00846_stKsd069@ë'iP<ÙO?P}ý@€Et{=p¶G@ ü?Ç®e¾–‡+
ErdöDи!D›Ì‹Aƒ¦©=«[¨	Ø&ã"¥v20130627_00680_stKsd069@ë'äRçŽD?7•b@€Eˆíì="ð@-'?Ç®e¾'ë…
EˆfD/D›§dAƒcü=ÁíÝ	Ø&ã"¥v20130627_00682_stKsd069@ë'äVýÈ?#Bn@€E‰
…=‡õA# ·?Ü(öf¾—
=
EˆÃDÐõãD›œA'ª=¥R	Ø&ã"¥v20130629_00872_stKsd069@ë"&K…Ì?,Ê@€Eg\¤=¸žxA'Ë	?«…e¾'ñª
Ee·\D/65D›ÜåA'"O=…5o	Ø&ã"¥v20130629_00874_stKsd069@ë"&NWkÍ??@Ë@€EgÚ)>á'@çÌ?Ó33U¾ŽV
EfžDÐÖVD›Æ^AƒøÍ=ž	Ø&ã"¥v20130630_00510_stKsd069@ë"B}žPã?EŸ¹@€Eg=ߕc?¨ø5?Ê=qc¾"zá
E}eqD/zòD›°RAƒµ–=´þº	Ø&ã"¥v20130630_00512_stKsd069@ë"B€ÁÌ>?3'@€Eœá=Æ«\@JF¶?˅f¾–
E}ç\DÐó\D› Aƒ6r=¢—	Ø&ã"¥v20130701_00591_stKsd069@ë"d½Eñ&?#ž@€Eˆëá=œK#@û©@G®c¾—
=
E‡úRD/_\D›¿LA"jš=Á^o	Ø&ã"¥v20130701_00593_stKsd069@ë"dÀ–|?.ic@€Eˆï\=¿X@y?Ü(öf¾ß;
E‡üRDÐùXD››A"Qœ=¼…¦	Ø&ã"¥v20130720_00125_stKsd069@땿È:{ý?Ÿ´'@€E€¢®=…!"	Ø&ã"¥v20130720_00127_stKsd069@땿Ë+?°"7@€E€H== h>±Â?¼(ög¾»dZ
E~<)DÐÿdD››®A"!Ø>MV—	Ø&ã"¥v20130720_00365_stKsd069@ë•ÁÀ¢'!?©O@€EŠX3=3?šÅE?ð£×e¾­'h
E‰zöD/TœD›'7A"ø>Y‹z	Ø&ã"¥v20130720_00367_stKsd069@ë•ÁÄêt?››I@€E‰j×=M´G?=ä¶?¬ÌÍe¾¡G®
Eˆ¹ÃDÑFD›smAƒ¡=ïaé	Ø&ã"¥v20130720_00557_stKsd069@ë•ÃOK­(?mïj@€E|
=¡¸D?¸Ñ?¼(öe¾—P
EzÐRD/T{D›ÀbA"´=­Þ'	Ø&ã"¥v20130720_00559_stKsd069@ë•ÃS2Í2?k‡±@€Ez+
=a0è@Ð1?¢\f¾–‡+
Ex÷3DÐêfD››}A'V==¨³3	Ø&ã"¥v20130720_00749_stKsd069@ë•ÄâÞvî?€d@€Ew­®=…$Ì?¦ˆ?ÌÌÍf¾¦éy
EwFfD/='D›ÐBAƒpð=»E´	Ø&ã"¥v20130720_00751_stKsd069@ë•Äæœb?]KN@€Ez@=m£¹>Ù«?¸Qìf¾¡G®
Ey´RDпÏD›§}A"	-=ý Â	Ø&ã"¥v20130720_00941_stKsd069@ë•Æ_û¹?‡LÙ@€E‰==|_@Üú›?ª=qd¾¤Ý/
E‰UšD/"^D›¾%A"&>—§	Ø&ã"¥v20130720_00943_stKsd069@ë•Æbœ<Œ?‡–@€E‰aH=K(@ýj•?¾¸Rg¾¢MÓ
EˆêDÐÍD›¨åA…á>ëo	Ø&ã"¥v20130721_00164_stKsd069@ë•ßðÐé?=©@€E|3
=É­?©;½?Տe¾›"Ñ
E{,RD/•PD››¾Aƒh=Ð$ª	Ø&ã"¥v20130721_00166_stKsd069@ë•ßô‰¯—?.µ@€E~Ã=Š×œ@Æfª?ÈõÃf¾¤Z
E}HÍDÑD›{A'ý•=­.è	Ø&ã"¥v20130721_00356_stKsd069@ë•á'•ôž?.õn@€E9š)=‡Ü>Ó"z?ÚáHe¾¯²
E8fD/†‡D›³…A"Ó=¯'	Ø&ã"¥v20130721_00358_stKsd069@ë•á–Ñi?D-Ñ@€E:Í= º¨@ž$u?·
=f¾™‡
E8ÌRDÐôZD›Š%A"''=tÈ	Ø&ã"¥v20130721_00596_stKsd069@ë•ã©á/°?/ø@€E.\¤=›	 @ˆ´Ä?\e¾«…
E,åD/eãD›ÂáAƒ=¡H	Ø&ã"¥v20130721_00598_stKsd069@ë•ã­sU¸?<‰Í@€E3w®=èT:?ùLE?³33g¾¢Ðå
E1ĤDÐóðD›°¬Aƒ j=wÕ	Ø&ã"¥v20130721_00836_stKsd069@ë•å²L?Ui;@€E+î{=a.¨@S\?«…f¾¬‹D
E*töD/(åD›ãAƒI®=­ò	Ø&ã"¥v20130721_00838_stKsd069@ë•åµÛÏI?gÇù@€E/h)=rnà@nTQ?"záf¾§ïž
E-áqDÐÓD›ÄsAƒáx=&.	Ø&ã"¥v20130721_00980_stKsd069@ë•æÝ*'ü?M–²@€E;Ê{=o- >öùß?£×
f¾¦éy
E;þáD/ND›þfA"ef= d	Ø&ã"¥v20130721_00982_stKsd069@ë•æàތ¾?:R|@€E<®=©‹D?õÉ?ÚáHf¾­'h
E<6DÐÄD›Û;Aƒ2¤=°®Ä	Ø&ã"¥v20130722_00176_stKsd069@ë–^oÒK?—XK@€EzôR=YB°@3Î??Ã×
e¾µÂ
EwÀ{D/˜!D›˜öAƒ3$>`	Ø&ã"¥v20130722_00178_stKsd069@ë–aÊö3?™Yˆ@€Ey ==bå8@Â?¸Qìf¾­'h
Ew¶áDÐ÷×D›m'AƒÌ>Î3	Ø&ã"¥v20130724_00493_stKsd069@ë–D.:?sõì@€E'ö=Èà?gÐ?ÚáHf¾¢Ðå
E'cÃD/JÑD›ß+A"î>$˜	Ø&ã"¥v20130724_00495_stKsd069@ë–D'!ƒ?M<@€E'xá=¦¨x@AG£?ù™šg¾œ(ö
E'šDÐËßD›ÆAƒ°d=ÝI©	Ø&ã"¥v20130728_00638_stKsd069@ë–ÄŒRï;?%t"@€E¡®…=€û0A`%?æfff¾²-
E¡U×D/.FD›Ñ7A'ZÚ=³íí	Ø&ã"¥v20130728_00640_stKsd069@ë–ď¢<?#0"@€E¢sá=Ýì@8T°@\f¾ A‰
E¢=DÐΨD›ÉÓA'ƒ@=¶\Š	Ø&ã"¥v20130801_00311_stKsd069@ë—A»û?2d¹@€EsUš=¢¨>i ?\c¾˜"u
ErqD/r-D›²NA''=°oG	Ø&ã"¥v20130801_00313_stKsd069@ë—A¾kÆ"?¡¾@€Es3=ù¸?}ç?àf¾"ýô
Er†fDÐð¬D›—ßA'™î=³)	Ø&ã"¥v20130801_00647_stKsd069@ë—D';Ùö?"ps@€Er)=y$¿@yž?ÈõÃf¾ A‰
Eq¤D/=D›èJAƒ¸=˂¸	Ø&ã"¥v20130801_00649_stKsd069@ë—D…œŒ"?át@€Er¥q=ƒfH=Þ?•Âf¾ Äœ
EqÏ
DÐÒ¨D›Ö¨A³¿=¥Ý	Ø&ã"¥v20130802_00213_stKsd069@ë—`~øžb?†ø@€E‹sö=¶,L@N@G®c¾—P
EŠ¼áD/mPD›§uA'9ß=­:	Ø&ã"¥v20130802_00215_stKsd069@ë—`'SǨ?(·@€EŠ Í=â]€@¡.¥?Ï\)f¾ŠÀƒ
EŠHDÐûD›˜åA'*=†P$	Ø&ã"¥v20140710_00073_stKsd069@ëÂ()VëÊ?I!@€E¹W¸=¨x?5:Š?J=qb¾—P
E¹/®D œDœçA\ïŠ<Œ"Ú	Ø&ã"¥v20140710_00075_stKsd069@ëÂ(,'Z5?]æÖ@€E¶›¸=ǁ%?ßÝ?&ffh¾Òò
E´à¤DÈô!D›íÓA\›<' Ñ	Ø&ã"¥v20140711_00793_stKsd069@ëÂE½Œ?*@€EŒS=†€>ÍC?k…e¾¦ff
E‹ú)Dþ¸D›õËA]<o	Ø&ã"¥v20140711_00795_stKsd069@ëÂEÀïY?(÷"@€E|ì=!@0ÿ?hõÃg¾/
E?\DɃD›ç¦A\»<p«õ	Ø&ã"¥v20140711_00937_stKsd069@ëÂFæê*?i-ë@€E•—f=	`=
e³?333c¾œ¬
E"ÞáDÙºDœƒA\¸H<'ÿÚ	Ø&ã"¥v20140711_00939_stKsd069@ëÂFêHô?Nâ¢@€E•ß\=tƒ¸<ËÇ5?!G®h¾¥`B
E"Ñ\DÈÿžD›ùXA\¸)<xD
	Ø&ã"¥v20140804_00656_stKsd069@ëÅE6ÉzÞ?''¼@€E˜=Ãm=Ù7?‹…d¾šŸ¾
E—ðöD |{D›úÑAZ‡<vÕ_	Ø&ã"¥v20140804_00658_stKsd069@ëÅE:Ö?=T8@€E˜Af=syÐ?8›û?Ž{g¾ß;
E˜
DÉS®D›î‡AZ£Ô<rÕ	Ø&ã"¥v20140804_00704_stKsd069@ëÅE¸Sƒ‹?ÄÍ@€Eš\=­I@
D?\d¾"÷Ï
E™ÜD ˜BDœÅAZ›•<¢
	Ø&ã"¥v20140804_00706_stKsd069@ëÅE»è-Ñ?†P@€E™æ==¶6x?ê,'?ٙšg¾¢MÓ
Eš.áDÉ9qD›òAZsô<Æ?Ó	Ø&ã"¥v20140815_00025_stKsd069@ëÆ <ªM?V¼¶@€EŸo3=yŸ¸>ÔÓ?c×
f¾•
Ež@D!¤D›²ÑA]@<'"Ü	Ø&ã"¥v20140815_00027_stKsd069@ëÆ @7)?Y¹Þ@€E¢‡3=ƒê5?k?333g¾ŽV
E¡ûìDɋøD›'A]]<ž•Š	Ø&ã"¥v20140815_00073_stKsd069@ëÆ »nÖw?@!×@€E¡ßÍ=[^>æBq?‡®d¾›"Ñ
E áHD óTD›®A]Î<Í"	Ø&ã"¥v20140815_00075_stKsd069@ëÆ ¾ã4î??K@€E¡Ž®=xBx??ž¸Rh¾œ(ö
E¡FfDÉxöD›ŠFA]I<ÎúX	Ø&ã"¥v20140815_00124_stKsd069@ëÆ¡-$¶n?P|@€E–ŠR=ƒs=ۍ?=p¤d¾¦éy
E•Ò¤D ¸sD›Î˜A]j\<Šªº	Ø&ã"¥v20140815_00126_stKsd069@ëÆ¡0'ú™?|ÞA@€E–™×>6¿Ø@l.?LÌÍh¾˜b
E•ã®DÉf‡D›§A]¡Ì<½	Ø&ã"¥v20150703_00055_stKsd069@ëîÞþM¾$?-ƒ@€E´uÍ=ÂjÐ=y)Ø?aG®d¾'ë…
E³µšD/þD›ŸAaó§<¾]	Ø&ã"¥v20150703_00057_stKsd069@ëî߉·?I†ñ@€E´b®=Î{=¶î#?B\g¾ŽV
E´DÐÝD›w3AaŊ<Øuî	Ø&ã"¥v20150715_00456_stKsd069@ëðcãÃ?ƒéA F'¥Š=›ŠC>…L?fffg¾'ñª
F&<{D/öD›šAbþ‰<ˆªÇ	Ø&ã"¥v20150715_00458_stKsd069@ëðcêjå?'ΧA F)Ëì="]ð?¡:†?uf¾'ñª
F(y=DоÉD›¹'Abô<3ý	Ø&ã"¥v20150720_00025_stKsd069@ëðþéÙ}_?n7`@€EÁ=©Cð<¶Po?\(öf¾ŒÌÍ
EÂ)D/ZoD›†ÁAbá<Î`	Ø&ã"¥v20150720_00027_stKsd069@ëðþìû{Œ?VS›@€E¿I=ù¨?_ße?+…g¾ŽV
E¾¾¤DÐÛ®D›}7Ab/<¼œ™	Ø&ã"¥v20150720_00073_stKsd069@ëñ6©•?r!H@€Eeš=¯xD?U#?=p¤d¾­V
EŽèD/D›½ÓAbÑØ<¥oq	Ø&ã"¥v20150720_00075_stKsd069@ëñ:s
¿?Z\\@€E-á=s@?3?&ffg¾›¥ã
EŽŸqDÐÀœD›½ìAbuš<ŠOä	Ø&ã"¥v20150720_00121_stKsd069@ëñ£Ìm¬?J!@€Eˆå\=œÜ¼>⎯?LÌÍf¾œ¬
E‡ÛD/éD›ÛLAbVÐ<'>$	Ø&ã"¥v20150720_00123_stKsd069@ëñ§BIQ?6´!@€E‰ž…=}>p?
¡)?+…f¾¥`B
EˆÏšDк5D›Û¾Ab˜j<t|Á	Ø&ã"¥v20160710_00538_stKsd069@ì"?ÅgÔ?#H
@€EŽÃ=œKt>;}¦?záHf¾£Sø
EcHD/?D›ï+ATó/<}^H	Ø&ã"¥v20160710_00540_stKsd069@ì"C'!'?.pÿ@€E€ªq=áj>[¼?s33f¾¨r°
EXDÐÓ¶D›ÕºAUC†<_úz	Ø&ã"¥v20170621_00462_stKsd069@ìHÂyìE
?W@+@€E—y=—™?Ü:?·
=f¾œ(ö
E–ôfD/t‹D›ÐjABŒ<<s#L	Ø&ã"¥v20170621_00464_stKsd069@ìHÂ|¸²ä?pƶ@€E—b=NsP?Úî<?333d¾¢Ðå
E—×Dп®D›­AB¼
<˜l"	Ø&ã"¥v20170621_00558_stKsd069@ìHÃ:Oׯ?tM¶@€E"'R>ï>¦nâ?E¸f¾¸Ôþ
E" fD/ffD›Ë+ABf@<µ¥w	Ø&ã"¥v20170621_00560_stKsd069@ìHÃ=˜VÎ?‡
1@€E"²\=ŠI8?3iÞ?'\g¾§ïž
E"1ìDÐÅD›ÄABÕ'<»´	Ø&ã"¥v20180511_00874_stKsd069@ìqFŒÿèX?Rí@€E ZÍ=¦ @,l¾?@f¾¢Ðå
EŸâáD/D›ÏLAS-<"gj	Ø&ã"¥v20180511_00876_stKsd069@ìqF5¢y?oy@€E =÷f?…Â??
=f¾'ñª
E r¤DÐ¥¢D›Ã¶ASd*<­Ó§	Ø&ã"¥v20180511_01354_stKsd069@ìqJ5û	K?aQº@€E«Fì=`Gg=ͬš?333e¾'ñª
E«vÍD.ÝãD›ðBAS/¡<‡C%	Ø&ã"¥v20180511_01356_stKsd069@ìqJ9®òò?UÝï@€E«™Í=¨S?k°¶?B\h¾›¥ã
E¬)DÐkçD›ê˜ARÏË<¦{ÿ	Ø&ã"¥v20180719_00237_stKsd069@ìyánš?ðñ@€E—)š=ƒSì?QU?®c¾¨õÃ
E•¥šD/tJD›¤åASñd=4Xõ	Ø&ã"¥v20180719_00239_stKsd069@ìyá˜iC?ÛµZ@€E–¤3=f;ð?Ãî>ë…f¾¬‹D
E–HDЙ‰D››®AS\=bZ‡	Ø&ã"¥v20190617_00361_stKsd069@죉U?l@€E'="]p?¸§?O\)e¾¤Ý/
EêöD/¼DœA²AgŠð<æ«	Ø&ã"¥v20190617_00363_stKsd069@죉'BB?U@€E'è…=…d?'b†?LÌÍf¾±©ü
E>DÐwDœKðAgé'<Ø%
	Ø&ã"¥v20190617_00457_stKsd069@죊riCæ?n+9@€E–»
=©$='"?B\d¾¤Ý/
E•ûìD.Î%Dœ@JAhÁ<Ù)«	Ø&ã"¥v20190617_00459_stKsd069@죊u"Š·?ˆ²@€E—¸=€Ü ?ŽÁ?#×
g¾˜"u
E–0DÐodDœ='Ag-<ü›	Ø&ã"¥v20190831_00433_stKsd069@ì¬âß'9?‹@€E»)=¡©d?£…ä?¸Rf¾Ÿ¾w
E¹­ìD/DËAW"1<•Y!	Ø&ã"¥v20190831_00435_stKsd069@ì¬ââjM§?x`!@€Eº–ö={Ì?¼ù?&ffg¾œ¬
E¹û
DЏ®DœåHAW@¢<¤ï

==> anc/pub_raw/L222_54_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:32
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="198">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:33">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  204 / width of table in bytes                        NAXIS2  =                  198 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:32' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	Ķžv20100305_00983_stKsd070@êû¬
—Ý?JK•@€E­›f=•%T                  ÀÀøÀÀ€Àø	Ķžv20100305_00985_stKsd070@êû¬ªœ?\?Ã@€E­eÃ=Í5Þ                  ÀÀøÀÀ€Àø	Ķžv20100317_00737_stKsd108@êý,Fõ‡×?ÂCA F6­a=åã%>ïlà@LÌÍg¾ŠÀƒF7CDõ7DDÅњA‰j#>¾Ì                  ÀÀøÀÀ€A‰j#?Àـ	Ķžv20100324_00519_stKsd108@êþ
Zk?6 ÝA F1ÞC=»\A€Ï@{g¾%F2röDõ@¼DÅïDAˆ­$=—_                  ÀÀøÀÀ€Aˆ­$?²ëâ 	Ķžv20100326_01001_stKsd070@êþK•ßI?&cA F9˜¤=œl?XÅÌ@JáHd¾{çmF;,{C­PDÎI7A‰è=>þš                  ÀÀøÀÀ€A‰è=?À_Ó@	Ķžv20100326_01003_stKsd070@êþKœ¬8ƒ?¸gA F9}a=Ϧ#@¿Îu@C×
e¾bNF:"{DŠ‰üDÎB‡AŠ¨Þ=éM                  ÀÀøÀÀ€AŠ¨Þ?½#i 	Ķžv20100814_00275_stKsd108@ëàtЌu? Õ@€E‰;á=¹«Ð@t @(õÃi¾˜bEŠRÍDù9/Dä´A‰ÿŒ>"œØ                  ÀÀøÀÀ€A‰ÿŒ?ÄS›	Ķžv20100817_00367_stKsd070@ëC¢ÓdA?!N³@€EgA\=—½ì?R(r@?\)c¾†§ðEjL)C¸DΆÙA‰+>J,ù                  ÀÀøÀÀ€A‰+?ÉEŸ 	Ķžv20100817_00369_stKsd070@ëC§Bߤ?*@€Eg"ö=µÌ?-9E@,ÌÍf¾ A‰Ejh)DŽZúD̈́îAŠ#>|                  ÀÀøÀÀ€AŠ#?ÃÒ€	Ķžv20110512_00761_stKsd108@ë1Êí˜T?¿@€EÃA==è/ì                  ÀÀøÀÀ€Àø	Ķžv20110513_00629_stKsd070@ë1ëdÞa?i
@€E™^ö=¶X>œÆý@×
e¾hr°Eš®fCDÝDË÷dA‰\ó>Gœ±                  ÀÀøÀÀ€A‰\ó?Èó– 	Ķžv20110513_00631_stKsd070@ë1ëh3ux?À@€E™•=Š˜?µ0u@C×
d¾–‡+Eš¹×DŒ?DËHÕAˆˆ•>G#O                  ÀÀøÀÀ€Aˆˆ•?Èäià	Ķžv20110513_00807_stKsd108@ë1ìê(4?;WM@€E ç{>MSD@nš?ã×
h¾gl‹E ¦¤DöÌsDÁŒ‹AˆH‰>#Í                  ÀÀøÀÀ€AˆH‰?Äay 	Ķžv20110514_00965_stKsd070@ë2'Ċ^?4ÜG@€E«Éš=wêp@½å>@
=qe¾ŽVE­0öC~wDËù`A‡4>7-ö                  ÀÀøÀÀ€A‡4?Æå¾À	Ķžv20110514_00967_stKsd070@ë2+2S?(b@€E¬=={Ô¹                  ÀÀøÀÀ€Àø	Ķžv20110515_00646_stKsd108@ë2){'?ö@€Eœä=™œ‰?9ö@€õÃi¾–‡+EžDöDöÍqDÁÉyAˆ±Ñ>hU>                  ÀÀøÀÀ€Aˆ±Ñ?Í
§À	Ķžv20110515_01140_stKsd070@ë2,ü™ÎÉ?¼@€E¦á\=«O@                  ÀÀøÀÀ€Àø	Ķžv20110515_01142_stKsd070@ë2,ÿÔ{î?$"ã@€E¦à=Âv°A¾±@,(öd¾'\E¨šDŒFòDËYÛA‡»>Kr                  ÀÀøÀÀ€A‡»?ÁÉn@	Ķžv20110516_00824_stKsd108@ë2Jús™U?ß/@€E¢D{=ÝÞY                  ÀÀøÀÀ€Àø	Ķžv20110529_00536_stKsd108@ë3颵ǣ?)ù@€EÑ«®=Ì#                  ÀÀøÀÀ€Àø	Ķžv20110608_00512_stKsd108@ë5(ss_s?,'Ä@€E¢…f=´Ø@w%$@
p¤i¾…¸E£éDöíªDÁ§Aˆké>Eð                  ÀÀøÀÀ€Aˆké?ÂȾ	Ķžv20110614_00877_stKsd070@ë5êŸ2?^Ôl@€EÓ¶Í=s©                  ÀÀøÀÀ€Àø	Ķžv20110614_00879_stKsd070@ë5ê¢ñ'Ó?;mð@€EÓh…='"<                  ÀÀøÀÀ€Àø	Ķžv20110808_00495_stKsd070@ë<ŜI×å?z1ø@€EÂ8Ã=ØÈ&                  ÀÀøÀÀ€Àø	Ķžv20110808_00497_stKsd070@ë<şä+¹?uÜ@€EÁ")=­»¸                  ÀÀøÀÀ€Àø	Ķžv20110817_00388_stKsd108@ë=á 7p?0Í&@€Eš=ì¼Ï                  ÀÀøÀÀ€Àø	Ķžv20110822_00359_stKsd108@ë>æ‡¾?'Af@€E«Í=ºï                  ÀÀøÀÀ€Àø	Ķžv20110831_00164_stKsd108@ë? ZöñŽ?¤0@€E¹Üf=ŒŒ                  ÀÀøÀÀ€Àø	Ķžv20110901_00336_stKsd108@ë?ÀØ<,+?1¿"@€EƎ=‰s0                  ÀÀøÀÀ€Àø	Ķžv20110905_00470_stKsd070@ë@C9º?SŽº@€E'·==ä Œ                  ÀÀøÀÀ€Àø	Ķžv20110905_00472_stKsd070@ë@C]g?F…3@€E"ƒá=Ëfõ@–hÉ@×
c¾'JE"ó
DíšDÇØA†'.>
CŸ                  ÀÀøÀÀ€A†'.?ÁHsà	Ķžv20110919_00449_stKsd108@ëB¶éf?]Ȗ@€Eªä¸=éJ@?ˆ&?î{i¾ A‰Eªë\DúbD½Ô‹A…z=á³û                  ÀÀøÀÀ€A…z?¼6`	Ķžv20111002_00076_stKsd108@ëC ßî?U–c@€E­À¸=ñ¯\@¥°â@=qj¾‰7LE­¢)Dú«žD½û#A‡'ˆ>](                  ÀÀøÀÀ€A‡'ˆ?Ãë¥	Ķžv20111002_00150_stKsd070@ëC ¡rk'?< @€E«O=¯4                  ÀÀøÀÀ€Àø	Ķžv20111002_00152_stKsd070@ëC ¤ä¶x?9T£@€E«}®=©s|                  ÀÀøÀÀ€Àø	Ķžv20111003_00199_stKsd070@ëCÁ"q3õ?kú¯@€EÇ{=€Pœ                  ÀÀøÀÀ€Àø	Ķžv20111003_00201_stKsd070@ëCÁ%¾Zï?_û@€E'Vš=rEÏ                  ÀÀøÀÀ€Àø	Ķžv20120308_00732_stKsd070@ëWiî'Ž?&D@€EÐZ=Ñz                  ÀÀøÀÀ€Àø	Ķžv20120308_00734_stKsd070@ëWiñ‰ï?$p@€EÐ÷f=Â%ÿATó«@33f¾'\EІöDÃçDÈo¾A‡i>>)éo                  ÀÀøÀÀ€A‡i>?Å=-à	Ķžv20120313_01058_stKsd070@ëX
¦·?‰þ@€E£Ï×=‰¸                  ÀÀøÀÀ€Àø	Ķžv20120313_01060_stKsd070@ëX»"P?•ù@€E¤DÍ>wf                  ÀÀøÀÀ€Àø	Ķžv20120323_00617_stKsd070@ëYJÉ+ã3?/X@€E¢
=ń@                  ÀÀøÀÀ€Àø	Ķžv20120323_00619_stKsd070@ëYJÌß|R?* @€E¡W¤=‹ÚL?ê_?ü(öe¾'ë…E¡5ÃD'%DÈfÁA‡Þ´>
΄                  ÀÀøÀÀ€A‡Þ´?Á¹Ð€	Ķžv20120328_00425_stKsd070@ëYçӑQ÷?uv@€EŸ°¤='Ô                  ÀÀøÀÀ€Àø	Ķžv20120328_00427_stKsd070@ëYç×7?~̖@€E R=Þaä                  ÀÀøÀÀ€Àø	Ķžv20120329_00816_stKsd070@ëZЍ÷?KVm@€E´¾ö=¾oF                  ÀÀøÀÀ€Àø	Ķžv20120329_00818_stKsd070@ëZ~GÚ?Gé÷@€E´ý¸=ž4                  ÀÀøÀÀ€Àø	Ķžv20120508_00519_stKsd070@ë_
Ö92?BÛà@€E"^
>c@O                  ÀÀøÀÀ€Àø	Ķžv20120508_00521_stKsd070@ë_
óD0?›@€E"‡
=·5                  ÀÀøÀÀ€Àø	Ķžv20120527_00690_stKsd070@ëaf‡f¡J?Tj@€EŸš¤=œÓô?||+@_¾‡+E¡3C,\¬DÈ-hA‰¦à>(                  ÀÀøÀÀ€A‰¦à?ÅBÀ	Ķžv20120527_00692_stKsd070@ëaf‹lm?:Å@€EŸ'¤='!ØA†'@`f¾˜"uE ü)D¡¢DÈ8ÍAŠ;Ø>tÐ                  ÀÀøÀÀ€AŠ;Ø?Κ 	Ķžv20120531_00313_stKsd070@ëaã㶮R?i@€E ²×=ŒZˆ                  ÀÀøÀÀ€Àø	Ķžv20120531_00315_stKsd070@ëaãç—?R…g@€E ÓR=Ÿ&ˆ                  ÀÀøÀÀ€Àø	Ķžv20120604_00119_stKsd108@ëbaK­ma?5kÒ@€E¢í
=ƒ0                  ÀÀøÀÀ€Àø	Ķžv20120604_00339_stKsd108@ëbdõäޑ?¹+@€Eoù
>="?°Z•@
=i¾¯²EqšDú:áD¾—¶A‰—c>i@                  ÀÀøÀÀ€A‰—c?Ã
(	Ķžv20120620_00069_stKsd108@ëd_]]ä7?"ßÕ@€E¾	
>D¸¡                  ÀÀøÀÀ€Àø	Ķžv20120620_00117_stKsd108@ëd`1Øj:?th½@€E«¤=R!`                  ÀÀøÀÀ€Àø	Ķžv20120620_00309_stKsd108@ëdaÒkøw?Ì,D@€ER=†bä                  ÀÀøÀÀ€Àø	Ķžv20120626_00079_stKsd108@ëe  bÖº?"på@€E•hq> 
¨                  ÀÀøÀÀ€Àø	Ķžv20120626_00271_stKsd108@ëe"°GÑ%?Œ²6@€E…$Ã=\óè                  ÀÀøÀÀ€Àø	Ķžv20120629_00355_stKsd108@ëe…|s-Ÿ>÷ƒ@€E õ\=¥ð\@žýÉ@xõÃh¾´¼jE Ü{DúwD¾;¦AŠ°¬>gn'                  ÀÀøÀÀ€AŠ°¬?ÌíÐ@	Ķžv20130526_01259_stKsd070@ëŽêµE6–?ºfŸ@€E–cq=Ç'x                  ÀÀøÀÀ€Àø	Ķžv20130526_01261_stKsd070@ëŽê¸µˆã?Š—@€E•Ùš=",<                  ÀÀøÀÀ€Àø	Ķžv20130526_01377_stKsd108@ëŽë§˜uW?«x@€E¢‹=Œð                  ÀÀøÀÀ€Àø	Ķžv20130623_00858_stKsd070@ë'ig(º?|rV@€Emmq='e´                  ÀÀøÀÀ€Àø	Ķžv20130623_00860_stKsd070@ë'ij4±ã?(@€Emð=•R´                  ÀÀøÀÀ€Àø	Ķžv20130626_00895_stKsd108@ë'È^ý'?p²!@€ExK
=Š°|?ô
z?У×i¾˜bEtñqDú°ÍD½ýqA"ø+=Ä~                  ÀÀøÀÀ€A"ø+?¸Áà	Ķžv20130627_00694_stKsd070@ë'äm@ªë?u±@€E†O=‡Õh?֕Ê@zád¾ÒòE‡êC-Ú DÈjúAˆ;G>?                  ÀÀøÀÀ€Aˆ;G?Áçà	Ķžv20130627_00696_stKsd070@ë'äp{?ÚS@€E†v
=¹š                  ÀÀøÀÀ€Àø	Ķžv20130627_00764_stKsd108@ë'äÿ}ÿ_?7›Ö@€EŠÂf='öL                  ÀÀøÀÀ€Àø	Ķžv20130629_00764_stKsd108@ë"%t´1ö?
,<@€El$=Ö
?ƒW@g®h¾—
=EkŒ{Dú¨öD¾7;A‰w%>,r8                  ÀÀøÀÀ€A‰w%?ŎG	Ķžv20130629_00886_stKsd070@ë"&dâî!?'ßð@€Ef¸=Ç70?‰@ø@5c¾‡®EhxC.>wDÈ=A‰bu>D                  ÀÀøÀÀ€A‰bu?ȃïà	Ķžv20130629_00888_stKsd070@ë"&h)ð?-8ã@€EfqÃ=ÄÐ>Õn4@f¾›¥ãEiqHD°ÕDÈAˆ³ˆ>4o                  ÀÀøÀÀ€Aˆ³ˆ?Íà	Ķžv20130630_00524_stKsd070@ë"B–Ÿ¤K?#JÔ@€E|•×=—Ì'@p&"@
áHe¾‡+E}2fC.qDÈp´A‡üÖ>"³Ã                  ÀÀøÀÀ€A‡üÖ?ÄVx`	Ķžv20130630_00526_stKsd070@ë"B™âo ? †@€E|÷®="Å÷?Žº@1ë…f¾—
=E~s\DŸ3DÈKuAˆ9Ø>168                  ÀÀøÀÀ€Aˆ9Ø?Æ&Ç	Ķžv20130630_00690_stKsd108@ë"CæGI?j©@€E|)®=Ëk3                  ÀÀøÀÀ€Àø	Ķžv20130701_00605_stKsd070@ë"d×K;?(Â@€E‰É)=¢äô                  ÀÀøÀÀ€Àø	Ķžv20130701_00607_stKsd070@ë"dÚ¸¦?3/@€E‰õ×=§ªT?Wý&@*=qe¾'hsE‹ RD§DÈ,!Aˆ.>=žz                  ÀÀøÀÀ€Aˆ.?dzÏ@	Ķžv20130701_00675_stKsd108@ë"ef·Äþ?':š@€E=·^@                  ÀÀøÀÀ€Àø	Ķžv20130713_00745_stKsd108@ë"äÞâH?'üñ@€E‡2Í=–[˜@&ä@.{h¾¯ Eˆ7ìDú·;D¾1ËA‰}Æ>8 Ö                  ÀÀøÀÀ€A‰}Æ?ÇÀ	Ķžv20130717_00033_stKsd108@ë•_½"…?˜¯@€E҈ö=­Ãx                  ÀÀøÀÀ€Àø	Ķžv20130717_00167_stKsd108@ë•fCQK?5G@€E×Bì=½‡                  ÀÀøÀÀ€Àø	Ķžv20130720_00139_stKsd070@땿á4l?ºÔ°@€E~ø=‰ýH                  ÀÀøÀÀ€Àø	Ķžv20130720_00161_stKsd108@ë•À	f>?µTç@€Ezšö=Jéá                  ÀÀøÀÀ€Àø	Ķžv20130720_00379_stKsd070@ë•ÁÛ0¨>?ɇ\@€E…-¤=óÛÝ                  ÀÀøÀÀ€Àø	Ķžv20130720_00401_stKsd108@ë•Â
kÝ?¹0Ë@€Eq<{=ە#                  ÀÀøÀÀ€Àø	Ķžv20130720_00571_stKsd070@ë•ÃjÀóÑ?}¿@€E{&¸=ªYÔ                  ÀÀøÀÀ€Àø	Ķžv20130720_00573_stKsd070@ë•ÃnAÌ©?s‡@€E| f=rëÈ                  ÀÀøÀÀ€Àø	Ķžv20130720_00593_stKsd108@ë•Ã–}Õï?'JÂ@€EpwÃ='~"                  ÀÀøÀÀ€Àø	Ķžv20130720_00763_stKsd070@ë•Äýœ2?}$Q@€Ez_
>6Së                  ÀÀøÀÀ€Àø	Ķžv20130720_00765_stKsd070@ë•ÅL¡C?Õ¦@€E{Kì=—T                  ÀÀøÀÀ€Àø	Ķžv20130720_00785_stKsd108@ë•Å'íšM?ŸüX@€E€dR=Ä'à                  ÀÀøÀÀ€Àø	Ķžv20130720_00955_stKsd070@ë•Æ8¿å?qEþ@€E­
=^Qø                  ÀÀøÀÀ€Àø	Ķžv20130720_00957_stKsd070@ë•Æ'Oö?q(U@€Eˆ=2_                  ÀÀøÀÀ€Àø	Ķžv20130720_00977_stKsd108@ë•Æ¨0½?w F@€EÒ)=\£`                  ÀÀøÀÀ€Àø	Ķžv20130721_00178_stKsd070@ë•àÕÆÆ?°ð@€Ez~Í=™4à@B?H@G
=e¾¦éyE|ڏC-[¦DȄ1AˆÅ£>4à»                  ÀÀøÀÀ€AˆÅ£?Ɯ`	Ķžv20130721_00180_stKsd070@ë•à#¯?!/=@€Ex~{=uP>-,m@™še¾¼jE{]HD›ðDÈtÅAŠ"X>3;C                  ÀÀøÀÀ€AŠ"X?Ægh`	Ķžv20130721_00200_stKsd108@ë•à89V?Oû@€Er,=='EÌ?¡âg@/\)i¾´9XEuíDú˜ÍD¾u'AŠsÒ>;®Ï                  ÀÀøÀÀ€AŠsÒ?ÇuÙà	Ķžv20130721_00370_stKsd070@ë•á®.†Ñ?S""@€E;)=š­PAaÌJ?ð£×d¾§ïžE;œ)C.ßDÈ{¶AˆŸ
>)~°                  ÀÀøÀÀ€AˆŸ
?Å/Ö	Ķžv20130721_00372_stKsd070@ë•á±ê~?dJ¬@€E9">»¶                  ÀÀøÀÀ€Àø	Ķžv20130721_00440_stKsd108@ë•âI+½?7ڔ@€E=ßÃ=žØ?ý­@¸Rh¾¹XE>ƒ×Dú'^D¾PöA‡¹=þ6ñ                  ÀÀøÀÀ€A‡¹?¿ÆÞ 	Ķžv20130721_00610_stKsd070@ë•ãÆMפ?Hçx@€E,¶á=´Í¤@x@£×d¾ª~úE/
C-¡‰DÈn‡A‰C>Jdâ                  ÀÀøÀÀ€A‰C?ÉLœ@	Ķžv20130721_00612_stKsd070@ë•ãÉí¿?Qã0@€E-¤Í>Þ!<Ága@záf¾ ÄœE0VfDÇDÈ1`A†‹>"`                  ÀÀøÀÀ€A†‹?ÃäL	Ķžv20130721_00680_stKsd108@ë•ä[–S¿?™e/@€E*õ\=±+¨                  ÀÀøÀÀ€Àø	Ķžv20130721_00850_stKsd070@ë•å΂o?W@%@€E/°f=~hAg'¬?\d¾™‡E1öC.ÿ}DÈ0þAˆ8æ>
ôƒ                  ÀÀøÀÀ€Aˆ8æ?Á¾`	Ķžv20130721_00852_stKsd070@ë•åÑâ{5?L¦U@€E0®="p?}e?µÂf¾§l‹E1Ó®D«+DÈúAˆQ[>	¾º                  ÀÀøÀÀ€AˆQ[?Á7×@	Ķžv20130721_00920_stKsd108@ë•æb ®·?VŽÂ@€E.ÕH=P@è@»w@
áHh¾Æ§ðE/[…Dú§#D¾HAˆ'>>'U                  ÀÀøÀÀ€Aˆ'>?"ê 	Ķžv20130721_00994_stKsd070@ë•æø€E?¥s@€E8¯…=                  ÀÀøÀÀ€Àø	Ķžv20130721_00996_stKsd070@ë•æûmCÐ?zØ=@€E8B¸=nTÁ                  ÀÀøÀÀ€Àø	Ķžv20130722_00190_stKsd070@ë–z‹Üî?×¢œ@€Etg…=½bì                  ÀÀøÀÀ€Àø	Ķžv20130722_00192_stKsd070@ë–~7]º?¢¯š@€Ete…=|                   ÀÀøÀÀ€Àø	Ķžv20130724_00507_stKsd070@ë–D@=!É?tòE@€E•Ã=e$È                  ÀÀøÀÀ€Àø	Ķžv20130724_00509_stKsd070@ë–DCw~g?†Žã@€E–*×=x0À                  ÀÀøÀÀ€Àø	Ķžv20130724_00529_stKsd108@ë–D€™MC?'i@€E–KÍ=,                  ÀÀøÀÀ€Àø	Ķžv20130727_00410_stKsd108@떢æÂJ?/VÑ@€E¬Ìá=ˆ×(                  ÀÀøÀÀ€Àø	Ķžv20130728_00652_stKsd070@ë–Ħ"^I?ªo@€E¢ö=ŒáH@JÆO@=p¤d¾–E£¨{C.
=DÈ-hA‰XÓ>EŸé                  ÀÀøÀÀ€A‰XÓ?ȳý 	Ķžv20130728_00654_stKsd070@ë–Ä©ÜØ^?î"@€E¢^=xtø                  ÀÀøÀÀ€Àø	Ķžv20130730_00057_stKsd108@ë–ÿý^Ë?$"ò@€E¥•×=èª/@CÂH@<ÌÍi¾"÷ÏE§qìDú jD¾s¾A‡ôP>^á                  ÀÀøÀÀ€A‡ôP?ËÀ| 	Ķžv20130730_00345_stKsd108@ë—±e—?>±µ@€E«±®=`'/                  ÀÀøÀÀ€Àø	Ķžv20130801_00325_stKsd070@ë—AÕwkF?#ƒ@€Ex§ì=|ñ·>¬¤Ð@5¸e¾—PE|'ìC-"ÑDȉ`A‰Ã>FV[                  ÀÀøÀÀ€A‰Ã?ÈÊË`	Ķžv20130801_00327_stKsd070@ë—AØÕÉ÷?6/@€Ex¢=S¨?JGÚ@G
=f¾™‡E~
Dˆ1DÈlA‰+ñ>XRü                  ÀÀøÀÀ€A‰+ñ?Ë
_€	Ķžv20130801_00661_stKsd070@ë—Dœ6·¢?Z
(@€EsØf=FtÈ                  ÀÀøÀÀ€Àø	Ķžv20130801_00663_stKsd070@ë—DŸòä?Pwò@€EsòÍ=k¯I                  ÀÀøÀÀ€Àø	Ķžv20130802_00227_stKsd070@ë—`™Õi)?ä1@€E‹æH=Çä@B©­@Ee¾€E^)C-]qDȋdA‰±|>;Ì                  ÀÀøÀÀ€A‰±|?Çcù€	Ķžv20130802_00229_stKsd070@ë—`QÔ>ýSm@€E‹a)=¯E ?Dmù@€õÃe¾ž5?EDŽDÈmªA‰Áù>mÐU                  ÀÀøÀÀ€A‰Áù?ͺ
 	Ķžv20140629_00288_stKsd108@ëÀÀnéøW?$™ý@€E¢Y…=o‹ß                  ÀÀøÀÀ€Àø	Ķžv20140710_00087_stKsd070@ëÂ(Bõ2?EÊu@€E°%…="P                  ÀÀøÀÀ€Àø	Ķžv20140710_00089_stKsd070@ëÂ(FV^?Wùi@€E°Óq=ÃåÐA"Ÿâ@%f¾®{E²òÍDˆS;DÈ%¢A…ìö>6|ÿ                  ÀÀøÀÀ€A…ìö?Æϟà	Ķžv20140711_00589_stKsd108@ëÂDˆNC?ð›@€EŠR=¹' >è¬ü@L(öh¾"t¼E‹g3DóQªD¾aôA‰U>SÍv                  ÀÀøÀÀ€A‰U?Êy®À	Ķžv20140711_00807_stKsd070@ëÂEØeø?2
%@€EŠ==¿ü¸                  ÀÀøÀÀ€Àø	Ķžv20140711_00809_stKsd070@ëÂEÜ4Ï?#Âl@€EŠœq=Sð=¿Ô{@l(öf¾–EŒR{DˆDÈ3A‰ÐQ>l›A                  ÀÀøÀÀ€A‰ÐQ?͓h 	Ķžv20140711_00951_stKsd070@ëÂG"s?DZ±@€E"==ƒ'<                  ÀÀøÀÀ€Àø	Ķžv20140711_00953_stKsd070@ëÂGkY•?7Â@€E"
Í=‰ôô@-vø@G®f¾•E"Ë\Dˆ$sDÈbA‡uá>–Ž                  ÀÀøÀÀ€A‡uá?ÀÒÑÀ	Ķžv20140711_01021_stKsd108@ëÂG7E<?4òp@€Eœþ='yd                  ÀÀøÀÀ€Àø	Ķžv20140731_00157_stKsd108@ëÄÀ"bå?9J"@€EŸÇÍ=pl@PæÞ@5¸h¾œ(öE ¹HDóa‰D¾y'Aˆåo>"¡                  ÀÀøÀÀ€Aˆåo?ÄQô 	Ķžv20140731_00205_stKsd108@ëÄÀ÷mû??A@€E«'== w@                  ÀÀøÀÀ€Àø	Ķžv20140731_00301_stKsd108@ëÄÁÐ äÒ?ÙÁ@€E¤N¤=˜24>2K"?õh¾šŸ¾E¤©\DóHD¾]²A‡àU=Þlî                  ÀÀøÀÀ€A‡àU?»ÍÀ	Ķžv20140731_00493_stKsd108@ëÄý§
E?^)e@€E©\=g9Q                  ÀÀøÀÀ€Àø	Ķžv20140731_00541_stKsd108@ëÄÄ ‡I‹?G*†@€E©H)=Þ¹                  ÀÀøÀÀ€Àø	Ķžv20140804_00670_stKsd070@ëÅEQT;A?''@€E—ó…=‡ÎÀ                  ÀÀøÀÀ€Àø	Ķžv20140804_00672_stKsd070@ëÅETÊøa?(ÕA@€E˜S== ø                  ÀÀøÀÀ€Àø	Ķžv20140804_00718_stKsd070@ëÅEÔJàN?8Cy@€E˜|=–ZÐ?í¼@záe¾‰º^E›FáBæTþDÈPAˆ®N>"÷F                  ÀÀøÀÀ€Aˆ®N?Ä^èÀ	Ķžv20140804_00720_stKsd070@ëÅEØ"K.?M(J@€E˜q®=©Âø                  ÀÀøÀÀ€Àø	Ķžv20140815_00039_stKsd070@ëÆ X¦"å?De @€Eêö=oO>'ŸÈ@¸b¾¢ÐåE 9\BᛦDȽA‡v>Àp                  ÀÀøÀÀ€A‡v?˜	Ķžv20140815_00041_stKsd070@ëÆ \2˯?Gn²@€E˜¸=ŒTˆ                  ÀÀøÀÀ€Àø	Ķžv20140815_00087_stKsd070@ëÆ ×$•?0.–@€Eš&Í=a/Ï?@^@K…d¾‰7LEœÀfBâUDȬ1Aˆùb>`†x                  ÀÀøÀÀ€Aˆùb?ÌÏ	Ķžv20140815_00089_stKsd070@ëÆ Ú³O?7È.@€EšM…=tY0@@I.@.{e¾—PEœèDˆZDȏ…A‡Ÿæ>T@k                  ÀÀøÀÀ€A‡Ÿæ?ʈ
`	Ķžv20140815_00138_stKsd070@ëÆ¡Hí$?\â}@€E—˜f=—‰¤                  ÀÀøÀÀ€Àø	Ķžv20140815_00140_stKsd070@ëÆ¡L…tt?W@€E•[=˜8œ?°+º@ f¾³33E—ŠfD‡ó
DÈiôA…»>,I                  ÀÀøÀÀ€A…»?ŏé 	Ķžv20150228_00592_stKsd108@ëßL¼WN›?…¾@€EžúR=™kÀ                  ÀÀøÀÀ€Àø	Ķžv20150330_00734_stKsd070@ë㮘N–?5
w@€E¸Há=ÂôÀ                  ÀÀøÀÀ€Àø	Ķžv20150330_00736_stKsd070@ëã³aV\?/÷¥@€E¸A=¹Ý                  ÀÀøÀÀ€Àø	Ķžv20150331_00559_stKsd108@ëã&›–Y?(™@€E¬Âì=·p¬AaÛû@0£×h¾ÀƒE¬ê)Dú1XD¾d‹A†³>2Œ¸                  ÀÀøÀÀ€A†³?ÆQ—	Ķžv20150421_00400_stKsd070@ëåÅ.¥IÑ?­.@€E¯Â¤=NR                   ÀÀøÀÀ€Àø	Ķžv20150421_00402_stKsd070@ëåÅ1ï;b?šmU@€E¯=e³°                  ÀÀøÀÀ€Àø	Ķžv20150703_00069_stKsd070@ëîß|γ?`1w@€E°oì=°                  ÀÀøÀÀ€Àø	Ķžv20150703_00071_stKsd070@ëîß Šz?tbë@€E°Çì=›™ø                  ÀÀøÀÀ€Àø	Ķžv20150718_00057_stKsd108@ëð¿]e6?0Ŋ@€Eµm=u•o                  ÀÀøÀÀ€Àø	Ķžv20150718_00141_stKsd108@ëðÀfÕÍ?%¸'A FTŒñ=žå@©.f@+…j¾'ñªFW†ìDúD½ò°Aˆñ=ø5"                  ÀÀøÀÀ€Aˆñ?¿°€	Ķžv20150718_00287_stKsd070@ëðÂHþo?9éA FSŸ=ñÑâ=Åb8@ue¾RñªFTfC,àÅDÈrAŠë¢>	/½                  ÀÀøÀÀ€AŠë¢?Á%÷ 	Ķžv20150718_00289_stKsd070@ëðÂNã˜@?A FUiŸ=Ò`Ñ@±¥ˆ@"33e¾KƨFU©×D#DÈYyAŒ1^>	^V                  ÀÀøÀÀ€AŒ1^?Á+ÊÀ	Ķžv20150718_00592_stKsd108@ëðÅé´?"š:@€EÆ¸=Á6I                  ÀÀøÀÀ€Àø	Ķžv20150718_00688_stKsd108@ëðƨa³y?†	¼@€E˜>vë½                  ÀÀøÀÀ€Àø	Ķžv20150720_00039_stKsd070@ëðÿWk?L— @€Eºì=•Ü4                  ÀÀøÀÀ€Àø	Ķžv20150720_00041_stKsd070@ëðÿ3JÛ?UqÔ@€EÀ¸=¬A,                  ÀÀøÀÀ€Àø	Ķžv20150720_00087_stKsd070@ëñR_Óû?Sû(@€EŒ¢ö=†Ã½                  ÀÀøÀÀ€Àø	Ķžv20150720_00089_stKsd070@ëñUÓfo?Lõi@€E‰Þì=¢ùè                  ÀÀøÀÀ€Àø	Ķžv20150720_00135_stKsd070@ëñ¾­©?C0@€Eˆ˜q=žaì                  ÀÀøÀÀ€Àø	Ķžv20150720_00137_stKsd070@ëñƒGÉ?>ç|@€EŠ/==˜Æ,                  ÀÀøÀÀ€Àø	Ķžv20150720_00229_stKsd108@ëñ¬i•p?Sp—@€E"\R=Š¯                  ÀÀøÀÀ€Àø	Ķžv20160710_00142_stKsd108@ì€Onry?)S@€Eë)=¢ÿÌ                  ÀÀøÀÀ€Àø	Ķžv20160710_00552_stKsd070@ì"Zj)j?+c@€E}R=ºN¨?'»@*áHc¾‹C–E€,C-ožDÈ@œA‰ùD>VÚ                  ÀÀøÀÀ€A‰ùD?ÊÂ@	Ķžv20160710_00554_stKsd070@ì"^L0Û?!??@€E|Ûq=žãXAPŽ@£×f¾˜"uE|ˆ)D˜þDÈ#®AˆiÓ>	                  ÀÀøÀÀ€AˆiÓ?Áa/à	Ķžv20170621_00114_stKsd108@ìH¿Ÿ'£?aÑ@€E·§á=ÐÛ                  ÀÀøÀÀ€Àø	Ķžv20170621_00402_stKsd108@ìHÂò+×?K¶:@€E›R)=îQ`                  ÀÀøÀÀ€Àø	Ķžv20170621_00476_stKsd070@ìHîàs?k$'@€E–P¤=vD                   ÀÀøÀÀ€Àø	Ķžv20170621_00478_stKsd070@ìH'®ÙG?`S#@€E–@q=¥d¸                  ÀÀøÀÀ€Àø	Ķžv20170621_00572_stKsd070@ìHÃQio?cy{@€E"#×='H                  ÀÀøÀÀ€Àø	Ķžv20170621_00574_stKsd070@ìHÃTW€E?mŽ@€E"ö=Úc•                  ÀÀøÀÀ€Àø	Ķžv20180330_00957_stKsd108@ìlÁc?
Ìë@€E°l=¹"                  ÀÀøÀÀ€Àø	Ķžv20180510_00644_stKsd070@ìq#Ó©Ë@?µ¤,@€E©q=‹[è                  ÀÀøÀÀ€Àø	Ķžv20180511_00888_stKsd070@ìqF¥ž?e¤­@€EŸ©š=ò<P                  ÀÀøÀÀ€Àø	Ķžv20180511_00890_stKsd070@ìqF§ÊïÓ?W¨ˆ@€EŸ"
=՟hv20180511_00890_st@óSø<#×
?Ì0•àÁ@²MÓ?à	Ķžv20180511_01006_stKsd108@ìqGŠ,¸?‡bK@€E+==—1Èv20180511_01006_st@㝲<#×
?¹Ô¼]¾æWÁ@¤(ö?à	Ķžv20180511_01368_stKsd070@ìqJN]5?8‹"@€E­

=¸v20180511_01368_st@ãïž<#×
?ËöB¦6Á@ÁX?à	Ķžv20180511_01370_stKsd070@ìqJQ†?Yïl@€E­7ö=•ÅÐ                  ÀÀøÀÀ€Àø	Ķžv20180511_01438_stKsd108@ìqJàÔ;V?RY@€E¶–
=`Xÿ                  ÀÀøÀÀ€Àø	Ķžv20180719_00251_stKsd070@ìyá$bÅó?·Á@€EJö=hr¸v20180719_00251_stA{<#×
?µ&ˆu
ð÷ÁA¶F?à	Ķžv20180719_00253_stKsd070@ìyá',|?®(]@€EÐH='åàv20180719_00253_stA!P<#×
?™µ‡ãºñìÁAÀƒ?à	Ķžv20190411_01637_stKsd108@ì›,'þ?¶Æš@€EŒ1ì=u#¡AzX?G®i¾·KÇE$áDúD¾+TAP_´=…\·                  ÀÀøÀÀ€AP_´?°«–à	Ķžv20190617_00375_stKsd070@죉©3ÛO?IH1@€E'
=ŠÈ@D"ß?ud¾¥ãTEC-DDÈ°¼A]q¢<¯?‡                  ÀÀøÀÀ€A]q¢?•çðà	Ķžv20190617_00377_stKsd070@죉¬m÷?Ex@€E'i=l;?Ï19?&ffd¾–E"fDm7DÈ©ÓA]O<'õ(                  ÀÀøÀÀ€A]O?'^¥	Ķžv20190617_00397_stKsd108@죉ï½ã%?Š!ú@€E"§3=Vçp=›"<?s33h¾´9XEó®DùýºD¾ï3A\ËÉ=$?S                  ÀÀøÀÀ€A\ËÉ?¤‡ê`	Ķžv20190617_00471_stKsd070@죊‹?äœ?
·@€E–×=•¬@@Qì?B\d¾£SøE•s3C-‹…DȨ‹A\`=£å                  ÀÀøÀÀ€A\`? ô| 	Ķžv20190617_00473_stKsd070@죊ŽWçH?—KW@€E–¢H="J8?üŒÙ?!G®d¾µ?}E•ðDðDÈ»LAZ_ñ=Áu                  ÀÀøÀÀ€AZ_ñ?¢. 	Ķžv20190830_00517_stKsd108@ì¬Ãaìßg?¥hò@€E‹ãH>L"Ñ?x
}?E¸Q¾±©üE‹S\Dú*éD¿¶AaË=Õ³!                  ÀÀøÀÀ€AaË?º¶d 	Ķžv20190831_00447_stKsd070@ì¬âø;EP?h\È@€E·I)=Ù'Ç@‡Z«?¡G®d¾•E¹¥
C-!DÉN5Ac«r=Ÿ[                  ÀÀøÀÀ€Ac«r?¢"ë`	Ķžv20190831_00449_stKsd070@ì¬âû7´!?€"@€E·×=ñ5,@á­?p£×e¾²-E¹=D"ÅDÉ/dAbñ9=‹                  ÀÀøÀÀ€Abñ9?¡''`

==> anc/pub_raw/L222_55_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  129 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	Æç)¡v20100305_00981_stKsd070@êû¬
qƒ%?RžÏ@€E­=þQ8@c†ö?ð£×j¾šŸ¾E­~D¥ráD‹2˜A†ƒj=Ý ª	Æç)¡v20100305_00985_stKsd070@êû¬ªœ?\?Ã@€E­eÃ=Í5Þ?•±@
=d¾‰º^E«»\C«ýÓD‹lA†±>$‡	Æç)¡v20100326_00999_stKsd070@êþKïFt?¼A F9Ñ®= x>?¬7?Ã×
i¾•F:€šD¥WðDŠÐþAƒUŒ=A/	Æç)¡v20100326_01003_stKsd070@êþKœ¬8ƒ?¸gA F9}a=Ϧ#?ª
3?§®e¾"záF8s\C¬6fD‹[uA'¸w=èD	Æç)¡v20100817_00365_stKsd070@ëCžoÌí?)ˆÚ@€Ednö=ÉYó@ r?У×i¾\)Eh‹
D¨NFD‹(ÅA‰Ò>è‹	Æç)¡v20100817_00369_stKsd070@ëC§Bߤ?*@€Eg"ö=µÌ?³Ö.@=qd¾š¬EešCºå¢DŠ!¢A‹é¾>;æA	Æç)¡v20110513_00627_stKsd070@ë1ëa‡Ôö?yd@€E™]f=‡Æð@½ð?¦ffi¾‹Æ¨EšªD¦`öDˆ¥ãA"Ú=«cµ	Æç)¡v20110513_00631_stKsd070@ë1ëh3ux?À@€E™•=Š˜=Èz?ØQìf¾‹Æ¨E˜¡\C²9XDˆjA"ÿv=´x	Æç)¡v20110514_00963_stKsd070@ë2$Z,Ç?1:>@€E«•=5d>ñÅ@õÃg¾˜"uE¬ûD¦q7Dˆ…'A…C>µw	Æç)¡v20110514_00967_stKsd070@ë2+2S?(b@€E¬=={Ô¹>Ö?Տe¾\)E«lC²M²Dˆ41A"/=à¥"	Æç)¡v20110515_01138_stKsd070@ë2,ù#¨?†©@€E¦9×=¾,0=ç<U?°£×i¾€ƒE§‰HD¦i/Dˆ¾FAƒpø= "ñ	Æç)¡v20110515_01142_stKsd070@ë2,ÿÔ{î?$"ã@€E¦à=Âv°>®²`?×
=e¾'JE¦;ìC²ZáD‡ùA"o=»_l	Æç)¡v20110614_00875_stKsd070@ë5ꚙ•?Wu@€EӉ¸=eM(@xñ?У×i¾ˆ1'EÖ;HDª?ðD…îA†i¢>!Ö~	Æç)¡v20110614_00879_stKsd070@ë5ê¢ñ'Ó?;mð@€EÓh…='"<@" e?ìÌÍh¾¡ÊÁEÓø)CÀvFD"ˆRAƒ×=éxƒ	Æç)¡v20110808_00493_stKsd070@ë<ؑ·"?sA6@€EÁO)=Á1È?5-I?ñë…j¾{çmEì¤DªšD"òA'ؽ>'	Æç)¡v20110808_00497_stKsd070@ë<şä+¹?uÜ@€EÁ")=­»¸ALç?Ñë…g¾€EÁyÃCÀ°!D"]ÃA"-Ÿ>
7U	Æç)¡v20110905_00468_stKsd070@ë@Cu¤?R~@€E'3=žÿ¨?›ÈŸ?Æffj¾n—E"â)DªU`D"è¤A"‡T=؆t	Æç)¡v20110905_00472_stKsd070@ë@C]g?F…3@€E"ƒá=Ëfõ>ë8?ÚáHi¾""E"3CÁ<îD"y'Aƒ›‰=ëÃï	Æç)¡v20111002_00148_stKsd070@ëC žN"È?4w"@€E«4q=¢?H?ۑv?±ë…H¾ÒòE¬¦{Dª3D…ÏA"¥á=³ªœ	Æç)¡v20111002_00152_stKsd070@ëC ¤ä¶x?9T£@€E«}®=©s|?!t…@£×;¾‹Æ¨Eª	CÀú D"^fAƒ3c=ÛAV	Æç)¡v20111003_00197_stKsd070@ëCÁ*7a?z›É@€EÁì=ŽæÈ?lŒ?ºáHj¾ A‰E'óšDª)D…ÇA"vD=û6š	Æç)¡v20111003_00201_stKsd070@ëCÁ%¾Zï?_û@€E'Vš=rEÏ?Ù¼-?±ë…e¾Ÿ;dE'ÍCÀ•?D"o
A'qp=®š	Æç)¡v20120308_00730_stKsd070@ëWië1'È?«û@€EÐ4q="¤¤?"[^?ð£×i¾ž5?EÐDªr5D"±7Aƒª"=Þj
	Æç)¡v20120308_00734_stKsd070@ëWiñ‰ï?$p@€EÐ÷f=Â%ÿ@¨°@)™šg¾¢MÓEÏÞáCÀt{D…'A"=Ò
«	Æç)¡v20120313_01056_stKsd070@ëX
ÍB?œl@€E£…==Œl	Æç)¡v20120313_01060_stKsd070@ëX»"P?•ù@€E¤DÍ>wf	Æç)¡v20120323_00615_stKsd070@ëYJÅu$Å?D\?@€E¢ 
=ò[@9ü©?ñë…j¾"ýôE¢·ÃDª:=D"Ë+A"k=×¹Ê	Æç)¡v20120323_00619_stKsd070@ëYJÌß|R?* @€E¡W¤=‹ÚL@>š;?Ç®g¾¤Ý/E PC¿ÌîD…A"Y¼=¼s	Æç)¡v20120328_00423_stKsd070@ëYçÏëÕü?®R^@€EŸ}á=Q	Æç)¡v20120328_00427_stKsd070@ëYç×7?~̖@€E R=Þaä>é¤@G®g¾´9XEžç
C¿²D…mPA†?y>Aq	Æç)¡v20120329_00814_stKsd070@ëZT¨#?\6A@€E´Â{=µï%?@]??ü(öi¾'n˜Eµ#qDªašD"¸ÝA"°Ë>'	Æç)¡v20120329_00818_stKsd070@ëZ~GÚ?Gé÷@€E´ý¸=ž4>µ0Ì@¸g¾š¬E³åÃC¿õÃD…9PA"^=è.A	Æç)¡v20120508_00517_stKsd070@ë_	ý¯x~?!ÿt@€E"3ö=¶²@?e¾…?ÁG®j¾ŽVE"÷×Dª#®D"ãdAƒlû=ª	3	Æç)¡v20120508_00521_stKsd070@ë_
óD0?›@€E"‡
=·5?»®ì?ºáHg¾ß;E")C¿¼ÍD"×ßA"ƒß=‹à	Æç)¡v20120527_00688_stKsd070@ëafƒ pä?«y@€EŸ
á=¬ý|>¤óN@Qìi¾'hsE —×Dª:5D"ÐöA…À¾=ûkÛ	Æç)¡v20120527_00692_stKsd070@ëaf‹lm?:Å@€EŸ'¤='!Ø>"^@×
h¾ž5?Ežï…CÀÑD"æA†<=óÐB	Æç)¡v20120531_00311_stKsd070@ëaãß⓳?^$*@€EŸvì=¬êœ?îýÁ?\i¾'ñªEŸçÃDªj¨D"œöAƒök=Î{|	Æç)¡v20120531_00315_stKsd070@ëaãç—?R…g@€E ÓR=Ÿ&ˆ?öc>?×
=g¾—
=E 3šC¿ã×D…øA"«n=èÔ	Æç)¡v20130526_01257_stKsd070@ëŽê±'"R?bÅ @€E–%===ìP	Æç)¡v20130526_01261_stKsd070@ëŽê¸µˆã?Š—@€E•Ùš=",<	Æç)¡v20130623_00856_stKsd070@ë'icyQ?€‹Û@€EnŠ¤>è¹	Æç)¡v20130623_00860_stKsd070@ë'ij4±ã?(@€Emð=•R´	Æç)¡v20130627_00692_stKsd070@ë'äiÞ}?¢O@€E††
=tÑè:ªµ¬?ôzáj¾"÷ÏE‡À=DªH¤D"©‰A†›J=â%]	Æç)¡v20130627_00696_stKsd070@ë'äp{?ÚS@€E†v
=¹š@öè @
áHg¾"÷ÏE†Ã3C¿åÃD"úòA†·Ö=äu#	Æç)¡v20130629_00884_stKsd070@ë"&a–-)?#R@€Ef»\='Ôä?¶€-@£×_¾™™šEhþDª)7D"ÞoAˆªÕ>cë	Æç)¡v20130629_00888_stKsd070@ë"&h)ð?-8ã@€EfqÃ=ÄÐ?÷'T?˅f¾\)Ee¤CÀo\D"»#A‡4ã=Æû	Æç)¡v20130630_00522_stKsd070@ë"B"EW?/"M@€E|²=äO>µ™Â?¾¸Ri¾Š=qE}'¸DªFÉD""ÏA†´E=Öv	Æç)¡v20130630_00526_stKsd070@ë"B™âo ? †@€E|÷®="Å÷?907?°£×g¾‡®E|3®CÀ˜D"÷;A…̼=Ñ®¢	Æç)¡v20130701_00603_stKsd070@ë"dÓö—v?õX@€E‰ R=d?CÂr?ã×
j¾‹Æ¨EŠåìDªFD"º-Aˆh>ÿ
	Æç)¡v20130701_00607_stKsd070@ë"dÚ¸¦?3/@€E‰õ×=§ªT?ÉáA@£×g¾¦ffE‰…ÃCÀ2oD"ã3AˆF">M	Æç)¡v20130720_00137_stKsd070@땿Ýߺ?˜š@€E~ÔÍ=FGø	Æç)¡v20130720_00377_stKsd070@ë•Á×՟.?­$›@€E"÷
=WW	Æç)¡v20130720_00569_stKsd070@ë•Ãg>˜l?b'p@€Ey˚=»ÿ @/°?"33j¾¢ÐåE}QDª.D"¥XA†N=à×s	Æç)¡v20130720_00573_stKsd070@ë•ÃnAÌ©?s‡@€E| f=rëÈ	Æç)¡v20130720_00761_stKsd070@ë•Äù‡`1?hÇÕ@€Ey¥Ã=´¥?ÎW?ØQìi¾¤ZE}=DªD"ÌÕA†"¾>
=	Æç)¡v20130720_00765_stKsd070@ë•ÅL¡C?Õ¦@€E{Kì=—T	Æç)¡v20130720_00953_stKsd070@ë•Æ|,?os¡@€EŽ¸\=e"@?͉¨@™šj¾¡G®E/DªD"öÙAˆ:+>Ko§	Æç)¡v20130720_00957_stKsd070@ë•Æ'Oö?q(U@€Eˆ=2_@—ùó@ÌÍg¾ž5?EÇ…CÀ#D"²oAˆbQ>Kr	Æç)¡v20130721_00176_stKsd070@ë•àb—?²b@€E|€=Çí?Yôû?Ôzáh¾™™šE~3DªPD"z˜Aˆúò>òí	Æç)¡v20130721_00180_stKsd070@ë•à#¯?!/=@€Ex~{=uP?Íî?å¸g¾¼í'Ex
CÀ)D…mAˆ ˜>Þ<	Æç)¡v20130721_00368_stKsd070@ë•áª«zB?F¼@€E;5×=–.Ð?Ù(?Ã×
j¾³¶FE=	ÃDª>ND"£žAˆ÷=Íê2	Æç)¡v20130721_00372_stKsd070@ë•á±ê~?dJ¬@€E9">»¶?5 ?Ü(ög¾¨r°E8¸C¿ÝPD…jAˆL>	…	Æç)¡v20130721_00608_stKsd070@ë•ãÂvge?Lç:@€E.l¸=²%¼@'E?å¸j¾¤ZE0HDª3ÏD"±¢Aˆ–Æ=öey	Æç)¡v20130721_00612_stKsd070@ë•ãÉí¿?Qã0@€E-¤Í>Þ!?i-?Æfff¾¦éyE-0¤C¿ÙºD"ÐöAŠ±>îü	Æç)¡v20130721_00848_stKsd070@ë•åÊε°?Wíç@€E.JR=·}ä	Æç)¡v20130721_00852_stKsd070@ë•åÑâ{5?L¦U@€E0®="p@Qõ@\g¾»çmE.Ç3C¿ý/D"«ÇAŠ›>ˆL	Æç)¡v20130721_00992_stKsd070@ë•æô­Ü?và—@€E6î)=‹?ƒ"´?ç®i¾´¼jE:Ç\Dª("D…Aˆ‡:>Yö	Æç)¡v20130721_00996_stKsd070@ë•æûmCÐ?zØ=@€E8B¸=nTÁ	Æç)¡v20130722_00188_stKsd070@ë–w	aS?±xÑ@€Er"¤=±ëü	Æç)¡v20130722_00192_stKsd070@ë–~7]º?¢¯š@€Ete…=| 	Æç)¡v20130724_00505_stKsd070@ë–D<—ëš?T«@€E"Ž=="¤@Èî‹@#×
i¾—
=E"•3Dª¸D"ÉšA‰Dä>F	Æç)¡v20130724_00509_stKsd070@ë–DCw~g?†Žã@€E–*×=x0À	Æç)¡v20130728_00650_stKsd070@ë–Ä£7­k?'¢@€E¡³ì="v0?*Á?÷
=j¾™‡E£q®Dª)D"åhA†¯=앀	Æç)¡v20130728_00654_stKsd070@ë–Ä©ÜØ^?î"@€E¢^=xtø?Ø0?¹™šg¾"›¦E¡ŽCÀ@ƒD"¼ƒA‡>´=Î#b	Æç)¡v20130801_00323_stKsd070@ë—AÒ*:?Á©@€EwŸÃ=ìP?iæï?ÈõÃj¾/E{aìDª8ÅD"¤bAˆa²=°ÔD	Æç)¡v20130801_00327_stKsd070@ë—AØÕÉ÷?6/@€Ex¢=S¨>(~?Ñë…f¾™™šEy8)C¿ÈöD…#A‡ò
=ÆÔó	Æç)¡v20130801_00659_stKsd070@ë—D™f?Cr²@€Et{=‹^?Åö?àj¾™‡EvŽDª##D"à1A‰m÷>
£	Æç)¡v20130801_00663_stKsd070@ë—DŸòä?Pwò@€EsòÍ=k¯I	Æç)¡v20130802_00225_stKsd070@ë—`–ƒŠ9?,é@€E‹½¸=­D ?ªï×@¸Rj¾•EtDª;D"˜öAˆ5£>
™	Æç)¡v20130802_00229_stKsd070@ë—`QÔ>ýSm@€E‹a)=¯E =¿ª*@*=qf¾—PE‹.¸C¿ãøD…bA‰M@>õ…	Æç)¡v20140710_00085_stKsd070@ëÂ(?¥|§?[7@€E±w¸>Ì\?"eò?Ÿj¾§l‹E²=
D¢¥hD…ÅA}Q[=£¾¥	Æç)¡v20140710_00089_stKsd070@ëÂ(FV^?Wùi@€E°Óq=ÃåÐ>‰À
?œ(öe¾©ûçE¯XáC¢¿}D"ÞA}IÍ={ͱ	Æç)¡v20140711_00805_stKsd070@ëÂEÕC-Ò?A,½@€E‰éá=»}>¡#˜?¢\i¾'hsE‹†D¢Š¸D"ë\A}sÓ=Cڄ	Æç)¡v20140711_00809_stKsd070@ëÂEÜ4Ï?#Âl@€EŠœq=Sð?¯ýË?·
=e¾'ñªE‰\C¢jD"àåA}¤À=h3î	Æç)¡v20140711_00949_stKsd070@ëÂFþÀdß?Y©Î@€E"¬…=Xúˆ?±‡k?µÂi¾bNE"lÍD¢®D…A~£Ì=Œ‹b	Æç)¡v20140711_00953_stKsd070@ëÂGkY•?7Â@€E"
Í=‰ôô>Q"?×
=f¾¢MÓE'fC¢'D"ÅüA}Ȩ=~gÀ	Æç)¡v20140804_00668_stKsd070@ëÅEMÑo?$j®@€E—–¸=†IØ>ø3"?ž¸Ri¾Š=qEš=D¢ÖúD"õArÙ<üðC	Æç)¡v20140804_00672_stKsd070@ëÅETÊøa?(ÕA@€E˜S== ø?Øñ ?£×f¾¡G®E—ºáC¢·®D"»
Ar¢·=G'	Æç)¡v20140804_00716_stKsd070@ëÅEÐP…)?F¦@€E˜Æq=w¡@‰ß+?s33i¾ A‰E›‡\D¢Ê‡D…îAr³<<Þò	Æç)¡v20140804_00720_stKsd070@ëÅEØ"K.?M(J@€E˜q®=©Âø>ÑWï?ud¾•E˜.fC£¶D"»¶AsÞP<æõ¢	Æç)¡v20140815_00037_stKsd070@ëÆ Tì–l?@ßa@€Eø×=}¥x?òR?Ž{i¾•E ÂÍD¢ë®D"‰hAnÈÄ<÷¤p	Æç)¡v20140815_00041_stKsd070@ëÆ \2˯?Gn²@€E˜¸=ŒTˆ>äÜË?•Âd¾¦ffEž0C¡ÑËD…?¦AmÙP<÷‡R	Æç)¡v20140815_00085_stKsd070@ëÆ Ó¨Á?'+@€Eœ9š=‡'<@IÄ@?fffh¾"t¼EžD¢ÝD"¡¢Amÿ'<´Ï	Æç)¡v20140815_00089_stKsd070@ëÆ Ú³O?7È.@€EšM…=tY0?røä?†ffd¾œ¬Eš±®C¡ýqD…1`Amä³<çù	Æç)¡v20140815_00136_stKsd070@ëÆ¡EHn¯?mpY@€E–?==Šnü?'Õí?Š=qh¾¦ffE™¤D¢û×D"–-AmÜH<ù<F	Æç)¡v20140815_00140_stKsd070@ëÆ¡L…tt?W@€E•[=˜8œ<‰­?…¸d¾¨r°E•…C¡ØÕD…çAnV<ùyå	Æç)¡v20150330_00732_stKsd070@ë㩦â­??".@€E¸j\=½.`@'.Ü?°£×h¾"÷ÏE·~öDª‰D""¾A}™<=nõÂ	Æç)¡v20150330_00736_stKsd070@ëã³aV\?/÷¥@€E¸A=¹Ý?r?µ?ÚáHf¾•E¶yÃCÀ¿ßD…BúA€¹Â=˜$•	Æç)¡v20150421_00398_stKsd070@ëåÅ*£§º?™"y@€E±>¤=xѨ?Ï+?"záh¾§l‹E°^Dª7D"§¶Av‡Ó=«Ï³	Æç)¡v20150421_00402_stKsd070@ëåÅ1ï;b?šmU@€E¯=e³°>ë!?£×f¾§ïžE®3CÁ0¤D…NéAwl^=‹>ã	Æç)¡v20150703_00067_stKsd070@ëîß/,=?…®@€E±Þ=À"{?±lá?Ã×
h¾–E°ž¤DªYyD"z¸A'@r>U­	Æç)¡v20150703_00071_stKsd070@ëîß Šz?tbë@€E°Çì=›™ø	Æç)¡v20150718_00285_stKsd070@ëðÂAfœí?ìZA FUNá=Ë>ø@5@
=qi¾fffFTÕqDª D"ZÑAŽ,À=Ëë(	Æç)¡v20150718_00289_stKsd070@ëðÂNã˜@?A FUiŸ=Ò`Ñ=ŒfŒ@{f¾r°!FUjfC¿•ÃD…AKõ=ÞÓ]	Æç)¡v20150720_00037_stKsd070@ëðþÿÖÕ9?T@€EÄ\=tVˆ	Æç)¡v20150720_00041_stKsd070@ëðÿ3JÛ?UqÔ@€EÀ¸=¬A,	Æç)¡v20150720_00085_stKsd070@ëñOò?VG@€E'ì=–cx	Æç)¡v20150720_00089_stKsd070@ëñUÓfo?Lõi@€E‰Þì=¢ùè	Æç)¡v20150720_00133_stKsd070@ëñ»8öA?LÆ(@€Eˆ\\={¤	Æç)¡v20150720_00137_stKsd070@ëñƒGÉ?>ç|@€EŠ/==˜Æ,	Æç)¡v20160710_00550_stKsd070@ì"VÆ@?þw@€E|«H=¡'=Þð?Æffj¾›¥ãEšDª.D"ç…A}Ú=€ 	Æç)¡v20160710_00554_stKsd070@ì"^L0Û?!??@€E|Ûq=žãX?˜ü?Ó33g¾Ÿ¾wEy"RC¿ñ‰D"ßðA'6=žàX	Æç)¡v20170621_00474_stKsd070@ìH.#?Š3ë@€E–(f=ó">"È?E¸j¾°£×E–ìDªRD"©ËAQF<™‹	Æç)¡v20170621_00478_stKsd070@ìH'®ÙG?`S#@€E–@q=¥d¸=€€	?!G®g¾¢MÓE•CÀ·
D"œRAQ™<rU¶	Æç)¡v20170621_00570_stKsd070@ìHÃNFyâ?}[ï@€E"HÃ=ÊÖ>äæ;?!G®i¾¢MÓE"HDªFéD"¥XAQ·•<€jª	Æç)¡v20170621_00574_stKsd070@ìHÃTW€E?mŽ@€E"ö=Úc•?1U0?®g¾©ûçE'>áCÀžD"žfAQzÛ<dxö	Æç)¡v20180510_00642_stKsd070@ìq#Ïö7?ǽ£@€E©BH=EÐ	Æç)¡v20180511_00886_stKsd070@ìqF¡õŽ?rów@€EŸš¤=j 7=ååJ?Æffi¾å`E ¡×Dª?mD"¾òA"/™=ú˜	Æç)¡v20180511_00890_stKsd070@ìqF§ÊïÓ?W¨ˆ@€EŸ"
=՟h?ZpÌ@£×f¾™‡Ež²fC¿Ú D"ÆéA"SÝ>{ç	Æç)¡v20180511_01366_stKsd070@ìqJKr?WH@€E¬ä¸=¯ðÜ?¤i?\i¾'\E­èDª
VD"ôƒAƒµî=îj	Æç)¡v20180511_01370_stKsd070@ìqJQ†?Yïl@€E­7ö=•ÅÐ@•Åæ?Ï\)f¾˜bE«ÚC¿HD…Aƒð@=ï*"	Æç)¡v20180719_00249_stKsd070@ìyá!g"ã?¤	8@€E)=w1À@áF?â\i¾¢MÓEüÍDªkD"¬1Aƒ^#>€Ú…	Æç)¡v20180719_00253_stKsd070@ìyá',|?®(]@€EÐH='åà	Æç)¡v20190617_00373_stKsd070@죉¥Ûö?E:@€E†{=ˆyh>Õ4¸?†ffi¾'n˜EàRDª…D…LÕAhVO<̲	Æç)¡v20190617_00377_stKsd070@죉¬m÷?Ex@€E'i=l;?ÉÁ­?hõÃf¾™™šE'ÜRC¿8D…foAhYF<ÀŠ	Æç)¡v20190617_00469_stKsd070@죊ˆ{ã?'!p@€E•k×=pGÈ?È?(öi¾˜bE"[
Dª&5D…NAhÖ¸=íÂ	Æç)¡v20190617_00473_stKsd070@죊ŽWçH?—KW@€E–¢H="J8@œ¤?E¸e¾Á%E˜l¤C¿ìÍD…g®AhŠÑ=8Š	Æç)¡v20190831_00445_stKsd070@ì¬âôí¸U?s–Ó@€E·ˆ×=ÕKa?z?#×
h¾¡ÊÁEº
¤Dª.ÉD…ä)AWÑ<†³þ	Æç)¡v20190831_00449_stKsd070@ì¬âû7´!?€"@€E·×=ñ5,>Bó?8Qìe¾£×
E·¾fC¿éºD…õ`AWþ`<¾‰

==> anc/pub_raw/L222_56_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  141 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	¹Lj>v20100317_00739_stKsd108@êý,Lùb­?åA F5Š>tÑ@-e@?\))¾333F5RCZ0åA˜ÄœAlw=3fŠ	¹Lj>v20100317_00741_stKsd108@êý,RÞ¯M?ÂA F5o¤=ÑË>¶3@8õÃ.¾cSøF4OfD"éüAÈå`AkYy=$&u	¹Lj>v20100317_00743_stKsd108@êý,Y"ü.?t
A F5ªf>¡@/Ô@1G®d¾‡®F6…D"þDõóuAkU6=))Ñ	¹Lj>v20100317_00745_stKsd108@êý,_=o?dãA F6R=þ›û?¿*Ä@-p¤a¾k…F6ݤCSbDöjAk–=³µ	¹Lj>v20100324_00521_stKsd108@êþ
Fî&?5ÞA F1½¤=ɪðC‹V@Y™š*¾C•F1ÊCZ)üA¡—	¹Lj>v20100324_00523_stKsd108@êþ
)á{?(Š¤A F0³Š=å÷C§Œr@\)/¾gl‹F1fD"üÕA¼ß;	¹Lj>v20100324_00525_stKsd108@êþ
%""?-A F0@>&KCrÂ<@Ÿ\)c¾ƒ•F2"ÃD"ÈRDöo	¹Lj>v20100324_00527_stKsd108@êþ
*ü2k?2š°A F0Ÿš=È˟@¨%6@¸Rb¾gl‹F0ø=CSÔþDõÖ-Al¬7=,ª	¹Lj>v20100814_00277_stKsd108@ëàx@Hp?™Ý@€E‰ ×=¶¹,@²Ñ"@\(¾cSøE…†=CÇð@5As×=Mu"	¹Lj>v20100814_00279_stKsd108@ëà{Ø‹?ë@€EˆÕq=½ž€@º¢@…-¾ƒ•E"âD™UA!×
AsØ ="|ë	¹Lj>v20100814_00281_stKsd108@ëà3¶?-Æè@€Eˆ¿R=¼ˆ?ðnÊ?ÌÌÍW¾Š=qEˆÐáD˜¡PDó¯TAu…=1Âô	¹Lj>v20100814_00283_stKsd108@ëà'¸±ã?(_@€Eˆä…=Ò×#=*Ÿ/?ó33b¾k…E‰.áCsìJDôcžAr¥¤=M)	¹Lj>v20110512_00767_stKsd108@ë1Ê÷´ÝB?¼@€Eŗ×=¶et>HC-@I™še¾˜"uEǙ3D–'DñªAJ»=Ñ	¹Lj>v20110512_00769_stKsd108@ë1ÊúìëP?}@€EÄÆf=£øÜ?ƒÖÅ@9™ša¾ŽÙEÅÁCaöÉDò=XAJKú<ÈHÈ	¹Lj>v20110513_00813_stKsd108@ë1ìô/C?6v*@€E ¯¤>W‡B>¸?áG®d¾‡+E¡ˆ{D•ÜDñƒ3AI÷f<xú¾	¹Lj>v20110513_00815_stKsd108@ë1ì÷JÄõ??b@€E Åì>)÷ò?•iÏ?Ñë…a¾%E¡*RC`KDDòBFAIzb<Õ´	¹Lj>v20110515_00652_stKsd108@ë2)môÐ?åó@€E|==œÎ¸?#gz@ee¾™‡E ûHD–qDñÒ¨AIÿ%<æ2u	¹Lj>v20110515_00654_stKsd108@ë2)Çì?¦j@€EœÊ¸="ì >—Hà@qG®a¾bNEŸ3Ca¶ÉDòC®AIÎÊ<ò	¹Lj>v20110516_00830_stKsd108@ë2Knª?Òç@€E¢H®=­´˜?XÚæ@2\e¾|í'E¢ÌD–
HDñ¯DAIË)<»4m	¹Lj>v20110516_00832_stKsd108@ë2K'ñ_?1@€E£	=»V@÷#@…a¾å`E£*)Ca¯žDò?#AJ¿k<È'j	¹Lj>v20110529_00542_stKsd108@ë3é­ÙwU?æ®@€EÑ_®=ÎÐg>˜X@Qìe¾‰7EÑhD–#TDñ®fAHÆ
<Ù(	¹Lj>v20110529_00544_stKsd108@ë3é±~þ
?«@€EÑ.¸>Û.?y*'@~{a¾ÒòEÒt)CbFéDò9AH"Y<ÜÕ2	¹Lj>v20110608_00518_stKsd108@ë5(~*r?«Â@€E£=»Î¸?'2@vffe¾¯ E¨/
D–
yDñ»ðAH¿d<Ѧ—	¹Lj>v20110608_00520_stKsd108@ë5(¹Ha?Ço@€E£{q=Í
Ž=ƒg@×
a¾›"ÑE¥;…CaÒ°DòQAHzW<h—Ä	¹Lj>v20110817_00394_stKsd108@ë=á+)Éþ?5Ïv@€Ešœ=‰j?²¤?ÁG®e¾ŠÀƒEœRD™Ò^Dî>ÉAF™U<P%"	¹Lj>v20110817_00396_stKsd108@ë=á.¶×m?/]p@€Eš{3=…?q4@a¾'n˜Eœ-×C€{DîeAF¢<Œ	¹Lj>v20110822_00365_stKsd108@ë>ðª¢€?'ÓÆ@€EŽ·ì=¥•?ë;s?(õÃf¾¤ZE"¤D™ÁDîåAF
Ò<݂r	¹Lj>v20110822_00367_stKsd108@ë>ôŒ:?‹l@€Ea…=˜L@¹åò?Tzá`¾œ(öE;šC~ý/Dî–éAFÀ<úZ¶	¹Lj>v20110831_00170_stKsd108@ë? eXßÀ?¶¼@€Eº»=>ôº@Ð+c?LÌÍ>¾Å¡ËE»²áD™æDî-ÓAEq.=´µ|	¹Lj>v20110831_00172_stKsd108@ë? h·N‹?¿–u@€EºU\=™bÜB^k¢?œ(öa¾¬1EºdÍC©ºDîC	¹Lj>v20110901_00342_stKsd108@ë?Àâ¨Ã?8L˜@€EÅo=‡P?¯èÉ@õÃe¾œ(öEÆ°fD™ØÕDî3çAEì<F;	¹Lj>v20110901_00344_stKsd108@ë?Àåãõ?Dêg@€EÆf= W0@Iû)@\)a¾£×
EdžC€\DîßAEÃí<®Á^	¹Lj>v20110919_00455_stKsd108@ëBÀ«{ï?R	š@€E«®=Ç >Ÿ?â\d¾§ïžE«ÜD™·Díè¼AE8×<ª%—	¹Lj>v20110919_00457_stKsd108@ëBÃؒ(?BºÏ@€E«4…=ƒ (?>²?¦ff_¾£SøE«"fC}¹ÛDînáAEC¢< ‹+	¹Lj>v20111002_00082_stKsd108@ëC êN?Tü¶@€E­+¸=é+"@yÅ¡?³33c¾…¡ËE¬–áD™³mDíù¢ADÁN<¨˜	¹Lj>v20111002_00084_stKsd108@ëC *D!?`"@€E­gö>¨¦@*Òh@£×`¾™‡E®/C~
Dî©AD‰©<¥è†	¹Lj>v20120604_00125_stKsd108@ëbaWDÐ??)ÙÇ@€E !)=xÀ@Ò!@áHc¾ž5?E¢`¤D™'ªDAO_¬<èdÀ	¹Lj>v20120604_00127_stKsd108@ëba[À1?)Œµ@€EŸÐ)='ðä@8/@8Qìa¾OßE¢"C€ËDííªAOÌn<ûñ¹	¹Lj>v20120604_00345_stKsd108@ëbeåû?{!@€EoÛÃ=ô̐@üºâ?°£×e¾¤Ý/Es$¤D™©šDî›ðAP7c<WÐZ	¹Lj>v20120604_00347_stKsd108@ëbe
Æ<?r€@€EnŸÃ=ýf?q½@8õÃb¾OßErAìC#–DîLAOÙ5<ûQ´	¹Lj>v20120620_00075_stKsd108@ëd_hV…ô?´{~@€E¾°>g¿l?Ì£ÿ?B\c¾ÒòE¾â{D™ ÕDî­ËAP	í=;û	¹Lj>v20120620_00077_stKsd108@ëd_kÆ'?š¿4@€EÁ{>€Ð@N†L?Që…b¾¡ÊÁEÁ3
C€J DîI?AP>=¥³	¹Lj>v20120620_00123_stKsd108@ëd`<ñZ?y_@€Eªâ{=gCÈ	¹Lj>v20120620_00125_stKsd108@ëd`@W-¹?nœF@€Eª×=‹;pAšP)?aG®a¾¤ZEªw…C€®DîbFAP2ï<Úo	¹Lj>v20120620_00317_stKsd108@ëdaá_f?÷š$@€EƒlH=Ù º@†Ë>õ`¾Ø"uEƒàÍC€%`Dî‡#ANÃ?=–Z´	¹Lj>v20120626_00085_stKsd108@ëe «#Å,?‰¦Ú@€E–)=¥AD½P?…¸d¾¹XE–—
D™1DîºVAPbC=3:Å	¹Lj>v20120626_00087_stKsd108@ëe ®³?H$ô@€E•Ûö=j9A(¨@G®b¾™‡E—+
C€wDî\sAQ¡ <Ìý	¹Lj>v20120626_00277_stKsd108@ëe"»–Y?ƒóÎ@€E……\=ì¢UAF²à?Tzád¾®—E…ë\D™¼Dî—3AQCÅ<Îű	¹Lj>v20120626_00279_stKsd108@ëe"¿c'm?m,t@€E…ö=høA&¤K?°£×`¾¨r°E†"šC€hDîf¸AQi<¾Ý»	¹Lj>v20120629_00361_stKsd108@ëe…‡d'È?/"@€E Ÿf='`0?
ýL?×
=e¾Ÿ;dE 2{D™³ßDîO–ARŸ<ˆ/º	¹Lj>v20120629_00363_stKsd108@ëe…‹
Úß? @€E †ì= Ø>ý?™™ša¾§l‹E¡SqC¿}Dî¤ÍARì<,¶"	¹Lj>v20130526_01383_stKsd108@ëŽë±Úˆw?·˜@€E Ô¤=·"D	¹Lj>v20130526_01385_stKsd108@ëŽëµæÇ?ÑC¾@€E î…=éM=?Œj×?c×
a¾È´9EŸß®C~'oDî€Acy2=³ê	¹Lj>v20130626_00901_stKsd108@ë'È.Å:?L·¬@€Etô)={¡€@òè?£×
e¾"t¼Es»3D™ª=DîçAi^1=
ZR	¹Lj>v20130626_00903_stKsd108@ë'È`¾\?Y<Ä@€EtWÃ=‡¦B˜Âž?ã×
a¾²-EtQìC}¨öD	¹Lj>v20130627_00770_stKsd108@ë'å	eϓ?)9@€EŠÈö=§²Ì:8±¥?Ê=qf¾'n˜EŠlfD™¿¦DîZ‡Ahr¬<ëU?	¹Lj>v20130627_00772_stKsd108@ë'åã½?7Öi@€E‹X)>+8x@&@¸b¾‡+E‹šöCÇmDîZúAiK<øy	¹Lj>v20130629_00770_stKsd108@ë"%~pƒv?K"@€EkD=°tl?ºX?Ê=qf¾˜bEjêD™¾Dî>Ah‡¿<ÔÔ	¹Lj>v20130629_00772_stKsd108@ë"%"˜Ï?Û³@€Ek'…=·+?µ·c?œ(öa¾ŠÀƒEkHC7
DîrAh'v<¤·	¹Lj>v20130630_00696_stKsd108@ë"Cð'q?cJ†@€E}")=™­üAUßÛ?Ôzáf¾œ(öE} öD™ºDîY'Aj§¢=2JÕ	¹Lj>v20130630_00698_stKsd108@ë"Có:ÅN?KÒ@@€E})…=¼Q9?˜,¬?¥¸a¾å`E}¬RCoßDîl)AgâÉ<èNÆ	¹Lj>v20130701_00681_stKsd108@ë"ep–Öq?2a @€EŒöH=«]D>}Âj?³33e¾˜"uEqD™»;Dî6áAgËY<Ö~s	¹Lj>v20130701_00683_stKsd108@ë"es×é?D÷I@€E©{=´gÐ@…÷Ì?\)a¾\)Ex¤CœDîs¾Afoû<·µ	¹Lj>v20130713_00751_stKsd108@ë"äèÔ ?Å@€E†¤3=£¢t@í?Î{f¾—PE†zfD™ÐBDîA?Af›t=Ì	¹Lj>v20130713_00753_stKsd108@ë"äìˆÍ?)Ì@€E…Ê3=¦v\A£Š?ºáHa¾®{E†0¸C'DîyPAfڛ<ëËm	¹Lj>v20130717_00039_stKsd108@ë•_
eÔE?ð"@€EÓ&ö=1˜@9ÖÞ?ñë…e¾/EÔBD™³+Dî"1Adƒ#=
Zó	¹Lj>v20130717_00041_stKsd108@ë•_§Lá?w@€EÔ6¤=Ì?…3E@\)`¾­VEÕx¸C¬ÍDîƒAdÄì=%­<	¹Lj>v20130717_00173_stKsd108@ë•fM~MŽ?ôÓ@€EÇ^=µ¨@ˆ¯G?Տe¾/EƑ…D™¨Dî#ÏAe}÷<ýÅI	¹Lj>v20130717_00175_stKsd108@ë•fPó¨?
Cÿ@€EÅkö=¤ÜA	ò?¹™šb¾"t¼EÅ\C~wDîËAdç<Å÷<	¹Lj>v20130720_00169_stKsd108@ë•Àíó8?ƘÚ@€Eu•q=nùÇ@æ'?5a¾»çmEv¶fC£Dî?A[‹ž="/P	¹Lj>v20130720_00407_stKsd108@ë•ÂþI?¯Æ@€Eh¯…=œL8A'Æ&?ÌÍf¾ª~úEhf¸D™º¨DA_'`=)–Ç	¹Lj>v20130720_00409_stKsd108@ë•ÂX»Ù?—ÈÖ@€EfÝ\=jJ¨AÛyÍ?O\)`¾»dZEf¤C€…Dî2òA_©'=2B	¹Lj>v20130720_00599_stKsd108@ë•Ã á;ð??`ã@€EjC3=©?ý=?‡®f¾Ÿ¾wElQÃD™´‹DîSmAc¦!<¹3ž	¹Lj>v20130720_00601_stKsd108@ë•Ã¤‡ô¬?:.b@€Efì='¶|?ÜÒÖ?'\b¾šŸ¾EgؤCgmDîP!Ac€=<·º°	¹Lj>v20130720_00791_stKsd108@ë•Å2t×?òG)@€E'"¸=Û<'?€ÞÍ?e¾¡ÊÁE€Å®D™ÑyDî,1A^=•Ýn	¹Lj>v20130720_00793_stKsd108@ë•Å5k׿?ƒ'@€E&==ŽÞ@›7ê?€a¾²°!E€²áC~ð!DîmìAd³—=.õ4	¹Lj>v20130720_00983_stKsd108@ë•Æ±õ@3?`/@€EŽá=jéBXq?ÚáHf¾©xÕEŽc3D™Ÿ+Dî‡	¹Lj>v20130720_00985_stKsd108@ë•ÆµhgH?|Lï@€EŒ‹{=[ƒ9C
@
p¤a¾¥`BE‹%
C}ØRDîc¦	¹Lj>v20130721_00206_stKsd108@ë•àB—"²?5@€En+
=ÒÃl@
a(?Ÿe¾¶È´Eq½ÃD™¯¾DAd"Â<Ó«½	¹Lj>v20130721_00208_stKsd108@ë•àF [?)ª@€ElG
=¿¬r>ÝÞ?†ff`¾®{En)HC€Dî33AcÀó<–å	¹Lj>v20130721_00446_stKsd108@ë•âSõ*d?<pQ@€E?H=Îh^@
.à?\)f¾©xÕE@k\D™Õ‰DîoDAcC<ƉÑ	¹Lj>v20130721_00448_stKsd108@ë•âb™Ã
?S.¡@€E=-×=©žX	¹Lj>v20130721_00686_stKsd108@ë•äf >?'€m@€E)=§8Aåjº?¡G®e¾·KÇE)
qD™ºÙDî5üAfnE=CÕÖ	¹Lj>v20130721_00688_stKsd108@ë•äjBä?"Nð@€E(¡H=«¸DAo6?"33a¾±&éE(ɚC‡ðDîoÏAg%=*S2	¹Lj>v20130721_00926_stKsd108@ë•æmù™?F_Ò@€E7'{=•'Ø@¶`k?«…e¾²°!E6P)D™¢ Dî¦Adgo<í´"	¹Lj>v20130721_00928_stKsd108@ë•æpß´?UŸ@€E5î¤=†1ôBÁ¹?÷
=b¾µ?}E6ʸC~oßDî‹ø	¹Lj>v20130724_00535_stKsd108@ë–D‹"n?_.@€E–ð×=¬>¬A9N?p¤e¾¶E¢E—‡®D™ÆoDî33Ac-ª<êt5	¹Lj>v20130724_00537_stKsd108@ë–DŽR¹5?xO¹@€E—
=n\@êX³?—
=a¾¡ÊÁE—o×C'Dîƒ
Ac¥Y=_a	¹Lj>v20130727_00416_stKsd108@떢ñªø?GbÕ@€E­Rá=šÂØBëé@
=e¾—PE­ù…D™Æ%Dîg\	¹Lj>v20130727_00418_stKsd108@떢ôvßÛ?/÷@€E­==pq@Àˆ?¨õÃb¾£SøE­
CêÁDîUËAaå><²Ð·	¹Lj>v20130730_00063_stKsd108@ë—A«?-% @€E£@==ø[ö	¹Lj>v20130730_00065_stKsd108@ë—
|æ[?#r@€E¥ë¸=´h4> ¨d?šáH`¾¡G®E¦ÍC€ÙDî0A`ZÌ<ž	¹Lj>v20130730_00351_stKsd108@ë—¼'X_?_ð@€E«3=·û0	¹Lj>v20130730_00353_stKsd108@ë—¿y!Õ?k•÷@€EªÊ)=µˆ8AÝ:ð?¡G®a¾£×
E«ñCÎÙDîN5A^^<þ"	¹Lj>v20140629_00294_stKsd108@ëÀÀxÍ+l?Ý(@€E¡¼{=¢Ì?"@aG®d¾«E¨e\D'
ªDî©HA=ûÔ<¬FÅ	¹Lj>v20140629_00296_stKsd108@ëÀÀ|;å´?ø1@€E íì= ÀP?èÅ&@±™šb¾š¬E¨qìCBåDîS¶	¹Lj>v20140711_00595_stKsd108@ëÂDÞ¨í?Ýã@€EŒ=›A8?K†@§\)e¾¢ÐåE'öRD'+Dî"s	¹Lj>v20140711_00597_stKsd108@ëÂDJ®¥?"Q@€EŒÁö='œ@,ŽY@ë…a¾ A‰E'+šCAÇðDîŠÙA>¾<•ý	¹Lj>v20140711_01027_stKsd108@ëÂGš®&Ä?2¶@€EŸqR='|?…ë@£×e¾º^5E¤_3D'¦Dî5ÃA=͘<ë5P	¹Lj>v20140711_01029_stKsd108@ëÂGž'h$?-(@€E¡xR=‰n˜>ýª%?Àb¾™™šE¡õ…C?øÕDA=Îç<6 	¹Lj>v20140731_00163_stKsd108@ëÄÀèsF?5©y@€EŸŠ{=¡%?»ÒK@
=qf¾©xÕE¤Ä)D'B%Dî—}A>Á,<Š©H	¹Lj>v20140731_00165_stKsd108@ëÄÀ¡bü$?;±l@€EŸ8q=–|œ?_?Տa¾™™šE¤CD'mDîRA>³û<zLG	¹Lj>v20140731_00211_stKsd108@ëÄÁÃ\â?O\@€Eªš="Õì@׳?øQìd¾§l‹E®›3D'3žDîjA>zï<†ÝC	¹Lj>v20140731_00213_stKsd108@ëÄÁ*¯?Y…‰@€Eª{×=°3Ô?ˆÖS?ÁG®a¾®{E®ÓÃCDÔ{Dî9ªA>'Þ<œ8|	¹Lj>v20140731_00307_stKsd108@ëÄÁÚØÞÔ?1¶i@€E£­ì=ôÏl>Æm@;…f¾¯ E©)\D'FFDî‰ÛA>ƒá<Ž$	¹Lj>v20140731_00309_stKsd108@ëÄÁފ9?*{@€E£V
= L>€Æ¶@e¸b¾¢MÓE§ßìCE:áDîNoA>³¶<©_
	¹Lj>v20140731_00499_stKsd108@ëÄÃDZÖ?X¡@€E«S=~'?4·=?ñë…d¾¥ãTE­Û…D'AüDîBFA>Æ\<ž˜	¹Lj>v20140731_00501_stKsd108@ëÄÃË/Ÿ?N•@€E«Ë=oCw?"º?ð£×`¾›"ÑE¯|áCBvÉDîyA>Â<˜[Z	¹Lj>v20140731_00547_stKsd108@ëÄÄ+VÕû?Lnì@€E§'ì=–"=ÄE0?ê=qe¾£SøEªD¤D',þDîPÝA>¦ç<Šê	¹Lj>v20140731_00549_stKsd108@ëÄÄ.šs?K_@€E§==‰ŠX@"f†?\)a¾¨õÃE©C\CCe¢DA>_Û<"å	¹Lj>v20150228_00598_stKsd108@ëßLÇó
?fÉ@€E')=±Ød@I°P?"33d¾ A‰EžÈ=D™°ÅDî"DAJu±<«®§	¹Lj>v20150228_00600_stKsd108@ëßLÊg'`?—͸@€Ež¸>O	¹Lj>v20150331_00565_stKsd108@ëã&¥']?+ÀÊ@€E«üf=œ·?U¼Ò@8õÃe¾–‡+E®1…D™ƒ¶DAMy<òl	¹Lj>v20150331_00567_stKsd108@ëã&¨Z§–?--¾@€E¬D
=¸ét?è¤×@U¸a¾"ýôE®º{C~Dî;çAM´N=l6	¹Lj>v20150718_00063_stKsd108@ëð¿ui?'†?@€Eµ³š='LA¦ŒÁ@-p¤d¾ŽÙE¸BáD™ˆ"Dî¢úAXš=*Õ	¹Lj>v20150718_00065_stKsd108@ëð¿L+R? ó"@€Eµ™{=«œ?~¸Õ?µÂa¾"÷ÏE¶'C~o\DîN˜AYM@<=¡	¹Lj>v20150718_00147_stKsd108@ëðÀ"‡"^?%´0A FQÙ==—vl?Õ:Ê@ £×e¾˜"uFR½ìD™•qDî•XAY"+<­ÐY	¹Lj>v20150718_00149_stKsd108@ëðÀ2øeW?7͆A FQF8=Ÿè€?Ëp[?}p¤a¾"÷ÏFQèRC~̋DîLîAY4	<ºÜ	¹Lj>v20150718_00598_stKsd108@ëðÅø]Ê6?*Ý@€E•=¢ü@BKÍ?¦fff¾•E
D™œÍDîüAY"<™­	¹Lj>v20150718_00600_stKsd108@ëðÅû€úf?z
@€Eká=¹oÌ@Á²C?˜Qìa¾ˆ´9EŽ®RC}ADAYMŠ<¡©	¹Lj>v20150718_00694_stKsd108@ëðƲSÊW?'@€E›Ûq>uBAOÆÀ?€f¾xÔþE™­3D™'ÛDî	AVâý=€Ó	¹Lj>v20150718_00696_stKsd108@ëðƵµ™?'_æ@€E™'>ˆS…A:¨ù?œ(öa¾m'hE˜2C|HsDî»ðAVÔI=fÿ	¹Lj>v20150720_00235_stKsd108@ëñ½ÖŸß?^ÜQ@€E_š=lßA€PÒ?¾¸Re¾š¬E³…D™®¨Dî73AX7Ð<èa÷	¹Lj>v20150720_00237_stKsd108@ëñÁG³s?\ø@@€E…)="ÃlA‰ºT?§®`¾˜"uE…3C~éDî‡LAX?ï<â8	¹Lj>v20160710_00148_stKsd108@ì€XÞ-r?1m¯@€E#®="ä@ƒþ­@ÌÍc¾ž¸RE'_3D™ŸDîª-AI[V< G)	¹Lj>v20160710_00150_stKsd108@ì€\0m?Bx^@€EÕ=•ç @'-g?¹™šb¾bNE‡ìC€
áDî]/AI7j<Œj"	¹Lj>v20170621_00120_stKsd108@ìH¿¨
:P?Qæt@€E¸')=tð@(؄?¡G®e¾¥`BE»UìD™$´DîSçA=Ì<ˆfþ	¹Lj>v20170621_00122_stKsd108@ìH¿ª¦¼î?P+Ý@€E¸ =y
X?<pð?Ê=qa¾/E»†fC~ÓDîr=A=0®<¢S	¹Lj>v20170621_00408_stKsd108@ìHÂâàŠ?Jnö@€Eš©×=£/ø>d[z?ó33e¾§ïžEžÔD™O}DîWTA=¹<ˆ"à	¹Lj>v20170621_00410_stKsd108@ìHÂzЁ?=G'@€Eš_Í=Õ;·@rQ@C×
`¾«E išCåãDîzfA=G<§6É	¹Lj>v20180330_00963_stKsd108@ìlšº»þ?{{@€E°N\=šÂ`?¤d?ê=qd¾xÔþE°àRD™D1DîG–AW¢Ì<ž''	¹Lj>v20180330_00965_stKsd108@ìlÜº+?ª™@€E°uá=¾+>êBZ@£×`¾%E±n=CLÍDîc;AWY<R	¹Lj>v20180511_01012_stKsd108@ìqG™eF¬?sg@€EœùR>uAۆ;?¡G®d¾µ?}E"ÍD™1ãDî@ÅAW¯>=»³	¹Lj>v20180511_01014_stKsd108@ìqGœ‡oË?þú@€EB\>PA¤¨B?‹…`¾¢MÓE´C~Þ5Dîk®AZA=fh	¹Lj>v20180511_01444_stKsd108@ìqJëQb?dµ@€E¶RÃ=©¸A7"V?±ë…d¾'hsE¶F)D™RDîМAZVè<ï°	¹Lj>v20180511_01446_stKsd108@ìqJî@:?HÀƒ@€E¶G…=z7AéÉ?ÚáHa¾–‡+E·¸C}ZáDîñ¢AZQ<Õ.b	¹Lj>v20190411_01645_stKsd108@ì›,(Ëå?ò¶@€EŒš®=ﮀ>'kI>³33a¾­'hEY×C~­PDîs;A;§=\üš	¹Lj>v20190617_00403_stKsd108@죉ùƒê[?‰»x@€E•x)=Ój@F9?Ó33c¾° ÅE˜HD™ÍDï(BA6Êê<ïe 	¹Lj>v20190617_00405_stKsd108@죉ü±×S?Hž@€E"h…=–@?ò=@a¾ºáHE›°C}œDï¼A7I<–:	¹Lj>v20190830_00523_stKsd108@ì¬Ãk·8'?k7@€E‹R=ùÀ>.É?ï\)c¾¯ EfD™/uDïÃLA4°A<•º‰	¹Lj>v20190830_00525_stKsd108@ì¬Ãnæ!Ý?œdl@€E‹N®>I½@»ü@\)6¾Û¥ãE_…CU?DðA5÷â=a×y

==> anc/pub_raw/L222_57_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  129 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	ÃÒÄ1v20100305_00983_stKsd070@êû¬
—Ý?JK•@€E­›f=•%T>7Ä?®{d¾¡ÊÁ
E®'¸DNºÁD"@ÝAOÎÞ<`—	ÃÒÄ1v20100305_00985_stKsd070@êû¬ªœ?\?Ã@€E­eÃ=Í5Þ?]Ž?—
=f¾Š=q
E­ªáDà8åD"PAPU<‡1V	ÃÒÄ1v20100326_01001_stKsd070@êþK•ßI?&cA F9˜¤=œl<%.&@b¾˜"u
F:a×DN'^D"`jAQJ`<ˆîÃ	ÃÒÄ1v20100326_01003_stKsd070@êþKœ¬8ƒ?¸gA F9}a=Ϧ#@ˆl§@‹…f¾Ÿ;d
F:G®DàGÇD"9HAQØ¡<ëJš	ÃÒÄ1v20100817_00367_stKsd070@ëC¢ÓdA?!N³@€EgA\=—½ì=÷±}?®{f¾›"Ñ
Ef2fDUìÝD"âFAaÂ/<¡(ß	ÃÒÄ1v20100817_00369_stKsd070@ëC§Bߤ?*@€Eg"ö=µÌ>íŠ?†ffe¾ A‰
EfåDäºfD'ÈJAa•Ê<vßZ	ÃÒÄ1v20110513_00629_stKsd070@ë1ëdÞa?i
@€E™^ö=¶X@v??Ê=qf¾\)
E™C×DQ¸!D'z^AQ=²	ÃÒÄ1v20110513_00631_stKsd070@ë1ëh3ux?À@€E™•=Š˜?K¨£?×
=d¾£×

E™ÃÃDâS+D¯ÇA}w§=|¾8	ÃÒÄ1v20110514_00965_stKsd070@ë2'Ċ^?4ÜG@€E«Éš=wêp>y\C?«…f¾™‡
E«zDR	7D']PA}M=SíG	ÃÒÄ1v20110514_00967_stKsd070@ë2+2S?(b@€E¬=={Ô¹>4Ÿù@Qìf¾ŠÀƒ
E¬DâsßDàRA~'…='ž"	ÃÒÄ1v20110515_01140_stKsd070@ë2,ü™ÎÉ?¼@€E¦á\=«O@?uNJ?ôzáI¾ŒIº
E¦þfDQ¤{D'Ad£=•tœ	ÃÒÄ1v20110515_01142_stKsd070@ë2,ÿÔ{î?$"ã@€E¦à=Âv°@-_Ï@õÃK¾}ó¶
E§9\DâHRD"–A'I=À1	ÃÒÄ1v20110614_00877_stKsd070@ë5êŸ2?^Ôl@€EÓ¶Í=s©@¿Ì)?½p¤c¾ŒÌÍ
EÓÎDYG®Dç–A}k=›B	ÃÒÄ1v20110614_00879_stKsd070@ë5ê¢ñ'Ó?;mð@€EÓh…='"<?›¯6?¡G®f¾'n˜
EÒÀfDåôåD*áA|ê=m$M	ÃÒÄ1v20110808_00495_stKsd070@ë<ŜI×å?z1ø@€EÂ8Ã=ØÈ&@F?¢\e¾Y‡
EÁ€öDXÊÑDÎAyÁ@=`É$	ÃÒÄ1v20110808_00497_stKsd070@ë<şä+¹?uÜ@€EÁ")=­»¸@Aç?\f¾†§ð
EÀ¸fDåßuDŒíºAz(~=œe*	ÃÒÄ1v20110905_00470_stKsd070@ë@C9º?SŽº@€E'·==ä Œ>ÇÚè?Š=q_¾vÈ´
E'}3DY¬DÛAzÔ?=)Xr	ÃÒÄ1v20110905_00472_stKsd070@ë@C]g?F…3@€E"ƒá=Ëfõ?t'³?«…f¾†§ð
E"™®DæœD)A{Z•=bÈÔ	ÃÒÄ1v20111002_00150_stKsd070@ëC ¡rk'?< @€E«O=¯4?ÇÖû?•Âf¾˜b
E«ƒÃDYdDçßA{ƒ=I7		ÃÒÄ1v20111002_00152_stKsd070@ëC ¤ä¶x?9T£@€E«}®=©s|>«Ëú?µÂh¾‰7L
E«®ÍDåßDAy«A=Cæâ	ÃÒÄ1v20111003_00199_stKsd070@ëCÁ"q3õ?kú¯@€EÇ{=€Pœ>‹OÌ?ŒÌÍg¾™™š
E'ÃDXÚNDèîAz6á=fÎ	ÃÒÄ1v20111003_00201_stKsd070@ëCÁ%¾Zï?_û@€E'Vš=rEÏ?™¦'?œ(öf¾šŸ¾
E'ˆÍDåצD%A{ä=—§m	ÃÒÄ1v20120308_00732_stKsd070@ëWiî'Ž?&D@€EÐZ=Ñz@¡É?áG®L¾Ÿ¾w
EÑqDY'ÛD‰/AWt¹<×ÃØ	ÃÒÄ1v20120308_00734_stKsd070@ëWiñ‰ï?$p@€EÐ÷f=Â%ÿ?GÑ:@G®e¾ŽÙ
EÑLDåÔJDÀ{AW€<ÜÜÅ	ÃÒÄ1v20120313_01058_stKsd070@ëX
¦·?‰þ@€E£Ï×=‰¸?ÿ½ý?333_¾§ïž
E¤Û\DY{#D¦¸AWYi<Îéë	ÃÒÄ1v20120313_01060_stKsd070@ëX»"P?•ù@€E¤DÍ>wf=s»Ñ?
=e¾®—
E¥D¤Dåï®D®%AVÝ
=Nn‹	ÃÒÄ1v20120323_00617_stKsd070@ëYJÉ+ã3?/X@€E¢
=ń@?v r?¢\I¾Ÿ¾w
E£Ò¤DY"¼D–¸AY*—<ŠÇ…	ÃÒÄ1v20120323_00619_stKsd070@ëYJÌß|R?* @€E¡W¤=‹ÚL=ù"?‹…f¾•
E¢NDåÛ;DÐ‹AW'§<x'S	ÃÒÄ1v20120328_00425_stKsd070@ëYçӑQ÷?uv@€EŸ°¤='Ô@U?W
=a¾›¥ã
E RfDYàDZ‡AWkQ<œ‰þ	ÃÒÄ1v20120328_00427_stKsd070@ëYç×7?~̖@€E R=Þaä>pÁ?Y™šf¾±©ü
E¡=DåªDùAVÜÚ<Ä@	ÃÒÄ1v20120329_00816_stKsd070@ëZЍ÷?KVm@€E´¾ö=¾oF>1Ñl?aG®Q¾'ñª
E¶{DY²Dt¼AW•<XJÀ	ÃÒÄ1v20120329_00818_stKsd070@ëZ~GÚ?Gé÷@€E´ý¸=ž4?O«E?J=qe¾"zá
E¶…DåÐDØ¤AVÁ<uW	ÃÒÄ1v20120508_00519_stKsd070@ë_
Ö92?BÛà@€E"^
>c@OB£Š@–{_¾ Äœ
E"MšDY]D¼	ÃÒÄ1v20120508_00521_stKsd070@ë_
óD0?›@€E"‡
=·5@qN@-p¤e¾¡G®
E"âDåÔÕD'FAV>·<×ðQ	ÃÒÄ1v20120527_00690_stKsd070@ëaf‡f¡J?Tj@€EŸš¤=œÓô?‡	­?ï\)]¾ž5?
EŸ†DYl¼D²=AT‰˜<£@ž	ÃÒÄ1v20120527_00692_stKsd070@ëaf‹lm?:Å@€EŸ'¤='!ØA˜³?¹™še¾"ýô
EŸ^DåáhD–áATÜc<˜Ê™	ÃÒÄ1v20120531_00313_stKsd070@ëaã㶮R?i@€E ²×=ŒZˆ@N‡?hõÃL¾¡G®
E ÍDY—\DƒÏATÊ<þ–	ÃÒÄ1v20120531_00315_stKsd070@ëaãç—?R…g@€E ÓR=Ÿ&ˆ>Î?y?k…e¾ Äœ
E fDåÊÉDÅAT
<w€	ÃÒÄ1v20130526_01259_stKsd070@ëŽêµE6–?ºfŸ@€E–cq=Ç'x?H8R?"zác¾¶È´
E–t¸DZöD~¨Axm"= Øß	ÃÒÄ1v20130526_01261_stKsd070@ëŽê¸µˆã?Š—@€E•Ùš=",<>=³J?œ(öe¾§l‹
E–2DåþDGLAxÀU=j`q	ÃÒÄ1v20130623_00858_stKsd070@ë'ig(º?|rV@€Emmq='e´<¯wM?‡®Z¾"ýô
EnÉqDYý²D–NA{Å=€Q	ÃÒÄ1v20130623_00860_stKsd070@ë'ij4±ã?(@€Emð=•R´>Ҁ.?´záe¾¢Ðå
Eo‰DåîfD@)A|GÓ=Šº™	ÃÒÄ1v20130627_00694_stKsd070@ë'äm@ªë?u±@€E†O=‡Õh@±6æ?´zác¾bN
E†wHDYøDß×A}¿=_ô	ÃÒÄ1v20130627_00696_stKsd070@ë'äp{?ÚS@€E†v
=¹š?iQ'?У×f¾Ÿ;d
E†ì¤DåüBD¦fA}È~=n¨Œ	ÃÒÄ1v20130629_00886_stKsd070@ë"&dâî!?'ßð@€Ef¸=Ç70>¢>¥?ØQìN¾ŒIº
EfŽDYù7D'HA}ÙT=UÞ	ÃÒÄ1v20130629_00888_stKsd070@ë"&h)ð?-8ã@€EfqÃ=ÄÐ?ŽÁ?¨õÃf¾"zá
EgišDåÿžDb¸A|¹ˆ=?Á¹	ÃÒÄ1v20130630_00524_stKsd070@ë"B–Ÿ¤K?#JÔ@€E|•×=—Ì'??V×?šáHe¾Òò
E|o\DYÞúDå²A}ØÑ=Rt		ÃÒÄ1v20130630_00526_stKsd070@ë"B™âo ? †@€E|÷®="Å÷?ó½*?°£×f¾å`
E}D{DåöVDª%A|ùS=TW	ÃÒÄ1v20130701_00605_stKsd070@ë"d×K;?(Â@€E‰É)=¢äô>ÎÀÃ?\f¾™™š
E‰è¤DZDÍHA~¢P=d¯…	ÃÒÄ1v20130701_00607_stKsd070@ë"dÚ¸¦?3/@€E‰õ×=§ªT?"b!?³33f¾"ýô
EŠ.áDåóLD…ÓA},Î=iy	ÃÒÄ1v20130720_00139_stKsd070@땿á4l?ºÔ°@€E~ø=‰ýH>9ϖ?œ(öe¾¯ 
E~†DYÙXDõPA—>#|`	ÃÒÄ1v20130720_00379_stKsd070@ë•ÁÛ0¨>?ɇ\@€E…-¤=óÛÝ@Pôî?\h¾±©ü
E…N{DYý/DéA€gÚ>f,µ	ÃÒÄ1v20130720_00571_stKsd070@ë•ÃjÀóÑ?}¿@€E{&¸=ªYÔ@[o?¥¸e¾œ(ö
EyýDZ"òDÍA´="Ç		ÃÒÄ1v20130720_00573_stKsd070@ë•ÃnAÌ©?s‡@€E| f=rëÈ?ƒ+?Ôzáe¾¯ 
E|"DæÃDŽÙA¢`=˪6	ÃÒÄ1v20130720_00763_stKsd070@ë•Äýœ2?}$Q@€Ez_
>6Së>'g7?·
=`¾´9X
E{Ž¸DZ(ÕD‹dA€í›>#´	ÃÒÄ1v20130720_00765_stKsd070@ë•ÅL¡C?Õ¦@€E{Kì=—T=rѦ?®{e¾½ó¶
E|ášDå÷¶DQ7A€¦=Ô¬ë	ÃÒÄ1v20130720_00955_stKsd070@ë•Æ8¿å?qEþ@€E­
=^Qø@Ά?°£×a¾£×

Eq
DZhD–AÖ=¤õž	ÃÒÄ1v20130720_00957_stKsd070@ë•Æ'Oö?q(U@€Eˆ=2_?©ÄÇ?Æffe¾¨õÃ
E‹…DåíôD4A~I=†m¨	ÃÒÄ1v20130721_00178_stKsd070@ë•àÕÆÆ?°ð@€Ez~Í=™4à?ñ¾?à_¾¬‹D
E{–áDY˶DŽ	?AY¸=WÕ	ÃÒÄ1v20130721_00180_stKsd070@ë•à#¯?!/=@€Ex~{=uP?Šæ8?˅e¾»dZ
EyUDåôœDÐBA€áË=ƒH)	ÃÒÄ1v20130721_00370_stKsd070@ë•á®.†Ñ?S""@€E;)=š­P?W¡I?ž¸Rg¾/
E;(RDYîVDñ'A€Ë=v¶ì	ÃÒÄ1v20130721_00372_stKsd070@ë•á±ê~?dJ¬@€E9">»¶?:ËF?p¤g¾–‡+
E9›…DåñXDºA'=ƒkp	ÃÒÄ1v20130721_00610_stKsd070@ë•ãÆMפ?Hçx@€E,¶á=´Í¤>4¬±?¸Qì`¾¥ãT
E-šDYì9DÎÁA€Ÿs=Z¬f	ÃÒÄ1v20130721_00612_stKsd070@ë•ãÉí¿?Qã0@€E-¤Í>Þ!?i˜O?ª=qH¾£×

E-êDåúDƒAF"=g±	ÃÒÄ1v20130721_00850_stKsd070@ë•å΂o?W@%@€E/°f=~h?›5d?šáHB¾/
E03×DYôjDŽA€rK=šú0	ÃÒÄ1v20130721_00852_stKsd070@ë•åÑâ{5?L¦U@€E0®="p@[°Z?‡®d¾¯ 
E1jDåø{DZA€¹=s·	ÃÒÄ1v20130721_00994_stKsd070@ë•æø€E?¥s@€E8¯…=?°h?°£×d¾­V
E9ï3DZðD‹}AýE=ƪ'	ÃÒÄ1v20130721_00996_stKsd070@ë•æûmCÐ?zØ=@€E8B¸=nTÁ?ƒµA?³33e¾³33
E93Dåû#DHÍAé =¥z?	ÃÒÄ1v20130722_00190_stKsd070@ë–z‹Üî?×¢œ@€Etg…=½bì?ê*T?§®e¾»çm
Et*fDYá7D×}A€øW>³è	ÃÒÄ1v20130722_00192_stKsd070@ë–~7]º?¢¯š@€Ete…=| @ØÛ?¬ÌÍe¾±©ü
Et{DåßßD£ðA€ºo=øÐx	ÃÒÄ1v20130724_00507_stKsd070@ë–D@=!É?tòE@€E•Ã=e$È>ºÚ}?¼(öc¾"zá
E"ÛÃDZ
òD›®AÐu=šÍQ	ÃÒÄ1v20130724_00509_stKsd070@ë–DCw~g?†Žã@€E–*×=x0À?µÿ?«…f¾'n˜
E–ŽDåþ-DtJA O=ŸbQ	ÃÒÄ1v20130728_00652_stKsd070@ë–Ħ"^I?ªo@€E¢ö=ŒáH@p<?´zác¾"t¼
E¢½qDZ)D BA…7=uý©	ÃÒÄ1v20130728_00654_stKsd070@ë–Ä©ÜØ^?î"@€E¢^=xtø@'¶C?Ñë…f¾–‡+
E£;DåómDc–A€ÆF="k	ÃÒÄ1v20130801_00325_stKsd070@ë—AÕwkF?#ƒ@€Ex§ì=|ñ·>ºâ?ØQìe¾–
Ey€{DYî‡DôJA€å°=ŒùE	ÃÒÄ1v20130801_00327_stKsd070@ë—AØÕÉ÷?6/@€Ex¢=S¨@64?úáHg¾™‡
EyÙÃDåô¬DµôA˜m="ˆ	ÃÒÄ1v20130801_00661_stKsd070@ë—Dœ6·¢?Z
(@€EsØf=FtÈ@Jû»?×
=U¾¦ff
EuHDYþVDŸçA€ö=¡¶Z	ÃÒÄ1v20130801_00663_stKsd070@ë—DŸòä?Pwò@€EsòÍ=k¯I<d@ò?¸Qìe¾šŸ¾
EtÀöDåøJDS®A6}='Ít	ÃÒÄ1v20130802_00227_stKsd070@ë—`™Õi)?ä1@€E‹æH=Çä?œH­@f¾ŽÙ
EŒ"DYÜ{Dù‰Aˆ==£¾	ÃÒÄ1v20130802_00229_stKsd070@ë—`QÔ>ýSm@€E‹a)=¯E ?†‡q@{e¾¢Ðå
EŒ:öDåï3DÁÃA¸)=•áá	ÃÒÄ1v20140710_00087_stKsd070@ëÂ(Bõ2?EÊu@€E°%…="P=£Ü?p£×f¾¤Ý/
E°
DJéªD¦wAfÉð<ì	ÃÒÄ1v20140710_00089_stKsd070@ëÂ(FV^?Wùi@€E°Óq=ÃåÐ?覍?xQìe¾¥`B
E±K×DÞx¬Du?Af«–<Ðޙ	ÃÒÄ1v20140711_00807_stKsd070@ëÂEØeø?2
%@€EŠ==¿ü¸>°" ?hõÃg¾ž5?
EŠ}×DJöDÁAf{Ç<™¹	ÃÒÄ1v20140711_00809_stKsd070@ëÂEÜ4Ï?#Âl@€EŠœq=Sð>S?ƒ×
d¾'ñª
EŠÀ)DÞvÑDAf§Ù<³}ž	ÃÒÄ1v20140711_00951_stKsd070@ëÂG"s?DZ±@€E"==ƒ'<@ð‡?xQìf¾˜"u
E"ÍDJßD²5Afií< ¢‹	ÃÒÄ1v20140711_00953_stKsd070@ëÂGkY•?7Â@€E"
Í=‰ôô<Ë¡8?xQìe¾¡ÊÁ
E"¬fDÞs¶DmªAfí*<¬Å	ÃÒÄ1v20140804_00670_stKsd070@ëÅEQT;A?''@€E—ó…=‡ÎÀ>Ƙ`?†fff¾'hs
E˜¥DKçDqAbU<ž	ÃÒÄ1v20140804_00672_stKsd070@ëÅETÊøa?(ÕA@€E˜S== ø?,T1?p£×d¾²-
E™I®DÞ}ÓD]üAbÄ=<$	ÃÒÄ1v20140804_00718_stKsd070@ëÅEÔJàN?8Cy@€E˜|=–ZÐ>­¨Ò?…¸f¾£Sø
E™UšDJõÓD¤¼Abi(<Ž0	ÃÒÄ1v20140804_00720_stKsd070@ëÅEØ"K.?M(J@€E˜q®=©Âø?.ë? d¾–‡+
E™R=Dކ¨D\RAaò¸<»¯ê	ÃÒÄ1v20140815_00039_stKsd070@ëÆ X¦"å?De @€Eêö=oO?pÀ?O\)g¾bN
Ež,DJמDŽßAag<õB	ÃÒÄ1v20140815_00041_stKsd070@ëÆ \2˯?Gn²@€E˜¸=ŒTˆ?$–/?uf¾™‡
EÓ×DޏTDí/Aa0
<'IB	ÃÒÄ1v20140815_00087_stKsd070@ëÆ ×$•?0.–@€Eš&Í=a/Ï@S¦?n{f¾'n˜
Eš
DJü)DŽáAa$<†§§	ÃÒÄ1v20140815_00089_stKsd070@ëÆ Ú³O?7È.@€EšM…=tY0@x-?xQìf¾šŸ¾
Eš£HDކoDÛAa;<Ÿ'¾	ÃÒÄ1v20140815_00138_stKsd070@ëÆ¡Hí$?\â}@€E—˜f=—‰¤?µÜ?5e¾™™š
E—ØDKúDïAaê<§½`	ÃÒÄ1v20140815_00140_stKsd070@ëÆ¡L…tt?W@€E•[=˜8œ>†b?J=qf¾Ÿ¾w
E•mqDހ1D¹¢Aa' <™ž	ÃÒÄ1v20150330_00734_stKsd070@ë㮘N–?5
w@€E¸Há=ÂôÀ?
+q?s33g¾†§ð
E¹DZ*=DŽ¼AYÓç<…4‡	ÃÒÄ1v20150330_00736_stKsd070@ëã³aV\?/÷¥@€E¸A=¹Ý@Œ?Ž{e¾bN
E¸¨Dåî¨DäÕAYª<…	ÃÒÄ1v20150421_00400_stKsd070@ëåÅ.¥IÑ?­.@€E¯Â¤=NR >ÝMÕ?ë…g¾ Äœ
E¯Á×DZDŽÍAZˆ<Í	ÃÒÄ1v20150421_00402_stKsd070@ëåÅ1ï;b?šmU@€E¯=e³°>÷úÍ?¸Rf¾œ(ö
E®p)DæãDÛAZï =	ÃÒÄ1v20150703_00069_stKsd070@ëîß|γ?`1w@€E°oì=°=Š÷k?^¸Re¾¦éy
E°ðDY»DŽ
-AaL¯<åD'	ÃÒÄ1v20150703_00071_stKsd070@ëîß Šz?tbë@€E°Çì=›™ø>ó'?8Qìg¾‡®
E°ÈDå»uDÔ{Aa{€="y	ÃÒÄ1v20150718_00287_stKsd070@ëðÂHþo?9éA FSŸ=ñÑâ?Ôùh?¸Qìf¾Š=q
FQÑ\DYÁHDìZAcd4<|È	ÃÒÄ1v20150718_00289_stKsd070@ëðÂNã˜@?A FUiŸ=Ò`Ñ@[#@¸e¾"›¦
FTOöDåÝ`D±7Ac¼I<¹é	ÃÒÄ1v20150720_00039_stKsd070@ëðÿWk?L— @€Eºì=•Ü4?mà?'\d¾"ýô
EºÃìDY˜DýÓAcÄ <˜Œd	ÃÒÄ1v20150720_00041_stKsd070@ëðÿ3JÛ?UqÔ@€EÀ¸=¬A,?Ž¨s?záHg¾ŒÌÍ
EÁ¾Då¾DË+AcÈ=Kn	ÃÒÄ1v20150720_00087_stKsd070@ëñR_Óû?Sû(@€EŒ¢ö=†Ã½?<»?Y™ša¾šŸ¾
EŒäDYɺDËßAdˆ<œjÆ	ÃÒÄ1v20150720_00089_stKsd070@ëñUÓfo?Lõi@€E‰Þì=¢ùè?OÌ#?+…g¾"ýô
EŠ)DåÏøD{ÇAdÜ<†-(	ÃÒÄ1v20150720_00135_stKsd070@ëñ¾­©?C0@€Eˆ˜q=žaì?µs?p£×M¾Ÿ¾w
EˆÃHDYµqD³;Ad>ô<Ÿ	ÃÒÄ1v20150720_00137_stKsd070@ëñƒGÉ?>ç|@€EŠ/==˜Æ,?›†k?\(öf¾­'h
EŠ~)DåäZDmãAd'Í<ªD®	ÃÒÄ1v20160710_00552_stKsd070@ì"Zj)j?+c@€E}R=ºN¨@?~@*=qa¾ž¸R
E€
ÍDY¿}DÂÉAˆ1°>7y6	ÃÒÄ1v20160710_00554_stKsd070@ì"^L0Û?!??@€E|Ûq=žãX?û·-@5¸e¾¤Ý/
E}ï®DåÚND'ÙAˆø;>E¢ô	ÃÒÄ1v20170621_00476_stKsd070@ìHîàs?k$'@€E–P¤=vD =­ÕŸ?#×
c¾µ?}
E–…DZ1šDžA]'í<›P	ÃÒÄ1v20170621_00478_stKsd070@ìH'®ÙG?`S#@€E–@q=¥d¸>ÅH?!G®f¾ž¸R
E–3šDæ¼DSmA]Zx<"Î	ÃÒÄ1v20170621_00572_stKsd070@ìHÃQio?cy{@€E"#×='H? r?ÌÍc¾²-
E"HDZ?+DžòA]L<‹Þö	ÃÒÄ1v20170621_00574_stKsd070@ìHÃTW€E?mŽ@€E"ö=Úc•?Ó«?Y™šf¾¢Ðå
E'ÚDæ#DXÕA]XÚ<Òc6	ÃÒÄ1v20180510_00644_stKsd070@ìq#Ó©Ë@?µ¤,@€E©q=‹[è=w«B?•Â\¾¥ãT
E©L¤DYÃuD‡At2ø=¼0ü	ÃÒÄ1v20180511_00888_stKsd070@ìqF¥ž?e¤­@€EŸ©š=ò<P?Mƒ‹?Ž{O¾˜"u
EŸÒ¤DYØBD¦FAv†™=â	ÃÒÄ1v20180511_00890_stKsd070@ìqF§ÊïÓ?W¨ˆ@€EŸ"
=՟h?VÁ#?'ë…e¾–
EŸÀ¤Då֏D\sAuÍv=iâ0	ÃÒÄ1v20180511_01368_stKsd070@ìqJN]5?8‹"@€E­

=¸=tÄ[?†ffc¾€ƒ
E®!ÃDYªDÊ°Av<=:Ã	ÃÒÄ1v20180511_01370_stKsd070@ìqJQ†?Yïl@€E­7ö=•ÅÐ=šëM?¦ffO¾'hs
E­Ø{Då´D®oAyð=¨b'	ÃÒÄ1v20180719_00251_stKsd070@ìyá$bÅó?·Á@€EJö=hr¸?ûàD?ŸV¾ Äœ
E")DYÙHD†%A'sÙ>j;â	ÃÒÄ1v20180719_00253_stKsd070@ìyá',|?®(]@€EÐH='åà@B)ã?ª=qf¾›¥ã
EŽ¤Dæ/mD7
A€ñ%>%	ÃÒÄ1v20190617_00375_stKsd070@죉©3ÛO?IH1@€E'
=ŠÈ@¡©"?÷
=h¾'hs
E'IqDYv¸DŽ33A"[à=Õéi	ÃÒÄ1v20190617_00377_stKsd070@죉¬m÷?Ex@€E'i=l;>bï7?ç®f¾ŽÙ
E'zfDå‡TDŽ	'Aƒ§U=׆ß	ÃÒÄ1v20190617_00471_stKsd070@죊‹?äœ?
·@€E–×=•¬@@;zö?ê=qf¾§ïž
E•-qDYüDŽ#Aƒý>¯Ù	ÃÒÄ1v20190617_00473_stKsd070@죊ŽWçH?—KW@€E–¢H="J8>nô?Ü(ög¾¯²
E•ÜDå¯mDŽAƒ``>Cw‰	ÃÒÄ1v20190831_00447_stKsd070@ì¬âø;EP?h\È@€E·I)=Ù'Ç?V«¹?\)g¾ž5?
E·ï\DYƒ¦DŽÐ"Ak8={â	ÃÒÄ1v20190831_00449_stKsd070@ì¬âû7´!?€"@€E·×=ñ5,@"¡?¨õÃg¾•
E·OHDå±ËDŽ˜RAkõ="o

==> anc/pub_raw/L222_58_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  200 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	­(ó.®v20100321_00574_stKsd109@êý«˜óŒ)?"êA F´==㡝?a^?ñë…c¾…¡ËF®áDöxÅD‰AYï7<ƒZ	­(ó.®v20100321_00576_stKsd109@êý«Ÿ-Ín?!©ÁA F3Š=÷z³?'ø¢@^{5¾t¼jF!=AžçmDŠ!XAZô<ò|	­(ó.®v20100321_00578_stKsd109@êý«¥qžÔ?#Ü«A F'á=ÇÓÀ>µƒ>?Ç®`¾ƒ•F8DxÎD‰ÃTAYÚò<4r	­(ó.®v20100325_00711_stKsd109@êþ(«#Û?2ïfA F<*
=¶<=­'?¹™šc¾–F<"ÍDö`D‰¿\AYÀ¯<L³
	­(ó.®v20100325_00713_stKsd109@êþ("‡@ü?/ªRA F;Ëá=Ȩ?÷C@	™š6¾\)F=aHAŸÝ/D‰Ì9AZ4<ŽÓW	­(ó.®v20100325_00715_stKsd109@êþ(™gð?4J†A F;ú\=¨º?¨üò?У×`¾\)F=Æ{Dx×D‰n˜AYÚY<©­	­(ó.®v20100911_00100_stKsd109@ë_ú+_?$c—@€Ež$ö=A¥=VÛô?¼(öe¾–‡+EžPÍD÷ô‹D†DAlwÍ<üޒ	­(ó.®v20100911_00102_stKsd109@ë_þ²gò?(2@€EŸ
R=—ã7?
Î\?À4¾œ(öEŸ\áAà‡+D†sAlu=7*	­(ó.®v20100911_00104_stKsd109@ë`&%.?7øx@€EŸÍ=…|G@ëüE?¢\^¾ŽÙEŸÁÃDzÞÉD…sLAlxQ=
 R	­(ó.®v20110512_00785_stKsd109@ë1Ë"Á½?@€EÅf==_|AR•"?Ýp¤d¾–EÅÎRDøD…ÚáA|î$=q=w	­(ó.®v20110512_00787_stKsd109@ë1Ë&.ȕ?-P@€EÅR=´	ŒAŒéâ@\5¾m'hEÆTfAäE¢D†`îAz®…=Y™$	­(ó.®v20110512_00789_stKsd109@ë1Ë)‹#?N*@€EŶ×=¸¥ø@ÙW@
=a¾ˆ´9EƇqDzòáD…ÕËA|˜>=tښ	­(ó.®v20110514_00615_stKsd109@ë2j¾…?+À¥@€E§Òá=¥Ù¼Aip?¸QìP¾—PE§¾¸D÷ØþD†,A|æa=^»	­(ó.®v20110514_00617_stKsd109@ë2n®˜?,j1@€E§A==¡á?œí@\)5¾Š=qE©=®Aê=qD†5A}î¤=¡u"	­(ó.®v20110514_00619_stKsd109@ë2q€U¦?& @€E§~…=Ä`ˆ@‹¸®?÷
=b¾"záE¨òD{LD…ƒÏA|Fn=…S	­(ó.®v20110515_00718_stKsd109@ë2)¡hŠÙ?!™@€E›Ü=™ù¬?ëþ/@ffb¾—
=EœiHD÷ïøD…æA|â=Š7Ï	­(ó.®v20110515_00720_stKsd109@ë2)¤¼‹?/Ï@€Eœ==³$A!6'@.¸R5¾šŸ¾EžHAá¡ËD†ožA}#Ð='ŒË	­(ó.®v20110515_00722_stKsd109@ë2)¨Ì?$@€Eœ\¤=ª˜@±x÷@8Qìa¾˜"uEžF{DzöÉD…å‰A|çÑ=j	­(ó.®v20110516_00896_stKsd109@ë2Kˆ½ž‡?X!@€E§Eö=¸I˜@%‹@ë…c¾šŸ¾E§±…D÷ïLD…ÍãA|º©=vëÚ	­(ó.®v20110516_00898_stKsd109@ë2KŒMk?ï•@€E§}=ef¸@¯Ñ @ff5¾‹Æ¨E¨®Aå"ÑD†<þA}Ç0=žÃ	­(ó.®v20110516_00900_stKsd109@ë2KŠÌø?	"æ@€E§ŒÃ=
A"ÂÎ?ê=qL¾Š=qE¨öD{ÃD…µ²A|bó='ç{	­(ó.®v20110816_00458_stKsd109@ë=ÃՀ°??"Y<@€E˜f=³V<@©e¡?œ(öe¾¡G®E˜›
Dû;D'PAtI[=Í­	­(ó.®v20110816_00460_stKsd109@ë=ÃØ»ó·?áÀ@€E˜@{="׬>µ
k?¯\)*¾/E™ÇqBgš D'
Au®d=rê	­(ó.®v20110816_00462_stKsd109@ë=ÃÜGð?¢¾Ö@€E˜v=vNa>E"ä?§®`¾Ÿ¾wE™c®D,ÕD'*¨AtD1=‡žK	­(ó.®v20110817_00424_stKsd109@ë=ájŽïr?"Ï@€E™f=¼ú(@Q?ºáHd¾šŸ¾E™m3Dû˜¤D'W…At*G=(<3	­(ó.®v20110817_00426_stKsd109@ë=án7E'?éb@€EšG=ÍŠ?¦Ñf@ff5¾ŠÀƒEœ;
BjIºD'rAuJ–=er8	­(ó.®v20110817_00428_stKsd109@ë=áqëåÂ?"1@€E˜•f=ƒžd@«~"?¡G®_¾ŒÌÍEšáDHDðîAssÙ<ýwK	­(ó.®v20110902_00118_stKsd109@ë?àðÕK?i§Ä@€E³®="t@@–
¿?£×d¾²-E´jRD÷&ÑDƒâ5Adò¬<õ¢	­(ó.®v20110902_00120_stKsd109@ë?àôÈd?X"¤@€E³´=lz8@¤&^?—
=5¾œ¬Eµ£…BiPD'u7Af,A<èhz	­(ó.®v20110902_00122_stKsd109@ë?àøVM•?^ð<@€E´3ö=ªÍc	­(ó.®v20110904_00686_stKsd109@ë@#5G÷?N•@€E á)=ªh>®	å?E¸c¾ŒÌÍEŸ ÍDû‹TD'
?AbÞh< ÔJ	­(ó.®v20110904_00688_stKsd109@ë@#9U³?Hr@€EŸ—
=}à@§R?«…4¾'\EŸWÃBd¨öD'´ƒAcËÇ<Û³	­(ó.®v20110904_00690_stKsd109@ë@#=¦b?OªŠ@€E ´='tÐ?>ú`?Ž{`¾šŸ¾E DáD'šAcé^<ÍE«	­(ó.®v20110905_00480_stKsd109@ë@C%"c?^Læ@€E"p)=̃<?Z¾õ?‡®e¾å`E"LDûÇðD'#+Acd<ÔU"	­(ó.®v20110905_00482_stKsd109@ë@C(±ºx?Q@€E"o3=xMA@ëE?"333¾†§ðE"/ìBlJD'"þAd®°<Ñòb	­(ó.®v20110905_00484_stKsd109@ë@C,^2:?Sғ@€E"=3@>ÞM?.{a¾‰º^E"4¤D[DøƒAc%Õ<©æœ	­(ó.®v20111002_00208_stKsd109@ëC¡
¼ç'?;¸è@€E±ôö=´b|?^M?£×e¾"÷ÏE°îDû°‹D' sAVە<í^	­(ó.®v20111002_00210_stKsd109@ëC¡ç¤?A‹Ã@€E²Ê{='gô@¯Ä
?Æff4¾…¡ËE²š)Ba33D'°bAWia<­?	­(ó.®v20111002_00212_stKsd109@ëC¡#þ¸?D	@€E³f=¡ûü>²àG?§®`¾—
=E³wìD€óD'qAV¥˜<'	9	­(ó.®v20111003_00209_stKsd109@ëCÁ4À¬X?wßÀ@€E'y¸=‡\Ü>æÈñ?'\c¾Ÿ¾wE'ž)DûD';AVÔ´<»B¦	­(ó.®v20111003_00211_stKsd109@ëCÁ7ý[?b!D@€E'&¤=}¯@¤Ö?8Qì4¾šŸ¾E'"áBc2-D'´AW½Y<£ì	­(ó.®v20111003_00213_stKsd109@ëCÁ;<â4?m"a@€E'=`>Måí?p£×_¾° ÅE'`=D€ðöD'üAW—<¦Ñ	­(ó.®v20120604_00203_stKsd109@ëbb x–?"Žq@€E=šø>e
@
áHd¾£SøE'\ÍDûGðDƒAEeX<sËH	­(ó.®v20120604_00205_stKsd109@ëbb$<_Ø?(æ›@€Eiá=Š9@DT‡@l(ö6¾OßEŽÚ=BjQìD'îAEó<ÑXÕ	­(ó.®v20120604_00207_stKsd109@ëbb'ûL?%yG@€E2="1Ø?¿ú5?ï\)^¾ A‰Ej¸D>DeAE9<P´	­(ó.®v20120609_00250_stKsd109@ëcàí»°?<³¶@€EuÄR=¸£È?¡b<@×
d¾•Ew¼öDûlD'¸AE)<<–qg	­(ó.®v20120609_00252_stKsd109@ëcä›u'?.`{@€EtŸ\=ºs0@^›Q@4zá5¾‹Æ¨E{pÍBiÀƒD'hAE·!<¼xƒ	­(ó.®v20120609_00254_stKsd109@ëcè=W?$ @€Et:ö=±ÿŒ@UÛê?úáH`¾¤ZEy´DD!DîADÙ<aÉÙ	­(ó.®v20120630_00016_stKsd109@ëeŸ»ám?5{½@€E²M…=µ8T>jÚJ@	™šc¾° ÅE³õ\Dû^D'ÑãADˆ¨<KÛ4	­(ó.®v20120630_00018_stKsd109@ëeŸ¿U?+2#@€E±<>Á
@n1@Mp¤4¾™™šE¶3Bi½qD'hbAEc3<×oÙ	­(ó.®v20120630_00020_stKsd109@ëeŸÂšï°?@€E±îá>dƒ@ï@`¾œ(öE´üáD:ÑDßøADhº<Qõl	­(ó.®v20120630_00049_stKsd109@ëe¡$ýÖ/?'@€E£Îf=ô_3>zâ@C33e¾'n˜E¥¹qDû"1D'´‹AD¥0<ÄuY	­(ó.®v20120630_00051_stKsd109@ëe¡(kY?	ñ@€E£¦3>ÏÃ@ ^b@èQì4¾¢ÐåE¤‹BhúáD'}H	­(ó.®v20120630_00053_stKsd109@ëe¡,{ùÌ?

-@€E£=©Žà?!ÿ@%¸_¾ž¸RE¦=DCDòAD…G<ŒE(	­(ó.®v20130526_01413_stKsd109@ëŽëë­"8?£'B@€EœÖf=¤"@*kT?zád¾µ?}Eœp=DûQÛD'ešALÓÌ=3±C	­(ó.®v20130526_01415_stKsd109@ëŽëî÷º6?­¹#@€Eœ"f="~A͂?
=q5¾³¶FEœ³qBoêD'"!AL›Š="€g	­(ó.®v20130526_01417_stKsd109@ëŽëòSš?'é#@€E=°àt?/Ö?!G®`¾§l‹EœöÍDÁDê¸AM°É<Ä°¼	­(ó.®v20130627_00464_stKsd109@ë'⣥X?Aâó@€Ek…=ÉΤ?@Qn?uc¾›¥ãEÂ{Dû]XD'ØBAOÞÆ<&Cà	­(ó.®v20130627_00466_stKsd109@ë'⦹¸H?,l.@€Eº{=¤¾"?Úté?÷
=_¾å`Eg×BuffD'BAO'#<‡E~	­(ó.®v20130627_00468_stKsd109@ë'â©ön1?,q%@€EŠ=†É=ýì?šáH`¾¨r°EÇ3D2FD¥API<$eV	­(ó.®v20130629_00800_stKsd109@ë"%·Ó{"?!zw@€Ef@á=›`>˜Øï?°£×d¾§ïžEgH{Dûs+D'…PAPc<J£	­(ó.®v20130629_00802_stKsd109@ë"%»$XÐ?$G-@€EfH=  ?QÀ ?ÌÌÍ3¾‰7LEdË®Bs49D'xAP…î<i¾ò	­(ó.®v20130629_00804_stKsd109@ë"%¾ll?È%@€Ee!
=ŒY?ˆ"]?ª=q_¾¢ÐåEf
D¶Dä¤AP†'<+s'	­(ó.®v20130630_00726_stKsd109@ë"D/½??:7â@€E|ÎR=À#|=©K?W
=c¾ž¸RE}ŒÍDûg}D'¹'APWÅ<Ío	­(ó.®v20130630_00728_stKsd109@ë"D3;†"?67@€E{q×=–‡¸@"?´zá4¾™‡EzÕHBsDœD'4ƒAP?p<o\•	­(ó.®v20130630_00730_stKsd109@ë"D6—:?45ã@€EzšÍ=›2"@ÂÂ?Ã×
a¾²°!E}NDPDª^AP2µ<g+¥	­(ó.®v20130721_00092_stKsd109@ë•ßZÃÁ?7¸à@€EƒO{=‹½œ?‹ù3?+…e¾­VEƒàöDûUšD'á²ARGœ<	­(ó.®v20130721_00094_stKsd109@ë•ß]SgÜ?2Q'@€E'¬q=ˆB˜>G`?°£×e¾¬‹DE…,fBwàBD'AQõ<iª	­(ó.®v20130721_00096_stKsd109@ë•ß`Öïæ?*
t@€E'»q=¤¡T?¾{ª?^¸R`¾«E…ÞD6ÁD"dAR¤<1×Í	­(ó.®v20130721_00284_stKsd109@ë•àú-ã¾?>8@€ENkq=Šý€="ú?‹…c¾¢ÐåEPBáDûPöD'ÓTAR•<U¼;	­(ó.®v20130721_00286_stKsd109@ë•àý¾Ú?,õ7@€EO^¤=‡ðô?Y¦?èõÃg¾£×
ESnáBuí'D'" AR/p<ƒD	­(ó.®v20130721_00288_stKsd109@ë•á+l?<Ãé@€EOµq=•¨?¡§?Ÿ_¾›"ÑEV…D+;D˜ÅARí4<‹¾î	­(ó.®v20130721_00524_stKsd109@ë•ã³Ã;?^z@€E)"R=‹HÌ?Òÿh?n{e¾®{E+€¤DûQ/D'¿+ARE¶<•ø´	­(ó.®v20130721_00526_stKsd109@ë•ã
²û?Zø–@€E)×ì=JnH@&ŒÝ?"33W¾Ÿ;dE+÷\BtŽVD'$ÝAR1¹<¨&	­(ó.®v20130721_00528_stKsd109@ë•ãýŽa?Xw@€E(')="v¤=|±T?Tzá_¾¶E¢E+…D&‡Dˆ"AR>< J	­(ó.®v20130721_00764_stKsd109@ë•åXÞ?/Ç®@€E$V=ƒGl?žŒ‰?µÂd¾½ó¶E'7®Dû[ðD'}¢ARŠ<rͲ	­(ó.®v20130721_00766_stKsd109@ë•åÁ¦Ô?%ˆô@€E$ÂR= ­\<º^Ò@£×4¾´9XE+]šBrµ?D'vÙASyx<§ï	­(ó.®v20130721_00768_stKsd109@ë•å#D8?/>@€E&¸=¦AL?ˆ<s?‡®`¾­'hE)ë3D
HDÛuARs—<B[	­(ó.®v20130721_01004_stKsd109@ë•ç•j5?C^@€E<ö=Š·Ø?Œ5T?ˆõÃc¾«E=S
DûeªD'[\AR5'<€ìÉ	­(ó.®v20130721_01006_stKsd109@ë•ça×?Eùx@€E:ƒ\=R3ÈAS?×
=4¾° ÅE:÷…BoožD'/ASjÉ<°©Í	­(ó.®v20130721_01008_stKsd109@ë•çTƬ?Nˆ@€E8E×=j¡Á=P"µ?ŒÌÍa¾Á%E<'D€û¦DÞÉARwÈ<'¾®	­(ó.®v20130722_00098_stKsd109@ë•ÿ«äà??©!ë@€E"ô=u‰P	­(ó.®v20130722_00100_stKsd109@ë•ÿ¶îôÀ?Ͻ@€E‡^H=Ëær?}Ýò>æffh¾º^5EˆùqBt\D'H9APûÿ=6›&	­(ó.®v20130722_00102_stKsd109@ë•ÿºô£?ߋu@€E‡5×=–&	­(ó.®v20130723_00456_stKsd109@ë–&ÐáÚP?'?,@€E}Õ×=¤g4@E}ò?Tzád¾·ÎÙE|®áDûMãD'l!ARt=zÙ	­(ó.®v20130723_00458_stKsd109@ë–&ÔÖ×?‹Í•@€E~`=ŸŸ¬@'ž?c×
3¾¨õÃEqìBnoD'o×AS0<Û½ô	­(ó.®v20130723_00460_stKsd109@ë–&×+R?›çÕ@€E~0á=¨ÁL@†T¤?:áH`¾²°!E~náDuDÏ;AQÎ-=gñ	­(ó.®v20130724_00421_stKsd109@ë–Cs-õ?P9&@€E—¹=‹
T>
Øð?"zád¾¤ZE˜ê{Dû`D'›¦ARåÅ<fË©	­(ó.®v20130724_00423_stKsd109@ë–Cvêíõ?]aÞ@€E–Ö
=aæà@ߺî?n{V¾–‡+E˜ð¸Bu¹XD'E'AQ—¾<±ít	­(ó.®v20130724_00425_stKsd109@ë–Cz+ºÄ?T†t@€E•Kq=¬¡A[y?Ž{`¾ß;E–Õ…D)'D¸ARå_<›©-	­(ó.®v20130801_00239_stKsd109@ë—A)Àc?ö/@€El†ö=³'(?‡'?Þ¸Re¾ž5?Env¸Dû]XD'¸ÝAS——<•ô	­(ó.®v20130801_00241_stKsd109@ë—A-±™k?3ô@€Ek¶¤= ý?ÕæŒ@G®a¾"ýôEl¢áBuD'°ASoŽ<®8±	­(ó.®v20130801_00243_stKsd109@ë—A0ì#?&@€Ek_\=šä>D;I?Ã×
_¾—PEn°RD({D‡dASÇ.<uV*	­(ó.®v20130801_00575_stKsd109@ë—Còã‡y?CHö@€Eu?ì=€M(@õî?ž¸Rd¾¨õÃEw[\DûkßD'€JASºJ<‰˜É	­(ó.®v20130801_00577_stKsd109@ë—Cö— ˜?8¡@€Eu\='u8@9k!?˅4¾›"ÑExÉHBruÃD'[ASõ
<«ÊI	­(ó.®v20130801_00579_stKsd109@ë—Cùö¡2?;Ø®@€Eu~{=m"Ÿ?½îÍ?Ž{`¾ž¸REv8D®DÌ)AS[ã<f"ð	­(ó.®v20130802_00141_stKsd109@ë—_í#™ã?Kž¾@€EŽh>­bt@t̾@{…1¾¼jE'G\DùÃTD'ÒAXu>JÈ[	­(ó.®v20130802_00143_stKsd109@ë—_ðG€?@€EÊf=¢
@@Tz@"(öW¾‹C–EŽÑìBu™šD'#ASÆ=µ	­(ó.®v20130802_00145_stKsd109@ë—_óyº+?Ì®@€E;R=²o?"ÿœ?˅_¾"ýôEŽªD%‰DËAS¥è<Tê€	­(ó.®v20130802_00381_stKsd109@ë—aù¸Èß?F/8@€E}(¸=³­ü>ª6_?‡®d¾¤ZE~`¤DûbéD'§dAS¡<oï)	­(ó.®v20130802_00383_stKsd109@ë—aý͋9?VÞ´@€E}H=l_H>'xµ?Ã×
8¾£×
EqBsD'!7AS"ý<Ã5ã	­(ó.®v20130802_00385_stKsd109@ë—bF Ì?XQ@€E3
=©k$@œ¢D?Y™š_¾›"ÑE!3DLD–˜ASÞÕ<ž`í	­(ó.®v20130802_00621_stKsd109@ë—cõ¥©G?3=&@€Eƒë{=pú'>ÓÅ0?p¤d¾ºáHE…ìDûs}D'~ASû±<añ¼	­(ó.®v20130802_00623_stKsd109@ë—cù\þ?"0Ï@€Eƒò=‹×ì?Bµ?¦ff4¾ŒIºEƒ¶Br£×D'eÓASå\<@Ü»	­(ó.®v20130802_00625_stKsd109@ë—cüž¢?S½@€EƒÏ)='ß¼?}3?ï\)a¾‹Æ¨Eƒl¸D5DÚÙASË<Œ9À	­(ó.®v20130803_00197_stKsd109@뗀qâ{5?Ias@€EÈ{=¢Ûì?µþ?¡G®c¾­VE'Ù3Dûg¶D'ÏTASªJ<‰¸	­(ó.®v20130803_00199_stKsd109@뗀u¾Rá?F^@€EWÍ=›‹<@\Ì2?ٙšG¾|í'E¶BvOßD'(AR¢|<·Fž	­(ó.®v20130803_00201_stKsd109@뗀y6ø?7@€E=f=¬Wô@%`³?¼(ö_¾¤Ý/E'ƒHD6-D‡ASì…<'h	­(ó.®v20130803_00485_stKsd109@뗂ýà?"—Z@€E–$H=yØè?éíä?€d¾©ûçE•Í®Dûp9D'ˆBASs<Âïd	­(ó.®v20130803_00487_stKsd109@뗃üŸx?}õˆ@€E–®=dë@#ç'?uL¾§l‹E–ð¸Bu¦D'p"ASa•<óíc	­(ó.®v20130803_00489_stKsd109@뗃¦îA?x"\@€E–¤q=d#ø>¹ò¨?G®_¾™‡E–³ìD#TDÅXAS‰9<¯u-	­(ó.®v20130803_00845_stKsd109@뗅ò'ßk?B€³@€E¢M\=ˆ±ð>â…ð?Ÿd¾ ÄœE¢´Dûo¦D'Z=ASO…< ¬	­(ó.®v20130803_00847_stKsd109@뗅ö%¦ƒ?Lû@€E¢ŸR=€ýL	­(ó.®v20130803_00849_stKsd109@뗅ùa`?J'l@€E¢c¤=…×à>§z´?aG®a¾©xÕE£~öD
Dß–ASm2<ŠK"	­(ó.®v20130804_00194_stKsd109@뗠*P›¤?$œ@€E Øì=©U>•+ú?¯\)c¾"ýôE¡Î)Dû^éD'ÐRASÑX<eÅÇ	­(ó.®v20130804_00196_stKsd109@뗠-àBË?.@€E ó¤=Ì'g?3?¸Qì[¾"ýôE¢fÍBu§ðD'>AS(L<Š"	­(ó.®v20130804_00198_stKsd109@뗠1ZÖe?ˆê@€E¡š=Œjä?äã©?ÈõÃ_¾›"ÑE¢Î¤D(DüATi<Ir[	­(ó.®v20130804_00650_stKsd109@뗤[6‡?F:ó@€E—Š)=´¹@m>˜?ƒ×
d¾¥ãTE—N=Dûa/D'}AS©<[@	­(ó.®v20130804_00652_stKsd109@뗤ٛ<?B‹ÿ@€E—kf=žXä?œáÕ?˜QìC¾\)E—\áBqó¶D'oçASŸ<‹ì»	­(ó.®v20130804_00654_stKsd109@뗤6l¤?J]J@€E—8=—Üì?ފ?™™ša¾–E˜RDFDß\AS¿<–ÂÜ	­(ó.®v20130805_00304_stKsd109@ë—ÁÉ]â3?aT5@€E¤ÿÃ=f>]â—?•Âd¾OßE¥RDû~ÉD'¸)AS‰¢<¶Ð¨	­(ó.®v20130805_00306_stKsd109@ë—ÁÍ
+?[¼@€E¤‰¸=o7?ݚb?¡G®X¾‡®E¤þBrêD'"-ASz"<Ìn	­(ó.®v20130805_00308_stKsd109@ë—ÁÐtÝ"?fyg@€E¤bR=ˆ‰"?!l?Tzá_¾›"ÑE¥e®DD"¼AS™n<­å´	­(ó.®v20140629_00228_stKsd109@ëÀ¿Ðôu?+€@€E£'==šX@ÊËÿ?®{c¾–‡+E¢{Dô9D'íAx• =!Ä	­(ó.®v20140629_00232_stKsd109@ëÀ¿Ý6¡þ?0º@€E£õ®=p<@Ò4?ù™šb¾«…E¦`Ds%ãD«uAyP='0›	­(ó.®v20140711_00385_stKsd109@ëÂB7¦'?ˆ»"@€E"¿{=ûrª@?Ì?¸Qì1¾£SøE"þDô	Dƒ
AzV7=—·ó	­(ó.®v20140711_00389_stKsd109@ëÂB=È}]?KÛ@€E"—3=Œéx?uí¸?¡G®c¾‹Æ¨E–»3Drì¬D«3Ay"ª=7^
	­(ó.®v20140711_00625_stKsd109@ëÂDV[à?@€EŽ¿¤=Š/x@ê—Þ@×
d¾œ¬E"šDô(RD'ÄÝAzN+=h´p	­(ó.®v20140711_00629_stKsd109@ëÂD]GŽŠ?õ|@€EŒËf=">8Aà0?×
=b¾›¥ãEö¤DrÔDîwAytÏ=5‡	­(ó.®v20140711_01057_stKsd109@ëÂGÖçóš?KŽ"@€E u==­@?Øÿ?œ(öc¾š¬Ež;ìDô3\D'"jAxá@=P'6	­(ó.®v20140711_01061_stKsd109@ëÂGÝl·ä?3˜@€EŸt3=‡ÆÈ?«Ý7?ÈõÃa¾¤Ý/EŸ"…Dr•/D'ÑAz=0¦	­(ó.®v20140807_00101_stKsd109@ëÅ %vLj?Npt@€E£ÿ\=‰´?.b3?¬ÌÍb¾£×
E¤=®DôHD'×uAy×c=Ië,	­(ó.®v20140807_00103_stKsd109@ëÅ )`a?kBµ@€E¤=\PA‰b€@o\)5¾™‡E¤×?øQìD'%¢Aw—,>±	­(ó.®v20140807_00105_stKsd109@ëÅ -/?`Ù	@€E£Ï®=…&ø;¦óÐ?ê=qa¾š¬E¤
šDsPBDšfAzÝb=•	­(ó.®v20140816_00195_stKsd109@ëÆÀÀ[Šj?Jáu@€E¹Vá=ˆ¯|@çQ?ï\)b¾‰7LE¹löDôD'ÇTA}dó=§Kf	­(ó.®v20140816_00197_stKsd109@ëÆÀÃðÕÁ?<í0@€E¹oá=¢ÖôBäx@R\5¾"›¦E¸…?èbD'\	­(ó.®v20140816_00199_stKsd109@ëÆÀǏ)?C&•@€E¹`¸=Ÿ"A'Ùn?î{_¾ß;E¹ÔDspÅD~˜AzŠï=DÀ	­(ó.®v20140816_00243_stKsd109@ëÆÁ*'f?:ÿ@€E¶eÃ=nø'@Š°?§®b¾"t¼E¶LDô°D'Ç#A|75=Tޕ	­(ó.®v20140816_00245_stKsd109@ëÆÁ.â•?0CH@€Eµjì=K¨ùA`/ÍA‡¸6¾›"ÑEµE…?¨bD'<b	­(ó.®v20140816_00247_stKsd109@ëÆÁ1¥ÄË?--€@€E´‡H=pHQ@z["@G®a¾¦éyE´DÍDshbD˜RA{¬²=pÛb	­(ó.®v20140816_00291_stKsd109@ëÆÁê¤N?Zɹ@€E·H>×D?«™L?ó33b¾ž5?E·Dô…D'ÄA|©=­}¬	­(ó.®v20140816_00293_stKsd109@ëÆÁ'Ux?'"Í@€EµS{>¹*A7¬A!ë…5¾‰º^E´‹Ã?™xÕD'Kß	­(ó.®v20140816_00295_stKsd109@ëÆÁ"íÓ-?y#š@€E´b\>¢›?Y6É?¾¸Ra¾%E³{®Ds[#DœA{c¸=d=	­(ó.®v20150228_00508_stKsd109@ëßLé<?†ªw@€E›\f=›¥8?ºê6?…¸d¾¥`BE›,ÍDûX‹DƒAs§"=(B	­(ó.®v20150228_00510_stKsd109@ëßL+æ¹? <€@€E›—…=›^D@q?Î{i¾Ÿ¾wE›õÃBsÅ¢D'Aph"=²Àk	­(ó.®v20150228_00512_stKsd109@ëßLgË@?"%¿@€Eœ$=™@dArÄò?°£×_¾¥ãTEœ ¤D?¦D'¸AoçX=u#:	­(ó.®v20150228_00652_stKsd109@ëßM:ÌTW?"='@€E½ª¸=•¾Ì@Â(?ª=qd¾£×
EÃ/šDû,D'ÿðApOø=¬a	­(ó.®v20150228_00654_stKsd109@ëßM>#0?›?ý@€E¾Ã=±Ï?Lºo?³33O¾¥`BEÅ%×BwDœD'1Ap}Í=œê§	­(ó.®v20150228_00656_stKsd109@ëßMAll?Ÿ`Ç@€E¾P¸=ññJ@^2µ?³33_¾°£×EÅ¿ìD)DˆÍAoSò=€ö9	­(ó.®v20150330_00696_stKsd109@ëã:ä1î?Èç@€E¼!H=‹´?xi?ˆõÃd¾˜"uEº£DûeÃDƒ"Af)!<¤%	­(ó.®v20150330_00698_stKsd109@ëã?òÉ·?Û@€E¼>×=›{L@0¦Æ?Ç®4¾‰7E¼MšBsýôD'I‰Ae˜<æҗ	­(ó.®v20150330_00700_stKsd109@ëãD»{—?:›@€Eºò=Ÿ@DcW?}p¤`¾ŠÀƒE»õqD#žDŸ¶AeðA<‹¾ÿ	­(ó.®v20150331_00595_stKsd109@ëã&á	Š˜?¹Î@€E«³=˜\>ˆÐ?‡®e¾'ë…Eª‹ÃDûjD'ýAeOË<ÐBé	­(ó.®v20150331_00597_stKsd109@ëã&äF;#?%è!@€E«ff=¦Ÿ´?´º¥?¡G®R¾"záE¬áBwIºD'M?Ae<Åkß	­(ó.®v20150331_00599_stKsd109@ëã&çƒQ¯?³]@€E«
š="åP?÷|8?‹…a¾§l‹E«îD)Dµ'Ae¹|<•˜	­(ó.®v20150421_00362_stKsd109@ëåÄ®˜"a?'âû@€E´ýf=šåpA $?W
=e¾¥ãTEµM…DûtÍD'ñÛA^Ä=½é	­(ó.®v20150421_00364_stKsd109@ëåIJ‰T¨?œ:_@€E´×{=Ÿ@Rw?G®W¾"÷ÏE·ìBw«D'K\A]ø	=0N@	­(ó.®v20150421_00366_stKsd109@ëåĵ'é§?¥¡u@€E´üö=g¤8@Hx?aG®a¾®—E·fDƒD¡'A]ŸÅ=!ü	­(ó.®v20150721_00001_stKsd109@ëñ¶? ?A©;@€E¬·=§îØ?®É+? e¾£×
E®úDûIÓD'äAJß-<F6æ	­(ó.®v20150721_00003_stKsd109@ëñ¹Ö?0¿Q@€E¬ò×='"l@1ö;?î{4¾"›¦E­ñBrOßD'L´AJ<<uÔ¿	­(ó.®v20150721_00005_stKsd109@ëñ¼Ë­"?.…£@€E¬r)=€¹$>Ò«A?У×`¾—
=E¯èDÓD´ÅAJ°E<a)g	­(ó.®v20150721_00049_stKsd109@ëñ®-z?3'-@€E«¤=ø»?7|¨?¾¸Rc¾œ(öE­9DûKßD'ÙhAK
É<Y«3	­(ó.®v20150721_00051_stKsd109@ëñøð?#Šx@€E«3=œü?À=Ñ@"\4¾OßE®®Br"{D'?ÇAK"<³'ý	­(ó.®v20150721_00053_stKsd109@ëñ7iN?-+¨@€E«8ö=›?"Š?ìÌÍa¾ž5?E®ÂDD²5AJ£¼<\ÞË	­(ó.®v20150721_00097_stKsd109@ëñv	Œq?4ö@€E§WH='ê˜>Fk?½p¤c¾ž5?E¨ÌRDûAÃD'ÑqAJïj<pÚ¼	­(ó.®v20150721_00099_stKsd109@ëñyk¼<?1we@€E¦ò=lh@iVã@
áH4¾Š=qE©ùqBs ÅD'I‰AK$Ž<›"=	­(ó.®v20150721_00101_stKsd109@ëñ|ª*`?7Õf@€E¦â=t˯?¶°%?½p¤`¾š¬EªÍDéDÈBAJ›M<–›ã	­(ó.®v20150726_00239_stKsd109@ëñÀ«Ù½v?ÊPA Fm£$>$ht	­(ó.®v20150726_00241_stKsd109@ëñÀ³'!¦?	"ÉA FpzÈ=ë>¯	­(ó.®v20150726_00243_stKsd109@ëñÀºFW¨?SA Fr%æ=ÿßþ="5@!ë…`¾–‡+FvsRDRDœ"AJ,h<Îq9	­(ó.®v20160710_00562_stKsd109@ì"nϛß?:àÑ@€Eƒo…=ÐÁ¥>iŽ@áHe¾šŸ¾E‡"¤DûY?D''wA=@¨<"ýC	­(ó.®v20160710_00564_stKsd109@ì"r3Ôn?.]@€E…D)=†‹P?
î@\)+¾²-Eˆp¸Bs¿}D'¦5A<P<aF{	­(ó.®v20160710_00566_stKsd109@ì"uš–š?¾ó@€E†œq=£öˆ@ î&@P_¾šŸ¾Eˆì¤DºD'ÝA=‡<…"4	­(ó.®v20170621_00486_stKsd109@ìH ´ëÛ?\B!@€E–´{=a¨>æ É?E¸c¾ A‰E—QìDûK¦D'ÜbAOö<½TN	­(ó.®v20170621_00488_stKsd109@ìH£¥Ñá?_ã`@€E–—3=ÇÕO@Õ|8?ŒÌÍi¾¤ZE˜½×BxW
D'¦¸AO@<²±	­(ó.®v20170621_00490_stKsd109@ìH¦'–E?[}°@€E–Ǥ=`5ø?œêš?†ffa¾Ÿ¾wE˜'¤D@´D'-APJ‡<µÛž	­(ó.®v20170621_00582_stKsd109@ìHÃb¶"ç?lè@€E'=²ç0?hz?Y™šd¾ª~úE'Ã×Dû`BD'áôAP[º<ÂöA	­(ó.®v20170621_00584_stKsd109@ìHÃf>bç?iF@€E'›H=ÞΡ@]á?"33j¾£×
E"Ç
Bzô¼D'©HAOzÑ<½Òè	­(ó.®v20170621_00586_stKsd109@ìHÃiSp•?o¯'@€E'
á=Ô~š?qÂý?c×
_¾¦éyE'Ë×DPåD'"AOͤ<™Í‡	­(ó.®v20180508_00361_stKsd109@ìpè«s¼?"ðþ@€E—ù¸=«À	­(ó.®v20180508_00363_stKsd109@ìpè®Ã²r?‹‹6@€E˜=ƒUÌ@ìÏ?œ(öi¾§l‹E—º)By¼jD'¾-Ah~ÿ=+~	­(ó.®v20180508_00365_stKsd109@ìpè²?ãp?l(ü@€E—ù=zR`@BM—?'ë…`¾›"ÑE—µqDP1D'!/Ah-=;=	­(ó.®v20180511_01186_stKsd109@ìqHñ]–?k©b@€Eùö=Š ´@ðW? c¾£SøEŽ)DûYPD'Á'AhÝØ=
ð	­(ó.®v20180511_01188_stKsd109@ìqHô"?n´@€EžE¤=Š¥8	­(ó.®v20180511_01190_stKsd109@ìqH÷¸H[?gý©@€Ež;=œ'Ä?`ˆt?záH`¾š¬EžÍDYìD'2 Ai1Ý="c	­(ó.®v20180513_00781_stKsd109@ìq‹ÆÃ-'?™À'@€Eº—á=•c¬>@?"33d¾ ÄœEº%ÃDûe'D'ŸuAgߦ=g½	­(ó.®v20180513_00783_stKsd109@ìq‹Ê'y?¥/@€EºÖ=ƒh@œÒõ?‹…g¾¬‹DEºÜBO\D'V¸AhJ=s²ð	­(ó.®v20180513_00785_stKsd109@ìq‹Íô¯ë?¿3	@€E½q=ž‹ð@"£?¨õÃ_¾¯ E½+…D…²DÓ\Ag÷û='‹a	­(ó.®v20190803_00126_stKsd109@ì©ešï)Ä?n•À@€E£Aq="	œ>O­?áG®c¾«EŸ>öDû¦ÑDƒIÓA<p(<ƒ¬—	­(ó.®v20190803_00128_stKsd109@ì©ežbÿ?b9@€E¤¶q=è–^?ºl @×
h¾‰º^E˜z{B'½ôDƒ3A<ÃÔ<ÃwÝ	­(ó.®v20190803_00130_stKsd109@ì©e ü"¼?iay@€E¥:{=©e¨?6­?™™š_¾ž5?E˜–öD®VD'žA<²<³fê	­(ó.®v20190811_00839_stKsd109@ìªe¼#?J˜@€E'ý¤=Žø(@8€×?ã×
c¾§l‹E…ÓšDû©Dƒ* A<1L<…	­(ó.®v20190811_00841_stKsd109@ìªe!ÞVã?TՔ@€E'…==}ÆX>ßç@
p¤g¾bNE'ú)B'uÃD'ðöA<Ô<±ÑF	­(ó.®v20190811_00843_stKsd109@ìªe$ö"œ?T —@€E'‹®=™ê¨>hcQ?Ñë…`¾¦éyE"Ò{D±D'mqA<0·<sÛf	­(ó.®v20190816_00286_stKsd109@ì«÷"‹Æ?_ÿ@€E–A{=‰=¤?†>Õ?Տc¾šŸ¾E˜äfDû²¨Dƒ7mA</Ä<™ce	­(ó.®v20190816_00288_stKsd109@ì«úD6?[ނ@€E–ˆ)=ÅÎa@"wë@	™šh¾˜"uE˜B'õÃD'ö-A<4×<Šø	­(ó.®v20190816_00290_stKsd109@ì«ý?KD?O³ß@€E– ö=bx0?Ÿ¶o?ôzá_¾š¬E˜,ÍD«TD'€A</<}é	­(ó.®v20190830_00553_stKsd109@ì¬ÃªTÒÀ?b'Á@€EˆÜö=p;P@)/ñ?µÂc¾§ïžEŒ'¸DûôDƒ,A;]†<‰*û	­(ó.®v20190830_00555_stKsd109@ì¬Ã­ÔÚ7?K³½@€EˆŠq=ŠÛ0@¢ÿX@"\h¾Ðå`EŒn¸B€…D'ǾA:̆<­s…	­(ó.®v20190830_00557_stKsd109@ì¬Ã°Ä˜÷?_ÆH@€Eˆ÷R='AÀ?O?ÚáH_¾²°!EŒï×D¸´D'^=A;:¶<ª`Å

==> anc/pub_raw/L222_59_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  153 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	¨Žü%/v20100321_00574_stKsd109@êý«˜óŒ)?"êA F´==㡝@Æ]F@
=q¾t¼jF~E®òCsN˜A€I
=kÔè	¨Žü%/v20100321_00576_stKsd109@êý«Ÿ-Ín?!©ÁA F3Š=÷z³=ºVx?c×
a¾aG®F•¤BõbCxkÇA}o<·},	¨Žü%/v20100321_00578_stKsd109@êý«¥qžÔ?#Ü«A F'á=ÇÓÀ?±/?O\)e¾vÈ´F"ìD‰?3Cx8RA|Ñl<ž"	¨Žü%/v20100325_00711_stKsd109@êþ(«#Û?2ïfA F<*
=¶<>®Ãk?ÈõÃ1¾ß;F<®EŸDCt´¼Azï="ö	¨Žü%/v20100325_00713_stKsd109@êþ("‡@ü?/ªRA F;Ëá=Ȩ></?‹…a¾ˆ1'F<ï\Bõ¢ÑCuŠÁAyÐÂ<»7ß	¨Žü%/v20100325_00715_stKsd109@êþ(™gð?4J†A F;ú\=¨º>|?"záe¾œ(öF=)D‰J=Cu'Ayñh<É7Î	¨Žü%/v20100911_00100_stKsd109@ë_ú+_?$c—@€Ež$ö=A¥>ü›ž?¹™š.¾˜bEœ+3E®åCWçAvT=A'à	¨Žü%/v20100911_00102_stKsd109@ë_þ²gò?(2@€EŸ
R=—ã7>*ƒ?"33b¾'hsEœ'CCXöAuÜñ<úÈÓ	¨Žü%/v20100911_00104_stKsd109@ë`&%.?7øx@€EŸÍ=…|G@*ƒœ?ŒÌÍf¾•EœØDŠÑ'CVDœAuŠ_=ƒ(	¨Žü%/v20110512_00785_stKsd109@ë1Ë"Á½?@€EÅf==_|?JÍn@áH2¾—
=EÄfE¦bCUaËAvé='bª	¨Žü%/v20110512_00787_stKsd109@ë1Ë&.ȕ?-P@€EÅR=´	Œ?Ô?¬ÌÍb¾šŸ¾Eï\CÔ¼CZ¼AwÁ¶=`s	¨Žü%/v20110512_00789_stKsd109@ë1Ë)‹#?N*@€EŶ×=¸¥ø?(1î?¼(öf¾›"ÑEÃÜDŠÊVCX BAwÑå=6	¨Žü%/v20110514_00615_stKsd109@ë2j¾…?+À¥@€E§Òá=¥Ù¼?ÅÔð?У×1¾›¥ãE§P¸E CX
=Avg¤=}`	¨Žü%/v20110514_00617_stKsd109@ë2n®˜?,j1@€E§A==¡á?æ…??®{c¾ƒoE§töCüîCX^Avل='	¨Žü%/v20110514_00619_stKsd109@ë2q€U¦?& @€E§~…=Ä`ˆ@(?Ë?£×e¾'n˜E§¡…DŠê CVK…Aw`µ=¿{	¨Žü%/v20110515_00718_stKsd109@ë2)¡hŠÙ?!™@€E›Ü=™ù¬>Å©Ð?ôzá0¾²-EšíqE›ìCU¢AuÑ·=#•t	¨Žü%/v20110515_00720_stKsd109@ë2)¤¼‹?/Ï@€Eœ==³$=«Ãc?Àa¾k…E›ƒ®CBNCZµAwÓ¸= ïÑ	¨Žü%/v20110515_00722_stKsd109@ë2)¨Ì?$@€Eœ\¤=ª˜?‰ùG?¢\g¾˜bE›ÜDŠÀZCY3¶Aw·z=»(	¨Žü%/v20110516_00896_stKsd109@ë2Kˆ½ž‡?X!@€E§Eö=¸I˜@¡¼?â\2¾¢MÓE¦qE¡'CTöFAw>=3eó	¨Žü%/v20110516_00898_stKsd109@ë2KŒMk?ï•@€E§}=ef¸?Üô?†ffb¾}ó¶E¥Â=Cå¢CYAvaZ=Ph	¨Žü%/v20110516_00900_stKsd109@ë2KŠÌø?	"æ@€E§ŒÃ=
?/û?¦fff¾™™šE¦#…DŠØÕCWz^Aw«ˆ=!		¨Žü%/v20110816_00460_stKsd109@ë=ÃØ»ó·?áÀ@€E˜@{="׬>Æs?p£×`¾¨r°E—C$ C;÷
Ap=#F¨	¨Žü%/v20110816_00462_stKsd109@ë=ÃÜGð?¢¾Ö@€E˜v=vNa?ú'?E¸e¾—
=E—€öDŽiXC;"uApu2=CÍ	¨Žü%/v20110817_00426_stKsd109@ë=án7E'?éb@€EšG=ÍŠ>õ\¶?œ(öa¾ŽÙE™ˆ{C%]ôC;PAoÅÂ<ëÍá	¨Žü%/v20110817_00428_stKsd109@ë=áqëåÂ?"1@€E˜•f=ƒžd>™®ç?:áHe¾›¥ãE˜PDŽ¤bC9àBAoô<ŽÇ¤	¨Žü%/v20110902_00118_stKsd109@ë?àðÕK?i§Ä@€E³®="t@?Yé?¬ÌÍ0¾¸QìE²Z¤EI}CF8ÕAp®•=,.	¨Žü%/v20110902_00120_stKsd109@ë?àôÈd?X"¤@€E³´=lz8@Nc;?hõÃb¾uE²å…C$÷LC;.ÙAoÈÄ=hF	¨Žü%/v20110902_00122_stKsd109@ë?àøVM•?^ð<@€E´3ö=ªÍc?£•Ç?ˆõÃf¾®—E³\DŽŽòC;AoÎë<û¯	¨Žü%/v20110904_00688_stKsd109@ë@#9U³?Hr@€EŸ—
=}à=~ô"?…¸`¾~ùÛEÛ\C#Z^C<žAo¬=	wK	¨Žü%/v20110904_00690_stKsd109@ë@#=¦b?OªŠ@€E ´='tÐ?}œM?ŒÌÍd¾•E©qDŽbÁC;-ÓAqõ=$O	¨Žü%/v20110905_00482_stKsd109@ë@C(±ºx?Q@€E"o3=xMA?¢–	?€a¾|í'E'C$ýqC;žAqÐ.=	£J	¨Žü%/v20110905_00484_stKsd109@ë@C,^2:?Sғ@€E"=3@>'IW?LÌÍe¾ƒ•E'0ÍDŽžC:W
Apï=Q	¨Žü%/v20111002_00210_stKsd109@ëC¡ç¤?A‹Ã@€E²Ê{='gô?»ít?p¤V¾ß;E±'HC"VÉC=öAwÞ=:zÿ	¨Žü%/v20111002_00212_stKsd109@ëC¡#þ¸?D	@€E³f=¡ûü>•°Ž?†ffd¾•E²¤DŽ8ÅC:n˜Aw+™=	¨Žü%/v20111003_00211_stKsd109@ëCÁ7ý[?b!D@€E'&¤=}¯?¨"›?£×
b¾¥ãTE¢öC"1hC=#Ax¡=<«2	¨Žü%/v20111003_00213_stKsd109@ëCÁ;<â4?m"a@€E'=`=ë)?'ë…d¾™™šE€DŽ(¼C:8ÕAxw=CÏ	¨Žü%/v20120604_00205_stKsd109@ëbb$<_Ø?(æ›@€Eiá=Š9>‰
ô?@a¾ ÄœEŽrC&TC7AËAjŠ…<ˆs´	¨Žü%/v20120604_00207_stKsd109@ëbb'ûL?%yG@€E2="1Ø@Œ™?£×
e¾Ÿ;dEŽÂáDŽ¤ƒC55?Ajþ©<¶ƒ‡	¨Žü%/v20120609_00252_stKsd109@ëcä›u'?.`{@€EtŸ\=ºs0>0X?‡®a¾‰º^EsÀRC%îC;u?Al¢<µ|M	¨Žü%/v20120609_00254_stKsd109@ëcè=W?$ @€Et:ö=±ÿŒ?C[ê?LÌÍf¾§ïžEs·®DŽ—
C9º^AlOó<†		¨Žü%/v20120630_00018_stKsd109@ëeŸ¿U?+2#@€E±<>Á
>"\?}p¤a¾§ïžE°áìC%ÕC:å`AoŸ<Þá	¨Žü%/v20120630_00020_stKsd109@ëeŸÂšï°?@€E±îá>dƒ>£V?§®f¾¢ÐåE±i…DŽ}C9p¤Ap\;<ì±9	¨Žü%/v20120630_00051_stKsd109@ëe¡(kY?	ñ@€E£¦3>ÏÃ>#qE?k…a¾ª~úE£döC$¼¬C;Ð!Apg?<´1Ù	¨Žü%/v20120630_00053_stKsd109@ëe¡,{ùÌ?

-@€E£=©Žà?F¼?ª=qb¾¬‹DE¢âRDŽ"ZC:3ApÊT<ùÆ	¨Žü%/v20130526_01415_stKsd109@ëŽëî÷º6?­¹#@€Eœ"f="~>¥ÊQ?¬ÌÍ`¾Å¡ËEšpC&C; ƒA{5b=ß¹v	¨Žü%/v20130526_01417_stKsd109@ëŽëòSš?'é#@€E=°àt=ào?«…e¾˜"uE›!DŽ^C9-Azöb="í	¨Žü%/v20130627_00466_stKsd109@ë'⦹¸H?,l.@€Eº{=¤¾"=Tm«?p¤`¾%EŽ°{C(T{C9®ÙAu»=¼	¨Žü%/v20130627_00468_stKsd109@ë'â©ön1?,q%@€EŠ=†É?gÒ
?—
=g¾ŽÙEŽö¸DŽ—çC7œîAt Þ<ÝÃ/	¨Žü%/v20130629_00802_stKsd109@ë"%»$XÐ?$G-@€EfH=  >–v?šáHa¾'n˜Ed1qC'¹ÛC;}qAs8<çŠ	¨Žü%/v20130629_00804_stKsd109@ë"%¾ll?È%@€Ee!
=ŒY>¹=¼?s33f¾¸QìEdfDŽ–C9›dAsŽ5<­Àm	¨Žü%/v20130630_00728_stKsd109@ë"D3;†"?67@€E{q×=–‡¸?—â)?ŒÌÍa¾›"ÑEy×C(¬C9@ÅArìÏ<Ò?Æ	¨Žü%/v20130630_00730_stKsd109@ë"D6—:?45ã@€EzšÍ=›2">DÌ?uV¾£SøExÈöDŽ'ÁC7Ê=Ar£¬<äl«	¨Žü%/v20130721_00094_stKsd109@ë•ß]SgÜ?2Q'@€E'¬q=ˆB˜?Q§=?}p¤a¾¨õÃE'î¤C)/C8³¶AsÆJ<û—	¨Žü%/v20130721_00096_stKsd109@ë•ß`Öïæ?*
t@€E'»q=¤¡T>o@¤?'\g¾¯²E'–öDŽ–=C7.Aróñ<ÕÌ	¨Žü%/v20130721_00286_stKsd109@ë•àý¾Ú?,õ7@€EO^¤=‡ðô=——?'\a¾©xÕEN³\C(ÞwC9$As"/<Ț×	¨Žü%/v20130721_00288_stKsd109@ë•á+l?<Ãé@€EOµq=•¨?'#æ?‹…g¾¤Ý/EOxDŽ¤C7JÁAtÎ<æ)÷	¨Žü%/v20130721_00526_stKsd109@ë•ã
²û?Zø–@€E)×ì=JnH>ÃKá?B\`¾³33E)õìC(äZC8ãTAt›<Ù˜	¨Žü%/v20130721_00528_stKsd109@ë•ãýŽa?Xw@€E(')="v¤>µÙ?Y™šg¾¹XE'o3DŽ C6ŠÁArÓ®<è	¨Žü%/v20130721_00766_stKsd109@ë•åÁ¦Ô?%ˆô@€E$ÂR= ­\?e¸?…¸b¾µÂE#VfC'­PC;ArÜ<ç¼F	¨Žü%/v20130721_00768_stKsd109@ë•å#D8?/>@€E&¸=¦AL>7•?Š=qf¾µ?}E%¼DŽwžC9wAsn¸<Öb¨	¨Žü%/v20130721_01006_stKsd109@ë•ça×?Eùx@€E:ƒ\=R3È=AŒÕ?ƒ×
`¾²-E6RfC&†¨C;{AsÕò<è"	¨Žü%/v20130721_01008_stKsd109@ë•çTƬ?Nˆ@€E8E×=j¡Á=âµ?ue¾Ïß;E5¸DŽSC8È1At?ª=l›	¨Žü%/v20130722_00100_stKsd109@ë•ÿ¶îôÀ?Ͻ@€E‡^H=Ëær?ªkµ?hõÃb¾ª~úE‡K®C(¬C:§®Avž;=îym	¨Žü%/v20130722_00102_stKsd109@ë•ÿºô£?ߋu@€E‡5×=–&?N1?k…g¾¼jE‡]ìDŽ¦VC6þ¸Au§=â'	¨Žü%/v20130723_00458_stKsd109@ë–&ÔÖ×?‹Í•@€E~`=ŸŸ¬>FÞ?G®a¾ŽVE{$C&½/C:è1At5†=@"_	¨Žü%/v20130723_00460_stKsd109@ë–&×+R?›çÕ@€E~0á=¨ÁL>¤óS?}p¤e¾±©üE{RDŽwÇC8£TAv@=›(S	¨Žü%/v20130724_00423_stKsd109@ë–Cvêíõ?]aÞ@€E–Ö
=aæà?f¡?—
=`¾˜bE˜bC(‰yC:ÁËAtçs=\@å	¨Žü%/v20130724_00425_stKsd109@ë–Cz+ºÄ?T†t@€E•Kq=¬¡>j˜"?Që…g¾ž5?E•ÃDŽ—žC8¦fAt!T<ñ¹å	¨Žü%/v20130801_00241_stKsd109@ë—A-±™k?3ô@€Ek¶¤= ý?§Z˜?ƒ×
a¾¡G®Ej¶áC)sC8\jAuSÁ<°4	¨Žü%/v20130801_00243_stKsd109@ë—A0ì#?&@€Ek_\=šä?<ÌÝ?"zág¾²-Ej[®DŽ?C6''Au¯˜=ûz	¨Žü%/v20130801_00577_stKsd109@ë—Cö— ˜?8¡@€Eu\='u8=¬9{?'\a¾œ(öErS×C'³uC:"¼AuG<ô¼~	¨Žü%/v20130801_00579_stKsd109@ë—Cùö¡2?;Ø®@€Eu~{=m"Ÿ=œR@?€f¾¥`BErC
DŽ|¤C8¸ÕAu%<ò_"	¨Žü%/v20130802_00141_stKsd109@ë—_í#™ã?Kž¾@€EŽh>­bt	¨Žü%/v20130802_00143_stKsd109@ë—_ðG€?@€EÊf=¢
@<@f?'ë…`¾ƒoEŒ"öC(Å¢C8Õ?Asæ€<ñž	¨Žü%/v20130802_00145_stKsd109@ë—_óyº+?Ì®@€E;R=²o@!;?p¤g¾'ë…E‹ûHDŽ'C6íAt×<єp	¨Žü%/v20130802_00383_stKsd109@ë—aý͋9?VÞ´@€E}H=l_H?jRÐ?œ(ö`¾œ(öEyaqC(~úC8ΘAuf^=EÌò	¨Žü%/v20130802_00385_stKsd109@ë—bF Ì?XQ@€E3
=©k$?º5ß?záHg¾­VE|j¸DŽqC73øAtÉç=Úò	¨Žü%/v20130802_00623_stKsd109@ë—cù\þ?"0Ï@€Eƒò=‹×ì>–ýc?‡®a¾ˆ1'EýHC'»¦C:ÁAtÉ&=‰e	¨Žü%/v20130802_00625_stKsd109@ë—cüž¢?S½@€EƒÏ)='ß¼?¦L?£×g¾•E'4¤DŽv‡C9(sAtïš<ñÖB	¨Žü%/v20130803_00199_stKsd109@뗀u¾Rá?F^@€EWÍ=›‹<@‰y4?ž¸R^¾ƒ•EöáC(6‡C9K…AyOÙ=a¶Y	¨Žü%/v20130803_00201_stKsd109@뗀y6ø?7@€E=f=¬Wô>]?‡®g¾—PE"ìDŽ«3C6¾úAv•0=h"	¨Žü%/v20130803_00487_stKsd109@뗃üŸx?}õˆ@€E–®=dë>ôi·?šáH`¾OßE"=…C(YXC:ð!Avi='È	¨Žü%/v20130803_00489_stKsd109@뗃¦îA?x"\@€E–¤q=d#ø@I²s?—
=f¾›"ÑE":¸DŽ|RC8WÏAvC•=kŵ	¨Žü%/v20130803_00847_stKsd109@뗅ö%¦ƒ?Lû@€E¢ŸR=€ýL?éÖ?™™ša¾©ûçE c®C'&éC:ևAußö=!Ùn	¨Žü%/v20130803_00849_stKsd109@뗅ùa`?J'l@€E¢c¤=…×à=Á²?}p¤e¾"t¼E §qDŽ^ÁC9¸Av8(=aK	¨Žü%/v20130804_00196_stKsd109@뗠-àBË?.@€E ó¤=Ì'g=š¯L?Ï\)a¾"›¦EŸ¹ÃC(Ÿ;C9½qAuõ=ò'	¨Žü%/v20130804_00198_stKsd109@뗠1ZÖe?ˆê@€E¡š=Œjä=‹è?µÂg¾´¼jE *RDŽ'ÓC7Au$ï=~	¨Žü%/v20130804_00652_stKsd109@뗤ٛ<?B‹ÿ@€E—kf=žXä=ÕE‹?G®a¾™‡E•ŒáC'‡mC:ÐåAuùÄ=­	¨Žü%/v20130804_00654_stKsd109@뗤6l¤?J]J@€E—8=—Üì>t%?…¸f¾œ(öE•¹®DŽwÏC9|)Aw¡<ì«ñ	¨Žü%/v20130805_00306_stKsd109@ë—ÁÍ
+?[¼@€E¤‰¸=o7?§j?˜Qìa¾‰7LE¢ÖáC(DZC8–FAxЄ=ðß	¨Žü%/v20130805_00308_stKsd109@ë—ÁÐtÝ"?fyg@€E¤bR=ˆ‰">ÐSˆ?'\g¾‹Æ¨E¢åDŽ
C7ƒ–Ax"x=-±Š	¨Žü%/v20140629_00228_stKsd109@ëÀ¿Ðôu?+€@€E£'==šX@n"ç?ŒÌÍ1¾å`E£&E¶´C>VÉAxô"=Šî	¨Žü%/v20140629_00230_stKsd109@ëÀ¿ÔZ/v?;á@€E£dì=ÙùÁ@	Å[?Æff0¾–‡+E¤¼)BÖÃC9¯žA{™=Kõ	¨Žü%/v20140629_00232_stKsd109@ëÀ¿Ý6¡þ?0º@€E£õ®=p<@&×?¹™šd¾¢ÐåE¤÷D†Ü‹C8þAy©€=;Dˆ	¨Žü%/v20140711_00385_stKsd109@ëÂB7¦'?ˆ»"@€E"¿{=ûrª?ìRŒ?×
=/¾'ë…E"láE·LC>ÿ;AzÍØ=š)b	¨Žü%/v20140711_00387_stKsd109@ëÂB:\ã?m¿â@€E"S®=ǹ`? Õ~?³33b¾©xÕE"<öBÕp¤C9×ÏA}/¼=j#|	¨Žü%/v20140711_00389_stKsd109@ëÂB=È}]?KÛ@€E"—3=Œéx?
Ö ?ŸQ¾šŸ¾E"c3D†âoC7ê=A|ö$=D˜=	¨Žü%/v20140711_00625_stKsd109@ëÂDV[à?@€EŽ¿¤=Š/x@•"(?°£×/¾"t¼EŽm
EÇC=
A{Y8=.R	¨Žü%/v20140711_00627_stKsd109@ëÂDYÕ¤7?í‡@€EŽá=‰Ÿ8?¤˜?˜Qìa¾"÷ÏE")BÔ[#C;€ÅAz§ù=N¦	¨Žü%/v20140711_00629_stKsd109@ëÂD]GŽŠ?õ|@€EŒËf=">8>Ö£Ì?¯\)e¾–‡+EŒ#
D†ÉC9ݲA{s=4•	¨Žü%/v20140711_01057_stKsd109@ëÂGÖçóš?KŽ"@€E u==­@?Ä	™?…¸0¾‡®EŸ£HEÈjC;t¼AzY"=6Æs	¨Žü%/v20140711_01059_stKsd109@ëÂGÚN¾?W†@€E 13=°V>=‡?¨õÃb¾yÛ#EžfÍBÑ¢NC<ÅA|I°=z0I	¨Žü%/v20140711_01061_stKsd109@ëÂGÝl·ä?3˜@€EŸt3=‡ÆÈ?=͛?ٙšf¾"ýôEÀ=D†¡PC;ÙA|Å=Jî	¨Žü%/v20140807_00101_stKsd109@ëÅ %vLj?Npt@€E£ÿ\=‰´=Th¯?Ã×
0¾"záE¢üáEÇC>
'Ax­ë=tÚi	¨Žü%/v20140807_00103_stKsd109@ëÅ )`a?kBµ@€E¤=\P?Øz?ž¸R`¾†§ðE¢»BÚAC8þúAw­}=J\i	¨Žü%/v20140807_00105_stKsd109@ëÅ -/?`Ù	@€E£Ï®=…&ø?î(û?½p¤f¾—PE¢e
D‡‹C7{çAw×J=D¾]	¨Žü%/v20140816_00195_stKsd109@ëÆÀÀ[Šj?Jáu@€E¹Vá=ˆ¯|?LÏí?½p¤.¾"÷ÏE·¹qEŅC=Æ%Ay´ª=]kæ	¨Žü%/v20140816_00197_stKsd109@ëÆÀÃðÕÁ?<í0@€E¹oá=¢Öô?!?ŸV¾"záE·RBÚOßC8DA|lˆ=}ÒÊ	¨Žü%/v20140816_00199_stKsd109@ëÆÀǏ)?C&•@€E¹`¸=Ÿ"?Ji®?Ñë…f¾"t¼E·½
D‡;C6ºAz`=D	¨Žü%/v20140816_00243_stKsd109@ëÆÁ*'f?:ÿ@€E¶eÃ=nø'@ð¯@-¾å`E´'E°C=9šAz™U=Ö	¨Žü%/v20140816_00245_stKsd109@ëÆÁ.â•?0CH@€Eµjì=K¨ù@EË?¾¸R\¾"÷ÏE³(BÚ>wC9+A{D½=]f/	¨Žü%/v20140816_00247_stKsd109@ëÆÁ1¥ÄË?--€@€E´‡H=pHQ>-J¦?µÂf¾®—E²>{D‡&NC7 ƒAz£Á=8¯	¨Žü%/v20140816_00291_stKsd109@ëÆÁê¤N?Zɹ@€E·H>×D@,œÎ@33-¾´9XEµiEÉdC=ìA~~=Éí»	¨Žü%/v20140816_00293_stKsd109@ëÆÁ'Ux?'"Í@€EµS{>¹*>aY?¹™ša¾›¥ãE²ÖRBÛ%`C:øA}¾=köö	¨Žü%/v20140816_00295_stKsd109@ëÆÁ"íÓ-?y#š@€E´b\>¢›@…ý?¸Qìf¾‡+E±&RD‡$sC7¶A{ð=nûÇ	¨Žü%/v20150228_00510_stKsd109@ëßL+æ¹? <€@€E›—…=›^D>g&«?®{a¾¢ÐåE›.¸C(hC8YšA€x=Ô71	¨Žü%/v20150228_00512_stKsd109@ëßLgË@?"%¿@€Eœ$=™@d?z¦¼?Àg¾˜bE›ðáDŽ–%C7l‹A't'=ç¤á	¨Žü%/v20150228_00654_stKsd109@ëßM>#0?›?ý@€E¾Ã=±Ï>"a@£×`¾¡G®E½C(¡‰C8\A€"û>ÓC	¨Žü%/v20150228_00656_stKsd109@ëßMAll?Ÿ`Ç@€E¾P¸=ññJ?I?ÈõÃf¾³¶FE½ç
DŽ`ÝC66A~¹=ܐw	¨Žü%/v20150330_00698_stKsd109@ëã?òÉ·?Û@€E¼>×=›{L?¸}[@\b¾yÛ#E»oÃC'}C9n˜Aç=µ'"	¨Žü%/v20150330_00700_stKsd109@ëãD»{—?:›@€Eºò=Ÿ>üåä?ٙše¾«E»×DŽu7C6Ý/AŒB=˜×N	¨Žü%/v20150331_00597_stKsd109@ëã&äF;#?%è!@€E«ff=¦Ÿ´>˜M?¹™šb¾ŽÙE«WHC'î˜C9™A€^î=mI¨	¨Žü%/v20150331_00599_stKsd109@ëã&çƒQ¯?³]@€E«
š="åP?	"û?ÔzáP¾–EªÿHDŽo–C7‰A€kè=£Ït	¨Žü%/v20150421_00364_stKsd109@ëåIJ‰T¨?œ:_@€E´×{=Ÿ?!Uú?ç®a¾"ýôE´Ù…C(ÂÑC9qA€Ÿ;>W	¨Žü%/v20150421_00366_stKsd109@ëåĵ'é§?¥¡u@€E´üö=g¤8	¨Žü%/v20150721_00003_stKsd109@ëñ¹Ö?0¿Q@€E¬ò×='"l?*~?£×
a¾yÛ#E¬ÈöC'‡C:JAxQ€=,Æ_	¨Žü%/v20150721_00005_stKsd109@ëñ¼Ë­"?.…£@€E¬r)=€¹$<öFt?£×S¾å`E¬ƒ…DŽj C8>wAwäÎ=É	¨Žü%/v20150721_00051_stKsd109@ëñøð?#Šx@€E«3=œü>VU!?£×a¾ž¸REªÃ®C'ÍC:ƒAwCt=œ½	¨Žü%/v20150721_00053_stKsd109@ëñ7iN?-+¨@€E«8ö=›=DãÄ?™™šf¾'ë…Eª÷DŽoßC8#Ax;;=(D	¨Žü%/v20150721_00099_stKsd109@ëñyk¼<?1we@€E¦ò=lh>Égë?¡G®b¾""E¦ÈC'¹C9Ô9Awò'=#ãþ	¨Žü%/v20150721_00101_stKsd109@ëñ|ª*`?7Õf@€E¦â=t˯@™ï7?¥¸f¾"záE¦|DŽt9C8…Aw͌=4c	¨Žü%/v20150726_00241_stKsd109@ëñÀ³'!¦?	"ÉA FpzÈ=ë>¯>¦	+?½p¤b¾r°!Fo(
C'ÂNC9'oAz)Õ<ý*ž	¨Žü%/v20150726_00243_stKsd109@ëñÀºFW¨?SA Fr%æ=ÿßþ?R(*?³33g¾ŒIºFqpìDŽx1C7"ZAyòç<ïÈ®	¨Žü%/v20160710_00564_stKsd109@ì"r3Ôn?.]@€E…D)=†‹P>Ѭ?hõÃa¾œ¬E"²¤C'Ñ'C<ôþAp'þ<¬þ›	¨Žü%/v20160710_00566_stKsd109@ì"uš–š?¾ó@€E†œq=£öˆ>lÅ?ŒÌÍe¾¬1E†ØáDŽwdC:öFAo¬L<Ã0¬	¨Žü%/v20170621_00488_stKsd109@ìH£¥Ñá?_ã`@€E–—3=ÇÕO<cÍ? a¾—PE˜=®C(÷
C=+A;c<¶mH	¨Žü%/v20170621_00490_stKsd109@ìH¦'–E?[}°@€E–Ǥ=`5ø>£^%?ƒ×
e¾£×
E™ffDŽC;vÉA;Á<©B	¨Žü%/v20170621_00584_stKsd109@ìHÃf>bç?iF@€E'›H=ÞΡ?ƒoœ?xQìc¾¢ÐåE'â¸C)Ð!C=A:×!<»ØA	¨Žü%/v20170621_00586_stKsd109@ìHÃiSp•?o¯'@€E'
á=Ô~š?݃"?Àd¾«E"'{DŽ¹C;!A:ãt<'
•	¨Žü%/v20180508_00363_stKsd109@ìpè®Ã²r?‹‹6@€E˜=ƒUÌ<¼‹?¬ÌÍc¾±&éEœš¤C)«ÇC=ªÁA'a=·	¨Žü%/v20180508_00365_stKsd109@ìpè²?ãp?l(ü@€E—ù=zR`@Á@u¸f¾«EŸ DŽ¼"C;‰ºA(£S<àô™	¨Žü%/v20180511_01188_stKsd109@ìqHô"?n´@€EžE¤=Š¥8BŒÿº@lÌÍb¾²°!E¢˜{C)iüC<a	¨Žü%/v20180511_01190_stKsd109@ìqH÷¸H[?gý©@€Ež;=œ'Ä>Ü®@#33f¾¦ffE¤ÃHDŽ¹ÓC;æ%A'nŒ<®¦r	¨Žü%/v20180513_00783_stKsd109@ìq‹Ê'y?¥/@€EºÖ=ƒh?Ê<U?^¸Ra¾­VE¼ù®C*ñ'C9ÓA'nè=&¢™	¨Žü%/v20180513_00785_stKsd109@ìq‹Íô¯ë?¿3	@€E½q=ž‹ð@57?O\)e¾¾vÉE¾A3DŽðsC9L‹A'Cê=J!	¨Žü%/v20190803_00128_stKsd109@ì©ežbÿ?b9@€E¤¶q=è–^?àPc@`£×a¾ÒòEÒ=C,1ìC@Œ‹A*ý¸<Úãø	¨Žü%/v20190803_00130_stKsd109@ì©e ü"¼?iay@€E¥:{=©e¨=Rނ@.¸Re¾'ë…E®=DjC?úA*Õm<Ìtd	¨Žü%/v20190811_00841_stKsd109@ìªe!ÞVã?TՔ@€E'…==}ÆX?—(@¦{b¾¸ÔþE‹àöC+\C?·	¨Žü%/v20190811_00843_stKsd109@ìªe$ö"œ?T —@€E'‹®=™ê¨@ŽÎ@ÿ
=e¾¥ãTEŒqDŽóøC=Ô{	¨Žü%/v20190816_00288_stKsd109@ì«úD6?[ނ@€E–ˆ)=ÅÎa=Û~@æffa¾µÂEžŒfC,?¾C?ì	¨Žü%/v20190816_00290_stKsd109@ì«ý?KD?O³ß@€E– ö=bx0@ áôA®e¾¡ÊÁE¡ÔD°C>†¨	¨Žü%/v20190830_00555_stKsd109@ì¬Ã­ÔÚ7?K³½@€EˆŠq=ŠÛ0>¡¡ @c¾×
=E˜ÃC*'+C>¶A*¶Á<ß ý	¨Žü%/v20190830_00557_stKsd109@ì¬Ã°Ä˜÷?_ÆH@€Eˆ÷R='AÀ?Ä8I@z=qe¾µÂEëšDŽëÇC=ÙA+'c<Ú¤ó

==> anc/pub_raw/L222_5_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  135 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Äÿ'îv20100308_00583_stKsd081@êü'}?Q±+A F=ÝM=äî¹
Äÿ'îv20100308_00585_stKsd081@êü˜kkß?BrçA F>>Ò=㛸
Äÿ'îv20100314_00743_stKsd081@êüË´I®J?3ó{A F?³"=ŸÙ
Äÿ'îv20100314_00745_stKsd081@êü˺0Ô?8P7A F?¤š=Êtw
Äÿ'îv20100326_00446_stKsd081@êþD)Ïòœ?R'M@€E¥
=üK—?ÑÜ?xQìf¾–‡+E©ºfDæ^úCFANQ<L¸®
Äÿ'îv20100326_00448_stKsd081@êþD,fp!??Ä¡@€E¥==à.1@8²ä?LÌÍc¾bNE©böDZ}C6%ANƒQ<1­c
Äÿ'îv20100406_00179_stKsd081@êÿ¢J§£È?[ы@€EÁÎá=âÀ?"L£?‹…e¾'ñªEÅD=DæxZCwLAO·š<YÕ8
Äÿ'îv20100406_00181_stKsd081@êÿ¢MRùÍ?b&@€EÁ…=¤E›?«â? d¾•EÄ2{DY‡ßCô{AO´Ÿ<äÉj
Äÿ'îv20100406_00191_stKsd081@êÿ¢\`˜ò?ߤ@€EФ=‰"¨A—-?s33d¾Ã•Eޑ…Dæ…'C.úAR0I=_À
Äÿ'îv20100418_00200_stKsd081@ë!ö{ý|?D @€E²éì>CÎÅ@€?™™šd¾‡®E·\¸DæyXC£3AO
<gŒ 
Äÿ'îv20100418_00202_stKsd081@ë!ùˆè?Nñž@€E³Ž®=÷"†?&åÊ?
=d¾bNE·µ\DY1CÄANÿF<-!Ð
Äÿ'îv20100418_00248_stKsd081@ë"JÞñ?B×f@€E²¬\=…#x@\vÜ?'\e¾'hsE·>DæeãCŸßANÕI<Kªf
Äÿ'îv20100418_00250_stKsd081@ë"MŠf?SôÓ@€E²´¸=™aD?LE‰?c×
c¾–‡+E¶¥HDYcuCRAOG<P»
Äÿ'îv20100418_00296_stKsd081@ë"¨©—i?)ð@€E±Ã=€ð?•ü?µÂe¾ŠÀƒEµPáDæyÓCœ¬ANâU<'£
Äÿ'îv20100418_00298_stKsd081@ë"«‹‰Œ?4ï@€E±Dš=",à?Vå'?\)d¾š¬EµÕHDY¦FC…ãAO,D<EÀ

Äÿ'îv20100418_00392_stKsd081@ë#Håâr?7g&@€E¬C¸=Ô>†¾?^¸Re¾ˆ1'E°¯šDæuªCŽ¹šAOa×<&q]
Äÿ'îv20100418_00394_stKsd081@ë#L	ì?2˜M@€E¬"
=rPÐ?†—£?†ffc¾–‡+E±^RDZåCŽùXAO-0<]ÿ¡
Äÿ'îv20110717_00249_stKsd081@ë:…£Ô?!.@€EØá=¤Ê?u™@g¾¬‹DE¦¨=DëyCfçðAG™«<¬:¡
Äÿ'îv20110717_00251_stKsd081@ë:‰è1?¼Þ@€EHq=õP@vŸd?ÚáHb¾«…E¤,RDd¦ChãAF,?< ¶Ü
Äÿ'îv20110802_00216_stKsd081@ë;ÿœ¤›«?6
@€E"\=kñX@'~?\)g¾¤ZE™/DëyCf©ºAK–e<Uûi
Äÿ'îv20110802_00218_stKsd081@ë;ÿ $-?-ì­@€E"D=x­¸@7ҏ?Ã×
b¾ª~úE›/HDdîCh#TAK×G<ƒb
Äÿ'îv20110803_00203_stKsd081@ë<"Y³û?SÝÎ@€E¯ýf>9÷"?ƒ'•?â\f¾âÐåE¸ ÍDëY7CfùÛAL•¥<¶ãJ
Äÿ'îv20110803_00205_stKsd081@ë<—·—1?W
Œ@€E°Å)=«HH=Æ
D?aG®b¾•E¶Í…DdbCg'NAL͔<60'
Äÿ'îv20110805_00095_stKsd081@ë<_.n,Ù?LJt@€E­`H=wgx>u&M?5d¾˜bE³»®Dë''Cg-PALÅT<T5
Äÿ'îv20110805_00097_stKsd081@ë<_1¥ï¾?C}†@€E­iö=™)@>XÃÖ?záHa¾£SøE´WÃDdBCh49ALÁù<3ó
Äÿ'îv20120307_00299_stKsd081@ëWCÕåIñ?g·^@€Eãø×=çÄ;Ak´Q@{3¾Š=qEè¸Dë`ZCm'hAPt{=
QG
Äÿ'îv20120307_00301_stKsd081@ëWCÙ ÍÖ?[½Ô@€EåZ
=®Ë8@ØÑ?xQìc¾¢ÐåEê®ÍDd
¢Cn"þAOàÈ<bä-
Äÿ'îv20120308_00190_stKsd081@ëWdd›‹?o"@€EßÜf=ëý
B·w?ÌÌÍ3¾§ïžEä®=DëW3CnO\
Äÿ'îv20120308_00192_stKsd081@ëWdgÚª?æH@€Eà©=¥Ãœ>j6?ŒÌÍb¾"ýôEåœDdÃCoKÇAN߂<¢xÅ
Äÿ'îv20120310_00052_stKsd081@ëW¤òõÛº?€ ç@€E¿íì>žâAl—?c×
3¾™‡EÅJ¸DëyìCm8"AOá<ƒžz
Äÿ'îv20120310_00054_stKsd081@ëW¤ö)‡¹?[F?@€EÀì=s¼?\¥}?p£×a¾–‡+EÄ.fDdøCo£TAM½Ó<€"º
Äÿ'îv20120313_00258_stKsd081@ëXh¤Ú?ƒtm@€ER=niqA¡ŒA?‹…3¾£×
EȚ{Dër°Cn¤ANœ±<•;w
Äÿ'îv20120313_00260_stKsd081@ëXké}]?µ*@€EÂ.=TªH@"O©?0£×`¾"záEƄfDcåÃCp;¦AMàî<Cc
Äÿ'îv20120321_00178_stKsd081@ëYeʏ†?c¿>@€E±qá=mb1@·Ÿ?±ë…C¾šŸ¾E¶¥šDësžCmÌALÒñ<Œ¸5
Äÿ'îv20120321_00180_stKsd081@ëYi5(+?N_@€E±p=¬±@@Lî?'\c¾ŒÌÍE¶P=Dc×ÏCn½/AL™Ë<bzÁ
Äÿ'îv20120329_00308_stKsd081@ëZr!Àš?d¼ï@€E¼¸f=–3(@¼•ž?˜Qì3¾ ÄœEÂr=DëvéCm9ANOÒ<‡Ò'
Äÿ'îv20120329_00310_stKsd081@ëZu›«?`î@€E½=‰©>«Z?"záb¾®{EÁÜáDcúNCoóøAMlŒ<LJü
Äÿ'îv20120424_00214_stKsd081@ë]Añ/'¥?RL@€E¢W3=·za@Xw!?¯\)3¾¦ffE¦aqDëgøCmQhAMB<¯&{
Äÿ'îv20120424_00216_stKsd081@ë]Aô'âÁ?O1û@€E¢f==ŠXè>´Þ½?…¸c¾©ûçE§/…DcÛTCn»dANò<Gî"
Äÿ'îv20130310_00243_stKsd081@ë…E*ð?L@€EÇàö=€œ¸@Ñ®Z?ë…3¾²-EÍRDëNéCofAJ=-<©7
Äÿ'îv20130310_00245_stKsd081@ë…E!çpè?A@é@€EÉ==é<Oòâ?¡G®b¾¬1EÎçšDcÒNCo¯žAHt4<3°
Äÿ'îv20130313_00421_stKsd081@녤íîW?núö@€E…Í=u,ß@îùƒ?•Â3¾""E'S…DëBCoxÕAI©
<bé
Äÿ'îv20130313_00423_stKsd081@녤ðû›?eðM@€EÐH>ó?;? a¾Ÿ;dE'öDcì)Cp+ÇAImÞ<by

Äÿ'îv20130321_00007_stKsd081@놤§I0?u¤@€E°o=Õjt?hÌ@ÌÍ3¾™™šE³$=DëB=Cm©yAHñÝ<╚
Äÿ'îv20130321_00009_stKsd081@놤
Z"?n}@€E¯iì=ζ@ àˆ?\)b¾…¸E³…
DcàƒCož¸AJŽ¥<JÂ;
Äÿ'îv20130322_00185_stKsd081@ë†ÂSøZo?E¯5@€E¬"==_$ˆ@÷V@$zá3¾ŽVE¯ÒRDëNúCoC×AIK"<üuZ
Äÿ'îv20130322_00187_stKsd081@ë†ÂWb§ë?Q€ì@€E¬±…=}õ@ƒ²¼?p£×a¾¨r°E±u3Dc®Cp"ÝAIgZ<W 

Äÿ'îv20130324_00415_stKsd081@ë‡a¢w9?£K‰@€E òR>
a9?ÿñÐ?fffB¾¾ùÛE£è¸Dë<BCmdÝAG©=Ül
Äÿ'îv20130324_00417_stKsd081@ë‡iåˆ?·íã@€EŸ}¤>àÕ@àò÷?‹…1¿A‰E¥pDd'\Cn¬ÍAK½Ü=«m
Äÿ'îv20130324_00426_stKsd081@뇈ž¬?€:x@€E›'\='2¡A-40?\(ö2¾«E q×DëH´Cl#–AKG'<xL°
Äÿ'îv20130324_00428_stKsd081@뇋Ŗ"?…
@€E›Y=y·ç@Ո/?+…b¾˜"uEŸ–¤DcúClÛdAIzª<s™
Äÿ'îv20130325_00669_stKsd081@ë‡'oRP?ì×@€E¨Ã={²h@'ªç@!ë…e¾¢MÓE°)DëuCj"{AI3£<Ì(á
Äÿ'îv20130325_00671_stKsd081@ë‡'t˜Ž?ÑS@€E¨–
=‹]h>DT€?øQìb¾šŸ¾E®çÃDcГCkåAIb<›=%
Äÿ'îv20130326_00150_stKsd081@ë‡AS`Ճ?8ۗ@€Eɏ=Œ}ìA¾O@ZáHL¾Ã•Eџ3Dë(bCoøAM6÷='0ÿ
Äÿ'îv20130326_00152_stKsd081@ë‡AXt€…?,¬Ø@€Eȵ…=väg@<WW@áHa¾«…EÎDcâNCqzAH¾4<Ñ+Þ
Äÿ'îv20130421_00164_stKsd081@늀Õâ?—(h@€Eнf=öP%@%®ò?™™šM¾©ûçEÕ;\Dëd9CpŽÙAJfD<²"°
Äÿ'îv20130421_00166_stKsd081@늀ŒÀÃ?"Ô@€EÐdH=±Ó(A
gs?Ç®a¾¢MÓEÔ¦öDc¹ªCqø"AJÝØ<°‹Å
Äÿ'îv20130430_00103_stKsd081@닟ÿ\+?(e:@€E­\=ý·<?ŠV@*=q2¾–‡+E±´¤Dë/uCnÅ¢AF«<žÔk
Äÿ'îv20130430_00105_stKsd081@닠"Èõ?)2@€E¬Ú¤=¼XP?0åº@.¸Ra¾å`E²#
DcÅãCp3AFxp<ɽu
Äÿ'îv20130505_00059_stKsd081@ëŒ?	Àhe?ˆXü@€Eéõ=Ì%™A*ö?ˆõÃ3¾¢MÓEíÁÃDë2%CnæéAFz<:
Äÿ'îv20130505_00061_stKsd081@ëŒ?ù¨x?Š=Ä@€Eéû×=¢í>ø÷«?:áHb¾±©üEî[HDc·mCpYÛADôã<~ݗ
Äÿ'îv20130505_00251_stKsd081@ëŒ@˜Ö~?L+²@€EÉS\=ÂQäA˜­?Ü(ö2¾"÷ÏEÎ1®Dë<îCmËDAEK<s0Ö
Äÿ'îv20130505_00253_stKsd081@ëŒ@œêù?B
ù@€EÉM=ųd>#'Ò? b¾ž¸REÏ=DcË#Co
PAEIÌ<mÌÐ
Äÿ'îv20130506_00339_stKsd081@ëŒgsäMó?&ÂW@€E·¬{=ˆÛ€?7Þ3?ñë…e¾–E¾
DëMyCh'hADˆþ<€t^
Äÿ'îv20130506_00341_stKsd081@ëŒgw·?b¤@€E·SÃ=…]?½òD?ýp¤b¾˜bE¾í
DcÅ/Ciå¢AD²L<¡Xà
Äÿ'îv20130507_00405_stKsd081@댇ÌDç'?.³@€E¯pÍ=Öv]?#pØ@6fff¾ ÄœE¸w×Dë;–Cj%AFQ<ºçZ
Äÿ'îv20130507_00407_stKsd081@댇Ͻ}$?#×@€E¯€ì=²
¨?±·~@ë…b¾³33E¸»ìDc"#Cjÿ}AEoP<¿!
Äÿ'îv20130508_00245_stKsd081@댢z·œ?ÉÔh@€Eª5š=½ÂˆAÛIØ?LÌÍB¾ì1E¯mšDëjÉCl`BAI‡=Lü¦
Äÿ'îv20130508_00247_stKsd081@댢~EÂ?²@€Eª4×=Üâ@}º?¸b¾¯ E¯èáDcÁhClû#AF˜•<…w:
Äÿ'îv20130508_00437_stKsd081@댤/"?,´@€Ež÷…='|$@}Œ?^¸Re¾¢ÐåE¥DëDîCj7
AF <Ƹ
Äÿ'îv20130508_00439_stKsd081@댤2xØÚ?†Ê¾@€EžÙ
=˜ó¼?ùÔÕ?™šb¾š¬E¤G…Dc·
Ck^¸AFUj<'ØÔ
Äÿ'îv20130508_00677_stKsd081@댦˜Sƒ‹?«P1@€E¢O=›¤X@QŽ/?LÌÍe¾¶E¢E¥ü¸DëKßCj\)AF1¾<çQ?
Äÿ'îv20130508_00679_stKsd081@댦›ÆzM?¥ÏT@€E¡AH=xº)@<Ån?
=qb¾²°!E¥ëqDc¡HCjû#AFxÇ<¸0ä
Äÿ'îv20130510_00075_stKsd081@ëŒß|à?d^@€E´qf>ð•@J­$?Ýp¤3¾/E¹HöDëiìCnܬAFü<'4
Äÿ'îv20130510_00077_stKsd081@ëŒßƒBÊÖ?a¤@€E´×ì=Ìg1@€ú?ž¸Rb¾¥ãTEº ÍDcÆÙCoòòAF <GuŒ
Äÿ'îv20130525_00319_stKsd081@ëŽÄ¯?†c-@€EŠØH>:ò@mY?5e¾ÂJEáHDëOßCjƒAJ–Ç<‡ÍÉ
Äÿ'îv20130525_00321_stKsd081@ëŽÄ²¤è'?€I…@€E‹C==£˜>]î?0£×b¾ž¸REÔ)DcÏÏCk^¸AIâg<_¢
Äÿ'îv20130526_00123_stKsd081@ëŽßs-!?»­@€EŒ\=z/™A]j?€3¾¤ZE'$ÍDëAÛClqªAGŒ<ÑÈÖ
Äÿ'îv20130526_00125_stKsd081@ëŽßvNUÎ?³öô@€E‹ïÍ=ïV@.Óæ?
=qc¾½p¤E'U3Dc¹ÛCn:áAI<ܶ[
Äÿ'îv20130603_00270_stKsd081@ëånáŠ?ó@€Eº)=­œ?$~Ï@p¤e¾ž¸REÃ=DëLChmÓAF¼à<ª"
Äÿ'îv20130603_00272_stKsd081@ëå'ÑN? ¸B@€E»?H=ÕDš>¼vÑ@¸Rb¾"záE½\Dc¼)CjAEˆÅ<šiæ
Äÿ'îv20130604_00240_stKsd081@ëÁmø?@ú$@€E«ûì=X¬?Þ?®{e¾¨õÃE´×DëMCi¤œAFÔ¯<T	
Äÿ'îv20130604_00242_stKsd081@ëijˆÙ?L1›@€E¬®=s~aAþB?záHb¾–E²ÊáDcý¢Cj¸ÕAF¸¨<$ùõ
Äÿ'îv20130604_00432_stKsd081@ëYüU|?ˆ@€E°ä== ³°>ðä?E¸f¾¥`BE¸	HDë+ÏCjwAF»á<h
ì
Äÿ'îv20130604_00434_stKsd081@ë]g¤ª?x´D@€E°Æì=¨^`>œ[Ù?n{b¾§ïžE¸ôDc¤ZCj–AFÈæ<Aôø
Äÿ'îv20130616_00588_stKsd081@둄Pˆ?1Î|@€E¶/R=m®ñ>Je?ë…e¾bNE½¡šDëK
CiŽÙAE¡<'Jƒ
Äÿ'îv20130616_00590_stKsd081@둄'¶±?*ß@€E¶9=™s=Ü? b¾—PE½ŠöDc›çCj½qADæ<'q
Äÿ'îv20140412_00150_stKsd081@ë·•Ž&õ?>­0@€EÖß3=£=8?J+ž@×
3¾½p¤EÛú{Dã(ZCoAIÎÞ<´ï!
Äÿ'îv20140412_00152_stKsd081@ë·˜ÛÔ'?;›y@€E× R=Ä­p?؜?ÈõÃb¾´¼jEÝZ=DU2oCqè1AJ‡L<Ž_:
Äÿ'îv20140509_00103_stKsd081@ëº_¾Ö"ø?(!U@€E¾ š=XÒù>:rM@(õÃ3¾"›¦E¿ÔDã)`Cnæ¨AJš"<Á
Äÿ'îv20140509_00105_stKsd081@ëº_Â<%?4
@€E¾7®=q, ?Ä÷½?àa¾•E™HDU®Cp ƒAK´Æ<_
Äÿ'îv20140510_00110_stKsd081@뺩†@÷?…º¤@€EÀz=ð'A§÷?aG®3¾™‡EÄ*RDã2éCnS3AL«<Jƒ˜
Äÿ'îv20140510_00112_stKsd081@뺳•äX?'™r@€E¿éq=h?È?§Ú?G®b¾¥`BEĈöDTú°CpBNAKÛ<Tº
Äÿ'îv20140510_00428_stKsd081@뺃㶳±?Y®~@€EŸ³)=E¬?©?'ë…e¾£×
E¥Õ
Dã;ClVAJöU<jk
Äÿ'îv20140510_00430_stKsd081@뺃çj@?nP.@€E á=‰$˜?wÿW?}p¤c¾šŸ¾E¥²RDTìCmãAK<B'ã
Äÿ'îv20140510_00620_stKsd081@뺅ÂάK?Žwt@€E‰ë
=}ý>'æ?8Qìd¾œ(öE_ìDã
Ck#AL*«<<rl
Äÿ'îv20140510_00622_stKsd081@뺅ÆY†?—¬æ@€E‰\R=¢"?ÜÐE?™šb¾­'hEê¸DU+ÇClÏAK»ò<j¡<
Äÿ'îv20140511_00318_stKsd081@뺣ê ø‰?P`ó@€E73=[ñ@sEh?ž¸Re¾œ(öE'¿šDã0JCkùÛAK`.<€z
Äÿ'îv20140511_00320_stKsd081@뺣î‡Q?M:Æ@€E#¸=bÎ>ß­Õ?fffc¾™™šE'÷\DTÚNCm<)AKÂÄ<RÈÉ
Äÿ'îv20140521_00007_stKsd081@ë»Þbˆõ?su!@€E̋¤=¢¸@Ÿ…?À2¾ß;EЅ
Dã25CoAHÂ<–n
Äÿ'îv20140521_00009_stKsd081@ë»ÞeÝ9¬?wY@€EÍÕq=‡>tݺ?8Qìa¾˜bEÓ{DU^CpáËAI}/<A?ˆ
Äÿ'îv20140521_00055_stKsd081@ë»ÞͼáÈ?=ï@€EÙ)=)õ?š?'ë…2¾©ûçEݕ
Dã(RCn'ìAHÀÈ<+<E
Äÿ'îv20140521_00057_stKsd081@ë»ÞÑ*¸?>'É@€EÚ(ì=U…P@(B?‹…c¾ A‰EÞ8fDTýÓCoâAITË<QE
Äÿ'îv20150329_00056_stKsd081@ëâäF=ܯ?£é
@€E£7{=ãP@òš¢?W
=2¾­'hE¨-3DëŒþCm™šAJ+<•Ú
Äÿ'îv20150329_00058_stKsd081@ëâäK8Ȟ?"÷@€E¢ßì='÷Ø@m¨?záb¾£SøE§¤Dcó…Co)7AHt<<"–æ
Äÿ'îv20150331_00159_stKsd081@ëã!ö/?/-›@€EÆì=šÔ?dlA?Ã×
2¾"ýôEÌù\DëfCoŒAIA|<ß"
Äÿ'îv20150331_00161_stKsd081@ëã!ùʱÀ?)s@€EƔ¸=˜Mô@u@ £×a¾¯²EËÂDcó–Cp÷LAG9ã<È4
Äÿ'îv20150402_00256_stKsd081@ëãaԙ•?c¾÷@€EÙ…=¼´ÈA‰Oõ?ï\)2¾—PEÝùDëM?Cnã–AI—<݈¿
Äÿ'îv20150402_00258_stKsd081@ëãa×õ??nn
@€EØê=¥ÕÈ?íD?Ž{a¾™™šEÝȤDc¯ðCpŸ;AFÇ<©vÜ
Äÿ'îv20150405_00301_stKsd081@ëãÃm5r©?/''@€Eٗš= b?fã˜@™š2¾bNEÞ"RDë\ÕCn$AGÜ<—fÌ
Äÿ'îv20150405_00303_stKsd081@ëãÃp€`Ž?.6M@€EØÿÍ=¹uä?ûú?´záb¾"t¼EÞQ3DcãTCoªAG4Ô<€ÑŠ
Äÿ'îv20150422_00022_stKsd081@ëåßýaª•?|Ȧ@€EÖ2…=t¼¸@à}?+…3¾­'hEØàfDë`þCnGðAIF<[ÖÖ
Äÿ'îv20150422_00024_stKsd081@ëåื—?"tÍ@€EØa=¥	=O?=p¤`¾"t¼EÙ§Dc'ÑCp–ÉAIap<ƒíþ
Äÿ'îv20150516_00183_stKsd081@ëèãCM2?P0A FWՅ=HÏ 
Äÿ'îv20150519_00192_stKsd081@ëéA_š9¨?C
ÁA FOPŸ=wùˆ
Äÿ'îv20150519_00194_stKsd081@ëéAf`ò‰?BôA FP³Ü=?›`
Äÿ'îv20160630_00286_stKsd081@ìBž€N?»¾'@€E«ƒá>p ?ÞI?O\)e¾Éº^E®ô)DëPCjxAOÇõ=+);
Äÿ'îv20160630_00288_stKsd081@ìB¡à?p?ėÊ@€E«j¤=³>@@(ø?G®b¾ŽVE­a…Dc¶‡Cm7AN§7=,×Ü
Äÿ'îv20160717_00412_stKsd081@ìaP¤Î?'7Y@€E‹©)=Œ˜@«ÊÖ?E¸d¾¶È´EêöDë=Ckm'AQž¨<fiÚ
Äÿ'îv20160717_00414_stKsd081@ìaT	'%?"©7@€E‹Ù¸=«ª˜@¡S¹?
=qb¾¨r°Eï\Dc¢òCl1AQŒ<'éœ
Äÿ'îv20170622_00590_stKsd081@ìHãÝçq"?{ú@€Eµ

=暊
Äÿ'îv20170622_00592_stKsd081@ìHãà¾ìº?r
°@€Eµ×=·Î0
Äÿ'îv20170623_00319_stKsd081@ìIà«áñ?²Lª@€EŸ'\> 

Äÿ'îv20170623_00321_stKsd081@ìI㑚r?­âl@€EŸTá=WF@
Äÿ'îv20180508_00223_stKsd081@ìpç`ßR?—w@€Ež$Ã=y/?¾‡ý?J=qd¾–E£u\Dë.¸ClÚ^A`X6=+Ô?
Äÿ'îv20180508_00225_stKsd081@ìpçc'Z?ŒÝß@€EžvR=éö•?"S?.{b¾¸ÔþE¤šDc;uCmæfAbY<ÄAù
Äÿ'îv20180509_00105_stKsd081@ìq¶Ñ<?å´@€E‡Ã>
†Ažg'?k…c¾¹Û#E‹ãÃDcClZAc@R=‹Q´
Äÿ'îv20180510_00132_stKsd081@ìq™gåÂ?Œ¶~@€E©ö=c²8?4&¼?Që…d¾œ¬E­ÃDëöCp~¸AcX=Ë
Äÿ'îv20180510_00134_stKsd081@ìqœFâè?…'*@€E©'š=Q°?…Ú?˜Qì@¾¦ffE®XDc 1Crp¤AcõQ=4Å
Äÿ'îv20190807_00055_stKsd081@ì©ßB1¸à?cwY@€E³Ñ3=—ˆ@‡w?÷
=d¾‹Æ¨E¸>áDëm¢Cpÿ;Aƒža>y
Äÿ'îv20190807_00057_stKsd081@ì©ßDàð?iÖf@€E³>==‡Ü"AH}@9™š8¾ ÄœE¸bfDcó¶Cs	üA…À¯>}W°
Äÿ'îv20190809_00086_stKsd081@ìªð±˜ê? V©@€E‡ò=xÒ@4þ@ £×e¾±©üEŽl)Dë"öCpã×A…'Õ>™	l
Äÿ'îv20190809_00088_stKsd081@ìªþ,eå?´zy@€E…Ë®="¹ø
Äÿ'îv20190810_00055_stKsd081@ìª?pp€q?%kÅ@€E—êá={à>¦Íh@®d¾«E4¤Dë€jCpÕÃA…+G=úO
Äÿ'îv20190810_00057_stKsd081@ìª?s&Ó©?$l‰@€E˜O¸=€õè?Š_@.{b¾«…EžRDcä{Cqî˜A"Ó>>É

==> anc/pub_raw/L222_61_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:33
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="186">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:34">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  186 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:33' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	ÃÓvyáv20100305_00999_st  Ksd033@êû¬+pÌq?Uë@€EªA{>R1                  ÀÀøÀÀ€Àø	ÃÓvyáv20100305_01001_st  Ksd033@êû¬.-ºÎ?Nz'@€E©Ü{>0à                  ÀÀøÀÀ€Àø	ÃÓvyáv20100305_01003_st  Ksd033@êû¬0ÒÆ6?EH@€E©Ü=θÑ                  ÀÀøÀÀ€Àø	ÃÓvyáv20100327_00678_st  Ksd033@êþhùúݬ?MÀA F5³=˜Ë€                  ÀÀøÀÀ€Àø	ÃÓvyáv20100327_00680_st  Ksd033@êþiG7?I5QA F4°á= u                  ÀÀøÀÀ€Àø	ÃÓvyáv20100327_00682_st  Ksd033@êþiý¾?7YA F4=°·@                  ÀÀøÀÀ€Àø	ÃÓvyáv20100913_00183_st  Ksd033@ë¡…+Ù"?™pp@€E¡®f=eì                  ÀÀøÀÀ€Àø	ÃÓvyáv20100913_00185_st  Ksd033@롉«ë+?Žt¦@€E )==ye                  ÀÀøÀÀ€Àø	ÃÓvyáv20100913_00187_st  Ksd033@ë¡Ž°'?"ñ@€E ¢=l ¸                  ÀÀøÀÀ€Àø	ÃÓvyáv20110512_00888_st  Ksd033@ë1Ìí
Z?V'@€EÔ(\=•'è@N4MA
=2¾%EÚ4B#DìíXv20110512_00888_stA5|î<#×
?·ÏÍ`1ƒÃÁA5|î?Ð	ÃÓvyáv20110512_00890_st  Ksd033@ë1Ì$'?Ï@€EÔ±®=½'˜@-^W@ÿ\)e¾—PEÞ
3Dùž^Dìø‹v20110512_00890_stA6~ú<#×
?¼˜‰ô'v>¿€A6~ú?à	ÃÓvyáv20110512_00892_st  Ksd033@ë1Ìb¯Î?ë½@€Eԟ==Žü0>Ýý@Ç
=d¾Ÿ;dEݎÍD€‹®DìÔJv20110512_00892_stA6"<#×
?·ÏÍ`1ƒÃ¿€A6"?à	ÃÓvyáv20110513_00741_st  Ksd033@ë1ìkwL¾?Q`@€E˜Ï¸=ž´l@!÷@ØõÃ1¾|í'E›w×B&²Dìô¼v20110513_00741_stA5;d<#×
?·Ô%çžÁA5;d?Ð	ÃÓvyáv20110513_00743_st  Ksd033@ë1ìnìø?î{@€E™)=ˆ/€?kÿ–@z=qe¾'ñªE™×…DùžDìè1A5Çð<™ûBv20110513_00743_stA5™š<#×
?²
$À"ÿ€A5Çð?"?h@	ÃÓvyáv20110513_00745_st  Ksd033@ë1ìr)Rµ?eÞ@€E™á==ʕ@"zád¾‡+Eš1…D€›uDìÃßA6?<—çv20110513_00745_stA5•<#×
?¼˜‰ô'v>ÁA5•?Ð	ÃÓvyáv20110514_01088_st  Ksd033@ë2(aN?Ac{@€E¸Ä
=–ö¤>Úh@Ÿ\)2¾®—E¾¨öB'§ðDìÏTA5_ô<Ò"v20110514_01088_stA5©ü<#×
?±øÖ ²7¿€A5_ô?š@2`	ÃÓvyáv20110514_01090_st  Ksd033@ë2+¨×?5$¯@€E¸ì=v-ˆ>ve@ë…f¾ŠÀƒE¸¸DùŽDímA5}c<TÍv20110514_01090_stA5¸<#×
?·ÏÍ`1ƒÃ¿€A5}c?Š™£ 	ÃÓvyáv20110514_01092_st  Ksd033@ë2.Ìî?C]ï@€E·ÙH=}¢9?óòB@1ë…d¾²-Eº×HD€™ôDìïLA5dÑ<‰æFv20110514_01092_stA5?}<#×
?¼˜‰ô'v>¿€A5dÑ?'<ÈÀ	ÃÓvyáv20110516_00710_st  Ksd033@ë2JC!?x@€E'xš='¯>šíA(ö2¾ŒÌÍE'B&_;DìÌÕv20110516_00710_stA6§ð<#×
?´"üߛ¿€A6§ð?à	ÃÓvyáv20110516_00712_st  Ksd033@ë2JŠÔ/?¥º@€E'f==Œ|?ñ"ÛA£×g¾™‡E=Dù|öDížv20110516_00712_stA8\<#×
?²
$À"ÿ€A8\?à	ÃÓvyáv20110516_00714_st  Ksd033@ë2Jí¥
? ^@€E'XÃ=	p?+âì@*áHb¾"›¦E'ÍD€zDì÷ÏA6®È<=qv20110516_00714_stA6bN<#×
?¼˜‰ô'v>¿€A6®È?‡® `	ÃÓvyáv20110807_00705_st  Ksd033@ë<¤q'`?$Ó°@€E'Ç
=—b$?ˆRÆ@¯
=c¾…¡ËE'ÚRBŒë…Dé8öv20110807_00705_stA6õÃ<#×
?¼˜‰ô'v>ÁA6õÃ?Ð	ÃÓvyáv20110807_00707_st  Ksd033@ë<¤t/‡'?ƒ@€E÷3=ªÈ?«¹Î@€f¾Ÿ;dE—%®DýIãDé'dA7g<xŸUv20110807_00707_stA733<#×
?´"üߛ¿€A7g?ê 	ÃÓvyáv20110807_00709_st  Ksd033@ë<¤wl»?(ór@€E¢H=™>—§&@‹×
b¾¢MÓE—Ó\D"1ãDé+A76ð<"¼¨v20110807_00709_stA6ýô<#×
?¿Q¢?|Iš¿€A76ð?—•	ÃÓvyáv20110822_00401_st  Ksd033@ë>'6h§‰?¢x@€EŒžö=‰ÀÐ?Ë©¶?p£×d¾·ÎÙEŽx)B\)DéìA7u
<ž/7v20110822_00401_stA7xÕ<#×
?»2¨ŠrzP¿€A7u
?"Åæà	ÃÓvyáv20110822_00403_st  Ksd033@ë>'9'Øà?ŠºÐ@€EŒºq=ñ¬=œ3L?s33f¾¤ZEŽÎDýBfDé2ÑA7µ9<¥Z}v20110822_00403_stA7¶F<#×
?·ÏÍ`1ƒÃ¿€A7µ9?"«O 	ÃÓvyáv20110822_00405_st  Ksd033@ë>'<îƒ?'G@€EŒr
=‰« @
ì?ƒ×
c¾¦éyERáD"¦Dé0A7À·<ª=0v20110822_00405_stA7G®<#×
?´"üߛ¿€A7À·?•G¦	ÃÓvyáv20110904_00644_st  Ksd033@ë@"Ô(0v?40@€Ešæq=©H>øÚ@Œ(öd¾"÷ÏEÃBŽJDéƒA7ŸÊ<¼ºv20110904_00644_stA7'h<#×
?²
$À"ÿ€A7ŸÊ?——@À	ÃÓvyáv20110904_00646_st  Ksd033@ë@"×x?2{'@€Eš@ì=êЁ>á%h@K…e¾¦ffEQšDýK;Dé;\A7jÅ<—rv20110904_00646_stA7¡Ë<#×
?´"üߛ¿€A7jÅ?'ã®@	ÃÓvyáv20110904_00648_st  Ksd033@ë@"ÚÍV
?F†Ÿ@€E™æH=›:€<­äµ@¸Rb¾ A‰E»\D"8{DéÛA8Ê<h•v20110904_00648_stA7t¼<#×
?¼˜‰ô'v>¿€A8Ê?  	ÃÓvyáv20110921_00384_st  Ksd033@ëBBi͎"?eÉ­@€E°wš>µs?¥Ú?ê=qc¾ A‰E³¬BŒó3Dé:A9"\<WòÅv20110921_00384_stA9'h<#×
?´"üߛ¿€A9"\?ŠþX 	ÃÓvyáv20110921_00386_st  Ksd033@ëBBláD©?~–Ž@€E¯³
=ñ(¿?ø@!ë…e¾Æ§ðEµ-
Dý]hDéBA8¼@<¦œv20110921_00386_stA9²-<#×
?´"üߛ¿€A8¼@?"€	ÃÓvyáv20110921_00388_st  Ksd033@ëBBp>Fb?Ég@€E®ÅR>+o.>¨'$?ØQìb¾šŸ¾E°à¸D"NÙDé
úA9/4<‡³³v20110921_00388_stA9&é<#×
?´"üߛ¿€A9/4?öv`	ÃÓvyáv20111002_00166_st  Ksd033@ëC ¾ØM4?JÉÔ@€E©¸=¥íì@#îò@C×
c¾OßE¨åšBSuDé@‹A<b<ŒzÙv20111002_00166_stA;¥ã<#×
?¼˜‰ô'v>¿€A<b?'[ 	ÃÓvyáv20111002_00168_st  Ksd033@ëC ÁüY'?@µÐ@€E©™
=¢^d=§!l@R\e¾‰7E§È=DýQXDé3ðA<]F<–¥"v20111002_00168_stA;º^<#×
?·ÏÍ`1ƒÃ¿€A<]F?'Ô²€	ÃÓvyáv20111002_00170_st  Ksd033@ëC ÅGèw?Lè@€E©º=ž`"><ì[@p£×c¾§l‹E®\fD"<JDé(åA;âi<«."v20111002_00170_stA;º^<#×
?´"üߛ¿€A;âi?•eÒ`	ÃÓvyáv20120604_00161_st  Ksd033@ëba·ê͔?%Ç#@€E£1q=»gè?ÛE@zác¾¥`BE¤:öBSuDè'AE:ô<vév20120604_00161_stAE²<#×
?¼˜‰ô'v>¿€AE:ô?ŽÃý 	ÃÓvyáv20120604_00163_st  Ksd033@ëba»­/¤?Sœ@€E£R=tp?67?øQìe¾ª~úE¥ fDüÏDêN‡AE®/<[|*v20120604_00163_stAE`B<#×
?´"üߛ¿€AE®/?‹o…@	ÃÓvyáv20120604_00165_st  Ksd033@ëba¿	Ö?*4Ÿ@€E¢=¶Ì?º¥Ð@ë…e¾˜bE¤a×DƒÔ´Dê8œAE±<hÀv20120604_00165_stAEt¼<#×
?¼˜‰ô'v>¿€AE±?ø	ÃÓvyáv20120620_00255_st  Ksd033@ëdaWlâ?wæH@€Eˆ¤=Ì?‡gž?‹…c¾–E†ŒB'DDèÜAEß&<m`v20120620_00255_stAEOß<#×
?¼˜‰ô'v>¿€AEß&?¢,	ÃÓvyáv20120620_00257_st  Ksd033@ëdaZ¤ü¤?wo@€E‡¶=¡(<?,Ÿæ?Tzác¾›"ÑEŠ§šDýDéàƒAFÞ<‡Qv20120620_00257_stAE;d<#×
?²
$À"ÿ€AFÞ?ê2	ÃÓvyáv20120620_00259_st  Ksd033@ëda]üš›?iŽË@€E‹ŠÃ=h£ ?ê>_?B\c¾¡G®E‹ØD""NDéÙ7AE³	<i}Üv20120620_00259_stAE…<#×
?´"üߛ¿€AE³	?/»€	ÃÓvyáv20120626_00313_st  Ksd033@ëe#	;'ž?›i‡@€E…hö=ÊH@¨t_?î{<¾Ö‡+E†9ìBŽožDèۅAJ›®=¢æÝv20120626_00313_stAFŸ¾<#×
?»T>:ç'4¿€AJ›®?´\Û 	ÃÓvyáv20120626_00315_st  Ksd033@ëe#
§?p¤¾@€E"àá=ßž=Õ¶ç?5f¾®{E‡VöDüõÃDéÍôAF0<m\]v20120626_00315_stAEº^<#×
?´"üߛ¿€AF0?«‹ 	ÃÓvyáv20120626_00317_st  Ksd033@ëe#Ö¢?ƒyÚ@€E"Ê==ۙG?˜ÀØ?šáHe¾£SøE†´{Dƒ­ÃDé¼JAEé><–š
v20120626_00317_stAE²<#×
?¼˜‰ô'v>¿€AEé>?'ÓA@	ÃÓvyáv20120701_00092_st  Ksd033@ëeÀ
´É?T@€E¬"=¹ô@X@^{c¾«E°×B½ôDèØåAE-ó<±ÉŸv20120701_00092_stAE²-<#×
?¼˜‰ô'v>¿€AE-ó?–93à	ÃÓvyáv20120701_00094_st  Ksd033@ëeÀj‹?	´ô@€E«Â=‡µ?LgR@¼ÌÍc¾¢MÓE®#šDýšDéäv20120701_00094_stAE©ü<#×
?²
$À"ÿ€AE©ü?à	ÃÓvyáv20120701_00096_st  Ksd033@ëeÀÕåz?óA@€E¬{=¬>x¨
@n¸Rc¾¥`BE¯F)D"
fDéȬAEœÖ<±íév20120701_00096_stAE'h<#×
?¼˜‰ô'v>¿€AEœÖ?–=½ 	ÃÓvyáv20120701_00356_st  Ksd033@ëe©ª-'?
	ï@€E˜Œ3>çÀ>‰'<@Õ¸e¾yÛ#E—»ÃBDéåv20120701_00356_stAE¶F<#×
?´"üߛ¿€AE¶F?à	ÃÓvyáv20120701_00358_st  Ksd033@ëe­Q'?>S@€E˜jÍ=µx>æp¨@ÌÍg¾¡ÊÁE–DýøDé¡7AF#•<N>Rv20120701_00358_stAEïž<#×
?´"üߛ¿€AF#•?‰ÇÊ@	ÃÓvyáv20120701_00360_st  Ksd033@ëe±E? ì@€E—ð×>=ìé@n{e¾"ýôEšŸ…D"´DéÛAF2<ž<~v20120701_00360_stAF<#×
?¼˜‰ô'v>¿€AF2?"ǏÀ	ÃÓvyáv20130623_00922_st  Ksd033@ë'iáAð?Š°H@€Ej®¤=Ïñ>?£âÇ?!G®c¾—PEh6BŒì‹Dé>AOv›<¯§ƒ                  ÀÀøÀÀ€AOv›?•ôð`	ÃÓvyáv20130623_00924_st  Ksd033@ë'iäUYú?"
@€Ej!×=§pØ?µ?¸Re¾¹XEk${Dü"ÕDéïçAOÓ6<±–                  ÀÀøÀÀ€AOÓ6?–2Ð 	ÃÓvyáv20130623_00926_st  Ksd033@ë'içiæÏ?{Ä@€EiÆá= ó ?›'¡?333e¾ ÄœEk*=Dƒó¶DéªAOÒ<‰Í                  ÀÀøÀÀ€AOÒ?'#9 	ÃÓvyáv20130626_00793_st  Ksd033@ë'Æõ×Rb?F@€E'ÅÃ=\=`ºŒ?333d¾ÒòERBô¼Dé+®AOÎ<$*}                  ÀÀøÀÀ€AOÎ?"…O 	ÃÓvyáv20130626_00795_st  Ksd033@ë'Æù9µ?c`@€E''×=g©O=C¯I?&ffe¾£SøE'û®Düœ‹DéӞAO¿‰<oÇv                  ÀÀøÀÀ€AO¿‰?øîÀ	ÃÓvyáv20130626_00797_st  Ksd033@ë'ÆüTo?L!‹@€E'-ì=µF´?FÈô?záHc¾Ÿ;dE'ýHDƒåãD阃AO™P<?ɐ                  ÀÀøÀÀ€AO™P?‡ù2	ÃÓvyáv20130627_00614_st  Ksd033@ë'ãУ2?h¢@€E‡!¸=©E¤@ë?î{c¾«…E…"áBŽÎÙDèç}AN©d<n›ñ                  ÀÀøÀÀ€AN©d?Ó~ 	ÃÓvyáv20130627_00616_st  Ksd033@ë'ãÓ1º?ÏV@€E†Ò=½ât?A1@®e¾¬‹DE‰º{DüµDé‰ÃAOt<ƒ…                  ÀÀøÀÀ€AOt?a 	ÃÓvyáv20130627_00618_st  Ksd033@ë'ãÖ=ê?UÛ@€E‡f=žé­@ŒkÉ@	™še¾ ÄœE‰0áDƒÝDéÕhAO<'=u                  ÀÀøÀÀ€AO?G® 	ÃÓvyáv20130630_00588_st  Ksd033@ë"C\Ʌ?
'@€E}Œ=¶×@>Ï|{?Ó33c¾²-EzÚ¸BŽ÷LDèàsAO
¬<;©Œ                  ÀÀøÀÀ€AO
¬?‡u1€	ÃÓvyáv20130630_00590_st  Ksd033@ë"Cb,Æ?(I@€E}ðR=—è>g.?¼(öe¾¥ãTE6ÍDü±ÃDéƒuAOUá<5©A                  ÀÀøÀÀ€AOUá?†µ( 	ÃÓvyáv20130630_00592_st  Ksd033@ë"CŒ°?¢"@€E~i3=¬T@KM*@K…d¾¤Ý/EÛ\DƒÖ˜DéÐåAOîŠ<´L¡                  ÀÀøÀÀ€AOîŠ?–‰" 	ÃÓvyáv20130701_00621_st  Ksd033@ë"dõ•¹?%ž@€EŠIf=Ò
·@QGS@ÌÍc¾µ?}EŒ
BûdDèî-ANÃ_<'Í                  ÀÀøÀÀ€ANÃ_?'C9 	ÃÓvyáv20130701_00623_st  Ksd033@ë"dùks?&&\@€EŠ…=ÄSÝ>OÐß@
=qe¾ºáHEŒúDüœƒDéÃAO<Œ·                  ÀÀøÀÀ€AO?'–â 	ÃÓvyáv20130701_00625_st  Ksd033@ë"dü[ZÅ?#äØ@€E‰¯ö='ìd@sé¿?úáHd¾Ÿ;dE‹ÅÃDƒØ1DéÄAP0¢<"eJ                  ÀÀøÀÀ€AP0¢?Œ©@	ÃÓvyáv20130713_00547_st  Ksd033@ë"ã@›€ú?Gr¤@€E'™q=ÜNQ>"««?ª=qc¾ ÄœE•6¸BoDèÆéAPQ]<Ê                  ÀÀøÀÀ€APQ]? @	ÃÓvyáv20130713_00549_st  Ksd033@ë"ãD$,Z??ƒ@€E'qá=²¦ð@	"?záHd¾¢ÐåE•=Dü'DégLAP	v<Cm›                  ÀÀøÀÀ€AP	v?ˆm³`	ÃÓvyáv20130713_00551_st  Ksd033@ë"ãG¾A?5‡@€E'!ö=™/\?%àU@£×e¾£SøE"ÃDƒ¾^Déï®AOƒ<½Ö                  ÀÀøÀÀ€AOƒ?— ºÀ	ÃÓvyáv20130722_00056_st  Ksd033@ë•ÿW.(?³*»@€E'5=gU¯>ÖÜu?e¾¦ffE""RB¯žDè§TAP¨É<²§ñ                  ÀÀøÀÀ€AP¨É?–Tþ 	ÃÓvyáv20130722_00058_st  Ksd033@ë•ÿZ":¸?ž'@€E'")=‰'Ð@´ýÎ?(öe¾¾ùÛE"ŠÍDüÓ
DéT´AP4<æØ                  ÀÀøÀÀ€AP4?œÛ@	ÃÓvyáv20130722_00060_st  Ksd033@ë•ÿ]ÌÚ?¤{ç@€E'äš=P ?
ü?.{K¾²-E"…Dƒª˜DéõüAP‡Ä=:                   ÀÀøÀÀ€AP‡Ä? ÇT	ÃÓvyáv20130722_00350_st  Ksd033@ë–í®N‡?곁@€EC¨{=FÞà?'}:>½p¤c¾ÊÀƒEEÛ®Bc×Dèà!AQ¡K=AMý                  ÀÀøÀÀ€AQ¡K?¨)¿ 	ÃÓvyáv20130724_00091_st  Ksd033@ë–@žŒó?MÂ@@€EH>˜ô@3Íç?§®b¾¡ÊÁE W…B"uDè¼{APD<vŸI                  ÀÀøÀÀ€APD?ŽÓé 	ÃÓvyáv20130724_00093_st  Ksd033@ë–@ìe?`,@€Eá=¶+8=‹©‰?O\)f¾©xÕEŸ)
Dü¿#DékmAOÏP<"¹©                  ÀÀøÀÀ€AOÏP?—5 	ÃÓvyáv20130724_00095_st  Ksd033@ë–@È­?j•¤@€Eœ"q=Í/)@™jb?ud¾¦ffEŸ8=DƒÈBDéþòAP2'<ƒuÞ                  ÀÀøÀÀ€AP2'?n»À	ÃÓvyáv20130727_00356_st  Ksd033@떢ZDZÛ?0_î@€E¦Âš=?M'?‹…d¾•E¨Ø¤B ÅDèÉXAPaû<ϓ                  ÀÀøÀÀ€APaû?ƒ¹ò`	ÃÓvyáv20130727_00358_st  Ksd033@떢^I†?!Ów@€E§f=yñ@@t‹â?fffe¾«…E¨v=DüŸDé"öAPŒx<F7"                  ÀÀøÀÀ€APŒx?ˆÆä@	ÃÓvyáv20130727_00360_st  Ksd033@떢aiœ§?";@€E¦Ø==aâ8?ÔÕ?'\d¾™™šE¨s…Dƒ¹'DéÐ9AP[< Z                  ÀÀøÀÀ€AP[?"‹@	ÃÓvyáv20130727_00500_st  Ksd033@떣ÇËÆ?^9¼@€E¦O®=9^ñ<%U3?záHc¾ß;E§Ø)BŽÙDèýXAPÞº<l¢I                  ÀÀøÀÀ€APÞº?"I 	ÃÓvyáv20130727_00502_st  Ksd033@떣Ë*Ñ?soý@€E¥âá=‹%?ß& ?E¸e¾ A‰E¨BáDü–Dé¦APàd<œÊ                  ÀÀøÀÀ€APàd?"™X@	ÃÓvyáv20130727_00504_st  Ksd033@떣Î~Øù?U¿¢@€E¥†¤= ºt?=§?Që…e¾¢ÐåE§oDƒÛ–Dé±'AQ	æ<@íp                  ÀÀøÀÀ€AQ	æ?ˆ®	ÃÓvyáv20130728_00332_st  Ksd033@ë–ÁÈDWH? "!@€E¥í×=•¯ <lcð?àd¾²-E¨àBèsDèÛÏAP*n<q+b                  ÀÀøÀÀ€AP*n?Ž%l@	ÃÓvyáv20130728_00334_st  Ksd033@ë–ÁË|Ö?c"@€E¦³R=pæ(@Zý8?Àd¾¤Ý/E©f¸Dü›–Dé|ƒAPsž<V'!                  ÀÀøÀÀ€APsž?ŠÒD 	ÃÓvyáv20130728_00336_st  Ksd033@ë–ÁÏi? §Ï@€E§Èf=¾Øä?8j.?Þ¸Rd¾"záE©¬ÍDƒÁªDéäÍAPA<š5ð                  ÀÀøÀÀ€APA?"F¾	ÃÓvyáv20130804_00152_st  Ksd033@뗟Ð$Z¨?2¹Í@€E£Y×>ÿí@u?³33c¾{çmE£ìBŽÕDèÈjAQ¥õ<R–+                  ÀÀøÀÀ€AQ¥õ?ŠRÅ`	ÃÓvyáv20130804_00154_st  Ksd033@뗟ÓYž­?Hã±@€E£&ì=èL.?c¬¾?°£×f¾¤Ý/E¥=ìDü²¸Déa¢AQ<¨<ƒN                  ÀÀøÀÀ€AQ<¨?b©À	ÃÓvyáv20130804_00156_st  Ksd033@뗟ÜZ?"¸Z@€E£q=¨Ì˜A .,?ü(öd¾š¬E¦HDƒË¾DééªAR5¬<Žý^                  ÀÀøÀÀ€AR5¬?'ß«À	ÃÓvyáv20130804_00608_st  Ksd033@뗣ºO²?-î@€Eš¬ì=‡oÌ?®˜?^¸Re¾˜bEš9BŒ˜"DéfAPv#<ªK                  ÀÀøÀÀ€APv#?'ÕI`	ÃÓvyáv20130804_00610_st  Ksd033@뗣¾Ç?/$»@€Eš¤f=nØ·?;àÅ?´záe¾£×
E›ì)Dü"}Dé²úAPUß<No                  ÀÀøÀÀ€APUß?‰À
à	ÃÓvyáv20130804_00612_st  Ksd033@뗣ÁŸÍe?""@€Ešj¤=–¨<?ŠÆ²@ë…e¾'n˜E›FDƒÖúD颰AP…˜<†ÔX                  ÀÀøÀÀ€AP…˜?Ú‹	ÃÓvyáv20130804_00800_st  Ksd033@뗥Q*ÚÊ?Nÿù@€E›n=Ž½ >¯ê?LÌÍd¾—
=EšïìB/Dé5'APyá<2Ú                  ÀÀøÀÀ€APyá?†Qû@	ÃÓvyáv20130804_00802_st  Ksd033@뗥T?'2?F§9@€E›jì={Й?æoˆ?=p¤e¾ˆ1'Eœ$RDüš=DéåÓAQf¹<mv«                  ÀÀøÀÀ€AQf¹?®Õ`	ÃÓvyáv20130804_00804_st  Ksd033@뗥WaE•?LÆ9@€EšÚì=ƒ	Ü@ÌÌX?™™šd¾±&éEœï
Dƒî^DéŸ3AP¤M<›Â                  ÀÀøÀÀ€AP¤M?3x@	ÃÓvyáv20130805_00262_st  Ksd033@ë—Á]Å}£?Œí@€E¢)=s\(?M$?:áHd¾­'hE¢ÜöB;DèÌÝAQM£<œEî                  ÀÀøÀÀ€AQM£?"ˆ½À	ÃÓvyáv20130805_00264_st  Ksd033@ë—ÁaO—?›ø@€E¡Ù®=h‡`@q¾?
=d¾£SøE£cÃDü3Dé_×APõç<òûP                  ÀÀøÀÀ€APõç?ž_j	ÃÓvyáv20130805_00266_st  Ksd033@ë—Á{à‹›?˜º›@€E¡õ3=y±Ð?Š>O?333H¾³33E£^fDƒ¯#DéÔÝAQÅ= Í                  ÀÀøÀÀ€AQÅ? Ä 	ÃÓvyáv20130806_00343_st  Ksd033@ë—â2ÝøÄ?"x@€E£Má=k{@XÎ@!G®c¾'ë…E¤|BŒÚ Dèå'APÉí<¥µÐ                  ÀÀøÀÀ€APÉí?"¶º	ÃÓvyáv20130806_00345_st  Ksd033@ë—â66b¾?/V@€E£\{=zå€?é{?ØQìe¾¨õÃE¦6RDü'úD鈼APÐï<|t°                  ÀÀøÀÀ€APÐï?Ž–	ÃÓvyáv20130806_00347_st  Ksd033@ë—â9™I?#í@€E¤#š=g~@žzâ?•Âe¾bNE¥ŸšDƒÁXDéÈ´AP³\<AY                  ÀÀøÀÀ€AP³\?ˆ+  	ÃÓvyáv20130807_00239_st  Ksd033@똉†c?^ž<@€EPR=Êœ?¨B?§®c¾'hsEèBŒþDèï…AQ0±<y½#                  ÀÀøÀÀ€AQ0±?7¤`	ÃÓvyáv20130807_00241_st  Ksd033@똌ûf?Oq@€EM=¡Æ=ãH2? e¾šŸ¾E]ÃDüšoDélÕAQrâ<©                  ÀÀøÀÀ€AQrâ?'¡Õ 	ÃÓvyáv20130807_00243_st  Ksd033@또]/Ü?L÷«@€EŽà{=¶Ð@mø?±ë…e¾å`E{qDƒÏ3Dé¿øAPû±<‹Â                  ÀÀøÀÀ€APû±?'xX@	ÃÓvyáv20130815_00147_st  Ksd033@ë™zsc¥?'¼‰@€E´yì=Äݤ> Ã
?ç®d¾¤ZEµÕ3BC–DèݲAR]<‰JÜ                  ÀÀøÀÀ€AR]?')[€	ÃÓvyáv20130815_00149_st  Ksd033@ë™}Èã^?!@€E³Ô==›îÄ                  ÀÀøÀÀ€Àø	ÃÓvyáv20130815_00151_st  Ksd033@뙁%#Ñ?)¿@€E´²f=Ç!(?½²p?å¸e¾ß;E¶­×DƒÑqDéÕARNù<h~"                  ÀÀøÀÀ€ARNù?Ѐ	ÃÓvyáv20130816_00064_st  Ksd033@ë™p7F?u@€E§¦á=hø @SËS? d¾£SøE¨	ÃBgðD蟮APð'<Hú¯                  ÀÀøÀÀ€APð'?‰Uà	ÃÓvyáv20130816_00066_st  Ksd033@ë™sQ Y?GŠ@€E§°=ŠÐL@;ƒy?ñë…e¾¢MÓEªìRDüªDéTAQ÷<ŒRa                  ÀÀøÀÀ€AQ÷?'ŠL 	ÃÓvyáv20130816_00068_st  Ksd033@ë™v«O?=@€E§'="cì@Ž?Ôzáe¾—
=E©K×Dƒ¼ƒDéúAQÎú<}÷p                  ÀÀøÀÀ€AQÎú?¾î	ÃÓvyáv20130817_00070_st  Ksd033@ë™?±ýþô?Ôe@€EÝ9×=™è@>*Q@ffd¾/E߸BŒêDèÆúAQxÕ<¶ê°                  ÀÀøÀÀ€AQxÕ?–ÝV	ÃÓvyáv20130817_00072_st  Ksd033@ë™?µ@ê?
@€EÝÓ®=Å??ëác?â\d¾¤Ý/Eà¸=DüœDéušARF><›+û                  ÀÀøÀÀ€ARF>?"e`	ÃÓvyáv20130817_00074_st  Ksd033@ë™?¿o×~?ëä@€EÛ¼Í>Ž¿?"Öò?ýp¤d¾ƒ•Eݕ\Dƒp¼Déê=AQaÄ<¤ZÄ                  ÀÀøÀÀ€AQaÄ?"‹X€	ÃÓvyáv20130817_00358_st  Ksd033@ë™B3m?—%@€E»ò=xù(@È?ٙšc¾‹C–E»œ¸BŒøRDèüöAQäª<uVh                  ÀÀøÀÀ€AQäª?ŽªÍ	ÃÓvyáv20130817_00360_st  Ksd033@ë™B6À±a?"x~@€E»U=Ÿ&´>u*?øQìe¾/E¼ì)DüJDé¢ÑARs·<€Ž                  ÀÀøÀÀ€ARs·?'À	ÃÓvyáv20130817_00362_st  Ksd033@ë™B:3¢Å?`@€E»Ê×=ر†>è÷@%¸e¾‹C–E¼HDƒÖÁDé«ARK[<Œ¸                  ÀÀøÀÀ€ARK[?˜Q—	ÃÓvyáv20130818_00160_st  Ksd033@ë™`dàÕ?0r@€E¢Ö¸=¢œä>ã±?}p¤c¾'ñªE£PöBŒQìDè²ARQ2<Sq                  ÀÀøÀÀ€ARQ2?Š`® 	ÃÓvyáv20130818_00162_st  Ksd033@ë™`Ɵâ?3y°@€E£ö=Ýü                  ÀÀøÀÀ€Àø	ÃÓvyáv20130818_00164_st  Ksd033@ë™`#¿2?6)e@€E£Ú3=¹™(='Š0?Ê=qd¾ŽÙE¤ù®DƒÃ
DéäåAQùN<]b                  ÀÀøÀÀ€AQùN?‹²@	ÃÓvyáv20140711_00103_st  Ksd033@ëÂ?¥©<¥?B£‰@€E¨Q¤=þ¢à?`)@£×2¾¢ÐåE«pA‹DDèĤA\ÎT<ՃD                  ÀÀøÀÀ€A\ÎT?š°h€	ÃÓvyáv20140711_00105_st  Ksd033@ëÂ?·þ
?3GJ@€E£×=rA°>Á?Þ¸Rc¾¤ZE¤èRDõDév-A[Œ<­PY                  ÀÀøÀÀ€A[Œ?•ª 	ÃÓvyáv20140711_00107_st  Ksd033@ëÂ?»Qðc?5‡@€E£±…=ZÜx>À?\)c¾¡G®E¤¶DxãÇDê+A[T³<'è                  ÀÀøÀÀ€A[T³?'] 	ÃÓvyáv20140711_00823_st  Ksd033@ëÂE÷‰¯?!>B@€EŠêf=œMl>ÜýY@
p¤1¾™‡E‰7×A`BDé4öA]¦î<а2                  ÀÀøÀÀ€A]¦î?š@	ÃÓvyáv20140711_00825_st  Ksd033@ëÂEúá¨Q?:5@€EŠ˜Ã=§í"=´O4?uf¾ž5?E‹¸DôÜbDéÕA\\•<4ö                  ÀÀøÀÀ€A\\•?'¦žÀ	ÃÓvyáv20140711_00827_st  Ksd033@ëÂEþ 1N?@šú@€EŠ¡Ã=¢Xì?8}?‡®c¾˜bE‹EìDxìÍDé¬åA\;<~ÇÞ                  ÀÀøÀÀ€A\;?ØûÀ	ÃÓvyáv20140807_00059_st  Ksd033@ëş¹$¹É?`r@€EŸÊ
=•að=Ô¤Â?˜Qì0¾'ë…E "
A/D豁A]\<¬"                  ÀÀøÀÀ€A]\?•'' 	ÃÓvyáv20140807_00061_st  Ksd033@ëş¼¬n3?^Á@€E pH=ˆ\È>F?k…f¾ƒ•E¢DáDõEôDé|ÕA\÷<¨›8                  ÀÀøÀÀ€A\÷?•g	ÃÓvyáv20140807_00063_st  Ksd033@ëşÀ J?Nö@€E¡=ì=jï/?}ëx?s33c¾ˆ1'E¢øRDxÕôDéìsA\ëö<€ÿ?                  ÀÀøÀÀ€A\ëö?çà	ÃÓvyáv20140807_00155_st  Ksd033@ëÅ ½®KØ?D¤²@€Ežùf=ÊÇU@:7ô?æff1¾¡G®EžªRA#™šDèÉ?A^/ì<ê0¿                  ÀÀøÀÀ€A^/ì?Fà	ÃÓvyáv20140807_00157_st  Ksd033@ëÅ Á%ïÔ?HG]@€EŸ^š>Í?A¨.?s33f¾¶È´E¢+×DõÙDé…ÛA]sÖ<ƒßœ                  ÀÀøÀÀ€A]sÖ?{ó€	ÃÓvyáv20140807_00159_st  Ksd033@ëÅ ÄÁ Ÿ?Q'x@€EŸòö=Òëˆ>mY?c×
c¾'ñªE¢
ìDx³×DéØ9A]<ŒÙ0                  ÀÀøÀÀ€A]?'›&	ÃÓvyáv20140818_00199_st  Ksd033@ëÇÿ¶n'?'°@€E§†==^>§í@/\)0¾ß;E§!3A+Dèã×A]=r:                  ÀÀøÀÀ€A]? nG@	ÃÓvyáv20140818_00201_st  Ksd033@ëÇGãn? l[@€E§W
=¡m>†«n?¸Qìd¾'hsEª1HDõ¸Dé"bA\ˆþ<…""                  ÀÀøÀÀ€A\ˆþ?¤D@	ÃÓvyáv20140818_00203_st  Ksd033@ëÇÇ*?/âC@€E§J=×±ï?öd?ž¸Rc¾'ë…E©ÚÍDxxÕDéèbA\Yt<ZóÜ                  ÀÀøÀÀ€A\Yt?‹^{€	ÃÓvyáv20140818_00295_st  Ksd033@ëÇàŽ
D?Õ@€E§	Í=ÄçÀ?šwê@=p¤2¾"záE¥ËìA$~úDèþ¨A^s<í÷ô                  ÀÀøÀÀ€A^s?¾þ€	ÃÓvyáv20140818_00297_st  Ksd033@ëÇäàQ?‹
@€E§Fá=ºØ>c®?œ(öe¾¤Ý/EªH)Dõ(RDé±ÃA\¿D<t'•                  ÀÀøÀÀ€A\¿D?Ž"ò 	ÃÓvyáv20140818_00299_st  Ksd033@ëÇçÆ=<?åc@€E§¤f=|Lp?æ:æ?£×d¾‹Æ¨E©á×DxÎDé³}A\Ŧ<k€†                  ÀÀøÀÀ€A\Ŧ?pÀ	ÃÓvyáv20140818_00343_st  Ksd033@ëÇB$&?KU@€E­çq=?ÍïH@52¾záHE«ÂA²Dé"A\‰<<Õ …                  ÀÀøÀÀ€A\‰<?š¤ 	ÃÓvyáv20140818_00345_st  Ksd033@ëÇE¡_a?‰@€E­À{=¿ìx=‡|a?¡G®f¾—PE¯u×DõDé¶A\}Ñ<\ÛO                  ÀÀøÀÀ€A\}Ñ?‹›ià	ÃÓvyáv20140818_00347_st  Ksd033@ëÇN–«Ô?ß@€E®ª¸=ˆà$?D†]?·
=d¾†$ÝE°PöDxËDDé¹?A\ô®<'¢7                  ÀÀøÀÀ€A\ô®?'4Fà	ÃÓvyáv20140818_00391_st  Ksd033@ëÇ«9ú£?ë@€E­œ¸=ƒ²¸@óé"@…1¾‰7E¬A$bNDéÕA]´<ºªs                  ÀÀøÀÀ€A]´?—UN`	ÃÓvyáv20140818_00393_st  Ksd033@ëÇ®˜l?ž|@€E­?Ã=h?"ÇH?³33c¾‰7LE¯)DõðDéÈåA\¦T<"Y                  ÀÀøÀÀ€A\¦T?'k"€	ÃÓvyáv20140818_00395_st  Ksd033@ëDzG?="@€E­Ã=ƒ¯Ä@1?§®d¾"ýôE¯®DxÎVDé¨!A\Þx<"áo                  ÀÀøÀÀ€A\Þx?œ-à	ÃÓvyáv20150228_00478_st  Ksd033@ëßKÓ4»?ˆ4_@€EŸ…×=À»˜?Ûê•?J=qc¾/EÓìB+DèÆÉAah­<Ú\Ø                  ÀÀøÀÀ€Aah­?›K›	ÃÓvyáv20150228_00480_st  Ksd033@ëßKÖH2?µ..@€EŸíR=¢•Ø@"Ñ?+…f¾¥`BEŸ;qDüç¦Déƒ×AaWb=?3œ                  ÀÀøÀÀ€AaWb?§æs€	ÃÓvyáv20150228_00482_st  Ksd033@ëßKÙjTˆ?'Ü(@€EŸSá={P—>ÁE?(öe¾° ÅEž÷šDƒêúDê2‡Aaš%<áos                  ÀÀøÀÀ€Aaš%?œ-î`	ÃÓvyáv20150723_00391_st  Ksd033@ëñbøa´?Gà@€EŒö®=§Õ@D0?«…d¾™™šE:áB‹²-DèÛ+Ad.¢<Äc§                  ÀÀøÀÀ€Ad.¢?˜Œtà	ÃÓvyáv20150723_00393_st  Ksd033@ëñbûec?e@€EŒd…=r»)>Ý©Ð?°£×g¾ˆ´9EŒ¹®DüzD酺Ad4Õ<Û                  ÀÀøÀÀ€Ad4Õ?"»r	ÃÓvyáv20150723_00395_st  Ksd033@ëñbþ¬"q?Âà@€E"š=•÷"=²Ì]?•Âe¾'hsEg3DƒµìDéÒAdµÂ<¨\Ì                  ÀÀøÀÀ€AdµÂ?•™€	ÃÓvyáv20150723_00439_st  Ksd033@ëñcQ¼Àæ?$Á@€E‹Åö=$?€g?¥¸c¾€E‹îfB‹‰7Dèç¦Ae[Z<­N÷                  ÀÀøÀÀ€Ae[Z?•©Þà	ÃÓvyáv20150723_00441_st  Ksd033@ëñcU0H?"Ó·@€E‹¥¤=q@ ?Cª?ug¾å`E‹èÍDüy/Dé›uAe<}œ)                  ÀÀøÀÀ€Ae?³… 	ÃÓvyáv20150723_00443_st  Ksd033@ëñcX–š?)G@€E‹,H=^Y@Y›´?\(öe¾'n˜E‹£Dƒ©7DéÏðAdýI<dd²                  ÀÀøÀÀ€AdýI?ŒŒ–@	ÃÓvyáv20150723_00487_st  Ksd033@ëñc²'?)Šú@€EˆàH=M0@‹?Š=qc¾"›¦Eˆ°áB‹,Dèó;Ae>f<                  ÀÀøÀÀ€Ae>f?"£Á	ÃÓvyáv20150723_00489_st  Ksd033@ëñcµûºv?6ùz@€E‰{=YË(@ŒÈÉ?}p¤e¾–‡+E‰€DüŠFDé§ðAe4<™@ø                  ÀÀøÀÀ€Ae4?"(	ÃÓvyáv20150723_00491_st  Ksd033@ëñc¹°`?,;È@€E‰=Œì¼?mȄ?n{d¾˜"uE‰€{Dƒ·ÇDé±qAeyÔ<sæc                  ÀÀøÀÀ€AeyÔ?Ž|Ì`	ÃÓvyáv20150723_00535_st  Ksd033@ëñd15W?)Õ@€E"}…=‹:ä?Ë%Þ?Š=qd¾ŽÙEƒõÃBŒ5DébAeÎ<4m                  ÀÀøÀÀ€AeÎ?' 	ÃÓvyáv20150723_00537_st  Ksd033@ëñdñE?"¬@€Eƒ"¤="†>1´?G®e¾‹C–Eƒë×DütJD鴃Ae¹ë<‹âå                  ÀÀøÀÀ€Ae¹ë?'|\ 	ÃÓvyáv20150723_00539_st  Ksd033@ëñdî"Ç?'‡õ@€Eƒì=k]ˆ=ì}¯?¨õÃe¾å`EƒçÃDƒÉ?Dé¥ãAejÊ<›Î                  ÀÀøÀÀ€AejÊ?"b9À	ÃÓvyáv20150726_00557_st  Ksd033@ëñÅ4>Ã?·A Fm»
=´ÙH?."á?«…c¾n—Fmy
BŒ%`Dé;×Adéû<f3»                  ÀÀøÀÀ€Adéû?ŒÆw`	ÃÓvyáv20150726_00559_st  Ksd033@ëñÅ;^?+AA FnªR=¾œ?fá?Ç®g¾:^5Fm'®Dü'ÁDéãDAe?i<m\ƒ                  ÀÀøÀÀ€Ae?i?«`	ÃÓvyáv20150726_00561_st  Ksd033@ëñÅAªIÀ?&" A FnŸ©=ʸ¼@&€o?Æffc¾På`Fm‰DƒßÏDé}ÓAe}E<Ž+¸                  ÀÀøÀÀ€Ae}E?'Åw	ÃÓvyáv20160713_00051_st  Ksd033@ìß9mõQ?'ú|@€Eêf>?C¿í?\(öc¾­'hE€¦¸B>úDèÚVAj¬‡=êÚ                  ÀÀøÀÀ€Aj¬‡? [@	ÃÓvyáv20160713_00053_st  Ksd033@ìß<¼ÿz?iÙ5@€Eß=¾&Ì?¤"d?W
=f¾·KÇEöDüìbD闅AiûÕ<婢                  ÀÀøÀÀ€AiûÕ?õP	ÃÓvyáv20160713_00055_st  Ksd033@ìß?øM¯?då3@€Ex{=»åÜ?æƲ?\(ö\¾£×
E€˜¸Dƒì¤DêúAióû<ØdP                  ÀÀøÀÀ€Aióû?›Š	ÃÓvyáv20170621_00636_st  Ksd033@ìHÃÊãMÃ?iv-@€E‹˜f=‡ßl=Â"L?ub¾¦ffE‰Å
Bì‹Dé_uAm¾"<ùM=                  ÀÀøÀÀ€Am¾"?Ÿ)§ 	ÃÓvyáv20170621_00638_st  Ksd033@ìHÃÍÏáÕ?cV¨@€E‹Êö=Ć?qº?ª=qe¾¥ãTE‹(Dü¿TDê‰An¨=NÖê                  ÀÀøÀÀ€An¨?©ÚÝ@	ÃÓvyáv20170621_00640_st  Ksd033@ìHÃÐoÔ¤?m2$@€E‹Ñ3=Ât…?4E?Š=qe¾œ(öE‹¡ÃDƒËßDê7Am"=ÿÜ                  ÀÀøÀÀ€Am"?£¿û€	ÃÓvyáv20170621_00732_st  Ksd033@ìHÄÌ
µ?¡Pî@€E‹ÖR=®ÉÈ?U?záHa¾Ÿ¾wE‰ÝšB'ô9D逬Aoe=O»Z                  ÀÀøÀÀ€Aoe?©÷k@	ÃÓvyáv20170621_00734_st  Ksd033@ìHĂÈa®?•@€E‹ÃR=–­L@EÓÕ?´zá*¾Ê=qE‹
DüÌåDê-‰AsŒ³>Ž                  ÀÀøÀÀ€AsŒ³?ÂÂÀ	ÃÓvyáv20170621_00736_st  Ksd033@ìHąÄëW?‹¬‰@€E‹¿š=p9<ŠÑ?ŒÌÍe¾¸ÔþE‹D)DƒÈÕDê9AoÁ,=+Sö                  ÀÀøÀÀ€AoÁ,?¥j~À	ÃÓvyáv20180511_00714_st  Ksd033@ìqE=óe¾? ',@€E¨Eš>
%@½u'?šáHd¾aG®E¨íÃDüàZDêDjAu[[=µéÝ                  ÀÀøÀÀ€Au[[?¶½; 	ÃÓvyáv20180511_00716_st  Ksd033@ìqE@°D?"ì"@€E§ÚR>
¬%@XΦ?šáHd¾ˆ1'E¨E\Dƒï;Dêb5Atfæ=žOÒ                  ÀÀøÀÀ€Atfæ?³Éú@	ÃÓvyáv20180511_01144_st  Ksd033@ìqH Ð)Ï?Æ2@€EžÑ×=…0ô?uîä?ØQìa¾±&éEœ›\B'¥`DéPAvÝ¿>ã                  ÀÀøÀÀ€AvÝ¿?Â<`À	ÃÓvyáv20180511_01146_st  Ksd033@ìqH£Ùÿ:?{ȉ@€EžÀ=k¨`@p¦B?Š=qT¾¬1Ež.=Dü¿¶DêAvø=a¿                  ÀÀøÀÀ€Avø?¬7ãà	ÃÓvyáv20180511_01148_st  Ksd033@ìqH¦ã©³?¦'Â@€Ež…=ã»@ƒ?·
=d¾«…Ež`öDƒÅºDêhAx•ž><%                  ÀÀøÀÀ€Ax•ž?Â'" 	ÃÓvyáv20180513_00595_st  Ksd033@ìqŠG[´1?"½=@€E¥4q=V(‡? )?Ü(öb¾šŸ¾E£¢=B"hDéK¶At[=ž&ò                  ÀÀøÀÀ€At[?³ÄÞ@	ÃÓvyáv20180513_00597_st  Ksd033@ìqŠJeYK?tXœ@€E¥qR=[gi?™
Þ?àe¾šŸ¾E¥'
Düç}DêAsy='º                  ÀÀøÀÀ€Asy?°WB€	ÃÓvyáv20180513_00599_st  Ksd033@ìqŠMo.·?púo@€E¤ä×=`w	?Ë»B?ª=qd¾•E¤M…DƒêDéæfAr¼‡=|Þ                  ÀÀøÀÀ€Ar¼‡?¯ƒÀ	ÃÓvyáv20180524_01099_st  Ksd033@ìrèé¦1ƒ?=Òf@€E­Èš=e7>"£?¡G®a¾€E¬\fB£TDéC
As^Q=6@M                  ÀÀøÀÀ€As^Q?¦È	 	ÃÓvyáv20180524_01101_st  Ksd033@ìrèì×>k?M‹œ@€E®™š=ƒvd?kˆ?}p¤e¾Ÿ¾wE­ùìDü¼ZDéû×As'f=3)ž                  ÀÀøÀÀ€As'f?¦e3À	ÃÓvyáv20180524_01103_st  Ksd033@ìrèð&X¯?Tž@€E®"…=™
À>ìg#?·
=[¾'ñªE®8Dƒ¥qDéøBAtè=a;K                  ÀÀøÀÀ€Atè?¬'i`	ÃÓvyáv20190807_00895_st  Ksd033@ì©æ—©ª?™,›@€Euá=Ì ®?qIA?¢\8¾œ¬E™\B—l‹DéßmAx Á=²s·                  ÀÀøÀÀ€Ax Á?¶Nvà	ÃÓvyáv20190807_00897_st  Ksd033@ì©æ•öL?‡'¢@€EÒÍ=œKÐ@!cE?£×g¾"ýôE'2¸Dý:Dê'Av""=tÊ{                  ÀÀøÀÀ€Av""?®™O`	ÃÓvyáv20190807_00899_st  Ksd033@ì©æÝt?'ö]@€EÌÃ=Çǐ@"¥?ª=qf¾š¬E'îáD"BúDêuyAyœ= V                   ÀÀøÀÀ€Ayœ?´
Ô	ÃÓvyáv20190811_00893_st  Ksd033@ìªe±ìL?]—@€Ey»Ã=^?µÔ_?ud¾œ(öEx¯
Bš´9DéÂNAto=)†Œ                  ÀÀøÀÀ€Ato?¥0р	ÃÓvyáv20190811_00895_st  Ksd033@ìªe'Ħ
?\D2@€EwÞ==jdŸ?ò"›?—
=e¾š¬Ex?\Dýd)DꂰAudA="*¨                  ÀÀøÀÀ€AudA?°…U	ÃÓvyáv20190811_00897_st  Ksd033@ìªe…¿x?h;i@€EvN=~Þg>¤VR?c×
e¾œ¬EvD"hDê†ÙAuHÂ=*·Ã                  ÀÀøÀÀ€AuHÂ?¥Vø`

==> anc/pub_raw/L222_62_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  122 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	'&FCXv20100305_01029_stKsd072@êû¬jt¸?'³p@€E¥¯\=¢>Gä#@‰ë…d¾¯ 
E¬x)DCÐÃ×A3©2<ší	'&FCXv20100305_01031_stKsd072@êû¬m'Õ?6I¸@€E¥Âš=ÕK>=Q@"ÌÍ_¾"ýô
E¦÷šDº¦CÎû¦A3 #<±)]	'&FCXv20100327_00744_stKsd072@êþiÛs×?;4`A F/~$=ºË$	'&FCXv20100327_00746_stKsd072@êþiâG}˜?4³0A F/ï=ÌWŽ	'&FCXv20100913_00213_stKsd072@ë¡Òu?œß§@€E£E¤=O\ =2±?(õÃe¾·KÇ
EŸýD¹yCÆ4ZA@5<Ǭ	'&FCXv20100913_00215_stKsd072@ë¡Öqc?¢ü@€E£ï®=¢"=îï?+…[¾£×

EŸ¸áD½S¾Cŗ+A?–´<ËZê	'&FCXv20110512_00918_stKsd072@ë1Ì=)ç/?Y‡@€EÚ"Ã=…á<Å&L?Î{d¾"zá
EڋDGžCÄtœAV! <­¼ù	'&FCXv20110512_00920_stKsd072@ë1Ì@e‹J?3Íi@€EÚ$=É0?±?p¤a¾u
EÚ*D½CÃOAVa6<¸Sè	'&FCXv20110513_00771_stKsd072@ë1ì¤Çŧ?¢ƒ@€E›¹®=Šß¸?%¹?Ñë…c¾—P
Eœ‰…DXsCÄu?AVw+<ŒgÚ	'&FCXv20110513_00773_stKsd072@ë1ì¨gI?ñ;@€E›mR=¨~,?.y2?†ff`¾…¸
EœZD½
ËCÂøsAV¢(<Vr`	'&FCXv20110514_01118_stKsd072@ë2a!bÑ?=ª›@€E¶ò)=jÒé?7‹+?xQìb¾œ(ö
E¸'D9yCÅtœAVå
<g
Ç	'&FCXv20110514_01120_stKsd072@ë2d[IR?-˜@€E·
=Œ1¨>r>…?hõÃ`¾‹Æ¨
E¸~¤D½¢CÃÿ;AVšC<"®	'&FCXv20110516_00740_stKsd072@ë2J:öU?
\û@€E"ñÃ=ŒÊè?‡›?Տd¾å`
E•
ÃDDjCŋDAW›<'mf	'&FCXv20110516_00742_stKsd072@ë2J>, ó?ç÷@€E"A==Œ¸>§%ˆ?Ó33]¾"t¼
E•B{D½ÕCÄQªAW<›Y~	'&FCXv20110807_00735_stKsd072@ë<¤®{ޞ?3@€E"Ì=={L'?iqã?:áHd¾ŒÌÍ
E"\öD
e/CµŸßA[ÉA<XeÐ	'&FCXv20110807_00737_stKsd072@ë<¤±¶ c?!ùV@€E"æf=><Ã?ÁG®`¾~ùÛ
E'иDÀ—–C´jA[Ÿ<ڀ	'&FCXv20110904_00674_stKsd072@ë@#0þ{?D˜6@€E›ÎH=ðø?ý^?W
=c¾ŒÌÍ
Eœ{D
uãC¶tœA\{ª<"$	'&FCXv20110904_00676_stKsd072@ë@#)K~?Co!@€Eœ{="3ü@j¤?333]¾ƒ•
E4áDÀ›×Cµ"òA\xR<'ÔU	'&FCXv20111002_00196_stKsd072@ëC ÷ÇÝO?;±œ@€E®š{=ØbŠ>0î?Ç®d¾ Äœ
E°Œ¤D
¢ CµôœA\ÊÍ<±i	'&FCXv20111002_00198_stKsd072@ëC û Ç?DV@@€E®©\=Úkø@9V?Š=q`¾®{
E°…ìDÀŠC´¿;A\¿<_å	'&FCXv20111005_00077_stKsd072@ëDÎ×i?"]ˆ@€E¨á>é?Émœ?s33^¾ŒIº
E¨WìD
ŠNC¶"A]p_<{î¹	'&FCXv20111005_00079_stKsd072@ëD
ƒ?,="@€E¨-\=–€?+\?£×[¾xÔþ
E§ÎRDÀ¹CµFÉA\Æ%<vb	'&FCXv20120604_00191_stKsd072@ëbaûNJ;?)zû@€E•_š=½K¼?wif@G
=e¾ A‰
EšÔÍD
ÃDCºüîA,ä'<…=	'&FCXv20120604_00193_stKsd072@ëbaÿÿX?&,D@€E"YR=™ÂD?•‰@ÉG®X¾…¸
E—˜áDÀ³
C¹·L	'&FCXv20120620_00285_stKsd072@ëda•#—?}Œ@€E…G×=¡š">®Ã²@¸RW¾²-
EŠÍ×D
b=C¹-A-E‡<¶˜	'&FCXv20120620_00287_stKsd072@ëda˜˜¸H?‰H@€E…/R=•c|>×@Qì^¾§ïž
Eˆ€fDÀ'úC·³uA, ‰<­ü	'&FCXv20120626_00343_stKsd072@ëe#ohÁ?f7è@€E"qì=Œ"Ð>)ˆ?¨õÃd¾•
E"¨D
+C¹ìA+Ã!<zÀ	'&FCXv20120626_00345_stKsd072@ëe#s44æ?onZ@€E"3=–H?®Šô@u¸_¾½p¤
E‡YÃDÀ©ìC··mA+Š=‹:t	'&FCXv20120701_00122_stKsd072@ëeÀK b?0@€E¦€\=ÍM?4Þ±@ÔÌÍb¾˜"u
E¬zfD
QÛC¸ó¶	'&FCXv20120701_00124_stKsd072@ëeÀOÃ?(@€E¦z)='g¸	'&FCXv20120701_00386_stKsd072@ëeÂ÷1š'?" 4@€E >¢?3®½@Ò=qd¾Ÿ¾w
E¡ßD
K¶C·Ç+	'&FCXv20120701_00388_stKsd072@ëeÂúÿåÿ?j@€EñÍ=ږ³>@Ç
=^¾Òò
EŸDÀ/C¶Ú=	'&FCXv20130623_00952_stKsd072@ë'jþŽ¼?b,¾@€Ewø=]Ý AùX?ÌÌÍa¾¯²
E'ìD
|ZC·ÉXA2Ïá<‰Š	'&FCXv20130623_00954_stKsd072@ë'j0'š?orÝ@€Exæö=à)?x"A?Ž{_¾£Sø
ExáDÀ\)C¶"ÝA2ã(<—ÞÞ	'&FCXv20130626_00823_stKsd072@ë'Ç{"¤?iâµ@€E}6¸=f'`>†®2?ÌÌÍc¾šŸ¾
E¯qD
lÝC·¢-A3bz<œö[	'&FCXv20130626_00825_stKsd072@ë'Ç~n**?HJl@€E|;®=:È>ïÓ?úáH_¾²-
E'¬öDÀ_øC¶P!A2Þ]<Sü	'&FCXv20130627_00644_stKsd072@ë'ä	µ–$?A@€E†¸Í=Î=$?הb@•¸d¾©ûç
EŠšáD
‰C¹$ÝA2Çç<p Ü	'&FCXv20130627_00646_stKsd072@ë'äñ:??é\@€E†­á=¥Z¤<Õõ@•Âa¾ŠÀƒ
E…rÍDÀ×Cµ—LA3&m<':	'&FCXv20130630_00618_stKsd072@ë"CPºZ?:žÛ@€E|‰×=çId?)'@+…e¾å`
E~›…D
~5C¹'®A3X»<{TJ	'&FCXv20130630_00620_stKsd072@ë"CSÜv
?5YM@€E|Šö=ÉC[>ñ2Ð@P]¾"zá
E|ÖfDÀ BCµgðA3Y!<W÷D	'&FCXv20130701_00651_stKsd072@ë"e3ãçñ?Wˆ@€E‰m¤=}ÍP>sq–@l(öc¾ß;
E‰ÏìD
™‰C¸È"A3qu<€¸U	'&FCXv20130701_00653_stKsd072@ë"e7NËÀ?è@€E‰‹)=sBø=ÿ@'\`¾wÎÙ
E††¸DÀCµú=A3²	<…ë	'&FCXv20130713_00577_stKsd072@ë"ã|²é!?,Öô@€EÊ3="Ȭ?t¹@‰G®e¾‰º^
EŒ‰×D
ÅÓCº&ÉA4¿L<¡;±	'&FCXv20130713_00579_stKsd072@ë"ã€+ïr?'à@€Ey==¿š>··c@n¸R^¾"›¦
EŠ,)DÀ¤´Cµ"A4Ð<za†	'&FCXv20130722_00086_stKsd072@ë•ÿ"IÉM?L&@€E‡+\=h/8@MnH?(õÃc¾±©ü
E‡=
D
'NC¹ú A5R5=f‰	'&FCXv20130722_00088_stKsd072@ë•ÿ–¦ZG?¥=í@€E‡|=u1/>dxÀ>ð£×^¾®{
E‡VöDÀ—3C´ÉüA5xK<à?"	'&FCXv20130722_00380_stKsd072@ë–6I¾?®µ{@€EFI×=z)?Áý5?ÌÍf¾£×

ECÛ3D
¢CºhRA5n=9¬	'&FCXv20130722_00382_stKsd072@ë–9ó×(?Ç0Ö@€EF:)=VœP>Xèl>ÌÌÍ_¾È1'
EF¬RDÀ"…CµFA5KÔ=6¦X	'&FCXv20130724_00121_stKsd072@ë–@Yy(5?l®•@€Ešž×=Ëi> š?°£×e¾œ(ö
E™\D
©ËC¹öFA5Nâ<'ºÈ	'&FCXv20130724_00123_stKsd072@ë–@\ѧ¨?jQÞ@€Eš*®=‰˜ì>ðY?ØQì[¾/
E™eDÀ˜CµGA5e<"uQ	'&FCXv20130727_00386_stKsd072@떢¢†1?;ŽF@€E§¤=‰‹¬>½÷@×
d¾‡®
E¤PRD
±HC¹¡HA5¼û<m:ß	'&FCXv20130727_00388_stKsd072@떢¥ú5;?T}¿@€E§Á{>	=ÌzW?Ôzáa¾™™š
E¦NDÀ'ãCµ"þA5™<<;	'&FCXv20130727_00530_stKsd072@떤FÅ?Y‰š@€E¢ÓH=¡ì>Qá°?Î{c¾›¥ã
E£Ê{D
¬{C¸ÎVA5¾Æ<rQ	'&FCXv20130727_00532_stKsd072@떤dPb?Vº<@€E¢ÎH=[4!?¸l@	™š^¾"÷Ï
E¡PDÀv C¶ÇA5v<bA9	'&FCXv20130728_00362_stKsd072@ë–ÂN³?2èo@€E®{=âÎî?Á@õÃd¾ˆ´9
E«=D
¶fC¹‹dA5·£<XcP	'&FCXv20130728_00364_stKsd072@ë–Â	Äì?+–1@€E­Ëš=|:i>¨</?ýp¤`¾r°!
E©{DÀ–éCµ'ªA5¦=<-'¨	'&FCXv20130804_00182_stKsd072@뗠ƒ3?4Ù®@€E£‹
>Pñ>^a4@Pc¾…¡Ë
E¢òöD
†%C¹¿A6QF<u¹	'&FCXv20130804_00184_stKsd072@뗠s	7?)¥o@€E¢â
=®bð>³Ú£@/\)[¾%
E Ì{DÀ¬RCµ}ôA6}<okB	'&FCXv20130804_00638_stKsd072@뗣üåß?Bƒ–@€E–€H=¤•d?JԎ?ê=qc¾ª~ú
E›þÍD
‡ßC¸DZA60%<ešê	'&FCXv20130804_00640_stKsd072@뗤d{?O
@€E–l=ÚO?&P²@¸R^¾ŽV
E™DÀq'C¶TZA6:ß<wÉ_	'&FCXv20130804_00830_stKsd072@뗥ˆÁô?<@€Eœ¦…="Úd@«…²@
=qa¾Oß
E ÃD
‰ªC·âA6RÝ<Sc"	'&FCXv20130804_00832_stKsd072@뗥‹&ÊD?=4ß@€EœoH='Øà>n‹´@/\)`¾å`
E ª=DÀròC¶ÇmA6&,<oÃë	'&FCXv20130805_00292_stKsd072@ë—Á°Ð‡Â?\í§@€E£{=\Ӑ>Ì®?þ¸Rd¾™‡
E¤TáD
«DC¹ÞÙA6e<Ÿ'	'&FCXv20130805_00294_stKsd072@ë—Á´š+e?jÌ@€E£j{=v]@>œu?¦ff`¾å`
E¢ÊöDÀšVCµÂA6@<™eS	'&FCXv20130806_00373_stKsd072@ë—âo] Å?ÿ"@€E¤È®=ƒ4°>•@jáHd¾'ë…
E¦wšD
š-C¹T9A6Mí<f*‡	'&FCXv20130806_00375_stKsd072@ë—âr¿Dú?'p‹@€E¥Ã=fè>`Gb@N¸R_¾‡+
E¥yqDÀ'yC¶A6kÑ<rår	'&FCXv20130807_00269_stKsd072@ë˜Ðîå¦?4¨o@€E–==RH=©¶@ffb¾£Sø
Es\D
ŽfC¸¾wA6p—<Zk|	'&FCXv20130807_00271_stKsd072@ë˜ÔJÅv??&@€E–7='¨P?¨+@õÃ`¾–
E™àDÀkøCµòNA6H<4‡h	'&FCXv20130815_00177_stKsd072@ë™ÀmÙL?›î@€E°ž3=´>BR+@që…d¾ˆ1'
E°ºáD
§C¹²A7@v<bÏë	'&FCXv20130815_00179_stKsd072@ë™Ä4¢Ê?òU@€E¯ñö=ù=.=@_\)`¾%
E­!×DÀ›#Cµ¤œA6ú˜<SÀX	'&FCXv20130816_00094_stKsd072@뙫ý¤±?h®@€E¥K\=Œ²h>̍G@{…e¾–‡+
E¦8RD
±ªCºcuA7Cs<x"	'&FCXv20130816_00096_stKsd072@뙯a"?#R´@€E¤|3=…¨?'@i™š]¾Òò
E£oìDÀ±‰CµaìA7¶<p.q	'&FCXv20130817_00100_stKsd072@ë™?ôme3?5_@€Eߝq=€˜ø?ñ$@›×
e¾"›¦
EÞE…D
žfC¹µ¢A71<‹õ	'&FCXv20130817_00102_stKsd072@ë™?÷ÁÝÛ?ļ@€EßÊH=–È"=¯"@ Qì`¾t¼j
EÜh)DÀ'XCµ¥Ã	'&FCXv20130817_00388_stKsd072@ë™BoRP?y'@€E¸"f=žf`>¢ÝV@W®c¾˜b
E½{D
lœC¸ªA7œ<<¥FW	'&FCXv20130817_00390_stKsd072@ë™Br½·±?Ãø@€E¹3R=Áø\<uî@\)^¾záH
E¹PDÀhZC¶GLA7@Þ<¢]e	'&FCXv20130818_00190_stKsd072@ë™`Zˆg?.[þ@€E§
á=ÆÅÜ>¿Õ)@y™še¾€ƒ
E¤ÿ3D
£uCºuA7¯<ƒK×	'&FCXv20130818_00192_stKsd072@ë™`]䌲?"Òg@€E¦g×=§õ?ÑNö@ƒ33a¾%
E£Ú)DÀ"´Cµ ¤A7+m<zrß	'&FCXv20140711_00133_stKsd072@ëÂ?òƒZ"?Hù}@€E£x¸=¸zÐ?÷¨R?uf¾bN
E¦
HCý!Cº4A^t¸<‰X¼	'&FCXv20140711_00135_stKsd072@ëÂ?õ¯Úy?@Ïy@€E£­=Uߘ?£_?†ff`¾‰7L
E¥kqD¸¢^CµgLA^zl<‡öþ	'&FCXv20140711_00853_stKsd072@ëÂF6Ðä?&Òí@€EŠ==­›Ð>–‡?¯\)f¾ž5?
E‹ÿ\CüðåC¸yšA^Gc<h©	'&FCXv20140711_00855_stKsd072@ëÂF9×aÑ?&OÐ@€E‰m…=œ²l?$I…?ŒÌÍ^¾ŒIº
E‹(ÍD¸uÃC¶RòA^!ž<ƒ0=	'&FCXv20140807_00089_stKsd072@ëÅ hšž?Ié\@€E£:¸=f—?Q?Që…d¾›"Ñ
E¡³®Cý[#C¹Ô9A`–Ö<54	'&FCXv20140807_00091_stKsd072@ëÅ Þ+?[š_@€E£%)='ÉŒ?ݖÆ?+…b¾{çm
E ÏšD¸ðÅCµÆéA`ž£<—àÅ	'&FCXv20140807_00185_stKsd072@ëÅ þt_M?dÊñ@€E£3q=Z7@ëS?Tzád¾"t¼
E¢%ìCýGC¹òÑA`¡8<®¾i	'&FCXv20140807_00187_stKsd072@ëÅ¡9–$?lÄ@€E¢œ=lÅ?dæ?E¸_¾'\
E "D¹¨CµÔZA`[0<ª
	'&FCXv20140818_00229_stKsd072@ëÇF4Qì?:¥q@€E§ñ=¹`œ=œÊ¸?¡G®d¾}ó¶
E§›ÃCýaËC¹è´Aa­&<™P®	'&FCXv20140818_00231_stKsd072@ëÇIÅ+?&"Â@€E§à)=o@è@	®?n{b¾q©ü
E§)×D¸ë+C¶`ƒAa4<C¦E	'&FCXv20140818_00325_stKsd072@ëÇ æ?×?@€E®—Ã=ËÃq>¥gj?¦ffb¾ˆ1'
E®°¤Cýv‡C¸óAaªº<}™÷	'&FCXv20140818_00327_stKsd072@ëÇ#†­Y? ª_@€E¯$3=²ÐD>‰-?˜Qì^¾‡+
E®Ð¤D¸ÍºC¶o}AaiP<‰Œ©	'&FCXv20140818_00373_stKsd072@ëLJwÆ?
u@€E­¤=~@°?c4?xQìb¾¨r°
E­à=Cý(C¸ÐƒAa¢<eyÞ	'&FCXv20140818_00375_stKsd072@ëNJٍP?!ce@€E­%Ã=‰s$@'2G?ÁG®`¾‹Æ¨
E­_
D¸¹C¶ò°Aay®<Îøþ	'&FCXv20140818_00421_stKsd072@ëÇòùw%?'º@€E®–=oè@{þ?¯\)c¾¢MÓ
E¯šáCý<¬C¸€AaáÔ<¥*	'&FCXv20140818_00423_stKsd072@ëÇöu¨#?!"*@€E®Ž=Œ½Ü?èXR?æff_¾˜"u
E¯{qD¸¿
C¶¨ÕA`ðä<ír	'&FCXv20150723_00421_stKsd072@ëñc1I?aÛ@€EŽö=~¼G<ùË`@Qìd¾vÈ´
EŠß…D
L‹C¹XA-Î'<ŠËS	'&FCXv20150723_00423_stKsd072@ëñc4‰u?L§@€E‹w
=¡Ð>cH$@¬zá_¾‰7
EˆHDÀvVCµûd	'&FCXv20150723_00469_stKsd072@ëñc'	èa?5H@€EŠîÃ=Hø>Âîô@Eb¾‰º^
E‹ÃD
U¢C¸ÕA.e<ƒP	'&FCXv20150723_00471_stKsd072@ëñc•D(?#]@€EŠ¸
=–»=Ïc@–¸R_¾Oß
EŠ*DÀS¾C¶¨A.<Ž‰Ã	'&FCXv20150723_00517_stKsd072@ëñcñÅÐ.?"W¥@€E‡i=µp|>ĚX@)™šb¾‡+
E‰HD
aºC¸"¶A.f;<Iš—	'&FCXv20150723_00519_stKsd072@ëñcõy¨?­n@€E‡;H=ƒÇ¨>­Q@´zá`¾‰7
EƒS
DÀT‹C¶Bò	'&FCXv20150723_00565_stKsd072@ëñdKÕv??+ÉD@€Eƒ–ì=qþy>Ù¨@uf¾œ¬
E†é3D
D{C¸yÛA-é<<}•W	'&FCXv20150723_00567_stKsd072@ëñdZ´vÀ?-éŽ@€EƒŸ)=cã—?
Sy@J=q`¾›¥ã
E…
DÀBFC¶* A-ƒð<Š÷ù	'&FCXv20150726_00623_stKsd072@ëñÆ3kÇú?³äA FkJ³=ȗ	'&FCXv20150726_00625_stKsd072@ëñÆ:›T?
A Fkƒq=¸Œà	'&FCXv20160713_00081_stKsd072@ìßv£Šß?}(\@€E€ƒì=Ö=`>—ÂQ?¥¸g¾—
=
E€_3D
'‰Cº0bA;ÞÞ<£‹_	'&FCXv20160713_00083_stKsd072@ìßyàÕ?wÜ2@€E€Åá=¶n˜?‰±@[¾"›¦
E}µšDÀ¦ CµP!A<-ù<¥(	'&FCXv20170621_00666_stKsd072@ìHÄ
3ƒ?Š›ÿ@€E‹Þ×=•*8?²½å?aG®f¾Ÿ;d
E‹¨ÍD
±yCºPƒAl4¸=qP`	'&FCXv20170621_00668_stKsd072@ìHÄ
‹
»?‡x@€E‹Ù=€§=æµâ?G®_¾Òò
E‹=…DÀ C¸-ÓAl}=K'o	'&FCXv20170621_00762_stKsd072@ìHÄ´d0V?–h÷@€EŠ"q=‡]?ë
?B\f¾"t¼
E‹\D
oßCº${Ak'=V
	'&FCXv20170621_00764_stKsd072@ìHÄ·ˆØV? ªW@€EŠxq=›{P?η?W
=_¾"t¼
EŠâDÀÛçC¸'ðAk±}=m"=	'&FCXv20180511_00742_stKsd072@ìqEpÛ?+?ªð@€E¦{Ã=áq ?|C¤?"33c¾£×

E¨¤D
º^C¹ˆ1A5¼%<ÿßÑ	'&FCXv20180511_00744_stKsd072@ìqEt)¨E?«- @€E¦gH=úŒœ?QåM?£×;¾™‡
E§xöDÀ¹¢C·ë#A5ßt=Ý	'&FCXv20180511_01174_stKsd072@ìqHÛ·M?œT@€E Ã=iR¡>©†?@d¾¡G®
EŸ5šD
s¦C¹ÐÅA5õÁ<ë\	'&FCXv20180511_01176_stKsd072@ìqHÞñØJ?T¾ž@€Ej¸=bÓH=KXV?ºáH9¾ŒÌÍ
EŸ
DÀÀBC·'òA6~¸<˜N1	'&FCXv20180513_00625_stKsd072@ìqŠŠ—¾M?i	j@€E¥o\="gd=òm6?.{a¾£×

E¦ûD
šoC¸äZA6<֝Ô	'&FCXv20180513_00627_stKsd072@ìqŠÏ¼@?t)$@€E§6\=z/X>øú¥?c×
]¾²-
E§ñÃDÀ¼¤C¶«A6ƒ<ê¡
	'&FCXv20180524_01129_stKsd072@ìré^ï?TÁí@€E¯bö=}Rð=ªñ @ë…d¾˜"u
E±"D
V¨C¹îA6/Þ<‡	'&FCXv20180524_01131_stKsd072@ìré#y?]{C@€E®œf=s"?oÁc?áG®_¾†§ð
E®M3DÀÎC·‹A6uR<ŠÔð	'&FCXv20190807_00925_stKsd072@ì©æ=¡¦ƒ?´*«@€E"ãf=–µ°?:üo>×
=d¾Ÿ¾w
E"õD+¶C»žúAO'4=" 	'&FCXv20190807_00927_stKsd072@ì©æ@µG?ÜýL@€E"ÒÃ=ù"¡>sö>æff_¾¡G®
E"u3DÁDCºF¨AO;ü=:p!	'&FCXv20190811_00923_stKsd072@ìªe´ÖáÏ?xø:@€Evé\=vó©?O8X?\(öe¾•
EwšD
ϾCº¸RAPx<Àg4	'&FCXv20190811_00925_stKsd072@ìªe·à‹?yªõ@€Ew°R=qû¸?!ÇÁ?+…[¾˜b
EwʏDÀïC¸ÇLAP<¶å

==> anc/pub_raw/L222_63_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  168 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	 8¸Nnv20100305_01035_stKsd072@êû¬r¸¯4?7öÓ@€E¤Ó3=¡"4=«ÿ?†ffb¾¢ÐåE¤(ÍDîƒ3DTfÙAcι<µù	 8¸Nnv20100305_01037_stKsd072@êû¬uZàv?/Ñî@€E¤ 
=¶¸Ì>¢0W? f¾—
=E£¢Dki'DT™šAc­Ä<ªp	 8¸Nnv20100327_00750_stKsd072@êþiïüc?0‡™A F/Á¸>LÅ?Mõ¢?ºáH`¾OßF.°¤DîrwDTmAeß¼<‹Ü$	 8¸Nnv20100327_00752_stKsd072@êþiõmÐh?3~ÉA F/Öû=æY‡?¨b?záHf¾†§ðF/DkDþDUAeÌÀ<j
e	 8¸Nnv20100913_00219_stKsd072@ë¡ß­ý?'‹@€E¤Â¤=kœ?;m?€`¾š¬E¤ÃDðöDL‡ðAr®S=€Ÿî	 8¸Nnv20100913_00221_stKsd072@ë¡ãO€F?®Ì¾@€E¤œÍ=ºyp?Ë³?k…g¾²-E¤à{Dn?ßDMy'ArΕ=¬'R	 8¸Nnv20110512_00924_stKsd072@ë1ÌG6?­?'áË@€EÚR=‰µ0=ësÚ?€b¾/Eق=Dïð¬DL9ATv¬<{½À	 8¸Nnv20110512_00926_stKsd072@ë1ÌJrªl?'¡@€EÚÕ×=Êâ}=¥?Y™šg¾œ(öEÛqDndjDM5ATYó<B"›	 8¸Nnv20110513_00777_stKsd072@ë1ì®Ô(â?òy@€E›¹ö=¥³<?¤Í?½p¤b¾"÷ÏE›ÙDïð¤DKï+AT6+<"	ê	 8¸Nnv20110513_00779_stKsd072@ë1ì²`=?'É@€E›í=™€>Œú'?ug¾Š=qE›~¸DnR°DM¶AT¡<0ʦ	 8¸Nnv20110514_01124_stKsd072@ë2jðŽÉ?8u·@€E·©==­ÁŒ=ƒòÎ?hõÃa¾ŒÌÍE¶Ò)Dïð´DLAT¨<CK	 8¸Nnv20110514_01126_stKsd072@ë2n6©à?:Ñ@€E·ó==›ð>§þr?—
=g¾¦ffE·×ÃDn:ÁDM;ASÃ6<iòg	 8¸Nnv20110516_00746_stKsd072@ë2JDËq-?q@€E"+¤="°t?Ës'?ÁG®_¾ ÄœE•5…DïùDLŽVAST<t8	 8¸Nnv20110516_00748_stKsd072@ë2JH#õþ?oà@€E"þá=²98?¶!O?ü(öf¾'ë…E"§®DnGLDMh1AS X<Šƒ	 8¸Nnv20110807_00741_stKsd072@ë<¤¸.u?ö@€E"á>ó ?RdA?·
=a¾"t¼E•')Dó¥yDDªAJ@–<C
	 8¸Nnv20110807_00743_stKsd072@ë<¤»Qš|?!gm@€E•)={Y˜>ð§]?n{h¾ß;E–\Du–˜DEžAJDs;ðbþ	 8¸Nnv20110807_00745_stKsd072@ë<¤¾™Ü?iˆ@€E•.3=(?ö~?å¸3¾ŒIºE–öAA`BDGӖAIç²<v'Š	 8¸Nnv20110904_00680_stKsd072@ë@#%ú¸?3H@€Eš=†Ås>"‡ä?Y™šb¾›¥ãEžáDó§¶DD°AI¯<7k±	 8¸Nnv20110904_00682_stKsd072@ë@#(Èv&?D¥î@€EžŒÃ=‰Âà?•ú?LÌÍg¾™™šEžy3DuxÅDE»#AHÚ<–Í	 8¸Nnv20110904_00684_stKsd072@ë@#,– "?GX<@€Ež4=…Dü@ª¼Ü?Ÿ4¾›¥ãEžÀ¸AKÒòDGµ/AHão<–-X	 8¸Nnv20111002_00202_stKsd072@ëC¡a.n?GLù@€E®®=¦_h>"Ûë?â\a¾†$ÝE­ÃDó ¼DD¿¾AGùÀ<"!	 8¸Nnv20111002_00204_stKsd072@ëC¡"YA?N˜É@€E®\=Ðs6?Û
W?ð£×h¾¤ZE­ð=Du¼œDEÃDAGu•<†ì	 8¸Nnv20111002_00206_stKsd072@ëC¡¨©?8µŸ@€E®ö=•c0?ôË@•Â4¾'JEª‹HA/xÕDGÏðAI€ó=¿O	 8¸Nnv20111005_00083_stKsd072@ëDŒÆM?*ˆì@€E§ZÍ=¥?c×@	™šb¾¤Ý/E§þ{Dó¬!DD̬AH§<Ž«¶	 8¸Nnv20111005_00085_stKsd072@ëDÚÛ?ÌU@€E§=…=™Ü?eÈÉ@	™šh¾§ïžE¨mDu£øDEÀåAGâå<y£¾	 8¸Nnv20111005_00087_stKsd072@ëDx<?,…æ@€E¦ø×=ܘ@
Î@xQì3¾Ÿ¾wE¦'×A3?}DG¸RAHs<ÛdZ	 8¸Nnv20120604_00197_stKsd072@ëbbº^¶?NT?@€E½
=àH|?=·Ð?£×
b¾š¬EÐöDóQDFšACr<"Ÿ+	 8¸Nnv20120604_00199_stKsd072@ëbb
tøû?A¬5@€EŽC>
áÇ?eÌ?záHh¾™‡EŽUìDtÈÅDG×
AC1ç<\ÌÇ	 8¸Nnv20120604_00201_stKsd072@ëbb.œK?+á©@€EŽ8\=YÊh>¥"›@~{3¾°£×E×šA^ùÛDF}AC:×<ÐJ	 8¸Nnv20120620_00291_stKsd072@ëdaŸÉ™'?€ì@€E…9==¾2X>Df±?&ffb¾©ûçE†DópsDF,ACk'<Ñ&	 8¸Nnv20120620_00293_stKsd072@ëda£,†?…æ×@€E…³…=Š(|?<£?Y™šg¾¬1E†}\Dub°DG®AC½ˆ<¾™"	 8¸Nnv20120620_00295_stKsd072@ëda¦¥€Ù?†6@€E"µì=×><wƒ?Ž{3¾ ÄœE…‰\A[¸DG7+AC"¸<Ò¥	 8¸Nnv20120626_00349_stKsd072@ëe#zàvM?Šô@€E"=>â @5t?333a¾§ïžE…Dól)DEð1AD¿<Ӝe	 8¸Nnv20120626_00351_stKsd072@ëe#~Ç¡?VfD@€E"?Í=ÿ
?Ö³1?‡®g¾§l‹E…"\Du!DFßÏACã%<™€å	 8¸Nnv20120626_00353_stKsd072@ëe#'"£`?mÐ@€E"T3=ð#q@›v;?Ï\)3¾¹XE†.RAP$ÝDG3çABÛ#<¶7Ï	 8¸Nnv20120701_00128_stKsd072@ëeÀV î?&qå@€E§ºö=¼º>á_ð@™šb¾¡ÊÁE©{HDóvDFACÏo<ŒZ/	 8¸Nnv20120701_00130_stKsd072@ëeÀY\Ͷ?™@€E¨E{=žé$?ç2@G®g¾ž¸RE©¸=DuP´DG 1AC«!<G±õ	 8¸Nnv20120701_00132_stKsd072@ëeÀ\¶Y™?!JÄ@€E¨˜H=¾Y@G÷@g®3¾ŽVE¨œ=APn˜DGKDAC¢Ð<Ô®y	 8¸Nnv20120701_00392_stKsd072@ëeÃȢ?´c@€E§Ÿ)=ñOŸ>á›?@y™ša¾Ÿ¾wE©3Dó‡®DEƨADÖ<®µ'	 8¸Nnv20120701_00394_stKsd072@ëeÃ8xí?Ùz@€E¥[á>	ºr?I2è@K…h¾ A‰E§ÒöDuiªDF±AC¼p<'*ú	 8¸Nnv20120701_00396_stKsd072@ëeÃ
Ìõ?pŸ@€E£ú=Íá'@ˆnÝ@À£×4¾˜bE£âöAI`BDG˜R	 8¸Nnv20130623_00958_stKsd072@ë'j,À}?©Ž@€Ex)=òÔ=³Ä€?3339¾¦éyEvñqDóiXDEqAXÆ==4´à	 8¸Nnv20130623_00960_stKsd072@ë'j/²Å»?Ê?@€Ev=ÌÊ?ÙÔ]?™šh¾³33EuD{DuoÏDFAHAX
Ç<Æ¥_	 8¸Nnv20130623_00962_stKsd072@ë'j2¨ÙÓ?‡}5@€EtaÃ>
Î0?¬?k…3¾³¶FEs[…A=&éDG{uAW:]=ÿÏ	 8¸Nnv20130626_00829_stKsd072@ë'Ç"ù‰™?NLN@€E{'Ã=l´>Gž#?8Qìb¾ A‰E{Ú¸DóyªDE7ÏAXkÑ<‰¡º	 8¸Nnv20130626_00831_stKsd072@ë'LjM×N?^+â@€E{"{=X"©?½N?&ffg¾"záE{HDupDFIhAX$l<£~	 8¸Nnv20130626_00833_stKsd072@ë'Ç‹ƒÙ?P´;@€E{Œ=xîA= ?xQì4¾–‡+Ez²¸AP\DGxöAXZ­<§Ø[	 8¸Nnv20130627_00650_stKsd072@ë'䎢Æ?jÂ@€E…êR=Ç¢Ø>xª}?™™šb¾©xÕE‡®DórDEޘAX1í<>'m	 8¸Nnv20130627_00652_stKsd072@ë'äÊø?#¹Ó@€E…M®=…sÜ?³?¥¸g¾¡G®E†PRDuJDFóuAXT<nr 	 8¸Nnv20130627_00654_stKsd072@ë'ä=sS?),@€E…á{=Èdð>Ê¥`?¸Qì4¾‹Æ¨E‡3AVzáDG	XAXQî<–è	 8¸Nnv20130630_00624_stKsd072@ë"CZaë'?4@©@€E}š¤='X?MØ?…¸a¾˜"uE~öDógžDF^AXËÚ<ƒ5w	 8¸Nnv20130630_00626_stKsd072@ë"C]¾QŠ?/I@€E|˜ö="†ü=¥‰ˆ?O\)g¾˜bE}O3Du<ZDG?AX°y<? Æ	 8¸Nnv20130630_00628_stKsd072@ë"C`ú;?T)'@€E{Ś=¿› ?Sý?±ë…4¾ŽVEzqALffDFöúAXœ.<¶;Ö	 8¸Nnv20130701_00657_stKsd072@ë"e>€-ã?#L@€E‰üR=€À8?в?î{c¾·KÇE‹kDó~DE±XAY#<¡S	 8¸Nnv20130701_00659_stKsd072@ë"eAÞ·†?ŸÛ@€E‰ý…=˜"À?3À.?Ã×
h¾™‡EŠEìDuL¬DF¿žAXq<‹«·	 8¸Nnv20130701_00661_stKsd072@ë"eEO$«?!™@€E‰ÿR=ŠtM?ãÔ@=q4¾•EŠ××ATE¢DG9HAX=4<èBÍ	 8¸Nnv20130713_00583_stKsd072@ë"㇍O?ý@€EŒÂ="ßÈ@'_Â?Ã×
c¾¦éyE|¤DóYDEÿLAYýÊ<-³	 8¸Nnv20130713_00585_stKsd072@ë"ãŠ]FW?"F@€Eá=¼Ù?§€¥?'\g¾™‡EOÃDu°DGðAY̐<Nù	 8¸Nnv20130713_00587_stKsd072@ë"ãÆè? Lk@€El3=¯X?.Ÿå?þ¸R3¾¤Ý/EŽ±…AN5?DF·®AYŽœ<¿°"	 8¸Nnv20130722_00092_stKsd072@ë•ÿä1m?zb@€E…ì¸=ƒÊ¸?O °?záb¾«E"ÃìDóA²DF0ÕAZE"=Ö·	 8¸Nnv20130722_00094_stKsd072@ë•ÿ¡MR?¤;ç@€E…~Í="$\?ôê>ð£×g¾±©üE"ÄRDug+DGEÓAZj='Ûy	 8¸Nnv20130722_00096_stKsd072@ë•ÿ¥£ž?Œ²@€E…°={ð¸>ôÝÐ?G®3¾¨r°E"ùšA\ÀƒDF¥²A[²K<ìÿ	 8¸Nnv20130722_00386_stKsd072@ë–B´G?ðÃ8@€EG¡q=G@g>6É>áG®b¾Ã•EF¶DóG–DFRoA[Tƒ=p¢/	 8¸Nnv20130722_00388_stKsd072@ë–E­™V?åT@€EHdá=³Yä?¡¸>æffg¾¶È´EFÉqDu#DGþAZ`S=b{j	 8¸Nnv20130722_00390_stKsd072@ë–Iôa?êp{@€EGn=ì=1>½p¤4¾·ÎÙEDÓ®AcG®DFļA[Ä=|N	 8¸Nnv20130724_00127_stKsd072@ë–@c¾?`¸Ê@€E˜Ô×=©D>‡È"?=p¤b¾'ë…E˜òRDó\ÕDF ÕAZø<&,	 8¸Nnv20130724_00129_stKsd072@ë–@fáû?{`H@€E˜ßá=Óäž?h:?.{f¾¥`BE™áDuM`DG5AZÃ<®ûV	 8¸Nnv20130724_00131_stKsd072@ë–@j
Êï?ƒ2™@€E™G{>%K	 8¸Nnv20130727_00392_stKsd072@떢¬út{?Dú@€E¨¦{=.J?¯Ø?=p¤d¾¡G®E¨d=DóWdDEà´A[T×<ò	 8¸Nnv20130727_00394_stKsd072@떢°Q¬p?E—Ù@€E¨pÍ=PÔÐ=ÕÔJ?aG®g¾/E§íìDu$¼DF÷;A[:<rý	 8¸Nnv20130727_00396_stKsd072@떢³ä©7?IÂe@€E§âö=Gžy@vÂ?p£×3¾£SøE¨1®AP‹DDFÝqAZ¨Ø<¹Ñ	 8¸Nnv20130727_00536_stKsd072@떤æò?E³˜@€E£7q=Z{X@™x?+…d¾'hsE¢Å®Dó[\DEŠÁA[*ò<€–	 8¸Nnv20130727_00538_stKsd072@떤=¸G?Lí±@€E£\=†©¤?r£?@h¾"ýôE¢i3DuZDF™ìA[ª<C%	 8¸Nnv20130727_00540_stKsd072@떤"}"?Iá§@€E£=q=]âá@÷Nš?°£×2¾"záE¢kAH$ÝDG)‰AZ¾Ø<ÅD§	 8¸Nnv20130728_00368_stKsd072@ë–´óè?•X@€E­Þö=£åÀ>«jÊ?'ë…b¾šŸ¾E®ešDójwDEç®A[f<ò	 8¸Nnv20130728_00370_stKsd072@ë–Â`­?(d˜@€E®WH=zÞp?¹|Ð?ž¸Rg¾Ÿ;dE®‹ÃDu$9DG¬A[Wó<õv	 8¸Nnv20130728_00372_stKsd072@ë–Âju?ÇÚ@€E­î==ªØ?üÎÖ?¡G®3¾¡G®E­&fANÀƒDFË×A[Ǥ<~oC	 8¸Nnv20130804_00188_stKsd072@뗠ŒH?!jÓ@€E¢Ô=˜V,>£ì?•Âb¾–E£…Dób DFyA[Ý`<oýˆ	 8¸Nnv20130804_00190_stKsd072@뗠ûbâ?G&@€E¢'3=‡Ò¸>úŠ?záHf¾•E¢¶öDu,DGúA[ôe<R¾×	 8¸Nnv20130804_00192_stKsd072@뗠#9«r?ïF@€E¢^š=ÊÙ?½ÿY?ë…3¾å`E¢LA\IºDF¾%A[ý‡<­x{	 8¸Nnv20130804_00644_stKsd072@뗤^?C²«@€E–Þq=Šô?"­Â?G®c¾šŸ¾E–qDóu²DE'°A[ÿÜ<ž™	 8¸Nnv20130804_00646_stKsd072@뗤
è?>÷´@€E–Ã3=¹ÄÔ?¢"?:áHg¾™‡E–ƒ\DuHbDF‰7A[ªi<uV;	 8¸Nnv20130804_00648_stKsd072@뗤
à]£?21Å@€E–'f='g@	÷ô?¨õÃ3¾¤ZE•ë…AEë…DG@ÕA\@~<•:Ø	 8¸Nnv20130804_00836_stKsd072@뗥''~ó?C÷@€Eœ®¸=—©H?Šè?s33b¾œ(öEœGìDónDEL‹A[ås<‰`É	 8¸Nnv20130804_00838_stKsd072@뗥"»ôb?B_F@€EœŸö="Þì>D"q?W
=g¾ž¸REœ#×Due²DF{¦A[®…<oÅ	 8¸Nnv20130804_00840_stKsd072@뗥˜r?K·@€EœÙ=àú£>ø´~?Ü(ö3¾¡G®EœÚÍAH"uDGvÙAZ&<í	 8¸Nnv20130805_00298_stKsd072@ë—Á»líê?l0ð@€E£î==cŒ_>Ñjy?™šd¾Ÿ¾wE£°RDóYÛDEâA[ÓE<¹ö	 8¸Nnv20130805_00300_stKsd072@ë—Á¾ûù`?lÒ'@€E£ð)=oãP=$æ§?(õÃg¾«E£ìDu>¸DG×A[Þ¹<Ó~ì	 8¸Nnv20130805_00302_stKsd072@ë—ÁÂzMú?^"@€E£ÆÍ=vÑ¡@
»?záH3¾•E£}
AN¸RDFÌÝA[é<–®ð	 8¸Nnv20130806_00379_stKsd072@ë—ây×íg?h@€E¤úš={‡>"?ê=qb¾¬1E¥œDód¼DEäœA\£'<´K`	 8¸Nnv20130806_00381_stKsd072@ë—â}Dê?l@€E¥9\=uÚ?S?µÂg¾¢MÓE¥B¸Du1DFÕôA\<U<ƒ<(	 8¸Nnv20130806_00383_stKsd072@ë—
s+?!"@€E¥Gì={Ýp?•È@!ë…2¾ A‰E¤r{ALƒDGTA\Î%<Øј	 8¸Nnv20130807_00275_stKsd072@ë˜ÛLQ'??¥@€E'¶®=‰Ç? vÓ?E¸a¾£×
E'¯šDólJDEÆA\<Ø	 8¸Nnv20130807_00277_stKsd072@ë˜Þªu4?3BE@€E'q¤=z¬ˆ>í…(?záHh¾¡G®E'°DuV5DF›ÇA\Yš<lòs	 8¸Nnv20130807_00279_stKsd072@ë˜â?—?5'3@€E"ëš=ƒ"ˆ@{³?î{1¾©xÕE•
AJ ÅDGRA[‹=OÐ	 8¸Nnv20130815_00183_stKsd072@ë™Ë]VG?çÈ@€E¯¦
=ˆJx="?ó33c¾ž¸RE°ªöDó_\DEäZA]D<ŸÄ	 8¸Nnv20130815_00185_stKsd072@ë™ÎÂó?û@€E¯Yf=…ÉÔ?LÔº?ã×
f¾–E¯Ö¤Du3TDFíãA]Å<›.À	 8¸Nnv20130815_00187_stKsd072@ë™Ò4—?Ñ@€E¯y3=ŠQ¸@(ôÿ@¸2¾"÷ÏE¯­HATMÓDF¿ÏA])5<œdÜ	 8¸Nnv20130816_00100_stKsd072@뙶ª»?A@€E£¸á=¿ßt>Ç[J?p¤b¾¤Ý/E¤I®DóZ‡DFuA]0f<€Å¾	 8¸Nnv20130816_00102_stKsd072@뙹S=•?ib@€E£5=Îó:>çá*?•Âg¾¡ÊÁE£ÙHDuòDG.FA\úä<‰Ê	 8¸Nnv20130816_00104_stKsd072@뙼¥^?!Dd@€E¢è\=œ¹,?—Ü@3¾—
=E£9šAP¼jDF{¦A]hÏ<Å<&	 8¸Nnv20130817_00106_stKsd072@ë™?þÉÄ°?
@€EÞ°×=µÜ°?¬µŒ?ÈõÃc¾"t¼Eޞ=Dó_DEÿ®A]}b<›Û	 8¸Nnv20130817_00108_stKsd072@ë™@QƒÖ?M0@€EޔÃ=Ÿ_D?€åÔ?\)f¾–‡+EÞ_ìDu?¾DFúA]9J<fÔ	 8¸Nnv20130817_00110_stKsd072@ë™@6(?µ7@€EÞlq=¨É€?É@P£×2¾ÒòEÝò)AP(öDFª A]¤=+‰$	 8¸Nnv20130817_00394_stKsd072@ë™By³/m?#^Œ@€E¸®=|¢ >ñ
?ñë…b¾¥ãTE¸¶)DójfDE¦éA^<Æñû	 8¸Nnv20130817_00396_stKsd072@ë™B}Vº?L@€E·"H=°øL='9Ë@33h¾"ýôE·RöDuA'DF¥ÓA][/< 4m	 8¸Nnv20130817_00398_stKsd072@ë™B€©Þ‹?Es@€E¶^ö=šPw?õ×?áG®3¾—PE¶«ìAK©üDGAªA]Øn< °J	 8¸Nnv20130818_00196_stKsd072@ë™`eÝ?#Ù£@€E¥y=_ü>;ã(?¡G®a¾bNE¥£HDómDF"ÑA]Q<}{H	 8¸Nnv20130818_00198_stKsd072@ë™`hoëu?!)@€E¦3=¬»¤>‰—?ª=qg¾Ÿ¾wE¦¢RDu6¸DGA]]<fó%	 8¸Nnv20130818_00200_stKsd072@ë™`káà…?IT@€E¦\=¡bˆ?óµ@
p¤3¾Ÿ;dE¦í
APbDF´¬A]ö<³™	 8¸Nnv20140711_00139_stKsd072@ëÂ?üK:;?<:D@€E£ŠR=Š2>ýC?Ž{a¾bNE¢0RDëó–DFžfAw
G<üýß	 8¸Nnv20140711_00141_stKsd072@ëÂ?ÿˆV%?2ðf@€E¤=ž³??¢\g¾–‡+E£fDfbáDGœ)AuÕÛ=¤a	 8¸Nnv20140711_00859_stKsd072@ëÂF@£Ò?4Ï@€E‰…=¢Œ@kH?p¤a¾¤ZE‡ÃDëùÃDEÂÑAwn>=õè	 8¸Nnv20140711_00861_stKsd072@ëÂFD!¸7?T&¢@€Eˆ÷¤=œ>÷ÉZ?šáHf¾»dZE‡£®Df^DF¬¼Avx*=¬Á	 8¸Nnv20140807_00095_stKsd072@ëÅ 
©¡O?MKÂ@€E£${=§'ô?Ÿ¥~?«…a¾¤Ý/E£"DëñãDF0ÅAy;#=+	 8¸Nnv20140807_00097_stKsd072@ëÅ 2è`?R+£@€E£Í=©Û$@>É? f¾¤Ý/E£'×DfZDGºAvûì=A+	 8¸Nnv20140807_00191_stKsd072@ëÅ¡	c‹Á?:Lñ@€E¢M\=U	à= W?Æffb¾¨õÃE¢ß®DëâNDF/AxÌ=QÐV	 8¸Nnv20140807_00193_stKsd072@ëÅ¡ñz¬?7Á!@€E¢®á=ˆ|@XPJ?¸Qìf¾¢MÓE£
HDfB DGAwՃ=6[;	 8¸Nnv20140818_00235_stKsd072@ëÇPÖ&"?¼d@€E§ß×=ˆ34?ÿу?Ýp¤b¾›"ÑE¨Dëä9DF®Aw™º=N	 8¸Nnv20140818_00237_stKsd072@ëÇT'y? ê@€E¨==‰£À@¤CI?¥¸f¾‹Æ¨E¨…DfO\DFøÅAv 	=1¬	 8¸Nnv20140818_00331_stKsd072@ëÇ*Cj¹?-#@€E°ÿ…=Ð¼@É?ã×
a¾–E°vRDëùDE±7Av¼µ=-›W	 8¸Nnv20140818_00333_stKsd072@ëÇ-˜T?·d@€E±)f="»@{1?ÈõÃf¾–E±×DfzDFÂAw‰'=˜ú	 8¸Nnv20140818_00379_stKsd072@ëÇ'äžÑ?‡—@€E­;¤=Œ·¼>ÀæÚ?Ýp¤a¾—PE­7\DëúNDEºÑAwL?=3#è	 8¸Nnv20140818_00381_stKsd072@ëÇ•:ßÐ?ëd@€E­€\={|?Èh¦?ž¸Rg¾—
=E­/šDfŒîDF©HAw$Ñ=%Ñ	 8¸Nnv20140818_00427_stKsd072@ëÇýq?Ì@€E®=ø>ž¥?½p¤P¾ A‰E­¾RDëøDE§+Awµö=¯ü	 8¸Nnv20140818_00429_stKsd072@ëÇÔ¬?W@€E­È¤=¡§?ã`M?˅Z¾œ¬E­8öDfv˜DF"AvkÐ=M«	 8¸Nnv20150723_00427_stKsd072@ëñc;Tš6?-@€E‹µ\=qê>ü$ª?Ž{c¾•E9HDóBÙDEæ5A?l<<4m>	 8¸Nnv20150723_00429_stKsd072@ëñc> ŸG?,Ž@€E‹­{=VŸÙ<•?X?ØQìf¾¡ÊÁEÃDuÇDFÓøA?o×<…Í	 8¸Nnv20150723_00431_stKsd072@ëñcAþ¸,?%2‡@€E‹q=k!ˆ>õª™@Mp¤3¾–‡+EŽ+šA<Ÿ¾DFçðA?JK<¯	 8¸Nnv20150723_00475_stKsd072@ëñc›ÿÊü?1é'@€EŠ/=‡wè?¡aÎ?ºáHd¾²-E‹ÜRDóYºDE¬œA?^!<*´	 8¸Nnv20150723_00477_stKsd072@ëñcŸrò?4v†@€EŠ4ì=dR!?Y?'\h¾¥ãTE)Du$þDF©šA?'F<HŸ¼	 8¸Nnv20150723_00479_stKsd072@ëñc¢ºº§?1o@€EŠJH=‡D?Ñ.­@QG®3¾™™šE‰àöAAhsDG	7A?Ùº<«æE	 8¸Nnv20150723_00523_stKsd072@ëñcû®FÐ?)ë
@€E†mÃ=m™g?Œ@š@{d¾¯²E‰bDóU/DE¬þA?'¯<š
	 8¸Nnv20150723_00525_stKsd072@ëñcÿŠû?-@€E…¤R=i@g@oô¨?øQìh¾—PE†÷Du%DFŽ5A?œ<Bøî	 8¸Nnv20150723_00527_stKsd072@ëñdˆ–?2,ö@€E…×{=¼Bl?}@<(ö4¾§ïžEˆã×AA²-DGD9A?d"<Œ
Ø	 8¸Nnv20150723_00571_stKsd072@ëñda42?#^Û@€EƒvR=–p?R'@
=qd¾œ(öE…°ÍDóXRDE~ÉA?=<H/Ú	 8¸Nnv20150723_00573_stKsd072@ëñdd™b?4O?@€EƒŠ\="PH>Æy?·
=h¾£SøE…¶Du7LDFu'A?<9Ðö	 8¸Nnv20150723_00575_stKsd072@ëñdgÔÐ|?>B1@€Eƒ…H=poø@;à@7®3¾¨õÃE""áA<r°DGc×A@0y<‰W­	 8¸Nnv20150726_00629_stKsd072@ëñÆG'`j?ŸA Fk˜®=¥Ø	 8¸Nnv20150726_00631_stKsd072@ëñÆN L?‰A Flç=ÎËw	 8¸Nnv20150726_00633_stKsd072@ëñÆZ³J?!ôJA Fnãá=Ò]ê	 8¸Nnv20160713_00087_stKsd072@ì߀à/€?vRÈ@€E€uq=§*¼?Ëu`?£×
b¾¤Ý/E€"…Dói²DFsAC¯<Ã)Ö	 8¸Nnv20160713_00089_stKsd072@ì߄Þä?xlB@€E€9ö=Æç?䦂?šáHh¾ A‰E€'ìDuMôDGjAC•Y<´Ëz	 8¸Nnv20160713_00091_stKsd072@ì߇zèÔ?'r"@€Eٚ=•>>¬Ô?•Â,¾ž5?E€3ìAlÔþDFúAC­'<Í˸	 8¸Nnv20170621_00672_stKsd072@ìHÄ0©–?•Õ@€EŒH=Ÿo`=Ê©ç?\)b¾±&éE‹`RDóg3DFW¾AW¸+=UÏ	 8¸Nnv20170621_00674_stKsd072@ìHĬ´?i`@€EŒIÃ="ü´?"Ï]?™šh¾¬1EŒ1\Du<{DGYÛAX×<®{ï	 8¸Nnv20170621_00676_stKsd072@ìHÄ1>ç?k›@€EŒR=…Ѩ>ÿX?§®,¾´¼jE‹í\Ax¸RDGՁAXW<à>"	 8¸Nnv20170621_00768_stKsd072@ìHĽoî?¶ÍÊ@€E‰ËH=©ú0>GQ?®b¾šŸ¾EˆþDóžÑDF_ðAXº=)á	 8¸Nnv20170621_00770_stKsd072@ìHÄÀ(¤?«ÙL@€E‰·ö=º	ˆ?`®?
=g¾ž5?E‰Dun¸DG'-AWÛj=BI	 8¸Nnv20170621_00772_stKsd072@ìHÄÃhó?¢Ðø@€E‰n)=«óð=Ë?+…,¾›"ÑE‰RA€›¦DG¾éAW3–=øb	 8¸Nnv20180511_00748_stKsd072@ìqEzYm/?Вè@€E¦‰¸=ÄaL@aî"?ºáHb¾—PE¦1HDó[®DF»çA€@»>	cC	 8¸Nnv20180511_00750_stKsd072@ìqE}DŽÐ?Õ7¬@€E¦T>?–¸?Ê=qh¾ ÄœE¥ÓÃDueôDGÚA¨™>6	 8¸Nnv20180511_00752_stKsd072@ìqEý¬?ÂÔC@€E¥äö=îß@$?úáH,¾—
=E¥{A^ñªDGü‹A}Dž>(-Å	 8¸Nnv20180511_01180_stKsd072@ìqHäõþI?gÀn@€E{=Œ™˜?	>`?p¤b¾'ë…Eœq×DóRDFþA~$é=w	 8¸Nnv20180511_01182_stKsd072@ìqHçñv$?XâŸ@€Euá=pï€?Êñ ?¦ffh¾›"ÑEœO
Du"=DG_;A|ãÂ=ZÎV	 8¸Nnv20180511_01184_stKsd072@ìqHêìþ?|1Ä@€EÊ=AMx@^÷@!ë…,¾™™šEœ¾Ak™šDG©HAX=Ó­	 8¸Nnv20180513_00631_stKsd072@ìqŠ"Ú¦?t­@€E¨#{=UO¸?°Ôc?â\c¾²-E§‰qDó_¾DEå'A}\=)ë¢	 8¸Nnv20180513_00633_stKsd072@ìqŠ–ûßà?»@€E§Ãf=R²@
_/?Ï\)g¾•E§dDu/mDFòNA~óD=Å£[	 8¸Nnv20180513_00635_stKsd072@ìqŠ™ö%·?ye@€E§ˆ==‡Ô@¦¯l@ÌÍ,¾'ñªE¦RáA²DGRA~y>Éê	 8¸Nnv20180524_01135_stKsd072@ìré(ôÛµ?F²Ê@€E­§=‰$h=´KY?´zá;¾wÎÙE¬ñ
Dóe'DEûÇA€šy=Œ`	 8¸Nnv20180524_01137_stKsd072@ìré+þv?JÓË@€E­r=n·H>NL÷?ØQìh¾œ¬E¬²¤DuIÛDGçA~(‰=y6
	 8¸Nnv20180524_01139_stKsd072@ìré/8'(?`ËI@€E¬«=ƒŸ¨@½c@ë…,¾˜bE¬*A
=DGomA~—=²³Ñ	 8¸Nnv20190807_00931_stKsd072@ì©æGÑ!?°óÓ@€E" )=ĸ>5'Å?#×
b¾¦éyE"Ž¤DóÄ)DG,A8-=9®D	 8¸Nnv20190807_00933_stKsd072@ì©æJCX?« @€E"š== êt?´\ì?#×
h¾£×
E"3…Dv‰DH…PA8(=U3	 8¸Nnv20190807_00935_stKsd072@ì©æMnh?"×@€E"[q=†É|@¸…P?Ï\)+¾¢MÓE–rA›¦DH§
A8'=
µ	 8¸Nnv20190811_00929_stKsd072@ìªe½ý̟?€Ö.@€ExÇH=}úÉ>ØiÔ?¥¸b¾¸QìE}{Dó½šDFüZA7 t=û	 8¸Nnv20190811_00931_stKsd072@ìªeÀ÷¼? ³@€Ey
q="ô?¾~]?c×
h¾´¼jE|‡
DuëTDGøA7ùs=5×T	 8¸Nnv20190811_00933_stKsd072@ìªeÃñ†ë?¢ë@€Ex3=u†±@[ký?£×
,¾©ûçE{xRA'•DH:°A7öÂ=‰ô

==> anc/pub_raw/L222_64_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  191 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	-EOv20100325_00861_stKsd111@êþ+0 º?.±A F7\H=ýyÊ?¤ ±@—\)3¾œ¬F:—öEÀ^D®ADŠÄ<µp	-EOv20100325_00863_stKsd111@êþ+6dk?&°çA F7»ì=Úá¬@f'@K…b¾'hsF;Í×D‡Ü"D¬9AD
º<]\~	-EOv20100325_00865_stKsd111@êþ+<=ˆw?*w£A F7å.=¿ÅÌ>íUJ@Š=qg¾\)F;[¸BìH´DyªADá²<¬'Y	-EOv20100329_00702_stKsd111@êþ¬eűû?\Š@€E™Ô=Õ*A>(3›@C×
2¾¬‹DE©×EµÓD…/ADc1<ã)	-EOv20100329_00704_stKsd111@êþ¬hc+I?OMc@€E™‰=ÚO¢@ Ý?fffc¾ˆ´9Eš'áD‡»®D…PACÔÐ<y1û	-EOv20100329_00706_stKsd111@êþ¬kOÔÕ?I+@€E™•H=Ò1;Éf}?Ÿf¾"›¦EšÛ\Bì·LDEôACÞÒ<…[A	-EOv20110510_00647_stKsd111@ë1‰å;r?Fï@€E«ý¤=`k×?¿Œ?"zá2¾·ÎÙE®Í
EE‰D+3A_í©<æÝ	-EOv20110510_00649_stKsd111@ë1‰èíH?H°º@€E¬q=t¶©<›®±?W
=c¾¡G®E¯<{DˆÁXD|A_üy<—¸ö	-EOv20110510_00651_stKsd111@ë1‰ìQ'D?@ÒK@€E«ü×=Ø>¢O?aG®f¾'hsE¯ìCÖD‰ËA`B<"J'	-EOv20110513_00501_stKsd111@ë1êWsyŸ?%Ÿí@€E›«f=så =ÿ9@
áH2¾° ÅEže®EEãDuAa‹ÿ<ß!|	-EOv20110513_00503_stKsd111@ë1êZ»B6?AÕ@€E›z¸=…>¾Hz?ˆõÃc¾™™šE^RDˆÐDÇmAa¥<ö;	-EOv20110513_00505_stKsd111@ë1ê^ݧ?$0
@€Eœ3=x/`=ßQ´?ƒ×
e¾ˆ1'EÐC²DG;A`þó<‡qe	-EOv20110514_00885_stKsd111@ë2
ˆß'w?E—{@€E¨¦
>%?%ø?æff3¾‹C–E«;šEB"D
ÓAaTF='	-EOv20110514_00887_stKsd111@ë2
ŒB
l?qÅs@€E¨Ñ>">X>Eޖ?ƒ×
c¾uE«q…DˆÏ®D]`Aaw<È_²	-EOv20110514_00889_stKsd111@ë2
·în?ƒ@€E¨­¤>–÷ =L ?¡G®d¾LÌÍEªs×CDihA`N$<Úå€	-EOv20110515_01012_stKsd111@ë2+õ~g?¦Ž@€EŸÞ{=íj·?¦7@?¬ÌÍ2¾ŒÌÍE¡Ž{E3ÏDÍPAa2Ë<¨^µ	-EOv20110515_01014_stKsd111@ë2+ù¾?*×ê@€EŸåö=âÎ?.?µÂc¾l‹DE¡†ÍDˆ«#DûDA`£×<"Î>	-EOv20110515_01016_stKsd111@ë2+ü'ñ…?ÚI@€EŸèì=™?¢ÏC?Ï\)e¾Z¬E¡<fC¹D/A`rÑ<§X	-EOv20110529_00614_stKsd111@ë3êDç?û[@€EÔoq= "?†Ng@(ö3¾›¥ãEÖ_ÃE:ÕD+×AbÉ«=2Åâ	-EOv20110529_00616_stKsd111@ë3êG0Á?À›@€EÕ¹š=Œ®Ì?!o?'ë…c¾ˆ1'EÙHDˆÀD{¶Ab[[<•.C	-EOv20110529_00618_stKsd111@ë3êJmŒu?3‹@€E×>ͨ>|8—?‹…e¾—PEÙä{C''DGßAbgs<ƒŽv	-EOv20110821_00576_stKsd111@ë>bX뎯?ysZ@€Emv{=zi`?‹*E?§®0¾/Eso®E!D
ªAm›=‡0"	-EOv20110821_00578_stKsd111@ë>b\0¸/?W*…@€Em™Ã=C—8?´kf?Që…c¾¦ffEr%šDŒ'/DÐÕAjnÅ<ìe	-EOv20110821_00580_stKsd111@ë>b_¨_?Xû#@€Emàf=°]»?[b8?W
=e¾ž¸REro3Cÿ¾D
ÛDAk©¢=ô…	-EOv20110905_00390_stKsd111@ë@BiR^È?!©@€EŒoö=!°?ö¡‰?ÈõÃ2¾¡ÊÁEŽ¤¤E7‰D	"DAmÄæ=Ðq	-EOv20110905_00392_stKsd111@ë@Bl÷tÁ?Må»@€EŒõq=ŠTä?\J?‡®c¾Š=qEŽÜöDŒ´sDuAlÔÛ<빂	-EOv20110905_00394_stKsd111@ë@Bp¡ç?=æ@€E
á=qrx@	Û?'\d¾–Ej{C ŽVD
ËTAmhX<Ég	-EOv20111005_00095_stKsd111@ëD$æ'?E-§@€E¥õÍ=ãS!?óÂ?ª=q2¾™™šE¨6)E9D	ÄÍAo"="^	-EOv20111005_00097_stKsd111@ëD'3¥õ?>"p@€E¦%==ò	$=ً—?•Âc¾²°!E¨a3DŒp!D9ìAo™`<Ö,Y	-EOv20111005_00099_stKsd111@ëD*W§‡?@KÌ@€E¦c
=à4?á¼A?xQìf¾ƒ•E¨A…C»¦D
£TApU<ÃÖX	-EOv20120626_00169_stKsd111@ëe!²MZ&?WÈç@€E‹´{=—[AnH?ýp¤2¾ž5?E,E5–D	@bA»¦=£¼†	-EOv20120626_00171_stKsd111@ëe!µÇ77?{Í@€E‹ä\=vYØAðí?ìÌÍd¾©xÕEŽëDŒ°9D
¤{A|>Vk†	-EOv20120626_00173_stKsd111@ëe!¹Êp?'Éæ@€EŒCf=°ü
?ý‹h?÷
=e¾š¬E+Cæ%D-A~Ú=ÌÔ=	-EOv20120702_00097_stKsd111@ëeàã?G˜@€E™q¤=Ø@=¬ý@,ÌÍ1¾ÎVEE*ÑD	ÕPA~­È>üÓ	-EOv20120702_00099_stKsd111@ëeàæ'ö•?8h@€E™§¤=Ù¶¹@5<Š?â\e¾° ÅE"áDŒ£3D:oA|òs=zŠ¨	-EOv20120702_00101_stKsd111@ëeàê9'?V:ì@€Eš#ö=Á…¤@,V?Ó33e¾²-EœðÍC ÅDûDA}}G=·AM	-EOv20120703_00022_stKsd111@ëf#™ø?&†æ@€E—vÃ=ÖC>ð¸Ë@\1¾¯²E™1qE/HD	@!A}ø"=g†5	-EOv20120703_00024_stKsd111@ëf'"`?!Â@€E•"=™©°?	—t?Ç®d¾ž¸RE—
DΪPD
²áA}…•=&ÊØ	-EOv20120703_00026_stKsd111@ëf*¡Ä‹?,c@€E"àì=ùAj@Áå?\e¾bNE–ÍCìJD)7A}L6=9h		-EOv20120704_00038_stKsd111@ëf°—d?;.@€E¢åá=ÚÔi?¢d@O\)2¾¥`BE¨Ð)E+ÇD	zA!8=Ï	—	-EOv20120704_00040_stKsd111@ëf³÷™)?P¤Ø@€E Áq=̓Ý@þÐú@ffd¾™™šE¥äöDŒ—\D
±A}J=«ð.	-EOv20120704_00042_stKsd111@ëf·;°Û?G0j@€Ež¡==£ü\@"½@e¾'ñªE¢*CÓ¶D\A}µ\=ß	`	-EOv20120705_00057_stKsd111@ëf>èf%¤?‹@€Eê®=ªÄ¸@˜Oä?ï\)2¾r°!E"ÁE?LD	¸A`É=óßæ	-EOv20120705_00059_stKsd111@ëf>ëˆå?ƒÇã@€EŽˆ…=Ž@@ÔÞ}?¬ÌÍc¾¬‹DE'"{DŒ¹qD)Ay4S=†	-EOv20120705_00061_stKsd111@ëf>î¬Ær?Wã@€EŽo®="°h@³ÅÉ?¹™še¾'n˜E'¾áC1DSÇA{.Q=«úJ	-EOv20120706_00272_stKsd111@ëfa¼öZæ?–}@€E‰y='Q"?¤Bw@{2¾«E‹`ÍE5ÃD	ÒA~þ=™,Ÿ	-EOv20120706_00274_stKsd111@ëfaÀ^©?s¼@€Eˆ°3=‹ƒó?—´ð?àc¾/E‹ÍDŒžÉD¢A{´G=:¦	-EOv20120706_00276_stKsd111@ëfaÙ\Þ?›@€Eˆj¤=w€ø?K³P?ó33d¾'ë…EŠ‡qCMÓDØåA}Ô=møÄ	-EOv20130629_00470_stKsd111@ë"#½u—?
"û@€Erè=Ž×À?(ð@«×
2¾¼í'E€—\E;ßDÕ	-EOv20130629_00472_stKsd111@ë"#à¥È?¶!@€ErêR=‹Û>["â@*=qc¾§ïžE|ó…DºD ´ADØî<"µ	-EOv20130629_00474_stKsd111@ë"###öÕ?@€EråÃ=¢±"<Žt@u¸f¾—
=EwњC?;D
¨BADøA<®uÜ	-EOv20130630_00396_stKsd111@ë"A‹°Ó?7';@€E†Èö=ÿ•j?Š@3331¾¦éyEŠ'EH"D—mADè:<"@d	-EOv20130630_00398_stKsd111@ë"AŽÔSÕ?;	ã@€E‡R==փ¡?Þ²ð?p¤d¾¡ÊÁE‹BÍD`D]ãADÛd<HÀv	-EOv20130630_00400_stKsd111@ë"A'¸tP?:o@€E‡Ð¸=¸"x?8?¦fff¾¢MÓEŠçqC¬D
bADۇ<Eaw	-EOv20130701_00765_stKsd111@ë"fIÎ*?Gå¹@€EM3=é¨p=ý¸í@áH2¾ˆ1'E9×E.ÍD	KÇADsÅ<ê5	-EOv20130701_00767_stKsd111@ë"f¡§/?NŸ@€E…H>"è@FºÍ@%d¾"÷ÏEèD%PD
šáAD•a<•
/	-EOv20130701_00769_stKsd111@ë"f¿ˆ?LzD@€EÅ¤=Î/?š¬?ë…f¾‰7E3CjD
öÉAD¸V<¸°	-EOv20130710_00456_stKsd111@딃™™´r?*K@€E›[=¥³?€:Ú@™š2¾§ïžE ƒE81Dt¼AD¤-<"eÿ	-EOv20130710_00458_stKsd111@딃œìµJ?%Ú@€Ešé\=ªx>D|u?¦ffc¾'hsEŸrÍD
D
ï+AD+š<Ëí	-EOv20130710_00460_stKsd111@딃 Lk"?á@€Eš°f=–×<='e@\ÌÍf¾o²Eœm…CD
MqADPÌ<ÉF 	-EOv20130722_00302_stKsd111@ë–}ü?Û͔@€EK¡
=yÓ¨>¦çu?2¾¬‹DERbáE=?Do
ACŠ]=c·‹	-EOv20130722_00304_stKsd111@떁œB?ÜΖ@€EKÕ×=hí?>¬	>³33c¾Ç®ES${DŒù'D1AC·
=V¡k	-EOv20130722_00306_stKsd111@ë–…RÅu?Ö$Î@€ELü=ug0>Ù8e>³33f¾¯ ERÇ
Cv‡D	êAC±À=4f¿	-EOv20130723_00204_stKsd111@ë–$%{?…	+@€EƒNf=vQ?±<?ˆõÃ1¾¡G®E†¬=E;'DÈÕAC–m<ãš	-EOv20130723_00206_stKsd111@ë–$(¸æ'?ŒOÃ@€Eƒ´H=RÙÿ@8W>?hõÃd¾²°!E‡£šD
D
¹7AC¼Ñ<öð<	-EOv20130723_00208_stKsd111@ë–$,!ç0?eC@€Eƒ¹¸=uœ0?`Ø?=p¤f¾£×
E‡HC1ªD	XACÕw<ÆÂ	-EOv20130724_00283_stKsd111@ë–AþoÃ?K&‡@€E'é=›	à@Ä6Þ?à2¾¢MÓE–pfEBœDpåAC,k<‡Û	-EOv20130724_00285_stKsd111@ë–Bîwl?4†ã@€E™R=¿‡?`®?‹…c¾™‡E–=ÃD+D%AC«P<]Ä	-EOv20130724_00287_stKsd111@ë–Bx9ø?=p6@€E'ö=§,>"†&@£×f¾ž5?E–öáCD
F%ACè"<oE	-EOv20130724_00379_stKsd111@ë–Bü›¥?)*r@€E¶\=pnq@6W´@™š2¾²-E'
E<¨Dâ=AD¸ã<Œ˜Æ	-EOv20130724_00381_stKsd111@ë–Cð?/2V@€EŽÍH=ƒŒ?h³å@£×c¾šŸ¾E"9×D–D
ÆwACÒ¤<R¦X	-EOv20130724_00383_stKsd111@ë–CuUm? ¤$@€E!š= @³b@\f¾†$ÝE"[C0!D
œÍACç…<piZ	-EOv20130804_00104_stKsd111@뗟p
>?X!Þ@€E¤+f=¯Ð@
r
@l(ö2¾¹Û#E«EI²D"AB9é<Þ3	-EOv20130804_00106_stKsd111@뗟s—Â)?KÞ±@€E£È=>,M"?T?Ã×
d¾¦éyE¨M…D
°DaºACU€<H]ß	-EOv20130804_00108_stKsd111@뗟vÝÂh?L¢é@€E¤+3=Ä?í‰?—
=e¾²-E¨s\C«ÇD
YËACdÍ<€#†	-EOv20130804_00560_stKsd111@뗣]"Õî?\¾@€EšH×=›d>—â&@^¸R2¾®—ED=E-?D	çAC±»<Ð¬	-EOv20130804_00562_stKsd111@뗣`}(u?%û†@€Eš3=ŒkP>µe?ï\)c¾¤Ý/E¾¸D#D
¶AC!Ë<CÙ	-EOv20130804_00564_stKsd111@뗣cçÁ?x*@€E™"…=œŠD=ù}÷?ٙše¾š¬Eœa\CbÑD
ÝÓAC3<.Ÿ	-EOv20130804_00848_stKsd111@뗥§kI$?SLZ@€Ežhì=èD"@§¶£@Aë…2¾¯²E¡AšE)D	pƒAB,"<à	-EOv20130804_00850_stKsd111@뗥ª'®¿?R9@€Ež"ì=˜:œ?.'?\(öd¾¢MÓE Ê=D"ÉD
u`ACP<TŽc	-EOv20130804_00852_stKsd111@뗥­¦ä?CO\@€Ež–¸=³X4=éR*?ØQìg¾œ(öE ÕìC­'D;×AC"Õ<xº&	-EOv20130805_00216_stKsd111@ë—Àÿ±Ì?y"<@€E¡¾¤='d?~M?xQìc¾¥`BE¥|¤D®D¬AB â<Í"Ž	-EOv20130805_00218_stKsd111@ë—ÁWÞc?ját@€E¡ä×=•®œ=—^?¦ffe¾¤ZE¥Ç×Cð¤D
pƒABԎ<¶×^	-EOv20130805_00694_stKsd111@ë—Å1—G?†¼@€E¾Ãì=ouO@Kö*@.¸R1¾¿|îE¾ŒE(ÅD	;–AFYº=SM¬	-EOv20130805_00696_stKsd111@ë—Å4ªìþ?žÉ@€E» =h×@
ÊC?Ñë…d¾£×
E½Ì=DXD
VfABþ6=W·	-EOv20130805_00698_stKsd111@ë—Å8Ê?¾@€Eºü3=Wê™>Ñ3é?ü(öe¾° ÅE½è)CDACyJ<đ›	-EOv20130806_00295_stKsd111@ë—áÆàê??C#@€E¢á=— x@'¢ü@lÌÍ1¾ž5?E©"®E8¬D"uA?Êú='	-EOv20130806_00297_stKsd111@ë—áÊMPÁ?@¡@€E¢`=¨>TËê?¢\d¾ž5?E¥+…DÝDîAC#<KÂK	-EOv20130806_00299_stKsd111@ë—áÍø¼?HŒû@€E¢r\=›,=ÏĎ@£×f¾‹C–E¤©×CoD
ˆ1ACA<"9í	-EOv20130816_00160_stKsd111@ë™"^«1?'%£@€E˜ö×=Ÿ	ˆ?lö‡@g®2¾ÎVE›{E;'DÝACˆP<°rù	-EOv20130816_00162_stKsd111@ë™"æ¿?/JX@€E™="Z€?›EÈ?èõÃc¾±©üEœÄ¸DÉD
ÏmABÎË<,dS	-EOv20130816_00164_stKsd111@ë™""hºÿ?'`@€E™9=›X$=õÞ@%¸e¾¤ZEœ8CݲD
¶ABà.<ˆ—n	-EOv20130817_00022_stKsd111@ë™?Qg›ñ?•-@€Eäå¸=ªpANA¸R2¾º^5Eì‰ìE@5DWm	-EOv20130817_00024_stKsd111@ë™?TŔŸ?-ó@€Eä÷ì=¶Nx>'@˜d¾/EëQ…DD$)ABûß<ÚÉ	-EOv20130817_00026_stKsd111@ë™?X*Îá>î%@€Eäæ…=¤¯a	-EOv20130817_00310_stKsd111@ë™AɈ?Òh@€E¼ÐÍ=—.è@YÀ[@W®2¾Á%EÁ€=E5çDáyABò<­ý¼	-EOv20130817_00312_stKsd111@ë™AÌÉâ?ñÙ@€E¼ú¤=‡)|>•Åh@HQìc¾·KÇEÃå3DœD
ºABÎÑ<ƒ)	-EOv20130817_00314_stKsd111@ë™AÐNê?e5@€E¼"H=Êãÿ?`B@B\e¾ŽÙE¾LáC‡+D
»ABŠ+<"Bƒ	-EOv20130818_00112_stKsd111@ë™_·È¹m?*£Ë@€E¦Îö=­4"C*µ>@î{1¾§l‹Eªƒ®EHDNé	-EOv20130818_00114_stKsd111@ë™_»¿ß)?-V@€E¦¤×=Ì5É=ʳV?ØQìd¾®{E«¸DDsABr£<4{	-EOv20130818_00116_stKsd111@ë™_¿M-?3Ύ@€E¦±=ѹƒ>¾Õ°?àe¾'ñªE©mšC0åD
AB‡"<TC	-EOv20130820_00252_stKsd111@뙡,ƒ¨?/dº@€E®ÑR=ƒ`˜?('o@<(ö1¾¨r°E°•šE1¶DÈåAAÂR<"b	-EOv20130820_00254_stKsd111@뙡/†›:?-Îö@€E¯Y¸=±©™>å}'?¢\d¾š¬E±æD"D
ÙyAB."<j	-EOv20130820_00256_stKsd111@뙡6X+»?)1@€E±=rûñ?T$?ñë…e¾'hsE²ÃCÖD
ŠÁAB•<]Œ¬	-EOv20130821_00364_stKsd111@ë™Â1ÞÊP?³n@€EžÙì=';">†æJ@=p¤2¾®{EŸQE3ÓD	úAC`¯<"µÌ	-EOv20130821_00366_stKsd111@ë™Â58PÔ?*]r@€EžÜì=9˜?ÊM?Ôzád¾£SøE¢A\D RD
ŠNABr·<$ç¹	-EOv20130821_00368_stKsd111@ë™Â8ƒÚk?5æ@€EŸ>==pP7>qFç?Ç®f¾"÷ÏE ¦fCüjDçAB ð<bŒ"	-EOv20130830_00022_stKsd111@ëšßs^`?)-™@€E¥A{="œ"?]žë@c332¾ª~úE§ß…E;ãD•ôAC2'<¾ðI	-EOv20130830_00024_stKsd111@ëšßv"Ï?0¢P@€E¤×=vã1?.¯?Տc¾å`E¦ìD1D
ìAB1È<FÙµ	-EOv20130830_00026_stKsd111@ëšßzqz?÷$@€E£Öq=n¡w>£q)@@£×e¾™™šE¦Ê=C
D
bNABŸs<¡	X	-EOv20130830_00286_stKsd111@ëšá̊¢†?$¥@€E'¦×=y¶9?Ga@'
=2¾½p¤E—ÃÃE6¼D	$9AC
Ÿ<ƒÑ	-EOv20130830_00288_stKsd111@ëšáÏÍBi?)q#@€E'†R=b±H>î
}@\)d¾¸ÔþE—ìD	D
y‰AB ˆ<Šì	-EOv20130830_00290_stKsd111@ëšáÓzÝ?05@€E'p¤= ¦D=¢9¹@G®e¾¤ZE•b{C ƒD
ã–AB…<`ˆB	-EOv20130831_00096_stKsd111@ëšÿ҈¸÷?JQÓ@€E ¢
=kÜw?ƒ'?Ñë…2¾¡ÊÁE¢ÇìE=D½AA"0<Ž6Ô	-EOv20130831_00098_stKsd111@ëšÿÖ®ó?N[	@€E lÃ=˜ŒÀ>— ß?uc¾¥`BE¤´ÍDßD
ÂABDƒ<Ä	-EOv20130831_00100_stKsd111@ëšÿق'Â?ƒ–ú@€E g3>-‹	-EOv20140629_00186_stKsd111@ëÀ¿}#Qi?>øJ@€E¥þ=}= ? ñ1?Î{d¾¤Ý/E«"DþÕªDÞfAFäÕ<¦'#	-EOv20140629_00188_stKsd111@ëÀ¿€L¬?C"@€E¤•{=‹ìõ?#&Ø?×
=d¾±©üEªžRD…™HDkdAF¶Ò<¢ãØ	-EOv20140629_00190_stKsd111@ëÀ¿ƒg8H?8O{@€E¥ªá=—P€@Æ6k@f¾å`E©¥…BÀ¦éD
w}AF›<©"¡	-EOv20140711_00247_stKsd111@ëÂ@ã, ?NG@€E™(Ã={‡ñ@ÂÜ?Ü(öc¾·ÎÙEŸÅqDþ½`DÕôAG|<š"Ò	-EOv20140711_00249_stKsd111@ëÂ@æÚ?Zè1@€Eš\=àCÞ=ôÆ?xQìe¾©xÕEŸ…ÃD…–FDŸðAG~0<‡1	-EOv20140711_00251_stKsd111@ëÂ@éÎË?R'@€E›ZH=y¬>gúÐ?\)g¾²-E ÇHB¼õ?D
yºAG²<…¼O	-EOv20140711_00679_stKsd111@ëÂDÈGØ?¸W@€EÓ\=—}P?Ulh@;…c¾"záE"wšDþœåD	ŽVAGÆ<ú5	-EOv20140711_00681_stKsd111@ëÂD˲uÞ?@€E©)=–sô@äb@\c¾¡G®E"S
D…§mD
ÿðAG*þ<<™	-EOv20140711_00683_stKsd111@ëÂDτ'?ÀÓ@€EŽYq=›x='tÇ?æffe¾Ÿ¾wE"löB»F%D0!AGV<T	-EOv20140808_00204_stKsd111@ëÅÁ,š"??£º@€E¾¤=´T€?'Æ°? c¾›¥ãE ²¸DþôåD¯AHµ¡<Xám	-EOv20140808_00206_stKsd111@ëÅÁ—#?Y6Í@€Eðq=©Íü?þTÄ?\)c¾˜bE AšD…/DTAIQß<‹û;	-EOv20140808_00208_stKsd111@ëÅÁá£?H0@€ExÃ=Ÿà@?)0ï?W
=g¾Ÿ¾wE ô¤BÁvÉD
'ºAI8é<(GÜ	-EOv20140818_00055_stKsd111@ëÆÿ¹ö€?,EH@€E¬Ï…=¾¤@}ä@Që…c¾ÀƒE²è)DþñhDŸ+AIeo<Ü·ï	-EOv20140818_00057_stKsd111@ëÆÿ½‰"~?)ú@€E¬ý…=Œz3>~?ƒ×
d¾¤Ý/E¯ýšD…–%D¦AIó5<#<#	-EOv20140818_00059_stKsd111@ëÆÿÁ]ò?"è…@€E¬õ
="¸=i_÷@"\g¾©xÕE²HBÀîD
´AJ5µ<£	-EOv20140818_00103_stKsd111@ëÇ+ic?-b@€E«R=x Ù=ÍòÝ@s33c¾¹XE°'¸DþùD—AIbî<íjý	-EOv20140818_00105_stKsd111@ëÇ.ëž?»@€Eª¼=ˆ[l?.4?ê=qd¾¡ÊÁE®ñ×D…ŸÏD)XAJ <D(Ž	-EOv20140818_00107_stKsd111@ëÇ2o"â?x€@€Eªm{=tê>»o{?\e¾å`E­k×BÀD
UãAIÅ<=:w	-EOv20140818_00151_stKsd111@ëǐÂ	?.í@€E©Kš=‡†¨	-EOv20140818_00153_stKsd111@ëÇ"°%ø?3Ê@€E©W)=ÂÁh?sÚþ?¦ffc¾ª~úE«ÎáD…–fDFÙAI…ß<cÀÍ	-EOv20140818_00155_stKsd111@ëÇ—"±[?1D@€E©×=†œT@$4?ê=qf¾ª~úE®dÍB¿DD
wßAIÖD<gdš	-EOv20140818_00247_stKsd111@ëÇj¢u¶?žê@€E§œ>
Ь>køx@Ec¾¦éyEª£šDþíqDáhAHûœ<…}ª	-EOv20140818_00249_stKsd111@ëÇnÝ7?<@€E§ì=ÕT?—wK@@c¾šŸ¾E©àÍD… "D
ï
AIi<'2Å	-EOv20140818_00251_stKsd111@ëÇq}Uì?­é@€E§i==ózm?‹æ@zág¾'ë…EªnáB¿‡+D
§
AIñ<÷	-EOv20150331_00649_stKsd111@ëã'Eœ¢
?"`@€E« 3>Ɍ?ÊD ?ٙš2¾¢MÓE¬ ÍE=D	A["8<æa	-EOv20150331_00651_stKsd111@ëã'HéXI?x(@€E«
=пP@/;Ö?™™šd¾®—E®€DjDišA[Ñ<‡ã_	-EOv20150331_00653_stKsd111@ëã'L
Da?ß@€E«¸=ÎÕñ?Ò>?Ã×
f¾šŸ¾E­NCÜ)D
¼A[yQ<'²<	-EOv20150519_00651_stKsd111@ëéFíòB?eR²@€E£*š=¦ÔP@«?°£×2¾»çmE¦J¸E8-Dñ‰A_P…=ŽO	-EOv20150519_00653_stKsd111@ëéFðI´T?N¬Å@€E¢ðì=¸ÍD?Co?'ë…d¾¥ãTE¦bÍD
%D9ìA`º<©RÉ	-EOv20150519_00655_stKsd111@ëéFó·?VÂ@€E¢oö=d1>2?c×
f¾ž5?E¥!
C)ºD
Ó¦A`¹ž<»ÏÏ	-EOv20150724_00355_stKsd111@ëñƒ.xc?@{@€E¡=k"èA1 ?«…3¾ A‰E£Ó®E9/DҏAgË<ú?£	-EOv20150724_00357_stKsd111@ëñƒÖHL?:܊@€E A¤=l|a@bLÐ?G®c¾Ÿ;dE¢ÚáDŒæÙD
Ú°Af‰†<—Sš	-EOv20150724_00359_stKsd111@ëñƒÿç?Qrº@€E¡…=^WÀ<€Û?k…f¾ŒÌÍE£CÜ)D
¹Ag7\<ï|Ð	-EOv20150724_00403_stKsd111@ëñƒaL*ü?oÛó@€EžTÍ=†¡¤A?P?—
=2¾­VE ðöE#3DöÙAgN;=†9	-EOv20150724_00405_stKsd111@ëñƒdÀI?‰Ý@€Ežq=Îß@NCe?p£×c¾Ÿ¾wE¡(DŒÞ-D
ÙìAg8X=x¾	-EOv20150724_00407_stKsd111@ëñƒhAg©?e @€Ež‹)=‹?#gA?k…f¾†§ðE ¥HCYÛD
·®AfÎF=v÷	-EOv20150724_00451_stKsd111@ëñƒÃµfÕ?gª"@€Ež3=…(x?Q¯.?£×
1¾¢ÐåE¡qE%
D	éAe}=
—	-EOv20150724_00453_stKsd111@ëñƒÇ+ØÌ?h—Ÿ@€EžMö=q«p@yA?? c¾šŸ¾E¡o…DŒúoD
ÌþAeåv=YÚ	-EOv20150724_00455_stKsd111@ëñƒÊsÌV?j)Ž@€Eó='œ9?üÃ?¾¸Rg¾ŠÀƒE¡ŸÃC‰ºD
íAeõ=1V'	-EOv20150726_00485_stKsd111@ëñÄ R˪?$ôA FTF8=õº|>À¼å?ù™š2¾²°!FXOqE*jD	n%Agú<£q	-EOv20150726_00487_stKsd111@ëñÄ'@†X?oþA FSœ= ¸p?
Ý?ª=qd¾‡+FVõD×D
'HAg:*<\¬+	-EOv20150726_00489_stKsd111@ëñÄ-õ6"? A FSx"=½è>?dÑ?Ôzág¾yÛ#FVT\C¾wD,jAg"•<'¹8	-EOv20160713_00123_stKsd111@ìà+}íA?‹c@€Ew"==šN#Am¾@{:¾§l‹EzrEELDó–Az.Ê=â-ý	-EOv20160713_00125_stKsd111@ìà/"§ö?軍@€Ev1®=‹£Ü	-EOv20160713_00127_stKsd111@ìà2n—?ºv@€Eu,¤=¨È¬	-EOv20160717_00772_stKsd111@ìd'¤!Þ?;@€Ej'=ÝPÃ?ïY@1ë…;¾¤ZEn"E3–D	G®A'!>Fø	-EOv20160717_00774_stKsd111@ìd–Ì?Rún@€Ejwì=™D(@õ%©@ÌÍd¾–Emì)DßD
Ú A'ÑQ>4Æ^	-EOv20160717_00776_stKsd111@ìd™|Î]?^_,@€EkG
>	cE@ €?Ÿg¾'hsEnZC²°D2°A¨%=À%]	-EOv20160718_00055_stKsd111@ìòôT?Äf@€E–îq=k$¨?"»÷@AG®9¾¬‹DE™ÍE?`D		XA€ÉX>Òõ	-EOv20160718_00057_stKsd111@ì…aÞí?Œ@€E—Ã='À@'È@
=d¾¨õÃE˜æ)DðDtîA€c='à(	-EOv20160718_00059_stKsd111@숮¥D?Ý@€E–ýf=õð}@ƺ¨?ë…e¾ß;E˜ÞCã–D
ÆA€m—=œ©Ž	-EOv20170621_00684_stKsd111@ìHÄ'X©º?nU@€EŒ`á= ÝP@˜?ŒÌÍ:¾¸QìE
EEuDÓAD•g<Óú	-EOv20170621_00686_stKsd111@ìHÄ*D¼ó?T—¬@€EŒ?¸=Íq/>ÈJ{?'ë…c¾©xÕEšDŒß×D
a‰AD¤<–B4	-EOv20170621_00688_stKsd111@ìHÄ-2Ãw?N"@€EŒqq=">?³uš?s33f¾–EŽÂ=CxRD/AD~L<'Fc	-EOv20170621_00780_stKsd111@ìHÄÒ
¹|?¤È5@€E‰ß=¼¦\?£_?Që…9¾ž¸RE‹ŒÍE<BDÕ¢AD§|=!»…	-EOv20170621_00782_stKsd111@ìHÄÚºî?ƒCj@€EŠì=ŽƒÔ?
1¨>Ü(öd¾«EŒˆRDŒþáD
SçAD€Ô<à]9	-EOv20170621_00784_stKsd111@ìHÄÝt)È?Œ‰ð@€EŠ 
=œæØ?{Gí?\e¾™™šE‹óqCBD<¼ADB5<ã"T	-EOv20180328_00725_stKsd111@ìkÌÃ2ð?7«@€E¦Àf=Ÿb¥>ævß@}p¤:¾° ÅE©lENDú°A@	<™è8	-EOv20180328_00727_stKsd111@ìkÌÆð–?
5‹@€E¦À¸=›ÚH>8ÎÄ@>{e¾'ë…E©ÿìDŒ†ND
tœA?­<;ï	-EOv20180328_00729_stKsd111@ìkÌÈüƒI?ÑH@€E§;á=©I@>žLÃ@"ÌÍf¾‡®E©…×C'DIªA?¶Û<®÷Þ	-EOv20180508_00463_stKsd111@ìpéˆØK†?¶‹K@€E==hKà>0f¼?LÌÍ5¾¶È´E¸E
%D	VA?±+=jï-	-EOv20180508_00465_stKsd111@ìpé‹ëE´?"^J@€E˜N…=VЈ?qÄC>õd¾©xÕE™ŒáDŒ_uD
žÙA@ƒ=¾"	-EOv20180508_00467_stKsd111@ìpéI"-?¥å@€E™€)=lñ>OjM>Ü(ög¾¦éyE›+HC!D3dA@*6=>s	-EOv20180511_01384_stKsd111@ìqJj7Kœ?S
@€E®U{=½k(@Vgr?Ç®:¾ž5?E°5HE¼D	ØÕA@p<§^	-EOv20180511_01386_stKsd111@ìqJm1ì·?g—…@€E®Åf=£Ûô?v¨p? e¾¥ãTE±7×DŒsDD`´A?ôµ<€F	-EOv20180511_01388_stKsd111@ìqJp½‹?6@"@€E®Øö=©Á\?7Eß?¦ffg¾Ÿ;dE±-×CXRD2NA@-<ˆÞÍ	-EOv20190806_00829_stKsd111@ì©ÅüIl†?tº/@€E•R¤=Æ4s?Æ6}?™™š8¾ˆ´9E–2áE8þD"A`ªè=|u	-EOv20190806_00831_stKsd111@ì©Åÿ4Ž'?Uø@€E•ô{=†ÿ?ñ%?ˆõÃd¾ ÄœE–ƒ\DŒÀjD
1ìA`ÿ8<ÌV6	-EOv20190806_00833_stKsd111@ì©ÆUu'?J$j@€E–¤=±³0?7ìs?Ž{f¾¨õÃE•ã×CöÉD
è¤A`žœ<Æ×Ü	-EOv20190818_00651_stKsd111@ì«Dƒ¯7?a+‡@€EŸQ×=½*Œ?ˇj?™™š9¾²-Ež‹ìE2=DDAb­ž=y	-EOv20190818_00653_stKsd111@ì«D†÷`I?pFz@€Ežö=¿šH>kÜ?Š=qd¾£SøE‹…DŒà"D›dAb.r=ߢ	-EOv20190818_00655_stKsd111@ì«D‰â‡I?}êÁ@€EœÐ=Ûd'?Ç¥?n{f¾˜bE]ÃCܬD
<‹Abz©= %›	-EOv20190831_00463_stKsd111@ì¬ãÎsk?m
Š@€E²]á=²wT=Ś?Ç®8¾°£×E²–E>°Dq'Ad= ;	-EOv20190831_00465_stKsd111@ì¬ãȓ­?y	3@€E±ô=°e¬="•Y?^¸Rd¾©xÕE³'¸DŒä"DúAcd<ïa#	-EOv20190831_00467_stKsd111@ì¬ã{í?h-@€E±d\=Э?Ãk0?Š=qe¾›¥ãE²×Cå¢D
¿žAc=<îђ

==> anc/pub_raw/L222_65_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  121 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	ž[Ã~»v20100305_01029_stKsd072@êû¬jt¸?'³p@€E¥¯\=¢>#*c?®{h¾±&éE§`RDëÓ¶DÝ¥ÛAZ ^<wð	ž[Ã~»v20100305_01033_stKsd072@êû¬oøÆ{?6L¸@€E¥NH=sÁÐ?ªŠ?—
=c¾§ïžE§¸DcSDݼîAZ$þ<ƒí2	ž[Ã~»v20100327_00744_stKsd072@êþiÛs×?;4`A F/~$=ºË$>G¿?šáHg¾ŽVF0BDëÁªDÝ`åA^Ë<kôH	ž[Ã~»v20100327_00748_stKsd072@êþiè½CB?,
A F/j€=ͽL>"'ò?ÁG®c¾'n˜F0×3Dc9ªDÝÓA^5<Š7‹	ž[Ã~»v20100913_00213_stKsd072@ë¡Òu?œß§@€E£E¤=O\ @·Ê?§®i¾½ó¶E¡·qDîDÙ|1At—›=˜9Õ	ž[Ã~»v20100913_00217_stKsd072@ë¡Ú¶"ý?™ç@€E¤Ó=K;ñ@|	ª?'\b¾«E¢–RDgÌÝDÙaArØ9=Œ›ó	ž[Ã~»v20110512_00918_stKsd072@ë1Ì=)ç/?Y‡@€EÚ"Ã=…á?úž2@¦{i¾¯ EÝå
Díï\DÙg\	ž[Ã~»v20110512_00922_stKsd072@ë1ÌCÜÞ¾?"S@€Eڋ='">ƚ–@{b¾ ÄœEÜ>¤Dg–FDÙZ‡A:°…<‹KW	ž[Ã~»v20110513_00771_stKsd072@ë1ì¤Çŧ?¢ƒ@€E›¹®=Šß¸?Hñ‹@S×
i¾—PEœ›×DíøDÙfA:ö<oTø	ž[Ã~»v20110513_00775_stKsd072@ë1쫙–•?*™`@€E›Ž¸=âv?h?²@_\)b¾'ë…Eœ,¸DgžéDÙTƒA:·X<nõe	ž[Ã~»v20110514_01118_stKsd072@ë2a!bÑ?=ª›@€E¶ò)=jÒé>&8æ?øQìg¾©xÕE¹ŠRDíï®DٝA:—><gh8	ž[Ã~»v20110514_01122_stKsd072@ë2g™œŸ?9é'@€E·¾ì=¢,=S@Dzáb¾"záE¶TáDgÆÙDÙaüA:—s<"Üç	ž[Ã~»v20110516_00740_stKsd072@ë2J:öU?
\û@€E"ñÃ=ŒÊè>ÒÛ@œÌÍd¾š¬E™ÃDîLDÙ¨JA;ِ<œ¦-	ž[Ã~»v20110516_00744_stKsd072@ë2JA"	:?TI@€E"[\=—	ž[Ã~»v20110807_00735_stKsd072@ë<¤®{ޞ?3@€E"Ì=={L'?¨;Ë@\)d¾›¥ãE•×DñŸðDÕύA7

<xòœ	ž[Ã~»v20110807_00739_stKsd072@ë<¤´ñ
õ?í_@€E"á=fÆg?ˆ-§@ub¾"t¼E˜'HDoBDÕ¸þA7´™<qvž	ž[Ã~»v20110904_00674_stKsd072@ë@#0þ{?D˜6@€E›ÎH=ðø=´ð?ٙšd¾"záE›3Dñ¢DÕê5A6¦D<"'Ó	ž[Ã~»v20110904_00678_stKsd072@ë@#!#¯?ApÇ@€EœÍ=s	?}>½?×
=b¾šŸ¾EœÁ®Dnã¦DÕ»×A6‹Ù<Š‡X	ž[Ã~»v20111002_00196_stKsd072@ëC ÷ÇÝO?;±œ@€E®š{=ØbŠ=Ø\×@
=e¾/E¯V{Dñ–ÑDÕÓÏA7èµ<s°…	ž[Ã~»v20111002_00200_stKsd072@ëC þ%ðU?=ŒË@€E®¤=ºz0?›G@	™ša¾Ÿ;dE®ž¤Dn×\DÕÇ+A7"ö<ƒ`	ž[Ã~»v20111005_00077_stKsd072@ëDÎ×i?"]ˆ@€E¨á>é@
ÿ¬@­p¤f¾§l‹E¬RöDñ•DÕç¦	ž[Ã~»v20111005_00081_stKsd072@ëDE~?0"m@€E§ÉÍ=6";»E$@Žffb¾¡ÊÁEªñDoÝDÕÌA8›I<™Rü	ž[Ã~»v20120604_00191_stKsd072@ëbaûNJ;?)zû@€E•_š=½K¼=½¥½@…i¾²-E•ã…Dñ'DÖ¿AKé‰<'Ô‹	ž[Ã~»v20120604_00195_stKsd072@ëbbÏþ†?&:'@€E'è\=JÐ>‹ËQ?Ï\)b¾«…E"AÃDn'D։AKƒü<SöÃ	ž[Ã~»v20120620_00285_stKsd072@ëda•#—?}Œ@€E…G×=¡š"?I?hõÃf¾£×
E†qDñ‰yD֙‰AM;_<ÇÖ;	ž[Ã~»v20120620_00289_stKsd072@ëda›ûÙ«?gäR@€E"o=ŽsX>æM«?^¸Ra¾°£×E†ODn–wDÖe²AMOî<%²	ž[Ã~»v20120626_00343_stKsd072@ëe#ohÁ?f7è@€E"qì=Œ"Ð=ßÔ?¸Rh¾š¬E"Ò)Dñ ƒDրRAN=J<®X¶	ž[Ã~»v20120626_00347_stKsd072@ëe#w72?‰fû@€E")=OûH?×®ˆ?ÌÍb¾° ÅE"DnÙXDÖcçAMûE=&™Ý	ž[Ã~»v20120701_00122_stKsd072@ëeÀK b?0@€E¦€\=ÍM<)÷?Ü(öf¾/E§ðfDñ'¨D֋ßAN܈<i
B	ž[Ã~»v20120701_00126_stKsd072@ëeÀRz†Y?"â*@€E¦™q=Oð@&2Ê?ìÌÍa¾«…Eª-3DnºDÖu‰AN°Ö<pm	ž[Ã~»v20120701_00386_stKsd072@ëeÂ÷1š'?" 4@€E >¢@ ÍS?Àh¾˜"uE¢2=Dñˆ9DÖ_LANÝ^<6#¨	ž[Ã~»v20120701_00390_stKsd072@ëeÂþ¥ws?ûä@€E¨MR=û}=Ði×?¯\)a¾ŽÙE©‡®DnÂ^DÖMANÎÃ<?UD	ž[Ã~»v20130623_00952_stKsd072@ë'jþŽ¼?b,¾@€Ewø=]Ý ?"€]?W
=e¾¨r°EyôRDñlåDÖJAIát<®›¬	ž[Ã~»v20130623_00956_stKsd072@ë'jDä?ŒÄ@€Ey ö>¾¿=aÁ?®`¾šŸ¾EwYHDn
¢DÖ0)AIј<ÿ8Ç	ž[Ã~»v20130626_00823_stKsd072@ë'Ç{"¤?iâµ@€E}6¸=f'`@fhK?ŒÌÍf¾¤ZEÍDñ{DÖ)ãAI+ó<Éw:	ž[Ã~»v20130626_00827_stKsd072@ë'ǁ"Ր?Hx@€E|*)=v£—>hŽÏ?ŒÌÍa¾˜bE|öDnB^DÖiqAIl<MC¯	ž[Ã~»v20130627_00644_stKsd072@ë'ä	µ–$?A@€E†¸Í=Î=$=ë¨Â@fff¾™™šE‡PDñDÖ{ÇAHß6<\ãg	ž[Ã~»v20130627_00648_stKsd072@ë'äB˜V?w@€E†^
=®çœ?TÜ´@b¾¤ZEˆ[ìDnšDÖ–AHÖb<RO#	ž[Ã~»v20130630_00618_stKsd072@ë"CPºZ?:žÛ@€E|‰×=çId@6´;?°£×f¾§ïžE0öDñ•ªDÖx‹AH¼<Ž!	ž[Ã~»v20130630_00622_stKsd072@ë"CWst?.'Ü@€E|×3=¿ZÄ?sà¡?ð£×b¾¯²E\Dn›TDÖAH~¬<RÇP	ž[Ã~»v20130701_00651_stKsd072@ë"e3ãçñ?Wˆ@€E‰m¤=}ÍP?‰4œ@£×g¾­'hEŒS\Dñ¨åDÖVfAHZa<ݍv	ž[Ã~»v20130701_00655_stKsd072@ë"e:õ¾?"@€E‰Êf=Ž€?:ÅÃ@ a¾š¬EŠ¡®DnxBDÖ,åAH/Ó<n-z	ž[Ã~»v20130713_00577_stKsd072@ë"ã|²é!?,Öô@€EÊ3="Ȭ>•Ïä@333g¾¨õÃEŽšöDñ«ÇD֑'AFmÊ<¢øI	ž[Ã~»v20130713_00581_stKsd072@ë"ヅñq? Tb@€Eì=—|:¢³Ë@¸Rb¾¯²EtfDnÁHDÕç®AFf-<…æ8	ž[Ã~»v20130722_00086_stKsd072@ë•ÿ"IÉM?L&@€E‡+\=h/8>ïåñ?
=e¾®{E‡çšDñŒbDÖ§AEít=Ɍ	ž[Ã~»v20130722_00090_stKsd072@ë•ÿšGߓ?·@€E†"¸="N0?'Î&?¸c¾»dZEˆDÍDn'ÁDÖÃAEÃ=ä	ž[Ã~»v20130722_00380_stKsd072@ë–6I¾?®µ{@€EFI×=z)?='#?(ög¾Ã•EIfDñ¢D֑AEސ=	Š	ž[Ã~»v20130724_00121_stKsd072@ë–@Yy(5?l®•@€Ešž×=Ëi>ÂâK?Që…f¾«Eœ Dñ¦wD֒fAEӐ<ºD˜	ž[Ã~»v20130724_00125_stKsd072@ë–@`\±?nGÖ@€E™û)=ÒDV?Ón˜?p£×a¾¤ZE›Z¤DnºáDÕáqAE¡õ<Vv	ž[Ã~»v20130727_00386_stKsd072@떢¢†1?;ŽF@€E§¤=‰‹¬>å9J?Ž{f¾«E¨ëìDñž DÖvÉAE_q<E	ž[Ã~»v20130727_00390_stKsd072@떢©sÜ?6âs@€E¨<{='Ö|<ì&Ä?šáHc¾šŸ¾E©k3Dn³¦DÖmAEz‹<;¿H	ž[Ã~»v20130727_00530_stKsd072@떤FÅ?Y‰š@€E¢ÓH=¡ì@Qè?¦fff¾•E£XfDñ¥ÛDÖP9AE€R<ž)E	ž[Ã~»v20130727_00534_stKsd072@떤D±?B_e@€E£)=Y¡ˆ>%ó?±ë…b¾›¥ãE£ÂáDnœ‹DÖ-hAE–#<Gå	ž[Ã~»v20130728_00362_stKsd072@ë–ÂN³?2èo@€E®{=âÎî?I=@×
e¾¤ZE¯°DñœÝDÖ}yAEOR<d]p	ž[Ã~»v20130728_00366_stKsd072@ë–Â
Z×?$þ-@€E®Í=t3À=H¼é?¬ÌÍb¾¨r°E°'Dn²°DÕõAE:<aw	ž[Ã~»v20130804_00182_stKsd072@뗠ƒ3?4Ù®@€E£‹
>Pñ>hCr?œ(ög¾'hsE¢¼ÍDñ›¶D֜ADä<E?µ	ž[Ã~»v20130804_00186_stKsd072@뗠ë3?"ô@€E£ö= àe?¤¨b@4záa¾›¥ãE£!ìDnºÁDÕîwAD½¿<‰$	ž[Ã~»v20130804_00638_stKsd072@뗣üåß?Bƒ–@€E–€H=¤•d?*û×?Þ¸Rf¾'ñªE–òÍDñ•ªDÖ<¼ADÞs<"sP	ž[Ã~»v20130804_00642_stKsd072@뗤½ßÊ?9&å@€E–'®=¥QÐ@x½@^¸R1¾¢MÓE˜ošDnhÕDÖ/¾AG×<Ëk	ž[Ã~»v20130804_00830_stKsd072@뗥ˆÁô?<@€Eœ¦…="Úd>$Þ³?Àe¾ ÄœE«qDñ›LDÖÑAE¢<}¼	ž[Ã~»v20130804_00834_stKsd072@뗥Žn¨T?Obš@€Eœw\=֍
?5G@QìD¾¢MÓEœJDn;…DÖ5XADBe<šv_	ž[Ã~»v20130805_00292_stKsd072@ë—Á°Ð‡Â?\í§@€E£{=\Ӑ>ÊÂÖ?8Qìg¾¢ÐåE£n=Dñ¬"DÖtåAD°Ñ<®­Û	ž[Ã~»v20130805_00296_stKsd072@ë—Á¸™?"‡ò@€E£Ä=—ö?
?^¸Ra¾µ?}E£éqDn¹HDÕÛÏADT»<·rí	ž[Ã~»v20130806_00373_stKsd072@ë—âo] Å?ÿ"@€E¤È®=ƒ4°>†1?õf¾©ûçE¥Þ¸Dñ—}DÖj=ADá2<G«Z	ž[Ã~»v20130806_00377_stKsd072@ë—âvh\`?ñ?@€E¥\=ew @!ƒ@U¸;¾¯ E§)qDn›DÖ$ÝAECé<¦¹	ž[Ã~»v20130807_00269_stKsd072@ë˜Ðîå¦?4¨o@€E–==RH=¯Ï?˅g¾¤ZE–´=DñªwDÖQ'AEË<XÕÒ	ž[Ã~»v20130807_00273_stKsd072@ë˜×ç­¤?9Š¨@€E"Ù)=¶"@/m·@[…]¾¦ffE•(RDnu'DÖ¶ADÃE<­ž#	ž[Ã~»v20130815_00177_stKsd072@ë™ÀmÙL?›î@€E°ž3=´=è3¶@_\)g¾¢MÓE³…Dñ þDÖ~éADWâ<€î´	ž[Ã~»v20130815_00181_stKsd072@ë™Ǻ?3@€E¯Ý®= ,(@eIJ@C×
a¾¢ÐåE± =DnËdDÕöAEkÿ<†ä	ž[Ã~»v20130816_00094_stKsd072@뙫ý¤±?h®@€E¥K\=Œ²h@–`@Z=qh¾/E¥êRDñ¤D֘ÝAD'í<Ž	ž[Ã~»v20130816_00098_stKsd072@뙲 %Ð?ï¯@€E¤=Œ›|@a",@/\)a¾Ÿ;dE¥<¤Dn̬DÕÎ^AD®<…»	ž[Ã~»v20130817_00100_stKsd072@ë™?ôme3?5_@€Eߝq=€˜ø@ûþ@ÌÍe¾•EßäDñš°DÖøADƒœ<f­î	ž[Ã~»v20130817_00104_stKsd072@ë™?ûdàT>þÿ‹@€Eߚ¸=|øˆ>ª¼-@Š\a¾©ûçEßáDnª=DÕðsACoH<ç1P	ž[Ã~»v20130817_00388_stKsd072@ë™BoRP?y'@€E¸"f=žf`=…Ñb@@£×h¾ŽÙE¸¸Dñ˜9DÖHåADd°<‹zŽ	ž[Ã~»v20130817_00392_stKsd072@ë™BvAÅó?€C@€E¹=Áct?S¥­@Œzá1¾¥`BE¼\Dno}DÖ;TAF1ú<Ü­/	ž[Ã~»v20130818_00190_stKsd072@ë™`Zˆg?.[þ@€E§
á=ÆÅÜ>ÔN@®f¾"t¼E¦ªöDñž5DևLAD)˜<"N»	ž[Ã~»v20130818_00194_stKsd072@ë™`a~/[?-T@€E¥Ö\="Ç´?®àÓ?Տa¾šŸ¾E¥í×DnÏLDÕùºAD-Ñ<,A	ž[Ã~»v20140711_00133_stKsd072@ëÂ?òƒZ"?Hù}@€E£x¸=¸zÐ>
W"?õg¾'ñªE£²RDê:‡DÖÅãA:@0<¤õ˜	ž[Ã~»v20140711_00137_stKsd072@ëÂ?ùŠ×?0É	@€E£Vì=\#è?µ¬g@ˆQìI¾¤ZE£@RD_LDÖ öA9XÆ<²'	ž[Ã~»v20140711_00853_stKsd072@ëÂF6Ðä?&Òí@€EŠ==­›Ð>\R@L(öe¾¢ÐåEŒ°DêJ°DÖN A:€<g‰F	ž[Ã~»v20140711_00857_stKsd072@ëÂF=,Uô?G;-@€E‰_¤=­þt?67@p¤2¾™‡E‰löD^ãÇDÖ^A9úà<‹rG	ž[Ã~»v20140807_00089_stKsd072@ëÅ hšž?Ié\@€E£:¸=f—<°¬?™™šd¾¦ffE¤=ÃDê^D֓×A<iå<Š½	ž[Ã~»v20140807_00093_stKsd072@ëÅ 
X*?DÃ@€E£*=€œ@žå?ÈõÃI¾¨õÃE¥ID_Ä{DÖ¬A=F'<ƒ¬	ž[Ã~»v20140807_00185_stKsd072@ëÅ þt_M?dÊñ@€E£3q=Z7>€|-?¢\d¾™™šE¢³×DêTœDքƒA<W‰<²gF	ž[Ã~»v20140807_00189_stKsd072@ëÅ¡ßÀ?oh<@€E¢='JD?)?å¸b¾¡ÊÁE¢»ÃD_­qDÖBA<-9<¸Î§	ž[Ã~»v20140818_00229_stKsd072@ëÇF4Qì?:¥q@€E§ñ=¹`œ>™¤£@I™šd¾ÒòE§'šDêV%DփøA=SØ<rõº	ž[Ã~»v20140818_00233_stKsd072@ëÇMA¡á?<é@€E§éö=ªã@WC¢@'\7¾œ¬E¨–=D_«ÇDÖ%ÛA>_…<®ña	ž[Ã~»v20140818_00325_stKsd072@ëÇ æ?×?@€E®—Ã=ËÃq>Xž¯@]p¤d¾ß;E­áDêfDÖZA<Ýa<|9¡	ž[Ã~»v20140818_00329_stKsd072@ëÇ&ü"ü?pN@€E°\…=ޝå?‹H‹@…p¤^¾—
=E°$D_DÖK\A>Xã<Œ-¯	ž[Ã~»v20140818_00373_stKsd072@ëLJwÆ?
u@€E­¤=~@°?%Ð@8õÃf¾ A‰E®)\DêP´DÖT9A<îß<'	ž[Ã~»v20140818_00377_stKsd072@ëÇŽA+™?3\@€E­SÍ=ƒd`?7.3@B\Z¾œ¬E­û3D_ÅDÖTjA=ݳ<†L+	ž[Ã~»v20140818_00421_stKsd072@ëÇòùw%?'º@€E®–=oè@Ѿ?¥¸e¾¢MÓE°Dê[ßDÖB5A=Ý<nÄç	ž[Ã~»v20140818_00425_stKsd072@ëÇùÌÏý?f.@€E®X{=‰HP?Ö[@¸`¾¤ZE°>¸D_…ãDÖaA=0¥<À1­	ž[Ã~»v20150723_00421_stKsd072@ëñc1I?aÛ@€EŽö=~¼G?ÚÇß?œ(öf¾†§ðEæÍDñ…'DÖrNAX‹_<¡ž|	ž[Ã~»v20150723_00425_stKsd072@ëñc7å_?€ð@€EŠÓ)=†‹?2ö+?˅X¾‹C–EŠÓ\Dnd9DÖ
šAXwN<šÞ3	ž[Ã~»v20150723_00469_stKsd072@ëñc'	èa?5H@€EŠîÃ=Hø>-ìí?‹…f¾ŒIºEŠ-ÃDñ")DÖYAX­<$¨	ž[Ã~»v20150723_00473_stKsd072@ëñc˜jß?ðj@€EŠS3=wK¸@0"@0¾ŽÙE‰éìDnUqDÖ$sAZþ<ù÷2	ž[Ã~»v20150723_00517_stKsd072@ëñcñÅÐ.?"W¥@€E‡i=µp|=·Y?·
=f¾‰7LE†ŒöDñŽúDÖVéAXA<˜µ©	ž[Ã~»v20150723_00521_stKsd072@ëñcøK֘?%jß@€E†ä®=q¾ ?‰Ãê?ÚáH1¾Š=qE†àDnHbDÖ>AXåD<®g3	ž[Ã~»v20150723_00565_stKsd072@ëñdKÕv??+ÉD@€Eƒ–ì=qþy<Š3»?¨õÃb¾"÷ÏEƒQHDñx)DÖL"AXG<"Ç‹	ž[Ã~»v20150723_00569_stKsd072@ëñd]ÚÆà?1÷‡@€Eƒx¸=†³h@zÀ?ºáH`¾¢MÓEƒ¢¤DnDÖC¶AWø®<˜3Å	ž[Ã~»v20150726_00623_stKsd072@ëñÆ3kÇú?³äA FkJ³=ȗ?ÿF¦@×
f¾ž5?Fi"×DñpDÕÔBAX'<¨ÛQ	ž[Ã~»v20150726_00627_stKsd072@ëñÆ@Ð¥I?qÚA Fkö)=¸\?­°@#×
b¾–‡+FijDmÝôDÖw®AX»<¥o£	ž[Ã~»v20160713_00081_stKsd072@ìßv£Šß?}(\@€E€ƒì=Ö=`?¡º?ôzág¾"záE3Dñ•HDÖÇ×A4æk<³'«	ž[Ã~»v20160713_00085_stKsd072@ìß}d42?f•Å@€E€Ï)=ÚY&=¨Êo@õÃ9¾£×
Eƒ+
Dn‡}DÖ&5A4(Ì<ÓÙ 	ž[Ã~»v20170621_00666_stKsd072@ìHÄ
3ƒ?Š›ÿ@€E‹Þ×=•*8?/wã?333f¾½p¤ER=Dñ")DÖµHA@cñ<à†Š	ž[Ã~»v20170621_00670_stKsd072@ìHÄBÓd?'4n@€E‹×ö=ˆå¸?kÖñ?c×
b¾½p¤EŽ!®Do!‰D֝ËA@œ<è	ž[Ã~»v20170621_00762_stKsd072@ìHÄ´d0V?–h÷@€EŠ"q=‡]?'ÿ?(ög¾¦éyE‹Ð¸Dñ™'DÖ®VA@H?<ïJê	ž[Ã~»v20170621_00766_stKsd072@ìHĺuli?ªB@€EŠ…=¹và=Åöû?#×
a¾¦ffEŒ*RDojòD֒A@†î='†	ž[Ã~»v20180511_00742_stKsd072@ìqEpÛ?+?ªð@€E¦{Ã=áq ??×?333f¾ŽÙE¦<Dñ'‡DÖ°9AIr€=¶Y	ž[Ã~»v20180511_00746_stKsd072@ìqEwO'd?±_@€E¦ {=À~>–?™šb¾Ÿ;dE¦'DnîÉDÖ©šAI|­=ÕÄ	ž[Ã~»v20180511_01174_stKsd072@ìqHÛ·M?œT@€E Ã=iR¡?	^Þ?
=g¾§l‹EžjDñxBD֟\AI—á<ÿË	ž[Ã~»v20180511_01178_stKsd072@ìqHáìNr?CÌí@€E=–(ì?ÂØð?˅b¾©ûçEžôDo1DրAITA<'Ê}	ž[Ã~»v20180513_00625_stKsd072@ìqŠŠ—¾M?i	j@€E¥o\="gd?y‰(?ë…f¾'hsE¥…šDñüDÖnAI¯ð=ë(	ž[Ã~»v20180513_00629_stKsd072@ìqŠ·¸"?k¾ñ@€E§.…=^=?f°Ó?p¤[¾—
=E§ÓDo$DÖ]¢AI~â=–ù	ž[Ã~»v20180524_01129_stKsd072@ìré^ï?TÁí@€E¯bö=}Rð=úÍÔ?333f¾…¸E¯³šDñ"‹DÖyšAHšò<'Ÿ§	ž[Ã~»v20180524_01134_stKsd072@ìré'c0Ò?E—¼@€E­§\=›Ç°?ð
Õ@N{a¾˜bE­\Do‹DÎôÅAH¹<úv'	ž[Ã~»v20190807_00925_stKsd072@ì©æ=¡¦ƒ?´*«@€E"ãf=–µ°>ã(t?·
=+¾®—E•'fDñ­qDÖó–A2m¯=E	ž[Ã~»v20190807_00929_stKsd072@ì©æC ®Œ?´Ï@€E"²×=㪛>MRù?8Qìd¾³¶FE";\Do¤{D×
ªA0=*['	ž[Ã~»v20190811_00923_stKsd072@ìªe´ÖáÏ?xø:@€Evé\=vó©@Iâ?ê=qe¾¶E¢E|Dñ³ßDÖìZA0Ž³<â"	ž[Ã~»v20190811_00927_stKsd072@ìªeºô­?…|g@€ExÄ=|¾??ciŽ?¼(öb¾«…E~ʸDoTœDÖã×A0Œ=g^

==> anc/pub_raw/L222_66_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:33
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="126">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:36">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  126 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:33' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	­*û>Àv20100305_01005_st  Ksd034@êû¬9뎄?H¬@€E¨À==ßMv20100305_01005_st@øb<#×
?ÏÇæâêk Á@Ð Å?à	­*û>Àv20100305_01007_st  Ksd034@êû¬<~5?Ncì@€E¨"š=™ePv20100305_01007_stA‡+<#×
?â–DDhqÁ@÷dZ?à	­*û>Àv20100328_00704_st  Ksd034@êþˆ_+Ïg?_¸5A FN>=gg9                  ÀÀøÀÀ€Àø	­*û>Àv20100328_00706_st  Ksd034@êþˆf[®ý?NcØA FO®=€¥|v20100328_00706_stAƒ<#×
?Õ:cdFÇ¥Á@ë÷Ï?à	­*û>Àv20100913_00201_st  Ksd034@ë¡´=^Û?žr@€E¡à
="ˆü>µJ.?™šh¾¯ E¤4öCØñ'C¤zAJ!<àÀ©v20100913_00201_stAI`B<#×
?ªÃñö|8¿€AJ!?œ 	­*û>Àv20100913_00203_st  Ksd034@롸ˆ)?•¶`@€E¡À=aG>1AÐ?¸Rf¾²-E¤w®D¯>òC£ÒAI·;<•Xv20100913_00203_stAI©ü<#×
?´lÎÅ	À¿€AI·;?'«À	­*û>Àv20110512_00906_st  Ksd034@ë1Ì&z@?ƒZ@€E×ñ\=ƒPè>ú‰?ž¸Rc¾ŒÌÍE×¹ÃCÙC¥\îA|=I1                  ÀÀøÀÀ€A|?©&# 	­*û>Àv20110512_00908_st  Ksd034@ë1Ì)ÄÕ2? 4ƒ@€EØ,=iՐ@uê0?³33W¾'JEØXáD¯ZúC¥ìA~'5=•Í8                  ÀÀøÀÀ€A~'5?²¹§	­*û>Àv20110513_00759_st  Ksd034@ë1ìÿA¿?î@€Ešà3=®(@"'
@
=q6¾"›¦E›"áCÙuC¥‰šA€
=ÂÁe                  ÀÀøÀÀ€A€
?¸X, 	­*û>Àv20110513_00761_st  Ksd034@ë1쑴˜y?,@€EšÅ3="_¼>Δ?¸Qìe¾‰7E›RD¯OðC¥O}Azƒ=q—                  ÀÀøÀÀ€Azƒ?®2àà	­*û>Àv20110514_01106_st  Ksd034@ë2Jò×ù?;ƒf@€E·ì=X@x^Š?"záh¾'ë…E¶ÓHCٟ¾C¥A|î=C±_                  ÀÀøÀÀ€A|î?¨v+à	­*û>Àv20110514_01108_st  Ksd034@ë2NFY¬?.ѯ@€E¶¶)=ŒoÌ;1–+?Ÿd¾'ë…E¶¥D¯‰?C¤ÜAz£X=€qp                  ÀÀøÀÀ€Az£X?°.	­*û>Àv20110516_00728_st  Ksd034@ë2J$_»|?+@€E'Ÿö=‰ºP=Fã{?úáHh¾"÷ÏE'ÁCÙC×C¤ë¦A|/¯=xcË                  ÀÀøÀÀ€A|/¯?¯y`	­*û>Àv20110516_00730_st  Ksd034@ë2J'Ò1f?Úå@€E'½{=‹Zp?G›¯?У×^¾—PE'Ð{D¯mšC¤•`A{I=qñÆ                  ÀÀøÀÀ€A{I?®>8À	­*û>Àv20110807_00711_st  Ksd034@ë<¤'	ðo?]™Ç@€E'þ)>L@VQE?Ñë…h¾®—E'¸áCænwC–Û#A'"%>"*y                  ÀÀøÀÀ€A'"%?ÒeO 	­*û>Àv20110807_00713_st  Ksd034@ë<¤…+é=?N*ø@€E'¾š=~îé@75 ?æffd¾‡®E'8¤D²ö=C–y7A'SÕ=´'\                  ÀÀøÀÀ€A'SÕ?¶K€	­*û>Àv20110822_00407_st  Ksd034@ë>'CãH?'ƒ¨@€EŒ3=q_€>Ž«\?Ñë…i¾Ñë…EŒ0¸CçyšC–j^Aƒá>)"P                  ÀÀøÀÀ€Aƒá?Å2Š	­*û>Àv20110822_00409_st  Ksd034@ë>'Fy–Å?b·@€EŒ†=¦›d@EÃò?Ñë…e¾­VEŒ
D²üÅC•ùA¡=ç›                  ÀÀøÀÀ€A¡?¼âó`	­*û>Àv20110904_00650_st  Ksd034@ë@"áfý?6Oª@€E™_3="|?è"?Ç®i¾"÷ÏE™=…Cç±'C–‰üA'—¹=¤Cá                  ÀÀøÀÀ€A'—¹?´ˆ| 	­*û>Àv20110904_00652_st  Ksd034@ë@"äl–?5¼f@€EšW)=¡"|?9øá?ã×
d¾ÒòEšf¤D³C–/A'Š,=Æ1i                  ÀÀøÀÀ€A'Š,?¸Æ- 	­*û>Àv20111002_00172_st  Ksd034@ëC ËoIå?<là@€Eªž=ÜO§>¦xŽ?ã×
j¾›¥ãE©¦fCçh"C–È´A}©=                  ÀÀøÀÀ€A}©?³¡	­*û>Àv20111002_00174_st  Ksd034@ëC Î¹†Ÿ?F9*@€E«=á=¼5?uã@e¾"ýôEªÌ{D²ÁyC–xA''~=ÖD                  ÀÀøÀÀ€A''~?ºÂȀ	­*û>Àv20111005_00053_st  Ksd034@ëCÿÐkwó?‹@€E¢è=—1 ??½è@j¾ÒòE¢`ÍCçXöC–~úAƒ5ó=¼k                  ÀÀøÀÀ€Aƒ5ó?·Í`	­*û>Àv20111005_00055_st  Ksd034@ëCÿÓ­Áð?!zG@€E£>Ã=šÆ§>³")@*áHe¾Ÿ¾wE£
D²ù¢C–*áA'»Q=Ü(©                  ÀÀøÀÀ€A'»Q?»… 	­*û>Àv20120604_00167_st  Ksd034@ëbaƜ·[?(H@€EŸH=Ç\Ä@«Êä@\)g¾›¥ãE öCèWÏC"˦Aˆ?+>.
ƒ                  ÀÀøÀÀ€Aˆ?+?ÅÁ°`	­*û>Àv20120604_00169_st  Ksd034@ëbaÊVUL?!¬µ@€E¡w==Öˆ>ã¼?Ï\)f¾°£×E¡Î)D³A`C""ÝAˆ\V=Ôús                  ÀÀøÀÀ€Aˆ\V?ºŸN`	­*û>Àv20120620_00261_st  Ksd034@ëdadeDÓ?`ßS@€EŒæá=lf?FP?øQìh¾œ¬EŒý®Cè±HC•öÉAˆ'=ë|ô                  ÀÀøÀÀ€Aˆ'?½ož€	­*û>Àv20120620_00263_st  Ksd034@ëdahL?c «@€EŠd¤=‹"ˆ>Šs_?ٙšf¾/E‰ÃD³4ÕC•"A‡->
n                  ÀÀøÀÀ€A‡-?Á­Â@	­*û>Àv20120626_00319_st  Ksd034@ëe#;‰[?\?y@€E"½Ã='>p                  ÀÀøÀÀ€Àø	­*û>Àv20120626_00321_st  Ksd034@ëe#>ÜÚ6?Qe@€E"û¸=‰0L>#@záe¾ÒòE…gšD³ ZC•:=Aˆ5°> *ã                  ÀÀøÀÀ€Aˆ5°?Ä\`	­*û>Àv20120701_00098_st  Ksd034@ëeÀ Ô?@€E­ËÃ=×¼">ƛç@dzáj¾˜bE¬ó®CèˆÕC•¤{A‰>n¿L                  ÀÀøÀÀ€A‰?Í×é€	­*û>Àv20120701_00100_st  Ksd034@ëeÀ(NÔ?
¶@€E­(ì=ӘÈ@F@Y™še¾'hsE¬•šD³9C•TþA‰þ>LÓI                  ÀÀøÀÀ€A‰þ?ɚi 	­*û>Àv20120701_00362_st  Ksd034@ëe¸ÑÃ,?Ú?@€E¤M…>´¶?—Â@
=j¾š¬E¥¯ìCèãC•ß;Aˆz>	J                  ÀÀøÀÀ€Aˆz?Á#‰@	­*û>Àv20120701_00364_st  Ksd034@ëe¼wõ°?g\@€E¤ð=û'?-~L@@f¾\)E¦êáD³C•ÔÝA‡ê¨>*Ë?                  ÀÀøÀÀ€A‡ê¨?ÅYgà	­*û>Àv20130623_00928_st  Ksd034@ë'ií7€Ë?`Zš@€Eh¿3=Ž¥                  ÀÀøÀÀ€Àø	­*û>Àv20130623_00930_st  Ksd034@ë'ið8'?E×}@€Ei·®=l]‰                  ÀÀøÀÀ€Àø	­*û>Àv20130626_00799_st  Ksd034@ë'Ç:?Kâç@€EäÍ=i²Ð                  ÀÀøÀÀ€Àø	­*û>Àv20130626_00801_st  Ksd034@ë'ÇE°?="@€E'¸=^ãp                  ÀÀøÀÀ€Àø	­*û>Àv20130627_00620_st  Ksd034@ë'ãÛó÷?^Ñ@€E‡kR=ÈF2                  ÀÀøÀÀ€Àø	­*û>Àv20130627_00622_st  Ksd034@ë'ãß//Ã?æ@€E‡ö=îB«                  ÀÀøÀÀ€Àø	­*û>Àv20130630_00594_st  Ksd034@ë"C}C£?£¬@€E}Bö=kC@$™b@3×
f¾'ë…E~CçæfC•cTA‹ƒ>M.ò                  ÀÀøÀÀ€A‹ƒ?É¥Þ@	­*û>Àv20130630_00596_st  Ksd034@ë"C&t"¦?-:@€E|ç=ÜrH                  ÀÀøÀÀ€Àø	­*û>Àv20130701_00627_st  Ksd034@ë"eï¨Å?$†@€E‰Q×=·"                  ÀÀøÀÀ€Àø	­*û>Àv20130701_00629_st  Ksd034@ë"e	®Õk?Ò@€E‰C®=Ø                  ÀÀøÀÀ€Àø	­*û>Àv20130713_00553_st  Ksd034@ë"ãM¶·b?+º@€E'S='ÝÄ                  ÀÀøÀÀ€Àø	­*û>Àv20130713_00555_st  Ksd034@ë"ãPòpö?&ßM@€E'ƒÍ=I                  ÀÀøÀÀ€Àø	­*û>Àv20130722_00062_st  Ksd034@ë•ÿd·J?˜ÑÊ@€EŽá=Y˜‰                  ÀÀøÀÀ€Àø	­*û>Àv20130722_00064_st  Ksd034@ë•ÿgP@à?¡¦Ù@€EŒQf=[Ø                  ÀÀøÀÀ€Àø	­*û>Àv20130722_00356_st  Ksd034@ë–û¥óo?ij*@€EGfR=Ž9                  ÀÀøÀÀ€Àø	­*û>Àv20130722_00358_st  Ksd034@ë–ÿb0w?Éý.@€EFúÍ=WÜø                  ÀÀøÀÀ€Àø	­*û>Àv20130724_00097_st  Ksd034@ë–@&—?AR@€E›Õ=…‰d                  ÀÀøÀÀ€Àø	­*û>Àv20130724_00099_st  Ksd034@ë–@)<ßÚ?JÔá@€EœD\=i²°                  ÀÀøÀÀ€Àø	­*û>Àv20130727_00362_st  Ksd034@떢s+{"?+mé@€E©Ã=ˆ#ˆ                  ÀÀøÀÀ€Àø	­*û>Àv20130727_00364_st  Ksd034@떢vÑý?$;@€E©2H=¦Òè                  ÀÀøÀÀ€Àø	­*û>Àv20130727_00506_st  Ksd034@떣ٰ€;?n\@€E£Ô=´Œ                  ÀÀøÀÀ€Àø	­*û>Àv20130727_00508_st  Ksd034@떣ÜëBÚ?`­Y@€E¤šH=v˜                  ÀÀøÀÀ€Àø	­*û>Àv20130728_00338_st  Ksd034@ë–ÁÕd€³?»Ÿ@€E©å=>å/£@L(ög¾k…E©$¸CçšáC•eãA‹d:>€,
                  ÀÀøÀÀ€A‹d:?Ё@	­*û>Àv20130728_00340_st  Ksd034@ë–Á؜©™?Š¶@€E«3=š¦à                  ÀÀøÀÀ€Àø	­*û>Àv20130804_00158_st  Ksd034@뗟âãª_?#G=@€E£¤=½§0?ª;#@O\)g¾¡G®E£$CèC•wA‰»>\Æ                  ÀÀøÀÀ€A‰»?˂8À	­*û>Àv20130804_00160_st  Ksd034@뗟æ\`(?#A@€E¢¶=Ío²                  ÀÀøÀÀ€Àø	­*û>Àv20130804_00614_st  Ksd034@뗣̴y?5=3@€E™:=€OØ                  ÀÀøÀÀ€Àø	­*û>Àv20130804_00616_st  Ksd034@뗣А±i?1×@€E˜Š=…çü                  ÀÀøÀÀ€Àø	­*û>Àv20130804_00806_st  Ksd034@뗥]W´r??±‹@€E™ë)={Úa                  ÀÀøÀÀ€Àø	­*û>Àv20130804_00808_st  Ksd034@뗥`"?h?IyÛ@€E™ö×=[_                  ÀÀøÀÀ€Àø	­*û>Àv20130805_00268_st  Ksd034@ë—ÁÈ²a?ď§@€E¢å¸={bØ                  ÀÀøÀÀ€Àø	­*û>Àv20130805_00270_st  Ksd034@ë—Á…+É?Ë+Q@€E£d{=q:À                  ÀÀøÀÀ€Àø	­*û>Àv20130806_00349_st  Ksd034@ë—â?¹e?>dŠ@€E£_š=¥6Ì                  ÀÀøÀÀ€Àø	­*û>Àv20130806_00351_st  Ksd034@ë—âC&*Œ?>º½@€E£±š=ŒG¬                  ÀÀøÀÀ€Àø	­*û>Àv20130807_00245_st  Ksd034@똖Â3í?Hæ@€EŽõ=4P                  ÀÀøÀÀ€Àø	­*û>Àv20130807_00247_st  Ksd034@똚%…¡?bF@€EÅ×=Å'È@ÖîØ@
=e¾ß;EU\D²áÓC–›ÇAˆ'G>Gby                  ÀÀøÀÀ€Aˆ'G?ÈìO 	­*û>Àv20130815_00153_st  Ksd034@뙆ãNn?Ôå@€EµH
=¤ˆ                  ÀÀøÀÀ€Àø	­*û>Àv20130815_00155_st  Ksd034@뙊‰–l?ÔR@€Eµ¬…=ÉO÷                  ÀÀøÀÀ€Àø	­*û>Àv20130816_00070_st  Ksd034@ë™|¿Sh?1@€E§æR=œ‡Ü                  ÀÀøÀÀ€Àø	­*û>Àv20130816_00072_st  Ksd034@뙀$¨?@€E§Û\=•4                  ÀÀøÀÀ€Àø	­*û>Àv20130817_00076_st  Ksd034@ë™?ŔIN?Œ"@€EÚúR="ßð                  ÀÀøÀÀ€Àø	­*û>Àv20130817_00078_st  Ksd034@ë™?ÈùH?¤ì@€EÛ~…=~p                  ÀÀøÀÀ€Àø	­*û>Àv20130817_00364_st  Ksd034@ë™B@ßQ?J>@€E¼«==zÇá                  ÀÀøÀÀ€Àø	­*û>Àv20130817_00366_st  Ksd034@ë™BCû¢£?wE@€E¼7
=‰n|                  ÀÀøÀÀ€Àø	­*û>Àv20130818_00166_st  Ksd034@ë™`*_k?"‡Ä@€E¤—\=e§è                  ÀÀøÀÀ€Àø	­*û>Àv20130818_00168_st  Ksd034@ë™`-ÇÎá?;ª@€E¤›ö=ã°Ø                  ÀÀøÀÀ€Àø	­*û>Àv20140711_00109_st  Ksd034@ëÂ?fæ?<öh@€E¤µ)=q}G                  ÀÀøÀÀ€Àø	­*û>Àv20140711_00111_st  Ksd034@ëÂ?ÅÀ
Í?4vÈ@€E¥t=³ø                  ÀÀøÀÀ€Àø	­*û>Àv20140711_00829_st  Ksd034@ëÂF.x8?3b´@€E‹×=Ó6Ë                  ÀÀøÀÀ€Àø	­*û>Àv20140711_00831_st  Ksd034@ëÂFºß:?+ÿ!@€EŠËR=h´'                  ÀÀøÀÀ€Àø	­*û>Àv20140807_00065_st  Ksd034@ëşÌ;¢˜?3D"@€E¡P==<˜‰                  ÀÀøÀÀ€Àø	­*û>Àv20140807_00067_st  Ksd034@ëşϠâ8?&p˜@€E¡Ô3=_ë                  ÀÀøÀÀ€Àø	­*û>Àv20140807_00161_st  Ksd034@ëÅ Ëz&ã?lôú@€E¢-¤>ÿ0                  ÀÀøÀÀ€Àø	­*û>Àv20140807_00163_st  Ksd034@ëŠχҝ?`90@€E¢¢H=ց·                  ÀÀøÀÀ€Àø	­*û>Àv20140818_00205_st  Ksd034@ëÇ
ÝcH?/&@€E§Á=¦¸                  ÀÀøÀÀ€Àø	­*û>Àv20140818_00207_st  Ksd034@ëÇA¶¯?$¡™@€E§¿3=†~€                  ÀÀøÀÀ€Àø	­*û>Àv20140818_00301_st  Ksd034@ëÇ7?ÏL@€E¨è
=" @ªä@^¸Rh¾"t¼E©
CÊNwC–ZÁA‰=›>SZƒ                  ÀÀøÀÀ€A‰=›?ÊkP`	­*û>Àv20140818_00303_st  Ksd034@ëÇñÿ0ø?$Ü@€E©^H=–'H                  ÀÀøÀÀ€Àø	­*û>Àv20140818_00349_st  Ksd034@ëÇV!4X?ä²@€E®¹…=qx                  ÀÀøÀÀ€Àø	­*û>Àv20140818_00351_st  Ksd034@ëÇYŠ:V?…­@€E®øH=h9(                  ÀÀøÀÀ€Àø	­*û>Àv20140818_00397_st  Ksd034@ëǺÛö?k@€E¬Ú{=xA                   ÀÀøÀÀ€Àø	­*û>Àv20140818_00399_st  Ksd034@ëǾ~Á?ûø@€E¬7
=šf,                  ÀÀøÀÀ€Àø	­*û>Àv20150228_00484_st  Ksd034@ëßKã\pÄ?Œ]j@€Eá
='m                  ÀÀøÀÀ€Àø	­*û>Àv20150228_00486_st  Ksd034@ëßKçqÎÏ?†"@€Ex3="àe                  ÀÀøÀÀ€Àø	­*û>Àv20150723_00397_st  Ksd034@ëñc	Š?-ïâ@€EŒa=oËç                  ÀÀøÀÀ€Àø	­*û>Àv20150723_00399_st  Ksd034@ëñcYJÊ?©@€EŒ=lR?                  ÀÀøÀÀ€Àø	­*û>Àv20150723_00445_st  Ksd034@ëñccÊåÂ?.°S@€EŠˆÃ=Ržp                  ÀÀøÀÀ€Àø	­*û>Àv20150723_00447_st  Ksd034@ëñcgøòÆ? èg@€EŠá)=pH                  ÀÀøÀÀ€Àø	­*û>Àv20150723_00493_st  Ksd034@ëñc¿3¼Æ?8Âh@€Eˆä3=fxG                  ÀÀøÀÀ€Àø	­*û>Àv20150723_00495_st  Ksd034@ëñcÂzcs?1ƒV@€E‰0ì=‰zè                  ÀÀøÀÀ€Àø	­*û>Àv20150723_00541_st  Ksd034@ëñdŠª>?-²@€Eƒ¡="Tœ                  ÀÀøÀÀ€Àø	­*û>Àv20150723_00543_st  Ksd034@ëñd!Âþ?.¸@€Eƒêf=Zï                  ÀÀøÀÀ€Àø	­*û>Àv20150813_00205_st  Ksd034@ëô°«û?4ÊêA F_"=Œz$@Bê‰@Aë…h¾Š=qFÊÃCç81C"AŒ>>)qÎ                  ÀÀøÀÀ€AŒ>?Å.9À	­*û>Àv20150813_00207_st  Ksd034@ëô·6¡?'+A FWÒ="ºP?]uß@^{e¾'hsFŒD²ÞéC•}'AŽ
œ>1Ø                  ÀÀøÀÀ€AŽ
œ?Æ"û	­*û>Àv20160713_00057_st  Ksd034@ìßJkÞö?gt"@€E€Ã=ÎA                  ÀÀøÀÀ€Àø	­*û>Àv20160713_00059_st  Ksd034@ìßMÔ©æ?rJ\@€E€@š=åu¦                  ÀÀøÀÀ€Àø	­*û>Àv20170621_00642_st  Ksd034@ìHÃÕöòe?pûú@€EŒ‡f=‡Ü4                  ÀÀøÀÀ€Àø	­*û>Àv20170621_00644_st  Ksd034@ìHÃÙ@¾a?wI>@€E
\=Šä¨                  ÀÀøÀÀ€Àø	­*û>Àv20170621_00738_st  Ksd034@ìHċl•U?&°@€E‹Å3=²-Ô                  ÀÀøÀÀ€Àø	­*û>Àv20170621_00740_st  Ksd034@ìHώþá?h@€E‹ûf="€                  ÀÀøÀÀ€Àø	­*û>Àv20180511_00718_st  Ksd034@ìqEF+÷?šÌ@€E§{š=òzq                  ÀÀøÀÀ€Àø	­*û>Àv20180511_00720_st  Ksd034@ìqEI:K€?¦R@€E§ƒ=Þu¡                  ÀÀøÀÀ€Àø	­*û>Àv20180511_01150_st  Ksd034@ìqH¬+|°?‰>¸@€Ež\®=[Ó¿                  ÀÀøÀÀ€Àø	­*û>Àv20180511_01152_st  Ksd034@ìqH¯ef?‰X,@€Ež`H=Ó1ø                  ÀÀøÀÀ€Àø	­*û>Àv20180513_00601_st  Ksd034@ìqŠ`6*?q0–@€E¤{=‡,                   ÀÀøÀÀ€Àø	­*û>Àv20180513_00603_st  Ksd034@ìqŠcрç?v#Ô@€E£õ×=R"                  ÀÀøÀÀ€Àø	­*û>Àv20180524_01105_st  Ksd034@ìrèõ¥‰?Kêr@€E­v{=RMˆ                  ÀÀøÀÀ€Àø	­*û>Àv20180524_01107_st  Ksd034@ìrèøñ¾t?3g@€E­Ï=n"`                  ÀÀøÀÀ€Àø	­*û>Àv20190807_00901_st  Ksd034@ì©æ­Q‡?"".@€E¾ì=¥üä                  ÀÀøÀÀ€Àø	­*û>Àv20190807_00903_st  Ksd034@ì©æ©Å·?¤@€Eàì=K§8                  ÀÀøÀÀ€Àø	­*û>Àv20190811_00899_st  Ksd034@ìªe‹@T?WR¾@€Ev]H=[òà                  ÀÀøÀÀ€Àø	­*û>Àv20190811_00901_st  Ksd034@ìªeŽ6y?>´@€Eu_3='÷\                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_67_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2679 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:34
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="61">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:37">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                   61 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:34' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	/ö£1®v20100421_01159_st  Ksd151@댌õQ%?$A Fû=¸¬ðv20100421_01159_stAG®<#×
?Ñʁ:A,RÁA?à	/ö£1®v20100511_00812_st  Ksd151@ë¶öÍ?AiEA F7™=="¼v20100511_00812_stA<#×
?ѷԁR»ÐÁA
—?à	/ö£1®v20100606_00479_st  Ksd151@ëG¶1*?R.aA Fd½>O?.v20100606_00479_stA Å<#×
?¸Í;("9¤ÁAJ?à	/ö£1®v20100626_00647_st  Ksd151@ë	ÆûŒˆ?G§QA EùR×=yk¯v20100626_00647_stA
¶F<#×
?ÊjûTDÁA
V?à	/ö£1®v20100819_00360_st  Ksd151@ë"¿C'?*øÿ@€Eö=âPøAP Ais¾³¶F
E¡D¸CÂ8RDÌÆv20100819_00360_stA!\)<#×
?ÁOÚ§&MÁA!\)?Ð	/ö£1®v20100825_00392_st  Ksd151@ëD‰bÊ{?/à$@€E'€ì=ÏÇ)B,¬A…¸r¾»dZ
E—oC¸~DÊÓ}v20100825_00392_stA'?}<#×
?¹Ÿ£íÂR激A'?}?à	/ö£1®v20110723_00545_st  Ksd151@ë:ÆÄÔ»"?»)@€E§‡
=¤ÜX="¬?B\r¾»dZ
E§êáCÅýPDÆ¿#AB t<œºv20110723_00545_stABƒ<#×
?°ÞëÉU¿€AB t?"—AÀ	/ö£1®v20110726_00675_st  Ksd151@ë;&¸'ˆƒ?F˜ë@€EŸ®=ÅÊü<ýè_@33v¾¥ãT
EŸÄRC·ýÓDʖ‡AA	÷<–cìv20110726_00675_stA@´9<#×
?´Ó|‰²h¿€AA	÷?'Ì}€	/ö£1®v20110806_00415_st  Ksd151@ë<ƒ˜ê7?;¹@€E›]H="§`=—7,@(Qìs¾§ïž
E¼C·¼DʘACýO<"ù›v20110806_00415_stAC²-<#×
?¯07¼9-¿€ACýO?'Ÿ3`	/ö£1®v20110822_00279_st  Ksd151@ë>C-Ò ?ªìé@€EƒÓ=p—0<÷N3?#×
q¾µÂ
E"ˆ{CÆLDƺ-A9~µ<¬¯v20110822_00279_stA9P<#×
?°ÞëÉU¿€A9~µ?••ñà	/ö£1®v20110829_00143_st  Ksd151@ë?`™OœË?5!ü@€Eˆ×='¡o>P¾'@¸t¾»dZ
E"qìC·DÊ@¤A7Bè<«©
v20110829_00143_stA7KÇ<#×
?¹Ÿ£íÂR激A7Bè?•u! 	/ö£1®v20120611_00730_st  Ksd151@ëcG"£8T?)¼…@€Ei÷ì=‡	?%Õ@zás¾¸Ôþ
Em({CÆ7LDÇ	yAOÇn<‡îK                  ÀÀøÀÀ€AOÇn?ýÉ`	/ö£1®v20120617_00708_st  Ksd151@ëdM×ê?/7@€EmúÍ=£3">óšX?Ç®t¾ž¸R
Ej×CÆßDÇsATÌO<€VT                  ÀÀøÀÀ€ATÌO?
ʀ	/ö£1®v20120626_00239_st  Ksd151@ëe"iâÎ?œQ@€E…=ö=ÂÔà=s™¿>ð£×p¾²-
E"*fCÆ|)DÇb-ATú=	GÙ                  ÀÀøÀÀ€ATú?¡(û 	/ö£1®v20120703_00308_st  Ksd151@ëflïí>ó~Š@€Eoô¤=–j}>4·¥@'®t¾˜"u
EoCÅç+DǦAUã<ࠊ                  ÀÀøÀÀ€AUã?œ@	/ö£1®v20120705_00271_st  Ksd151@ëf@†¢?)Z@€Er¡Ã=¦Š"?³ìv?˅s¾Ão
EqàCÅO¾DÇAUx<"i                  ÀÀøÀÀ€AUx?
 	/ö£1®v20120706_00246_st  Ksd151@ëfaŠƒÇJ?@€E‡6)=ˆ>fo´@R\o¾¤Ý/
E‡òáCŸ"DÇ*ÙAUºÊ<ç)!                  ÀÀøÀÀ€AUºÊ?œå$ 	/ö£1®v20120707_00330_st  Ksd151@ëf'fûÍ?@€Ez==•Ü?ݘ@"\s¾šŸ¾
Ez×CÅÔþDÆð¼AUQ(<­©c                  ÀÀøÀÀ€AUQ(?•µ,`	/ö£1®v20120717_01093_st  Ksd151@ëgÇQ*tÉ? 	(@€E¨­á=§c"?ºîÕ@p¾µ?}
E¬;\CƱhDÆØsAVÕ§<Ã%Û                  ÀÀøÀÀ€AVÕ§?˜d»`	/ö£1®v20130626_00863_st  Ksd151@ë'Ç͐?TM¹@€Erœ==n`?>?&ffq¾®—
Ew&fCƔ{DÇ‹AbC†<bÀ                  ÀÀøÀÀ€AbC†?ŒXÀ	/ö£1®v20130629_00684_st  Ksd151@ë"$ÊL¿Ì?—V@€Enf)=‰p?,'Œ?æffn¾²-
En+3CÆÆDÇgLAc…d<ŸèW                  ÀÀøÀÀ€Ac…d?"ý
à	/ö£1®v20130630_00562_st  Ksd151@ë"Bá)pg?)I@€Ez*¤="nä?X#È?¢\p¾¢Ðå
E}
CÆ@bDǂÁAc6Å<°øÝ                  ÀÀøÀÀ€Ac6Å?– 	/ö£1®v20130712_00553_st  Ksd151@ë"Ä}ôó?~Ü@€EŠ@H=yKX?1'?p¤o¾§l‹
E‰ÔfCƚ^DÇeHAb£;<˜ŸG                  ÀÀøÀÀ€Ab£;?"èà	/ö£1®v20130723_00082_st  Ksd151@ë–#òŽR?WK"@€E"ç\=†ˆ?Œšù?xQìn¾¶È´
EƒÓ×CÆvDÇCLAd|â<¼‹…                  ÀÀøÀÀ€Ad|â?—'p 	/ö£1®v20130806_00221_st  Ksd151@ë—á/Sš‡?7î4@€E§H=…³h?`Ëñ?‹…l¾½ó¶
E§¯šCƝ²DnjRAd§r<"l                  ÀÀøÀÀ€Ad§r?'€Í€	/ö£1®v20130807_00165_st  Ksd151@ë˜ðD[O?QK@€EŽš=ÅQí<¶(G?:áHo¾»dZ
E˜CÇj^DǗ#Ae¿<Œ£º                  ÀÀøÀÀ€Ae¿?'"w@	/ö£1®v20130807_00597_st  Ksd151@똌ß6‡?9´Ù@€E"û)="Ä>.Ñ`? p¾Û¥ã
E™LöCƟ¾DÇ/AdÍñ<¾~Ç                  ÀÀøÀÀ€AdÍñ?—ÏØà	/ö£1®v20130808_00286_st  Ksd151@ë˜!Ð8aÆ?<ÉÑ@€Ež…=D"§?Ž$'?"zál¾®{
E¡
®Cƶ%Dǟ–Ae-—<¾³                  ÀÀøÀÀ€Ae-—?—Àö`	/ö£1®v20130808_00574_st  Ksd151@ë˜$Ešß?T7:@€E"Æ=¥ ?'n§?LÌÍp¾±©ü
E‡–=CƌîDÇEÛAed/<†¶=                  ÀÀøÀÀ€Aed/?ÖÇ 	/ö£1®v20130809_00413_st  Ksd151@ë˜B®±"á?1@€E…Mì=H† ?	d?(õÃp¾ÊÀƒ
E†¾=CljDÇ®Acä<ò+>                  ÀÀøÀÀ€Acä?žEgÀ	/ö£1®v20130810_00366_st  Ksd151@ë˜bh-?2¤@€E¨¶=bÔG@t|Æ?™™šm¾µ?}
E«X{CÆØöDdžúAfaj<Øë                  ÀÀøÀÀ€Afaj?›`	/ö£1®v20130817_00188_st  Ksd151@ë™@ºv?À@€EÌÉ=u¨>*¬?´záq¾˜"u
EËû®CÆàƒDÇ¢Acíê<¡ô¦                  ÀÀøÀÀ€Acíê?">"À	/ö£1®v20130819_00156_st  Ksd151@뙃Èѕ‰?-¿è@€E¡k="á¨>	¬?J=qq¾¡ÊÁ
E¡\ÍCÆCTDÇ)XAeøË<Ç}                  ÀÀøÀÀ€AeøË?"¸ï 	/ö£1®v20130820_00322_st  Ksd151@뙡ÃËìÓ?"®@€E¬QÍ="ó°=|+0?™™šn¾¬‹D
E¬&)CƋ…DÇbAgba<œúÓ                  ÀÀøÀÀ€Agba?"ŸZ`	/ö£1®v20130820_00610_st  Ksd151@뙤<~6?#"·@€E *=LÐ?!ª–?¨õÃp¾£Sø
E¢/
CÆ°åDÇIqAdÚ<þc                  ÀÀøÀÀ€AdÚ?ŸÃŒ`	/ö£1®v20130821_00338_st  Ksd151@ë™Áù¥³X?+â¦@€E ß{=šRà?,ƒi?\p¾Ã•
E£#3CƧ+DÇMªAc¼ë<²                   ÀÀøÀÀ€Ac¼ë?–Oô	/ö£1®v20130822_00417_st  Ksd151@ë™âRÇ,û?-%ò@€E–ºÍ=…aH>ô†«?B\p¾ A‰
E—QqCÆaDÇ9üAdá<€i…                  ÀÀøÀÀ€Adá?
0 	/ö£1®v20130901_00118_st  Ksd151@ë›î??g 	@€E¤ÐÍ=§@@¿7?Š=qo¾¶È´
E¤ ¸CÆ\)DǐþAc;L=Ú¥                  ÀÀøÀÀ€Ac;L?»@ô 	/ö£1®v20130901_00286_st  Ksd151@ë›!d	?Sg{@€E¥½=¤Y€?Çó­?5o¾¦ff
E§P=CÆ®5DÇFÑAcL¹<¢*³                  ÀÀøÀÀ€AcL¹?"EV`	/ö£1®v20130901_00574_st  Ksd151@ë›#Ã뗓?p¡'@€Eœ³{=†È@
,¢?Tzáp¾œ¬
EŸùÃCƓuDÇ-¢AdÔ<ñÊw                  ÀÀøÀÀ€AdÔ?ž9Nà	/ö£1®v20130902_00104_st  Ksd151@ë›@Rô~Â?2E§@€E˜^f=T/°=Ú=0?aG®l¾¢MÓ
E˜ÌCÆo;DÇpAcsZ<‡Èº                  ÀÀøÀÀ€AcsZ?ù@	/ö£1®v20140808_00130_st  Ksd151@ëÅÀV'ò†?'§@€E¢YR=w	p?ŒG0?}p¤q¾²°!
E ôáC¨ªDǧçAk¤J=È                  ÀÀøÀÀ€Ak¤J?¢Y@	/ö£1®v20140808_00178_st  Ksd151@ëÅÀÏ&Ca?6‡)@€Epš=Žlœ@‹©?šáHq¾šŸ¾
EšXRC¨AHDǪ=Akñ<µÛ                  ÀÀøÀÀ€Akñ?–£Û`	/ö£1®v20140808_00322_st  Ksd151@ëÅÂ,ŠÕ? 
@€E—…3='f@@-?Ï\)p¾Å¸
E—k3C¨'®DÇx{AkG<âMÞ                  ÀÀøÀÀ€AkG?œI»À	/ö£1®v20140813_00260_st  Ksd151@ëÆaŽ…?6¥@€E¢ò¸=Kåp?¤Î)?Æffq¾¹X
E¡'C¨xÕDǸ¬Al¸<àŃ                  ÀÀøÀÀ€Al¸?œ°`	/ö£1®v20140817_00273_st  Ksd151@ëÆá|¿y?9úü@€EµK×=l;>Ÿ§à?s33n¾§ïž
E³­qC¨AìDǕ²Agâ <¢l"                  ÀÀøÀÀ€Agâ ?"M'`	/ö£1®v20140820_00092_st  Ksd151@ëÇ@®Ùœ¿?B&@€E "R=v™—?Gðt?‡®o¾£Sø
E…C¨8ÕDǍAj²»<¾i                  ÀÀøÀÀ€Aj²»?"·Í 	/ö£1®v20140820_00188_st  Ksd151@ëÇAzÉ1?-ÚÛ@€Ez×=m>ÛÞ?Š=qq¾®—
E›âáC§ÄZDÇAAiŒ;<³jD                  ÀÀøÀÀ€AiŒ;?–mH€	/ö£1®v20140821_00221_st  Ksd151@ëÇ`Ý^ų?0H@€E¶à=u–=ú†‰? p¾«…
E´G3C¨)DǹìAgAæ<µQ(                  ÀÀøÀÀ€AgAæ?–ª%	/ö£1®v20150519_00733_st  Ksd151@ëéGê?I"\@€E¡‡Ã=]±?·˜¿?‡®l¾¢Ðå
Eœ°¸CÇ…DǗÇAkÑ+<ì¨                  ÀÀøÀÀ€AkÑ+?€u	/ö£1®v20150725_00437_st  Ksd151@ëñ£Hݔp?Aœ@€E¥¯š=fÿ?Äûƒ?p¤q¾Ÿ¾w
E¥ó®CÅó¶DÇ[ÏAoŸU<Ðgê                  ÀÀøÀÀ€AoŸU?šý@	/ö£1®v20150727_00233_st  Ksd151@ëñäÉëPÆ?NPA FBÝa=Kø>"Êþ?Tzár¾ž¸R
FE¤CÅ©ºDÆõËAmå?<•Èå                  ÀÀøÀÀ€Amå??'¹ 	/ö£1®v20150728_00029_st  Ksd151@ëòBê0
?œc?@€E¬ãH=µŸô=ù:?³33q¾©ûç
E¬záCÅØRDǬAnˆ=…H`                  ÀÀøÀÀ€Anˆ?°©	/ö£1®v20150728_00125_st  Ksd151@ëò2)Bš?xïù@€E–ÞH=QP7?Ø?hõÃr¾ª~ú
E–$áCÅƨDÆÿÇAká=${                  ÀÀøÀÀ€Aká? d`	/ö£1®v20160714_00029_st  Ksd151@ìÿ|Póã?!˜@€EgTR=¶D?\âø?xQìq¾¨õÃ
EgCÅÚÁDǗ×At(<ã%                  ÀÀøÀÀ€At(?œd¯à	/ö£1®v20170621_01042_st  Ksd151@ìHÇ
Š¤?oo@€EŒÆ==SÕW@aº'?¼(ö^¾¤Z
EŽ'CÆ(öDÇ_ÇAå¸=­Þ<                  ÀÀøÀÀ€Aå¸?µ»Ç€	/ö£1®v20170622_00228_st  Ksd151@ìHàäe#?;um@€E±4Í=X ?°"±?ï\)a¾¨õÃ
E³Æ¤CÆ#DÇÉìA€ |=»J
                  ÀÀøÀÀ€A€ |?·iA 	/ö£1®v20180508_00773_st  Ksd151@ìpìG³…?‡cã@€E§…=C©Ñ?")O?˅o¾³33
E¦"öCÆ=²DÇAªAý¹=Ī•                  ÀÀøÀÀ€Aý¹?¸•R 	/ö£1®v20180513_00761_st  Ksd151@ìq‹š‹fÑ?gs@€E¸Y¸=                  ÀÀøÀÀ€Àø	/ö£1®v20180524_00785_st  Ksd151@ìræcP!V?B©@€E·f=ª-p?ë\@£×r¾«
Eµ'CÆ)šDÇ°îA'Ck=›[ø                  ÀÀøÀÀ€A'Ck?³k	/ö£1®v20190812_00821_st  Ksd151@쪅¶nüã?‹Ù@€EŒ¸Í=ª¨?#mÜ?˅t¾®—
EŒŠRCÇ81DÈTA'Ës>¬ò                  ÀÀøÀÀ€A'Ës?•ž@

==> anc/pub_raw/L222_68_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:34
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="134">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:38">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  134 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:34' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	U(]ÔFv20100329_00728_st  Ksd112@êþ¬Ž‡Å?JwÜ@€E›=ùU.                  ÀÀøÀÀ€Àø	U(]ÔFv20100329_00730_st  Ksd112@êþ¬'"Fý?>6\@€Eœ=Áü                  ÀÀøÀÀ€Àø	U(]ÔFv20100421_01091_st  Ksd112@닦Ã""?%8·A F2.=²þÄ                  ÀÀøÀÀ€Àø	U(]ÔFv20100421_01093_st  Ksd112@달²ÖW?$ÒÌA FÞR=¸, AÓS@C×
h¾"zá
FË3D2_}D‹"DAz&>@Õ                  ÀÀøÀÀ€Az&?Èú 	U(]ÔFv20100511_00744_st  Ksd112@ë
#XJ?1ÿA F8î>!¨4                  ÀÀøÀÀ€Àø	U(]ÔFv20100511_00746_st  Ksd112@ë
:ÿ/?-¦ßA F9M¸>"´                  ÀÀøÀÀ€Àø	U(]ÔFv20100606_00411_st  Ksd112@ëF—fäf?]¯ŠA F@½=äKƒ                  ÀÀøÀÀ€Àø	U(]ÔFv20100606_00413_st  Ksd112@ëF¢Ýæ?WWA F'È>ià                  ÀÀøÀÀ€Àø	U(]ÔFv20100626_00579_st  Ksd112@ë	Åã'ìY?cˆ¢A Eó÷Í=Ò'                  ÀÀøÀÀ€Àø	U(]ÔFv20100626_00581_st  Ksd112@ë	ÅêçŠ=?e…NA Eòd=åü                   ÀÀøÀÀ€Àø	U(]ÔFv20110510_00673_st  Ksd112@ë1Šµ[?BY@€E¬l®=Šd¤                  ÀÀøÀÀ€Àø	U(]ÔFv20110510_00675_st  Ksd112@ë1ŠWZ?GGQ@€E¬Q…=±ïä                  ÀÀøÀÀ€Àø	U(]ÔFv20110513_00527_st  Ksd112@ë1ꉛµ(?rÙ@€E¡Ç3= ¤                  ÀÀøÀÀ€Àø	U(]ÔFv20110513_00529_st  Ksd112@ë1êŒö¾8?Zý@€E£{=žÆˆ                  ÀÀøÀÀ€Àø	U(]ÔFv20110514_00911_st  Ksd112@ë2
¹rL¤?n§@€E©®>ùa                  ÀÀøÀÀ€Àø	U(]ÔFv20110514_00913_st  Ksd112@ë2
¼´ì†?HÇ	@€E¨à¤>Ú                  ÀÀøÀÀ€Àø	U(]ÔFv20110515_01038_st  Ksd112@ë2,&šôc?	î;@€EŸùÍ=¾¢'                  ÀÀøÀÀ€Àø	U(]ÔFv20110515_01040_st  Ksd112@ë2,)ósÖ?ï‹@€E )¤=¶)°                  ÀÀøÀÀ€Àø	U(]ÔFv20110529_00640_st  Ksd112@ë3êt´h?%›Ð@€Eّ
=¯(                  ÀÀøÀÀ€Àø	U(]ÔFv20110529_00642_st  Ksd112@ë3êwÌOy?ÅP@€Eـq=âu%                  ÀÀøÀÀ€Àø	U(]ÔFv20110821_00590_st  Ksd112@ë>bt>:ù?yù•@€Et=ãÑu                  ÀÀøÀÀ€Àø	U(]ÔFv20110821_00592_st  Ksd112@ë>bw«M ?~*•@€Es¯
>                  ÀÀøÀÀ€Àø	U(]ÔFv20110905_00404_st  Ksd112@ë@B…3Ëß?&[@€EŒ
=ˆ`                  ÀÀøÀÀ€Àø	U(]ÔFv20110905_00406_st  Ksd112@ë@BˆÛ5Æ?#½¼@€EŒ3H=¾Œ                  ÀÀøÀÀ€Àø	U(]ÔFv20111005_00109_st  Ksd112@ëD>Ìéþ?#¦â@€E¦XH= lL                  ÀÀøÀÀ€Àø	U(]ÔFv20111005_00111_st  Ksd112@ëDAïôš?  ù@€E¥Ò×=ÏÏø                  ÀÀøÀÀ€Àø	U(]ÔFv20120626_00183_st  Ksd112@ëe!Î6)?wo°@€E‹bÍ=ˆÑø                  ÀÀøÀÀ€Àø	U(]ÔFv20120626_00185_st  Ksd112@ëe!їý?WLX@€E‹[á=d°¨                  ÀÀøÀÀ€Àø	U(]ÔFv20120702_00111_st  Ksd112@ëeá<à?i
K@€E'eö=úÃ"                  ÀÀøÀÀ€Àø	U(]ÔFv20120702_00113_st  Ksd112@ëeá'•¿?XÒç@€E'î¤=÷Ú                  ÀÀøÀÀ€Àø	U(]ÔFv20120703_00036_st  Ksd112@ëf?`R¦?2xÒ@€E"j=Ðt
                  ÀÀøÀÀ€Àø	U(]ÔFv20120703_00038_st  Ksd112@ëfBè¨ ?/¸7@€E'Û×=¨\                  ÀÀøÀÀ€Àø	U(]ÔFv20120704_00052_st  Ksd112@ëfÚ$ª?MÍd@€Eœß3>	TW                  ÀÀøÀÀ€Àø	U(]ÔFv20120704_00054_st  Ksd112@ëf݉c?K‹H@€E
…=ÕYc                  ÀÀøÀÀ€Àø	U(]ÔFv20120705_00071_st  Ksd112@ëf?ñÝS?_ò@€E‹ì=‰0<                  ÀÀøÀÀ€Àø	U(]ÔFv20120705_00073_st  Ksd112@ëf?&Ëq?†Mé@€EŒ>=¬›=                  ÀÀøÀÀ€Àø	U(]ÔFv20120706_00286_st  Ksd112@ëfaÖîS°?÷û@€E‡+ì=¨ýˆ                  ÀÀøÀÀ€Àø	U(]ÔFv20120706_00288_st  Ksd112@ëfaÚ0m[??æ@€E‡ýR=¡)°                  ÀÀøÀÀ€Àø	U(]ÔFv20130629_00484_st  Ksd112@ë"#6q;W?T@€Etn)="– CX]ÇAÜQìd¾å`
EWšDÙcTD…
v20130629_00484_stA ¼j<#×
?°Ÿ'*"ÁA!V?à	U(]ÔFv20130629_00486_st  Ksd112@ë"#9"pæ?üz@€Et:R=Ýüv20130629_00486_stAt¼<#×
?°»kþÄÿÁA $Ý?à	U(]ÔFv20130630_00410_st  Ksd112@ë"A¤aÿN?3ʏ@€E‡£=¦¤àv20130630_00410_stA{<#×
?ÉÉ4j'7ÁA?à	U(]ÔFv20130630_00412_st  Ksd112@ë"A§…ëg?7K@€E‡ûÃ=փeAwb˜B	33e¾©ûç
Eˆ)D>÷ÏD…Ïv20130630_00412_stASø<#×
?¸Ç¬=ùbÐÁAE¢?à	U(]ÔFv20130701_00779_st  Ksd112@ë"f1A@'?E‹Ô@€E'5=×nFBQ̨Aê£×d¾£×

E›—šDÙ{D"Çßv20130701_00779_stA®<#×
?Á·Ýîu˜ÁAJ?à	U(]ÔFv20130701_00781_st  Ksd112@ë"f4s"Ý??°i@€E'M
=ƉIv20130701_00781_stAA‰<#×
?¿¢¢e¸3çÁAĜ?à	U(]ÔFv20130710_00470_st  Ksd112@딃³èÚõ?B@€E™ÅR=‰LCgB3™še¾…¡Ë
E¢ÆDٖ5D…2¸v20130710_00470_stAhs<#×
?°Ÿ'*"ÁAÊÁ?à	U(]ÔFv20130710_00472_st  Ksd112@딃·ixÀ?&þ@€E™ý¤=Ÿv20130710_00472_stA<#×
?Á·Ýîu˜ÁA?à	U(]ÔFv20130722_00316_st  Ksd112@ë–£é".?ðøp@€EN¨=qH‰?2:Ö?•Â^¾¾vÉ
EWuìDÙu²D…n A•Õ=,Bsv20130722_00316_stA&é<#×
?µÄgÒC5ÁA&é?Ð	U(]ÔFv20130722_00318_st  Ksd112@ë–§šä?Ùrü@€EM߅=tTø?cÍZ?hõÃe¾Â\
EW D>ûDD…¸ƒAv=†gv20130722_00318_stAéy<#×
?°»kþÄÿÁAéy?Ð	U(]ÔFv20130723_00218_st  Ksd112@ë–$A
å?L‹@€EƒÖ¤=w((v20130723_00218_stA¡Ë<#×
?Å1øÐÁÁAxÕ?à	U(]ÔFv20130723_00220_st  Ksd112@ë–$DuàØ?¹5@€E"Cš=jÖ¹v20130723_00220_stAñª<#×
?·õؙ«w'ÁAo?à	U(]ÔFv20130724_00297_st  Ksd112@ë–B˜L'?C"@€E'¸=–^Üv20130724_00297_stAÀƒ<#×
?Åm~çELÁAõÃ?à	U(]ÔFv20130724_00299_st  Ksd112@ë–BþH?>sÇ@€Em=®G A·é¸AÄ{i¾¢Ðå
E˜s3D?uD…év20130724_00299_stA ñª<#×
?¹:B43ʁÁA1'?à	U(]ÔFv20130724_00393_st  Ksd112@ë–C1N'? pR@€E'²Í=³žÔv20130724_00393_stA`B<#×
?ÉþZ­·à	ÁAdZ?à	U(]ÔFv20130724_00395_st  Ksd112@ë–C—…? Ss@€E'F3=†òDv20130724_00395_stA éy<#×
?»€!ºJsÁA"A‰?à	U(]ÔFv20130804_00118_st  Ksd112@뗟‹]:?7-ô@€E¥H{=¨®x?Ÿ'
@Ž¸Re¾ŒIº
E¦YšDÙg®D…RA-yâ<hÒ[v20130804_00118_stA-33<#×
?·õؙ«w'ÁA-33?Ð	U(]ÔFv20130804_00120_st  Ksd112@뗟Ž´]ë?>vx@€E¥Hš>-<?n«è@¢áHf¾©xÕ
E¬×D>ÖéD…ê¸v20130804_00120_stA,å`<#×
?·õؙ«w'ÁA,å`?Ð	U(]ÔFv20130804_00574_st  Ksd112@뗣w‰"#?"uÅ@€E˜æ)=°(?""Q@™G®f¾²-
E¡>DÙmD"ñXA.µÞ<¦!Gv20130804_00574_stA.5?<#×
?·õؙ«w'¿€A.µÞ?"Ä(à	U(]ÔFv20130804_00576_st  Ksd112@뗣zç'K?À¯@€E˜ÓR=¨UÌ?3¤²@p£×d¾«
E s
D?
-D…ŠwA.oð<ƒçÈv20130804_00576_stA.-<#×
?­0sñ®zÁA.-?Ð	U(]ÔFv20130804_00862_st  Ksd112@뗥Ŷ'Å?;æL@€Ežù=…/d?±J@R\d¾šŸ¾
E¢=DÙs×D"ÕËA-Ø<º;v20130804_00862_stA-V<#×
?°Ÿ'*"¿€A-Ø?'·G`	U(]ÔFv20130804_00864_st  Ksd112@뗥Èí	-?39Ù@€EŸX¸="½˜?èð@^¸Rc¾«…
E¨xD?}D…WøA-Eƒ<hóÎv20130804_00864_stA-
=<#×
?Á·Ýîu˜¿€A-Eƒ?yÀ	U(]ÔFv20130805_00228_st  Ksd112@ë—ÁrJ?d~ö@€E¡á)=ƒ4(?sÅ ?Տe¾å`
E¡á…DمÓD…S}A.Eß<‹mMv20130805_00228_stA-ë…<#×
?­0sñ®z¿€A.Eß?'m© 	U(]ÔFv20130805_00230_st  Ksd112@ë—ÁÕÔ?mmP@€E¡è\=hw>üG®?ÚáHd¾œ(ö
E ÃÃD?1D…ϦA-åU<§ïv20130805_00230_stA-Sø<#×
?­0sñ®z¿€A-åU?"ó½à	U(]ÔFv20130805_00708_st  Ksd112@ë—ÅK+­?s;@€E·×=¢S|>}kl@}p¤d¾­V
E»pÍDÙmD"ÒÉA-4<kÊv20130805_00708_stA-o<#×
?¹:B43ʁ¿€A-4?'
y@	U(]ÔFv20130805_00710_st  Ksd112@ë—ÅN[±?}ë@€E»B…=p>Ÿcå@=p¤d¾©xÕ
EÀ?ÃD?
=D…jÁA-1ð<²ÙÐv20130805_00710_stA,—<#×
?­0sñ®z¿€A-1ð?–[:	U(]ÔFv20130806_00309_st  Ksd112@ë—á霶Ú?"Š@€E¢ì=Ÿ`¨>º&t@ž¸Rg¾ Äœ
E¦ø¤DÙq`D…/DA-h¦<q"µv20130806_00309_stA,ùÛ<#×
?·õؙ«w'ÁA,ùÛ?Ð	U(]ÔFv20130806_00311_st  Ksd112@ë—áí$Ɖ?1ýâ@€E¢NR=¡Ô>š·@¥¸d¾³¶F
Eª*öD>ý?D…¿#v20130806_00311_stA,°!<#×
?·õؙ«w'ÁA,°!?Ð	U(]ÔFv20130816_00174_st  Ksd112@ë™"7 £?)MP@€E›
…=§¯L>"	ª@O\)d¾š¬
E‹3DÙD…A5¹"<hìv20130816_00174_stA5l‹<#×
?¹:B43ʁ¿€A5¹"?½€	U(]ÔFv20130816_00176_st  Ksd112@ë™":q:«?3¨l@€E›;)=¸Ö¸>×øn@C33d¾¡ÊÁ
Ežë3D>ë¦D…¬sA5§Œ<e:ôv20130816_00176_stA5/<#×
?·õؙ«w'¿€A5§Œ?Œ§^€	U(]ÔFv20130817_00036_st  Ksd112@ë™?lM[(?$@€Eä"ì=Õ2è=…Œ@N{e¾"÷Ï
Eå
\DÙ}PD…OA8á'<d¶Þv20130817_00036_stA8¼j<#×
?­0sñ®z¿€A8á'?Œ–ÛÀ	U(]ÔFv20130817_00038_st  Ksd112@ë™?oᄕ?H¸@€Eã‹H=¾?l>u¾@²\g¾å`
Eã³ìD?×D…àv20130817_00038_stA8Qì<#×
?­0sñ®z¿€A8Qì?à	U(]ÔFv20130817_00324_st  Ksd112@ë™AäÓ´s?Ÿu@€E¹[
=¾Œ?ÓL@{b¾¤Z
E¾ôDÙuD…
šA8ùN<CÉËv20130817_00324_stA8ÌÍ<#×
?·õؙ«w'¿€A8ùN?ˆy9`	U(]ÔFv20130817_00326_st  Ksd112@ë™Aè5X§?WV@€E¹XÍ=˜gè>"™@@£×d¾«
E¼«D?	ìD…˜9A8"#<CñÐv20130817_00326_stA8j<#×
?­0sñ®z¿€A8"#?ˆ~:	U(]ÔFv20130818_00126_st  Ksd112@ë™_ÓäÔ+?"yÞ@€E¤U\=»àÐ>ø'Û@Mp¤f¾‰º^
E¢é®Dّ/D…^5A9."<v;gv20130818_00126_stA8Ý/<#×
?·õؙ«w'¿€A9."?ŽÇlà	U(]ÔFv20130818_00128_st  Ksd112@ë™_×`Sþ?-,R@€E¤jÍ="€Ô?Ø5"@€Qìg¾¤Ý/
E¤ô=D?&D…èA8±R<†ûv20130818_00128_stA8£×<#×
?·õؙ«w'¿€A8±R?À?`	U(]ÔFv20130820_00266_st  Ksd112@뙡J|EK?@€E¯z{=ˆ'?3ø@mp¤a¾œ¬
E²wìDÙn%D…fA9â@<ˆ¬v20130820_00266_stA9<#×
?­0sñ®z¿€A9â@?'5€	U(]ÔFv20130820_00268_st  Ksd112@뙡MøV? ì@€E°
á=•Q ?tJ¾@>¸Rb¾¨õÃ
E´K\D?
²D…¬ƒA9‹&<k¦Àv20130820_00268_stA9hs<#×
?­0sñ®z¿€A9‹&?tØ	U(]ÔFv20130821_00378_st  Ksd112@ë™ÂK£w>?%zÕ@€EžËì=®@D=£Q8@o\)e¾•
E ºöDÙrND"Ö°A8ôD<š«v20130821_00378_stA8ƒ<#×
?­0sñ®z¿€A8ôD?"Ua`	U(]ÔFv20130821_00380_st  Ksd112@ë™ÂO
~ï?9"@€EŸ	¤=vQx?µñ@)™šf¾¥`B
E¡qšD>ñüD…oÏA8¬A<f¦Ñv20130821_00380_stA8^5<#×
?­0sñ®z¿€A8¬A?ŒÔÚ 	U(]ÔFv20130830_00036_st  Ksd112@ëšßÙ¸?JS@€E¢q=‰Ü?.Ç@Ž{g¾œ(ö
E¢¾DÙs\D…=`A8wn<‡C¨v20130830_00036_stA8 Å<#×
?­0sñ®z¿€A8wn?èu	U(]ÔFv20130830_00038_st  Ksd112@ëšß"Gö?!:@€E¢–==™òø?›ãª@I™šd¾ž¸R
E£=×D>ÿÏD…ÕXA8½<Šmv20130830_00038_stA8{<#×
?°»kþÄÿ¿€A8½?'Bí 	U(]ÔFv20130830_00300_st  Ksd112@ëšáæ­äT?B @€E'a)=Í`<¾@>¸Rf¾¤Ý/
E"÷\DÙcTD"öA8ª<†0…v20130830_00300_stA8(ö<#×
?·õؙ«w'¿€A8ª?Æ 	U(]ÔFv20130830_00302_st  Ksd112@ëšáéÝNz?.@€E'¼Ã=ÓØ
>ÝlK@5a¾° Å
E–c…D>ùD…×A7Ñw<ƒ£²v20130830_00302_stA7ó¶<#×
?·õؙ«w'¿€A7Ñw?tv@	U(]ÔFv20130831_00110_st  Ksd112@ëšÿíœ%:?v^Â@€E >y•?{¬?Ñë…f¾§ïž
E¡àDÙ|¤D…MPA8ÂÒ<fþ-v20130831_00110_stA8\<#×
?–H|ØÑ¿€A8ÂÒ?ŒßÅ 	U(]ÔFv20130831_00112_st  Ksd112@ëšÿñ"L[?hø'@€EŸƒ)=…ÄØ@~†W?"zác¾§ïž
E¡NfD?‹D…É¢A8£.<~6]v20130831_00112_stA8V<#×
?À–Ødi¿€A8£.?ÆË 	U(]ÔFv20140629_00200_st  Ksd112@ëÀ¿—©šC?+(,@€E§€š=c·>
ùx?¥¸f¾¡G®
Eª3DÑÐD…3Am¦È=˜                  ÀÀøÀÀ€Am¦È? 3	U(]ÔFv20140629_00202_st  Ksd112@ëÀ¿›Ö?'Ž‰@€E§%®=	p>úT?ˆõÃf¾Ÿ;d
EªHD/7D…´jAmDë<äd'                  ÀÀøÀÀ€AmDë?œŒ' 	U(]ÔFv20140711_00261_st  Ksd112@ëÂA	9¿?g³@€E˜Èš=~Ë>‡0?'ë…f¾–‡+
E™^öDѹhD…FAmˆP=Me                  ÀÀøÀÀ€AmˆP?£I¬ 	U(]ÔFv20140711_00263_st  Ksd112@ëÂAە½?‡Ær@€E˜´3='X>~+A?G®d¾ A‰
E™œD/ŒþD…ßdAmÈý=B)                  ÀÀøÀÀ€AmÈý?¨E#À	U(]ÔFv20140711_00693_st  Ksd112@ëÂDì<SÃ?JR@€E‰î¸=‰#@>Ý—?hõÃb¾–‡+
EŠŠáDѹ²D"úÙAm»‰<"H                  ÀÀøÀÀ€Am»‰?'ƒ‰	U(]ÔFv20140711_00695_st  Ksd112@ëÂDïÁ"
?˜®@€EŠb×='È=8V?\(öf¾™‡
E‹'D/¤D…v=Ane<ŠxÝ                  ÀÀøÀÀ€Ane?'O 	U(]ÔFv20140808_00218_st  Ksd112@ëÅÁ.YTZ?AÌÄ@€E›ôö=Ês½?ò?\)c¾†$Ý
E™p=DÑåXD…17Aq<ç"                  ÀÀøÀÀ€Aq?œò€`	U(]ÔFv20140808_00220_st  Ksd112@ëÅÁ1µŠ?U$p@€E*=«¤?ËÑx?}p¤g¾ß;
E›ƒ\D/Ï;D…ÑApå<ö Ÿ                  ÀÀøÀÀ€Apå?žÄà	U(]ÔFv20140818_00069_st  Ksd112@ëÆÿØyz?‡Ò@€E­=§"8>¹Í&?£×
d¾ŒIº
Eª×DÑÈ)D…T‹Aq&"<áã@                  ÀÀøÀÀ€Aq&"?œ<h	U(]ÔFv20140818_00071_st  Ksd112@ëÆÿۇ²?1F@€E­K®=¿ð>Û\ô?¦ffc¾‰º^
Eª(¤D/¹XD…×ðApÒä<óÿ                  ÀÀøÀÀ€ApÒä?žqÿà	U(]ÔFv20140818_00117_st  Ksd112@ëÇGŒ†Œ?5D@@€E«@=ÙÙá>YÏw?"zá^¾~ùÛ
E¨¦=DÑó®D…`åAqz<Ì›                  ÀÀøÀÀ€Aqz?™'"`	U(]ÔFv20140818_00119_st  Ksd112@ëÇKWýB?,ø@€E«_q=•·$?‰­ã?‹…h¾•
E¨¦D/ýãD…üöApü<ÅÅÞ                  ÀÀøÀÀ€Apü?˜¸»À	U(]ÔFv20140818_00165_st  Ksd112@ëǶÊ?')@€E¨úf=†°"?¤i?™™šd¾²-
E¦€áDÑë¾D…NoApÃ<Ë,                  ÀÀøÀÀ€ApÃ?™a€	U(]ÔFv20140818_00167_st  Ksd112@ëǺ3K?bM@€E©Ã=Š²"?…ž?šáHf¾"t¼
E§×D/àD…ÝüApñÅ<¼¿ì                  ÀÀøÀÀ€ApñÅ?——ý€	U(]ÔFv20140818_00261_st  Ksd112@ëLJÅ{ö?º|@€E¦çq>ó?ÁÈ?\b¾Oß
E¦ìDÑè¼D…5¢AqY <ÏKß                  ÀÀøÀÀ€AqY ?™é{à	U(]ÔFv20140818_00263_st  Ksd112@ëǐîàH?É@€E¦¶3=M?®€?¬ÌÍe¾¬‹D
E¦œáD/ÖÙD…§TAp–ª<îÊ'                  ÀÀøÀÀ€Ap–ª?ÙDà	U(]ÔFv20150331_00663_st  Ksd112@ëã'^há@?#h9@€E«i=¾I¤@ÄB9?Ç®c¾ŠÀƒ
E¯‹®DÙKÇD…)Aä=YÂ`                  ÀÀøÀÀ€Aä?«8L	U(]ÔFv20150331_00665_st  Ksd112@ëã'a¥;ä?(
1@€E«aÃ=¤¼>ۚ×?Ñë…`¾š¬
E¯_D>ô9D…¨A~(=}¹                  ÀÀøÀÀ€A~(?¯  	U(]ÔFv20150519_00641_st  Ksd112@ëéFÚÔõ?Q×@€E¡=·Á0@?ü•?·
=d¾š¬
Eœ¡3DÙ~=D…;A€B=ˆ¦Ó                  ÀÀøÀÀ€A€B?±Ú`	U(]ÔFv20150519_00643_st  Ksd112@ëéFÝ<v~?H:a@€E¡´á=Uñ?':?™™š_¾—P
Eœ¡ÃD?¤D…¤bA}ÀØ=d°Y                  ÀÀøÀÀ€A}ÀØ?¬– 	U(]ÔFv20150724_00369_st  Ksd112@ëñƒk˜?>ù@€E¡¡{=RÄ?oˆh?"zá^¾'ë…
E ðfDÙ\jD…ßAg=E'Á                  ÀÀøÀÀ€Ag?¨¤ø 	U(]ÔFv20150724_00371_st  Ksd112@ëñƒ"g£Ó?HÓ§@€E¢U
=|šP?4Iª?Æffd¾«
E¡	\D>Ï
D…²úA~ÁÌ=bñ                  ÀÀøÀÀ€A~ÁÌ?¬^0 	U(]ÔFv20150724_00417_st  Ksd112@ëñƒ'B?W¡"@€EŸ=kÙ>ژ?èõÃb¾–‡+
E"fDÙDD"ðbA€gž=¢R5                  ÀÀøÀÀ€A€gž?´JF 	U(]ÔFv20150724_00419_st  Ksd112@ëñƒ…ÈK´?O£8@€EŸŠì=_+P?Çÿ(? e¾"ýô
E )D>¹yD…yºA€+=¢Ñ                  ÀÀøÀÀ€A€+?´Oú 	U(]ÔFv20150724_00465_st  Ksd112@ëñƒÝÝ
³?a—G@€EÆ)=x!ð?zËw?°£×d¾Ÿ¾w
Ez=DÙFND"é?Að='ç?                  ÀÀøÀÀ€Að?²\çà	U(]ÔFv20150724_00467_st  Ksd112@ëñƒá€è?m@€E…)="%h?Ê¾?™™šc¾¨õÃ
Eœö{D>ØÕD…ŽéA€ˆE=eV                  ÀÀøÀÀ€A€ˆE?¬ªÀ€	U(]ÔFv20150727_00165_st  Ksd112@ëñ㱡"?B-AA FM
\=žc                  ÀÀøÀÀ€Àø	U(]ÔFv20150727_00167_st  Ksd112@ëñㆄ~?4A FM6q=£Œ@Le©?\N¾ž5?
FKLD>žVD…HA€le=ÀY                  ÀÀøÀÀ€A€le?£Ø 	U(]ÔFv20160713_00137_st  Ksd112@ìàE†\{?¶/@€Et,ö=Þ_t?"'`?ÈõÃ]¾œ(ö
EqìöDÙ2wD…HASš>T+Ì                  ÀÀøÀÀ€ASš?ʅy€	U(]ÔFv20160713_00139_st  Ksd112@ìàHµ0N?¶¨!@€Et–==í•P?±Es?Ê=qd¾š¬
Er!qD>Õ¢D…ÃÇA•h>VÄ6                  ÀÀøÀÀ€A•h?Ê؆À	U(]ÔFv20160717_00786_st  Ksd112@ìd¬È?Ê?J-A@€EmnR=£<À>5ô¬?ØQìb¾Ÿ¾w
Em×DÙPD"ÞA'Hx=©¿Í                  ÀÀøÀÀ€A'Hx?µ7ù 	U(]ÔFv20160717_00788_st  Ksd112@ìd°0#ß?N'Ö@€En
=[iç?mÌ?Àf¾¢MÓ
Em$)D>ê-D…‡DA†'=Ė"                  ÀÀøÀÀ€A†'?¸'Ä@	U(]ÔFv20160718_00069_st  Ksd112@ì¡™ˆ'?$‡è@€E˜;¤=Ł,@ĺ?±ë…b¾\)
E˜O3DÙFÉD…0A_ð=¢                  ÀÀøÀÀ€A_ð?°"´@	U(]ÔFv20160718_00071_st  Ksd112@줽¯N?å@€E—"Ã=­¼@T9j?ï\)e¾˜"u
E˜ÃD>ȃD…ËøA›è=«4æ                  ÀÀøÀÀ€A›è?µfœÀ	U(]ÔFv20170621_00698_st  Ksd112@ìHÄ>þӅ?†¸%@€EŒiá=¸3ì?{æ0?×
=b¾Òò
E‹Ã…DÙ
üD…}A'bÃ>8ù/                  ÀÀøÀÀ€A'bÃ?Ç%à	U(]ÔFv20170621_00700_st  Ksd112@ìHÄAëb9?‰"h@€EŒg='N4@žß?ٙšg¾¯ 
E‹üD>YHD…øAƒØ>L/                  ÀÀøÀÀ€AƒØ?ɀà	U(]ÔFv20170621_00794_st  Ksd112@ìHÄîݳ¥?ƒ­@€E‰ð>'>ãí£?ºáHb¾Oß
E‰H¸DÙãD…
¸A'ë•>-Ü¢                  ÀÀøÀÀ€A'ë•?Å»"@	U(]ÔFv20170621_00796_st  Ksd112@ìHÄñØ՚?qÙw@€EŠ	=Úx@H_Î?æffe¾ŽV
E‰²D>—D…•üA'³h>ýñ                  ÀÀøÀÀ€A'³h?¾ 	U(]ÔFv20180328_00739_st  Ksd112@ìkÌÛpy:?
H@€E§aì=¬ëœAY ?ó33+¾~ùÛ
E¦DØâÉD"õyA…D¨=§¿                  ÀÀøÀÀ€A…D¨?´÷â@	U(]ÔFv20180328_00741_st  Ksd112@ìkÌÞµýþ?ÿ!@€E§G…=¼üè>÷š£@(öf¾ŽÙ
E¥ýìD>.%D…–Aƒ =‹oü                  ÀÀøÀÀ€Aƒ ?±mÿ€	U(]ÔFv20180508_00477_st  Ksd112@ìp顜Z?¤×S@€E–…="> ?!ÐA?±ë…c¾—P
E"3šDØçßD…A'ú>lñ¹                  ÀÀøÀÀ€A'ú?͞7 	U(]ÔFv20180508_00479_st  Ksd112@ìpé¤nl?Ÿoì@€E–[\=UíÇ                  ÀÀøÀÀ€Àø	U(]ÔFv20180511_01398_st  Ksd112@ìqJŽHr‹?7±­@€E¯}{=JÚÁ?Ò??ï\)a¾¥ãT
E°"öD؂úD…2éAƒø=²î«                  ÀÀøÀÀ€Aƒø?¶]Õ`	U(]ÔFv20180511_01400_st  Ksd112@ìqJ'j;?FÜ@€E°N
=Ü4>ƒ×?ï\)d¾ A‰
E±2D=nÉD…¬ÕA'F=ÀO~                  ÀÀøÀÀ€A'F?¸	ïÀ	U(]ÔFv20190806_00843_st  Ksd112@ì©ÆQ@d?VE@€E˜©×=Çh ?:¢?½p¤`¾Oß
E˜²fDØɪD†%7A'Uî>hY                  ÀÀøÀÀ€A'Uî?À­ 	U(]ÔFv20190806_00845_st  Ksd112@ì©ÆdûØ?Y	l@€E™B=ì˘>fd?Ã×
h¾ŠÀƒ
E˜ÏD>D†ºÁAÐ¥>rƒ                  ÀÀøÀÀ€AÐ¥?À.P`	U(]ÔFv20190818_00665_st  Ksd112@ì«Dœˆ9?dôf@€E™ÜÍ=¶O€>ÂØÇ?´záe¾‰7L
E™DØó;D†îAƒÖ=öGä                  ÀÀøÀÀ€AƒÖ?¾Èü€	U(]ÔFv20190818_00667_st  Ksd112@ì«DŸÀD~?u"å@€Eš==Þ¢—?°6Ù?±ë…h¾"t¼
Eš›HD>_LD†»¦A'¯1=æù8                  ÀÀøÀÀ€A'¯1?¼ß'	U(]ÔFv20190831_00477_st  Ksd112@ì¬ã/'â?EHA@€E®2Ã=´MH?ªÓ.?ë…a¾Š=q
E­õ
Dر'D†/dAƒ¡*>/'                  ÀÀøÀÀ€Aƒ¡*?Àeäà	U(]ÔFv20190831_00479_st  Ksd112@ì¬ã2Ò[?G°ò@€E¯|=Öâr?ŒÀ¥?˅g¾œ¬
E®ìD=éXD†°"A' c=ÞSl                  ÀÀøÀÀ€A' c?»Êm€

==> anc/pub_raw/L222_69_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  152 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	aŽ^џv20100329_00726_stKsd112@êþ¬‹ï!‹?I9Y@€E›ˆ¸=åx*>µÉ?¯\)b¾fffEœS×Bñº^D™0ÕAù—=˜x1	aŽ^џv20100329_00728_stKsd112@êþ¬Ž‡Å?JwÜ@€E›=ùU.?¼ª@ë…0¾€E›«EkÛD™<îAÙZ=ÏX	aŽ^џv20100329_00730_stKsd112@êþ¬'"Fý?>6\@€Eœ=Áü?nÏ?У×a¾'JEœ"fD‰õ'D™ÙAm·=•9Ã	aŽ^џv20100421_01089_stKsd112@ë‹ žPc?%íyA FÛM=ÌkŸ=˜Ï©?°£×b¾Z¬FYBòñªD™&A€pk=£	aŽ^џv20100421_01091_stKsd112@닦Ã""?%8·A F2.=²þÄ<h«Î?ìÌÍ/¾'JFô{Em‰D™7®A€5í=@¿þ	aŽ^џv20100421_01093_stKsd112@달²ÖW?$ÒÌA FÞR=¸, =‡ ?´zá`¾ˆ´9F[RDŠ¾D™®A
ô=9	aŽ^џv20100511_00742_stKsd112@ë
2Ȫ?:.A F9>wç?­">?Ñë…d¾dZF8†ÃC'D— bA€ü.= î	aŽ^џv20100511_00744_stKsd112@ë
#XJ?1ÿA F8î>!¨4Ba@.¸R2¾uF7-E²"D—c#	aŽ^џv20100511_00746_stKsd112@ë
:ÿ/?-¦ßA F9M¸>"´>êßD?ºáHe¾{çmF7µÍDŽ"D—xZA€¯V=z‰	aŽ^џv20100606_00409_stKsd112@ëF'L•?Sñ¶A F¯a>>¹>¶{d?ºáHc¾…¡ËF…Cæ¨D—.¨AGÕ=AÓw	aŽ^џv20100606_00411_stKsd112@ëF—fäf?]¯ŠA F@½=äKƒ?`¼Q@
=0¼D›¦	FˆHE¬jD—xîAƒ'¹=¡Aü	aŽ^џv20100606_00413_stKsd112@ëF¢Ýæ?WWA F'È>ià=²$?¬ÌÍa¾\)F|¸DŽw}D—ƒ+A
å=<2É	aŽ^џv20100626_00577_stKsd112@ë	ÅÜT?|| A EôÈ)=vûð?±&K?¯\)c¾›¥ãEõÅHC¨öD—DöAzÿ=»_	aŽ^џv20100626_00579_stKsd112@ë	Åã'ìY?cˆ¢A Eó÷Í=Ò'>—™ë@
=q0¾¬‹DEô…E¥×D—‰ÓA'K=ßÝ°	aŽ^џv20100626_00581_stKsd112@ë	ÅêçŠ=?e…NA Eòd=åü ?{~?§®a¾¯²Eñ9ÃDŽkßD—˜1A€Ì?=bû:	aŽ^џv20110510_00671_stKsd112@ë1Š«ñ??h*@€E¬â®=• >×5A?šáHc¾ŒIºE¬öC
—LD•SdA€÷­=óÈ	aŽ^џv20110510_00673_stKsd112@ë1Šµ[?BY@€E¬l®=Šd¤>wŽS@G®3¾š¬E¬ìEk7D•€A'9Ý>	‹	aŽ^џv20110510_00675_stKsd112@ë1ŠWZ?GGQ@€E¬Q…=±ïä?i¯)?æffd¾\)E¬VDŒD•€ÕA'ô=µß¯	aŽ^џv20110513_00525_stKsd112@ë1ê†.î*?ÊW@€E c\=•4Œ?S.)?èõÃc¾ˆ´9E wìC	YXD•#dA€üU=uÃ	aŽ^џv20110513_00527_stKsd112@ë1ꉛµ(?rÙ@€E¡Ç3= ¤>1cS@õÃ2¾ŒIºE¢ráEf)D•_;A€v§=ªß¾	aŽ^џv20110513_00529_stKsd112@ë1êŒö¾8?Zý@€E£{=žÆˆ>‹DÂ?î{e¾‡+E¢°öDŒ}D•TbAC³=x;	aŽ^џv20110514_00909_stKsd112@ë2
¶!ÅM?OÖë@€E©3>l;§?
Uë?ØQìb¾gl‹E¨ÀC
jD•+AFØ=˜œÀ	aŽ^џv20110514_00911_stKsd112@ë2
¹rL¤?n§@€E©®>ùa?µ9Ñ?ØQì1¾:^5E¨q®E};D•wÇA€ññ=²É	aŽ^џv20110514_00913_stKsd112@ë2
¼´ì†?HÇ	@€E¨à¤>Ú=Ä7?¡G®e¾ƒoE¨ØRDŒ#D•yüAa=}	aŽ^џv20110515_01036_stKsd112@ë2,#ð?z·@€E =¯x€>Š8©@¸d¾n—E 3…C	¡‰D•
AÚ=[c3	aŽ^џv20110515_01038_stKsd112@ë2,&šôc?	î;@€EŸùÍ=¾¢'@Wîu@AG®3¾š¬EŸìRElRD•=PA€Ó´=¯'	aŽ^џv20110515_01040_stKsd112@ë2,)ósÖ?ï‹@€E )¤=¶)°@:é?ôzác¾cSøE =D‹öúD•=ºAÜ¬=w"	aŽ^џv20110529_00638_stKsd112@ë3êqDK	?3Qq@€Eٖ=ކŠ>µÍœ?Ã×
d¾W
=EÙ*{C
ìD•A€=Š&\	aŽ^џv20110529_00640_stKsd112@ë3êt´h?%›Ð@€Eّ
=¯(?JE%@HQì3¾ŒIºEØÜREvD•R-Aä7=Ãàå	aŽ^џv20110529_00642_stKsd112@ë3êwÌOy?ÅP@€Eـq=âu%?˨'?ç®D¾‡+EÙhDŒôD•a`A'hŸ=zb6	aŽ^џv20110821_00588_stKsd112@ë>bpÔU?söU@€Es}×="z´@D"{?¼(öb¾ž5?EsüÍC'eD'†‡Aƒ_À>Éø	aŽ^џv20110821_00592_stKsd112@ë>bw«M ?~*•@€Es¯
>?ªfŒ?\c¾™™šErúD¨îD'˜)A'Ç=µ†	aŽ^џv20110905_00402_stKsd112@ë@BvR?']£@€E‹Â=iQ?‹Æn?ã×
b¾•E‹€ÍC)bD'sA€Ò(="úç	aŽ^џv20110905_00406_stKsd112@ë@BˆÛ5Æ?#½¼@€EŒ3H=¾Œ?©'?î{e¾Š=qE‹Ã
DØ¤D'¸RAÝ°=¦W*	aŽ^џv20111005_00107_stKsd112@ëD;€3Â?+ýÉ@€E§N)=¯Ö`>頻?ìÌÍb¾Ÿ;dE§,RC&½/D'j=A¯=ˆžŽ	aŽ^џv20111005_00111_stKsd112@ëDAïôš?  ù@€E¥Ò×=ÏÏø> "I?ð£×d¾ß;E¥tDœD'´ZA€Ú=Ys/	aŽ^џv20120626_00181_stKsd112@ëe!ÊÂñØ?Tb@€E‹'Í=¬°?ø(ò?¾¸Rb¾œ¬E‹ÖC&mPD' Aoý=ŒÕë	aŽ^џv20120626_00185_stKsd112@ëe!їý?WLX@€E‹[á=d°¨>Ú®$?\e¾ž5?E‹8¤D~=D'aËAùº='å	aŽ^џv20120702_00109_stKsd112@ëeá˜}:?náP@€E"Õ…=é9
@1@=?Î{b¾§l‹E•iqC&ÕÃD'´A£f>#dÕ	aŽ^џv20120702_00113_stKsd112@ëeá'•¿?XÒç@€E'î¤=÷Ú>&žK?ÌÌÍb¾'n˜E'fD'wD'>A¤Ø=¥#	aŽ^џv20120703_00034_stKsd112@ëf;î°?'I;@€E"Ž==ÃÇ`?.¤?ìÌÍb¾cSøE"ûÃC%×LD'LA€E=bø	aŽ^џv20120703_00038_stKsd112@ëfBè¨ ?/¸7@€E'Û×=¨\?Q$?µÂa¾ŒIºE'^fD"D'nÁAKÁ=†—­	aŽ^џv20120704_00050_stKsd112@ëfÖ¹?B¬Á@€Eœï…=Œø=6\k?ôzáb¾ ÄœE½\C%Ý/D''AÇ= ¤	aŽ^џv20120704_00054_stKsd112@ëf݉c?K‹H@€E
…=ÕYc?q_?¾¸Rd¾•EœµqDu`D'D¼A½=r—	aŽ^џv20120705_00069_stKsd112@ëf>ýÄ&
?_ü—@€E‡hö=…°¼@œÕ?ÁG®b¾¥`BE††{C%}/D'A'j=­­	aŽ^џv20120705_00073_stKsd112@ëf?&Ëq?†Mé@€EŒ>=¬›=>(ož?¨õÃc¾ž¸REŒŸÃD•HD'\¼Aõ©=¬	aŽ^џv20120706_00284_stKsd112@ëfaÓ³ñµ?	5@€E…ëf=ž†Ä@2W@\a¾'ñªE†3C&R°D'÷TA€
ù=[¯|	aŽ^џv20120706_00288_stKsd112@ëfaÚ0m[??æ@€E‡ýR=¡)°?Ài?ï\)a¾˜"uEˆ3D†D'>A ˜=i«è	aŽ^џv20130629_00482_stKsd112@ë"#3Nì¢?>u@€EtŠá=ËMn?z‡L?ü(öc¾"záEuVC%ÚáD'|9A€˜ï=‰ù	aŽ^џv20130629_00486_stKsd112@ë"#9"pæ?üz@€Et:R=Ýü?¾#¹?Ü(öc¾\)Es¬{D½ìD'@þA½×=€Ë+	aŽ^џv20130630_00408_stKsd112@ë"A ô1@?5!@€E‡z…=•½=§e?Ï\)c¾…¡ËE‡ù×C%²-D'h{A¢=jæy	aŽ^џv20130630_00412_stKsd112@ë"A§…ëg?7K@€E‡ûÃ=փe?––Ò?¢\b¾—PE‡{…D½HD'b˜A'	Ì=AÏ=	aŽ^џv20130701_00777_stKsd112@ë"f-½¨m?]½X@€Eã==Èå°?§&
?°£×a¾‰º^E»3C%HD'Æ%A€¡Õ=m"ã	aŽ^џv20130701_00781_stKsd112@ë"f4s"Ý??°i@€E'M
=ƉI>Ó'8?³33b¾"÷ÏE'ÃDË×D'û×A'ô=}Ÿ"	aŽ^џv20130710_00468_stKsd112@딃°Ž7ç?|Á@€E™Šq=šÍð>M"–?èõÃb¾`A‰E™ÒfC&4¼D'S¦A€Y=])‹	aŽ^џv20130710_00472_stKsd112@딃·ixÀ?&þ@€E™ý¤=Ÿ=Ìc?Þ¸Rb¾‡+EšHDÌ‹D'AôA€"ã=ˆ%>	aŽ^џv20130722_00314_stKsd112@ë– B« ?ÁóÓ@€EM¿\=n Ø	aŽ^џv20130722_00318_stKsd112@ë–§šä?Ùrü@€EM߅=tTø	aŽ^џv20130723_00216_stKsd112@ë–$=¹>P?ˆÆa@€Eƒj…=Wy°=Líë?Ï\)b¾œ¬E"®C%o\D''˜Aîg>%®p	aŽ^џv20130723_00220_stKsd112@ë–$DuàØ?¹5@€E"Cš=jÖ¹?&"?™™šd¾Ÿ;dE"|)D¿#D'ùãAfÆ=°ù¥	aŽ^џv20130724_00295_stKsd112@ë–B+E(?<"»@€E'Œ¤=«¶P?;?Ýp¤b¾†$ÝE'ÛqC&ÈöD'L´Ak£=£9Ï	aŽ^џv20130724_00299_stKsd112@ë–BþH?>sÇ@€Em=®G >F¼ç?µÂc¾š¬E?\DÅD'LöAÉ:=šÁè	aŽ^џv20130724_00391_stKsd112@ë–C¿tJ?¾@€E'yš='¸?Ûâ?¹™šb¾"t¼E'*RC%êD''A€8t=A¨l	aŽ^џv20130724_00395_stKsd112@ë–C—…? Ss@€E'F3=†òD?…ÏÞ?˅d¾ß;E''…DÍHD',BA€ªå=k$Ò	aŽ^џv20130804_00116_stKsd112@뗟‡Öx?Yd­@€E¥š¸>Yß>i+?æffa¾¥`BE¥ƒqC'`ÅD'l!A€å_=™™Ë	aŽ^џv20130804_00120_stKsd112@뗟Ž´]ë?>vx@€E¥Hš>-<?léV?˅a¾™™šE¤°ÍDº¨D's\AE­=¤¹	aŽ^џv20130804_00572_stKsd112@뗣tGÀ^?òQ@€E™¸=¡pŒ@i7?ã×
b¾\)E˜CC%9šD'¢A€È¸=€÷i	aŽ^џv20130804_00576_stKsd112@뗣zç'K?À¯@€E˜ÓR=¨UÌ@
£Ø?õd¾ž5?E˜=DÊ5D'ËA'X‰=¨h	aŽ^џv20130804_00860_stKsd112@뗥Âaï‰?:1:@€EžµÃ=_Y@ÓE?ÌÌÍa¾ž¸REíC$oßD'¬ÕA€»"=*	aŽ^џv20130804_00864_stKsd112@뗥Èí	-?39Ù@€EŸX¸="½˜>š;Y?ìÌÍd¾ž5?Ež¼fDÀþD'ØbA€å'='_÷	aŽ^џv20130805_00226_stKsd112@ë—Á÷Ä?d@€E¡Ëö=´þä>³Ó?ÌÌÍb¾å`E¡žRC':^D'<1AP=–¥	aŽ^џv20130805_00230_stKsd112@ë—ÁÕÔ?mmP@€E¡è\=hw=!6!?¥¸b¾Ÿ;dE¡TfDÑìD'I¢Ad=qÚy	aŽ^џv20130805_00706_stKsd112@ë—ÅG'?ÓP@€E³$)=¸ÚØ>Ê»m@)™ša¾'n˜E²Û
C$ˆ1D'ºA€ÄL>ËÚ	aŽ^џv20130805_00710_stKsd112@ë—ÅN[±?}ë@€E»B…=p?8†Í@C×
b¾¦ffEºöDÏ}D'ómA€ç(>uF	aŽ^џv20130806_00307_stKsd112@ë—áæ%ˆü?%€Þ@€E¢=Ã=‰BÐ>'rb?¥¸c¾†$ÝE¡¹®C&`ƒD'aqAbÌ=Wü	aŽ^џv20130806_00311_stKsd112@ë—áí$Ɖ?1ýâ@€E¢NR=¡Ô?ñƒ?ÈõÃe¾œ(öE¡Ç×D¼"D'0JA™=šf¶	aŽ^џv20130816_00172_stKsd112@ë™"3yïÛ?8É@€Eš½=y$ç>Í7o?ÁG®b¾—
=Eš9×C%ÖD'AZ=‡†ò	aŽ^џv20130816_00176_stKsd112@ë™":q:«?3¨l@€E›;)=¸Ö¸>¢ž?ð£×d¾£×
EšŸ®DÆND'*ÙAy™=€Oþ	aŽ^џv20130817_00034_stKsd112@ë™?hÆM,?+»@€Eãd…=¸³¨@‹þ÷@£×c¾"záEâ6ÍC&Œ‹D'B^A_=îa	aŽ^џv20130817_00038_stKsd112@ë™?oᄕ?H¸@€Eã‹H=¾?l@{\@0E¾‰º^Eâ¤DÄ1D'_+Aƒ¼[>
?	aŽ^џv20130817_00322_stKsd112@ë™Aá,p ?f#@€Eº†f= 7˜>ˆ‹?øQìb¾¡G®E¹ù3C%~wD'ŽÉA[å=G&	aŽ^џv20130817_00326_stKsd112@ë™Aè5X§?WV@€E¹XÍ=˜gè?\5Ë?Տc¾OßE¸M
DÑhD'fA€R=ƒ"…	aŽ^џv20130818_00124_stKsd112@ë™_ÐcO†?&,¹@€E¥i=ªª ?=?ÌÌÍb¾"÷ÏE¥M®C&¯ßD'G}A€¾¢=t£õ	aŽ^џv20130818_00128_stKsd112@ë™_×`Sþ?-,R@€E¤jÍ="€Ô>Øak?Æffb¾¢MÓE¤%®DËÇD'YhAÜX=ˆóy	aŽ^џv20130820_00264_stKsd112@뙡G+½ô?)YJ@€E¯gá=r8=có?ØQìb¾ÒòE®­HC%D'‹®A`\=<	aŽ^џv20130820_00268_stKsd112@뙡MøV? ì@€E°
á=•Q >öa?¼(öe¾–E¯]DÎÑD'/A€^~=gÕk	aŽ^џv20130821_00376_stKsd112@ë™ÂHLtù?*ï@€EžÄ=wQ`?WW?ë…a¾†§ðE¶áC%^5D'¯3A€'
=ŠÐï	aŽ^џv20130821_00380_stKsd112@ë™ÂO
~ï?9"@€EŸ	¤=vQx>ý¥™?¬ÌÍc¾'ë…Ež^{DÛ\D'þ-A€}Š=‰û_	aŽ^џv20130830_00034_stKsd112@ëšßQ½?ëf@€E ù=9>¥#`?ù™šb¾Š=qE ´C%î˜D'mAFà="ï]	aŽ^џv20130830_00038_stKsd112@ëšß"Gö?!:@€E¢–==™òø>¤ïo?Ýp¤b¾•E¢@{D¯LD'P9A€(­=™hd	aŽ^џv20130830_00298_stKsd112@ëšáã\Ì	?1äì@€E'Z
=ô@dñH?Ó33a¾ŽÙE'«®C%JD'®Aå|=•¦R	aŽ^џv20130830_00302_stKsd112@ëšáéÝNz?.@€E'¼Ã=ÓØ
?s±?Ýp¤d¾š¬E'vDÌ9D'
XA8=mAó	aŽ^џv20130831_00108_stKsd112@ëšÿê/ɜ?A½Ë@€EŸû=t`?´¸?Ü(öa¾¢ÐåEŸ¡®C%àBD'_ÏA€¢Ë=‹\¿	aŽ^џv20130831_00112_stKsd112@ëšÿñ"L[?hø'@€EŸƒ)=…ÄØ>´Hü?æffd¾š¬EŸšDÀ¬D'3dA4=¡pý	aŽ^џv20140629_00198_stKsd112@ëÀ¿"RÈO?)$S@€E¨…=iEð=M›å?×
=b¾›¥ãE«;šBÑ/D'wuA	o=€z	aŽ^џv20140629_00200_stKsd112@ëÀ¿—©šC?+(,@€E§€š=c·@""?Ü(ö2¾¢ÐåE©5®E—TD'\bAú¬=ˆ?	aŽ^џv20140629_00202_stKsd112@ëÀ¿›Ö?'Ž‰@€E§%®=	p?NÖ?Æffe¾¥`BE§n¸Dˆ4ÝD'Q'A€tº=bQÎ	aŽ^џv20140711_00259_stKsd112@ëÂ@û_&¬?iÚ¾@€E˜Áá=áZƒ?Ýtê?úáHc¾—PEšqBÏ¥`D'…ÛA'ït>1	aŽ^џv20140711_00261_stKsd112@ëÂA	9¿?g³@€E˜Èš=~Ë@Ê|Ç?ñë…0¾Ÿ;dE™ŸìE›ªD'uôA™=Ë€	aŽ^џv20140711_00263_stKsd112@ëÂAە½?‡Ær@€E˜´3='X=÷&Ã@£×c¾/E™)šDˆDÝD'…7A'­n=ûõL	aŽ^џv20140711_00691_stKsd112@ëÂDè¤Ú?Җ@€E‰9¤=xÆ@#¤@™šS¾›"ÑE‰9
BÍ_;D'Ô)A'"«=¾óm	aŽ^џv20140711_00693_stKsd112@ëÂDì<SÃ?JR@€E‰î¸=‰#@>€'›?úáH3¾ß;E‰d=E¥ÛD'7mA'.²=‹y¨	aŽ^џv20140711_00695_stKsd112@ëÂDïÁ"
?˜®@€EŠb×='È@bOö?øQìe¾Š=qEŠL¸DˆKmD',AÊ2=‰/|	aŽ^џv20140808_00216_stKsd112@ëÅÁ*Ò×S?OÒë@€Eœá=»cø?êÛ?ìÌÍc¾/E›öfBÕF¨D'o}A€¾Ã='Ù¥	aŽ^џv20140808_00218_stKsd112@ëÅÁ.YTZ?AÌÄ@€E›ôö=Ês½@EXs?ÌÌÍ2¾bNE›€)E¯ãD'<RA€(J="þ	aŽ^џv20140808_00220_stKsd112@ëÅÁ1µŠ?U$p@€E*=«¤?æ't@£×b¾–‡+EÍDˆYD'WLA€{«=™û­	aŽ^џv20140818_00067_stKsd112@ëÆÿÔ\c-? ‹@€E¬ø=~"?HU@Qìc¾OßE¬ý®BÔ!ËD'k¶A€{=^	aŽ^џv20140818_00069_stKsd112@ëÆÿØyz?‡Ò@€E­=§"8@DtÃ@03¾²-E¬¤EžD'p´A€°Å=Ü*1	aŽ^џv20140818_00071_stKsd112@ëÆÿۇ²?1F@€E­K®=¿ð?	;?øQìb¾–E¬Ð{DˆDÅD'^NA€ôx=á†	aŽ^џv20140818_00115_stKsd112@ëÇD"9? r@€Eªêá=Š±$?û@õÃc¾ŠÀƒE«ìBÔ;dD'aüAP‹=¢•	aŽ^џv20140818_00117_stKsd112@ëÇGŒ†Œ?5D@@€E«@=ÙÙá@^…@`£×5¾¡G®E«E¨ÍD'f-A¦v>˜¢	aŽ^џv20140818_00119_stKsd112@ëÇKWýB?,ø@€E«_q=•·$>î%†@(öc¾¢ÐåE«
ÃDˆd‹D'j‡A€v={—	aŽ^џv20140818_00163_stKsd112@ëDzñ$?@€E¨Ìš=ŽÄ<°¥*?úáHc¾"záE¨˜)BÔ·LD'mA1È=™‡ç	aŽ^џv20140818_00165_stKsd112@ëǶÊ?')@€E¨úf=†°"@´Êï@!ë…3¾ž5?E¨0¤E°!D'PÅA€|=¡@	aŽ^џv20140818_00167_stKsd112@ëǺ3K?bM@€E©Ã=Š²"@
@p¤T¾'hsE¨€=DˆVD'H¬Az=Òõ	aŽ^џv20140818_00259_stKsd112@ëÇ"eåã?#Mh@€E¦ë>–Ö@œ^ã?Ôzá`¾‰7LE¦Z)BÓ³¶D'¦éA€üV=LP	aŽ^џv20140818_00261_stKsd112@ëLJÅ{ö?º|@€E¦çq>ó?€Ò0@$zá3¾uE¦vöE«mD'FÙA€˜=VÛ	aŽ^џv20140818_00263_stKsd112@ëǐîàH?É@€E¦¶3=M@-@£×e¾'hsE¦UÃDˆ`öD')²Aw='IÔ	aŽ^џv20150331_00661_stKsd112@ëã'[F—ê?-'¹@€E«`Ã=¤y@Èæ'@ a¾¡G®E¬©×C$"¶D'o¶AG¥<•S	aŽ^џv20150331_00665_stKsd112@ëã'a¥;ä?(
1@€E«aÃ=¤¼@ê6?ª=qb¾šŸ¾E«ÍšD¤sD'TåAG˜»<RÈP	aŽ^џv20150519_00639_stKsd112@ëéFÖñ?aÁ@€E¡Ð¸=¨.4?df?Ï\)b¾å`E¢º)C%•D'uºAƒo>é³	aŽ^џv20150519_00643_stKsd112@ëéFÝ<v~?H:a@€E¡´á=Uñ@£?ØQìd¾¦éyE¡Q\DºéD'EA‡ò=uÜP	aŽ^џv20150724_00367_stKsd112@ëñƒ•'^?Böû@€E¡­=†H0?gæc?Î{a¾\)E¡-HC$·
D'|)A€>X="ŸÈ	aŽ^џv20150724_00371_stKsd112@ëñƒ"g£Ó?HÓ§@€E¢U
=|šP@–?˅d¾"ýôE¡¾¸D¦VD'6ÉA=‹M¬	aŽ^џv20150724_00415_stKsd112@ëñƒ~©=Ñ?O'@€EŸ!…=C?Ӆ±?Àc¾å`EŸ!ìC$¯D'¨ÍAÈh=nù¼	aŽ^џv20150724_00419_stKsd112@ëñƒ…ÈK´?O£8@€EŸŠì=_+P@(šË?áG®d¾œ¬EŸ
D¡D'uA'¿©=±>A	aŽ^џv20150724_00463_stKsd112@ëñƒÚ?6L?^ui@€Eœ=tÓ;[b?ºáHb¾ŠÀƒEž
¸C#hsD'ÅôAÏì=—z#	aŽ^џv20150724_00467_stKsd112@ëñƒá€è?m@€E…)="%h?kÈ?Æffd¾'ñªEœõHD¼îD''ARq=¯I	aŽ^џv20150727_00163_stKsd112@ëñãxâd?<yßA FLóH=œ«¤>úÅì?¯\)b¾å`FL'qC#hsD'ÓÇAy
=Ðæ	aŽ^џv20150727_00167_stKsd112@ëñㆄ~?4A FM6q=£Œ?,?Æffd¾ŽÙFNþ)D£dD'}AI"=7ý§	aŽ^џv20160713_00135_stKsd112@ìàBGÚ?›£ÿ@€Eræö=³‹l	aŽ^џv20160713_00139_stKsd112@ìàHµ0N?¶¨!@€Et–==í•P	aŽ^џv20160717_00784_stKsd112@ìd©jl?K8Ê@€EmR=x®/?™ô?У×b¾–EoüöC%49D'ÕAÂ«=ž!F	aŽ^џv20160717_00788_stKsd112@ìd°0#ß?N'Ö@€En
=[iç?¿‹Ë?¾¸Rb¾ A‰EoªD·;D'"NA€ñ^=Š3F	aŽ^џv20160718_00067_stKsd112@ìžn°b?BÜ@€E——=¤x ?éB¯@×
b¾'n˜E˜©HC%—ÏD'ŒbAIl=‹Û	aŽ^џv20160718_00071_stKsd112@줽¯N?å@€E—"Ã=­¼?S)¦@ÌÍM¾'ë…E—ë…D±ÛD'l)A'&®=ªîø	aŽ^џv20170621_00696_stKsd112@ìHÄ;Ç×E?ƒ;¿@€EŒi)=™mÄ?†¯?úáHa¾¡ÊÁEŽ×C#ÊÁD'ÊúA¹š>70—	aŽ^џv20170621_00700_stKsd112@ìHÄAëb9?‰"h@€EŒg='N4@#-?Ôzáe¾©ûçEDyD'.ÙA'V=ÞM	aŽ^џv20170621_00792_stKsd112@ìHÄì&Ïx?š4,@€E‰î=–¤ý	aŽ^џv20170621_00796_stKsd112@ìHÄñØ՚?qÙw@€EŠ	=Úx?7^ž?°£×a¾ŽÙEŠlD'XD' ƒA'"=ב
	aŽ^џv20180328_00737_stKsd112@ìkÌج?}¶@€E§b)=¥ó >«–u@£×b¾e`BE§àáC!Ç®D'ÉXA€Ár=š>#	aŽ^џv20180328_00741_stKsd112@ìkÌÞµýþ?ÿ!@€E§G…=¼üè?€´@£×P¾uE§K®D@bD'DAQŸ=¤s^	aŽ^џv20180508_00475_stKsd112@ìp鞯"m?Â!‰@€E•õá=‡:Ø	aŽ^џv20180508_00479_stKsd112@ìpé¤nl?Ÿoì@€E–[\=UíÇ	aŽ^џv20180511_01396_stKsd112@ìqJ‹&Ik?Bî¦@€E¯M®=¼6ä@Iõé@p¤b¾ŒIºE¯«…C FéD'&NA€ñ=â	â	aŽ^џv20180511_01400_stKsd112@ìqJ'j;?FÜ@€E°N
=Ü4@º;?Ï\)e¾""E°¼DD'bAÂM=Ž5K	aŽ^џv20190806_00841_stKsd112@ì©Æa*?H¥A@€E—ï
=è̍?K'Ó?ñë…S¾†§ðE˜C"OD"BAú½=Ûf¼	aŽ^џv20190806_00845_stKsd112@ì©ÆdûØ?Y	l@€E™B=ì˘?æƒ?Þ¸Rb¾šŸ¾E˜´{D`¼D"nÉA¸<=´¸	aŽ^џv20190818_00663_stKsd112@ì«D™d…f?Zb@€E–ýf=¸‹?7Ø:?æffb¾bNE"ÉC#"þD'Ö°AŠí=¤=	aŽ^џv20190818_00667_stKsd112@ì«DŸÀD~?u"å@€Eš==Þ¢—@º£?Ó33b¾•E™/HDnD"\A'™=ûOø	aŽ^џv20190831_00475_stKsd112@ì¬ã+öô?TùE@€E®0®=¦u ?	P—@
=b¾š¬E­ C"jD" 9A'%Œ=ïÓ	aŽ^џv20190831_00479_stKsd112@ì¬ã2Ò[?G°ò@€E¯|=Öâr?¥ž,@ë…c¾²-E¯	šDUHD"\îA'9=îB*

==> anc/pub_raw/L222_6_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  128 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
º¥µv20100220_00432_stKsd120@êú
s,Ó?2óDA FRA==©Àü>øS"?·
=f¾dZFR«ÍDªƒ\DPašAŒ8=¿	¾
º¥µv20100220_00434_stKsd120@êú
yz¯?$.A FS¹3='/<ç'@
áHg¾}ó¶FT!\CÅËDQ¥ÃAŒ5©=Ùâv
º¥µv20100326_00482_stKsd120@êþD^Î×ê?@@€E£±®>wÓ>¼ùØ?Ã×
f¾vÈ´E¦HDªlîDOì9A†žù=õõ
º¥µv20100326_00484_stKsd120@êþDaR5,?6)Q@€E£Ä
=ßj@'ʺ?Àg¾s¶FE¦dCÄΘDQH!A†$=êCý
º¥µv20100418_00236_stKsd120@ë"0‰OŸ??·Ç@€E³í3=á)–?ⴙ?°£×f¾ˆ´9E³&fDªUDOÑìAƒ0l=žëk
º¥µv20100418_00238_stKsd120@ë"3S#¾?HɆ@€E³"q=ÐRƒ?òãV?Ï\)g¾…¸E³=CãuDQÕ²AƒG=Æej
º¥µv20100418_00284_stKsd120@ë"†ö¹Û?W\¤@€E°wÃ=Œ¬´=éÎ?¯\)e¾‰7E°4)DªhöDP,)Aƒ;}=¨®W
º¥µv20100418_00286_stKsd120@ë"‰¡¹ú?ií&@€E°vö>?? ³C?\g¾ŽÙE°*=CÃëDDQÙìAƒDÓ=¶iN
º¥µv20100418_00332_stKsd120@ë"á{Ûn?Z,Î@€E±="©è>ö
?Ï\)e¾"›¦E°`)DªhÕDP)ºA"D§=Ú5Ü
º¥µv20100418_00334_stKsd120@ë"ä<û‰??±³@€E°Ëá=˜Þ´?>]?³33g¾‰º^E°<=CÄ@ƒDR}A'|=ŠäÈ
º¥µv20100418_00428_stKsd120@ë#€Ejm?*qâ@€E§¢ì=i8>›4?Ñë…f¾…¸E§*fDªf˜DPiìA'îÎ= šS
º¥µv20100418_00430_stKsd120@ë#'ä×?AF}@€E§}H=táˆ@Ó;?¥¸D¾ŒIºE§qCÄc3DRjNA'!a=toß
º¥µv20110717_00285_stKsd120@ë:Ìl)Ê?<–ñ@€E ¹{=nJÿ?Á·ã?ºáHF¾ŽÙE :D°wðDBŒ{Aq[=' 
º¥µv20110717_00287_stKsd120@ë:Ï¢$X?6þ}@€E¡')=Gï¯<Á@p?°£×L¾œ¬Ež­
CÝWLDDZ A'Í=œ™$
º¥µv20110802_00252_stKsd120@ë;ÿäl ?Z-ž@€EŽ€f=la°@tÿY?™™še¾"t¼EŒ†ÍD°€"DBÀBAƒ;=©èT
º¥µv20110802_00254_stKsd120@ë;ÿç5(?x`@€Eï==ŒÔè>"t?°£×]¾‰º^EŒ[CÝ1ËDDD{A€ÙÇ=¤K0
º¥µv20110803_00239_stKsd120@ë< 0š'?Mk'@€E«²á=¢uô=‡M?\e¾/Eªg
D°iÃDBžADð=}õ°
º¥µv20110803_00241_stKsd120@ë< é\?F§@€E¬•=šq?æå»?±ë…9¾›"ÑE« ¤CÜý²DDþA'3M=ž$@
º¥µv20110805_00131_stKsd120@ë<_sºaæ?8z˜@€E¨í=£{À>ÚÏD?ÁG®e¾›¥ãE¦?ÃD°{;DB‡LAî=©C!
º¥µv20110805_00133_stKsd120@ë<_wí¼?Aï@€E¨¤R=®Ú¼@ƒ=Ó?šáHL¾"t¼E¥Û×CÜêDD:AÃ#=ƒ—«
º¥µv20120307_00335_stKsd120@ëWD"BË?i±–@€Eë¢3=‹"¬?¶Çì?øQìe¾ž5?Eï"D°~òDA«¦Aƒs>ä
º¥µv20120307_00337_stKsd120@ëWD%w¹?qi#@€EìÛ¸=ÚËñ?)D–?\f¾§ïžEðöCÝ~˜DC™A'Z;>>´
º¥µv20120308_00226_stKsd120@ëWd§ý%?¬ãB@€EÞü=ځ >ëy«?æffe¾hr°EáÃD°DB}AƒâA>Ý]
º¥µv20120308_00228_stKsd120@ëWd«1fÕ?›©Ê@€EÞgš=",D@3Xï?ã×
f¾ª~úEàváCÝ)DC°bA€°¦>ã8
º¥µv20120310_00088_stKsd120@ëW¥5s½?v`+@€E»ùá=^õù>¬Ó?ñë…e¾¤Ý/E¿cìD°x¬DAèƒA"àK=íœq
º¥µv20120310_00090_stKsd120@ëW¥8ü?L'S@€E»ÅR=¢V(?çÁÎ?Ã×
f¾…¸E¿d)CÝròDCáºA'*¡="ä×
º¥µv20120313_00294_stKsd120@ëXÞ_¼~?¼à@€E­-…=˜"
º¥µv20120313_00296_stKsd120@ëXáÉ­?Ò"ƒ@€E¬S=§I
º¥µv20120321_00214_stKsd120@ëY·ºçr?_rÓ@€E²¸=tÙ(@
/Ò@
p¤f¾OßE´XD°‡TDAîÙA†)>
­*
º¥µv20120321_00216_stKsd120@ëY» ‡?O|@€E±'=ŸÊÌ?'D?ð£×e¾‰º^E³ë\CÝÖDDRA†<>¿é
º¥µv20120329_00344_stKsd120@ëZ½	/ÿ?kD@€E¼ø)=~"Ø@ ç@õÃf¾›¥ãE¾ßHD°xsDAÕ`A†)2>
º¥µv20120329_00346_stKsd120@ëZÀo+‡?UÏ
@€E¼–Ã="|°?cs@{f¾—PE¿9®C݇LDCà1Aˆ&">+P"
º¥µv20120424_00250_stKsd120@ë]BE®:f?9)ö@€EžýÍ="ï¬=Þ&¦?Ó33e¾ÒòEžð=D°~ÉDB$A‡ô'=ôV²
º¥µv20120424_00252_stKsd120@ë]BHð?7ðT@€EžLö=ÍäC>Êz¨?ó33g¾"t¼Ež‹ÃCÝ;ÇDCãuA‡Gû>.G
º¥µv20130310_00279_stKsd120@ë…Eg&o«?\*U@€EÇÃ=†å]@Éq?¾¸Rd¾'ë…EÉ/ÃD°Ò-DC7}A€÷=˜ôD
º¥µv20130310_00281_stKsd120@ë…EjUXø?ZGæ@€EÇ؏=¡Vp?Iï?¢\f¾'\EɧHCÝÝÓDCmA<E=—Üá
º¥µv20130313_00457_stKsd120@녥4t'L?[1ö@€E‹¢3=þn"@M%ù?ž¸Rd¾bNEŒüÍD°Ý`DC^Aâ,=‹8¥
º¥µv20130313_00459_stKsd120@녥7Ó`»?M¸@€E‹Já=ì…?‰J´?ºáHe¾ÒòEŒÛ3Cݲ°DCtÝA€¯ß=•–
º¥µv20130321_00043_stKsd120@놤N*4Ý?Kz›@€E¬³q=dñP@º?¥¸e¾'ë…E®[HD°»ðDC1A|¬©=o"Y
º¥µv20130321_00045_stKsd120@놤QFw?LÅ¥@€E­5q=ˆN8?¦=Ò?c×
f¾"÷ÏE®ËCÝäZDCo¾A}"Ó=83
º¥µv20130322_00221_stKsd120@ë†Â››Ñ?`ÙÂ@€E®S=k¢ù?ns•?®{d¾œ(öE°©…D°°ÝDC‰A|a¥=o<
º¥µv20130322_00223_stKsd120@ë†Âž÷Q†?Z:£@€E®W="…ø@[k‹?s33f¾ß;E°}šCÝɺDBû×A{H= hª
º¥µv20130324_00462_stKsd120@ë‡×Þþþ?6üô@€E˜ô3="¤"?Me?ˆõÃe¾ˆ´9Eš)D°Ð¼DBó¦A~ˆM=Is®
º¥µv20130324_00464_stKsd120@ë‡ßê¡I?7»
@€E˜h\=Èè?û«Ú? f¾—PEš
šC݌jDCšA}	æ=-ã
º¥µv20130325_00705_stKsd120@ë‡'܃-ò?M–@€Eª¶ö=ª0?rF³?s33e¾˜"uE«ÖD±HDBbA{Éf=
p~
º¥µv20130325_00707_stKsd120@ë‡'Ꮀ‡?q¯@€Eª·¸='PX>è>? f¾ŽVE«£šCݞ¸DCîéA|uN=<©w
º¥µv20130326_00186_stKsd120@ë‡Að-?5°x@€EÂ¥==k‰8@zL?ž¸RF¾'ë…EÄÄRD°¾°DC5A{®ô=ò
º¥µv20130326_00188_stKsd120@ë‡Aõ•l?9îá@€EÂgH=‡¡ð@QÂ?—
=f¾¡G®EÄ>CÝòDBõ¢Az	="ê
º¥µv20130421_00200_stKsd120@늀_Ç
–?v~º@€EÔýì=¦*P>êä? e¾¤Ý/EÔåšD°ÒDC^5A}—/=¨š€
º¥µv20130421_00202_stKsd120@늀cJ"?…ª@€EÕ]ì=¨ì,?º¹?µÂf¾–‡+EԗqCݧðDCAüA}È= šx
º¥µv20130430_00139_stKsd120@닠Mfëq?,{@€E¨âÃ=º¶¬?yL?G®d¾€E¨ÿ…D°Ã\DC%A€[
=7Ö
º¥µv20130430_00141_stKsd120@닠P|"Ñ?2šr@€E¨âR=ÃÄ?uÝÛ?³33@¾‰7LE©×CÝÍqDC\þAƒí^=¹zÕ
º¥µv20130505_00095_stKsd120@ëŒ?L/ÞÀ?'&J@€Eâ÷¸=Ù*Ñ?6q5?Ï\)d¾ÒòEârfD°ÎVDCKçA€|}=Â¥c
º¥µv20130505_00097_stKsd120@ëŒ?ORXg?';×@€Eâ߅=¥†@ml?ÆffT¾OßEâ€Cݦ¨DC`sA'ž
=ìÓ»
º¥µv20130505_00287_stKsd120@ëŒ@äؗ[?U¹X@€EËq=´J¤=âå?Ã×
d¾'n˜EÊéD°äÕDC !A€²(=Ž&§
º¥µv20130505_00289_stKsd120@ëŒ@è
ûÝ?I•&@€EËBö='Ä?ý`/?½p¤f¾'ñªEÊÁ×CÝ¡‰DC‰A€º5=Žs
º¥µv20130506_00375_stKsd120@ëŒgÀÎה?]@€Eµê)=‡è¼A?Ñë…D¾‡®E³&D±øDAÑyA"‹X=¤8
º¥µv20130506_00377_stKsd120@ëŒgÄÝ2?"Â@€E¶*¤=Œ@m.®?¼(ö_¾€E³€CÝw+DDA"=5$Ê
º¥µv20130507_00441_stKsd120@댈´%â?DÁz@€E°fš=w"W?G5©?£×
f¾›"ÑE®KqD±
DAóDA~í='pˆ
º¥µv20130507_00443_stKsd120@댈ô"?5P=@€E°3=¡Åg@#]–?¼(öf¾ß;E®†=CÝÚDC»øA}w–=_O
º¥µv20130508_00281_stKsd120@댢Ϙԣ?žôÓ@€E¦S==¸ô¨?×/†?˜Qìe¾° ÅE¥‡ìD°ïžDBÚAv ‹=l0
º¥µv20130508_00283_stKsd120@댢Ó5b?¦áu@€E¦;f=]Ï)>€í?aG®f¾±©üE¦áCݸ"DCò°Awì.=zƨ
º¥µv20130508_00473_stKsd120@댤{^°?~Yy@€E›ì=ÏJ=³+?\(öe¾œ(öE™øRD±<RDB–5AwþÁ=eg
º¥µv20130508_00475_stKsd120@댤~­OY?z|!@€E›VR=³b @±M?ƒ×
f¾¤Ý/E™ÑìCݜDD&AwÞ=.:o
º¥µv20130508_00713_stKsd120@댦æKÿ2?‹­¼@€E­{=¼Và@)²'?èõÃe¾–‡+Eª¢¸D°ü¤DB8sAyÄ>¦W
º¥µv20130508_00715_stKsd120@댦é«	®?½@€E¯£á="ª$?¹ä?Àf¾£×
E¯!
CÞ=qDCÏßAw¬=¹Ó
º¥µv20130510_00111_stKsd120@ëŒßÍÝX‹?4ôâ@€E°o¸=¸(=Ô»X?G®e¾"ýôE°¸fD°ÂDCU/Ay[p=¶•
º¥µv20130510_00113_stKsd120@ëŒßÑXr]?+|n@€E°==Ê@ÓJ?záHe¾å`E¯óìCÝÁìDCc3Ax,&=OB
º¥µv20130525_00355_stKsd120@ëŽÄ÷¨=?dŠ(@€EˆHö>RÒ?]ùü?Ž{<¾¿|îE‡£®D±VDB(ƒA=­=ßs'
º¥µv20130525_00357_stKsd120@ëŽÄúüJ"?§ÛU@€Eˆªö=Ëý†?¨Ö[?s33f¾¦ffE‡{CݳDDA~•Ò=©©X
º¥µv20130526_00159_stKsd120@ëŽß¹iM?£@€Eˆþ>@]?N_ö?¡G®d¾«…E‰4fD°Ó3DC´A€Á§="ò§
º¥µv20130526_00161_stKsd120@ëŽß¼ç÷ö?‰ëÙ@€E‰ì=®"t?â*?¯\)f¾³33E‰ÃCݹXDCãuA€œb=³Öv
º¥µv20130603_00306_stKsd120@ëå\"É÷?'"'@€E»¿
=Ö:?­ÊN?Ž{P¾"›¦E»DÍD±‰DAÎwAb=?RÍ
º¥µv20130603_00308_stKsd120@ëå_¼˜ø?9¯m@€E¼=ô)|>;L?³33e¾€ƒEº…®CÝW+DD
A~é=.R
º¥µv20130604_00276_stKsd120@ëçjˆ?`Ô·@€E¨U{=¾È?¹g?¼(öe¾œ(öE§È=D±
ËDB sANá="ïB
º¥µv20130604_00278_stKsd120@ëQlÚ?VT¡@€E¨'…=t?‹å?«…f¾'ë…E¨)CÝÅ?DDÙA€£¿=›¦g
º¥µv20130604_00468_stKsd120@됪g½T?Z5 @€E°.==br
º¥µv20130604_00470_stKsd120@됭šÈC?ˆ¾¹@€E°†š=x£7?¬zE?ˆõÃf¾—
=E¯U×CÝ»…DDöA~â==¨©×
º¥µv20130616_00624_stKsd120@둄ˢæI?1Ø+@€E· Ã="Z4?»Ž‹?ºáHY¾%E¶ªáD±"DAÓ#Aè=dÌÍ
º¥µv20130616_00626_stKsd120@둄ÎÓ<¨?$-v@€E·O)="\´?áK?œ(öf¾xÔþE¶"=CݳuDCÁÛA€¾=3ÞÌ
º¥µv20140412_00186_stKsd120@ë·áïß!?2í<@€EÖC3={–÷?úX?ٙše¾|í'E××D¨¨!DC!Aƒ5T=§çË
º¥µv20140412_00188_stKsd120@ë·å>M™?4d;@€EÖ=hy?*ÎW?ÚáHf¾bNEց®C¿ï\DC9AƒâF=·xš
º¥µv20140509_00139_stKsd120@ëº`
Ñ#ô?4Kþ@€E»Ã=Ž¼?"§Š?˅e¾ˆ´9EºÆöD¨½yDC$)A'ìÖ="Fk
º¥µv20140509_00141_stKsd120@ëº`õO?:±2@€EºÊH=žyÔ?jo?ë…f¾™‡Eºª=C¿êáDCš=Amþ=˜§Ó
º¥µv20140510_00146_stKsd120@ëºù-ˆ¤?~W)@€E¾Ó¤=S.¡?;X-?˅e¾£×
E½ÞRD¨ÉãDCúA'/(=ÐI³
º¥µv20140510_00148_stKsd120@ëºü¹¤|?‡`ß@€E¾Ñ=C`˜@bñ@33f¾° ÅE½¼¤C¿ÓTDC'òA"
÷>	5
º¥µv20140510_00464_stKsd120@뺄,êi?‹7º@€Eó3=rÅw?g?Àf¾–Eœ>D¨ÛLDBòÁA'Î<=µ¹›
º¥µv20140510_00466_stKsd120@뺄0cÛ?€e¾@€EmÃ=j›>¢EÏ?Ýp¤f¾›"ÑE›ö{CÀMqDCÝ?AƒFÞ=ã¾X
º¥µv20140510_00656_stKsd120@뺆¯~Þ?udÒ@€E‹þ3=°€\@€Œj?Î{f¾›¥ãE‹Ñ
D¨õ?DB'hAƒs=Éís
º¥µv20140510_00658_stKsd120@뺆5'?'+Þ@€EŒº==Zß_@Æ£œ?Àf¾œ(öEŒ¢{CÀiºDCüÝA'Èw=¯y;
º¥µv20140511_00354_stKsd120@뺤4ÏŠ?U×	@€E‰Ìö=Pu??ы5?£×
f¾\)EˆøRD¨åXDBÀRA'3=†|Ö
º¥µv20140511_00356_stKsd120@뺤8@xÁ?j]}@€EŠHH=£S¡@+ÈÝ?\T¾šŸ¾E‰NÍCÀ"DCØBAƒGµ=¸
º¥µv20140521_00043_stKsd120@ë»Þ¨Ç)J?]¸Œ@€E×åH=ˆ!Ì@7"#@ffe¾"÷ÏEÖÂÍD¨¾úDCS¦A'ÖÕ=ÐLÂ
º¥µv20140521_00045_stKsd120@ë»Þ¬Že?J³Ÿ@€E× q=8òW?}`í?å¸f¾–‡+EÖª¸C¿«çDCr^Aåh=Åïr
º¥µv20140521_00091_stKsd120@ë»ßW2?5c>@€EϤÃ="gp@?½?ٙše¾˜bEϊ)D¨ÀœDC:AE¶=™u
º¥µv20140521_00093_stKsd120@ë»ße?GAœ@€EÐ~=£#"?©Fš?ë…f¾'ñªEÎ9ìC¿Ü¬DCsTA~c=¶•Ã
º¥µv20150329_00092_stKsd120@ëâä­ÇɃ?™Õo@€E Æ=ŒPx=¯»?£×
d¾™‡E¢i®D°ÛðDCP¤Aƒe=òB‡
º¥µv20150329_00094_stKsd120@ëâ䲺Qö?ƒB@€E ÅR=›(=£L?·
=f¾"ýôE¢xCÞ´DC­ãA"ü>sæ
º¥µv20150331_00195_stKsd120@ëã">~›<?	â@€EÆ
{=¨®$?ÐZ?ï\)e¾…¡ËEȍÃD°ÜöDC"oA…ê=Öl»
º¥µv20150331_00197_stKsd120@ëã"B}¸?'é@€EÅéš=•N4@*-?Àf¾ß;EÈ5Cݞ5DCj-A"½=«¿y
º¥µv20150402_00292_stKsd120@ëãb""I?a#"@€EÐJ=†&`?‡¢#?ü(öe¾ˆ1'EÐÉ×D°ÔƒDCVA"èe>0Ñ
º¥µv20150402_00294_stKsd120@ëãb%Oµ ?d€_@€EÏÅR=DA0ïo?áG®g¾'hsEÐ7CÝ´{DC:oA'Í"=óïå
º¥µv20150405_00337_stKsd120@ëãö™"¼?9ØÀ@€EÞ{=HØÿ@/{@p¤e¾š¬EÝÆ)D°áXDCZ=A†Ùœ>"
º¥µv20150405_00339_stKsd120@ëãùÇ1,?88Ú@€Eޘ3=Y©ø
º¥µv20150422_00058_stKsd120@ëåàFd³‰?£NF@€EÒdR=±%
º¥µv20150422_00060_stKsd120@ëåàI²v?¤Ò@€EÕ/Í=¢žà
º¥µv20150526_00149_stKsd120@ëê ¬ñ»?WmMA F3â½=A@.sd?p¤e¾ŽVF4D°úòDCLþA‰‹t=Š2¿
º¥µv20150526_00151_stKsd120@ëê ´ ôA?Q£A F5.v=r:_?.Z
?ÁG®g¾†§ðF6HCÞtœDCϞAŠ1™=½,E
º¥µv20160630_00322_stKsd120@ìBéh´t?'tJ@€E¨Jö>Öu@
é«?¼(öf¾å`E§ïšD±ÇDBBòAt†=ˆ¬
º¥µv20160630_00324_stKsd120@ìBìØ
n?l'_@€E©
{=Ï3?	3?¼(öb¾ƒ•E¨½
CÝßDDAXAq*=ow
º¥µv20160717_00448_stKsd120@ìa–½|?Ž@€E†Äf=áas?!Á]?"33e¾ ÄœE†ÊÍD°ü9DB9AtØL=gAZ
º¥µv20160717_00450_stKsd120@ìaš¾?'¥±@€E†·=õlÐ?¥'q?"zág¾™™šE†ŽCÝ~úDCÞ¨AuՀ=0©1
º¥µv20170622_00626_stKsd120@ìHäWª?'å @€E´|¸=á¸ô>¿þ6?
=f¾–‡+E³¬öD°ÌDB-?AXEE<™€ß
º¥µv20170622_00628_stKsd120@ìHäÞ\í?}Î@€E´ÿš=¦Â¼?·	î?s33g¾§ïžEµìCÝÞ5DCÙËAX¦o<'€¤
º¥µv20170623_00355_stKsd120@ìI$ìú?Ÿô@€E´…=Îa? +U>æfff¾Ÿ;dEž­D°î¸DBI‰AVhò<"i˜
º¥µv20170623_00357_stKsd120@ìI&®z§?©£!@€E…×=ž…$?óH>ë…f¾›¥ãEûCޗmDCú^AVw<œÆ3
º¥µv20180508_00259_stKsd120@ìpç¢3?‹$ô@€E¡-)=ç>wü?záe¾ ÄœE }…D°šDB˜sAS_E<œ:—
º¥µv20180508_00261_stKsd120@ìpç¥:¼ê?…':@€E ¼q=–ÿ¤>`¯	?0£×f¾£×
E o\C݄þDCþ‡AS~<¹a8
º¥µv20180509_00139_stKsd120@ìqôc?¶'ò@€E…‡f=ÈàÔ>ÂR–>õe¾³33E…bD°ŸÏDBâNAT"<ÄÉb
º¥µv20180509_00141_stKsd120@ìqöÊw2?¾"À@€E†R=«< ?/·'>æfff¾»çmE…­…CÝ.¸DD/ßAS³È<Ýæ'
º¥µv20180510_00168_stKsd120@ìqÞ¤‹:?…(&@€E¢H\=¥ÛÐ@A?\)f¾¬1E£3D°ÇðDBl‹ATܨ<ˆÄÕ
º¥µv20180510_00170_stKsd120@ìqáŸr!?‡zÿ@€E£2q=UšÏ?豿?™šf¾©ûçE¤')CÝ~VDCºoAT¶¥<‰»
º¥µv20190807_00091_stKsd120@ì©ß²?C®Í@€E³i¸=v+? ›7?:áHe¾˜bEµ"šD°ÜÍDDW+AY¡<c';
º¥µv20190807_00093_stKsd120@ì©ß"ùÑ?3†@€E²¢3=±a¼>Î	m?‡®f¾"t¼E²E3CސÅDE¯;AY€1<"^
º¥µv20190809_00122_stKsd120@ìª ?«Áå?ðߊ@€E€½ì=ŸqŒ@[€%?\)6¾É7LE~?
D°©²DDr-A\‹=fëù
º¥µv20190809_00124_stKsd120@ìª C*Ý?îC@€E€==ªsü>?}>ë…f¾œ(öE}9CÞ¬jDFLA\7ÿ<íô¼
º¥µv20190810_00091_stKsd120@ìª?È>«?+@Û@€E‹=€èh?Ø	—?ƒ×
f¾'hsEÚD°ÊDD8sA]¿<…}
º¥µv20190810_00093_stKsd120@ìª?Êüb½?/ݤ@€E3=Óˆ?±Êë?G®f¾Š=qEsÃCÞgDE¯
A]''<H@U

==> anc/pub_raw/L222_70_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  188 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             õÊ·•Sv20100729_00401_stKsb369@ë
äݾµ?v"@€EAF=붪õÊ·•Sv20100729_00403_stKsb369@ë
äáhv?]îô@€EB ¸=[¨'õÊ·•Sv20100904_00138_stKsb369@뀖"¬"?6@€E†5Í=†dõÊ·•Sv20100904_00140_stKsb369@뀚üËm?<*«@€E…½¤=†7ðõÊ·•Sv20100930_00210_stKsb369@ëÁX2V>?z…¬@€E–©3>õÊ·•Sv20100930_00212_stKsb369@ëÁ\ ?Úv@€E–,==òa¿õÊ·•Sv20101004_00081_stKsb369@ë@.®ê?a‰B@€E')š=å÷¬õÊ·•Sv20101004_00083_stKsb369@ë@#¡r?gEü@€E'=ƒÈõÊ·•Sv20101007_00056_stKsb369@ëŸý®KØ?wzÌ@€E¤*f= FtõÊ·•Sv20101007_00058_stKsb369@ë )V?vóF@€E¤yH=ôoõÊ·•Sv20101008_00060_stKsb369@ë¿ì8-?h@€E—Ä=¦]üõÊ·•Sv20101008_00062_stKsb369@ë¿ð—&ù?z¸9@€E˜f='àõÊ·•Sv20101008_00120_stKsb369@ëÀ².L?9'@€E–Åì="àØõÊ·•Sv20101008_00122_stKsb369@ëÀµødÖ?Fy@€E–ø=¸õÊ·•Sv20110630_00608_stKsb369@ë7ç›,v?Y)@€Eg¬=¸õÊ·•Sv20110630_00610_stKsb369@ë7瞊Ï?NOÅ@€Ehµ=iˆõÊ·•Sv20110806_00605_stKsb369@ë<…´WÖ+?LOë@€E¨'á=—ˆõÊ·•Sv20110806_00607_stKsb369@ë<…·"Úé?_©U@€E¨q3=˜tõÊ·•Sv20110822_00169_stKsb369@ë>€b=?¡<¿@€Eˆ…=>ä!õÊ·•Sv20110822_00171_stKsb369@ë>€eˆ$Ò?­?€@€EˆrH=¯9€õÊ·•Sv20110830_00221_stKsb369@ë?™zæ?Ú*@€E¥E…=}\@4ò@ffd¾/E£½…DLï¾DJ A‰Ò[>&•[õÊ·•Sv20110830_00223_stKsb369@ë?ý³u? Nù@€E¤æ¸=v0Ð?º¡o@JáHd¾…¡ËE£.¤DàV=D¾ÉAŠ%A>sØ»õÊ·•Sv20110918_00396_stKsb369@ëAâYüP?-Pä@€E«`…='§PõÊ·•Sv20110918_00398_stKsb369@ëAâ]ìåq?#ºæ@€E«²®=µ*øõÊ·•Sv20110919_00487_stKsb369@ëBþ–ι?\§Å@€E§q×='TõÊ·•Sv20110919_00489_stKsb369@ëBå"?i\@€E§¨=0lõÊ·•Sv20110922_00119_stKsb369@ëB_î-•:?}ü¡@€E½>q=³Ñ"õÊ·•Sv20110922_00121_stKsb369@ëB_ñŸTš?'0×@€E¾7R=ÑA.õÊ·•Sv20110925_00253_stKsb369@ëB¿ûSâ?FÒ@€E¾Ó{=zçOõÊ·•Sv20110925_00255_stKsb369@ëB¿þ½ªñ?q¥@€E¾û\>¦ZõÊ·•Sv20111006_00089_stKsb369@ëD!*ת ?8T@€E¾@R=Q–xõÊ·•Sv20111006_00091_stKsb369@ëD!.(ÝD?;â@€E½½=‹HõÊ·•Sv20111007_00220_stKsb369@ëDADF–g?h¹r@€Eš+=¡EôõÊ·•Sv20111007_00222_stKsb369@ëDAHF3?n¨@€E™×¤=¡R0õÊ·•Sv20111008_00405_stKsb369@ëDa5™Ÿ¤?"Cd@€Ek="ðõÊ·•Sv20111008_00407_stKsb369@ëDa8ô}Á?í¬@€Eµ=ÓÓ=õÊ·•Sv20120606_00320_stKsb369@ëb¤ák4¬?(D@€Eq=½]øõÊ·•Sv20120606_00322_stKsb369@ëb¤äÒR?9õ@€EÝ)=ÁtxõÊ·•Sv20120616_00598_stKsb369@ëcç&kõ?.ys@€E†}=†½€õÊ·•Sv20120616_00600_stKsb369@ëcç*sÁ™?%ns@€E…›á=pY¡õÊ·•Sv20120617_00790_stKsb369@ëdH§å?Qr=@€Eh2='ýìõÊ·•Sv20120617_00792_stKsb369@ëdHòb?K(@€Eia®=¸‰(õÊ·•Sv20120626_00609_stKsb369@ëe&<´ "?|çÒ@€Eƒ{=pîõÊ·•Sv20120626_00611_stKsb369@ëe&@Üš?^Ñæ@€E'S3=¢ä¨õÊ·•Sv20120627_00065_stKsb369@ëeA^m?O÷%@€E =†$PõÊ·•Sv20120627_00067_stKsb369@ëeA°m?Zä@€EŸáö=­Ó õÊ·•Sv20120628_00015_stKsb369@ëe_Cñfµ?Ž•É@€E©á¤=̎õõÊ·•Sv20120628_00017_stKsb369@ëe_G-ÁY? i/@€E¨Äá=٘"õÊ·•Sv20120704_00382_stKsb369@ëf!š íá?Lt+@€EnÃ=r$ˆõÊ·•Sv20120704_00384_stKsb369@ëf!‡×?Sìm@€EmVö=qã?€s@¸Re¾œ(öEl¨ÍDãÊVCü¡ËAˆ:{>‡õÊ·•Sv20120706_00159_stKsb369@ëf_ëÄÿÏ?'ˆB@€E•<R= =ðJ­@
=q;¾›"ÑE•ÊöDT­/Cü¨RA‰ò>	ÃÅõÊ·•Sv20120706_00161_stKsb369@ëf_ïCG?e>@€E"°f=·ýˆ?Ž,^@e¸c¾¯²E"ºáDãÝ/Cý#¶Aˆ&¹>"å°õÊ·•Sv20120707_00051_stKsb369@ëf~òQi?+‰@€E™lH=Ž\ =Æm@(õÃe¾ŽÙEšáDT–Cü'A‰ˆò>0–)õÊ·•Sv20120707_00053_stKsb369@ëf~õŒN'?6«@€E™¥…="þ`õÊ·•Sv20120711_00222_stKsb369@ëghÞËÓ?½Ó@€Eg(ö='5À>¸8@d¾€EgjDU:áCü%ÃA†ã%=ë\·õÊ·•Sv20120711_00224_stKsb369@ëgnÀ'g?ý­@€EeŸH=Šu8><Ù@%¸6¾e`BEeMìDäCý‰A†³3=òµøõÊ·•Sv20120712_00030_stKsb369@ëg!8´w?+BG@€E•´Í='¼?"@p¤d¾™™šE–3DTƘCüZÁA†ÚÈ>8;ÍõÊ·•Sv20120712_00032_stKsb369@ëg!<úå?Aø@€E•Ã=}C‰õÊ·•Sv20120712_00150_stKsb369@ëg$©îP€?ÃÀŒ@€E€W¸=ƒÑˆõÊ·•Sv20120712_00152_stKsb369@ëg$®4€æ?Ï[-@€E÷ì=•…õÊ·•Sv20120713_00087_stKsb369@ëg?"ì?="r@€ECö='È?a­Â@
=qd¾™‡E5®DTдCüHsA…[á=øµõÊ·•Sv20120713_00089_stKsb369@ëg?"'3!?U«ä@€EŒö=èæË<±ÇP?ë…d¾¨õÃES\DãùÓCý@BA†Ç=ÕtMõÊ·•Sv20120714_00097_stKsb369@ëg_Vš‹²?ÉZ-@€EœÊš=ÊÜõÊ·•Sv20120714_00099_stKsb369@ëg_Yá—?Å$'@€Eœ~š=ž®xõÊ·•Sv20120714_00385_stKsb369@ëgaÌñ_Ô?n23@€E‹W×=ƒI?…Áç?ç®d¾"÷ÏE‹/šDT™Cü¸´A…>‹ˆõÊ·•Sv20120714_00387_stKsb369@ëgaÐQ Ú?iF¨@€EŒH=ËZ|?Y›@\)K¾OßEŒ RDã÷Cü¤ÝA……Í>õèõÊ·•Sv20120715_00918_stKsb369@ëg‡qÎ?ƒ¾G@€EcÁš=¡ä"@"ÁD?ž¸Re¾š¬EcÏ
DTcuCýÑËAƒœ=Ó+kõÊ·•Sv20120715_00920_stKsb369@ëg‡›(?‹‹>@€EdÃ=l)H@:Þ´? e¾¨õÃEcrfDãÛÇCúö‡A"å=Ù~4õÊ·•Sv20120716_00159_stKsb369@ëgŸËÿ>?h¿Â@€E"q=¼Ì°<–	?\e¾/E'ã
DTÒ^CüG®A'T=°~õÊ·•Sv20120716_00161_stKsb369@ëgŸÏ!€®?s<Õ@€E'¡
=bv¨?5±T?¾¸Re¾"ýôE'c×DãÛ¦Cý@ÅA'Z=°gØõÊ·•Sv20120717_00983_stKsb369@ëgÆ~	æ^?@€E›²=jlï?‹(?Ï\)e¾'ë…E›'öDTCçCýÃøA€C=mYnõÊ·•Sv20120717_00985_stKsb369@ëgƁS'#? M@€E›çá=l¨?†×m?ŸF¾™‡E›ø¸DãùºCû6%A€ÝÄ=ƒyNõÊ·•Sv20120722_00477_stKsb369@ëhaÒ÷c?ƒ°@€E"ÄH>$›>à( ?±ë…e¾W
=Eƒø{DT@öCýÓ3AS؍<v•­õÊ·•Sv20120722_00479_stKsb369@ëhaÕ7Ÿ©?|á[@€E"×> *s<žqP@d¾ÒòE"oDãÝHCüh1ASä<£°dõÊ·•Sv20120723_00046_stKsb369@ëh–uwÑ?&¤@€E™Ú3=Òʨ>˜â'?£×e¾ŠÀƒE™cÃDTȤCü‡ÏAd¨{<¸SQõÊ·•Sv20120723_00048_stKsb369@ëh™Ššù?8ÿ@€Eš>{=›I ?¾¼D?€d¾/E™Ý
Dä¼Cýˆ"Ad¸í<‰õÊ·•Sv20120723_00866_stKsb369@ëh†ÁQ¡??S^@€E
ì=¡	D?-Œ?=p¤d¾¤Ý/E3…DT?¾Cý¯AhB£<†²4õÊ·•Sv20120723_00868_stKsb369@ëh†ÄdÙs?Iö<@€ETö=úq?=²B?Y™šc¾¡G®EfDãðþCûI7Ahµ<œH"õÊ·•Sv20120724_00263_stKsb369@ëh¢ï"Áh?"€‰@€EŒ')=Š®ü?–oI?°£×e¾XbE;…DTÆÉCý9yAq™š<Ë©¥õÊ·•Sv20120724_00265_stKsb369@ëh¢òÕÀ;?‡u@€EŠàf="ÕP?/è¨?"33d¾cSøE‹DäáCüŸ}AqÃæ<­¿‹õÊ·•Sv20120725_00450_stKsb369@ëhÃí½­Ë?+ûÝ@€E…ç=€,K>±Â³?Ÿc¾‰º^E…Õ\DT²°Cý5Ay!Í=B™£õÊ·•Sv20120725_00452_stKsb369@ëhÃñ
¹í?7ÿÞ@€E"™¸=EÁ=˜¨e?ŒÌÍd¾/E"ÍDãú CûûçAx"#=ì3õÊ·•Sv20120730_00109_stKsb369@ëid7)'K?Xì@€Eb²=‡Zã@,|2?×
=e¾/Ebk×DTyCý›#A…d4>önõÊ·•Sv20120730_00111_stKsb369@ëid:ƒ.H?…e^@€Ebž=O€ >s¯?¥¸d¾ ÄœEaáÃDäCû}'A…
l=è-ÐõÊ·•Sv20120731_00833_stKsb369@ëi…£?vÒp@€E\=ªÌ€?jQ	?Ê=qe¾ A‰E[3\DTP"CýÂNA"¢ú=öó,õÊ·•Sv20120731_00835_stKsb369@ëi…¦BÕ?c´G@€E["=ACW?vh?\d¾™™šE[
=Dãë¶Cû`A…ÙA=ðâùõÊ·•Sv20120806_00045_stKsb369@ëjDÝñ?:úM@€EYR=b;ùõÊ·•Sv20120806_00047_stKsb369@ëjD4ÝØ?K‡ò@€E-
=R,õÊ·•Sv20120819_00110_stKsb369@ëkà€'œR?0a@€EŽÈ=ÀW,?±M@+…e¾`A‰EŽ´¸DTΘCüÈRAŠD¦>&'>õÊ·•Sv20120819_00112_stKsb369@ëkàƒ¾5°?6‰@€EŽËÍ>8à?±#@¸Rd¾e`BEŽ¸DäÁCü÷
AŠ'§>tõÊ·•Sv20120820_00140_stKsb369@ël=Þ1ú?AqŽ@€E}{=É0˜õÊ·•Sv20120820_00142_stKsb369@ëlAa«?\;@€E|µ
="¨4> zŠ@33d¾%E|c…DãüCû¬ÍAŠg†>3›õÊ·•Sv20120821_00188_stKsb369@ël"³¤r;?'ú@€Eˆ0ì=¬©û?ßü@1G®e¾‰7LEˆ
®DT™ìCý–ÉAŠI>°.õÊ·•Sv20120821_00190_stKsb369@ël"¶úÀ?0à™@€E‡êš>?
 Î@E¸d¾Š=qE‡ØRDäDCûɺAŠk6><"iõÊ·•Sv20120827_00264_stKsb369@ëlá?:RŒ?P@€E—¿q=Ÿ,>†–@+…d¾ixÕE—sšDT°Cý-qA‹Õ´>-b!õÊ·•Sv20120827_00266_stKsb369@ëláB‹›)?j@€E—3¸=¥.<ÍvM@=p¤d¾dZE–ÍÃDä	PCü6ÉA‰å2>0øyõÊ·•Sv20120901_00207_stKsb369@ëm€.¹ý?WPO@€E¶ñ>dõÊ·•Sv20120901_00209_stKsb369@ëm€ Zù?^>@€E¶e=ÒCÖõÊ·•Sv20120901_00399_stKsb369@ëm')Ž¤s?|?_@€E±>¸=r÷˜õÊ·•Sv20120901_00401_stKsb369@ëm',ò§R?`Y¹@€E±Ö®=lÚHõÊ·•Sv20120902_00131_stKsb369@ëm Ð
Éí?jat@€E¢Ô¤=w,hõÊ·•Sv20120902_00133_stKsb369@ëm Ó`_f?XU"@€E¢Å
=`ô8õÊ·•Sv20120910_00142_stKsb369@ën ó]ji?!‹h@€E×	®=ˆ"ÐõÊ·•Sv20120910_00144_stKsb369@ën öëĵ?%º$@€EÖ×Í=š@>÷²T@B\d¾ˆ´9EԉDäCûҏA‰CX>9hõÊ·•Sv20120914_00030_stKsb369@ëo!£ì¾Û?kZx@€E½"{=Îd;õÊ·•Sv20120914_00032_stKsb369@ëo!§T-?[@€E½š=}‹ùõÊ·•Sv20120915_00255_stKsb369@ëoA!"¤?"OÙ@€Eµ×=…öDõÊ·•Sv20120915_00257_stKsb369@ëoA!ŽÛ{?ŒÃ@€E´Íq=Œ}øõÊ·•Sv20120917_00136_stKsb369@ëo€9¯#D? @€E ë®=x[õÊ·•Sv20120917_00138_stKsb369@ëo€=<¡q?ØÙ@€E¡…=x+É@Õn@aG®c¾ŽVE Ž=DãþfCü
A‹4>_N»õÊ·•Sv20130712_00179_stKsb369@ë"ÁeŒ?3ï@€E›/R=°9õÊ·•Sv20130712_00181_stKsb369@ë"Á4iê?3}l@€E›_¸=º€$õÊ·•Sv20130713_00219_stKsb369@ë"àT¨8?+ÞÎ@€E—+ö=½z<õÊ·•Sv20130713_00221_stKsb369@ë"àWd«P?:ÚC@€E–jö=¹_õÊ·•Sv20130714_00428_stKsb369@ë•"'?$°¦@€E¢¸=¥±ìõÊ·•Sv20130714_00430_stKsb369@ë• ÿÊ%?&´d@€E¢É
=ŸˆõÊ·•Sv20130715_00503_stKsb369@ë•#ê8˜?9
+@€E©O=Á[àõÊ·•Sv20130715_00505_stKsb369@ë•#"§<D?sY±@€E©[
>'‹õÊ·•Sv20130727_00268_stKsb369@떡Ÿ|Qà?KRk@€E©b¤={X8õÊ·•Sv20130727_00270_stKsb369@떡¢î1v?[
Ü@€E¨3R=¼ËõÊ·•Sv20130728_00292_stKsb369@ë–Áhã^4?våä@€E¤x¸>ºs½õÊ·•Sv20130728_00294_stKsb369@ë–ÁlR>?	¬@€E¤4š=™WœõÊ·•Sv20130729_00292_stKsb369@ë–äz,K¸?'Y@€EW)=Í4<õÊ·•Sv20130729_00294_stKsb369@ë–ä}dü?Z€@€E:=d	õÊ·•Sv20130731_00278_stKsb369@ë—"i,>w?5å@€E€Ï=‰S0õÊ·•Sv20130731_00280_stKsb369@ë—"l£lV?MX§@€EˆuR=YÎÑõÊ·•Sv20130806_00015_stKsb369@ë—ßvPžÿ?D|n@€E¶k×=¢ð¼õÊ·•Sv20130806_00017_stKsb369@ë—ßy·¼o?*V@€Eµ×\=–ìàõÊ·•Sv20130807_00055_stKsb369@ë˜ÛŨì?¡Â@€Ešò)=ÉB3õÊ·•Sv20130807_00057_stKsb369@ë˜ßRÁ?Àyì@€E›»H=
(õÊ·•Sv20130807_00535_stKsb369@ë˜
ÜlR?Eªc@€E'==¼|õÊ·•Sv20130807_00537_stKsb369@똎ãˆ?R'ì@€E'v¸=âʇ@ŸS$@zád¾vÈ´E÷\DãޏCúAˆ"> :õÊ·•Sv20130809_00255_stKsb369@ë˜AÀ3?hÚ2@€E…æ)=…"ôõÊ·•Sv20130809_00257_stKsb369@ë˜A‰XY?]Zp@€E…Éö=ZnøõÊ·•Sv20130817_00222_stKsb369@ë™A_ç?z^@€EÃv="DÌõÊ·•Sv20130817_00224_stKsb369@ë™AØú?Tß@€EÃ9á=nµÐõÊ·•Sv20130819_00046_stKsb369@뙂äX>Û?"m'@€E¦6==…ªPõÊ·•Sv20130819_00048_stKsb369@뙂ç¿lg?1@@€E¦/=Œ¸@/Ûb@ë…d¾"t¼E¤<áDãó…CûÓA‰¸>˜õÊ·•Sv20130904_00116_stKsb369@뛀¢'õá?ŒuÂ@€E°x×=ƒìÜõÊ·•Sv20130904_00118_stKsb369@뛀¦Tå?‹åy@€E°
=Ìq¤õÊ·•Sv20130915_00076_stKsb369@ëœß¥œ'ò?¬i0@€E'êH=el¸õÊ·•Sv20130915_00078_stKsb369@ëœß¨¿¼Ä?'•¿@€E'Ä…=d' õÊ·•Sv20130915_00364_stKsb369@ëœâ"rÁ?}"@€E‰zf=Àh@õÊ·•Sv20130915_00366_stKsb369@ëœâ˜Ô£?ƒtr@€E‰0×=¢ñ@õÊ·•Sv20130916_00030_stKsb369@ëœÿéfñ|?U±¼@€E‡Z
=c³€õÊ·•Sv20130916_00032_stKsb369@ëœÿ쨺Ÿ?]û"@€E‡¤š=j'/õÊ·•Sv20130916_00294_stKsb369@ëoØÖ?TNø@€E~
ö=e–ˆõÊ·•Sv20130916_00296_stKsb369@띇Ëf?Cçñ@€E}CH="¡¨õÊ·•Sv20130917_00159_stKsb369@ë ŒÌqˆ?(ð@€E'š=¯$¨õÊ·•Sv20130917_00161_stKsb369@ë }d>ö46@€E'Ã='¹|?Éň@8Qìd¾‰7LExDãûCûÄA‹J^> ¬õÊ·•Sv20130927_00059_stKsb369@ëž_»ÝÜ?MÏ^@€E"á…=»y"õÊ·•Sv20130927_00061_stKsb369@ëž_¾ÕX7?P‡@€E•¸=»ÀhõÊ·•Sv20130928_00113_stKsb369@ëžÔp_?çä@€E¯¿\=û]¿õÊ·•Sv20130928_00115_stKsb369@ëž×£4Î?%³'@€E¯N…=×:_õÊ·•Sv20130929_00168_stKsb369@랠r\cƒ?#@€E­œH=Å6õÊ·•Sv20130929_00170_stKsb369@랠usyõ?S™@€E­ºš=œààõÊ·•Sv20130930_00206_stKsb369@ëžÀ¥©lö?+ˆË@€Eq=}TÉõÊ·•Sv20130930_00208_stKsb369@ëžÀ¨ÀÉ3?"·@€E×=V|põÊ·•Sv20131001_00030_stKsb369@ëžßÀßõ?c,@€EŸœ¸=roYõÊ·•Sv20131001_00032_stKsb369@ëžßÄ%S¢?[Á@€EŸG…=‰€¬õÊ·•Sv20131011_00109_stKsb369@ë  0ÊÞ5?$+@€Eµå¤=²+õÊ·•Sv20131011_00111_stKsb369@ë  4®ö?(‡2@€Eµ•Ã=¡iõÊ·•Sv20140217_00430_stKsb369@ë°Kÿ',?ÊV%@€Eƒg)=;jxõÊ·•Sv20140217_00432_stKsb369@ë°LÔ¶{?Ô.@€Eƒ'==ÌêþõÊ·•Sv20140303_00183_stKsb369@ë²	ÃÛ²?´à½@€Ešï3=×QÁõÊ·•Sv20140303_00185_stKsb369@ë²	Ç!?£Dw@€Eš$f=›<õÊ·•Sv20140813_00630_stKsb369@ëÆdÇÕ?BnY@€EŸR=€"¤õÊ·•Sv20140813_00632_stKsb369@ëÆdÊmQg?DŸ@€EŸ±¸=˜õÊ·•Sv20140821_00159_stKsb369@ëÇ`W‹P?R‡E@€E·á==h^PõÊ·•Sv20140821_00161_stKsb369@ëÇ`ZýœÎ?Os6@€E·hš=¥ÖdõÊ·•Sv20140821_00387_stKsb369@ëÇb·Ca?4QÂ@€E£Â
="u"õÊ·•Sv20140821_00389_stKsb369@ëÇbºË}—?;;ü@€E¤ì=™rØõÊ·•Sv20140821_00531_stKsb369@ëÇcú^ñ'?tÈ£@€EŸ…3=ÉñõÊ·•Sv20140821_00533_stKsb369@ëÇcý'aÅ?W<@€EŸª==àâõÊ·•Sv20150529_00387_stKsb369@ëê'vn@û?5®ó@€E¹¶¸=RJaõÊ·•Sv20150529_00389_stKsb369@ëê'yj??<û!@€E½ÞÃ=j‹ÑõÊ·•Sv20150604_00559_stKsb369@ëëJîø[F?É=@€EÇñá=‡¢ÜõÊ·•Sv20150604_00561_stKsb369@ëëJò4°Œ?©@€EǙ…=†5õÊ·•Sv20150604_00607_stKsb369@ëëKDvFÙ?Ÿ%c@€EËk=cÉðõÊ·•Sv20150604_00609_stKsb369@ëëKG˜€?ŸàÀ@€EË'=ËKõÊ·•Sv20150726_00169_stKsb369@ëñ¿øÞ£? {@€EÍÀ=y÷õÊ·•Sv20150726_00171_stKsb369@ëñ¿ü8e!?TB@€EÍ3f=ã`=°ßÀ@hõÃd¾l‹DE˝3DãÁyCýA‰ó>=˜`õÊ·•Sv20160718_00207_stKsb369@쀹¢É?BÖP@€E‹Ãf=à·õÊ·•Sv20160718_00209_stKsb369@쀽p²?€?×@€EŒ…=VsõÊ·•Sv20170331_00508_stKsb369@ì>ŒGZn?–î@€E—R=[HõÊ·•Sv20170331_00510_stKsb369@ì>ŒJÎe(?‡x$@€E—=zœˆõÊ·•Sv20190821_00591_stKsb369@쫤Eñ÷T?@€E™vq=ÈÔõÊ·•Sv20190821_00593_stKsb369@쫤I.ó?¢Å_@€E™º…=ö©

==> anc/pub_raw/L222_71_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:35
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="116">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:39">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  116 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:35' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	L"àKv20100422_00509_st  Ksd113@ë¥ÄY%¶?8 7A F 8®=µº˜>^^?Ñë…g¾ŽVF V…C^·ÏDf6FAGæE<Xœv20100422_00509_stAG™š<#×
?µ:}¦˜­)¿€AGæE?‹S€	L"àKv20100422_00511_st  Ksd113@ë¥Ê6/?@ÃfA F¸Ã="Y? *?Ó33f¾"t¼Fæ¸D"ªwDg¨1AG‰<q×&v20100422_00511_stAG/<#×
?¼æóV˜n¿€AG‰?Ž:äÀ	L"àKv20100825_00372_st  Ksd113@ëDP¬%? 5£@€E"\=¿XP@wA>\g¾™‡EšCk{¦D`7v20100825_00372_stA+l‹<#×
?µ:}¦˜­)ÁA+l‹?Ð	L"àKv20100825_00374_st  Ksd113@ëDU…˜?-lW@€ENÃ=š¨\>¼^@"ÌÍf¾›"ÑEv¤D–ÒáD_ȤA-Қ<Š%v20100825_00374_stA+l‹<#×
?¼æóV˜nÁA+l‹?Ð	L"àKv20100825_00376_st  Ksd113@ëDg±û?&œp@€EŽ‡=©@JLFAffff¾'ë…E—úfCk¤D`-v20100825_00376_stA+hs<#×
?µ:}¦˜­)ÁA+hs?Ð	L"àKv20100825_00378_st  Ksd113@ëDkml?$ùã@€EŽ·3=‡»ôv20100825_00378_stA0=q<#×
?µ:}¦˜­)¿€A0=q?à	L"àKv20110723_00517_st  Ksd113@ë:ƎÛÐv?S@€E§ÇH=Ÿ¶àv20110723_00517_stAG®<#×
?°G‹.‰?cÁAG®?Ð	L"àKv20110723_00519_st  Ksd113@ë:ƒOhH?Oq@€E§À=pp¯B|€ÑA×
^¾Ÿ;dE´@RDšz5DXyìv20110723_00519_stA7L<#×
?À4!õ›_>ÁA7L?Ð	L"àKv20110726_00659_st  Ksd113@ë;&šëä??;°Ç@€EšÏš=àjÓv20110726_00659_stA9X<#×
?œW×:8ÁA9X?Ð	L"àKv20110726_00661_st  Ksd113@ë;&žŸ}^?B˜Î@€E›R=æ¯õv20110726_00661_stAÐå<#×
?·¾ßÇ»·LÁAÐå?Ð	L"àKv20110806_00399_st  Ksd113@ë<ƒxZ?%Ç@€E›â=ǂ)v20110806_00399_stA*È´<#×
?°G‹.‰?c¿€A*È´?à	L"àKv20110806_00401_st  Ksd113@ë<ƒ|d5?"¸@€Eœ"=Š'Äv20110806_00401_stA£×<#×
?´ó`Óy@ÄÁA£×?Ð	L"àKv20110822_00251_st  Ksd113@ë>K`?²@9@€E=ö=‡s\=æ¼ö?‡®f¾¶È´E…ÃC"ÇÏDXÝAæM=)ïv20110822_00251_stAb<#×
?±~ԟè¿€AæM?¥"Ýà	L"àKv20110822_00253_st  Ksd113@ë>­ø÷?Àê@€E‰)=ŒáBŸq@ŏ/¾ú^5E…œDš•7DX«dv20110822_00253_stA(ö<#×
?«¡Ö¾…rüÁA(ö?Ð	L"àKv20110829_00127_st  Ksd113@ë?`x¹ð?h¬s@€Ec…=¶ ¤AZ±€A0Qìe¾° ÅE 33C|`ÅD[v20110829_00127_stAýô<#×
?Àuý©[œÁAýô?Ð	L"àKv20110829_00129_st  Ksd113@ë?`|×òE?Cß?@€E®=¾C·o0A'õÃb¾Ÿ¾wE™ìD–ú¸D_³v20110829_00129_stA^5<#×
?À4!õ›_>ÁA^5?Ð	L"àKv20120611_00702_st  Ksd113@ëcFä
Ü?<º@€Ei¢="G˜<¥®^?€g¾–‡+Ej"C…
qDY)XAGˆæ<@~i                  ÀÀøÀÀ€AGˆæ?ˆÍ 	L"àKv20120611_00704_st  Ksd113@ëcFèø½?4<ó@€EiR="K'?'™V?\)c¾—PEj$¤DškžDY¢AGã¯<'åx                  ÀÀøÀÀ€AGã¯?"ü¯	L"àKv20120617_00680_st  Ksd113@ëdyu?A‡I@€EbÒ=Æ´=†±ï?¢\d¾šŸ¾EcöC"©ºDYu'AH×ü<_K                  ÀÀøÀÀ€AH×ü?‹éx@	L"àKv20120617_00682_st  Ksd113@ëds•¤?@K5@€EdÂ=Ûì>šÜJ?}p¤d¾—
=EdÝDšq`DXÐÕAHí <vÿT                  ÀÀøÀÀ€AHí ?Žßê€	L"àKv20120626_00211_st  Ksd113@ëe"0š¬ê?ž¸Z@€E‡FH=€#Œ?¹£?+…f¾¸ÔþE‡ÃC…šÁDXÅPAJ×=Ü                  ÀÀøÀÀ€AJ×?¡{à	L"àKv20120626_00213_st  Ksd113@ëe"4Åé?•»(@€E†õ{=¢À=\Jº?™šd¾§ïžE†™HDšaüDYšAJ$<á$º                  ÀÀøÀÀ€AJ$?œ$—@	L"àKv20120703_00280_st  Ksd113@ëfR i>ü…^@€Eum®=¬kÐ?Rìª@U¸f¾˜bEwaìC…fDYšAK{/<Âj'                  ÀÀøÀÀ€AK{/?˜MR 	L"àKv20120703_00282_st  Ksd113@ëfV¼|>ôXÒ@€EuH=®[˜?NM@&ffb¾—PEw1HDšhîDY>ÉAK>3<Ÿ"v                  ÀÀøÀÀ€AK>3?"òŽÀ	L"àKv20120705_00243_st  Ksd113@ëf@GðßÒ?C>"@€E]/
=¦ê€<e)…?¨õÃf¾›¥ãE\qC"öDY¤AKe'<\¼&                  ÀÀøÀÀ€AKe'?‹—"À	L"àKv20120705_00245_st  Ksd113@ëf@K"®?Cø@€E^–¤=§ùA(`F?ØQìc¾¡ÊÁE\¹qDšDDY_+AKYz<c–                  ÀÀøÀÀ€AKYz?ŒrÃ	L"àKv20120706_00218_st  Ksd113@ëfaUá(N?¦X@€E€G)=Å[=óó0@ÌÍf¾'ë…EÍC…¤DXçLAL)[<‡w>                  ÀÀøÀÀ€AL)[?îçÀ	L"àKv20120706_00220_st  Ksd113@ëfaYñ'ö? ·@€E€J¸=µ9Ð>èôA@
p¤c¾""E+×Dš_;DYFAL²<{ó"                  ÀÀøÀÀ€AL²?~r`	L"àKv20120707_00302_st  Ksd113@ëf'*}!i?ŠÌ
@€E}Ê==îÌÙ?!ÈN@ f¾)ûçExÑHC"jáDY.FAKŸO<‡"Ô                  ÀÀøÀÀ€AKŸO?òz€	L"àKv20120707_00304_st  Ksd113@ëf'-ËjL?mZ¡@€E}ñH>1\–>	)ü@33a¾W
=Ez‹×Dšv‡DY!ªAK¢ô<rQÖ                  ÀÀøÀÀ€AK¢ô?ŽJ:À	L"àKv20120717_01065_st  Ksd113@ëgÇÕÕ	?2¥à@€E¤!=>,ö$@•'@£×e¾å`E£†C"7LDYeÃAMµ±<§´                  ÀÀøÀÀ€AMµ±?"âö€	L"àKv20120717_01067_st  Ksd113@ëgÇÕÕ?­@€E¤T
=ýÃ#?(x@
=^¾£SøE¥®{DšdRDX}ÓAMr\<˜'I                  ÀÀøÀÀ€AMr\?"I 	L"àKv20130626_00835_st  Ksd113@ë'Ç'¤Y?M<²@€EvŒö=Œºà?BW@-p¤f¾•E{°{CƒóDYR-A*¼1<ŽÊGv20130626_00835_stA(Ðå<#×
?µ:}¦˜­)ÁA(Ðå?Ð	L"àKv20130626_00837_st  Ksd113@ë'Çœú!D?L¸2@€Euä{=ò ?ä©Ô@ub¾˜bEzùHDšéDYAyA)|/<›åv20130626_00837_stA(¸R<#×
?£€ÙmHrÁA(¸R?Ð	L"àKv20130629_00656_st  Ksd113@ë"$ô?$e@€Emšf=¸S€v20130629_00656_stA(ÌÍ<#×
?®¶°9"åÁA(ÌÍ?Ð	L"àKv20130629_00658_st  Ksd113@ë"$"Fy?9@€EmZ¸=¶–°A‰tœAÎ{`¾ŽVE˜®Dš6ÁDX´îv20130629_00658_stA0 Å<#×
?£€ÙmHr¿€A0 Å?à	L"àKv20130630_00534_st  Ksd113@ë"B®í™ ?ȯ@€E}Ž{=Ù ïv20130630_00534_stA(¸R<#×
?¼æóV˜nÁA(¸R?Ð	L"àKv20130630_00536_st  Ksd113@ë"B²¼H?åÉ@€E|íì=Á|hBT˜A­\)a¾•E"|¸Dš/
DX¹v20130630_00536_stA(<#×
?±~ԟèÁA(?Ð	L"àKv20130712_00525_st  Ksd113@ë"ÄCð_¤?+Ù©@€Eˆ\¤=²[`v20130712_00525_stA'<#×
?£€ÙmHrÁA'?Ð	L"àKv20130712_00527_st  Ksd113@ë"ÄG[ùü?#Zu@€Eˆ¶×=²Üv20130712_00527_stA'X<#×
?®¶°9"åÁA'X?Ð	L"àKv20130723_00054_st  Ksd113@ë–"ÃüI?RŠx@€E=H='<?ˆÓ@°P¾œ(öE†'=CƒóDYfv20130723_00054_stA&ùÛ<#×
?ºHYº•%ÁA&ùÛ?Ð	L"àKv20130723_00056_st  Ksd113@ë–"ÇMf»??|¼@€E'f=…Z<@¢ÓV@Õ¸d¾™‡E‹‡\Dš:fDY	v20130723_00056_stA&§ð<#×
?£€ÙmHrÁA&§ð?Ð	L"àKv20130806_00193_st  Ksd113@ë—àùaP?WV@€Eªqì=ŸÔA"nôAÌÍf¾¥ãTE´'RC"@ƒDXµÃv20130806_00193_stA&—<#×
?°G‹.‰?cÁA&—?Ð	L"àKv20130806_00195_st  Ksd113@ë—àüuvÐ?<xj@€E©Ð¸=Èv20130806_00195_stA&<#×
?ºHYº•%ÁA&?Ð	L"àKv20130807_00137_st  Ksd113@똸ȳã?\Iø@€E•\=üm+@Ò³y@¦ffe¾¶E¢E™¡3C"'DXÃDv20130807_00137_stA'xÕ<#×
?±~ԟèÁA'xÕ?Ð	L"àKv20130807_00139_st  Ksd113@똼¯³·?R-@€E%=ƒ"<?—–~@¸a¾±&éE›3šDšLjDXk–v20130807_00139_stA'+<#×
?µ:}¦˜­)ÁA'+?Ð	L"àKv20130807_00569_st  Ksd113@ë˜N½R[?4kW@€Ež=å©@¦¯GAO\)f¾§l‹E¤¦áCƒ4þDY
v20130807_00569_stA&°!<#×
?¥9•'uxÉÁA&°!?Ð	L"àKv20130807_00571_st  Ksd113@ë˜QôÚ2?TÓì@€E¿…=•ôœ>Š·@áë…d¾£SøE˜˜DšîDY
v20130807_00571_stA&ÌÍ<#×
?ºnÏqâÌAÁA&ÌÍ?Ð	L"àKv20130808_00258_st  Ksd113@ë˜!"º¢S?<"Ù@€E ,š=ÃÉ0?‰¶RA33f¾–‡+E«W…C"a‰DXmv20130808_00258_stA&¼j<#×
?µ:}¦˜­)ÁA&¼j?Ð	L"àKv20130808_00260_st  Ksd113@ë˜!—V]?3 %@€EŸùš=²x?MïêAJáH`¾˜"uE±8Dš<ÍDXR^v20130808_00260_stA+KÇ<#×
?±~ԟè¿€A+KÇ?à	L"àKv20130808_00546_st  Ksd113@ë˜$
ÁÅ2?DPC@€E‡žf=ààù@¯‰XA\)f¾ ÄœE'ÄRCƒÊÁDY¢v20130808_00546_stA'‡<#×
?£€ÙmHrÁA'‡?Ð	L"àKv20130808_00548_st  Ksd113@ë˜$CT"?O¿l@€E‡žf=¼Öx@´@º=qd¾Ÿ;dE÷
DšLDXó#v20130808_00548_stA&n˜<#×
?®¶°9"åÁA&n˜?Ð	L"àKv20130809_00385_st  Ksd113@ë˜BpUÊ?ªHM@€E‡óš=oq=|³ü?^¸Rg¾­'hEˆ?×C"5DXŁA'š=+Áv20130809_00385_stA&ùÛ<#×
?ºHYº•%¿€A'š?¥x  	L"àKv20130809_00387_st  Ksd113@ë˜Bs}:¾?¢œH@€E‰•ì=zâ>ÒÑ?p£×a¾­VE‰C3Dš8´DXv¸A'`]=YÁv20130809_00387_stA&Àƒ<#×
?¹}Fíg¿€A'`]?£k8 	L"àKv20130810_00338_st  Ksd113@ë˜aÓµäÿ?R†H@€E©é=§Kv20130810_00338_stA't¼<#×
?±~ԟèÁA't¼?Ð	L"àKv20130810_00340_st  Ksd113@ë˜a×Ýg?XÛì@€E©è= zh@þ8C@Š=qa¾¤Ý/E°ÃDš"VDX\A'²ì<™m›v20130810_00340_stA%ë…<#×
?¼æóV˜nÁA%ë…?Ð	L"àKv20130817_00160_st  Ksd113@ë™@|íœ%?•,@€EÎr=µ2dB3ÂB%¸Rd¾ß;EÖêáC"¾DX‰Ëv20130817_00160_stA1 <#×
?µ:}¦˜­)¿€A1 ?à	L"àKv20130817_00162_st  Ksd113@ë™@€¯Ýÿ?
¾"@€EÏfq=š(dC׍ B(™ša¾–E×æDš3ðDXQªv20130817_00162_stA&§ð<#×
?µ:}¦˜­)ÁA&§ð?Ð	L"àKv20130819_00128_st  Ksd113@뙃Ž}‡?9˜@€E¤iÃ="=€CÅeAÚõÃe¾£SøE«_…Cƒ—mDY'v20130819_00128_stA-©ü<#×
?µ:}¦˜­)¿€A-©ü?à	L"àKv20130819_00130_st  Ksd113@뙃'¬:[?!*ž@€E£Åq=j0@·úÏAхd¾ ÄœEÈÂDšþDYòv20130819_00130_stA-ë…<#×
?£€ÙmHr¿€A-ë…?à	L"àKv20130820_00294_st  Ksd113@뙡ŽC	j?$§Ò@€E¯x¤=ŒÛÜBûÛ<Aµ®d¾—PE·m®CƒÕÃDXã#v20130820_00294_stA-ë…<#×
?±~ԟè¿€A-ë…?à	L"àKv20130820_00296_st  Ksd113@뙡'êk?¼—@€E¯sÃ=xN ?ù…ÂA¬£×c¾"÷ÏEї×Dš,ÕDXØ1v20130820_00296_stA/'h<#×
?£€ÙmHr¿€A/'h?à	L"àKv20130820_00582_st  Ksd113@뙣ÖÐC?Ëm@€E û×=–A8BÀ|Aîffe¾å`E©CÃCƒ¢DY81v20130820_00582_stA&í'<#×
?°G‹.‰?cÁA&í'?Ð	L"àKv20130820_00584_st  Ksd113@뙣Ù.™?Iy@€E 'ö=¢Äv20130820_00584_stA$j<#×
?ż›,¾ìÁA$j?Ð	L"àKv20130821_00310_st  Ksd113@ë™ÁÀ¨;É?GV@€E Íá='ÇDA,YÐAeë…e¾§ïžE³3CƒçðDY)v20130821_00310_stA%çm<#×
?¼æóV˜nÁA%çm?Ð	L"àKv20130821_00312_st  Ksd113@ë™ÁÃõãœ?KÍf@€E Jf=täWv20130821_00312_stA%×
<#×
?£€ÙmHrÁA%×
?Ð	L"àKv20130822_00389_st  Ksd113@ë™â´Ï?-±ì@€E•Ú…=Ò"BÅ4A½…e¾"t¼E›"ÍCƒ±ËDYúv20130822_00389_stA%ß;<#×
?®¶°9"åÁA%ß;?Ð	L"àKv20130822_00391_st  Ksd113@ë™â!ó/b?:h @€E•Á)= Hv20130822_00391_stA%×
<#×
?µÿKÐûÿÁA%×
?Ð	L"àKv20130901_00090_st  Ksd113@뛶'¼Ö?"ÃÏ@€E¤ð®=kà:ۇå?¦fff¾¬‹DE¥C"LDX×+A&ÏÔ<÷˜^v20130901_00090_stA&b<#×
?µÿKÐûÿ¿€A&ÏÔ?žóÀ	L"àKv20130901_00092_st  Ksd113@뛺˜WO?¨‹@€E¤uì=€»=g¨ƒ? b¾¸ÔþE§@)DšJ˜DX´A&­å=*Pv20130901_00092_stA&´9<#×
?®¶°9"å¿€A&­å?£%J	L"àKv20130901_00258_st  Ksd113@ë›!(–\M?DQW@€E¦ãÃ='XADA)™šf¾ž5?Eµó…Cƒ¥?DXìv20130901_00258_stA*°!<#×
?®¶°9"å¿€A*°!?à	L"àKv20130901_00260_st  Ksd113@ë›!+Û%*?BÒ}@€E¦‹®=€¯ð@ŒŠAáHc¾œ(öE°b¸Dš;DXøöv20130901_00260_stA'
=<#×
?±~ԟèÁA'
=?Ð	L"àKv20130901_00546_st  Ksd113@ë›#Q–ö?\Ý6@€EŸ•H=ª˜?nhï@\)e¾¦ffE¥Ó
Cƒ«#DYF˜A'¸<­\~v20130901_00546_stA&vÉ<#×
?±~ԟèÁA&vÉ?Ð	L"àKv20130901_00548_st  Ksd113@ë›#"ÓÒ%?è@€EŸá=¥:|@ߥ?Î{b¾œ(öEŸ)\D™ü‹DY
²A&ÂÅ<ìL™v20130901_00548_stA& Å<#×
?°G‹.‰?cÁA& Å?Ð	L"àKv20130902_00076_st  Ksd113@ë›@áýá?hi@€E›Ý3=‡è ?éë@…e¾¡G®EŸ®ÍCƒÖ‡DXæfA'<F<—sv20130902_00076_stA&éy<#×
?±~ԟèÁA&éy?Ð	L"àKv20130902_00078_st  Ksd113@ë›@ ïn?''á@€E›ˆÍ=mN@À?£×
c¾¾ùÛEÄ¸Dš%DXЃA&t—=žÅv20130902_00078_stA&j<#×
?µ:}¦˜­)¿€A&t—? Ø 	L"àKv20140808_00102_st  Ksd113@ëÅÀôR"?&Ü@€E¢½š=wÚ¸@~?â\e¾¡ÊÁE£g®CN‰üDXۖAH½¯<x~                  ÀÀøÀÀ€AH½¯?ÏÀ	L"àKv20140808_00104_st  Ksd113@ëÅÀ ™ˆR?72]@€E¡ÞÃ=« È@ié"?å¸d¾•E¡AšD'ÍãDXÖfAHƒÕ<†p                  ÀÀøÀÀ€AHƒÕ?Î€	L"àKv20140808_00150_st  Ksd113@ëÅÀ˜#,«?O€@€E$q=½æ¬>ü¢Ä?¸Qìd¾Ÿ¾wE×CO	yDX¯žAH'P<…M·                  ÀÀøÀÀ€AH'P?©¶à	L"àKv20140808_00152_st  Ksd113@ëÅÀ›‰®j?I+Z@€Ež¹ì=•À?*I?p¤c¾"÷ÏEž×D'áHDX¬ZAH˜¢<`VÀ                  ÀÀøÀÀ€AH˜¢?Œ
Ø	L"àKv20140808_00294_st  Ksd113@ëÅÁöde°?M$@€Eš/×=»"?;M?¢\e¾/E™—\CNH1DXæúAHŒT<\‡¬                  ÀÀøÀÀ€AHŒT?‹õ€	L"àKv20140808_00296_st  Ksd113@ëÅÁùÏ>Â?4@€Eš×=O›?^Íÿ?c×
d¾˜"uE™k\D'ËÏDXí'AH«
<Z'b                  ÀÀøÀÀ€AH«
?‹RL@	L"àKv20140813_00232_st  Ksd113@ëÆaSúƒi?gN@€E£×="`=Ǽ?§®g¾'ë…E¢73CN}²DX»uAIq<8þT                  ÀÀøÀÀ€AIq?‡ʀ	L"àKv20140813_00234_st  Ksd113@ëÆaX/ò6?¤@€E£®=xZØ?u¥?èõÃ_¾'ñªE¡ê{D'ã3DX|îAIP<Z‹ø                  ÀÀøÀÀ€AIP?‹Q	L"àKv20140817_00245_st  Ksd113@ëÆá@kÀm?Sz@€E¶.®=z> >¦Ð"?c×
e¾—PEµMšCM\¬DY	7AJP<"0                   ÀÀøÀÀ€AJP?†	L"àKv20140817_00247_st  Ksd113@ëÆáDººQ?^çm@€E¶ˆR=@f ?$4å?W
=c¾'ñªEµ¢fD'Ò‡DX•ôAJ;½<i‹4                  ÀÀøÀÀ€AJ;½?1f€	L"àKv20140820_00064_st  Ksd113@ëÇ@o{Î?2ø@€E¤>ö>¢?åå@\c¾—
=E¢Õ®CMÝ/DXêòAJiŒ<–LÔ                  ÀÀøÀÀ€AJiŒ?'Éš€	L"àKv20140820_00066_st  Ksd113@ëÇ@rì{ê?LRh@€E¤á=ªîŒ@ (?¬ÌÍd¾'ë…E¢¾)D'Á‰DXèöAJwÅ<wõë                  ÀÀøÀÀ€AJwÅ?Žþ½`	L"àKv20140820_00160_st  Ksd113@ëÇA@§¥v??5¾@€Ež]®=†ÒŒ?>¦?«…e¾"t¼EžHCMõÃDYPAJšd<ˆ~Õ                  ÀÀøÀÀ€AJšd?'Ú 	L"àKv20140820_00162_st  Ksd113@ëÇAD¬à?6Sž@€Ež23=Ëñà?ě7?¥¸d¾Š=qEœ,RD'¬{DY\AJ·y<7æY                  ÀÀøÀÀ€AJ·y?†üË 	L"àKv20140821_00193_st  Ksd113@ëÇ`¢ã$'??R@€E¹f)=˜Â@@>ÝY?°£×e¾©ûçE¹ŽCNçDXáìAKY<ZOó                  ÀÀøÀÀ€AKY?‹Iþ`	L"àKv20140821_00195_st  Ksd113@ëÇ`§@;?Q]€@€E¸Ù…=Œ«D?9Û
?p¤d¾ª~úE¸Ï®D'×ÏDXÐAJïµ<†½Ð                  ÀÀøÀÀ€AJïµ?×º	L"àKv20150519_00705_st  Ksd113@ëéGgÖc$?g5ˆ@€EŸå==Uûq@d/Ð?.{d¾›"ÑEŸ±®C"žúDX¤ÝAT¢¥<¥{Ýv20150519_00705_stAT5?<e`B?¹}Fíg¿€AT¢¥?"¯{ 	L"àKv20150519_00707_st  Ksd113@ëéGk¬¼6?oá@€E *H=²ù§@ž÷?:áHa¾«…E @RDšGmDX£øAT3
<§Þ²v20150519_00707_stAT5?<u?œW×:8¿€AT3
?"ûÖ@	L"àKv20150725_00409_st  Ksd113@ëñ£šó?'±@€E¨"ö=œü?lÈ|@£×d¾'ñªE§ÿ…CƒØ1DXÞ5ABç;<}ÚBv20150725_00409_stABí'<#×
?µ:}¦˜­)¿€ABç;?»H@	L"àKv20150725_00411_st  Ksd113@ëñ£2'3?+†H@€E¨×Í='¤´@CQ?ã×
c¾†$ÝE§ž¸DšáDX×}ABæ<a'Vv20150725_00411_stAB§ð<#×
?®¶°9"å¿€ABæ?Œ2*À	L"àKv20150728_00001_st  Ksd113@ëò
]è?‰‹@€E¬S…>á¤<öþ?hõÃg¾"t¼EªZöCƒ}DYßABS(=[ùv20150728_00001_stAA¾w<#×
?£€ÙmHr¿€ABS(? K 	L"àKv20150728_00003_st  Ksd113@ëò"Ï?upj@€E¬==Æi"?šb‡?5d¾˜"uE¬×DšFDXó#ABeË<²v20150728_00003_stAB"<#×
?£€ÙmHr¿€ABeË?–Aà 	L"àKv20150728_00097_st  Ksd113@ëòý$2å?}o@€E˜b=O¯9?'~ð?B\f¾«E˜'C'»DYtÍAB4†<½·Yv20150728_00097_stAAïž<#×
?±~ԟè¿€AB4†?—¶ë 	L"àKv20150728_00099_st  Ksd113@ëò™ò?"=E@€E˜Œ¤="žÌ=sµ–?¸b¾­'hE˜4D™æÁDYVÉAB=ƒ@v20150728_00099_stAB{<#×
?£€ÙmHr¿€AB?¢h	L"àKv20150729_00385_st  Ksd113@ëò#l(L¥?0¼A FOq=­ô¬?1:@hQìh¾"záFN=RCƒN5DX»–AB¢S<s³Üv20150729_00385_stA@ÌÍ<#×
?±~ԟèÁA@ÌÍ?Ð	L"àKv20150729_00387_st  Ksd113@ëò#rèTé?;¹A FO5®=«b€?mWn@c¾ƒoFL]šD™úVDYVAAú6<3;v20150729_00387_stA@§ð<#×
?±~ԟèÁA@§ð?Ð	L"àKv20160714_00001_st  Ksd113@ìÿHA,›?+	@€EpÝÃ=ºÇÔ>´ð£@ g¾ž5?Ew#®C"%¢DXÎwA64<h¥v20160714_00001_stA6"<#×
?±~ԟè¿€A64?t 	L"àKv20160714_00003_st  Ksd113@ìÿKö8+?!'ö@€Ep¶==Ñ8D@åVr?ÈõÃc¾œ¬EvΏDš<DXæA6qE<<ÊBv20160714_00003_stA6<#×
?«¡Ö¾…rü¿€A6qE?‡™H@	L"àKv20170621_01014_st  Ksd113@ìHÆݤ#?ƒ)@€EE…=°ót?$‡ü?hõÃf¾/E^fCƒ²DY2°Abb=£m                  ÀÀøÀÀ€Abb? tm 	L"àKv20170621_01016_st  Ksd113@ìHÆàîÙ? ˆ@€E0á=‹k?¤¼?\(ö>¾ÂJE4áD™èZDYƒ×Acû=
                  ÀÀøÀÀ€Acû?²£À	L"àKv20170622_00200_st  Ksd113@ìHà²ÔHl?m?ó@€E¶ì=r ?o‰B?G®e¾œ(öE¶áHCƒôþDXðÅAc:T=†                  ÀÀøÀÀ€Ac:T? pÐ 	L"àKv20170622_00202_st  Ksd113@ìHàºÑ?W¹h@€E¶(ö=ƒ¶,                  ÀÀøÀÀ€Àø	L"àKv20180508_00745_st  Ksd113@ìpìýM? L@€E¥)=Bր>¯wJ?Tzád¾º^5E¦K
C'ö%DYe²A5Ԏ=&ÍÅv20180508_00745_stA5²<#×
?°G‹.‰?c¿€A5Ԏ?¤Ù¸ 	L"àKv20180508_00747_st  Ksd113@ìpì˜èo?‡–2@€E¤ºš=@ÄØ@~¶6?záa¾´9XE¥ÌöD™'áDY7
A5òã=
·Zv20180508_00747_stA5¥ã<#×
?'W¿Î4Ù$¿€A5òã?¡¶ë@	L"àKv20180513_00733_st  Ksd113@ìq‹hêj?M\§@€E±:==Zµ@r¯?"33d¾µÂE³æ¤CƒøDY¥A5Ä<Ü7Ôv20180513_00733_stA5'h<#×
?œW×:8¿€A5Ä?›†ú€	L"àKv20180513_00735_st  Ksd113@ìq‹l¤~$?\
3@€E¯Ø=d|<6;Õ?Š=qc¾£×
E±îfD™Ÿ×DY@sA5È<èøÓv20180513_00735_stA5X<#×
?£€ÙmHr¿€A5È?`	L"àKv20180524_00757_st  Ksd113@ìræ1ïS?5Õ@€E·dì=½ûã@b@½Âe¾"t¼E¼3ìCƒ!DXöv20180524_00757_stA6E¢<#×
?±~ԟè¿€A6E¢?à	L"àKv20180524_00759_st  Ksd113@ìræ5¸N?w'@€E¸†{=À{?ë@‡
=a¾'n˜E¹"öD™Ë
DX¿+A5¸s<³c¯v20180524_00759_stA5l‹<#×
?£€ÙmHr¿€A5¸s?–luà	L"àKv20190812_00793_st  Ksd113@쪅"7|ï?Î4ß@€Erf>yL­?¢?@f¾ÃoEŽ½\C"$ÝD['+A\"=ªØ'                  ÀÀøÀÀ€A\"?µ[@	L"àKv20190812_00795_st  Ksd113@쪅‡|?²Gñ@€EÉ=ÂäÄ?OC>õc¾¨r°E²ÍD™ó¾DZëçA\&Ö=E¼                  ÀÀøÀÀ€A\&Ö?¨·'à

==> anc/pub_raw/L222_72_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  114 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	I·'u)v20100422_00515_stKsd113@ë¥Ö
e??œ‡A F F=²,?³å
@
p¤a¾›¥ãF%úqDÍD)DgƒÇAm…ß=¬È	I·'u)v20100422_00517_stKsd113@ë¥ÛÛ®?<ØA F fv=Žœ@ûtÒ@!ë…a¾–‡+F&$HD)gžDg6fAlÐ	=%¡	I·'u)v20100825_00382_stKsd113@ëDs˸?'!v@€E¡R=|Å@N>è?Ü(öc¾‰7LE"4¤DÏWçD_+Aqö==¡ô	I·'u)v20100825_00384_stKsd113@ëDv'˜ô?){ý@€EúÍ=«@?̀@ffe¾‹Æ¨E"´¤D,y'D`·¾AplW=`6å	I·'u)v20110723_00523_stKsd113@ë:ƙ¬3?~sú@€E¨$š=Vsg?[Q_?ƒ×
b¾¢MÓE¬+šDÒåDXD‹Ag|í=ZIy	I·'u)v20110723_00525_stKsd113@ë:Ɯk›…?Ü@€E©\=‹ÃÄ?¨/.?†ffc¾ ÄœE¬ò¤D3=ÓDZ=/AfFf=50j	I·'u)v20110726_00665_stKsd113@ë;&¥¨v?M9@€Eœ•\=½Ò˜?¸Öû?§®c¾'hsEŸ¶áDÏzwD_i‰Ai9=æ	I·'u)v20110726_00667_stKsd113@ë;&¨Ë{>?D¡2@€EœÌš=±'8?™•ø?ž¸Re¾å`E #ÃD,Z^Da‰Ah½¦=	I·'u)v20110806_00405_stKsd113@ë<ƒƒŸw)?,™Ü@€Eœ•=€Y@րí?\a¾™™šE ÝHDÏm‰D_Ai¾µ=àt	I·'u)v20110806_00407_stKsd113@ë<ƒ‡6»(?)¹h@€Eœp=¯ç
@j_?ìÌÍd¾š¬E ÷
D,oÏDa~‡AiOÞ=6êž	I·'u)v20110822_00257_stKsd113@ë>vd¶?Ã]@@€Eó×=_X	I·'u)v20110822_00259_stKsd113@ë>w?Ç^@€E'"Ã=†ÈA¢%?"záe¾©ûçE"[qD4LZDY¸Aeî=¦ÃQ	I·'u)v20110829_00133_stKsd113@ë?`ƒñl?Cüß@€EØ¤=ª ?|ñ®?¥¸c¾™‡E"(RDÏWÏD_psAk¿<ê>x	I·'u)v20110829_00135_stKsd113@ë?`‡bT´?Wñ¼@€Eâš=ˆÅ\=âS?´záf¾Ÿ;dE"©D,¦úDa>VAkÿ¶=£é	I·'u)v20120611_00708_stKsd113@ëcFðôG?$tq@€EgÀ{=«oD?Ú	ú@	™šc¾«Esƒ3DÒì¼DXÑhAlÔ6=*,f	I·'u)v20120611_00710_stKsd113@ëcFôå†?;ñ
@€Eg´ö=‹Z =S¨?×
=d¾ A‰EqÕD4
²DYÖAl–Z=,ÌX	I·'u)v20120617_00686_stKsd113@ëd=3<?>ñK@€Ec¥…=º|>Ýq??ÁG®`¾£SøEmxRDÒë
DX¥ÃAmUÞ=ø†	I·'u)v20120617_00688_stKsd113@ëd0rd?3Áû@€Eac3=™ŒÜ;Ò@"?°£×f¾ŽÙEk®D3ۖDZAmƒT=+	I·'u)v20120626_00217_stKsd113@ëe";šËH?vZ'@€E‡a®=‹%a@q]?s33a¾¦éyEŠDDÒ×}DYGžAh¾q=;	I·'u)v20120626_00219_stKsd113@ëe"?ޕ?u×@€E‡®)=l±˜@Y¬õ?¬ÌÍb¾ÌÌÍEŒ†öD4!ÛDY9‰AjÀÁ=g"¨	I·'u)v20120703_00286_stKsd113@ëf]®§?´Y@€Er™=¬ü@HŠˆ@>{c¾"÷ÏE~õqDÒêéDY¨Ano†=V'Ã	I·'u)v20120703_00288_stKsd113@ëfaŒ²€>þp@€Erµ\>9E@'Cr@N¸Rc¾—
=EݚD4wDY±'AnbÛ=‹¨c	I·'u)v20120705_00249_stKsd113@ëf@Q'r"?8˜@€Ea= B°?'¶?Àa¾¤Ý/EjŽ¸DÒÞNDYFAl!?=Þ	I·'u)v20120705_00251_stKsd113@ëf@Tðä?9;U@€Ec&=ý}«?€éè?\e¾ª~úEm`)D3õDY¿®Al#=K	I·'u)v20120706_00224_stKsd113@ëfa`géô?
¾@€E'l3=¢Úp@@ŠÄ@(öc¾~ùÛE‡qqDÒåôDYòAn‰A=$Û³	I·'u)v20120706_00226_stKsd113@ëfac¤OU?°@€Eƒ=® ?³«é?Ýp¤d¾ŠÀƒEˆD4®DY¤ÝAn!Œ=µ	I·'u)v20120707_00308_stKsd113@ëf'4˜Ró?‹X2@€E}z)>;UACj?\)c¾JE€š=DÒþáDXìJAj~<¸±	I·'u)v20120707_00310_stKsd113@ëf'8\V?ˆ¢$@€E}->ä;AŸ?Š=qf¾2-EC3D3÷
DYÐ!Ajx^<¹ã¢	I·'u)v20120717_01071_stKsd113@ëgÇ †
?%–Å@€E¥kì=ÜL$@J–@!G®b¾œ(öE«=DÒð¤DXSøAkM=S»	I·'u)v20120717_01073_stKsd113@ëgÇ#ÀŽü?$@€E¦/\=æQA—c@C×
d¾£SøE¬"\D3¬ZDYûçAlµõ=cÎ
	I·'u)v20130626_00841_stKsd113@ë'Ç£ÂAÙ?6tÁ@€EuYš=\_p>h`O@*áHa¾ª~úE'ÁqDÒ ÝDYM²ATy£<Þl	I·'u)v20130626_00843_stKsd113@ë'ǧ!©?AQ@€EvÍ=_@ZÑ'@×
d¾¡G®E'"D4$œDYƒ×ASòS<âë»	I·'u)v20130629_00662_stKsd113@ë"$š/{Ä?âÎ@€Emñ
=¥öËB'ª`@³…b¾–EfDÒ¿TDX¢Ñ	I·'u)v20130629_00664_stKsd113@ë"$|¢¾?`[@€Enì=Ë[…@öÍB@y™šd¾Š=qE€@¸D4wðDY(åAVbL=8Õ¥	I·'u)v20130630_00540_stKsd113@ë"B¸‡?#öå@€E{Ý
=ЫŸ@Fƈ@ZáHb¾£×
E†úDÒÉÛDX˜1AU Ò=/ý	I·'u)v20130630_00542_stKsd113@ë"B»©ä?$ÿ‹@€E{<Í=¸Û`?"â%@;…e¾—
=E…~¤D4ÅDYÑAU:º=²	I·'u)v20130712_00531_stKsd113@ë"ÄNsD?)2÷@€E‰Ã=ºt?1@333d¾ß;E"qDÒÀåDXÀ1AT˜Á="Ê	I·'u)v20130712_00533_stKsd113@ë"ÄQÀ¼ô?2 Š@€E‰/á=êoS@aà@;…d¾–E'wqD4…ôDYþAT£ƒ<ôÉ	I·'u)v20130723_00060_stKsd113@ë–"Î6É?Bëe@€E'©\=¬Ð@rMd@
=c¾²-E‰Ö{DÒÎDXèAS`º<͓M	I·'u)v20130723_00062_stKsd113@ë–"ьµ0?L1Š@€E'Þq=®.D@M9Û?¸Qìd¾"ýôEˆ‰3D4‰HDY8RAS¶<³ö	I·'u)v20130806_00199_stKsd113@ë—á@Ò-?^4Ñ@€E©‡)=¡—ÜAfT$?¾¸Rc¾¯ E¯]ìDÒËmDX'AT˜<èj	I·'u)v20130806_00201_stKsd113@ë—áõ1ñ?95@€E©"H=Ž—8?ç–?ç®e¾'ë…E¯ƒ\D4DYAUŸ<°n[	I·'u)v20130807_00143_stKsd113@ë˜Ãuå?xµ;@€E6q><æ°Aƒ?ˆõÃa¾¸ÔþE"9\DÒÎDXq‰AU¿;=ÚÈ	I·'u)v20130807_00145_stKsd113@ë˜Ç>2k?W5‡@€E›®=¾ÁhA7
©?Ó33e¾¬1E"2D4±ËDXòÁAPØn<é8'	I·'u)v20130807_00575_stKsd113@ë˜Xiò?c	@€E'¤=±¨BúÁ?Ôzác¾Ÿ¾wE–Ó…DҙÛDY+–	I·'u)v20130807_00577_stKsd113@ë˜[köô?OU²@€E'Jö=§É¤@åLÛ?³33e¾¡ÊÁE—7ÃD3øÕDYˆÅAT¬<äN®	I·'u)v20130808_00264_stKsd113@ë˜!ù•ƒ?-ý@€E _¸=¥Ÿ?´Œ®@'
=c¾¢MÓE¨ÖáDÒÔRDXKTAV˜<èÝu	I·'u)v20130808_00266_stKsd113@ë˜!¡\–¯?8&ò@€E pš=¯ŠØ?î?ß@ÌÍd¾"záE§'…D4–˜DX¸AU}x=ˆ‰	I·'u)v20130808_00552_stKsd113@ë˜$
V?<bý@€Eˆ"¤="ƒ/?1ðò@…b¾¹Û#E'*áDÒ«DDXèƒAUc<Ԉð	I·'u)v20130808_00554_stKsd113@ë˜$n0Š?@ÂX@€EˆÏ\=šXAId?úáHd¾¯²EŽÉšD4AXDYYhAUÅ1<º1~	I·'u)v20130809_00391_stKsd113@ë˜BzÅ=·? –@€Eˆ(ö=…V¸A€JK?†ffc¾¸QìEŒ®DÒÓmDX"JAQãŠ="f	I·'u)v20130809_00393_stKsd113@ë˜B~´ñ?'z{@€E†×=eoèBˆ)?šáHd¾­'hEŠÜfD4°bDYBÑ	I·'u)v20130810_00344_stKsd113@ë˜aÝúâ?f$i@€E©ýR=²8ÐA'"?¦ffb¾šŸ¾E¯{…DÒîúDX^ÙAT#ü<ãeÿ	I·'u)v20130810_00346_stKsd113@ë˜aáƔ$?}Í=@€E¨9f=»á@¿¾=?¢\d¾§l‹E¬CHD42ÑDX܋AUÊ<æ´f	I·'u)v20130817_00166_stKsd113@ë™@ˆ / ?â~@€EÌQÃ=§+AŽw@'=qc¾"záEÕHDÒÖÙDXdœAWʟ="%	I·'u)v20130817_00168_stKsd113@ë™@‹¥»?‡#@€EÌЅ= þl@8Iµ@™še¾ŒIºEÕå\D4¦5DX®fAWӜ=1,c	I·'u)v20130819_00134_stKsd113@뙃˜µh?Ç@€E£)=´ëT@=S @Tzáb¾° ÅE¬{DҘåDY'AWG/=I¢	I·'u)v20130819_00136_stKsd113@뙃›Zßu? z
@€E¢à=¬Y¼=̲X@1ë…d¾ÒòE©f)D4/DYŒ¬AV"©=š	I·'u)v20130820_00300_stKsd113@뙡˜¡&?)è¡@€E®òq=m]_?ز@5¸b¾ž¸RE¶MÃDÒ¸öDX̋AWl»<ûÆL	I·'u)v20130820_00302_stKsd113@뙡œF½T?%'@€E¯,×=ŠF?ûSÇ@)™še¾bNEµ£D4YhDYHöAW"€<ìý	I·'u)v20130820_00588_stKsd113@뙣߀ù»?Ÿâ@€Ežõ3=¶7Ä@ ÑU@@c¾—
=E¥÷…DÒ DXߍAWEð='Ù	I·'u)v20130820_00590_stKsd113@뙣â¼Î'?ài@€EžÑ=½U´?-@aG®d¾ŽVE¦,¸D45¢DY‡ÏAWA»=G<;	I·'u)v20130821_00316_stKsd113@ë™ÁʽBì?b£}@€E ƒÍ=a©C,úw@c×
a¾ÔzáE¦,DÒ£×DYÍ	I·'u)v20130821_00318_stKsd113@ë™ÁÎ#e?AéV@€E –=rÈð@¨Ðf@{d¾ ÄœE§¾¸D4t)DYmAViå<çeÎ	I·'u)v20130822_00395_stKsd113@ë™â(—SC?7Q@€E–P×=¦h>þ¤&@(öb¾/Eœ˜DÒ¯}DYöAWw'<èuô	I·'u)v20130822_00397_stKsd113@ë™â+Óm{?X@€E–­¸=†(@•u@6ffd¾•EžfD4MDYx"AX=o	I·'u)v20130901_00096_stKsd113@ë›Á¡€C?—ó'@€E¤O==}ÏxB€&R?£×a¾¬1E§¿3DÒå`DXR	I·'u)v20130901_00098_stKsd113@ë›ÅQ¹?‰ÐU@€E¤1…=W\×Bwâ?ÁG®e¾¨r°E¨D4ºDXњ	I·'u)v20130901_00264_stKsd113@ë›!9•BG?/»‰@€E§q=búÐ=Ú1s@
=c¾"záE¬ã
DÒ­hDXùšAXZ<ê!	I·'u)v20130901_00266_stKsd113@ë›!<ó`Š?;
@€E§×=XÛØ@…¯@
p¤d¾£SøE­©®D40DYB=AXMQ<×,
	I·'u)v20130901_00552_stKsd113@ë›#ši¸?Uæ³@€EŸº…="¨Ì@YĬ?\b¾²-E¤q
DÒ¤ZDYTAVüØ=­	I·'u)v20130901_00554_stKsd113@ë›#ºn?es@€EŸr=×,ù?;{ó?˜Qìd¾"ýôE£…D4P!DYuAVÉì<Ü:	I·'u)v20130902_00082_stKsd113@ë›@'ϧÉ?uûm@€Eš»=|—A"?'\b¾£SøEž¾fDÒ¿
DX¯+AV•<<ôrÃ	I·'u)v20130902_00084_stKsd113@ë›@+9C?f›@€Ešö=t"'AðŠ?®{e¾¦éyEŸ¤D4š°DY¤AX'…<þ_	I·'u)v20140808_00108_stKsd113@ëÅÀ'O)´?O0p@€E¡0š=·b ?äóŸ@,ÌÍb¾"t¼E¤DËXÅDX¹ìA>C=óõ	I·'u)v20140808_00110_stKsd113@ëÅÀ*™m?:"ñ@€E¡}ö=Àˆ =‡Ïç@f¾•E¤•D%ÁËDYçA,=¨ï	I·'u)v20140808_00156_stKsd113@ëÅÀ¢Xº¬?PòË@€EŸÞ\=€@$ãx?ê=qc¾ÒòE¢|¤DË^ÁDXs–ASa=ŽÙä	I·'u)v20140808_00158_stKsd113@ëÅÀ¥®/?Hku@€Ež¦…=ÆN>Äëç?ë…f¾'ñªE¡ÈD%à1DY9A€³=²|µ	I·'u)v20140808_00300_stKsd113@ëÅÂl;è?0üS@€E™{®=h$é@r·@33d¾/EœhfDËD)DXÕ²A÷w="Øè	I·'u)v20140808_00302_stKsd113@ëÅÂŧ•?3dp@€E™'3=d@«L@-p¤d¾å`Eœ}D%¤ZDY?®A'ÿ±=ÆÔU	I·'u)v20140813_00238_stKsd113@ëÆa_]hf?!K@€E¦2{=aéPAWz7@b¾xÔþE¨3DËYºDXuA'¯!>ï	I·'u)v20140813_00240_stKsd113@ëÆabÕÀ?¸@€E§†3=Žj<@­ái@Qìf¾‡+E©8fD%ΘDX÷
A'nï=ÉH¦	I·'u)v20140817_00251_stKsd113@ëÆáKÕ¡2?Xœ7@€E·Pö=UbïAýæ@!G®`¾ŽVE¹šDËDsDX©7A'ÚÂ>)	I·'u)v20140817_00253_stKsd113@ëÆáO·ã²?JÒÜ@€E·á=~ @[x@¸e¾ƒ•E¹å3D%žVDY9A<=Ðü8	I·'u)v20140820_00070_stKsd113@ëÇ@ƒ_*³?)ëe@€E£•Í=§ZˆAl@0a¾ž¸RE¦µ
DËG3DX¸´Aƒ£‰>C:	I·'u)v20140820_00072_stKsd113@ëÇ@†½´V?,ÜÒ@€E£q3=¶ÑäA‹wÐ@(öd¾©xÕE¦w×D%"DYdAƒyy=ÍÎ)	I·'u)v20140820_00166_stKsd113@ëÇAJÛE‹?,ÒÐ@€E¸H=Œnô@±ãa@áHa¾ˆ´9E Ü¸DË9ÛDYÑA"H_=þ6	I·'u)v20140820_00168_stKsd113@ëÇAN¬L?Cæ@€E³®=ÙèA¿c®@(öe¾‰º^E øRD%dJDY}ÃA'›Ù=Þî#	I·'u)v20140821_00199_stKsd113@ëÇ`®7ý?6oÇ@€E¸}=ŸQ@õ¬'@jáHc¾£×
E»ð)DËV¸DXÃuA… œ>E/ü	I·'u)v20140821_00201_stKsd113@ëÇ`±ÍÈJ?(ýý@€E¸Vö=Ÿ}Œ@Òð5@k…e¾¦ffE»ß×D%¸BDXàÕA…øâ>:W›	I·'u)v20150519_00711_stKsd113@ëéGr¦e°?ƒ{@€E ƒH=…+?òÛ±@%b¾¡ÊÁE£šDÒÆfDXŸÏA˜>¯ò	I·'u)v20150519_00713_stKsd113@ëéGv<7>?ƒS@€E wÃ=gP€@è]??úáHd¾™™šE¢­D4¡ÛDY("A©|>!m\	I·'u)v20150725_00415_stKsd113@ëñ£ûÊ?=J@€E¨g®=¡±l@.mU@o\)d¾‡+E«`¸DҖDXÎAŠEè>v†Â	I·'u)v20150725_00417_stKsd113@ëñ£‰-f?ª'@€E¨S3=—ŒÈA5j@c×
d¾ŽVE«q…D4#3DYKA‰yð>ŠŽ}	I·'u)v20150728_00007_stKsd113@ëòÞé…?b£@€E¯"
=ÐÚW	I·'u)v20150728_00009_stKsd113@ëò'˜?b>@€E¯€á='%üAUl©@(öd¾ŒÌÍE²ìD4DYºoAƒfü>µÎ	I·'u)v20150728_00103_stKsd113@ëò%X?™(0@€E˜ö=~Ix	I·'u)v20150728_00105_stKsd113@ëò
Ë°˜?ƒ*O@€E˜9R='³h	I·'u)v20150729_00391_stKsd113@ëò#€·öQ?D­A FNØC=¨þ?²^ž@n{c¾ˆ1'FQ^DҌ)DYÓA†JÒ>éÓ	I·'u)v20150729_00393_stKsd113@ëò#‡uðr?;A FO…=žxØ@­ûÓ@¢\d¾ß;FQþÍD4BDY|J	I·'u)v20160714_00007_stKsd113@ìÿR۟y?é@€En¹3=±èAh:@/\)b¾ˆ1'EyJáDÒµXDXÆVAƒ¦H>|G	I·'u)v20160714_00009_stKsd113@ìÿV(»¶?*H@€En3=Ù°ƒ@Úæ›@%e¾ŒÌÍExL)D4ƒTDYA'6>ÐW	I·'u)v20170621_01020_stKsd113@ìHÆå]È?ün@€E×=g·@¼w?àa¾˜"uE'fDÒtDYjAveû=¦9¸	I·'u)v20170621_01022_stKsd113@ìHÆè1òì?¡Y€@€E¤=¾ÏÔ@êD?ç®e¾ ÄœE'ñ…D3êÁDZ;¶Aub>¦ü	I·'u)v20170622_00206_stKsd113@ìHàÀr?>9Ë@€E´ë3=Ž#@FxG@b¾Š=qE¸
DÒ®ÙDYA{ê?=Õ®»	I·'u)v20170622_00208_stKsd113@ìHàÂæ#á?8*}@€E´Yš=œ—Ü@àaa?ã×
e¾‰7LE·Î=D3³uDY¬JA{}|=Ÿ
6	I·'u)v20180508_00751_stKsd113@ìp쀞v?X-@€E¤Â{=¢	0@Êý?Ó33`¾¦ffE¨3DÒ;×DYôAmë=š*h	I·'u)v20180508_00753_stKsd113@ìpì"•±ƒ?~HÝ@€E¥¸ö=[ÁØ@ŠÒÊ?·
=c¾´9XE©™ìD3XDZ¼AmcJ=i7–	I·'u)v20180513_00739_stKsd113@ìq‹rÀ+Õ?}³	@€E°ß®=MÍx?ôž?´záb¾²-E²dÍDÒLDY"#AnBP=},7	I·'u)v20180513_00741_stKsd113@ìq‹uã+´?iÒD@€E±\=S¦€@;Þ¥?\d¾š¬E³€ÍD3IÛDZãAoV2=ƒk‡	I·'u)v20180524_00763_stKsd113@ìræ;›ýL?Õ¡@€Eµ
¤=Á X?èáÞ@×
c¾ÒòE¸ÌÍDÒlÍDXÐAuý=ƒÞ†	I·'u)v20180524_00765_stKsd113@ìræ>л?]À@€E¶
{=ö	Œ@…?ª=qc¾%E¹¾{D3]PDYk#Au"Á=/Þy	I·'u)v20190812_00799_stKsd113@쪅þñ7?ËW"@€E2ì=®Eì?ìÓ®?§®a¾¿|îEs…DÒÚ5D[HAjm¾=Ò*	I·'u)v20190812_00801_stKsd113@쪅ÇùS?ª<'@€EŽÍ>{È@Grð?…¸d¾¨r°EMHD3Ç
D\/;ApS=­Ð

==> anc/pub_raw/L222_73_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  116 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	Hù ÷v20100422_00509_stKsd113@ë¥ÄY%¶?8 7A F 8®=µº˜A:.±@ƒ×
0¾%F!¾ÍC–fDâ;#Aƒ>&°Ë	Hù ÷v20100422_00511_stKsd113@ë¥Ê6/?@ÃfA F¸Ã="YB'¢w@ Qì\¾¥ãTF!"®DË#DãÄs	Hù ÷v20100825_00372_stKsd113@ëDP¬%? 5£@€E"\=¿XPAGݸ?èõÃd¾˜bEŒH¸C™O}DÞÇuAhIÄ<õ¡R	Hù ÷v20100825_00374_stKsd113@ëDU…˜?-lW@€ENÃ=š¨\@Ëyÿ?ê=q5¾¦éyE‹N)D ìÍDß^‡Ag±p=U9	Hù ÷v20100825_00376_stKsd113@ëDg±û?&œp@€EŽ‡=©@'¤Y?ð£×c¾ƒoEŒR¸C™R-DÞÉËAg§þ=
ê	Hù ÷v20100825_00378_stKsd113@ëDkml?$ùã@€EŽ·3=‡»ô@à–
?ØQìQ¾œ¬E‹ðD î-Dß_ÏAg=§£	Hù ÷v20110723_00517_stKsd113@ë:ƎÛÐv?S@€E§ÇH=Ÿ¶àA/†?èõÃb¾¢ÐåE©VÍC¦\jDÛÁAGÚ×<¯
Ü	Hù ÷v20110723_00519_stKsd113@ë:ƒOhH?Oq@€E§À=pp¯CV2@¾ffa¾£SøE¦fD¤[\DÛÅ	Hù ÷v20110726_00659_stKsd113@ë;&šëä??;°Ç@€EšÏš=àjÓ@µÄ@7
=b¾«Ežr=C˜´Dß´AHÛ<Ê0	Hù ÷v20110726_00661_stKsd113@ë;&žŸ}^?B˜Î@€E›R=æ¯õ?rÄ@1ë…f¾¶È´EÚáD¡úDßQãAGrÓ<óâ	Hù ÷v20110806_00399_stKsd113@ë<ƒxZ?%Ç@€E›â=ǂ)@n/@Œzád¾š¬E¡íÃC˜'hDß[
AI"®=‹â	Hù ÷v20110806_00401_stKsd113@ë<ƒ|d5?"¸@€Eœ"=Š'Ä>{/ó@s33P¾ž¸RE¡)D Ì{Dßk¦AIAä=
ïF	Hù ÷v20110822_00251_stKsd113@ë>K`?²@9@€E=ö=‡s\@"d?¸d¾¨õÃE'1ìC¨ÅDÛNNAF"ê=TN	Hù ÷v20110822_00253_stKsd113@ë>­ø÷?Àê@€E‰)=Œá>ðí?³33/¾ê~úEƒ'HD¤§DDÛݺAG'D=ð2Z	Hù ÷v20110829_00127_stKsd113@ë?`x¹ð?h¬s@€Ec…=¶ ¤@ܯ?ÚáHd¾ ÄœE'•\C¡,jDÜašAGž`<½ÚN	Hù ÷v20110829_00129_stKsd113@ë?`|×òE?Cß?@€E®=¾=Ι™@?\)A¾¥`BE"¤¤D ×;Dß{×AGóÊ<á‹Æ	Hù ÷v20120611_00702_stKsd113@ëcFä
Ü?<º@€Ei¢="G˜A"±L@ˆe¾·KÇEwDÍC¨»…DÛXîAIUø=‡¦	Hù ÷v20120611_00704_stKsd113@ëcFèø½?4<ó@€EiR="K'Aš.@‡
=L¾¼í'EvÌÍD¤Ž¨DÜÃAI "=(Ì	Hù ÷v20120617_00680_stKsd113@ëdyu?A‡I@€EbÒ=Æ´	Hù ÷v20120617_00682_stKsd113@ëds•¤?@K5@€EdÂ=Ûì	Hù ÷v20120626_00211_stKsd113@ëe"0š¬ê?ž¸Z@€E‡FH=€#Œ>'ÆF?‡®\¾° ÅE‰¨C©H"DÛ,îAGx_=M	Hù ÷v20120626_00213_stKsd113@ëe"4Åé?•»(@€E†õ{=¢À@$Qö?n{c¾¤Ý/Eˆ>D¤x"DÜUšAG‹/<ùlÙ	Hù ÷v20120703_00280_stKsd113@ëfR i>ü…^@€Eum®=¬kÐAT¯ð@˜£×d¾Ÿ¾wEƒ%
C¨«çDÛ`öAJaò=&	Hù ÷v20120703_00282_stKsd113@ëfV¼|>ôXÒ@€EuH=®[˜	Hù ÷v20120705_00243_stKsd113@ëf@GðßÒ?C>"@€E]/
=¦ê€>c÷ö@õÃc¾ž5?Eg¥HC§Ò-DÛ]qAHóY<·ÒW	Hù ÷v20120705_00245_stKsd113@ëf@K"®?Cø@€E^–¤=§ùA1@*áHd¾­VEgS…D¤DîDÜBAIûï<ƒ	Hù ÷v20120706_00218_stKsd113@ëfaUá(N?¦X@€E€G)=Å[B˜¨É@G®d¾""Eƒ°{C¨DÛF=	Hù ÷v20120706_00220_stKsd113@ëfaYñ'ö? ·@€E€J¸=µ9Ð	Hù ÷v20120707_00302_stKsd113@ëf'*}!i?ŠÌ
@€E}Ê==îÌÙ>	¤Ç@-p¤c¾{çmEå×C§Ó3DÛf=AHvþ<‹L	Hù ÷v20120707_00304_stKsd113@ëf'-ËjL?mZ¡@€E}ñH>1\–?ݧï@-p¤\¾ŠÀƒEƒD¤yãDÜ$¤AHÛa<•±	Hù ÷v20120717_01065_stKsd113@ëgÇÕÕ	?2¥à@€E¤!=>,ö$A«¨ï@p£×c¾œ(öE¥9…C§ÊÁDÛqÛAML <à?	Hù ÷v20120717_01067_stKsd113@ëgÇÕÕ?­@€E¤T
=ýÃ#@˜@ž¸Rd¾º^5E®µÃD¤ƒDÛ¼1AJ=ýC	Hù ÷v20130626_00835_stKsd113@ë'Ç'¤Y?M<²@€EvŒö=Œºà	Hù ÷v20130626_00837_stKsd113@ë'Çœú!D?L¸2@€Euä{=ò @Y=m@¸Rc¾¥ãTE€¤D¤>ÙDÜ'AHþ2<¾Að	Hù ÷v20130629_00656_stKsd113@ë"$ô?$e@€Emšf=¸S€@á¼l@Ÿ
=c¾¨õÃEyç\C¨…?DÛ ´AJÒ¸="5>	Hù ÷v20130629_00658_stKsd113@ë"$"Fy?9@€EmZ¸=¶–°	Hù ÷v20130630_00534_stKsd113@ë"B®í™ ?ȯ@€E}Ž{=Ù ïAˆD@I™šc¾œ¬E‡fC¨<jDÛAJ12<Ñþv	Hù ÷v20130630_00536_stKsd113@ë"B²¼H?åÉ@€E|íì=Á|h	Hù ÷v20130712_00525_stKsd113@ë"ÄCð_¤?+Ù©@€Eˆ\¤=²[`@/&†@L(ö`¾‹C–EŽÃC¨|)DÛ'ðAJ ?<׍r	Hù ÷v20130712_00527_stKsd113@ë"ÄG[ùü?#Zu@€Eˆ¶×=²Ü@vƸ@<(öV¾"t¼E®D¤' DÛއAI ¡<ÊÎy	Hù ÷v20130723_00054_stKsd113@ë–"ÃüI?RŠx@€E=H='<?'åa@™š`¾œ(öE†œ{C¨œDÛNAIv#<ŦÑ	Hù ÷v20130723_00056_stKsd113@ë–"ÇMf»??|¼@€E'f=…Z<CKfá@k…F¾¨õÃE†D¤~5DÜw	Hù ÷v20130806_00193_stKsd113@ë—àùaP?WV@€Eªqì=ŸÔ	Hù ÷v20130806_00195_stKsd113@ë—àüuvÐ?<xj@€E©Ð¸=È@¹±=@`7¾Â\E°)D¤{DÛÔAIýò<êK	Hù ÷v20130807_00137_stKsd113@똸ȳã?\Iø@€E•\=üm+	Hù ÷v20130807_00139_stKsd113@똼¯³·?R-@€E%=ƒ"<CoÆ@qG®e¾¾ùÛE'#ÃD¤²ÙDÛ¬¼	Hù ÷v20130807_00569_stKsd113@ë˜N½R[?4kW@€Ež=å©?tÈQ@
áHd¾š¬E"YHC§(1DÛ@JAIz´<¢ˆ	Hù ÷v20130807_00571_stKsd113@ë˜QôÚ2?TÓì@€E¿…=•ôœ@ªx?þ¸Ri¾¨õÃE'É®D¤&DÛû
AHûá<¶ê†	Hù ÷v20130808_00258_stKsd113@ë˜!"º¢S?<"Ù@€E ,š=ÃÉ0@À#@{e¾²-E£î=C©åDÚä¤AIDn<³÷!	Hù ÷v20130808_00260_stKsd113@ë˜!—V]?3 %@€EŸùš=²x=NÔ×@,ÌÍg¾£SøE£×D¤™ÛD۞¸AIz'<Øu	Hù ÷v20130808_00546_stKsd113@ë˜$
ÁÅ2?DPC@€E‡žf=ààù	Hù ÷v20130808_00548_stKsd113@ë˜$CT"?O¿l@€E‡žf=¼Öx	Hù ÷v20130809_00385_stKsd113@ë˜BpUÊ?ªHM@€E‡óš=oq@sû?:áH4¾¹Û#E†ù\C¨ýÓDÚúáAG½í=>	Hù ÷v20130809_00387_stKsd113@ë˜Bs}:¾?¢œH@€E‰•ì=zâ@ì²?záHe¾½p¤E‡&D¤‹DÛ»+ADýS=ƒ	Hù ÷v20130810_00338_stKsd113@ë˜aÓµäÿ?R†H@€E©é=§KC¿@@£×e¾œ(öEªö=C©0ƒDÚÿž	Hù ÷v20130810_00340_stKsd113@ë˜a×Ýg?XÛì@€E©è= zh?¢j?å¸f¾¥ãTE«Ÿ×D¤…DÛ§çAI#<´âm	Hù ÷v20130817_00160_stKsd113@ë™@|íœ%?•,@€EÎr=µ2dA‹™@ž¸Rd¾§ïžEÒÆC©$þDÚíXAK‰=ž	Hù ÷v20130817_00162_stKsd113@ë™@€¯Ýÿ?
¾"@€EÏfq=š(d	Hù ÷v20130819_00128_stKsd113@뙃Ž}‡?9˜@€E¤iÃ="=€Aô‰@Mp¤d¾œ¬E¨Ç3C§–‡DÛU¢AJ ÷<Ø*	Hù ÷v20130819_00130_stKsd113@뙃'¬:[?!*ž@€E£Åq=j0B;«@ˆõÃd¾¦éyE¥+
D¤-yDÜ	Hù ÷v20130820_00294_stKsd113@뙡ŽC	j?$§Ò@€E¯x¤=ŒÛÜA	À´@Aë…a¾—PE¯W®C¨YºDÛ5AG…Æ=	Hù ÷v20130820_00296_stKsd113@뙡'êk?¼—@€E¯sÃ=xN BO§@æ¸Rb¾´9XE²~¤D¤jÙDÛï;	Hù ÷v20130820_00582_stKsd113@뙣ÖÐC?Ëm@€E û×=–A8=µ:þ@
=c¾³33E¨ZC§œÍDÛ]'AKG›=.A¨	Hù ÷v20130820_00584_stKsd113@뙣Ù.™?Iy@€E 'ö=¢ÄB:&iAõÃf¾ºáHE¤¿HD¤H¬Dܨ	Hù ÷v20130821_00310_stKsd113@ë™ÁÀ¨;É?GV@€E Íá='ÇD?¢`8?øQìa¾¬1E£l{C¨^DÛIìAI¹ª<ºU'	Hù ÷v20130821_00312_stKsd113@ë™ÁÃõãœ?KÍf@€E Jf=täW?˜Õ@(öc¾®{E¢¾áD¤bDÛ÷AI¦<«AÕ	Hù ÷v20130822_00389_stKsd113@ë™â´Ï?-±ì@€E•Ú…=Ò"A¤Äâ@1G®c¾™‡E™©®C§áìDÛVúAJÝa<ÎI'	Hù ÷v20130822_00391_stKsd113@ë™â!ó/b?:h @€E•Á)= HCFôÉ@™G®`¾§ïžE–·ìD¤_\DÜ	Hù ÷v20130901_00090_stKsd113@뛶'¼Ö?"ÃÏ@€E¤ð®=kà>¥0?n{c¾«…E¦PC¨"DÛ ¬AH_¬<ÜáR	Hù ÷v20130901_00092_stKsd113@뛺˜WO?¨‹@€E¤uì=€»?T4÷?n{P¾µÂE¤Ø)D¤ŽDÛÉ/AH{=+£°	Hù ÷v20130901_00258_stKsd113@ë›!(–\M?DQW@€E¦ãÃ='XBƋ)@¶{d¾¼í'E©{3C§ ¤DÛHå	Hù ÷v20130901_00260_stKsd113@ë›!+Û%*?BÒ}@€E¦‹®=€¯ð@bü@*=qe¾°£×E«ØöD¤G}DÜÁAIŠq<Îá	Hù ÷v20130901_00546_stKsd113@ë›#Q–ö?\Ý6@€EŸ•H=ª˜=ž²?ÁG®d¾·KÇE¢¦C§Z=DÛYÓAHû(<®ëL	Hù ÷v20130901_00548_stKsd113@ë›#"ÓÒ%?è@€EŸá=¥:|@ÙøC?G®i¾ª~úEŸßìD¤$!DÛó}AI*<Ξ	Hù ÷v20130902_00076_stKsd113@ë›@áýá?hi@€E›Ý3=‡è ?¶~ü?ª=qc¾šŸ¾Ež)C¨=PDÛ@jAI_â< W7	Hù ÷v20130902_00078_stKsd113@ë›@ ïn?''á@€E›ˆÍ=mN=ô>ë?‹…`¾´9XEœ[…D¤ˆœDÛàAH¦<ùç¸	Hù ÷v20140808_00102_stKsd113@ëÅÀôR"?&Ü@€E¢½š=wÚ¸@ÒJ«@6ffe¾¢ÐåE¦õ×C‹cDÛ:˜AHŽª<Ô5Ä	Hù ÷v20140808_00104_stKsd113@ëÅÀ ™ˆR?72]@€E¡ÞÃ=« È	Hù ÷v20140808_00150_stKsd113@ëÅÀ˜#,«?O€@€E$q=½æ¬@Ž&/@…f¾œ¬E ÿ3C‹ÐåDÛ&¸AGâœ<ªQ	Hù ÷v20140808_00152_stKsd113@ëÅÀ›‰®j?I+Z@€Ež¹ì=•À	Hù ÷v20140808_00294_stKsd113@ëÅÁöde°?M$@€Eš/×=»"?:ù@záe¾ ÄœE')C‹F%DÛ7AG¡Ú<³¼Ô	Hù ÷v20140808_00296_stKsd113@ëÅÁùÏ>Â?4@€Eš×=O›?oqy@Qìc¾¥ãTE[šD
ÃDÜAHZ<¬ N	Hù ÷v20140813_00232_stKsd113@ëÆaSúƒi?gN@€E£×="`>ûÿ×@u_¾¡G®E© öC‹âoDÛ–AH»<ïíZ	Hù ÷v20140813_00234_stKsd113@ëÆaX/ò6?¤@€E£®=xZØ?HœK@U¸f¾´¼jE¨{D5ºDÛ¨ÅAHáK<öŒm	Hù ÷v20140817_00245_stKsd113@ëÆá@kÀm?Sz@€E¶.®=z> @ÞxE@ë…h¾™™šE·}ìCŠî¸DÛG×AG´6<›à[	Hù ÷v20140817_00247_stKsd113@ëÆáDººQ?^çm@€E¶ˆR=@f @œ$À?ôzáa¾£SøE·×DJDÛ¿×AG•Y<ªW	Hù ÷v20140820_00064_stKsd113@ëÇ@o{Î?2ø@€E¤>ö>¢Alž@6ffe¾­'hE§1ìC‹¬DÛ<îAHâ<¶y	Hù ÷v20140820_00066_stKsd113@ëÇ@rì{ê?LRh@€E¤á=ªîŒ@k"@G®c¾ª~úE§C
DœðRDÛñAGœZ<¢œ7	Hù ÷v20140820_00160_stKsd113@ëÇA@§¥v??5¾@€Ež]®=†ÒŒC •@¬(öf¾ž¸REžã\C‹²DÛY¢	Hù ÷v20140820_00162_stKsd113@ëÇAD¬à?6Sž@€Ež23=ËñàAãV@ˆQìf¾»çmEŸDDœÎÉDÛÿ
AHjø<ÿ^=	Hù ÷v20140821_00193_stKsd113@ëÇ`¢ã$'??R@€E¹f)=˜Â@B=I@,(öa¾ A‰E»Ç
C‹~DÛAÓ	Hù ÷v20140821_00195_stKsd113@ëÇ`§@;?Q]€@€E¸Ù…=Œ«D@4>"@&ffd¾¹XE¼™3D´DÛÞoAG',<ÑP	Hù ÷v20150519_00705_stKsd113@ëéGgÖc$?g5ˆ@€EŸå==Uûq>³;š?Ü(ö3¾®{E¤6{C¨ÿ¾DÚõ¢AJ¼<±Q¹	Hù ÷v20150519_00707_stKsd113@ëéGk¬¼6?oá@€E *H=²ù§B²{@@£×f¾³¶FE¢{D¤‹®DÛÈî	Hù ÷v20150725_00409_stKsd113@ëñ£šó?'±@€E¨"ö=œü@1@ea¾ A‰E­ÐC¨"DÛ81AKü <Ö·[	Hù ÷v20150725_00411_stKsd113@ëñ£2'3?+†H@€E¨×Í='¤´?+í¹@,ÌÍf¾"ýôE«öÍD¤SmDÛï
AL¿<«É•	Hù ÷v20150728_00001_stKsd113@ëò
]è?‰‹@€E¬S…>á¤A
?W
=d¾˜"uE¬ºÍC§›dDÛOmAI·Ç<Ú_-	Hù ÷v20150728_00003_stKsd113@ëò"Ï?upj@€E¬==Æi"A=½ì?G®i¾Ÿ¾wE­D¤PîDÛ÷AIë<îÀÀ	Hù ÷v20150728_00097_stKsd113@ëòý$2å?}o@€E˜b=O¯9A>?Տe¾Á%E›KqC¦ÛçDÛyyAIÐ×<ÞÂk	Hù ÷v20150728_00099_stKsd113@ëò™ò?"=E@€E˜Œ¤="žÌ@¸ÅQ?'ë…e¾¼jE™ŠD¤bDÜ5'AI'ì=£	Hù ÷v20150729_00385_stKsd113@ëò#l(L¥?0¼A FOq=­ô¬@ð^@B\d¾\)FS-fC§k¦DÛ,ÍAKç.<¤¯_	Hù ÷v20150729_00387_stKsd113@ëò#rèTé?;¹A FO5®=«b€@¸ú¶@‹×
d¾™‡FQ_fD¤/žDÜHAK¹‰<à(‰	Hù ÷v20160714_00001_stKsd113@ìÿHA,›?+	@€EpÝÃ=ºÇÔ@g$@Tzác¾³¶FEyÍìC§·LDÛ/uAKS=âv	Hù ÷v20160714_00003_stKsd113@ìÿKö8+?!'ö@€Ep¶==Ñ8D?5\@ef¾¯ Ew¶fD¤J^DÛë…AK$¤=ž	Hù ÷v20170621_01014_stKsd113@ìHÆݤ#?ƒ)@€EE…=°ótA"ñJ?ƒ×
d¾'ë…E'<RC§ÝôDÛ^^ANË<é;°	Hù ÷v20170621_01016_stKsd113@ìHÆàîÙ? ˆ@€E0á=‹kAQä?c×
e¾Ã•E]HD¤	?DÜGuAM×Ç=T9¨	Hù ÷v20170622_00200_stKsd113@ìHà²ÔHl?m?ó@€E¶ì=r Ah´@3×
b¾½ó¶E»¹šC§•ãDÛðAQ+=#	Hù ÷v20170622_00202_stKsd113@ìHàºÑ?W¹h@€E¶(ö=ƒ¶,AÜWv?øQìf¾¯ E¸»
D¤TDÛÆAQùç=À	Hù ÷v20180508_00745_stKsd113@ìpìýM? L@€E¥)=Bր	Hù ÷v20180508_00747_stKsd113@ìpì˜èo?‡–2@€E¤ºš=@ÄØALù8?'ë…f¾¹Û#E¦ø=D£³DÜ‹AOtD<öü3	Hù ÷v20180513_00733_stKsd113@ìq‹hêj?M\§@€E±:==Zµ@ÆL?±ë…d¾ˆ1'E³âfC¦"œDێ¸APæã=	Hù ÷v20180513_00735_stKsd113@ìq‹l¤~$?\
3@€E¯Ø=d|AT¯ô?½p¤d¾§ïžE²jfD£³DÜLAPàD<ô[	Hù ÷v20180524_00757_stKsd113@ìræ1ïS?5Õ@€E·dì=½ûã?ªŠº?×
=c¾"záE»…C§ÅDÛ7AR"…<¿'Ö	Hù ÷v20180524_00759_stKsd113@ìræ5¸N?w'@€E¸†{=À{?+<Ñ@†ffh¾«…E¹½HD£úNDÛÝPAN²=Tªå	Hù ÷v20190812_00793_stKsd113@쪅"7|ï?Î4ß@€Erf>yL­@Íé?
=e¾·KÇEŽÂÍC§u¢DÜW
AOç=÷|	Hù ÷v20190812_00795_stKsd113@쪅‡|?²Gñ@€EÉ=ÂäÄAi3w?¸Rc¾° ÅEåÃD£øDÜõ²AOÐ=d

==> anc/pub_raw/L222_74_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 1807 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-10-28T09:55:06
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="/Users/Phil/vvv/var/DK4_223/finlcs/76_LC_Kn.fits#1" nrows="118">
<FIELD datatype="long" name="sourceid"/>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc"/>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match"/>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr"/>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext"/>
<FIELD datatype="long" name="objtype"/>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected"/>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="Kfinal">
<DESCRIPTION>Expression: $21</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="eKfinal">
<DESCRIPTION>Expression: $22</DESCRIPTION>
</FIELD>
<FIELD datatype="long" name="photcodef">
<DESCRIPTION>Expression: $24</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  158 / width of table in bytes                        NAXIS2  =                  118 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   27 / number of columns                              EXTNAME = '/Users/Phil/vvv/var/DK4_223/finlcs/76_LC_Kn.fits#1' / table name     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TTYPE25 = 'Kfinal  '           / label for column 25                            TFORM25 = 'E       '           / format for column 25                           TCOMM25 = 'Expression: $21'                                                     TTYPE26 = 'eKfinal '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TCOMM26 = 'Expression: $22'                                                     TTYPE27 = 'photcodef'          / label for column 27                            TFORM27 = 'K       '           / format for column 27                           TCOMM27 = 'Expression: $24'                                                     DATE-HDU= '2022-10-28T09:55:06' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                             	/ý6Ùv20100422_00545_st  Ksd114@ë¦<üDà?A¿A F ¿€=¨üÐ?ÀÖ@záf¾Òò	FáDŸÌjD°îÙA…G×=·˜-A…G×=·˜-	/ý6Ùv20100422_00549_st  Ksd114@ë¦J`o?3ÈA FGÃ='ƒø@?;Å?"záe¾†§ð
F›ÍC•lÍD°BA…\§=5‡}A…\§=5‡}	/ý6Ùv20100819_00368_st  Ksd114@ë"Ñ?ó¶?*˜œ@€E†=>"Â-@¯Î@õÃe¾bN	E&RD¤lD°ÁA†û=õ6ÙA†û=õ6Ù	/ý6Ùv20100819_00372_st  Ksd114@ë"ؾؘ?2#Ñ@€EÇf=Œ-?™.y@LÌÍb¾ŒIº
EúfC¤TÝD¯õ'A…³U>ºA…³U>º	/ý6Ùv20100825_00400_st  Ksd114@ëD›íÁå?'ÇÁ@€E|q=ãL®<ê)À@B\^¾ƒo	E¥ìD¢qD®9‰A†¥t>àøA†¥t>àø	/ý6Ùv20100825_00404_st  Ksd114@ëD£`èM?1–t@€EÍ=ËQ²>ÊÄv@#×
d¾wÎÙ
EÙÃC›åD­|œA†>˜žA†>˜ž	/ý6Ùv20110723_00529_st  Ksd114@ë:Æ¥;Ñ?xøø@€E¨¸=îÃÀ=ßÔ@…e¾›¥ã	E§ñìD¥Œ9Dª[A…К>"œ¨A…К>"œ¨	/ý6Ùv20110723_00533_st  Ksd114@ë:ƫʹw?níÚ@€E¨ì=œx"?"·Ò?àg¾•
E¨TöC©8ÕDªA'd=¾¾yA'd=¾¾y	/ý6Ùv20110726_00683_st  Ksd114@ë;&ȍ] ?1fU@€Eœ·Ã>9@I½×@Qì\¾ˆ´9	E›î=D¢çD®A…¢Ñ>ÉA…¢Ñ>É	/ý6Ùv20110726_00687_st  Ksd114@ë;&ÏFD?*;@€EœéH=¶´ô@ÂS@:áHf¾"ýô
Eœ/3C›vfD­'ÙA"Øa>9ÀA"Øa>9À	/ý6Ùv20110806_00423_st  Ksd114@ë<ƒª^Õ?ÛÍ@€EœG==¶î(>;A@n¸Rc¾˜b	E›ˆ¸D¡äîD­ÅA†xU>NrA†xU>Nr	/ý6Ùv20110806_00427_st  Ksd114@ë<ƒ±êBÿ?Â@€Eœ'…=ºSÈ?ß‰@\(öd¾%
E›ÝC›b-D­¹¢A‡Ñ>VñA‡Ñ>Vñ	/ý6Ùv20110822_00263_st  Ksd114@ë>û??µÜ]@€E'á3=žn$	/ý6Ùv20110822_00267_st  Ksd114@ë>'®?ª¬'@€Eƒ\='¯l?:nA?ÁG®g¾«…
E'e3C«
ÁD©Õ‰Aƒ4>ÖÈAƒ4>ÖÈ	/ý6Ùv20110829_00151_st  Ksd114@ë?`ªv'?.z@€EN==ȕÀ>]yq?ã×
e¾\)	ED¡Ò¸D­¸œA†rñ=ë›lA†rñ=ë›l	/ý6Ùv20110829_00155_st  Ksd114@ë?`±õñ^?:9d@€E'%=¯90?ÊÚ#@ë…d¾‹C–
EŒ{C›­PD­¦ A…Ê.>M³A…Ê.>M³	/ý6Ùv20120611_00714_st  Ksd114@ëcFþÌNM?'t…@€EhçH="¤">‡‹Q@'®f¾˜"u	EhÅHD¥ŒBDªªfA…×L>)ÌùA…×L>)Ìù	/ý6Ùv20120611_00718_st  Ksd114@ëcG"s?%H[@€Ejp="Â>ò´ï@O\)d¾™‡
Ej¿…CªÈRD©ö˜A‡Ì>F†©A‡Ì>F†©	/ý6Ùv20120617_00692_st  Ksd114@ëd'7¢?BvJ@€EeO
=±+p=Øø@ÌÍe¾˜"u	EcjD¥vDªiXA†Í>ÉTA†Í>ÉT	/ý6Ùv20120617_00696_st  Ksd114@ëd2AæÕ?$¶@@€Efb)=´X¨@[@0d¾ŒIº
EfÍqCªišD©ý?A…,…>."A…,…>."	/ý6Ùv20120626_00223_st  Ksd114@ëe"IAg~?~]Œ@€EˆÞ)=‹Ùˆ='˜?·
=e¾£Sø	E†Ë
D¥}DªôBA†=%=ïA†=%=ï	/ý6Ùv20120626_00227_st  Ksd114@ëe"P^g>?†"t@€Eˆ"=|øG?–ÊC?Æfff¾¬1
E‡£qC«qD©­PA'QH=á¿üA'QH=á¿ü	/ý6Ùv20120703_00292_st  Ksd114@ëfl±>òž'@€Ew·…=Û}j@sø?ê=qe¾Š=q	Eu°RD¥pJDª¸"A…•É=‹3´A…•É=‹3´	/ý6Ùv20120703_00296_st  Ksd114@ëftr}Ì>è'@€ErAš=Ê`N@œ‰@W
=f¾‰º^
EqmCª³×D©ÞÉA†b¨>EA†b¨>E	/ý6Ùv20120705_00255_st  Ksd114@ëf@^¸L?[šÎ@€Ea0{=äôb@ú͓?Ÿf¾—P	E_döD¥ƒÏDª®˜A…º/=á)A…º/=á)	/ý6Ùv20120705_00259_st  Ksd114@ëf@d^ÏC?=-±@€Ec1®>(;?à¾(@1ë…f¾'n˜
EbìRCªÌÍD©ÕA†ê;>í®A†ê;>í®	/ý6Ùv20120706_00230_st  Ksd114@ëfalé²â?)+­@€E"õ…=Ï1??VYÈ@C33e¾‰7L	EƒáqD¥pþDª¸ÍA†[ß>(«A†[ß>(«	/ý6Ùv20120706_00234_st  Ksd114@ëfasa÷l?è>@€E"û®=·\H@Èê@5f¾%
E">¸C«-/D©ÓçA†Vo=ÿ£õA†Vo=ÿ£õ	/ý6Ùv20120707_00314_st  Ksd114@ëf'Aö_m?–¸¥@€E}+H>IIÞAPj?ÌÌÍe¾%ãT	Ey™ÃD¥ ZDª…²A'¶Í=Ù½ÃA'¶Í=Ù½Ã	/ý6Ùv20120707_00318_st  Ksd114@ëf'H´Äî?ŽD§@€EzÉ
>iP¯=ˆ,?\d¾C•
Ex4)Cª§LD©âÉAƒo=©(ÿAƒo=©(ÿ	/ý6Ùv20120717_01077_st  Ksd114@ëgÇ,ºô?š@€E§ =¼ø>/åk@ f¾œ(ö	E§d¸D¥'VDªg×A…s®=ê%ßA…s®=ê%ß	/ý6Ùv20120717_01081_st  Ksd114@ëgÇ3+[N?=Ôô@€E§H>üü@ÇÙ@¸e¾"›¦
E¦T{CªL)DªáA"š=¨;?A"š=¨;?	/ý6Ùv20130626_00847_st  Ksd114@ë'Ç°?Þg?KiO@€Es«
=fux>ŠÛÅ@áHe¾ž¸R	Et$D¥qDª‹;A…·Å=üï!A…·Å=üï!	/ý6Ùv20130626_00851_st  Ksd114@ë'ǶήN?Lk@€Er}…=j¡P?Y"/@™šd¾ŒIº
ErµšCªÙšD©îwAˆ~>iŸcAˆ~>iŸc	/ý6Ùv20130629_00668_st  Ksd114@ë"$¦ÑpK?	¥ @€Eoö=¯LÔ>à9q?ØQìf¾ŒIº	ElÍD¥ˆþDªìåA"­Â=‰&—A"­Â=‰&—	/ý6Ùv20130629_00672_st  Ksd114@ë"$­ºö?‡2@€En¸=ŠÀ$?Yñõ@b\f¾Š=q
EnRC«J D©¸åA†&¼>DA†&¼>D	/ý6Ùv20130630_00546_st  Ksd114@ë"BÄ?Õ®?Öê@€Ez¡q=¼ªà=̉V@Që…f¾Ÿ¾w	EwÅìD¥ŒBDªï¦A†…2>HëƒA†…2>Hëƒ	/ý6Ùv20130630_00550_st  Ksd114@ë"BÊ¥Šé?%‹@€Exçš>Ìz@BÜ#@E¸f¾•
Ev÷×C«eãD©©`A†ÎD>K™A†ÎD>K™	/ý6Ùv20130712_00537_st  Ksd114@ë"Ä[ªæs?)´…@€EŠR=Ô
ÿ?'(@@S¾Oß	EŠ9…D¥†NDªä)A…­´>.jA…­´>.j	/ý6Ùv20130712_00541_st  Ksd114@ë"Äb{j…?&É@€E‰óÃ=ð(l?¯P0@S33f¾ŽÙ
E‰¿®C«bD©ÉšA‡'S>.AA‡'S>.A	/ý6Ùv20130723_00066_st  Ksd114@ë–"ÝtIÿ?<xp@€EÝH=².x?,~@2\e¾Ÿ;d	E"=D¥|ÝDª¸ÕA…ë>	1A…ë>	1	/ý6Ùv20130723_00070_st  Ksd114@ë–"äÏ?CÊ]@€E'™…=¨L$?¢õ¯@<(öe¾ž5?
E'‰×C«úD©Á7A†Ó.>/'eA†Ó.>/'e	/ý6Ùv20130806_00205_st  Ksd114@ë—áž~?1)d@€Eª='n?@*áHf¾˜b	E©D¥ˆDªûDA†1*>)â÷A†1*>)â÷	/ý6Ùv20130806_00209_st  Ksd114@ë—áûe?."«@€E©Fì=ø?¬3,@>{f¾ Äœ
E¨ñHC«:áD©´îA…"¾>FA…"¾>F	/ý6Ùv20130807_00149_st  Ksd114@ë˜Ь•Ë?IÆ4@€EÂf=¥C»>;K @
áHf¾ A‰	E'öD¥' D«
VA†ºØ>ÄA†ºØ>Ä	/ý6Ùv20130807_00153_st  Ksd114@ë˜׆å?[ö@€Eìö>:•>Q@9@\)c¾œ¬
E6=C«qHD©­šA"›½>hA"›½>h	/ý6Ùv20130807_00581_st  Ksd114@ë˜d»7?G¸J@€E',
=Áˆ ?ù\|@¸f¾£×
	E')ÃD¥ ÝDªœA…eí=ÞÿA…eí=Þÿ	/ý6Ùv20130807_00585_st  Ksd114@ë˜kFØ?A¸ö@€E'o
=§åÈ@mÕ@{e¾"t¼
E'™šCª˜RD©ß;A†e¼>?´A†e¼>?´	/ý6Ùv20130808_00270_st  Ksd114@ë˜!«-?Ô?Gƒ@€EŸ
q>'‹Y?òIª@=qe¾œ(ö	EžD¥Š¸D«,¬A†
D>žÛA†
D>žÛ	/ý6Ùv20130808_00274_st  Ksd114@ë˜!·ò/]?^¶@€EŸ–f>N?=¼qÌ?øQìd¾Òò
EžäCªÀBD©ŸžA"Q=À\úA"Q=À\ú	/ý6Ùv20130808_00558_st  Ksd114@ë˜$'£øÃ?_ÉË@€E‡®=å8¬@Ÿw@Qìf¾­'h	E†òD¥Ž=DªÇ®A"Ý=ò…›A"Ý=ò…›	/ý6Ùv20130808_00562_st  Ksd114@ë˜$.ˆ(®?D@¹@€E†…=|d©>5ÌT@0d¾¸Qì
E†ÔCªxöD©ÞÑA…þ°>®cA…þ°>®c	/ý6Ùv20130809_00397_st  Ksd114@ë˜BˆÎˀ?ê}@€EŠÛ=uf¸?O}<?æfff¾©ûç	EŒ]®D¥º=D«¨A"'N=яA"'N=я	/ý6Ùv20130809_00401_st  Ksd114@ë˜B¥ºd?ˆ'@€Eˆ7f=""	/ý6Ùv20130810_00350_st  Ksd114@ë˜añu?ST@€Eªö=e@'Ð?ó33f¾šŸ¾	Eª'…D¥ž=D«'A"ÏP=ÙNlA"ÏP=ÙNl	/ý6Ùv20130810_00354_st  Ksd114@ë˜aøÝQT?Vš¾@€E¨ãì=¼?4?›·æ@áHf¾•
E¨ð=C«p!D©¨œA…$u>.æA…$u>.æ	/ý6Ùv20130817_00172_st  Ksd114@ë™@•Ü%/?,º@€EÏzö=¯¥@!&@jáHe¾‰7L	EÏXfD¥†D«6‡A†à.>2ÿ'A†à.>2ÿ'	/ý6Ùv20130817_00176_st  Ksd114@ë™@œº`d?ò'@€EÍo)=¦ýŒ?ý@š=qe¾'\
EÍ¢áC«xöD©©²Aˆ«>ŠRAˆ«>ŠR	/ý6Ùv20130819_00140_st  Ksd114@뙃¤Ê)¯?(KÒ@€E£I¤=ŠTT?Ž@lÌÍe¾§ïž	E¤m®D¥‡¶Dª"A†@¢>>ý…A†@¢>>ý…	/ý6Ùv20130819_00144_st  Ksd114@뙃«D??Ӈ@€E¢çö=¬ÁL>ÿÛs@*=qd¾"÷Ï
E£7
Cª˜´D©õ7A…3&>@A…3&>@	/ý6Ùv20130820_00306_st  Ksd114@뙡¥}h?$*@€E¯Ã=š}È?"¾Í@JáHe¾ŒÌÍ	E®å
D¥ŠÑDªÖwA†DÕ>=²|A†DÕ>=²|	/ý6Ùv20130820_00310_st  Ksd114@뙡¬<"0?&ˆ@€E®™…=n"?¹g'@\ÌÍf¾ŒIº
E®‡…CªþD©×A†‹è>6ÞA†‹è>6Þ	/ý6Ùv20130820_00594_st  Ksd114@뙣ìµ¹?ñ0@€EŸì=§\@Da·@@e¾ŠÀƒ	EŸíÃD¥{#Dª§TA…—§>>õkA…—§>>õk	/ý6Ùv20130820_00598_st  Ksd114@뙣òió?$ø@€EŸÝ
=›¨>L™	@B\d¾š¬
E u®CªüJD©üœA…~>@±A…~>@±	/ý6Ùv20130821_00322_st  Ksd114@ë™ÁÛk€Ø?;3@€E¢Ã=•áì?ðW[@HQìe¾ Äœ	E¢D¥ˆDªÇðA…y>#ºA…y>#º	/ý6Ùv20130821_00326_st  Ksd114@ë™ÁâÜ=Ù?Nt
@€E¡ÀÍ=f @&bˆ@õÃd¾"÷Ï
E¡·
Cª~úD©ÌA…q>d€A…q>d€	/ý6Ùv20130822_00401_st  Ksd114@ë™â4ýGê?)Rf@€E—=H=‡<Ä>ý³l@.{f¾ Äœ	E—ÑHD¥|þDª´ÍA…~i=ùêìA…~i=ùêì	/ý6Ùv20130822_00405_st  Ksd114@ë™â;¦Ôë? V@€E—‹R='µì@ÜyÍ@(õÃd¾"zá
E—~ÍCª¥D©ë}A"Úº=ôÀA"Úº=ôÀ	/ý6Ùv20130901_00102_st  Ksd114@ë›Ïœæ?yÉn@€E¥H=º?Çýª?â\f¾¢MÓ	E¥:¸D¥˜9Dªø)A…²™>ß¡A…²™>ß¡	/ý6Ùv20130901_00106_st  Ksd114@ë›Õ÷x?tiÈ@€E§~==€ÿø	/ý6Ùv20130901_00270_st  Ksd114@ë›!FFJè?B»Ñ@€E§=~Ç@S^@!ë…e¾šŸ¾	E¨\D¥™‰Dª®éA…¯R=ó&A…¯R=ó&	/ý6Ùv20130901_00274_st  Ksd114@ë›!M$ ô?R¨@€E¦Wš=ƒãÄ?Îfº@ÌÍe¾›¥ã
E§O\CªÓ¶D©ÙyA…²Ò>!–A…²Ò>!–	/ý6Ùv20130901_00558_st  Ksd114@ë›#¦‹ÊÏ?W6v@€EžÃ…=ˆÙ´?†ü«@×
f¾›¥ã	E ˜{D¥ˆDª¯øA"»€=ë¿¿A"»€=ë¿¿	/ý6Ùv20130901_00562_st  Ksd114@ë›#­
ú?^½@€Ežñ{=‹ÅÐ?˜]{@
=d¾"ýô
E ,Cª®wD©ðZA…¸=ôÉ­A…¸=ôÉ­	/ý6Ùv20130902_00088_st  Ksd114@ë›@4¦eZ?Ci¾@€Eš#
=…"è@	¢µ@{f¾›"Ñ	E›2)D¥DªÞ¨A"ƒ=ñ±ºA"ƒ=ñ±º	/ý6Ùv20130902_00092_st  Ksd114@ë›@;Ž¡n?B
í@€E™mq=˜ð¬?eæG@5¸e¾¯ 
E™¹…C«
D©»×A†.'>%P
A†.'>%P
	/ý6Ùv20140808_00114_st  Ksd114@ëÅÀ7âši?Cc6@€E¢)=­ët?ÜÒ@¸f¾ƒo	E ¾ÍDž2 Dªð1A…M=ÙÏ?A…M=ÙÏ?	/ý6Ùv20140808_00118_st  Ksd114@ëÅÀ>˜œo??@@€E ÂH=½cœ?O@1ë…e¾‹Æ¨
E 3HCz D©¹ìA…§Ö>ùsA…§Ö>ùs	/ý6Ùv20140808_00162_st  Ksd114@ëÅÀ¯Æ¡å?ac@€EL¸=š´@!¸³@f¾Š=q	E›ÚfDžœD«‹AƒW-=Ý=aAƒW-=Ý=a	/ý6Ùv20140808_00166_st  Ksd114@ëÅÀ¶-Û?Y+@€Eœ=Ëò?ܶy?þ¸Re¾"ýô
E›ÆöCèRD©ÓøAƒ:=ރîAƒ:=ރî	/ý6Ùv20140808_00306_st  Ksd114@ëÅÂ
ÉVÌ?$'@€E˜H==S|@v0@9™še¾ß;	E˜r¤Dž%ÛDªè{A…t'>õNA…t'>õN	/ý6Ùv20140808_00310_st  Ksd114@ëŝ†c? P_@€E˜Œf=ŽÐ0?µŠ
@R\d¾šŸ¾
E˜½C<ÍD©ÖéA…Òß>"ý"A…Òß>"ý"	/ý6Ùv20140813_00244_st  Ksd114@ëÆam£¡Û?Ö@€E¨)=q]±?Hu@'\e¾ŒÌÍ	E¨HDž(¤D«'3A†ø)>yUA†ø)>yU	/ý6Ùv20140813_00248_st  Ksd114@ëÆat½?"¶@€E¨cH='"˜	/ý6Ùv20140817_00257_st  Ksd114@ëÆáZÂùå?[÷B@€E¸i…=W¾p@¾¬Ì@
p¤e¾œ¬	E¸Ó\Dž*DªÕ‰A""1=àVA""1=àV	/ý6Ùv20140817_00261_st  Ksd114@ëÆáb9U·?M›'@€E·«=iP@Qû@ d¾˜b
E¶õìCCD©±A"¸­>ÎIA"¸­>ÎI	/ý6Ùv20140820_00076_st  Ksd114@ëÇ@5èD?1—>@€E£š=Ým…?%@Aë…f¾ŒÌÍ	E£'Dž3®DªíhA†cË>rìA†cË>rì	/ý6Ùv20140820_00080_st  Ksd114@ëÇ@—" f?-¼'@€E£ö=¤
¬@é@7®c¾"zá
E¢2¸CeD©Ë…A"íÉ>
 CA"íÉ>
 C	/ý6Ùv20140820_00172_st  Ksd114@ëÇAW­ì7?- @€Ežká=…åË?V"ž@…¸d¾¡G®	EŸcDžøDªÏ®A‡Ô\>lØ$A‡Ô\>lØ$	/ý6Ùv20140820_00176_st  Ksd114@ëÇA^‰þq?F@@€Ež¤=‰oì;sæY@i™šd¾›¥ã
EždCŒíD©áÓA‡àš>`3cA‡àš>`3c	/ý6Ùv20140821_00205_st  Ksd114@ëÇ`¼÷7?*–Ú@€E¸´)=†æÄ?ó+ü@Z=qf¾˜b	E¸å\Dž)ÓD«A‡Q>OkA‡Q>Ok	/ý6Ùv20140821_00209_st  Ksd114@ëÇ`ÄÝ%?-ƒ@€E¸'f='Ø>÷‡	@HõÃd¾›"Ñ
E¸¡\C]D©ÂéA†Õe>5A†Õe>5	/ý6Ùv20150228_00448_st  Ksd114@ëßK›§*Ò?‡R	@€E¥"\=¯õè@½âa?õf¾ª~ú	E£ö)D¥°)D« ÕAƒ4F=ì)ÑAƒ4F=ì)Ñ	/ý6Ùv20150228_00452_st  Ksd114@ëßK¢"Yœ?"[É@€E¤13=œÅÀ>2p ?èõÃe¾¡G®
E£ašC«Ê D©A"';>] ½A"';>] ½	/ý6Ùv20150519_00717_st  Ksd114@ëéG–
H?žŽ@€E¡^q=¥"@lP¢?³33f¾ª~ú	EŸkD¥®ÙD«
wA'ª>^L^A'ª>^L^	/ý6Ùv20150519_00721_st  Ksd114@ëéG†d¨Ì?pav@€E¡!==ž€>ÂïÖ@\e¾¨r°
E 6¤C¬	üD©¾-A…ÇC>,+²A…ÇC>,+²	/ý6Ùv20150725_00421_st  Ksd114@ëñ£+9C?0ً@€E¦ßÃ>&">æ¤3@Fffe¾Òñª	E§ÍD¥$ÕDªàÅA…>DjõA…>Djõ	/ý6Ùv20150725_00425_st  Ksd114@ëñ£1Ú®?,é@€E¦i=}ý@§·˜@pe¾‡+
E¥–¤Cªº^D©ÏTA†Þ?>5»ºA†Þ?>5»º	/ý6Ùv20150728_00013_st  Ksd114@ëò%I@?uÄy@€E¬3=€œÄ	/ý6Ùv20150728_00017_st  Ksd114@ëò+íI?wÓF@€E³.×=Àއ@t W?úáHc¾'ë…
E±œ=CªL‹D©ù'Aƒ>´>pºAƒ>´>pº	/ý6Ùv20150728_00109_st  Ksd114@ëò>«·?¸$@€EœIá=ºÂ">?-æ?àf¾¨õÃ	E›¶D¥bDª—žA"Q">ŸA"Q">Ÿ	/ý6Ùv20150728_00113_st  Ksd114@ëòÙA?\ÑÓ@€Ešc)=‹L¨?†@ c¾Ÿ;d
E™ù…Cª#×D©ø´A†«>.‰A†«>.‰	/ý6Ùv20150729_00421_st  Ksd114@ëò#ú´|?9"ÞA FK=ÅKÔ?«Âm@ÌÍf¾Oß	FKŠ
D¥_¾DªnÑA"ê¾="v™A"ê¾="v™	/ý6Ùv20150729_00425_st  Ksd114@ëò$Kmè?/ºöA FJIq=¯"à@éT–@8Qìd¾ƒo
FI—¤Cª@åD©ó–A…œ¹=Ù8A…œ¹=Ù8	/ý6Ùv20160714_00013_st  Ksd114@ìÿ^ê¼L?*Æ@€Ena\=¹<0?£íà@6fff¾'hs	Ens\D¥uD«	ãA…õ¼>(ŒrA…õ¼>(Œr	/ý6Ùv20160714_00017_st  Ksd114@ìÿeΖQ?,ÓÊ@€Epä{=ÃòÔ?AâØ@'®e¾ŒÌÍ
EqC«KdD©½'A‡05>1—A‡05>1—	/ý6Ùv20170621_01026_st  Ksd114@ìHÆðr©k?²Rl@€EŽô)=K3	/ý6Ùv20170621_01030_st  Ksd114@ìHÆöU<?£×³@€EŽx…=h*h	/ý6Ùv20170622_00212_st  Ksd114@ìHàÊñ
D?@ßr@€Eµ-®=!™Aµ#@J=qf¾'J	E´qD¥¼D«TA†Ír>F0…A†Ír>F0…	/ý6Ùv20170622_00216_st  Ksd114@ìHàÐzO?@èS@€Eµˆ
=ž£D@%Ý@pf¾™‡
EµbC«àBDªìA†­>]3A†­>]3	/ý6Ùv20180508_00757_st  Ksd114@ìpì+é@?•/]@€E§{=¤	ü@iÆ?—
=f¾° Å	E¦D¥˜åDª¾FAsu=ƒ¥Asu=ƒ¥	/ý6Ùv20180508_00761_st  Ksd114@ìpì2"<?‰0ª@€E§h=;h?Ý?—
=f¾­V
E§!C¬D©¼´ArÖ=Z¾ArÖ=Z¾	/ý6Ùv20180513_00745_st  Ksd114@ìq‹}؝æ?"@€E²Æ=GôW>`|œ?…¸I¾š¬	E²'×D¥…ÃDª¬¤Alz=Z¦ÖAlz=Z¦Ö	/ý6Ùv20180513_00749_st  Ksd114@ìq‹"‡"	?ƒíÑ@€E·Ý=p@?è3?Ñë…d¾Ÿ¾w
E·šÍC«ÝqD©œÍAm£§="—
Am£§="—
	/ý6Ùv20180524_00769_st  Ksd114@ìræH¿6Œ?\@€E·if=Á¿Ì?¬@÷
=g¾š¬	EÀD¥€sD«
A41'>€A41'>€	/ý6Ùv20180524_00773_st  Ksd114@ìræNˆ?æ"@€E·Ð3=¬áT?¸k³A®f¾Oß
EÁÅC«ËdDªìA4vÉ>€A4vÉ>€	/ý6Ùv20190812_00805_st  Ksd114@쪅™ã[Z?ž:h@€E3ö='òÐ@9U@£×f¾½ó¶	E‹þáD¥ÓðD«MÛAïû>:½²Aïû>:½²	/ý6Ùv20190812_00809_st  Ksd114@쪅ŸÝûô?Ž¸>@€EŒ¾R=±¨\@H)?Ê=qe¾¹Û#
E‹·\C¬ûçDªUºAƒÌ€>f»`AƒÌ€>f»`

==> anc/pub_raw/L222_75_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:35
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="126">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:40">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  126 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:35' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	L"¥KÏv20100328_01070_st  Ksd075@êþŒžùÐf?6QèA F2ñû>E²v20100328_01070_stA<¸R<#×
?«ET¨>ÌÁA<¸R?Ð	L"¥KÏv20100328_01074_st  Ksd075@êþŒ«Ù,'?7äÉA F2
W=àî¯?1=õ@
=b¾t¼j
F2DÜyD[šoA?Ë/<osOv20100328_01074_stA=
=<#×
?«ET¨>ÌÁA=
=?Ð	L"¥KÏv20100819_00410_st  Ksd075@ë…7&gž?+ŸJ@€E‰H
>f³?'ìg?ˆõÃe¾–‡+E‰œDNm?DWgAWl‰<€Íyv20100819_00410_stAVÔþ<u?­Ô6ö÷Ö俀AWl‰?¯ 	L"¥KÏv20100819_00414_st  Ksd075@ë…>åE?L]2@€EŠ•ì=Þ>ׁ»?Ž{b¾ˆ1'
E‹ÍDà57D[¯mAW:<•V;v20100819_00414_stAVÙ<›¥ã?ž&7¬ƒÝ¿€AW:?'ªÇ`	L"¥KÏv20110512_00996_st  Ksd075@ë1ÌØØ?ÆH@€EÞ´{=äF©?dÎ?—
=e¾‹Æ¨EÞÿ\DI7ÏDSœAncl=~Y                  ÀÀøÀÀ€Ancl? /Ë 	L"¥KÏv20110513_00465_st  Ksd075@ë1éõ `]?'@€E'"=ìêl?ck?Àf¾"÷ÏE"zÍDIDJDSWAn¾P=®M                  ÀÀøÀÀ€An¾P?¡É 	L"¥KÏv20110513_00469_st  Ksd075@ë1éüMΕ?'k@€E"\==Ïy.>!¦??Ï\)]¾ŽV
E"sšDÞ¨DV]'Anmx=
S«                  ÀÀøÀÀ€Anmx?¡Ju`	L"¥KÏv20110514_00801_st  Ksd075@ë2	â…Ü#?#†@€E¢=¢xl;^pû?‡®e¾ŠÀƒE¢TáDIP1DSwAnn:<Óät                  ÀÀøÀÀ€Ann:?š|Ž€	L"¥KÏv20110514_00805_st  Ksd075@ë2	é,Ú)?&€¼@€E¢g®=µÆ8@	+?½p¤_¾Òò
E¤
×DÞ-šDVmAnžß=M½                  ÀÀøÀÀ€Anžß?¡‰· 	L"¥KÏv20110515_00928_st  Ksd075@ë2+K]Á§? @€E£æ=Ðf4?w:"?µÂe¾ŒIºE¤×
DI‡DRïÏAmnï<ø«D                  ÀÀøÀÀ€Amnï?Ÿh€	L"¥KÏv20110515_00932_st  Ksd075@ë2+Qú£ö?}æ@€E¤^®=Å^t@Ð^?¾¸R`¾'n˜
E¦;×DÝè{DVµPAnBƒ=	qô                  ÀÀøÀÀ€AnBƒ?¡.>€	L"¥KÏv20110911_00216_st  Ksd075@ë@ÿ's?h?"¼e@€E¬å==Š¯A{÷?œ(öe¾¦ffE­u…DP}DKÚ°Aráe=q/#                  ÀÀøÀÀ€Aráe?®%ä`	L"¥KÏv20110911_00220_st  Ksd075@ë@ÿ™Qj?F5­@€E­LÍ=Ž_d=M]U?µÂc¾°£×
E®"Dá¶ÉDO-As0F=?s8                  ÀÀøÀÀ€As0F?§îg	L"¥KÏv20111008_00325_st  Ksd075@ëD`‹a'§?]±â@€E''{=œ¥´:л4?§®3¾£×
E"jDPhbDKƘAt¢=+å¹                  ÀÀøÀÀ€At¢?¥|· 	L"¥KÏv20111008_00329_st  Ksd075@ëD`'¾®Ò?põ€@€E¿¤=ž{";»è…?®{b¾©xÕ
E"+ìDáœbDO%qAr÷"=e«3                  ÀÀøÀÀ€Ar÷"?¬µf`	L"¥KÏv20111009_00233_st  Ksd075@ëDË4Vt?–.@€E ·×=³´`@'¹?p¤d¾œ(öE¡yÃDPl{DL‰At8ô=þ™                  ÀÀøÀÀ€At8ô?£Ó 	L"¥KÏv20111009_00237_st  Ksd075@ëDÒ‰?(E@€E ×Í=©d=ûCè?ÀL¾q©ü
E£{D᳅DO$îAs:g=Y"ã                  ÀÀøÀÀ€As:g?«0œ`	L"¥KÏv20120605_00639_st  Ksd075@ëbˆ{¥ó?–ƒˆ@€E|Êf>ÜÇÕ@"K?ÌÌÍM¾Á‰7E~•HDP¶DL-/AzÏT>´                  ÀÀøÀÀ€AzÏT?ᖀ	L"¥KÏv20120605_00643_st  Ksd075@ëbˆƒ_@,?ŽÔ
@€E|–>ÛXrAG›²?¯\)`¾'ë…
E€°áDáõ7DO–˜Ay°s=Áð                  ÀÀøÀÀ€Ay°s?¸2	L"¥KÏv20120616_00422_st  Ksd075@ëcåjýtŠ?%­U@€EŠðq='ÂT>ŒŸ@ë…d¾\)EŠRöDPTþDLgA|2=¢ïë                  ÀÀøÀÀ€A|2?´]ý`	L"¥KÏv20120616_00426_st  Ksd075@ëcårÑÎê?A@€E‹<×=§(@tÎ?ºáHc¾""
E‹àöDá´¼DO9A{=]ᆠ                 ÀÀøÀÀ€A{?«¼0À	L"¥KÏv20120620_00429_st  Ksd075@ëdd7'-j?b(¡@€Ey´Í=­)è>+ŸG?ÀW¾¢ÐåE|DPe?DLÁüA~a=¤[R                  ÀÀøÀÀ€A~a?´‹j@	L"¥KÏv20120620_00433_st  Ksd075@ëdd>Ë1Â?¥´±@€Ez
\=vç¿@qÂÈ?¬ÌÍa¾Ü¬
E|×®DáùªDO4Aw²>ІÀ                  ÀÀøÀÀ€Aw²?ÚØ	L"¥KÏv20120623_00458_st  Ksd075@ëdÅD2à?/lj@€E•«…=à]{?$¢?Þ¸Rd¾"t¼E•ÚfDP=?DLZA{^=oši                  ÀÀøÀÀ€A{^?­óM 	L"¥KÏv20120623_00462_st  Ksd075@ëdÅÕü÷?/ƒW@€E–šq=Ì¥m?«ýÇ?У×a¾¥ãT
E—ý×Dá"DO_žAz|8=.ª                  ÀÀøÀÀ€Az|8?¥ØU@	L"¥KÏv20120703_00598_st  Ksd075@ëfOáê–?+Qs@€En`{=Œ|>›*‰?¯\)N¾bNEqŒRDP_DLzÑA|óÄ=rÑ                  ÀÀøÀÀ€A|óÄ?°.Z 	L"¥KÏv20120703_00602_st  Ksd075@ëfWÉZ|?#•@€EkÜá=¾³¯?Ìië?¬ÌÍc¾™‡
En:DáÔ¬DOVúA|=Q"Á                  ÀÀøÀÀ€A|?ª2˜ 	L"¥KÏv20120705_01233_st  Ksd075@ëfHNOC_?FzÂ@€Esü¤=´…ì=þ«U?ٙše¾¬‹DEwàDPbDKÐA|0C=î#                  ÀÀøÀÀ€A|0C?±½Ä`	L"¥KÏv20120705_01237_st  Ksd075@ëfHTÉ?b¼¦@€EkÛq=ǟð@
@\b¾—
=
EqÊáDáºDO«¶A}o¬=Â3'                  ÀÀøÀÀ€A}o¬?¸Fdà	L"¥KÏv20120707_00236_st  Ksd075@ëf©Þ›V?,—4@€Eƒ
>2®0?í"?šáHd¾†$ÝE"1DPxÕDLىAzJ=Æ                  ÀÀøÀÀ€AzJ?£øÂ@	L"¥KÏv20120707_00240_st  Ksd075@ëf°aÐ?(f®@€E'|Ã=Ù2T>ß`_?Ï\)c¾€
Eƒº¤Dáã#DNÙìA{]=Oî`                  ÀÀøÀÀ€A{]?©ýÌ	L"¥KÏv20120718_00828_st  Ksd075@ëgåôw¶›?Èæ@€E£*q>%ñ>±©Ÿ?Ýp¤e¾záHE¥˜{DO_žDMTA}óþ=ØĹ                  ÀÀøÀÀ€A}óþ?»— 	L"¥KÏv20120718_00832_st  Ksd075@ëgåûÚ È?rØj@€E¢þ\=£Þä='å2?´záb¾‰7L
E¥?HDá»TDORoA|Â'=ÓýÄ                  ÀÀøÀÀ€A|Â'?º¸€	L"¥KÏv20120722_00541_st  Ksd075@ëhbJí>‡?+O@€E‰Éì>?N?µÜ!?¸QìC¾bNE‹%®DP|DLύA}d®=~ïè                  ÀÀøÀÀ€A}d®?¯Ýý	L"¥KÏv20120722_00545_st  Ksd075@ëhbQu³¶?2ZÓ@€Eˆ×Í>MÉô>ƈõ?¯\)b¾ß;
E‰à¤DáÁDO:ÑA}®e=Zýp                  ÀÀøÀÀ€A}®e?«_®	L"¥KÏv20120723_00330_st  Ksd075@ëhÖ¤p?U¢@@€Eˆq=™.D?Š{C?å¸e¾š¬E‰=×DP‹3DMA}ú&=—h1                  ÀÀøÀÀ€A}ú&?²í 	L"¥KÏv20120723_00334_st  Ksd075@ëhÜ–Cy?KöR@€E†3=žh0?®*?Ÿb¾š¬
E†ÓqDáÚÉDNôÝA}bQ=Š>o                  ÀÀøÀÀ€A}bQ?±GÍà	L"¥KÏv20130626_00673_st  Ksd075@ë'ÆvLj?0Ï@€Ez*¸=ˆH> 
?ñë…^¾²-E})ÃDPëdDLïA'uz=¦Gþ                  ÀÀøÀÀ€A'uz?´ÈÿÀ	L"¥KÏv20130626_00677_st  Ksd075@ë'ÆöBè?.Jÿ@€Ez×=¥rÌ?—s?¾¸Rf¾‹Æ¨
E€|)Dâ4åDOK¦Aè=–~"                  ÀÀøÀÀ€Aè?²ÏҀ	L"¥KÏv20130627_00734_st  Ksd075@ë'ä¾ÎÇÏ?ØÇ@€EˆÒH=¥),?×?Ó33e¾€ƒE‰£ìDPëDDMt)A€ûƒ="Lü                  ÀÀøÀÀ€A€ûƒ?²iŸ€	L"¥KÏv20130627_00738_st  Ksd075@ë'äŖrH?bE@€Eˆš¸=—p@ ã2?úáH`¾ixÕ
EŠ¤DâG\DO01AJß=s€                  ÀÀøÀÀ€AJß?®p 	L"¥KÏv20130629_00734_st  Ksd075@ë"%,çtn?ÁU@€Epì= P¼@™+?ÁG®e¾s¶FEq÷®DPܼDMDJAÐô=ˆ£P                  ÀÀøÀÀ€AÐô?±j	L"¥KÏv20130629_00738_st  Ksd075@ë"%4nÝ?#5@€Eo§®=¡Ñd?kK@j¾€
Er·3Dâ4DOD¬Agø= Ó†                  ÀÀøÀÀ€Agø?´pÀ	L"¥KÏv20130630_00660_st  Ksd075@ë"C«M;?;ïó@€E€Kš=ØO?æÝs?Ôzáe¾ÒòE^áDPÏ+DM_LA•/=¶|}                  ÀÀøÀÀ€A•/?¶Ï 	L"¥KÏv20130630_00664_st  Ksd075@ë"C±¬Æ?B€[@€E~š)>		}?Ï׸?ë…^¾‰º^
EböDâ"áDN÷}A€ï=¶Îš                  ÀÀøÀÀ€A€ï?¶ÙÓ@	L"¥KÏv20130723_00276_st  Ksd075@ë–$ÂÞ?dŠÅ@€E…o¸=6ø?,&m?Տ9¾¡ÊÁE†1×DQÇDLöéA€ÊÐ=—õ                  ÀÀøÀÀ€A€ÊÐ?²þ¢À	L"¥KÏv20130723_00280_st  Ksd075@ë–$ÈÌv?g/@€EƒÀì=†´8?Á:@\a¾œ(ö
E…p¸Dâ+–DO‡žA€Ïì=íËå                  ÀÀøÀÀ€A€Ïì?½¹| 	L"¥KÏv20130727_00476_st  Ksd075@떣z´·,?OÁ"@€E«×=ƒªˆ@"r6?å¸f¾•E«3®DQ'DM>fA©2=µŽ…                  ÀÀøÀÀ€A©2?¶±Ð 	L"¥KÏv20130727_00480_st  Ksd075@떣»Fh?Rjl@€E«H=qµ ?t$é@…h¾"ýô
E«>¤Dâ1/DOX!A¿E=éÕA                  ÀÀøÀÀ€A¿E?½:¨ 	L"¥KÏv20130808_00240_st  Ksd075@ë˜!n?"Ö?+Ò@€E§Ê==ÇÁD@V5Ê?ð£×e¾ŽÙE§{šDQ…DMÃuAî=¥8¹                  ÀÀøÀÀ€Aî?´§ 	L"¥KÏv20130808_00244_st  Ksd075@ë˜!u)½"?ܖ@€E¦\= "Ì@WúA@®`¾|í'
EªþDâS…DO	A'C=Û;œ                  ÀÀøÀÀ€A'C?»gs€	L"¥KÏv20130808_00528_st  Ksd075@ë˜#æ²fš?4¤g@€E†Z==³ðÄ>X"=?ð£×G¾¨õÃE‡ñDP݁DLôA'~)=Ê)J                  ÀÀøÀÀ€A'~)?¹E)@	L"¥KÏv20130808_00532_st  Ksd075@ë˜#í]5»?@Œ^@€E…é=ñ']@rø?«…d¾©xÕ
EŠÑìDâ9DOo®A€ä=‰Ú—                  ÀÀøÀÀ€A€ä?±;Rà	L"¥KÏv20130809_00367_st  Ksd075@ë˜B@.Îõ?¸q@€E‹%3=M¸i                  ÀÀøÀÀ€Àø	L"¥KÏv20130809_00371_st  Ksd075@ë˜BGAÝñ?§
@€E‰€q=§4                  ÀÀøÀÀ€Àø	L"¥KÏv20130809_00655_st  Ksd075@ë˜EåßÃJ?'#b@€Eƒ@H=ªÈÐ                  ÀÀøÀÀ€Àø	L"¥KÏv20130809_00659_st  Ksd075@ë˜EìXÎx?—'+@€E'8Ã="h                  ÀÀøÀÀ€Àø	L"¥KÏv20130810_00320_st  Ksd075@ë˜a¯sP?rÐ@€E­á=Ñ%>b'M?ÚáHe¾–‡+E®áDPâNDMÃ×A)¶>ëÜ                  ÀÀøÀÀ€A)¶?À{€	L"¥KÏv20130810_00324_st  Ksd075@ë˜a¶JúÐ?Vm…@€EªBö=¯|p@¾nx@
áH`¾ŽV
E­bDâKçDOAƒ`>=ðWÒ                  ÀÀøÀÀ€Aƒ`>?¾
ú@	L"¥KÏv20130817_00286_st  Ksd075@ë™A"¶áS?fõ@€EÀ°¸= 8$>ɤU@™še¾'JEÁ#3DPùìDMffA''(=æ¦h                  ÀÀøÀÀ€A''(?¼ÔÍ	L"¥KÏv20130817_00290_st  Ksd075@ë™Aš_â¿?˜@€E¾þ×=‹ž ?y·Œ?ó33g¾ƒo
EÀúRDâ-`DOyHA¬=­ò                  ÀÀøÀÀ€A¬?µ¢>@	L"¥KÏv20130821_00292_st  Ksd075@ë™ÁœbÈ?Pçè@€E£=ŒÈ@ŸæO@¸e¾ŽVE£ÅDQDM8ÕAÚ^=ñù                  ÀÀøÀÀ€AÚ^?¾"ÿ 	L"¥KÏv20130821_00296_st  Ksd075@ë™Á£C¤?CÕ~@€E¢lÍ=€jœ>»dÁ@£×c¾ŒÌÍ
E¥
DâDOM¢A›¢=µùß                  ÀÀøÀÀ€A›¢?¶¿;à	L"¥KÏv20130822_00371_st  Ksd075@ë™áïÔNK?,	y@€E•ä¤=¾L?yÂ?Ã×
A¾'n˜E–7šDPÃ#DLþúA]9=—Ü                  ÀÀøÀÀ€A]9?²û€À	L"¥KÏv20130822_00375_st  Ksd075@ë™áöd
l?,´›@€E–\=£T@"ý—?ó33g¾'ë…
E˜ Dâ$îDO^A‹À=·Ð`                  ÀÀøÀÀ€A‹À?¶ú	L"¥KÏv20130903_00046_st  Ksd075@ë›a' ??8r¯@€E°¥=…Pc>›·±?ó33K¾–‡+E²‹3DPãÇDLñHA'j=Ò                  ÀÀøÀÀ€A'j?º@À	L"¥KÏv20130903_00050_st  Ksd075@ë›a˜>u\??LË@€E°û{=®¬Ð@qí@¸Rc¾ƒo
E´Œ=Dâ¨DOtAƒ4|>®ô                  ÀÀøÀÀ€Aƒ4|?Áuހ	L"¥KÏv20130904_00084_st  Ksd075@뛀Wõ#?Æ.@€Eµ7R=šÜ@Ԕ'?ü(öe¾–‡+E¶5
DPÄ{DMvfA€{x>2                  ÀÀøÀÀ€A€{x?À Æ@	L"¥KÏv20130904_00088_st  Ksd075@뛀^Ð$Æ?',¢@€E´R=°‹ÈAyœÔ?ù™ši¾–
E¶¸¸Dâ@ÍDOrA»×=çÝ                  ÀÀøÀÀ€A»×?¼à» 	L"¥KÏv20130909_00062_st  Ksd075@ëœ h+­®?C½÷@€EÈÌö=£¬?ÛUB@\e¾bNEÉÿÃDPÆÙDM'A"'=Óm|                  ÀÀøÀÀ€A"'?ºm¯€	L"¥KÏv20130909_00066_st  Ksd075@ëœ nÍX
?Eý@€EÈIö=ÃȤ@.e+@'
=c¾˜b
E̋Dáò%DOpbAâ=Û´!                  ÀÀøÀÀ€Aâ?»v" 	L"¥KÏv20130909_00206_st  Ksd075@ëœ!å们?H"Í@€EÁÊ)=çù^= å?ç®G¾›"ÑEÄ8DPï\DLӖAµ=æÝ                  ÀÀøÀÀ€Aµ?¼ÀÛ 	L"¥KÏv20130909_00210_st  Ksd075@ëœ!ì2XB?F/@€EÁ.=•`$@N®»@`¾/
EċšDáîÑDO›×A
m>²                  ÀÀøÀÀ€A
m?À£–@	L"¥KÏv20130916_00262_st  Ksd075@ëÒ×}Ö?>&Ý@€EGH=—®t;¿¸_?Þ¸Re¾'hsE~¸DPµôDL±'A!r=±¿›                  ÀÀøÀÀ€A!r?¶7ó`	L"¥KÏv20130916_00266_st  Ksd075@ëÙR¼»?F @€E~¸=¸_¼?ûCa?Æffb¾ß;
EƒôDáû¾DO"ZAë=œ]}                  ÀÀøÀÀ€Aë?³‹¯ 	L"¥KÏv20130917_00223_st  Ksd075@ë!иÀ?ãÇ@€E™Ná=‹vÐ?Sf]?þ¸Re¾"t¼Eš÷×DP´þDL¢A®u=Õ¼.                  ÀÀøÀÀ€A®u?º·…À	L"¥KÏv20130917_00227_st  Ksd075@ë!¿P?Àô@€E–µÃ="¿ô@+
;@
p¤>¾""
Eš¤RDáþ˜DO¡A'2=ðw˜                  ÀÀøÀÀ€A'2?¾ó	L"¥KÏv20130919_00324_st  Ksd075@ëaýµ'j?'À@€E…lq=ÅÂ.                  ÀÀøÀÀ€Àø	L"¥KÏv20130919_00328_st  Ksd075@ëb`J?‡Ý_@€Eƒüf=õ±´@çÔe?ï\)_¾œ(ö
EˆžÍDâúDOÁËAƒ,=ü$ö                  ÀÀøÀÀ€Aƒ,?¿"žÀ	L"¥KÏv20130929_00232_st  Ksd075@랠ñô"L?29@€E¤ÅÃ=±$À?Ðè?Ã×
e¾\)E¦Ò{DPÑDL³…A È=hï                  ÀÀøÀÀ€A È?³­à	L"¥KÏv20130929_00236_st  Ksd075@랠øf8n?("î@€E¥XH=Õße?ÕÜ,?æff`¾~ùÛ
E©%×DáùšDO åA‡8=£Ìº                  ÀÀøÀÀ€A‡8?´y—@	L"¥KÏv20140711_00895_st  Ksd075@ëÂF†g"?(.'@€E×=–ùT?hҁ@f¾š¬EßìDA"JDM;Aƒÿl=ì=                  ÀÀøÀÀ€Aƒÿl?½'G 	L"¥KÏv20140711_00899_st  Ksd075@ëÂF"›ç?%"¯@€EÃ=¤]`@=߯@£×b¾¢MÓ
E'šDÚ–DO?Aƒ§É=ÖÊ¢                  ÀÀøÀÀ€Aƒ§É?ºÙT@	L"¥KÏv20140809_00343_st  Ksd075@ëÅ⃯WF?K1¿@€E¡d
='10>@q@
=qf¾ŽÙE¡-\DAÔjDM#A—ø=ÉI                  ÀÀøÀÀ€A—ø?¹)#	L"¥KÏv20140809_00347_st  Ksd075@ëÅ⊈څ?j(ú@€E¡‡=‡)?|âÁ@õÃ\¾›¥ã
E£'®DڔœDO'ºA'Ìå=ûÂÞ                  ÀÀøÀÀ€A'Ìå?¿x[À	L"¥KÏv20140809_00391_st  Ksd075@ëÅãûíÍ?j°­@€E¢?Ã=¨H@ìj@1G®e¾—
=E¢EšDA·DMüAƒha>(Á                  ÀÀøÀÀ€Aƒha?Å#À	L"¥KÏv20140809_00395_st  Ksd075@ëÅã
¦!<?T2µ@€E¢0…=rð@^¢V?ôzáX¾™‡
E¥c\DÚ~°DOw
A'"Þ=Ìw|                  ÀÀøÀÀ€A'"Þ?¹Žï€	L"¥KÏv20140809_00439_st  Ksd075@ëÅãammÂ?'¸@€E£aq="ÈP                  ÀÀøÀÀ€Àø	L"¥KÏv20140809_00443_st  Ksd075@ëÅãh»Ã?'g@€E£¤…=cÉ(> "@-p¤Y¾ž5?
E¦…DÚpDO¢NA…½è>ZYã                  ÀÀøÀÀ€A…½è?ËK<`	L"¥KÏv20140812_00317_st  Ksd075@ëÆA¯ƒz??Ÿ•@€EW×=ž‡­?´À-@	™še¾}ó¶E›ìDAæÙDMÙºA'°g=Àœ                  ÀÀøÀÀ€A'°g?¸p€	L"¥KÏv20140812_00321_st  Ksd075@ëÆA¶1ºã?õÉ@€EŒÐá=·¼œ?œ9Þ@ a¾}ó¶
EHRDÚ©¢DOGmAƒò=·.Ñ                  ÀÀøÀÀ€Aƒò?¶åÚ 	L"¥KÏv20140812_00365_st  Ksd075@ëÆBë®?)×@€Eö=Ìïk?U-@(Qì3¾'ñªE5DB‹DMz AƒUÏ>û                  ÀÀøÀÀ€AƒUÏ?Áá`	L"¥KÏv20140812_00369_st  Ksd075@ëÆB$.À?!Ê+@€EŽ½=îØ?ó}x@
áH_¾‹C–
E`{DÚ¬jDO]ãA'¹­=Ó¤7                  ÀÀøÀÀ€A'¹­?ºt†à	L"¥KÏv20140815_00202_st  Ksd075@ëÆ¡ò±bä?A©Ý@€E'Aá=ŠNì?I73?ù™šf¾–E'dDB
DMôA'0=º»>                  ÀÀøÀÀ€A'0?·WgÀ	L"¥KÏv20140815_00206_st  Ksd075@ëÆ¡ù'|?D'd@€E"0=Ñ?҆8?úáH^¾•
E"tDÚ¡ËDOK¶A÷¨=Ì~‰                  ÀÀøÀÀ€A÷¨?¹Ñ 	L"¥KÏv20140820_00142_st  Ksd075@ëÇA–d?)Ó(@€E ®=©­P?é@¸f¾‹Æ¨E $DAåDMIyA'ÇÂ=øh
                  ÀÀøÀÀ€A'ÇÂ?¿
@	L"¥KÏv20140820_00146_st  Ksd075@ëÇA!®¶Œ?'Ð5@€EŸHq=‡iX?ý"W@+…c¾ŠÀƒ
EžÏ\DځDOhåAƒÔ=ó#                  ÀÀøÀÀ€AƒÔ?¾dc 	L"¥KÏv20150228_00622_st  Ksd075@ëßLöÒ>ý?{œr@€E£ÒR=ÅZÈ                  ÀÀøÀÀ€Àø	L"¥KÏv20150228_00626_st  Ksd075@ëßLýŒî;?wÈ@€E¢&f='ÚPAX@]¾Ÿ;d
E¦¤Dâ˜DNè´A€>V,                  ÀÀøÀÀ€A€?ÂJŀ	L"¥KÏv20150330_00798_st  Ksd075@ëãm4S?!ì@€E¯ H=ÈnŒ<Åæ@\f¾šŸ¾E±ß×DPÚÑDM­ôA´A>	Áw                  ÀÀøÀÀ€A´A?Á8.à	L"¥KÏv20150330_00802_st  Ksd075@ëãvŸµ?"š\@€E®F\=,@W"@G®a¾Oß
E´À=DâG\DN³øAƒ™>=éu¦                  ÀÀøÀÀ€Aƒ™>?½.´À	L"¥KÏv20150509_00408_st  Ksd075@ëè/îM?»ò¢@€E±l)=¯ªô                  ÀÀøÀÀ€Àø	L"¥KÏv20150509_00412_st  Ksd075@ëè84>Ì?µ×@€E±u®=I8                  ÀÀøÀÀ€Àø	L"¥KÏv20150727_00343_st  Ksd075@ëñæµ÷ž2?zÌ»A FG*½=‰äÜA7ª@×
e¾'n˜FH®DPDLbAìš=ì
M                  ÀÀøÀÀ€Aìš?½I 	L"¥KÏv20150727_00347_st  Ksd075@ëñæȏ ?g³äA FFMû=n48=¸[–@
p¤c¾ß;
FJ…Dá¹HDOË3A"5Å>²²                  ÀÀøÀÀ€A"5Å?À¶V@	L"¥KÏv20150728_00175_st  Ksd075@ëòž©hÅ?:ž@€E£Îf=‹ÈØ                  ÀÀøÀÀ€Àø	L"¥KÏv20150728_00179_st  Ksd075@ëò¥}mi?iru@€E¦¦=k!Ï                  ÀÀøÀÀ€Àø	L"¥KÏv20150728_00223_st  Ksd075@ëò'>]?Šêå@€E§z…=‰ä|                  ÀÀøÀÀ€Àø	L"¥KÏv20150728_00227_st  Ksd075@ëòÄ?wUó@€E©ã={¿                  ÀÀøÀÀ€Àø	L"¥KÏv20150728_00271_st  Ksd075@ëò"%Y?¢7‰@€E©ÅR=hà                  ÀÀøÀÀ€Àø	L"¥KÏv20150728_00275_st  Ksd075@ëò‹ÌQ}?|&i@€E¥#f="»"                  ÀÀøÀÀ€Àø	L"¥KÏv20150728_00319_st  Ksd075@ëò

)ß?]]@€Eš›ö=‡@&Î@
=e¾–Eœ7šDP' DL·A'Ç>2PR                  ÀÀøÀÀ€A'Ç?ÆJ
@	L"¥KÏv20150728_00323_st  Ksd075@ëò>œH?ÔS@€EšÃ="ô4                  ÀÀøÀÀ€Àø	L"¥KÏv20160714_00223_st  Ksd075@ìþü–?ª>@€E~í3=ì/¹@-;Q? e¾"t¼E€ŠöDP"DM‰ªA'ÙU=ƒm                  ÀÀøÀÀ€A'ÙU?°cM 	L"¥KÏv20160714_00227_st  Ksd075@ìLp?!s@€E}íš=µ¤˜?:ˆj?Ü(öa¾t¼j
EŒRDâ7+DO4þA" ,=½ÇÎ                  ÀÀøÀÀ€A" ,?·¸ùÀ	L"¥KÏv20170620_01211_st  Ksd075@ìHªÛjê…?Áe@€E¨…=}ݙ                  ÀÀøÀÀ€Àø	L"¥KÏv20170620_01215_st  Ksd075@ìHªáR»d?¶zð@€E¨&)=‰j                   ÀÀøÀÀ€Àø	L"¥KÏv20170622_00182_st  Ksd075@ìHà‰×_"?‰Íã@€E¹¨ì=ºý0                  ÀÀøÀÀ€Àø	L"¥KÏv20170622_00186_st  Ksd075@ìHà=è?2@€E¸ßR=±Ä´                  ÀÀøÀÀ€Àø	L"¥KÏv20180511_00976_st  Ksd075@ìqGSˆX)?‰˜2@€Ež@ì=¬ì                  ÀÀøÀÀ€Àø	L"¥KÏv20180511_00980_st  Ksd075@ìqGYYR'?€‰Š@€E~3=̵7                  ÀÀøÀÀ€Àø	L"¥KÏv20180513_00571_st  Ksd075@ìqŠUþ?WÁH@€E¥"=AQQ>—ã@0d¾"záE¦þDP\jDM65A'ÔA>1Ói                  ÀÀøÀÀ€A'ÔA?Æ:m 	L"¥KÏv20180513_00575_st  Ksd075@ìqŠ"˲?Y+®@€E¤¤=Uá                  ÀÀøÀÀ€Àø	L"¥KÏv20180524_00883_st  Ksd075@ìrç<!?N5—@€E³2š=±ïø?''õ@G®e¾'n˜E´±
DP€åDMßA‡t½>†·{                  ÀÀøÀÀ€A‡t½?ÐÖï`	L"¥KÏv20180524_00887_st  Ksd075@ìrç*¦Í	?@°:@€E³è3=ß¹@òËÈ@\_¾u
E³ÖRDâNDO-ÓA">þ;                  ÀÀøÀÀ€A"?ÁŸÇ`	L"¥KÏv20190812_00923_st  Ksd075@쪆M<Ê?Æ÷é@€E"è=¿"x                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_76_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  118 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	2Õ×÷v20100422_00551_stKsd114@ë¦PÅ.?@"ÃA F]C=³•>ëj?s33d¾†$ÝF M=CrúDŒ1ºAi'<K–ñ	2Õ×÷v20100422_00555_stKsd114@ë¦]/Æl?5
A F RM=ÇÈH>Z¨?Y™šf¾•F TáD™cTD‹úNAi>E<kbø	2Õ×÷v20100819_00374_stKsd114@ë"ÜŸ".?!QU@€EŽ%®=–ìÐ>è²p?·
=e¾²-E‡šC‹ËdD‰©AzD=0Ԋ	2Õ×÷v20100819_00378_stKsd114@ë"äՇ?(Gr@€E'¼=¿Ï€=Z•?ºáHc¾ŒÌÍE'\ÍDžßD‰ËTAy@Q=Eö=	2Õ×÷v20100825_00406_stKsd114@ëD§Øy?-ï@€E'&=ìûŠ@+'?¨õÃb¾"›¦ERCµD‡íhA|Ï=H½Á	2Õ×÷v20100825_00410_stKsd114@ëD®{mà?/ï<@€E'ì=Ê9B?ùñ?¯\)f¾k…E'D›XD‡û×A}EÅ=;6	2Õ×÷v20110723_00535_stKsd114@ë:ƯMw?^ù«@€E¨÷)=½Ô¡>O¿?5e¾"t¼Eª"ÍCË#D"nANú<™éí	2Õ×÷v20110723_00539_stKsd114@ë:Ƶ,'?iGU@€E©½¤=¥+œ>òÏ´?8Qìb¾ ÄœEªÊÍDŸuD"VfAN•<©	2Õ×÷v20110726_00689_stKsd114@ë;&Òì×.?1@€EžæÃ=íjg=ô5?—
=e¾—
=Ežö{C'kDD‡ðþAMhA<%Ÿ°	2Õ×÷v20110726_00693_stKsd114@ë;&ÙVÚ?4ØÛ@€Ežq®=͸?Ò?+…f¾™™šEž†¤D›žòD‡èþAMìŒ;öÉ	2Õ×÷v20110806_00429_stKsd114@ë<ƒµ|ÙÅ?òò@€E›Ù=€œû=lƳ@ffe¾'hsEœ({C'OßD‡ÖÑAL4‹<¥ö)	2Õ×÷v20110806_00433_stKsd114@ë<ƒ¼ÇZ?«ë@€E›y=•ÙP<˜–Ï?Ó33e¾"záEšþÍD›`D‡½ALZ
<…Ÿ	2Õ×÷v20110822_00269_stKsd114@ë>/mt?±>f@€Eƒf>rJû?¨4»?(öe¾àĜE"}3CŽ#øD"aAJ/=Ž	
	2Õ×÷v20110822_00273_stKsd114@ë>6.ŠØ?½åc@€Eƒý{=R>?"e™>æffc¾¯²EƒuHDŸáD"/uAJÆy='Ë;	2Õ×÷v20110829_00157_stKsd114@ë?`µy™Ÿ?-jÆ@€ER=À"?Dh?µÂf¾'ë…E¦C'ðDˆqAJ#Ô<hºo	2Õ×÷v20110829_00161_stKsd114@ë?`¼·ÁM?=՛@€EO==î›>ÞY?'ë…e¾š¬Ep¤D›¥ªD‡íhAJ(…<<J	2Õ×÷v20120611_00720_stKsd114@ëcG
³'y?)«l@€EjÖR="·Ì?*xë?^¸Re¾"ýôEiýqC8´D"¨!A[œ@<8šC	2Õ×÷v20120611_00724_stKsd114@ëcGãw^?/é@€ElŽÍ=¨Ð?hõ^?hõÃb¾Ÿ¾wEmÃDŸ"ÑD"•šA[Þ®<EÈz	2Õ×÷v20120617_00698_stKsd114@ëd7*©w?B-D@€EežÍ=Åç‰>¼a?J=qe¾bNEd'šCCøD"¯ßA\Y^<Z©Z	2Õ×÷v20120617_00702_stKsd114@ëd>÷?2.þ@€Ek«H=™"ì=kÓ ?:áHd¾'ë…Ej ÍDŸ 1D"£×A\¿(<Fá	2Õ×÷v20120626_00229_stKsd114@ëe"T,w­?wÀ@€Eˆ:q=cv©?Õnt?G®e¾®{Eˆ†CXD"æA^5<¾á´	2Õ×÷v20120626_00233_stKsd114@ëe"[Gôá?kô÷@€Eˆ*H=ܜ3=Žõ?\)b¾ A‰E‡Ä)DŸ'…D"àBA^@Ê<³€·	2Õ×÷v20120703_00298_stKsd114@ëfxt€…?ÜC@€Eoóq=äçG>N¨÷?Ôzáe¾ß;EoÖfCRD"·
A^Ö¸<ªI	2Õ×÷v20120703_00302_stKsd114@ëf€%åB?¾Å@€Enºá=ç!ð=¦we?ÁG®c¾ß;ElèÍDŸ$9D"¼‹A^à<ª€>	2Õ×÷v20120705_00261_stKsd114@ëf@g»ñ2?DøD@€EcŸH=²¼?À÷»?s33f¾"t¼Ebÿ×CÜD"ÏøA_Xm<dY×	2Õ×÷v20120705_00265_stKsd114@ëf@yZÈ?BÅN@€Edõ×=—ÿÜ="ïÀ?=p¤d¾œ¬Eb…DŸáD"À"A_÷ý<›N	2Õ×÷v20120706_00236_stKsd114@ëfavÅě?Å@€E"P{=¨TŸ>®U	?§®f¾p£×E"…CyD"Í?A_ê<–]	2Õ×÷v20120706_00240_stKsd114@ëfa}<VH?Ë-@€E…ûá=£>»Ýä?·
=d¾ˆ´9E…\{DŸÍD"É'A`
ƒ<š®ð	2Õ×÷v20120707_00320_stKsd114@ëf'L?©c?"ñ@€EzH¤>N"^>ýȐ?µÂe¾D›¦Ez
Cm'D"­A^û˜<ð	†	2Õ×÷v20120707_00324_stKsd114@ëf'SŒ?ŠÂ>@€EzÞ)>Ú½?Œ‡o?¾¸Rc¾%ãTEx`DŸ,RD"¨BA_¾‡<Ãò³	2Õ×÷v20120717_01083_stKsd114@ëgÇ6]dŠ?C«È@€E¦ØÃ>x×?8wÿ?ë…d¾…¡ËE¦k×CZ^D"b¨Aaç@<¶¶G	2Õ×÷v20120717_01087_stKsd114@ëgÇ<É|?$ð6@€E§%)=Åâ?¹2¨?aG®a¾¢MÓE¦8ÍDŸ*‡D"b=Aasÿ<x€‰	2Õ×÷v20130626_00853_stKsd114@ë'Ǻn!?<ìU@€ErI\=w·p>E3f?\)e¾\)EqFC¬‹D"/
A}Fe=(×Y	2Õ×÷v20130626_00857_stKsd114@ë'ÇÀÍÅÆ?H÷@€Erþ=ƒJ,>Úu?µÂc¾¡G®EqlRDŸ'D"€!A}Œ5=D"½	2Õ×÷v20130629_00674_stKsd114@ë"$±@Nû?G@€Eo3=«¡å>Ӗ?€e¾Š=qEoW\CÑ'D"'A{,ö=öã	2Õ×÷v20130629_00678_stKsd114@ë"$¸'??°n@€Epxö=ÍÇý?»Ãø@33Q¾‹C–En¸DŸ$ZD"ÊÉA{'Ü=‰+s	2Õ×÷v20130630_00552_stKsd114@ë"BÍáµ<?"a0@€Exê==ËæP@}º?"33e¾ß;Ey,CBD"¥ÃA{W{=/$ë	2Õ×÷v20130630_00556_stKsd114@ë"BÔHA7?/ϳ@€Ez==°o,?`"#?«…c¾œ¬Ex…HDŸ2D"ã}A{äý=6ó	2Õ×÷v20130712_00543_stKsd114@ë"ÄeÜ"?"¬¹@€E‰®{=×Ób>s›l?‹…e¾ˆ1'E‰œRCÔþD"'wAu£=-à	2Õ×÷v20130712_00547_stKsd114@ë"Äl¹Kç?M@€E‰Ë¸=Úþ–=Z?è?¦ffd¾'hsE‰9qDŸ.D"½üAu	k<ùýP	2Õ×÷v20130723_00072_stKsd114@ë–"çbÊÐ?5žã@€E'Àö=²àà>ö^³?G®e¾–E'û
C÷®D"pþAnÊ<«¿	2Õ×÷v20130723_00076_stKsd114@ë–"îYØ?<.1@€Eƒ[¸=~OØ?7JK?}p¤d¾§ïžE'ôRDŸ)D"©AnD¤<Ñåy	2Õ×÷v20130806_00211_stKsd114@ë—áóX?=Ö@@€E©3=q[Y>¼™?B\c¾–E¨‰qC'-D"ÓAh·‹<Œðì	2Õ×÷v20130806_00215_stKsd114@ë—á!¹©?NMV@€E¨êÍ= ºø>b!³?s33e¾¥`BE¨ÃDŸ.D"ÔAiIž<½´¤	2Õ×÷v20130807_00155_stKsd114@ë˜Úç½>?MÏ~@€EÄ=eì?N	L?E¸e¾©ûçEÍCÞ¸D"‰ôAh`¦<§Ûå	2Õ×÷v20130807_00159_stKsd114@ë˜áÉnI?gn@€Eb='É >~w"?333c¾¶È´E8áDŸJ¨D"çÇAhœ<´Gµ	2Õ×÷v20130807_00587_stKsd114@ë˜nAÁ?m":@€E'Èì=…—?
á%?záHe¾ž¸REÂCDD">úAgú´=)÷	2Õ×÷v20130807_00591_stKsd114@ë˜t½í?M!@€E'-®=…ÌX@†9‡? c¾ž¸RE'0DŸ!'D"‡mAhI}<Ìa	2Õ×÷v20130808_00276_stKsd114@ë˜!»¡†?;eÎ@€EŸeì=«%¨>DHœ?s33e¾'ñªEž[
CñìD"'AgÓ<šà	2Õ×÷v20130808_00280_stKsd114@ë˜!޵?JÏT@€EŸ;š=œ`?|'?O\)d¾–‡+Ež5šDŸ5D"ÎáAgï…<°"T	2Õ×÷v20130808_00564_stKsd114@ë˜$1å•Æ?X(¼@€E…,H=u,ÿ?*A?(õÃd¾«…E"6¤C´ZD"GÇAg±<ÂÅ3	2Õ×÷v20130808_00568_stKsd114@ë˜$8¹ŠP?X4»@€E…>
=ŒÇH>Ëÿ¥?(õÃb¾¡ÊÁE"WšDŸ¶D"'wAgÏ:<¸,	2Õ×÷v20130809_00403_stKsd114@ë˜B"3hã?†Ì[@€E‹
×=IGÐ=}‡?:áHa¾£SøE‰ûìCëD"1AhfÇ=ôc	2Õ×÷v20130809_00407_stKsd114@ë˜Bšaðá?=@€E†ù=GS‰<H;X?#×
e¾¤Ý/E…ÊfDŸ D"°BAh7<á	2Õ×÷v20130810_00356_stKsd114@ë˜aü*?]ð'@€E¨Û®=ðÁ>'Ù×?k…e¾ÒòE§Ÿ×CÎúD"ßAg^ý<ÏÓ£	2Õ×÷v20130810_00360_stKsd114@ë˜bîýy?D'C@€E©Uá= Àü?uÊà?8Qìd¾—
=E¨AìDŸ<œD"Ç×Ag€<žGG	2Õ×÷v20130817_00178_stKsd114@ë™@ ÅÞ?š@€Eͳ×=ž×L>?4:?…¸d¾OßE˚¤C'<jD"£ðAdõc<—Ù¿	2Õ×÷v20130817_00182_stKsd114@ë™@§‰?uY@€E͚Ã=®ß(?j=?£×c¾‰º^E̗…DŸ-PD"ë¾Adùk<¤½&	2Õ×÷v20130819_00146_stKsd114@뙃®êN=?Ix@€E¢Ÿf=¤´ä?÷.?¦ffd¾™™šE¡"¤C§
D"@JAc÷:<©ú)	2Õ×÷v20130819_00150_stKsd114@뙃»4i>?·@€E¢"á=´œT?œé?G®b¾£SøE¡šDŸ-`D"Œ{Ad²–<£ª	2Õ×÷v20130820_00312_stKsd114@뙡¯<?&µ@€E¬Òö=¢ú(>Øf?"zád¾'hsE¬"Cì)D"qôAc™z<"ÕÊ	2Õ×÷v20130820_00316_stKsd114@뙡¶bÍ«?C‰@€E¬¡Ã=‰3¤?v?LÌÍd¾ˆ´9EªÙšDŸ5¢D"ÉÃAcÖ <vÊy	2Õ×÷v20130820_00600_stKsd114@뙣õ¹Jd?N•@€EŸÞ=†tÔ?Š$
?s33d¾™™šEž¸áCÍ/D"IAc{:<'j×	2Õ×÷v20130820_00604_stKsd114@뙣ûáóP?(çh@€E ç{= 6À@#*Ö?£×b¾–‡+E öDŸ.˜D"yXAd<²‹e	2Õ×÷v20130821_00328_stKsd114@ë™ÁævA?7eN@€E¡ˆq='<t=´¸4?fffd¾‰º^E #×Cî¸D"l¤Ac½H<þµ	2Õ×÷v20130821_00332_stKsd114@ë™Áì²5G?9¦ë@€E¡j==œÚp>…Òp?}p¤b¾\)E gìDŸ>ÑD"Ÿ–Adi<¦jÿ	2Õ×÷v20130822_00407_stKsd114@ë™â>Íp6?%¾@€E—.…=¡·Ù;f2?ƒ×
d¾ŒIºE–LRC÷®D"[çAc¨|<%	2Õ×÷v20130822_00411_stKsd114@ë™âElK-?&½Z@€E–Ø=–uÀ=\î`?k…c¾"záE•çÃDŸ#}D"›Acø$<›T^	2Õ×÷v20130901_00108_stKsd114@ë›Ù{[ì?h'è@€E¥6…=S5w??+…d¾"ýôE£ûCòoD"ŸžAag<Æbµ	2Õ×÷v20130901_00112_stKsd114@ë›à~Dÿ?Z–3@€E¨"H=‹…8?_ôh?0£×c¾¡G®E§Y…DŸ(jD"àAaùG<Ù'	2Õ×÷v20130901_00276_stKsd114@ë›!P‰µ¡?k"­@€E¥û×=^DÐ>û?:áHd¾«…E¤¿HCµ?D"\´Aakñ<»ç=	2Õ×÷v20130901_00280_stKsd114@ë›!WCõ?~›Û@€E§ã=s‹x>ψÛ?™šc¾­VE¦ŠRDŸîD"®áAaxƒ<Ôº¹	2Õ×÷v20130901_00564_stKsd114@ë›#°5½Q?jTš@€Ež=³^è?º?G®e¾ß;E›l=C ¤D"4åA`ßÓ<È	2Õ×÷v20130901_00568_stKsd114@ë›#¶õÛ?lîd@€E›Y)=¤ô¬>Û½ß?#×
b¾š¬Eš(¸DŸ5ãD"vÉA`öS<×\	2Õ×÷v20130902_00094_stKsd114@ë›@?&@±?_"@€E™1×=Žf°=ÀÔ?LÌÍd¾"záE˜"¤C®D"'òAaz9<¸*È	2Õ×÷v20130902_00098_stKsd114@ë›@Eë?`Án@€E™½=ð—Ï>ƒq?Y™šd¾–E˜²DŸ*D" "AaÑØ<ljØ	2Õ×÷v20140808_00120_stKsd114@ëÅÀAû?=ð®@€E ^ö= ,t?:â¶?333d¾™™šEŸÐ¤Ce˅D"¤RAV"<IÊà	2Õ×÷v20140808_00124_stKsd114@ëÅÀH‡â?fK@€E¡"=ܸ%>Vô ?:áHe¾²°!E J¸D—ÈRD"ì)AUÜ<¿Î	2Õ×÷v20140808_00168_stKsd114@ëÅÀº(?EŠž@€Eœ}=¡8>‹|©?J=qc¾˜"uEœ9…CfSuD"§AUöò<4œ°	2Õ×÷v20140808_00172_stKsd114@ëÅÀÀ²Ý¸?G™@€EŸ•×=éå?·v?c×
d¾OßEžn¸D—½/D"õPAUñ×<†	2Õ×÷v20140808_00312_stKsd114@ëÅÂÜ?±?•@€E˜=Œµ?VßÌ?Š=qb¾"t¼E–óìCf	ºD"ŒÝAUšu<D—	2Õ×÷v20140808_00316_stKsd114@ëÅÂÃT~?1@€E—ö=r?ýÒ?"33f¾ž5?E—HD—ÓuD"¼sAV4–<r«	2Õ×÷v20140813_00250_stKsd114@ëÆax4Ÿo?•t@€E§œÃ="
ˆ?"ÿ\?xQìc¾"›¦E¦ÖÍCfIºD"¦5AV°¬<_™»	2Õ×÷v20140813_00254_stKsd114@ëÆa2°V?èN@€E©IH=ciÇ?"]n?J=qe¾"t¼E¨BD—ÑËD"èAV%<¤Óm	2Õ×÷v20140817_00263_stKsd114@ëÆáeëVÑ?I
@€E¶'q=R¨>«"J?W
=b¾/Eµe
CfdD"‹×AVüv<h"Ü	2Õ×÷v20140817_00267_stKsd114@ëÆámpül?PÒw@€E·f=^â÷>¾Ü&?Tzáe¾'hsE¶/×D—ؼD"ʏAW…<–¤s	2Õ×÷v20140820_00082_stKsd114@ëÇ@š˜r'?+_S@€E¢ö=dpÀ?—›x?šáHb¾—PE¢‹ÃCf¨1D"ƒ}AW`X<s´~	2Õ×÷v20140820_00086_stKsd114@ëÇ@¡tnè?4@€E¢{Ã=®Äè@mæ?ˆõÃe¾ŽVE¡?ÃD—Ó\D"Á‰AWPÍ<u™	2Õ×÷v20140820_00178_stKsd114@ëÇAaßHz?,×¥@€Eùá=¼º ?¥v0?•Âd¾ÒòEC3CfRoD"|AW1à<sÊÀ	2Õ×÷v20140820_00182_stKsd114@ëÇAhœQ?%«…@€Ežz…=«`4=qì?‡®e¾\)E…D—ÔD"©yAWD‹<CªØ	2Õ×÷v20140821_00211_stKsd114@ëÇ`Çeµ?A˜u@€E¸ÁR=ƒ–œ>%'?šáHc¾'hsE·¬Cf)7D"®=AW{'<ˆ½õ	2Õ×÷v20140821_00215_stKsd114@ëÇ`ο–-?* ‡@€E¸0¤=†VH>åR[?záHe¾ž5?E·9…D—À‹D"×TAW:™<yé¯	2Õ×÷v20150228_00454_stKsd114@ëßK¥eµf?¢¡@€E££®=¸¼>ʳX?s33f¾\)E¤5\C·®D"±ãAu:®=©…	2Õ×÷v20150228_00458_stKsd114@ëßK«ÁŸr?žXê@€E¢š)='ß">"çh?fffL¾¸ÔþE¢~ÍDŸD…‹AtvÅ=‹öØ	2Õ×÷v20150519_00723_stKsd114@ëéG‰ÁYý?nt#@€E Óq=Žs|>26Ë?÷
=d¾¥ãTE¡7C†éD"˜îA./=²ðj	2Õ×÷v20150519_00727_stKsd114@ëéG[[?[	
@€E äq=}ö€<ôc?¼(öd¾•E =\DŸB5D"Ù²A€¾=q¡/	2Õ×÷v20150725_00427_stKsd114@ëñ£5=äè?Ò§@€E¦f3= {@?®ˆ@(öe¾záHE¦cìC¡ìD"ŠÉA…ª.>B1	2Õ×÷v20150725_00431_stKsd114@ëñ£;ӛ?@€E¦¥®=ºj¸>²	3?ýp¤c¾ŒIºE¥ÒDŸVD"¹ªA†$9=Á]	2Õ×÷v20150728_00019_stKsd114@ëò/bX»?‰¶0@€E½ÕÍ=šO°	2Õ×÷v20150728_00023_stKsd114@ëò6â?†Š²@€E±©á='Ìø	2Õ×÷v20150728_00115_stKsd114@ëò~ö€?\qK@€E˜@R=­ÜÄ	2Õ×÷v20150728_00119_stKsd114@ëò%Oe?h†j@€E¢¶{='|	2Õ×÷v20150729_00427_stKsd114@ëò$a"?4¡A FI>$=ÒÜg>sÍ0@×
d¾j~úFHÂÍCjD"VA†L9=˜˜9	2Õ×÷v20150729_00431_stKsd114@ëò$³êÔ?*7RA FIï¸=«=îM@¸c¾'\FHzìDŸ#D"'¢A†<Y=˜ª	2Õ×÷v20160714_00019_stKsd114@ìÿhòî?"Ò@€Em>=دÄ?,à?±ë…d¾—
=Eos×Cj^D"»ÏASm<ˆó	2Õ×÷v20160714_00023_stKsd114@ìÿo"f$?'é@€El«3=Çü€={@T?0£×c¾™‡Emx)DŸÃD"øƒAS¥ˆ<¸¿	2Õ×÷v20170621_01032_stKsd114@ìHÆù×ì?j2@€Eæ¸=žˆ@l›?¢\d¾–‡+EŽöC)D"q‰A{ÄÔ>	Ó^	2Õ×÷v20170621_01036_stKsd114@ìHÆþô¾?‰Ul@€E§f=FQ?_*•?Ž{b¾—PE˜¸DŸßD"»LA{=zÕ	2Õ×÷v20170622_00218_stKsd114@ìHàÓóF?2n^@€EµÞ=®ì>´JÇ?Ôzáf¾˜"uE·–{C0BD"ÊAz¦E=^Ž	2Õ×÷v20170622_00222_stKsd114@ìHàØ°?ù?5{H@€Eµ ö=¦'T=µð?¾¸Re¾bNEµ%\DžõìD…+¦Ay¹=U×½	2Õ×÷v20180508_00763_stKsd114@ìpì5˜?²-@€E§€=—@?©úr?¥¸d¾£×
E§
C2ÑD"sßAt¹¾=×)L	2Õ×÷v20180508_00767_stKsd114@ìpì;Tz?œ@€E§o
=OÁ??bw>?záHe¾œ¬E§3Dž÷ßD"Ñ`Av"=›5e	2Õ×÷v20180513_00751_stKsd114@ìq‹‡¥Á?‹Ye@€E·cf=FÈ`?¢¥?î{e¾–E·ÐÍC†¨D"gžAuNc>j8	2Õ×÷v20180513_00755_stKsd114@ìq‹³LH?†Ly@€E¸Ê3=‹"H=õF?ٙšb¾œ¬E¸á3DŸ¦D"¶VAv'ù=ØXe	2Õ×÷v20180524_00775_stKsd114@ìræQl½?j@€EºËö="@?÷¨?³33e¾yÛ#E¹Œ{C?;D"ÉÃAsm=£	2Õ×÷v20180524_00779_stKsd114@ìræW	̲?
*Ê@€E¶†®=ÅM6@g?§®c¾…¡ËEµ"DŸ	/D…Asx=w!	2Õ×÷v20190812_00811_stKsd114@쪅£:·â?Ìòk@€E]
>š@ÿü?™™še¾¬‹DERfC'KD…GAu›'>J"k	2Õ×÷v20190812_00815_stKsd114@쪅©˜4•?¢d@€EõH=Áp?MÉË?}p¤e¾µ?}E¸DŸ:D…yÓAtُ=³Ž\

==> anc/pub_raw/L222_77_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  204 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	ñµþrv20100418_00865_stKsb341@ë*	P?-¯@€E"3=â©=	kÙ?ôzá_¾\)E†3D•PîDAƒBå=¤±²	ñµþrv20100418_00867_stKsb341@ë*6dk?1$\@€E"[Ã=è&?MyÍ?Ôzág¾{çmE†HáC_àBDºAƒeÉ=—¼¨	ñµþrv20100828_00289_stKsb341@룼ãÖT?5Ã@€EŒu{=‡sè	ñµþrv20100828_00291_stKsb341@ë£À|W?-å@€EŒ†f=œY¸	ñµþrv20110805_00425_stKsb341@ë<c9ޞ?9å+@€E
ì=lÜØ:æÉ?LÌÍ`¾"záEžDšª˜D•´Ahl¨<wó	ñµþrv20110805_00427_stKsb341@ë<c¸8–?=z>@€E>=r$é>è5X?…¸h¾ß;E±3C…‡ÏD•¨Ag¿<¹$	ñµþrv20110817_00778_stKsb341@ë=䣢ž?2}@€Eå3=±$´>
ø{?xQì_¾œ¬E'áD–ÝD˜"{Acu<–ÚÕ	ñµþrv20110817_00780_stKsb341@ë=䦽Ï.?-"P@€Ei{=×ë6? èœ?}p¤j¾ŽVEHCkâÑD™:wAbø
<L¡	ñµþrv20110822_00245_stKsb341@ë>€úÔwf?Ü&t@€EyLÍ=†ÛD?ÑÝX?
=a¾©xÕE|$öDš\öD•oAbX=^~+	ñµþrv20110822_00247_stKsb341@ë>€þJ2Ô?°ü@€Ez8)=B°x=øý?(öh¾¢MÓE}RfC…?D•¼¤AcLî=5«I	ñµþrv20110830_00435_stKsb341@ë?'ñǝä?H	Å@€E¦¨)='V<=`ü´?ŒÌÍ^¾ ÄœE¨šD–è"D˜ÃA^ÖR<žŠó	ñµþrv20110830_00437_stKsb341@ë?'õBlŒ?+¿®@€E§¸=¸ˆ?El?ŒÌÍi¾™‡E¨–{Cl€ÅD™LåA^ü<žˆ	ñµþrv20110917_00219_stKsb341@ëAÀý"p?1 @€E"¤>æ>˜
Š?:áH^¾‰º^E"5ìD–ÔîD˜¨‹Ab×<I	ñµþrv20110917_00221_stKsb341@ëAÁbÄ?=@€E"Ô®>cÞõ?'¥$?záHh¾‹Æ¨E"X¸Clv‡D™_uAc
<E
	ñµþrv20110917_00267_stKsb341@ëAÁ^ZÎÙ?!ì·@€E¾Ã=˯@
ñ?B\]¾œ(öEŽ[\D–ÏmD˜³–Aaôš<a"T	ñµþrv20110917_00269_stKsb341@ëAÁaō?#â'@€EèÃ=Ô]þ>Ù¿h?"33h¾ŒIºEŽoHCl:^D™KdAaë³<šéG	ñµþrv20110918_00172_stKsb341@ëAà_™`?8A˜@€E¥Ñ>§¡>ì~?šáH]¾p£×E¦
öD–÷ßD˜¦°AcÞª<Œ»	ñµþrv20110918_00174_stKsb341@ëAàcOJ–?7{@€E¥®¤=éYˆ?Óç3?¬ÌÍi¾Y‡E¥ÅCl\jD™73AcÔ< î	ñµþrv20110922_00099_stKsb341@ëB_ÅœÈ?gö˜@€E¿æÃ=žû<?}¾?G®`¾ž¸REÀiHDš¦FD• ‹AgÓÉ<üC0	ñµþrv20110922_00101_stKsb341@ëB_É
:l?wÉ@€EÀ/ì=¶Ll@%¶Ð?aG®h¾™™šEÀä=C….D•´öAgþv<Ò}	ñµþrv20110924_00394_stKsb341@ëB¢A›ár?>W!@€EÑúì='Oü>Ën©?n{a¾ž5?EÒ2DšsžD"â-Ad—<¸	ñµþrv20110924_00396_stKsb341@ëB¢D¯')?F4@€EÐÊÃ='ïA9¸ñÒ?†ffi¾ŒIºEÑ=C"wmD•šáAdïÅ<Ä|0	ñµþrv20111003_00131_stKsb341@ëCÀ"üL?l@€E·š=~xÀ@L?Që…^¾¢ÐåEŽ)D–ÒD˜™ËAjJ<ñM	ñµþrv20111003_00133_stKsb341@ëCÀ"ÍG?KµM@€EcÃ=¾êL>§Ú?Tzáj¾³33E®ClD™8þAi•<ÁF7	ñµþrv20111007_00104_stKsb341@ëD@IœìŠ?%'&@€E'áÍ=™ú\>ˆA\?xQì`¾ž¸RE'›3Dš…D"ðAk<¿ðå	ñµþrv20111007_00106_stKsb341@ëD@L¾åY?4HŒ@€E'T==x¬˜?Ä;?p£×j¾˜"uE'aHC"©D•…‰AkE.< p^	ñµþrv20111007_00152_stKsb341@ëD@³d`Ó?=ˆE@€E'~š="5=Ê|·?ua¾ A‰E'œ¤DšyPD"èsAk¦W<¾vd	ñµþrv20111007_00154_stKsb341@ëD@¶Çòó?@k-@€E'×\=¸$˜<›¢÷?k…i¾™‡E'šC"D•'ÑAj¦É<¤
	ñµþrv20111008_00289_stKsb341@ëD`Aé¿w?T0q@€E"`H>J ?
?á?s33`¾¤Ý/E"!
Dš€ÕD"ìAl:<Òv	ñµþrv20111008_00291_stKsb341@ëD`E~é?n7É@€E""…>SlÎ>Ú«C?^¸Ri¾ ÄœE"<=C"«…D•›Ak¶7<Í9ž	ñµþrv20120226_00516_stKsb341@ëV
j|*s?vh¾@€E¬»¸>°Å	ñµþrv20120226_00518_stKsb341@ëV
mw|¹?"(>@€E¬kš>ñã@$'†?LÌÍh¾¼jE¬Ci¹ÛD™û#Ai"±=B‡Ñ	ñµþrv20120312_00273_stKsb341@ëWé¿N?ð°@€EªôÍ=¢Ùì=™öz?™™š`¾å`Eªº¤D–‹ÏD™\ÕAgüU<¨åì	ñµþrv20120312_00275_stKsb341@ëWé 0Ò[?K@€Eª–3=žH@
¿y?å¸h¾†§ðEªÐ{CjF%DšAh#¦<ΊÀ	ñµþrv20120605_00435_stKsb341@ëb†xª÷?>ĉ@€Ez==_=p?""×?™š`¾™™šE€Dšg–D•iAXŽb<WÚl	ñµþrv20120605_00437_stKsb341@ëb†|"Àš?6x¤@€E~µH=€0X?ñÁ¤?(õÃh¾bNE~C"fD•üÕAXsŒ<'™	ñµþrv20120607_00580_stKsb341@ëbÇ"ùI'??6@€Ekü==J´˜=ØÑV?™š`¾–Ekg…Dši‰D•FVA`Gµ<qsä	ñµþrv20120607_00582_stKsb341@ëbÇ&?2vc@€EjY\=mß>¢ßƒ?B\i¾—PEiŸ3C"}D•ìA`r~<Ec3	ñµþrv20120612_00461_stKsb341@ëce²¥(ï?Zç@€El…=—÷Ü@v£?zá_¾®{Em&¸Dš'ÃD•N‡A\¾<µz	ñµþrv20120612_00463_stKsb341@ëce¶ÆÖi?f´@€EmÝ\=£Äà?à&?Y™ši¾ ÄœEm'C"ÐbD•é²A\}_<ît	ñµþrv20120620_00921_stKsb341@ëdhĬS? ~Ÿ@€Eo
==Œ'Ð>E?
=_¾¬1EmMDšqªD•ÉA`¦ƒ=`˜	ñµþrv20120620_00923_stKsb341@ëdhȐR?–u@€En&=h§¨?'[?(öi¾¯²El¤C"£3D•®¨A`ÉÅ<üáï	ñµþrv20120622_00348_stKsb341@ëd¤c9ÆJ?G‡@€EŽ…>V?žW?s33`¾—
=EŽY\Dš`åD•^^A\j´<x'	ñµþrv20120622_00350_stKsb341@ëd¤g‡ä?Gõ$@€EÖ×=ÿÏ?–—ˆ?¡G®h¾²-Eð{C"'ðD–HA\£O<X·œ	ñµþrv20120623_00638_stKsb341@ëdÆéÍm?Á'@€EŽ/3=ÆÑ8?݁È?G®`¾"ýôE¼RDš`bD•AqA^,l<tI	ñµþrv20120623_00640_stKsb341@ëdÆíŽMá?š£@€Ef=¼Û0>:Í?¥¸i¾˜"uE×®C"[çD•ßA]üv<÷œ	ñµþrv20120703_00274_stKsb341@ëfCW7õ?Ë1@€Eqn=œó0?êî+@\)`¾²-EsK…DšdBD•}PA\;p<µd2	ñµþrv20120703_00276_stKsb341@ëfF×?l>ùS@€Eq"=ÉTÁ>Ðv9@(öj¾bNEröáC"6FD–!ËA\ÒÃ<´<	ñµþrv20120705_00141_stKsb341@ëf?Šýç?ƒºx@€E‡ª>4P?F>=?
=^¾¢MÓE‰¤DšX)D•"îAXò_<À‹Ø	ñµþrv20120705_00143_stKsb341@ëf?Ž#~à?¿"@€E‡?q=¤‰à>¯$V?€j¾–E‡ˆ)C"D–,AXék<È.™	ñµþrv20120706_00091_stKsb341@ëf_a//n?*(4@€E™Ç3=ÆÄ°?¦'?ž¸R^¾—PE›´{Dš\D•ž=AZEb<sæA	ñµþrv20120706_00093_stKsb341@ëf_d†âÞ?1wí@€E™á=±mX?ÐÉ?p¤i¾‡®EšÕ3C"7ðD–NéAZz<@ŸŽ	ñµþrv20120707_00127_stKsb341@ëf½)í?‰Ã«@€E"-Ã=è†g=a`?k…`¾‡+E"™qDšk+D•¦A\ýS<îùb	ñµþrv20120707_00129_stKsb341@ëfƒ¡µ?"_Z@€E"3=–[X>ÃÎP?hõÃi¾ƒoE"¶)C"RD–JwA]<><·Ã
	ñµþrv20120711_00058_stKsb341@ëgJáûˆ?jÜA@€Ei)>±ñ=Ч?J=q_¾å`E›ìDšE‰D•'^AY>û<¹>–	ñµþrv20120711_00060_stKsb341@ëgOA¼c?Z5´@€E.á=Ål8>²Ï¿?\(öi¾‰7LE›šC"˜D–J¸AY6¤<†
	ñµþrv20120712_00082_stKsb341@ëg#áËlP?r»@€E='Œ>mf?8Qì^¾¦ffEf)Dš[ßD•qHAT­A<щ	ñµþrv20120712_00084_stKsb341@ëg#æhyç?K>@€E€Ë\=h+>$ð?ë…j¾®{E€îáC"FD–)XATø…<á¤-	ñµþrv20120713_00043_stKsb341@ëg?.bž±?[Û*@€E'3š=Ɋ{?[	5?.{a¾"záE"´¤Dš\jD•©PAVî:<Ã<}	ñµþrv20120713_00045_stKsb341@ëg?1…Ä%?[µ@€E'3
=¢…Ì>É;›?G®i¾Š=qE"C"PD–UìAV¼Z<¢;Ü	ñµþrv20120714_00221_stKsb341@ëg`u¥
–?àƒ@€E™¾ì=¿0›@¨=x?333`¾ A‰E›-šDšb^D•dAXD=
ÎÙ	ñµþrv20120714_00223_stKsb341@ëg`xËø?–k9@€E™³®="ˆ€>Ða?
=qi¾—
=EštöC"wÏD–L¤AWç=<êM$	ñµþrv20120715_00298_stKsb341@ëgöDu%?C¬í@€Eb}3=cî?9?&ff`¾ž¸REbùqDšd"D•'FAYb<cè©	ñµþrv20120715_00300_stKsb341@ëgù{±Ò?N{e@€Edwq=äª>KJU?W
=i¾å`Edg
Cƒå¢D–*oAYœ–<_" 	ñµþrv20120716_00379_stKsb341@ëg¡oñYõ?˜Ú·@€E'4…=˜È?ÅkP?(õÃ^¾ ÄœE"ÃDš}XD•‡…Aai=9è	ñµþrv20120716_00381_stKsb341@ëg¡s%kõ?‹d@€E'lH=§V>­Õ?@j¾"÷ÏE"?HC"|)D–-ãAa—¬<ówë	ñµþrv20120717_00819_stKsb341@ëgÅŸÉ4? CÕ@€E¦\=`ƒ©=èm3?ŒÌÍ`¾²-E¯ìDšx{D•JfA^Ï;<'ÿÇ	ñµþrv20120717_00821_stKsb341@ëgÅÐë•?*ò8@€E›R>êo;2^¥?\i¾«E:¤C"\¬D•åšA_
p<'j›	ñµþrv20120720_00205_stKsb341@ëh$l¿	?-@€Eã3=°F>ÿ4¦?O\)`¾ß;E)DšŠ=D•?ßA_êè<7.…	ñµþrv20120720_00207_stKsb341@ëh$os—?#@€E€=̏<=¡~z?†ffi¾œ(öEx¤C"…D•ôÅA`o°<eäD	ñµþrv20120723_00222_stKsb341@ëh€ôN±i?SB‹@€EŒõ)=ˆ=x	ñµþrv20120723_00224_stKsb341@ëh€÷– ?HÎ@€EŒg=±¢Ä?#"?\)j¾'ñªEzÍC"33D–(1AaòÝ<]þb	ñµþrv20120724_00166_stKsb341@ëh ¬ËZ\?Fù~@€EŒö…=«³¬??
}?˜Qì^¾£SøEŽ€fDšSßD•AX¨à<x~ì	ñµþrv20120724_00168_stKsb341@ëh ¯ù­V?Wß½@€EŒš=¨OÛ?Æâ!?k…i¾ž5?EC3Cƒû¦D–AªAXº<] 	ñµþrv20120725_00058_stKsb341@ëhÀW%Á0?Ì{O@€Eš%®> Ò_>¨–?&ff_¾"›¦Eš¦{DšNFD•š%AX¤€=:)r	ñµþrv20120725_00060_stKsb341@ëhÀZ…øR?Ƌç@€E™š>2=ÀúX?J=qi¾'\E™Þ¸CƒqªD–^‡AXÃÐ=+½š	ñµþrv20120805_00117_stKsb341@ëjö×[?8Ô©@€E–Kš=ï
>ª›U?Që…`¾£SøE—'qDšd1D•s®AZþ—<Y{þ	ñµþrv20120805_00119_stKsb341@ëjùIJL?~Ë@€E–Í=Ä50?Rq4?p£×j¾–‡+E—E
C"4ÝD–!²A[2[<(2-	ñµþrv20120805_00333_stKsb341@ëj"%a8? Ïà@€EŽÆH=‰á`?@ôT?ƒ×
`¾š¬E×DšcuD•^‡A[Ÿ~<^Þ	ñµþrv20120805_00335_stKsb341@ëj"fHß?¨Ý@€EŽÅÍ=wÜh=œ;?‹…i¾"÷ÏEŽÛHC"=ÓD–	A[Ã<cbø	ñµþrv20120805_00494_stKsb341@ëj$²í'¶?:]!@€EŽ‹ì=XB0="?B\`¾"÷ÏEŽFDšnúD•*A\Xn<:É	ñµþrv20120805_00496_stKsb341@ëj$¶5±"?;Œt@€EŽé…=e9?d[Ø?j¾\)EŽï×C"NVD•ÝA])<;àÏ	ñµþrv20120806_00169_stKsb341@ëjDòT‹ž?\ô@€E'ì=SZÁ?r ?+…_¾®—E'¡×DšHÅD•6‡AX²<◰	ñµþrv20120806_00171_stKsb341@ëjDõ—kí?€Ó*@€ES=Š¬ >Ã=\?(öi¾ A‰EC3C"#D•äBAYbé<Æðx	ñµþrv20120807_00193_stKsb341@ëjbžM®	?X¥@€EƒV)=׿Æ@/aï?B\_¾¡ÊÁEƒ»
DšqPD•?žAXŠ<«_Æ	ñµþrv20120807_00195_stKsb341@ëjb¡oq'?iJ%@€Eƒ$ö=Û#¡?‰$÷?&ffi¾ŒÌÍEƒìC"iD•ðÝAX6ö<]*	ñµþrv20120811_00528_stKsb341@ëjåQx-8?˜µš@€E—J…='*?êXõ?®_¾¦ffE—Ä)Dšk®D•òAW£<ëñè	ñµþrv20120811_00530_stKsb341@ëjåT‹­ž?Ÿh¡@€E˜¦¸='?|>"SÎ?¸i¾¤Ý/E˜±ìCƒúÁD•Å`AWMG=Im	ñµþrv20120818_00213_stKsb341@ëkÀù+Ë
?C§H@€E‡
¸=‹´|="‹Ž?ž¸R^¾¤Ý/E‡'öDš=ÓD•l¬AV–.<€,	ñµþrv20120818_00215_stKsb341@ëkÀüœ›?^°Ã@€E‡rf=š¸?2%î?=p¤j¾›¥ãE‡¸C"˜D–RAV¼Æ<‡øÑ	ñµþrv20120818_00357_stKsb341@ëkÂ*gr*?R…È@€E{Š=åÐ?£IÓ?G®`¾¡G®E|˜Dš^˜D•PsAVwL<zG°	ñµþrv20120818_00359_stKsb341@ëkÂ-ŒÅ÷?Y	ˆ@€E{£q=³B¬?,‡?(õÃh¾OßE{•šCƒÜÍD•í'AVÀÖ<Y³A	ñµþrv20120901_00043_stKsb341@ëmN dO?_ºÝ@€E¶ß
>¼_@Ê?ٙš_¾…¸Eµô¤Dš^òD•œ1AQ6T<‡ÿ¯	ñµþrv20120901_00045_stKsb341@ëmQ†_Ö?:h@€E¶Ó=§7Ô>Ðó"?§®i¾"ýôE¶±qC"^VD–/
AQj<`÷ù	ñµþrv20120901_00331_stKsb341@ëmš"Ñ^?Z~L@€E´Vá=\=Î&?}p¤_¾§ïžE´5qDš€ƒD•H¬AQ¶><¡å	ñµþrv20120901_00333_stKsb341@ëmž¶ß?_•@€E´ Í='âÐ=:?^¸Ri¾ÒòE²â{C"¦ÉD•íºAQÓÈ<ŠÎ	ñµþrv20120902_00063_stKsb341@ëm 2‰·?¯+'@€E¨‡
=mB°= Ç{?8Qì]¾Ã•E¨ŒDštsD•u‰AUÓ\=L	ñµþrv20120902_00065_stKsb341@ëm 5*I*?²Ën@€E¨º=¨Ç0?–?
=qj¾¡G®E¨,ÍC"‹ÇD–*°AVHD=Ú	ñµþrv20120902_00405_stKsb341@ëm£BÑ0Š?|t=@€E¥L=qAè?`ü?@_¾Ÿ;dE¤Ÿ×DšNwD•:ATg†<¹pŽ	ñµþrv20120902_00407_stKsb341@ëm£FÂ?ZùÌ@€E¥§3=…m¸=I¡?Tzáh¾ŒÌÍE¤‹×C"qìD•æúAT†\<¦‰Ž	ñµþrv20120913_00196_stKsb341@ëo¾'Gí?-Ùl@€E·`¤=uS8>J?À_¾ª~úE·YDšv°D•NFAOÌË<]Ñì	ñµþrv20120913_00198_stKsb341@ëoÁu`?1R@€E¶Ì==sÒ?"Ci?¡G®h¾›"ÑE¶×C"kÇD•ýyAP%G<R\6	ñµþrv20120914_00154_stKsb341@ëo"ª­¾?"eœ@€E¼‹…=Ÿø¬>èH˜?B\`¾¤ZEºóšDšOdD•GLANíc<ß-»	ñµþrv20120914_00156_stKsb341@ëo"¿ÀË?'wÃ@€E½y¸=©½¨>\Ô!?\)h¾£SøE»Ç
C"c×D•éüAO7ˆ<«g<	ñµþrv20120927_00063_stKsb341@ëp¿¾iw"?Bš@@€E››
=_´è?"pð?p¤_¾£SøE›UqDšg¦D•GçAJŸ<£à	ñµþrv20120927_00065_stKsb341@ëp¿Á››§?I³I@€Ežk®=kþY?s'©?†ffh¾¥ãTEñ®C"OD•ÿçAJa<›B	ñµþrv20130712_00255_stKsb341@ë"Á¦])?5¢2@€E''="ÊØ?›E?™™š`¾•E"¹ìDšT1D•¦ÁAKöê<O#©	ñµþrv20130712_00257_stKsb341@ë"Á©R>'?)ò/@€Eê=—°?aŠ?Ýp¤i¾™‡E'"Cƒ ƒD–GžAKä•<{ô	ñµþrv20130714_00960_stKsb341@ë•Â:lã?[T@€E®ff=µ<?¿åõ?ù™š_¾¤Ý/E°DšbD•,1AM¹f<™ù7	ñµþrv20130714_00962_stKsb341@ë•ő"½?²@€E®$R=œgì>'Î
@™šh¾¶E¢E±3C"HöD•çßAM¥b=+	ñµþrv20130715_00435_stKsb341@ë•"Þ/Ó?
rÎ@€E«¸==¹Éà?+íF@G®^¾±&éE¯0)Dš5ÛD•‰üAOÖ<¯±–	ñµþrv20130715_00437_stKsb341@ë•"á¼Èô>÷'v@€E«y\=«d@@ Ñ@h¾¬‹DE¯v¸Cƒ—mD–;AP
1<–´E	ñµþrv20130723_00192_stKsb341@ë–$é3`?v·@€E"ÏÃ=Y}ˆ?ћu?@^¾¯ E†3DšLZD•dZAU
8<åƒó	ñµþrv20130723_00194_stKsb341@ë–$:[?mÞw@€E"m
=]áÈ?k?¸Rf¾§ïžE"ú¤CƒÃøD–
/ATÖ<…S	ñµþrv20130727_00248_stKsb341@떡ižÊ[?h'l@€E§iÍ=F1="R4?=p¤^¾§l‹E©%®Dš?DD•'PAT@<¢'	ñµþrv20130727_00250_stKsb341@떡m±I?Z®k@€E§;q=œ¸>°Cô?&ffi¾®{E©ÜöCƒÎúD–AÓATd‡<™°é	ñµþrv20130728_00416_stKsb341@ë–†ÚV? þã@€Eª8á=]g>@§¹?O\)^¾–‡+E¬'¤Dš>áD•…²AV—<¾	ñµþrv20130728_00418_stKsb341@ë–‰Ã?!^"@€Eª¸q=—í@0C?p¤h¾bNE«µCƒ ÅD–4AUäñ<Q¿=	ñµþrv20130806_00091_stKsb341@ë—àô^Œ?5¶S@€Eµzì=Ø ô<ëlý?5^¾ ÄœE·ìDšID•"öAU¥ç<1R	ñµþrv20130806_00093_stKsb341@ë—à1)ï?OAO@€Eµ£ì>Wny@ÿÐ<@
=e¾Æ$ÝE¸šC"r°D–=XAXlô={	ñµþrv20130807_00131_stKsb341@똦=–ä?[‡ñ@€EŽü®=Ï¨?\?‹…_¾±©üE&DšGD•'ÙAUçÇ<"?©	ñµþrv20130807_00133_stKsb341@똩*X?}hÿ@€EŽ™H=ª1d<ç?.{g¾¯²EŽš)Cƒ¸öD–AUËL<Ñ͖	ñµþrv20130807_00515_stKsb341@ë˜ãÐ4
?@ý@€E'u\=­Ñ$=è1?\(ö`¾²-E'é…DšHD•AÓASþ?<Uë	ñµþrv20130807_00517_stKsb341@ë˜ç:Î?<K@€E'Ž=ºµä?vQT?ui¾—PE'
C"*áD•ÍATFî<|aª	ñµþrv20130808_00144_stKsb341@ë˜ ¼]i?!?	@€E¨^{=§Ö>¸ü§?Tzá^¾–‡+E¨ÿHDšPD•—
AUñ/<0»¤	ñµþrv20130808_00146_stKsb341@ë˜ êñ?¡@€E§®®= ÁH?¥)?ˆõÃi¾ÒòE§á
CƒäþD–FVAV6†<fò5	ñµþrv20130808_00444_stKsb341@ë˜#zÅC?<é@€E‡®=Çáì?÷&'?^¸R`¾®{E†êáDšRfD•\AVñ<}ƒ	ñµþrv20130808_00446_stKsb341@ë˜#DZ/?0bÆ@€E†ØH=_s—?R?Y™šh¾ž¸RE†åìC"MqD•ø)AV~¡<LUÆ	ñµþrv20130809_00235_stKsb341@ë˜@î?8O?˜b@€Eˆ–q=V@'Ðw?0£×_¾£×
E‰Dš îD•'7ASïº=Ni	ñµþrv20130809_00237_stKsb341@ë˜@ñ§Aù?˜ìN@€EˆÌá=¤L?7Š>úáHi¾¨r°EˆàCƒâoD–Y‰ATÏ<É(Š	ñµþrv20130817_00442_stKsb341@ë™BÝjc÷?æ@€E«Í=Ž×?ˆ¹?ã×
`¾œ¬E«½
DšW¦D•GDARï<"sÄ	ñµþrv20130817_00444_stKsb341@ë™Bàì.g?Ž@€E«
×=gé?:›©?•Âh¾¤Ý/E¬®C"9D•ùAR¬¨<!ý´	ñµþrv20130818_00100_stKsb341@ë™_šj4&?31:@€EªáH=¥">‰E¡?ž¸R_¾¶E¢E¬èfDšc3D•ˆBAV2€<c@í	ñµþrv20130818_00102_stKsb341@ë™_Ö/!?1}@€Eª˜R>͙>Àµè?\h¾ ÄœE«›
CƒÒòD–;AV<	ñµþrv20130818_00484_stKsb341@ë™bÜîbÊ?&Gž@€E'…=y[¸>\Ò\?Ã×
`¾¢MÓE'£HDš[uD•H¬AV¥U<"H	ñµþrv20130818_00486_stKsb341@ë™bà0×¹?€B@€E'
=‡î«?ß?f?"33h¾"÷ÏE'ÊöCƒíÓD•óLAV¸|<QÑ	ñµþrv20130819_00122_stKsb341@뙃Š¥?"°ý@€E¢¤)=—£@2?³33_¾œ(öE¢ÁHDš^úD•*FAU­<'-À	ñµþrv20130819_00124_stKsb341@뙃"Þ¦?@€E£_f="AŒ>X	S?½p¤i¾–‡+E¢qHC"RD•ÐBAUj)<'	ñµþrv20130820_00144_stKsb341@뙠-ß·5?A2p@€E¦õÃ=¾æÌ=ÂV€?n{^¾œ¬E§U®Dš>oD•'ÛAUT»<qé	ñµþrv20130820_00146_stKsb341@뙠18L"?4@€E¦·ö>j&?¾l?…¸i¾Š=qE¦¼áCƒ»¦D–@BAUe<F	ñµþrv20130820_00528_stKsb341@뙣mi/D?45ÿ@€E£#á=k^H>Ó5?¢\`¾ž5?E¢|)DšZ˜D•C}AT+ï<mŠ	ñµþrv20130820_00530_stKsb341@뙣pž³µ?(²q@€E£W×={Á?ñ*? h¾Š=qE¢#…C"&fD•çATu<yÆê	ñµþrv20130821_00195_stKsb341@ë™À–?"-Ÿ@€E¡çÍ={0Q>ËIÌ?p£×^¾ž¸RE¢"áDšKD•ƒuARéù<?µK	ñµþrv20130821_00197_stKsb341@ë™ÀüA…?4ع@€E¢,¸=ü>¼?fffh¾\)E¢šCƒÔD–$þASË<.AØ	ñµþrv20130821_00640_stKsb341@ë™ÄeÉbà? ˎ@€E¢b¸=ƒãÄ@n½!?=p¤_¾›"ÑE¢'ÃDš^D•7;AS4Ú;öÐf	ñµþrv20130821_00642_stKsb341@ë™Äi´z?.sF@€E¢+
=¤Ÿx?›@?¨õÃh¾ŽÙE Ù
CƒëD•ç…AS <i1	ñµþrv20130822_00287_stKsb341@ë™á2¤?$úÒ@€E"Ã=gïA>dIÜ?·
=a¾‰7LE'ÔÍDša¢D•ZÉATM<Mí}	ñµþrv20130822_00289_stKsb341@ë™á5me?&c¢@€E'äì=™ >ýí—?záHg¾†§ðE'o…C"2oD–ðATS¢<>AÍ	ñµþrv20130831_00084_stKsb341@ëšÿ³2â«?YˆJ@€EŸ==ÉVÜ>Þ8Ô?xQì_¾—PEŸ·
DšHbD•"¬AQ~ï<¼=ü	ñµþrv20130831_00086_stKsb341@ëšÿ¶–(?\¦Ö@€EŸe{>õ>Tø?…¸h¾œ(öEŸn¤CƒµD–BAQŒ‡<¤É¢	ñµþrv20130831_00348_stKsb341@ë›	¸°¶?~wã@€E˜f=›"@Y@{?@_¾¼í'E˜ÒDšS×D•;APãÒ<àã"	ñµþrv20130831_00350_stKsb341@ë›
‹´?«@€E˜7=…ÙL@ƒ²?¸i¾¥ãTE˜ {Cƒæ%D•ÜîAQ
Ý<½Du	ñµþrv20130831_00564_stKsb341@ë›Üù…'?RÝ@€E›ø=ýçŒ@N'?c×
^¾¡ÊÁE›B)DšG3D•*ÁAPàä<¬·Í	ñµþrv20130831_00566_stKsb341@ë›à`þH?R{C@€E›ð\=Ñëã?kJ¬?hõÃi¾¥ãTEšòöCƒœJD•ÒNAPÒ <p¥	ñµþrv20130901_00084_stKsb341@뛢€½?w¿4@€E¡Í®=w²>é~×?fff^¾¶E¢E¡á×DšB¸D•g…AW÷.=,Q	ñµþrv20130901_00086_stKsb341@뛥ù.*?€G:@€E¢I{=¥¹Œ>â.Æ?n{h¾ÒòE¡£×CƒòD–<AWØ<ÑØ	ñµþrv20130901_00252_stKsb341@ë›!
Ä?YN@€E¦÷f=qV>?E¸`¾ A‰E¦ZDš[D•RNAV*><¬ê—	ñµþrv20130901_00254_stKsb341@ë›!f=¢?Jë­@€E¥öö=ŒìP?b©e?¥¸h¾'ë…E¤×C"7mD–ÅAVDU<ƒ¤}	ñµþrv20130901_00444_stKsb341@ë›"¶Òz?M.@€E¤à=‰ËO@­¢«?Y™š_¾ A‰E¤TDšMšD•6AUåm<¤M	ñµþrv20130901_00446_stKsb341@ë›"ºH?d¥@€E¥=e?>ZÍm?k…h¾ŽVE¤
ìCƒß}D•ä"AUþ<'·©	ñµþrv20130902_00262_stKsb341@ë›A¢í•Å?FŠ3@€EšR\=ƒ›@\?E¸_¾—
=E™ªDšc}D•T)AUú7<l¦Y	ñµþrv20130902_00264_stKsb341@ë›A¦>hF?R(ø@€Eš:="øô?túx?J=qj¾ ÄœE™­®Cƒõ¢D•ßßAUٍ<hB	ñµþrv20140811_00261_stKsb341@ëÆ!¿HD½?ú<@€E–Ó3=Û?DÑ¥?k…^¾ŒÌÍE–ÜfDš\JD•~AbH›<\,	ñµþrv20140811_00263_stKsb341@ëÆ!ÂÄ?)Ł@€E—#¤=x½ÿ=Ô?s?†ffh¾|í'E–Œ)CƒáD–éAbn<|<ã	ñµþrv20140811_00639_stKsb341@ëÆ$úä'1?JÉ@€Eœì='¸>/Aï?\(ö`¾²-Eœ=qDšh{D•,åAcÙñ<Ž_º	ñµþrv20140811_00641_stKsb341@ëÆ$þÅî?N®@€EœŸÃ=å?>‰«ž?Tzái¾˜"uE›¯C"CøD•Ý'AdT<xÞ°	ñµþrv20140820_00394_stKsb341@ëÇCB'¸?>Ëj@€E ª)=ƒÜ ?°*'?k…`¾˜"uE WDš€åD•;¾Ab¸ž<"¾o	ñµþrv20140820_00396_stKsb341@ëÇCEu??r€õ@€E¡4=¸zø=˜²8?@j¾œ(öE §
C"©ÛD•ßAc<ª1™	ñµþrv20140820_00586_stKsb341@ëÇE'âG2?$–ï@€E©ÕR=‡0À?É|*?'\_¾'ñªE¨Y\Dšg#D•}Aa'‡<'Ö~	ñµþrv20140820_00588_stKsb341@ëÇE+u1?#D…@€E©êá=µ}¤>–)?ž¸Rj¾›¥ãE¨u…C"®˜D•Ì´AaЫ<–qÖ	ñµþrv20150604_00467_stKsb341@ëëI$g£}?o¨@€EÆÌ=oG@– ø?¥¸`¾²-Eƈ¸DšvÉD•B-Au4*=˜0b	ñµþrv20150604_00469_stKsb341@ëëI'›?û†@€EÇÞ×=rtÇ>¸a%?®{i¾¦éyEÆ߅C"¶D•ÿAw5#=zç#	ñµþrv20150604_00539_stKsb341@ëëJ´h<?½uK@€EÆ9=>)ó&	ñµþrv20150604_00541_stKsb341@ëëJ·—@¤?¨´l@€EÆW\=Å^8A?eþ?ºáHj¾ÍOßEÅu…C"ˆ"D•Ë×AuÍô=µ'f	ñµþrv20150604_00683_stKsb341@ëëKêV
#?˜~Õ@€EÓ@¸=‹8X@…3·?ÁG®_¾¹XEÒ¶áDš_¾D•;Avòß=ŸOê	ñµþrv20150604_00685_stKsb341@ëëKí'hs?¹Æ§@€EӍ®=©Ä>P-?³33i¾¯²EÒ¯…C"D•âVAvÆù=Ä)Ô	ñµþrv20150824_00118_stKsb341@ëõ`6Ñé?Qƒ3@€E›"á=µ·$?FœP? _¾"t¼Eš©…D™ÜöD•vúAo{½=
0ž	ñµþrv20150824_00120_stKsb341@ëõ`9•T?<þ@€EšÿR=4>Z$?}p¤i¾‹C–Eš)CÜJD•ý²Aoµ™<Ãg	ñµþrv20160706_00787_stKsb341@ì½UkA?xIõ@€EŽË×=²¥@	ñµþrv20160706_00789_stKsb341@ìÀ}‰?nøž@€EŽ·¸=GD¸	ñµþrv20170621_01188_stKsb341@ìHÊC‹ðå?¯6@€E²á=]	ñµþrv20170621_01190_stKsb341@ìHÊFUÕ?¢j"@€E±Ý==‡Âp	ñµþrv20170628_01401_stKsb341@ìIª5žR;?" H@€E,®=ŸgÜ=µ¦@p¤^¾£SøE¢D™éôD•¬BA…Y>BPú	ñµþrv20170628_01403_stKsb341@ìIª8Š '?©SQ@€EŽÃ=͚W	ñµþrv20180401_00554_stKsb341@ìlJ·š€Ê?ž›°@€E'q=‰Œ	ñµþrv20180401_00556_stKsb341@ìlJºÔA¶?ÈM	@€EË…=—?|	ñµþrv20180524_00931_stKsb341@ìrç|†ù¯?B)Ê@€E°ñö=¨ÞÌ=²:?˅_¾"÷ÏE°NöD™ÝªD•[×Ay"¬=ePö	ñµþrv20180524_00933_stKsb341@ìrçä†þ?6õú@€E²åÍ=Üh£?ê ?}p¤g¾‹C–E±‡×C'zD•âNAwè=Ç	ñµþrv20180525_00757_stKsb341@ìs̈Ê?vÚ@€E¦õ=qLˆ@{ý@ë…a¾¢ÐåE¦âD™ïD•_mAyÈÉ="'d	ñµþrv20180525_00759_stKsb341@ìsÏ­—¨?jðó@€E¦ÌÍ=ŸÇø?ͨÖ?Ÿg¾—
=E¦ÂC'G®D•ýqAzœ=Œ'	ñµþrv20180804_00223_stKsb341@ì{àÐ]±?NèÍ@€E¨¸=®–H>ñÞù?¼(ö`¾™™šE¨¨Dš,1D•
¢A~
‡=}'A	ñµþrv20180804_00225_stKsb341@ì{àÆʄž?F¬ç@€E§Šf=º½¼?&'œ?ٙši¾'n˜E¨#…CƒD{D•½ªA}K=m±L	ñµþrv20180808_00058_stKsb341@ì|bÈãXÕ?S¿@€E†t
=ŽÔ´>5‡?¾¸R_¾¥ãTE†uD™ê5D•®éAz[=*ÎW	ñµþrv20180808_00060_stKsb341@ì|bÌ
o›?cö@€E†Zá=""?úm?¼(öi¾‰º^E†"¸C'VFD–DÕAy(Ž=%QÜ	ñµþrv20180815_00295_stKsb341@ì}Aðyû?³I@€E…	=="ÞL>NO?™™š_¾›¥ãE….áD™ôRD•¥'A~Õ-=/	ñµþrv20180815_00297_stKsb341@ì}AóŒD?S@€E…cH=Åá€?ý=?"33i¾'ë…E…Ä=C'dD–A‰A~ß&='_«	ñµþrv20180828_00079_stKsb341@ì~ßý_ý?9á.@€E˜?š=Eø@s@¸`¾–E˜®öDš)D•JA'êi=ÔýÚ	ñµþrv20180828_00081_stKsb341@ì~àL
?4Y9@€E˜Ö¤="h0@>{ù?àg¾OßE™\C'´ZD•è‹A|=—…	ñµþrv20180829_00097_stKsb341@ì¼Ñ\?eçV@€E›ôf=0w?…AÒ@…^¾Ÿ;dEœ#3D™ÿ
D•'^A';¡>?Ö	ñµþrv20180829_00099_stKsb341@ì¿Û'.?apô@€E›Ä=–[>º:u?Ôzáh¾ª~úE›Á3C'ØD–4{A˜Ñ=ÝdY	ñµþrv20180901_00079_stKsb341@ì_ç‹Õa?y"@€Enš¸=yõà?—¥@\_¾¨õÃEmì)DšTD•dA"2ç>²	ñµþrv20180901_00081_stKsb341@ì_ê‡}?lu@€Enc×=‰á>ÃqÊ?î{g¾—PEmváC'ò°D•úÉA'äË>AC@	ñµþrv20190827_00427_stKsb341@ì¬b"™ó?Ê]Ë@€EÍ(×=‰ÿŒ	ñµþrv20190827_00429_stKsb341@ì¬b‡ÙÎ=?®àÒ@€EËêH=lï¡>«G@h¾¬1E̤=C"
D—$A'Ú¢>Ύ

==> anc/pub_raw/L222_78_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:36
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="179">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:42">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  179 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:36' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Èù‰—Ðv20101004_00229_st  Ksb371@ëAÚ=sS?U­\@€E D3=ƒ©°A+@×
g¾—
=E£·qDÙ{çD#ü9AkÅÐ=w¹n                  ÀÀøÀÀ€AkÅÐ?®÷-ÀÈù‰—Ðv20101004_00231_st  Ksb371@ëAÝÞã%?uRò@€E mÃ=Œf]=îÝ`@]p¤c¾˜"uE£h¤DAND$iªAj¨}> %                  ÀÀøÀÀ€Aj¨}?Á" Èù‰—Ðv20110506_00382_st  Ksb371@ë1•Æ2?á´@€E·™¤=¬ÛÏ?Æf@:=qh¾†§ðE¾DÙoTD%/AmtB="Ý                  ÀÀøÀÀ€AmtB?²[ Èù‰—Ðv20110506_00384_st  Ksb371@ë1™/–Ç?‹H@€E¸aR=fáà@Få@,ÌÍb¾""E¾á
DA–%D$¢òAm]G=s¾.                  ÀÀøÀÀ€Am]G?®wÅÀÈù‰—Ðv20110624_00076_st  Ksb371@ë7 ñÔï?kž@€E™üÍ=äPÎ@Ë<@%¸g¾™‡EŸ]qDÙÜÅD#\{Agcu=^                  ÀÀøÀÀ€Agcu?«Á`Èù‰—Ðv20110624_00078_st  Ksb371@ë7 Þ-È?giˆ@€Eš>)=ΘRAb.e@™šb¾ß;EŸM3DAçD%öfAh9÷=ŽÞ                  ÀÀøÀÀ€Ah9÷?±ÑûÀÈù‰—Ðv20110725_00515_st  Ksb371@ë;UòP?ažŸ@€E—´
>%B©                  ÀÀøÀÀ€ÀøÈù‰—Ðv20110725_00517_st  Ksb371@ë;Ï>l?P%ˆ@€E™Ã>ÿ'B×ç@"ÌÍc¾€Eœ{ÃDA¨öD$ß+                  ÀÀøÀÀ€ÀøÈù‰—Ðv20110726_00521_st  Ksb371@ë;%#›æ?CD@€E—({=¥Ž">ñjk@ffh¾bNEDٞÑD%oÏAkHV=K"a                  ÀÀøÀÀ€AkHV?©rŒ Èù‰—Ðv20110726_00523_st  Ksb371@ë;%"Fæï?ùK@€E–ïš=±'¸>Ýb@
=b¾‹Æ¨E)HDA®¨D$¸¤Al)–=.g                  ÀÀøÀÀ€Al)–?¥ÂÌàÈù‰—Ðv20110729_00067_st  Ksb371@ë;Š`?NØd@€E'P×=È>{@Âgª@\(ö_¾ A‰E˜ÌöDÝnáD¡7Ah×=¬þ                  ÀÀøÀÀ€Ah×?µŸÃ Èù‰—Ðv20110729_00069_st  Ksb371@ë;ŽW?g[@€E'õR=œZàAsý‡@¨5¾£SøE˜gÃDHמDEP                  ÀÀøÀÀ€ÀøÈù‰—Ðv20110813_00273_st  Ksb371@ë=d}?'f@€E›0…=þU~By@£×
h¾Ÿ¾wE£ŒfDلƒD&´                  ÀÀøÀÀ€ÀøÈù‰—Ðv20110813_00275_st  Ksb371@ë=dE2å?'@€E›f=ç¥$@}3P@õÃb¾|í'E¢œfDA–fD$w
AmNh=\                  ÀÀøÀÀ€AmNh?« Èù‰—Ðv20110911_00252_st  Ksb371@ë@ÿàÒH?mìÀ@€E§Ô®='éˆAö1@ž{c¾§ïžE­äfDÝPÝDíAg}F=ĘÖ                  ÀÀøÀÀ€Ag}F?¸"ÀÈù‰—Ðv20110911_00254_st  Ksb371@ë@ÿãá¡p?8œ@€E§þ=]k¯@­Ç'?øQì^¾‹Æ¨E®höDIîDI'Aj"m=Fÿ                  ÀÀøÀÀ€Aj"m?¨Â¿àÈù‰—Ðv20110921_00203_st  Ksb371@ëB@ÒTUî?Yâ†@€E™º¤>è¶B‡UF@ۅh¾–‡+EáDٔRD%ž                  ÀÀøÀÀ€ÀøÈù‰—Ðv20110921_00205_st  Ksb371@ëB@Õ³ËÊ?OæS@€Eš®=¹Š ?S¸@õÃb¾œ(öEžå\DA åD$~¨Ajiü=#S<                  ÀÀøÀÀ€Ajiü?¤jg€Èù‰—Ðv20110923_00163_st  Ksb371@ëB€F±?7;Q@€EµR=ž;È?Êl@…h¾Ÿ¾wEºÍD٘åD%záAkN'=H:q                  ÀÀøÀÀ€AkN'?©N Èù‰—Ðv20110923_00165_st  Ksb371@ëB€Iþì…?4¦¼@€Eµa{=Ì}š@«ŠD@õÃb¾Š=qEºÎDA¸ÅD$²òAkß>=MàÕ                  ÀÀøÀÀ€Akß>?©¼ Èù‰—Ðv20110925_00209_st  Ksb371@ëB¿¤§Õ?C|@€E¹<=dŽ¸?Ry@=p¤M¾œ(öE¿`RDÝ=ËDÎAjÝ=›fÈ                  ÀÀøÀÀ€AjÝ?³lÙÈù‰—Ðv20110925_00211_st  Ksb371@ëB¿§ïÈ¥?O‹·@€E¸ô)=‡Oc?üä•@	™šW¾²-E¾+®DI
^DŠ AjDS=(ç£                  ÀÀøÀÀ€AjDS?¥ô`Èù‰—Ðv20120316_00298_st  Ksb371@ëXh½
øW?LË@€E¡`\=áBAm¨@0£×g¾p£×E¦kÃDٞ5D$ç;Ai*1=\y>                  ÀÀøÀÀ€Ai*1?«'ÀÈù‰—Ðv20120316_00300_st  Ksb371@ëXhÀ-Li?D‹†@€E¡0=µ.cAµž@ffb¾t¼jE¦RD@ÿLD%¾%Ak±=jþ                  ÀÀøÀÀ€Ak±?¢_ÀÈù‰—Ðv20120606_00372_st  Ksb371@ëb¥Oô¯•?#ÂÌ@€E'‡=¬`@Çú?ó33h¾–‡+E™ó®DÝU¢DhAlmË=2%:                  ÀÀøÀÀ€AlmË?¦D§@Èù‰—Ðv20120606_00374_st  Ksb371@ëb¥SŽÓ?,IB@€E'Æ\=™î8@³å®@zá=¾"ýôEš…DHÊND*AmfÃ=&Øõ                  ÀÀøÀÀ€AmfÃ?¤Û Èù‰—Ðv20120609_00316_st  Ksb371@ëcq‰	©?3sé@€El€=‰	ˆ=	!›@)™šh¾šŸ¾EzðRDÝs3DÕPAj¸ˆ=yI/                  ÀÀøÀÀ€Aj¸ˆ?¯)%àÈù‰—Ðv20120609_00318_st  Ksb371@ëcupêú?4¢x@€EnUÃ=´«ÔA$·*@l(öJ¾'ñªE}DHôDyËAjk"= Gj                  ÀÀøÀÀ€Ajk"?´í@Èù‰—Ðv20120617_00938_st  Ksb371@ëdŠ­ã©?1z"@€Ej§ì=¢\B%O@c¾¬1Ev<DÝCmD²o                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120617_00940_st  Ksb371@ëdŽåñŒ??ß@€Ej,ö=ÏÈ@·›-@[…W¾ŽVEwC®DHÇÏD•?Aiâ¤=®*ê                  ÀÀøÀÀ€Aiâ¤?µÅ]@Èù‰—Ðv20120625_00120_st  Ksb371@ëe9€\?Ito@€E³Í=·ÁAÇÕ@G®C¾ª~úE¸¾DÝ]üD´Ac&W= ó                  ÀÀøÀÀ€Ac&W?¤`ÀÈù‰—Ðv20120625_00122_st  Ksb371@ëe<áWs?Uè@€E³;
=•"¼Aí"@/\)P¾ A‰E¸«…DH·mDn%AjòÀ="Û)                  ÀÀøÀÀ€AjòÀ?°›e Èù‰—Ðv20120626_00661_st  Ksb371@ëe&¯86þ?XF¿@€Eƒ¢…=…H@‰L´@-p¤g¾™™šE‰2ÍDÝmªD"ÑAiÍl=[*Þ                  ÀÀøÀÀ€AiÍl?«e[ÀÈù‰—Ðv20120626_00663_st  Ksb371@ëe&¿-—¾?U±[@€Eƒ‡
="· @œYd@
=S¾ ÄœE‡ÛìDHúÑD¨öAg(Ï=XìŒ                  ÀÀøÀÀ€Ag(Ï?«'€Èù‰—Ðv20120627_00117_st  Ksb371@ëeAÂ-=?D+¦@€Ežïš=°˜@rw®@o\)i¾¥`BE£®DÝNÑDô9Ai—=¼ÄÔ                  ÀÀøÀÀ€Ai—?·˜š€Èù‰—Ðv20120627_00119_st  Ksb371@ëeAÅÛv´?qB@€E Þ\=Îߗ                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120706_01010_st  Ksb371@ëfgùA¯ù?;Dð@€EVH=¹EÄ@
±@Mp¤J¾˜bE`‡3DÝ@RD°åAk™=nö                  ÀÀøÀÀ€Ak™?­ÞÐ Èù‰—Ðv20120706_01012_st  Ksb371@ëfgüö?GÂ@€EU¼á=" AŒN?@=p¤_¾"t¼Ea	šDH¹‰Dp¤Aj*›=‡†¤                  ÀÀøÀÀ€Aj*›?°ðԀÈù‰—Ðv20120707_00836_st  Ksb371@ëf‡©©F¶?<¨@€E|œ{=aÐ@ZÑ@!G®d¾ž¸RE"¼DÝ9D®VAm6=pƒ¨                  ÀÀøÀÀ€Am6?®uÈù‰—Ðv20120707_00838_st  Ksb371@ëf‡¬æ=?(ôš@€E|·…=jö¨?‹‰@`¾ŒÌÍEƒšDH¿ðDcçAlpå=5¥                  ÀÀøÀÀ€Alpå?¦´¡Èù‰—Ðv20120711_00274_st  Ksb371@ëgþªj?+ÿÝ@€E_öÍ=‡)œ@ݟä@5¸O¾—PEmRD݉‰D,{An î=u5                  ÀÀøÀÀ€An î?®¦ àÈù‰—Ðv20120711_00276_st  Ksb371@ëgª'?0ß@€E\Ú=ž}ô@øçê@
=8¾‹Æ¨EhL)DH×®D5AlV=ÍÄ                  ÀÀøÀÀ€AlV?£ù¸€Èù‰—Ðv20120712_00202_st  Ksb371@ëg%-I)??¾Oú@€EƒX®=¾—´                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120712_00204_st  Ksb371@ëg%1;!?«Æ@€E†¹H=£mB½]»@ Qì3¾§ïžE‰)3DIãDÍà                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120713_00139_st  Ksb371@ëg?ïQ§=?1|@€E"å=Š¶@ê@2\@¾˜bE›\öDÝo3DUôAi¿T={h2                  ÀÀøÀÀ€Ai¿T?¯m@Èù‰—Ðv20120713_00141_st  Ksb371@ëg?òerË?<˜¡@€E"Aì=‰2x=€Y'@N¸RO¾‰º^E›QqDHÇ\D›ÇAje›=‹Bp                  ÀÀøÀÀ€Aje›?±hNÈù‰—Ðv20120714_00075_st  Ksb371@ëg_²é?½ËŸ@€EŸC®=»à                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120714_00077_st  Ksb371@ëg_8¡‡?á«S@€EŸš\=ç©þ                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120714_00149_st  Ksb371@ëg_Ì¥ºå?´t_@€Ež"=Û;%                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120714_00151_st  Ksb371@ëg_ÏÉÁÕ?¿Ÿö@€EŸ¯×=Ä°^                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120714_00437_st  Ksb371@ëgbDTé;?3Gš@€E‹"á=œ+\@ˆ"±@@£×i¾Ÿ;dE"ÅHDÝnÁDüZAk¡¦=ˆV#                  ÀÀøÀÀ€Ak¡¦?±
Ä`Èù‰—Ðv20120714_00439_st  Ksb371@ëgbG–²_?A"@€E‹Tö=©<ØAüÞ@
=A¾–E'JRDHٚDBoAjØG=<¬                  ÀÀøÀÀ€AjØG?£'•€Èù‰—Ðv20120715_00970_st  Ksb371@ëg‡lÑ4;?~¾õ@€Eg´á=̬ò                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120715_00972_st  Ksb371@ëg‡p"j?‡Œ@€Eg¿H=¤.@å®»@QG®^¾ A‰En¦DH¯\D¨öAf"H=¼Ë[                  ÀÀøÀÀ€Af"H?·™k`Èù‰—Ðv20120716_00211_st  Ksb371@ëg * ØR?‹oÛ@€E‹¸=ä]ÁBÃñ3@p5¾OßEpD݀¬DwÏ                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120716_00213_st  Ksb371@ëg -µ\?‰R@€E‹
=Þf7                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120717_00243_st  Ksb371@ëgÀsñ©Ñ?'YÐ@€E›Ëf=Æ"AÑ{$@ QìV¾"ýôE¥Š{DÝj¸Dy'                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120717_00245_st  Ksb371@ëgÀw@.?%à»@€E›±\=ì›~@њë@áHO¾ŽVE¢šDH×ßDËAjœ=@³²                  ÀÀøÀÀ€Ajœ?¨v@Èù‰—Ðv20120723_00146_st  Ksb371@ëh€M´‰	?$EJ@€E'ý=—L?"`í@tzá@¾¥ãTE›§×DÝmüDrNAkæf="5r                  ÀÀøÀÀ€Akæf?²†®@Èù‰—Ðv20120723_00148_st  Ksb371@ëh€PÈ‹?%Ø¥@€E"a¤='.H@˜ì"?¼(öP¾¦éyE™ÐDHèsDƒDAjËB<æՓ                  ÀÀøÀÀ€AjËB?œÚ²`Èù‰—Ðv20120724_00046_st  Ksb371@ëhŸ¾hPK?¬ƒ@€E'¾q=ëÝ¥@ô³@záHZ¾®—E›'HDÝd‹DpRAl÷Ý=ŸH                  ÀÀøÀÀ€Al÷Ý?³ãÉÈù‰—Ðv20120724_00048_st  Ksb371@ëhŸÁ—c?%…Ò@€E'f=Šüä@Š#@R¾¬‹DE™ÂÍDHºÁD˜¤Aký=!}"                  ÀÀøÀÀ€Aký?¤/°€Èù‰—Ðv20120724_00315_st  Ksb371@ëh£y¬ÿ¨?k«@€E‡â\=•%A˜ÛK@y™šY¾ ÄœEŽLDÝ\DC¶Ao>='4à                  ÀÀøÀÀ€Ao>?²F˜`Èù‰—Ðv20120724_00317_st  Ksb371@ëh£}ž?
S@€E‡<=='[L@³àñ@€QìB¾‰º^EŽv{DHÓ¶DôÝAnt3=ŸÞI                  ÀÀøÀÀ€Ant3?³ûÉ Èù‰—Ðv20120725_00406_st  Ksb371@ëhÑõE'?*
@€EŠøö=™+øBƏãA0õÃ?¾¥ãTE–ďD݂éDtî                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120725_00408_st  Ksb371@ëhÕfÿ"? %•@€EŠÀq=£0è@´" @\5¾"÷ÏEÒDHÁHD#DAlǾ=-?ô                  ÀÀøÀÀ€AlǾ?¥§þ€Èù‰—Ðv20120730_00161_st  Ksb371@ëidš/d?æž@€EdøÍ=ž6l@Ý^@ƒ×
b¾¥`BEmœ)DÝLƒD˜Afº=µ;                  ÀÀøÀÀ€Afº?¶£`Èù‰—Ðv20120730_00163_st  Ksb371@ëid‡À(?oØ¡@€EeP{=@Ô7A|7@U¸>¾˜"uEnÂfDHÀ!DÆ5Ail¦>-g                  ÀÀøÀÀ€Ail¦?ÀŬàÈù‰—Ðv20120731_00885_st  Ksb371@ëi†¶ž?kÒY@€E\tR=°Æt                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120731_00887_st  Ksb371@ëi†ìÍ?".Â@€E\º¤=–D @À2@\ÌÍ]¾–Edç…DHšÑD¯ðAima=¹                  ÀÀøÀÀ€Aima?· ¢Èù‰—Ðv20120801_00856_st  Ksb371@ëi¦7èº?"ÖÍ@€EJéH=Ø#.                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120801_00858_st  Ksb371@ëi¦;*m½?Š®@€EJ=¸´                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120806_00097_st  Ksb371@ëjDcI*ì?]ò@€Eƒš=I.yBu'AYg¾šŸ¾E‡F=DÝ\ÅDÎ                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120806_00099_st  Ksb371@ëjDf]‡p?4±c@€E'íì=U"ÿ?Ýï@
áHX¾šŸ¾Eˆ9ÃDHºoD±šAlÐÛ=bÐz                  ÀÀøÀÀ€AlÐÛ?¬Z@Èù‰—Ðv20120819_00162_st  Ksb371@ëkàçʝ?($*@€E‹à×=¦?Ô¼*@$záJ¾œ¬E"cHD݋
D6¸Ala§=@™¸                  ÀÀøÀÀ€Ala§?¨7Èù‰—Ðv20120819_00164_st  Ksb371@ëkàêl•€?*p5@€EŒZ=ŠS°Aþs(@9™š;¾OßE"Á×DHãøD6ú                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120820_00192_st  Ksb371@ëlÝK?7í#@€E|Á
=µ{üAÆ´C@}p¤e¾Š=qE…išD݆ÁDÙ7Aik =Eá                  ÀÀøÀÀ€Aik ?²¼ Èù‰—Ðv20120820_00194_st  Ksb371@ël¡à8?:@Å@€E}2=ÓZAôÂ.@+…G¾†$ÝE†ŠDHâD÷}                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120821_00240_st  Ksb371@ël#ژ?-"
@€E‡Ff>5… @³à@—\)i¾ ÄœEVRDÝcøDý²AlèB=ÛFÍ                  ÀÀøÀÀ€AlèB?»hÙ Èù‰—Ðv20120821_00242_st  Ksb371@ël#M´?"NŒ@€E‡Eq=ÐÚê@@?î{E¾‰º^EŽ=DHóDÅ`AmìÖ=                  ÀÀøÀÀ€AmìÖ?£cà€Èù‰—Ðv20120827_00316_st  Ksb371@ëlá«:*ô?!`À@€E–œ=ì"e?•È@3×
`¾|í'EF{DÝgTD¶‡Akü<==ñ                  ÀÀøÀÀ€Akü<?¯ç¾ Èù‰—Ðv20120827_00318_st  Ksb371@ëlá®O3D?!ÌÇ@€E–å\=«ºÉ@{@@C¾'JEœšDHã×Dô¬Al
=R‹                  ÀÀøÀÀ€Al
?ªC±`Èù‰—Ðv20120901_00259_st  Ksb371@ëm
{¾'?.Ý@€Eµ7H="œ<A»í@×
c¾\)EºC3DÝWÏD+øAj¯û=K                  ÀÀøÀÀ€Aj¯û?©bÂÈù‰—Ðv20120901_00261_st  Ksb371@ëmïÑà?(ƒ*@€EµbR=†?{>¤±@)™šF¾ŒIºEºµ\DH÷ðDæ˜Alæµ=P;å                  ÀÀøÀÀ€Alæµ?ª| Èù‰—Ðv20120901_00451_st  Ksb371@ëm'=¥}?,¿À@€E³­š=Ž|ä@Zä£@,(öi¾§l‹E¹¤DÝYšDdAlš$='çÅ                  ÀÀøÀÀ€Alš$?°\ø Èù‰—Ðv20120901_00453_st  Ksb371@ëm''ø•¨?4ï2@€E´ƒ=¥÷,?ŽEž@7®Y¾«E»£…DHÑÛD½PAl|·=iu²                  ÀÀøÀÀ€Al|·?­.¶@Èù‰—Ðv20120902_00183_st  Ksb371@ëm¡;?XI@€EŸ\==fRˆ>}}Û@>{i¾¤Ý/E¥aìDÝl{DÇðAjV´=q+                  ÀÀøÀÀ€AjV´?®%c€Èù‰—Ðv20120902_00185_st  Ksb371@ëm¡>F&«?M.»@€Ež§=j¯pB;4¢A4N¾¨õÃE£'DH³dD9                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120910_00194_st  Ksb371@ën¡gâ1¹?<W@€EÜì>:i@=fT@<(öh¾¾ùÛEáü{DÝYÓDúAj¬"='ZE                  ÀÀøÀÀ€Aj¬"?°KH Èù‰—Ðv20120910_00196_st  Ksb371@ën¡krå?R
-@€EÝö=¸>0                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120914_00082_st  Ksb371@ëo"šð?W0@@€E¾\="
ˆ@šw@.{i¾‹C–EÁ×®DÝCÏD™ËAi¥A=6Å                  ÀÀøÀÀ€Ai¥A?°&Ø Èù‰—Ðv20120914_00084_st  Ksb371@ëo"£Gî?a	 @€E¾^ö=œ‹,                  ÀÀøÀÀ€ÀøÈù‰—Ðv20120917_00188_st  Ksb371@ëo€£o?;U@€E¦šá=qÛH@^°q@!G®h¾šŸ¾E«Î)DÝ\ÅDÛ¶AkžE=\¥.                  ÀÀøÀÀ€AkžE?«"¥ÀÈù‰—Ðv20120917_00190_st  Ksb371@ëo€¦üch??"5@€E¦cá=om‰@(^z?ՏH¾™™šE«¢)DHáÛD¤¼Ajœ<ôï                  ÀÀøÀÀ€Ajœ?ž€àÈù‰—Ðv20130714_00384_st  Ksb371@땽jï?)`@€E¢5f=¸d¨@:†Ž@‰ë…d¾±©üE­(DݤD^úAk‹=œQÅ                  ÀÀøÀÀ€Ak‹?³Š8 Èù‰—Ðv20130714_00386_st  Ksb371@ë•Àק?*L@€E¢b…='aX@'W*@3×
?¾½ó¶E«T)DHőDo\AjD³=^™®                  ÀÀøÀÀ€AjD³?«Ó5ÀÈù‰—Ðv20130715_00459_st  Ksb371@ë•#¥É(?¥ø@€E§R…=ª#èA+à@£×Y¾¡G®E®rRDÝ´åDŸAhöñ=\a                  ÀÀøÀÀ€Ahöñ?«'ì Èù‰—Ðv20130715_00461_st  Ksb371@ë•#º?p@€E§U=ªç¨A¶ÞÊ@w
=<¾®—E°‰šDHáªD^FAj†ê="                  ÀÀøÀÀ€Aj†ê?²oàÀÈù‰—Ðv20130728_00248_st  Ksb371@ë–Á
µ{"?ù-@€E¨Q¤=¡¨@                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130728_00250_st  Ksb371@ë–Á
Û[?ˆ/Ã@€E¨H>0ï                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130729_00344_st  Ksb371@ë–äóÁi?9Ó@€Ešu==›!@Ñif@%¸g¾²-E ºDÝwDDýãAj®9=F64                  ÀÀøÀÀ€Aj®9?¨ÆƀÈù‰—Ðv20130729_00346_st  Ksb371@ë–ä÷49˜?du@@€Eš¦=™)Ð                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130731_00330_st  Ksb371@ë—"Ô=d:?i@€EzgH=ÑD¾Ai@‡®d¾šŸ¾Eƒñ\DÝ¡üDfAmm^=¡/‹                  ÀÀøÀÀ€Amm^?´%ñ`Èù‰—Ðv20130731_00332_st  Ksb371@ë—"×Öuî?"¨@€E{h¸=Ù¼4>ƒ²ç@333J¾ß;E"ãÃDH­D(BAn·Ù=vA                  ÀÀøÀÀ€An·Ù?®À Èù‰—Ðv20130731_00618_st  Ksb371@ë—%6ö{?#µø@€E5\=…S?1W@
=qf¾"záE‡­ÃDÝd1DíAjwó=Cç&                  ÀÀøÀÀ€Ajwó?¨|äÀÈù‰—Ðv20130731_00620_st  Ksb371@ë—%:+÷?+ç@€E®=|Y°@]h@/\)\¾²-EˆA®DH¾D¤¼Ak"r=j0x                  ÀÀøÀÀ€Ak"r?­FÈù‰—Ðv20130809_00067_st  Ksb371@ë˜?‰Ìœü?•Š@€EŽú¤=‡e¬                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130809_00069_st  Ksb371@ë˜?.Â
?¡oˆ@€EŽ÷3=†[€                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130809_00499_st  Ksb371@ë˜Cmf•‹?~Éc@€E'uf=Té°AM3@8Qìh¾'ñªE…êáDݏ–DӖAgÅ®=Òââ                  ÀÀøÀÀ€AgÅ®?º\\@Èù‰—Ðv20130809_00501_st  Ksb371@ë˜Cp¥ê‹?‰Ì"@€E'‰==_à(                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130810_00212_st  Ksb371@ë˜`À×ú?^ñ@€E±ä¸=ْ!A´†@Z=qQ¾ž¸REµÕ®DݨÝDpåAhAÆ=…8½                  ÀÀøÀÀ€AhAÆ?°§ Èù‰—Ðv20130810_00214_st  Ksb371@ë˜`Ãû¢£?aap@€E²±ö=¡\¸BLÿ9@p£×9¾˜bE¶³
DHçDaü                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130821_00123_st  Ksb371@뙿÷•d?8ó@€E©…=«`A©Ôç@-p¤L¾µÂE®~ÍDݾÙDiËAgh¯=]eî                  ÀÀøÀÀ€Agh¯?«¬½ÀÈù‰—Ðv20130821_00125_st  Ksb371@뙿û1{?Bº@€E¨–R=–cœA"µ@ƒ…9¾šŸ¾E­Û…DHÊ=Dv5Ag¯[=©î"                  ÀÀøÀÀ€Ag¯[?µ=ҀÈù‰—Ðv20130821_00568_st  Ksb371@ë™ÃÃýEf?&…@€E¡<š="n>=ªÒ@33h¾ A‰E¦¼¸DÝeªDæVAl
9=JŽâ                  ÀÀøÀÀ€Al
9?©QÜ@Èù‰—Ðv20130821_00570_st  Ksb371@ë™ÃÇ ÀÀ?#}=@€E¢?\=¥I8@ƍÛ@AG®R¾®{E¨fáDHÖD—Ak:	=x€Ù                  ÀÀøÀÀ€Ak:	?¯ Èù‰—Ðv20130822_00119_st  Ksb371@ë™ßÄ[‡?ïp@€Ešž\=3ùAÄÖÕ@DzáN¾˜"uE¡
DݹªD«Aidñ=s)                  ÀÀøÀÀ€Aidñ?®e"`Èù‰—Ðv20130822_00121_st  Ksb371@ë™ßǸ{\?öe@€Eš_á=§ÅBù¢@†¸R:¾ŠÀƒE¢#\DH×®DU'                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130822_00503_st  Ksb371@ë™ãÝèÿ?ÿû@€EŒŠ=ŒX¤A'œÍ@I™š`¾Ÿ;dE'~DÝ;DÝ¢Akñà=lYD                  ÀÀøÀÀ€Akñà?­‹(€Èù‰—Ðv20130822_00505_st  Ksb371@ë™ã'¤à?/Öü@€EÈá=žéô@âð@%V¾'ë…E"W…DHÊND®5Aj =I¨C                  ÀÀøÀÀ€Aj ?©5`Èù‰—Ðv20130904_00168_st  Ksb371@뛁(t3?¾¡Ú@€E²»=ª‡¤                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130904_00170_st  Ksb371@뛁+¬0 ?™¶ˆ@€E±!q=–¨X                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130916_00154_st  Ksb371@ëð6´G?Hú°@€E};q=£‹X?b@–{`¾¯ EƒË3DÝjDë–Ah'=òuš                  ÀÀøÀÀ€Ah'?¾N³@Èù‰—Ðv20130916_00156_st  Ksb371@ëó‡¼w?L*@@€E€Ü==¯3ìB(0@Që…J¾ ÄœE…eìDHÏ\DÀå                  ÀÀøÀÀ€ÀøÈù‰—Ðv20130917_00067_st  Ksb371@ëËôšÇ?û3@€EŒ(q=†ñô@Sö!@!ë…a¾å`E'CqDÝp¬DÓAjeã=(                  ÀÀøÀÀ€Ajeã?£% Èù‰—Ðv20130917_00069_st  Ksb371@ëÏC.Ô?˜l@€EŒ
3=Çót>Ê!Ø@.¸RF¾ŽVEØfDHÔD˖AjèÀ=)Ža                  ÀÀøÀÀ€AjèÀ?¥1Ì Èù‰—Ðv20130928_00069_st  Ksb371@ëž|ö?'Â@€E¯Í=•à´Aˆ
¢@JáH`¾œ(öE³ØD݁?DÀ1AeW¹=RE»                  ÀÀøÀÀ€AeW¹?ªH·`Èù‰—Ðv20130928_00071_st  Ksb371@ëžK¥?¯4@€E¯>
=¤¥0?ÇHN@l(öI¾OßE²YìDHىDÖfAk!=nƒž                  ÀÀøÀÀ€Ak!?­ÐsÀÈù‰—Ðv20130929_00124_st  Ksb371@랠³4Ë?~@€E«"q=œc8@:
@Aë…V¾"t¼E°%3D݂FDܼAk¯–=vÍ=                  ÀÀøÀÀ€Ak¯–?®Ù§ Èù‰—Ðv20130929_00126_st  Ksb371@랠ì)´?F@€E¬u®=ŠAu˜@2\X¾‰7LE°¾áDH´þD­?Ak`=•ã¤                  ÀÀøÀÀ€Ak`?²¼t€Èù‰—Ðv20130930_00162_st  Ksb371@ëžÀL«ÏÒ?Dß@€EšP=©7t?®¨L@*áHg¾šŸ¾EŸƒ3DÝkdDÞVAk&2=äx                  ÀÀøÀÀ€Ak&2?¢ÜÈù‰—Ðv20130930_00164_st  Ksb371@ëžÀOîÐ?4ޑ@€Eš=¤=å\?•ç@¸Y¾…¡ËEžÁìDH¼{Dª=AjEQ=6þ"                  ÀÀøÀÀ€AjEQ?¦ßÄ@Èù‰—Ðv20131001_00178_st  Ksb371@ëžàæQ"‡?ƒ%@€Eš¯=ˆ1ß?YFö@&ffh¾å`E ¸DÝYãDßmAj¬F=RT8                  ÀÀøÀÀ€Aj¬F?ªJ‡Èù‰—Ðv20131001_00180_st  Ksb371@ëžàé<#ó??@€EšY="=@wK?ýp¤[¾'\EŸÅ
DH´¬D"#AjÕé=Bî                  ÀÀøÀÀ€AjÕé?£è]ÀÈù‰—Ðv20131011_00065_st  Ksb371@ë ÖwE‡?%Ðä@€E³8\=——@'œ@¸Re¾‹C–E¶ƒ×DÝ^NDžéAiÿ²=ë                  ÀÀøÀÀ€Aiÿ²?£"Ý`Èù‰—Ðv20131011_00067_st  Ksb371@ë ٌôE?Ó@€E³…=¥ùœ?Xû@¸[¾€ƒE·ÞfDH¤¬D'^Ak-{==Ô{                  ÀÀøÀÀ€Ak-{?§º`Èù‰—Ðv20140217_00338_st  Ksb371@ë°K!mb?Õ´¤@€E™{=šÞ¼                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140303_00235_st  Ksb371@ë²
/͂Õ?¢V@€E™{
= I(                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140303_00237_st  Ksb371@ë²
3
>?"f®@€E™Ôš=³ò˜                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140316_00485_st  Ksb371@볨ÂÝj?,YL@€E¦–=®Ô@gŽí@!G®h¾£×
E­DÝtsDÂAbU`=ãÉ                  ÀÀøÀÀ€AbU`?£œy Èù‰—Ðv20140316_00487_st  Ksb371@볨ÆÐ_?3?ä@€E¦È3=Ù0·?@ÿ@33^¾—PE¯DHhöD˜AbNp=¤l                  ÀÀøÀÀ€AbNp?¢€Èù‰—Ðv20140605_00370_st  Ksb371@ë½Á«4[Ò?{
±@€EžS¸=µè                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140605_00372_st  Ksb371@ë½Á®?x¼?';L@€Ež˜{=Ùbñ                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140619_00211_st  Ksb371@뿀ezÓ±?ùÝ@€EÞ×=ÜM¶                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140619_00213_st  Ksb371@뿀h²^?Š@€E߶3=ô¯c                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140619_00259_st  Ksb371@뿀ǻU?ˆñH@€E×:á=ìom                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140619_00261_st  Ksb371@뿀ËöÐ?o$N@€EÖÙá="t                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140621_00128_st  Ksb371@ë¿ÀW—?'}_@€E³‹ì=‹æðA†R¸?ü(öN¾¤Ý/E¼CšDÝc}DAXA[*ª<Ê´O                  ÀÀøÀÀ€A[*ª?™V‰àÈù‰—Ðv20140621_00130_st  Ksb371@ë¿ÀZÎÈ{?&öž@€E´®={ç@Õ
O@ £×O¾œ¬E½†RDH–fD¿LAZ¨m<újE                  ÀÀøÀÀ€AZ¨m?ŸMH Èù‰—Ðv20140623_00163_st  Ksb371@ëÀ¦ø¨?1£×@€E§…R=ÉÂ/>¾üV?Ã×
O¾™™šE«œRDÝVÑDaXAZ	Ç<êJË                  ÀÀøÀÀ€AZ	Ç?IY`Èù‰—Ðv20140623_00165_st  Ksb371@ëÀ	É!Ç?!7¦@€E¦ý\=Ò=~>Ѓœ@J=qT¾/EªÛ×DH™XD'AZЂ=%ï
                  ÀÀøÀÀ€AZЂ?¤½á@Èù‰—Ðv20140823_00558_st  Ksb371@ëǤX	?B:)@€Eí®=»&ô?"Z@,(öP¾œ¬E"ÀRD݃}DÁARÅ=¿<                  ÀÀøÀÀ€ARÅ? ×ç€Èù‰—Ðv20140823_00560_st  Ksb371@ëǤ¤(ê?GZ@€Eõ
=¶À@#ms?Ñë…V¾œ(öE•u\DHÁyD±XAS[ç<®ù{                  ÀÀøÀÀ€AS[ç?•ß/`Èù‰—Ðv20140921_00146_st  Ksb371@ëËAmÌÁå?mL@€EÅÑÍ=¨)P                  ÀÀøÀÀ€ÀøÈù‰—Ðv20140921_00148_st  Ksb371@ëËArŽü?™@€EŦ=žû<?Ü<‡@HõÃR¾š¬EÉ3DHФD¨ÕAMÕÔ<ïc§                  ÀÀøÀÀ€AMÕÔ?ìtàÈù‰—Ðv20150610_00247_st  Ksb371@ëì=½ü?§	Ý@€E¨í3=Ç¿Pv20150610_00247_stA!©ü<#×
?­Gqrä;¿€A!©ü?ÐÈù‰—Ðv20150610_00249_st  Ksb371@ëì¢fýe?"y¤@€E§ÐÍ=¯žtv20150610_00249_stA!²-<#×
?·8‡ö…ÁA!²-?ÐÈù‰—Ðv20150611_00147_st  Ksb371@ëì!eìÙ]?¬ý@€E¦L…>–=@eܓ@O\)\¾¦ffE¬›3DÝyXDrÁA""ô='5¬v20150611_00147_stAr°<#×
?­ð›È|O'ÁA¼j?ÐÈù‰—Ðv20150611_00149_st  Ksb371@ëì!oQœ€?'‡K@€E¥šÍ=Ì ïv20150611_00149_stA!|î<#×
?­Gqrä;ÁA!|î?ÐÈù‰—Ðv20150704_00007_st  Ksb371@ëîþût4Û?Eˆ@€E»%š=–ÓìC鋚AW…`¾¦ffEđHDÝ`ZDpÅv20150704_00007_stA vÉ<#×
?ÃDÿðÜøÁA$5??ÐÈù‰—Ðv20150704_00009_st  Ksb371@ëîþþ‡z2?Ad@€Eºzf=†bpC"°A¸{b¾›¥ãEÈòöDHBD©'v20150704_00009_stA)xÕ<#×
?µ#1mQÁA)xÕ?ÐÈù‰—Ðv20150712_00391_st  Ksb371@ëð´²dA?2ݽ@€EŒ={=îô+v20150712_00391_stA!G®<#×
?¹Éúk&ý¸ÁA$Ù?ÐÈù‰—Ðv20150712_00393_st  Ksb371@ëð·ç}R??fü@€E‹73=úÊ)v20150712_00393_stA)V<#×
?¶BÎ'°:•ÁA)V?ÐÈù‰—Ðv20150724_00607_st  Ksb371@ëñ…P³–ñ?€§©@€Eq=v‰v20150724_00607_stA%?}<#×
?¯v(XÁA%?}?ÐÈù‰—Ðv20150724_00609_st  Ksb371@ëñ…T=^Û?…¬(@€E¯¸=i$@v20150724_00609_stA <#×
?­Gqrä;ÁA!Û#?ÐÈù‰—Ðv20150729_00103_st  Ksb371@ëòÝî7¬?$,@€E·{{=Ž
÷v20150729_00103_stA.ƒ<#×
?­Gqrä;¿€A,MÓ?ÐÈù‰—Ðv20150729_00105_st  Ksb371@ëòþèk?ŽP@€Eµ?¸= ¿¼v20150729_00105_stA&J<#×
?£M¨–kÁA-33?ÐÈù‰—Ðv20150730_00619_st  Ksb371@ëòE¢ú'?Gq@€EˆHì=™ØèC'óA\i¾¬1E—"áDÝ&¨D{uv20150730_00619_stA)C–<#×
?­Gqrä;¿€A)C–?ÐÈù‰—Ðv20150730_00621_st  Ksb371@ëòE¦5žÈ?Ro­@€E‡A)=šðv20150730_00621_stA&9X<#×
?Éø{¿¨ÏÁA&9X?ÐÈù‰—Ðv20150810_00417_st  Ksb371@ëó¢œRÌ?Œ².@€Ef*==jØØv20150810_00417_stA#`B<#×
?¶BÎ'°:•¿€A#`B?ÐÈù‰—Ðv20150810_00419_st  Ksb371@ëó¢ŸGŽ4?¶ˆ@€EeÃ=åŠÍv20150810_00419_stAß;<#×
?ª jéqÁA °!?ÐÈù‰—Ðv20160718_00427_st  Ksb371@ìƒRGv?( M@€E‹F)=ÐÙKv20160718_00427_stA.Ù<#×
?­Gqrä;¿€A, Å?ÐÈù‰—Ðv20160718_00429_st  Ksb371@ìƒí\?<‰@€E‹j®>'Tv20160718_00429_stA!¾w<#×
?–#æÅeÁA#33?ÐÈù‰—Ðv20160718_00715_st  Ksb371@ì…ºí\?Â@€E†n={ùv20160718_00715_stA/×
<#×
?ª jéq¿€A%¶F?ÐÈù‰—Ðv20160718_00717_st  Ksb371@ì…¾'…Ï?Áv@€E†¬Ã=­¨v20160718_00717_stA&Ĝ<#×
?ědh~¶ÁA-ÎÙ?ÐÈù‰—Ðv20170331_00584_st  Ksb371@ì>ŒäðՖ?¬×Å@€E–®…=$²—@]ø0@zái¾¿|îE ŸHD݈ÍDӖA'=/P®v20170331_00584_stA$b<#×
?ºˆ~œág0ÁA$b?ÐÈù‰—Ðv20170331_00586_st  Ksb371@ì>Œèdà?"ƒÔ@€E–s=²Å¬AÝÕd@ff[¾Ót¼E¦t{DHŒjD€sA&òÇ=+µv20170331_00586_stA$Ôþ<#×
?­Gqrä;¿€A&òÇ?¥v¢ Èù‰—Ðv20190825_00117_st  Ksb371@ì¬!tÌÀ¸?TÖ@€E"¯¤=®èpCÅA‹33i¾°£×EŸ{3DÞÃD)Xv20190825_00117_stA#¡Ë<#×
?¯v(XÁA'&é?ÐÈù‰—Ðv20190825_00119_st  Ksb371@ì¬!wîn]?X7­@€E"=ÈA_9jA|(öa¾«…E¨üDH×mD›¶v20190825_00119_stA'ÎÙ<#×
?·8‡ö…ÁA'ÎÙ?Ð

==> anc/pub_raw/L222_79_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:36
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="312">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:42">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  312 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:36' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	/øö_#v20100422_00555_st  Ksd114@ë¦]/Æl?5
A F RM=ÇÈH@;ÿi?±ë…h¾ž5?F!	{D–Ú¨D¡àBAfœ-<ŠË"                  ÀÀøÀÀ€Afœ-?'Yd@	/øö_#v20100422_00973_st  Ksb327@ëª\]´?"ü¦@€Eu*R=ۉ¼>è_#?…¸b¾bNEzDc)XD`WAfre<–¬"                  ÀÀøÀÀ€Afre?'Õ'`	/øö_#v20100422_00975_st  Ksb327@ëª_Lf`?+!@€Eugš=út\@¥t?'\k¾ŽVE{¤DêãTD`‹¶Afӄ<«^Ù                  ÀÀøÀÀ€Afӄ?•kÛ 	/øö_#v20100422_01121_st  Ksd076@ë¬áçf?&7kA Fì8=²Ú8?0ˆ?‹…p¾¥`B
F¯…Cšd9D«ßuAfŒ<'v                  ÀÀøÀÀ€AfŒ?'NÂÀ	/øö_#v20100819_00378_st  Ksd114@ë"äՇ?(Gr@€E'¼=¿Ï€>uºÉ?Ê=qg¾«…Eu®DœZÙDŸ8RAf]g<ØN¡                  ÀÀøÀÀ€Af]g?›	Ô 	/øö_#v20100819_00434_st  Ksd076@ë…‹d²²??[J@€E
¸=·˜Ì@ž ?½p¤l¾¦éy
Eµ×C¬»DD¬AfIv<úÉD                  ÀÀøÀÀ€AfIv?ŸY(€	/øö_#v20100825_00410_st  Ksd114@ëD®{mà?/ï<@€E'ì=Ê9B@;±?—
=N¾ŽVEŽjD™Ä!Dg#Ag?y<ÏÖ                  ÀÀøÀÀ€Ag?y?™úÀ 	/øö_#v20101014_00125_st  Ksb327@ë€òŽ22?G{è@€E¹·q=£È¿@¡Äš?µÂc¾'ë…E¼i×Dd‰‰DY&¸Ae¤=
"J                  ÀÀøÀÀ€Ae¤?¡P‰@	/øö_#v20101014_00127_st  Ksb327@ë€ölˆ?R	³@€E¹X
=¤"@:Ž\?xQìj¾²-E»¯qDë9ÛDX
AeGz<Êá                  ÀÀøÀÀ€AeGz?™B< 	/øö_#v20110508_00681_st  Ksb327@ë1L›n–?(™¿@€E½žq='¿Ü>èÍ
?™™šb¾‰7LE¾jfDdõDXôZAe):<º•h                  ÀÀøÀÀ€Ae):?—R­	/øö_#v20110508_00683_st  Ksb327@ë1Lž×;f?'4H@€E½AÍ=¨@b1?èõÃl¾‹C–E¿‰ÃDëUDY/AfS1=3ùÄ                  ÀÀøÀÀ€AfS1?¦8€	/øö_#v20110513_00489_st  Ksd076@ë1ê9~v~?w@€Eš»f=á8@õª«?ç®k¾©xÕ
Eœ )C£QhD©Q‰AfLA="                  ÀÀøÀÀ€AfLA?£0À	/øö_#v20110514_00825_st  Ksd076@ë2
Dv'? Íü@€E£C=ÚÄ(?+¯?èõÃl¾ A‰
E¦qC£ùºD©?AfX(=Á¦                  ÀÀøÀÀ€AfX(?£84À	/øö_#v20110514_01025_st  Ksb327@ë2›.¡?8U@€E¯‰×=Ì €?ÀIß?«…c¾ž¸RE°g3DdÏDYAfÞ<Í%                  ÀÀøÀÀ€AfÞ?™¤° 	/øö_#v20110514_01027_st  Ksb327@ë2žŒÖ?,JP@€E°=¿[˜@(i?ã×
m¾¡ÊÁE²fDë[×DXòNAf–>=‰                  ÀÀøÀÀ€Af–>?£ À	/øö_#v20110515_00816_st  Ksb327@ë2*iWI?	©@€E¢1='°?ÕM?ƒ×
c¾œ¬E¢§ìDerDXzAfp<‡                  ÀÀøÀÀ€Afp?'¢Pà	/øö_#v20110515_00818_st  Ksb327@ë2*líy@?Պ@€E¢1=´8È?Íd?ÁG®m¾±©üE¢æáDëŠÙDYmAf»<ўà                  ÀÀøÀÀ€Af»?š3Ü	/øö_#v20110515_00952_st  Ksd076@ë2+x}j9?Ÿ@€E¡®š=ÂÒ >°Ú0?Š=ql¾ž5?
E¤v=C¢ØÕD©d¬Ag€<º Î                  ÀÀøÀÀ€Ag€?—DÀ	/øö_#v20110723_00539_st  Ksd114@ë:Ƶ,'?iGU@€E©½¤=¥+œ@…XZ?•Âg¾š¬E¥ðRD?uD™Û3Aeh=-ŸQ                  ÀÀøÀÀ€Aeh?¥³ê 	/øö_#v20110726_00693_st  Ksd114@ë;&ÙVÚ?4ØÛ@€Ežq®=͸@"]?Ó33b¾š¬Ež7HD™ºÙDxJAgI=#Š¶                  ÀÀøÀÀ€AgI?¤qVÀ	/øö_#v20110806_00433_st  Ksd114@ë<ƒ¼ÇZ?«ë@€E›y=•ÙP>ãŠÐ?xQìc¾'ë…E™u…D™£¶DcAf¡i<¥ó=                  ÀÀøÀÀ€Af¡i?"¾g 	/øö_#v20110821_00680_st  Ksb327@ë>c.¸tÑ?…J@€El${=ƒ˜°@hÜf?G®b¾Ÿ;dEmADlš°DQ¸Ae{=                   ÀÀøÀÀ€Ae{?¢ãÔ	/øö_#v20110821_00682_st  Ksb327@ë>c6àL?†LF@€Ekó
>8̃Aû@i™šm¾¥`BEq1qDîÌÕDRðAgå$>Ÿ                  ÀÀøÀÀ€Agå$?ÁÓà€	/øö_#v20110822_00273_st  Ksd114@ë>6.ŠØ?½åc@€Eƒý{=R>@Nt?+…g¾¬‹DE'†)Dn5D™ÌþAct~=‰D³                  ÀÀøÀÀ€Act~?±(–`	/øö_#v20110829_00161_st  Ksd114@ë?`¼·ÁM?=՛@€EO==î›>Ví?—
=f¾¤Ý/EŽ)D™¤ƒD–5Af>Ö<Âl                  ÀÀøÀÀ€Af>Ö?˜M€	/øö_#v20110902_00276_st  Ksb327@ë?â9ÙP?-Ø@€E²u=NJP@›S£?·
=f¾²-E³b¸DlP´DQaXAfF'<¸¹‹                  ÀÀøÀÀ€AfF'?—1`	/øö_#v20110902_00278_st  Ksb327@ë?â=HOÐ?(H<@€E²Ð=œÄ<@PÍa?®{n¾¬‹DE´W
Dï¢DQN¸Ae½	<Ó"1                  ÀÀøÀÀ€Ae½	?šdF 	/øö_#v20110911_00228_st  Ksd076@ë@ÿª¯‹É?LÑ@€E­ì=©Rô@k©¥?™™šl¾¼í'
E­HöC±âND¥˜¬AeóÖ<çæ                  ÀÀøÀÀ€AeóÖ?œüÃà	/øö_#v20110920_00312_st  Ksb327@ëB#^'¹?-Ï.@€EÃlÃ=ÕúØ@|'?°£×e¾ª~úEÅOHDlU¢DQZoAfH®<Úy­                  ÀÀøÀÀ€AfH®?›O5 	/øö_#v20110920_00314_st  Ksb327@ëB#acØB?*‹Õ@€EÃð=Ðý ?‡Ä?·
=n¾³¶FEÆ`=DïDQ
²Afõ=ž                  ÀÀøÀÀ€Afõ? À	/øö_#v20111008_00337_st  Ksd076@ëD`¢†?Œ@€E")=£Äœ@c??p¤V¾»çm
E"ÖfC²ÉD¥¤¤AeÆ~=
f¼                  ÀÀøÀÀ€AeÆ~?¡L׀	/øö_#v20111009_00245_st  Ksd076@ëDâh3?BíF@€E Q¸=¤Ø@ÃÎ3?´zá^¾—
=
E¢âRC²"òD¥ÁHAf•<=ß                  ÀÀøÀÀ€Af•<?¢Ûà	/øö_#v20120605_00311_st  Ksb327@ëb…XÀá? ®m@€EÌq=µÚ¼=Órö?†ffa¾ª~úEƒÃDkïßDRcAf`Û<«8œ                  ÀÀøÀÀ€Af`Û?•g€	/øö_#v20120605_00313_st  Ksb327@ëb…!Ca?%pø@€E"ì=¢®?b¬?}p¤n¾±©üE…€¸Dï/DQK3Afœt<¡¡`                  ÀÀøÀÀ€Afœt?"4,	/øö_#v20120605_00651_st  Ksd076@ëbˆ•¨Xy?…†=@€EÂ)>­Œ­@փt?:áH`¾Oß
E€9\C²â°D¥²ÙAeÜ<Úþ¶                  ÀÀøÀÀ€AeÜ?›_ÖÀ	/øö_#v20120610_00620_st  Ksb327@ëc(=•œà?x±@€E")=—½<>Œw?³33e¾"÷ÏEƒTÍDl%DQôAf]µ<Ǖ_                  ÀÀøÀÀ€Af]µ?˜ò«à	/øö_#v20120610_00622_st  Ksb327@ëc(A}Ô?{ß@€E"›H=™¤ø@ƒk‹?€p¾±©üE"ü{DïhDQã…AfÈ5<ŽV                  ÀÀøÀÀ€AfÈ5?'ÊÂ@	/øö_#v20120611_00724_st  Ksd114@ëcGãw^?/é@€ElŽÍ=¨Ð?Ìï®?^¸Rh¾¢ÐåEkùšDOøDšfAf9,<'9                  ÀÀøÀÀ€Af9,?G# 	/øö_#v20120615_00672_st  Ksb327@ëcÆâCl? J"@€E•T\=£/ü=Qðü?Ã×
b¾—
=E•1\Dk³#DR6AfOD<Ñó                  ÀÀøÀÀ€AfOD?š"þ`	/øö_#v20120615_00674_st  Ksb327@ëcÆæL€?%é@€E"÷=À>¸"?\)m¾£×
E"(¸DïáDQ"NAf(¼<§¨¯                  ÀÀøÀÀ€Af(¼?"õà	/øö_#v20120616_00434_st  Ksd076@ëcå…XßÀ?N§@€Eˆ$ì=°Ð»@¸ù?Տm¾¥ãT
EˆºC²'®D¥›ÏAh˜=3×                  ÀÀøÀÀ€Ah˜?£Æzà	/øö_#v20120617_00358_st  Ksb327@ëdVÃeñ?o¡è@€Eƒ7=±"l@Íï?ŒÌÍe¾¨õÃE"0{DkòÑDR™ÛAe¤+=Þë                  ÀÀøÀÀ€Ae¤+? ÛÝ`	/øö_#v20120617_00360_st  Ksb327@ëdYþÔ\?iÏa@€E'ª×=· @0jó?'\o¾®—EƒHDïJfDQN˜Aeo<ø'¶                  ÀÀøÀÀ€Aeo?ŸVÀ	/øö_#v20120617_00702_st  Ksd114@ëd>÷?2.þ@€Ek«H=™"ì?/ø?'\h¾¢MÓEjbDI‰Dš-ãAf¥è<«¬Ï                  ÀÀøÀÀ€Af¥è?•u™à	/øö_#v20120620_00441_st  Ksd076@ëddQZ?'6p@€Eÿ¸=Ç@A&ÜX?G®l¾¸Qì
E'wHC²áìD¥•ìAg+¼=€VÏ                  ÀÀøÀÀ€Ag+¼?°
Ùà	/øö_#v20120620_00653_st  Ksb327@ëdfF_°j?í²²@€E]õ®>×Ê                  ÀÀøÀÀ€Àø	/øö_#v20120620_00655_st  Ksb327@ëdfJFTù?Ïě@€E^
='åL@¿²Í?un¾ÀE]?3DïOøDQ'^Ab;'=»/Œ                  ÀÀøÀÀ€Ab;'?·eñ€	/øö_#v20120623_00470_st  Ksd076@ëdÅAð?Ar@€E•Zf=ÊA± ?G®l¾¨õÃ
E—N)C±žD¥¿…Ae±n<š•Ö                  ÀÀøÀÀ€Ae±n?"RºÀ	/øö_#v20120626_00233_st  Ksd114@ëe"[Gôá?kô÷@€Eˆ*H=ܜ3@¾.`?xQìf¾©xÕE‡áDMÓDše`AeRþ<ß3ñ                  ÀÀøÀÀ€AeRþ?›æ~ 	/øö_#v20120703_00302_st  Ksd114@ëf€%åB?¾Å@€Enºá=ç!ð@áý?Æffg¾¬‹DEm?
DIìDšEËAeåA<ÁÚ¬                  ÀÀøÀÀ€AeåA?˜;U€	/øö_#v20120703_00610_st  Ksd076@ëfjk^?#îz@€Eiðá=žÑW?IÂ+?s33H¾´¼j
ElÈRC²[DD¥¶°Afêq<Äê\                  ÀÀøÀÀ€Afêq?˜K€	/øö_#v20120703_00798_st  Ksb327@ëfJ{yH?)Š@€Ey®=­æÀ>â"?ƒ×
e¾¦ffEzº¸Dl,)DQ"AeåH<™™p                  ÀÀøÀÀ€AeåH?"3.	/øö_#v20120703_00800_st  Ksb327@ëfNSÀG?,Ó@€Ezgq=—~,?ü[?ª=qq¾¾vÉE}R¸DïqDQü¼Agu<¿	à                  ÀÀøÀÀ€Agu?—á<	/øö_#v20120705_00265_st  Ksd114@ëf@yZÈ?BÅN@€Edõ×=—ÿÜ@þ?s33f¾/EcØöD0sDšV¸Ag<¢©‡                  ÀÀøÀÀ€Ag?"U0à	/øö_#v20120705_00785_st  Ksb327@ëfD§Ë»Ö?B3²@€ERs®=—k?P'?xQìe¾º^5EPrDlŽwDQ'Af¨O<‰®‡                  ÀÀøÀÀ€Af¨O?'5Ðà	/øö_#v20120705_00787_st  Ksb327@ëfD«…¿È?F@€EMˆ{=ŒG(@ŸÄ?¡G®p¾±&éES¦¸DïS#DR]?AeÐx<ڈ                  ÀÀøÀÀ€AeÐx?›Qà	/øö_#v20120705_01245_st  Ksd076@ëfHcîÓ??mÉ@€EpÔ==}‰È@3‰?"33m¾»çm
Eu1ÃC±©šD¥ÔAfŸu<Ë'                  ÀÀøÀÀ€AfŸu?™dãà	/øö_#v20120706_00240_st  Ksd114@ëfa}<VH?Ë-@€E…ûá=£@û¼?¢\g¾bNE†qDAÓDšV5Aeãú<—Ú`                  ÀÀøÀÀ€Aeãú?'ûL	/øö_#v20120707_00248_st  Ksd076@ëfÀ¢<U?0Îd@€E'Å3=À¸?íÆp?¨õÃm¾Š=q
Eƒ8¤C²ÌD¥vÑAfKñ<´7                   ÀÀøÀÀ€AfKñ?–†ä	/øö_#v20120707_00324_st  Ksd114@ëf'SŒ?ŠÂ>@€EzÞ)>Ú½@10@+…h¾På`Exß
DI‰Dš4)Ae…‹=æó                  ÀÀøÀÀ€Ae…‹? <Þ`	/øö_#v20120713_00567_st  Ksb327@ëgC":<<?%
è@€Eƒ/=–''?`<?s33b¾™™šE"T¤DkÞDR0¤Afì<ž[š                  ÀÀøÀÀ€Afì?"Ës@	/øö_#v20120713_00569_st  Ksb327@ëgC‡v0ß?&(@€Eƒ
=¸+@˜ö'?ª=qm¾£SøEƒÙÃDï'DQ8bAfTÅ<îVU                  ÀÀøÀÀ€AfTÅ?ÊÊ 	/øö_#v20120714_00289_st  Ksb327@ëga4ëo?–Æ¡@€EãÃ="T@‹€?p£×f¾¨õÃE"=DlRDR‡ßAe«=1ï                  ÀÀøÀÀ€Ae«?¦1ýà	/øö_#v20120714_00291_st  Ksb327@ëgaHÑÖ?€ÿ@€E'F\=ƒ®0@´¿?ƒ×
m¾¢ÐåE"3ìDï4öDQ#…Ae2z=4ò                  ÀÀøÀÀ€Ae2z?¢fž@	/øö_#v20120715_00078_st  Ksb327@ëg€J!â(?…þ<@€E‰.®=¾ñø?ƒÏ©?'\e¾¦éyEŠÌfDk®¨DR¯Ae89=k                  ÀÀøÀÀ€Ae89?¢£­`	/øö_#v20120715_00080_st  Ksb327@ëg€MD6;?"XÉ@€Eˆˆ\=ž©p@¼—í?Š=qn¾¨õÃE‰ü)Dï3øDP·ßAdV¦=œ                  ÀÀøÀÀ€AdV¦?£s'@	/øö_#v20120716_00063_st  Ksb327@ëgŸ[…?N˜5@€E˜e=¨:p?:Ľ?ŒÌÍc¾¬1Eš;×DkÌ9DRÛdAe¦<õÍ~                  ÀÀøÀÀ€Ae¦?ž¹¯À	/øö_#v20120716_00065_st  Ksb327@ëgŸ~I?Lû@€E—Ü==xŽ1?ê½è?s33o¾¶E¢E™"Dï*òDPÅAe×s<Ï[=                  ÀÀøÀÀ€Ae×s?™ëg 	/øö_#v20120717_00647_st  Ksb327@ëgð¸)R?¥\@€E'£\=ËÆ(?QHu?¾¸Re¾§l‹E""
Dl6VDRªAe0<Ê>T                  ÀÀøÀÀ€Ae0?™Gʀ	/øö_#v20120717_00649_st  Ksb327@ëgô+æ¹?EX@€E'"==–q)@Όä?'\p¾¶È´E"´Dï°DQىAf7y<¯]Ï                  ÀÀøÀÀ€Af7y?•ë¹à	/øö_#v20120717_00887_st  Ksb327@ëgÅ¢Y±¢?!"@€E'"\=ëó?=Y­È?¾¸Re¾™™šE'Ç
Dl¦DQåAfÇ~<×{'                  ÀÀøÀÀ€AfÇ~?šïdà	/øö_#v20120717_00889_st  Ksb327@ëgÅ¥ª¨?#0¿@€E'¨=ùZÑ?6?â?Ç®o¾ÌÌÍE"3Dï	yDQžéAf­i<êÑõ                  ÀÀøÀÀ€Af­i?Z> 	/øö_#v20120717_01087_st  Ksd114@ëgÇ<É|?$ð6@€E§%)=Åâ?=:?'\h¾§ïžE¤ÿ
DHD™ß;Af÷<"‰9                  ÀÀøÀÀ€Af÷?'q' 	/øö_#v20120718_00840_st  Ksd076@ëgæ"F™?'B×@€E¤2=÷"Ò@Èí²?ŒÌÍ@¾š¬
E¦`öC²JD¥½ÃAdÍP=1ž                  ÀÀøÀÀ€AdÍP?¦"SÀ	/øö_#v20120719_00471_st  Ksb327@ëh¥ÕaÇ?\§4@€E¬n¤=sZ!@»¤9?£×b¾™‡E¬º¤Dj³–DR+çAeõ»=#,                  ÀÀøÀÀ€Aeõ»? "e€	/øö_#v20120719_00473_st  Ksb327@ëh©Dœ?LÔã@€E¬Z¸=e±?åG'?¯\)l¾¬‹DE­öDîÝ7DQ+#Aeä²=…â                  ÀÀøÀÀ€Aeä²? ¼@	/øö_#v20120721_00159_st  Ksb327@ëhChãXÕ?L)>@€E¡š=®™@@Ü0J?ŒÌÍd¾šŸ¾E£2)DlbDRþAf5Ý<Β                  ÀÀøÀÀ€Af5Ý?™ÒAà	/øö_#v20120721_00161_st  Ksb327@ëhClMK?=@€E ïö=€9ø@§Q?¡G®m¾£SøE£¤ÍDîþ¸DQsAf	W<ýXz                  ÀÀøÀÀ€Af	W?Ÿ«@	/øö_#v20120721_00615_st  Ksb327@ëhG–2\?Y1l@€E¥EÍ=À·d@ÉW‰?Ž{e¾s¶FE¥á3DlËDQ§mAe—<»3!                  ÀÀøÀÀ€Ae—?—fd 	/øö_#v20120721_00617_st  Ksb327@ëhGÛ¬d?^{'@€E¥%R=Õôò@69?G®q¾xÔþE¥Â=Dï	²DQÁyAe$º<́
                  ÀÀøÀÀ€Ae$º?™°! 	/øö_#v20120722_00553_st  Ksd076@ëhba_æð?>6@€E‰€)>ƒÎ"@¯ÂÜ?\a¾›¥ã
EŠ_
C²'òD¥¡yAf&h<ë˜D                  ÀÀøÀÀ€Af&h?s€	/øö_#v20120723_00342_st  Ksd076@ëhì¶Œš?[ö@€E"7Ã=ÆÄ@ìî? n¾­V
E"¥3C²ÍPD¥~fAeùü<ô™
                  ÀÀøÀÀ€Aeùü?ž"!@	/øö_#v20120724_00090_st  Ksb327@ëh çí?&î²@€E"û¤=·@˜B?¨õÃd¾£SøE– {DkއDR Afô<±ôñ                  ÀÀøÀÀ€Afô?–>ž 	/øö_#v20120724_00092_st  Ksb327@ëh ê8?66@€E"=ö=›:4?‡;¶?«…n¾¸QìE—"fDï þDPáÛAfá<Æ7™                  ÀÀøÀÀ€Afá?˜Æó 	/øö_#v20120724_00215_st  Ksb327@ëh¢>ø
?ԓ@€E'Ÿ¸=°ÌL@Îw°?¥¸b¾˜bE"¬öDkÏDR^ÙAf'ª<ÊS                  ÀÀøÀÀ€Af'ª?™Jc 	/øö_#v20120724_00217_st  Ksb327@ëh¢Ž¾?·×@€E'_×=´H@‹A?Àm¾ºáHE"èfDïsDPâ^Af"<Ü
î                  ÀÀøÀÀ€Af"?›]À	/øö_#v20120725_00138_st  Ksb327@ëhÁQ<ƒ>?ƒ7†@€E"~==ãV9@J4
?"33d¾£×
E•´Dk¼ZDR"þAd}x=1X                  ÀÀøÀÀ€Ad}x? æ+	/øö_#v20120725_00140_st  Ksb327@ëhÁT±]0?dm`@€E"ÛÍ= Æô@?÷·?um¾®—E•€Dï®DPÈsAe²<ú@R                  ÀÀøÀÀ€Ae²?ŸH
@	/øö_#v20120726_00620_st  Ksb327@ëhäçK?¨À @€Etž¸=Ç`@»3"?W
=n¾ºáHEuvDïDQ—®Abà=z(                  ÀÀøÀÀ€Abà?¯E 	/øö_#v20120801_00756_st  Ksb327@ëi¥u¹ÛY?L»@€ENwq=sç@LHV?‡®e¾ŒÌÍEN™qDl×DQ¢ÑAeòÄ<–™<                  ÀÀøÀÀ€AeòÄ?'Ó'€	/øö_#v20120801_00758_st  Ksb327@ëi¥}vø?-s"@€EO3=›1ü@Ù?@n¾µ?}EOöDîü"DQ¹šAfP€<€il                  ÀÀøÀÀ€AfP€?
-€	/øö_#v20120804_00219_st  Ksb327@ëj"]?mٖ@€E…ª)>
c @ž/?G®b¾²-E…ûHDk·ðDR{¶Ad¥Ð<áE¤                  ÀÀøÀÀ€Ad¥Ð?œ(´€	/øö_#v20120804_00221_st  Ksb327@ëj‡X.??xx@€E…'\=É6X@"èÍ?Ž{n¾¡ÊÁE…Ã…Dï(ƒDPÞ¨Adåk=Ó                  ÀÀøÀÀ€Adåk?¢Úa`	/øö_#v20120811_00116_st  Ksb327@ëjà¾oí#?TZ@€E›¦×=¿™Ì@¥D?šáHc¾ª~úE›ôÍDkô{DR9ÛAeøµ<ɬ[                  ÀÀøÀÀ€Aeøµ?™5‹`	/øö_#v20120811_00118_st  Ksb327@ëjàÁËVÖ?Y`@€EšÆ®="Ðx@L^è?Ž{n¾©ûçEœNfDï#DQD{Af6Ø<ÊSM                  ÀÀøÀÀ€Af6Ø?™Ji 	/øö_#v20120816_00207_st  Ksb327@ëk€Ý´0t?l…Y@€EX¸¤=†Š@²§ª?£×b¾¦éyEZDkäîDR?žAdáã<Ð                  ÀÀøÀÀ€Adáã?šƒ 	/øö_#v20120816_00209_st  Ksb327@ëk€á 'p?–"Ò@€EX/ì>,.Á@Ú%R?ë…n¾Ÿ;dEX	HDïyDQU/Ac˜{=Ѹ                  ÀÀøÀÀ€Ac˜{?¡z7	/øö_#v20120822_00051_st  Ksb327@ëlCY6<¨?Tc'@€E~2¤=d''?×7½?¨õÃe¾ ÄœE~UìDkÌDQòAeÉ?<˱"                  ÀÀøÀÀ€AeÉ??™v0€	/øö_#v20120822_00053_st  Ksb327@ëlC\TŸj?^R­@€EC®=†mH@¬hæ?ˆõÃn¾ž5?E¸DîûTDQFFAe¨B<üº                  ÀÀøÀÀ€Ae¨B?Ÿ—C@	/øö_#v20120823_00186_st  Ksb327@ëlaã?3•¿@€Eo®=˜ Ì?ZÊ?‡®a¾®—EqöDkÇ®DRAf*‡<•ÂD                  ÀÀøÀÀ€Af*‡?'¸H€	/øö_#v20120823_00188_st  Ksb327@ëlaJ€­?2¢î@€Epm\=–Û@^¡'?xQìn¾¹Û#EqØöDï9DQTAf›<ŽUk                  ÀÀøÀÀ€Af›?'Ê­`	/øö_#v20120905_00089_st  Ksb327@ënb*˜?xâ…@€E«g…=Šô@
'?¬ÌÍb¾¢ÐåE¬{qDk«TDRAeÜ/<îÿ;                  ÀÀøÀÀ€AeÜ/?ßç`	/øö_#v20120905_00091_st  Ksb327@ënÄ»?"i@€E¬€q="å@K§?aG®l¾¯²E¬·Dï	ÓDPðAeYý=:Ï                  ÀÀøÀÀ€AeYý?¢'Yà	/øö_#v20120905_00377_st  Ksb327@ëns?è£?'d@€EŸ©H=€þ¸?ñ?c×
d¾Ÿ¾wEžöfDk®5DQÕqAd¹ç=ùf                  ÀÀøÀÀ€Ad¹ç? ?,À	/øö_#v20120905_00379_st  Ksb327@ënv}zª?Ž
»@€EŸ\H=_4P@[£»?‡®m¾°£×EŸ±×DîùüDQ1ºAeFù=1A¶                  ÀÀøÀÀ€AeFù?¦(6À	/øö_#v20120917_00328_st  Ksb327@ëo½W¡?=Êw@€E¥=zÐð@ï\
?—
=e¾¨õÃE¤«ÃDkÎ%DQÈÅAg
q<ʑ                  ÀÀøÀÀ€Ag
q?™R#à	/øö_#v20120917_00330_st  Ksb327@ëoÉL•?;L@€E¦[{=…Eä@'²?^¸Rm¾¤Ý/E¦ÄRDîöéDQ]Af†6<Ÿ–©                  ÀÀøÀÀ€Af†6?"òÕ 	/øö_#v20121001_00136_st  Ksb327@ëqAR*Tg?Ü@€E¨Þ¤=¯7,?xbÃ?´záe¾\)E§ìDkáXDQՑAfU×<Ô¿                  ÀÀøÀÀ€AfU×?šƒWà	/øö_#v20121001_00138_st  Ksb327@ëqAV.eC?ÓJ@€E¨y==©<@
qŽ?°£×n¾²-E¦YDîø)DQK…Af<Æ!±                  ÀÀøÀÀ€Af?˜Ä6 	/øö_#v20121013_00063_st  Ksb327@ër¿´9ç?rNÓ@€E f=¡l?Á¿¸?záHe¾§l‹Ež¯DkýôDQáXAexJ<Øp¶                  ÀÀøÀÀ€AexJ?›À	/øö_#v20121013_00065_st  Ksb327@ër¿·"†b?h—@€E 9f=¦A°@
g?€n¾³¶FEŸ­qDîû®DQahAe)ð=
x:                  ÀÀøÀÀ€Ae)ð?¡¯@	/øö_#v20130515_00748_st  Ksb327@덌Ü[Æ$?˜R@€E³ß
=Î7qA'Hà? d¾¿|îEµ'ìDk¨ƒDQÓTAckk=N/                  ÀÀøÀÀ€Ackk?©Ãeà	/øö_#v20130515_00750_st  Ksb327@덌ߑ€F?‰@€E³Æ==ŒuŒ@/ ?¡G®n¾²°!Eµ]\Dï9²DQ)ìAdð=G¡Ä                  ÀÀøÀÀ€Adð?¨ô8€	/øö_#v20130626_00685_st  Ksd076@ë'Ə£!?/<í@€EzF=ˆÜ4?ÀQ£?O\)o¾¬‹D
E€nöC³9D¥AfH¼<hz                  ÀÀøÀÀ€AfH¼?'í@	/øö_#v20130626_00857_st  Ksd114@ë'ÇÀÍÅÆ?H÷@€Erþ=ƒJ,A-Ðw?¥¸g¾ ÄœEsfDWmD™ìþAe¹	<ݤ                  ÀÀøÀÀ€Ae¹	?›¢Ô€	/øö_#v20130627_00746_st  Ksd076@ë'äÕÅ#¶?Ž3@€EˆE{=¦d@%S¡?Ýp¤n¾ª~ú
EŠE×C´D¥qšAf6t<ï@°                  ÀÀøÀÀ€Af6t?è	/øö_#v20130629_00678_st  Ksd114@ë"$¸'??°n@€Epxö=ÍÇý?Ÿk?^¸Rg¾™‡EpâDx¼DšA/AfHË<pö                  ÀÀøÀÀ€AfHË?ŽÁà	/øö_#v20130629_00746_st  Ksd076@ë"%KbQ?
Ò)@€EpH=¥~àA8¸±?ï\)o¾ß;
Eu:áC³s3D¥–Afl€=݅                  ÀÀøÀÀ€Afl€? [° 	/øö_#v20130630_00556_st  Ksd114@ë"BÔHA7?/ϳ@€Ez==°o,@]ŒÆ?Ž{g¾œ¬E{¬RDhJDšYHAfêï<¾K                  ÀÀøÀÀ€Afêï?—Éc€	/øö_#v20130630_00672_st  Ksd076@ë"CÁÝæ%?Cûm@€E~á=ý¥@<Ãð?¡G®k¾²°!
E€ÿ\C³¸sD¥WžAfœ<»-\                  ÀÀøÀÀ€Afœ?—e«€	/øö_#v20130705_00116_st  Ksb327@ë"ßœ¦.R?n÷ù@€EŽ0×=µÎØ?UÿÈ?†ffb¾«Eê¸DkŽFDS'Ad¬À<þä,                  ÀÀøÀÀ€Ad¬À?ŸÜ…€	/øö_#v20130705_00118_st  Ksb327@ë"ߟÚkF?ƒñ@€EŽ>×=­‡\@%^?hõÃn¾§l‹EšDï,´DPŽ˜Ad±®='Vð                  ÀÀøÀÀ€Ad±®?¤êÞ	/øö_#v20130712_00547_st  Ksd114@ë"Äl¹Kç?M@€E‰Ë¸=Úþ–?åa@?\)h¾˜bEˆ¸Dy²Dš<"Af'®<‹<8                  ÀÀøÀÀ€Af'®?'g‡	/øö_#v20130715_00069_st  Ksb327@ë•E—›?+rJ@€E§k="Xd@"8›?ŒÌÍ]¾Ÿ¾wE«`¤Dk"¶DRñ'Ae§{<Ób                  ÀÀøÀÀ€Ae§{?š`Ì@	/øö_#v20130715_00071_st  Ksb327@ë•HÈ@v?9é@€E§
=Ù©[?Ž'@_\)n¾ºáHE¬/…DïjDPkçA`Hé=•°Ê                  ÀÀøÀÀ€A`Hé?²¶@	/øö_#v20130716_01068_st  Ksb327@ë•Fß0Ð?'+@€E°°á=»m×@UfV?uc¾Ÿ¾wE²3Dkp¤DQÙ'Af°.<²Q                  ÀÀøÀÀ€Af°.?–AÊ 	/øö_#v20130716_01070_st  Ksb327@ë•Fâ®:æ?)VO@€E± f=ÉùË@/,Û?ƒ×
p¾¢MÓE²'áDï öDQôAf'‹<±ÚY                  ÀÀøÀÀ€Af'‹?–;K 	/øö_#v20130723_00076_st  Ksd114@ë–"îYØ?<.1@€Eƒ[¸=~OØ@Ìj?ºáHg¾ž¸REƒˆDqÓDš/Afú<úЮ                  ÀÀøÀÀ€Afú?ŸZÀ	/øö_#v20130723_00288_st  Ksd076@ë–$Ù1š,?ˆ•@€Eƒuì=±Â@hl?s33q¾§ïž
E"\C³ožD¥©XAd­Á=/,"                  ÀÀøÀÀ€Ad­Á?¥å"@	/øö_#v20130727_00172_st  Ksb327@떠Ç{ßÊ?ªu[@€E±{=‹Ì@/§?†ffc¾¨õÃEµÕ\DkUôDR'hAdy©=…º"                  ÀÀøÀÀ€Ady©?°·R`	/øö_#v20130727_00174_st  Ksb327@떠ʣLv?¼ük@€E±Ÿ¤=‹n,AD?'\o¾½ó¶EµHDïãDQØRAic4=¾2|                  ÀÀøÀÀ€Aic4?·ÆO€	/øö_#v20130727_00488_st  Ksd076@떣"ˆô?Zv@€Eª/ì=fJ@WR1?†ffm¾¡ÊÁ
E©À¤C³"D¥—AepÃ=(                  ÀÀøÀÀ€AepÃ? ±¥	/øö_#v20130728_00436_st  Ksb327@ë–¹)Òa?©°@€E©àq=•$>¦‹Y?¦ffe¾¨õÃE¬¬)Dk8öDR+Af<—<¢p                  ÀÀøÀÀ€Af<—?"BŽ	/øö_#v20130728_00438_st  Ksb327@ë–¼‹S?)
t@€EªÄ
=ˆ	|@?²?ƒ×
n¾¬1E®'®DîüÍDQ³×AfNÜ<›´–                  ÀÀøÀÀ€AfNÜ?"v'À	/øö_#v20130729_00244_st  Ksb327@ë–ãîìÿ?@€Eš)=š6A@;að?â\b¾¢MÓEœˆDk'7DR\AfUW=V6                  ÀÀøÀÀ€AfUW? JÆÀ	/øö_#v20130729_00246_st  Ksb327@ë–ãñ©J½?Gõ@€EšÔ®=nh@¬ø˜?£×n¾§l‹Ež{Dï'DQ<Af˜€<¡üf                  ÀÀøÀÀ€Af˜€?"?ŒÀ	/øö_#v20130731_00138_st  Ksb327@ë— TG°C?<rÔ@€Eœîf=֘<=ôlm@	™šc¾ž¸RE¡²)DkˆsDR²ÁAeñp=­ms                  ÀÀøÀÀ€Aeñp?µ­®`	/øö_#v20130731_00140_st  Ksb327@ë— W¦?;@›@€E—˜q=©Í°@X
§?ð£×F¾§ïžEœ(DïPDQ¬¼AfÁ?=´2õ                  ÀÀøÀÀ€AfÁ??¶†^ 	/øö_#v20130801_00397_st  Ksb327@ë—Bqúæ?6@€Ex³š= ‡>ŸÆD?‹…f¾¦éyE{ÙHDk.ÉDRˆ´AfwÚ<•¨"                  ÀÀøÀÀ€AfwÚ?'µ€	/øö_#v20130801_00399_st  Ksb327@ë—Bu`ÏÏ??Æ@€Ex€==ƒÛ\@Úk?\n¾«…E|%Dîç;DQ«Aeö?<÷.»                  ÀÀøÀÀ€Aeö??žå×`	/øö_#v20130806_00215_st  Ksd114@ë—á!¹©?NMV@€E¨êÍ= ºø@®Jø?"zág¾²-E§Ä)D"DšGçAe¢K<åùË                  ÀÀøÀÀ€Ae¢K?œ¿9`	/øö_#v20130807_00159_st  Ksd114@ë˜áÉnI?gn@€Eb='É ?ÇН?p£×g¾®{EŽN¸D¬ÝDš[uAeU§<Ê+)                  ÀÀøÀÀ€AeU§?™Ee 	/øö_#v20130807_00591_st  Ksd114@ë˜t½í?M!@€E'-®=…ÌX?ô|?˜Qìh¾£×
E'2D\D™÷;Ae<ýh£                  ÀÀøÀÀ€Ae?Ÿ­`	/øö_#v20130808_00252_st  Ksd076@ë˜!…ÜMs?;èô@€E£yš=vöˆ@X?ž¸Rk¾›"Ñ
E¥A
C³ø"D¥l"Ad»º<çÛô                  ÀÀøÀÀ€Ad»º?œû~€	/øö_#v20130808_00280_st  Ksd114@ë˜!޵?JÏT@€EŸ;š=œ`A:Æ?¢\g¾›¥ãEž4¸DDšK3Aeõ<ú®G                  ÀÀøÀÀ€Aeõ?ŸUÈà	/øö_#v20130808_00540_st  Ksd076@ë˜#ý/¶Q?BÑ @€E‡zÃ=«$?|¦k?Š=qk¾³¶F
EŒB=C²¨ÕD¥¡qAf<ÉE                   ÀÀøÀÀ€Af?™(´	/øö_#v20130808_00568_st  Ksd114@ë˜$8¹ŠP?X4»@€E…>
=ŒÇH@ú?ˆõÃg¾«…EƒjDr%Dš3AfIu<ßLÙ                  ÀÀøÀÀ€AfIu?›é› 	/øö_#v20130809_00111_st  Ksb327@ë˜?嘛B?uÆ)@€E‹S×=˙ @¼?šáHc¾®—E¢¤Dkƒ3DR¬œAdÔÃ=†d                  ÀÀøÀÀ€AdÔÃ?£Ð̀	/øö_#v20130809_00113_st  Ksb327@ë˜?èéhd?"Ã7@€E‹Nö="­pA-(?c×
n¾¤ZEÍDï%ºDQì)Ae=
{û                  ÀÀøÀÀ€Ae?¡¯`	/øö_#v20130809_00379_st  Ksd076@ë˜Bbˆ Î?³€š@€E‰W=z¿ï@Kk?^¸Rl¾»dZ
E‹@{C³ˆ´D¥‰?AcÀ6=p³t                  ÀÀøÀÀ€AcÀ6?®n€	/øö_#v20130809_00407_st  Ksd114@ë˜Bšaðá?=@€E†ù=GS‰@ãS'?c×
b¾° ÅE…9\DxöDš8‹Ac§Þ=ú¼                  ÀÀøÀÀ€Ac§Þ?¢¿W€	/øö_#v20130809_00447_st  Ksb327@ë˜BñŠ×_?r?@€E€=á=¢@?ÑI±?n{a¾¦ffE€²ÍDkŠÑDR2NAeì=39½                  ÀÀøÀÀ€Aeì?¦g7 	/øö_#v20130809_00449_st  Ksb327@ë˜BôÚ'S?"@€E€²=|¾°@$ê?aG®o¾ºáHE€èDï6-DQYìAeLû=9¡÷                  ÀÀøÀÀ€AeLû?§4>à	/øö_#v20130809_00667_st  Ksd076@ë˜EüR%è?ž$@€E€]®=Ðwî@9.¡?+…l¾º^5
Eƒ—…C³ÅD¥­ÛAdQ¯=D¹ß                  ÀÀøÀÀ€AdQ¯?¨—;à	/øö_#v20130810_00160_st  Ksb327@ë˜`EC÷&?jr\@€E¾o{=¦²@b§?¡G®d¾©xÕEÁMÃDk"¼DR¿¾Aeà7=	*½                  ÀÀøÀÀ€Aeà7?¡%W 	/øö_#v20130810_00162_st  Ksb327@ë˜`Hv–µ?†"D@€E¿)=œß@"àÒ?n{n¾¢MÓEÀïšDïjDQ¯ßAd·ž<Ý3Ó                  ÀÀøÀÀ€Ad·ž?›¦z`	/øö_#v20130810_00332_st  Ksd076@ë˜aƅÀŸ?Do@€E¬%{="oDAJvl?±ë…n¾™‡
E®;ìC´¸D¥€åAe"Æ<ï˜                  ÀÀøÀÀ€Ae"Æ?ó€	/øö_#v20130810_00360_st  Ksd114@ë˜bîýy?D'C@€E©Uá= Àü@›V]? a¾®{E§ä¤D˜þDš8!Ae¤²<õE                  ÀÀøÀÀ€Ae¤²?ž£H 	/øö_#v20130810_00504_st  Ksb327@ë˜cÅZ1û?=«F@€E›¤=¤0¬@`âÜ?ƒ×
a¾Ÿ¾wE›×šDkáDRPAf·5<¶vD                  ÀÀøÀÀ€Af·5?–ÎȀ	/øö_#v20130810_00506_st  Ksb327@ë˜cȅûW?Cï@€E›bá=•¤+?¤7?\(öo¾«…E›®ÍDï>¸DQHAfÑÉ<°Þ                  ÀÀøÀÀ€AfÑÉ?"¶À	/øö_#v20130817_00182_st  Ksd114@ë™@§‰?uY@€E͚Ã=®ß(?A$±?—
=g¾"t¼EË°¸D ÕDš[\AeÂ3<œ‰                  ÀÀøÀÀ€AeÂ3?"'#`	/øö_#v20130817_00298_st  Ksd076@ë™A«ˆNÄ?ë+@€E¾¸ö=ª @Ölÿ?Ÿo¾¦ff
EÁÇ
C³3¶D¥‹çAf02<ÇÛB                  ÀÀøÀÀ€Af02?˜ûh@	/øö_#v20130819_00150_st  Ksd114@뙃»4i>?·@€E¢"á=´œT?Ó$V?±ë…f¾¥ãTEŸJfDlD™þ5AfT<½ë                  ÀÀøÀÀ€AfT?—½c 	/øö_#v20130820_00316_st  Ksd114@뙡¶bÍ«?C‰@€E¬¡Ã=‰3¤@fWå?¼(ö_¾¤ZE©î¤D…7Dš>éAeÿL<Ó¬´                  ÀÀøÀÀ€AeÿL?šu–€	/øö_#v20130820_00604_st  Ksd114@뙣ûáóP?(çh@€E ç{= 6À@÷É?¢\g¾–Ež/
DrD™û¶Af›<íör                  ÀÀøÀÀ€Af›?¾Î@	/øö_#v20130821_00304_st  Ksd076@ë™Á³o
?DY@€E¡I
=…r\@ûô?°£×o¾¨r°
E¤_×C²üJD¥Ž Ae4=¿¬                  ÀÀøÀÀ€Ae4? ·õ€	/øö_#v20130821_00332_st  Ksd114@ë™Áì²5G?9¦ë@€E¡j==œÚp@6ió?Þ¸Rb¾š¬EŸAÃDŠ‡Dš&Aeä¤=‹Þ                  ÀÀøÀÀ€Aeä¤?¢Q{À	/øö_#v20130822_00163_st  Ksb327@ë™à*Ò"?

3@€E™~š=¦}?v¿ê?Ÿf¾–EšøDk5'DR™XAf!<Ã'                  ÀÀøÀÀ€Af!?˜c2 	/øö_#v20130822_00165_st  Ksb327@ë™à.B·?Z@€E™€ö=¹HÛ>ˆÅ¡?˜Qìn¾œ(öEšØ)DîíÛDQ´jAeûä<®5B                  ÀÀøÀÀ€Aeûä?•Æ¨@	/øö_#v20130822_00383_st  Ksd076@ë™âJíd?FwÙ@€E–÷R=™TA
x¼?ª=qn¾¾ùÛ
E™ÌC³/D¥ŽAf<ë&á                  ÀÀøÀÀ€Af?dÜ 	/øö_#v20130822_00411_st  Ksd114@ë™âElK-?&½Z@€E–Ø=–uÀ@W/1?£×g¾›¥ãE"L{DqÃDšþAg0Š<µáÜ                  ÀÀøÀÀ€Ag0Š?–¼;€	/øö_#v20130826_00548_st  Ksb327@ëšd8|É?vÞ@€E‰ )=…ƒ@'éI?"33d¾£×
E‰RáDk§\DQ¢ÑAefÛ=5                  ÀÀøÀÀ€AefÛ?¢f¢	/øö_#v20130826_00550_st  Ksb327@ëšd'›Ž?}T@€Eˆ¬3=r@a¦?n{o¾¡G®Eˆò=DïQãDPË3Ad¡T=rm                  ÀÀøÀÀ€Ad¡T?¡îM 	/øö_#v20130901_00112_st  Ksd114@ë›à~Dÿ?Z–3@€E¨"H=‹…8@?s]?p£×g¾œ¬E¥å\D'DšQyAeA‹=¬                  ÀÀøÀÀ€AeA‹?¢Õ'`	/øö_#v20130901_00280_st  Ksd114@ë›!WCõ?~›Û@€E§ã=s‹x@Ž=j?k…h¾­'hE¦zDcøDš%/Ae\<ßS,                  ÀÀøÀÀ€Ae\?›êe€	/øö_#v20130901_00568_st  Ksd114@ë›#¶õÛ?lîd@€E›Y)=¤ô¬@³¼?¬ÌÍh¾ª~úEš•šDVfD™ç#AeV=%µ¯                  ÀÀøÀÀ€AeV?¤¶µà	/øö_#v20130902_00098_st  Ksd114@ë›@Eë?`Án@€E™½=ð—Ï@½,¨?Š=qc¾"ýôE˜.)DƒDš#¾AeZ'<æ                  ÀÀøÀÀ€AeZ'?œÃã	/øö_#v20130903_00058_st  Ksd076@ë›a¬ñz¬??Ÿ@€E²Žö=²9(@¡\þ?¥¸j¾È1'
E¶+ÃC²¹šD¥¡ËAeËÍ=9bÔ                  ÀÀøÀÀ€AeËÍ?§,Z€	/øö_#v20130904_00096_st  Ksd076@뛀o½ÈM?'1<@€E²!f=Î$A</Ÿ?«…n¾±©ü
Eµ\C²óTD¥‹ÇAdÈ=,•z                  ÀÀøÀÀ€AdÈ?¥'¯@	/øö_#v20130909_00074_st  Ksd076@ëœ €tïì?JnI@€EÈá>Õ@CÇù?‹…p¾"ýô
EÌ3C³¤D¥ŸðAdΨ<Ú Ë                  ÀÀøÀÀ€AdΨ?›D`	/øö_#v20130909_00218_st  Ksd076@ëœ"0‹Ž?ˆG¼@€EÁ²…=•(                  ÀÀøÀÀ€Àø	/øö_#v20130916_00274_st  Ksd076@ëé&à?Eªw@€E)\=ià@ŒS?½p¤J¾¨r°
E…Á…C²qhD¥ÂwAeÆé=ô3                  ÀÀøÀÀ€AeÆé?£†`	/øö_#v20130917_00111_st  Ksb327@ë (™Í?Î9@€EŠ…=ž+È?P´b?¡G®d¾²°!E'DRDk³#DQçðAf"{<µ‹Ô                  ÀÀøÀÀ€Af"{?–±z€	/øö_#v20130917_00113_st  Ksb327@ë +Oߑ?½s@€Eš="Å$@é¸ú@ë…m¾Òn˜E'{3Dï>VDQ¤Af̘=5G>                  ÀÀøÀÀ€Af̘?¦¨çÀ	/øö_#v20130917_00235_st  Ksd076@ë!#¢ai?	R@€E"‹f=»L$@l[g?™™šm¾›¥ã
E˜]ìC²q'D¥üAfû½<¡r                  ÀÀøÀÀ€Afû½?".A€	/øö_#v20130919_00336_st  Ksd076@ëb}ëé?‰CU@€E'RÍ='Ü @ÇÉé?ud¾°£×
E†YC²ÊD¥˜‹Adè=Þ|                  ÀÀøÀÀ€Adè?£ûπ	/øö_#v20130929_00244_st  Ksd076@랡ÖY?RŠ@€E¤HH=Æ>i6Ã?ŸV¾¥ãT
E©TC²wðD¥¹HAg.<öìÈ                  ÀÀøÀÀ€Ag.?žÝ™	/øö_#v20130930_00254_st  Ksb327@ëžÀýþå?Jz@€E›Û)=Ÿs@@ ؕ@0£×d¾š¬EœÔRDk«DQãÇAf©w=kt                  ÀÀøÀÀ€Af©w?­n' 	/øö_#v20130930_00256_st  Ksb327@ëžÁ Œ?Z@€Eœ'
=¾3$@qP?\)n¾¬1EœGšDï<ÝDPî‡Af
<³3Ü                  ÀÀøÀÀ€Af
?–f{€	/øö_#v20131012_00142_st  Ksb327@ë @n:›1?:L‹@€E·4®=Š¡@+Ä&?ÌÌÍc¾ŽÙE¶àRDk±DQëdAe¾Õ=ù`                  ÀÀøÀÀ€Ae¾Õ?¢ÿ,	/øö_#v20131012_00144_st  Ksb327@ë @qh,å?5´Û@€E·5=='rœ@cäš?ÁG®o¾ž¸RE·6=Dï@þDPòáAex"=`‡                  ÀÀøÀÀ€Aex"?¡Ìà	/øö_#v20140406_00569_st  Ksd076@ë¶K±Á?(ãnA FR¶3=Î??rƒ@\)l¾"t¼
FSy¸C³w®D¥ZoAe°<æ~Év20140406_00569_stA`=q<Ôýô?©æh}Òo¿€Ae°?œÏÙ 	/øö_#v20140528_00766_st  Ksb327@ë¼ÉH)o:?ÀØ·@€E‹×=˜˜,                  ÀÀøÀÀ€Àø	/øö_#v20140528_00768_st  Ksb327@ë¼ÉK¯?´‰Ž@€EŠÄH=Á"                  ÀÀøÀÀ€Àø	/øö_#v20140601_00943_st  Ksb327@ë½Gí'•ñ?&%ƒ@€E©.{=ݸÜ@?xÓ?ª=qb¾²-E©ìÍDk'DRmAcb"<Óm¹v20140601_00943_stA`¬=o?½¦íš9à‹¿€Acb"?šm· 	/øö_#v20140601_00945_st  Ksb327@ë½Gðb
f?"/Ø@€E©¸R=Šr$>jWö?÷
=m¾¤Ý/E¬
{Dï%DQ"ZAc›£=áOv20140601_00945_stA`—=+?´ðëWøÞ¿€Ac›£? Ü)à	/øö_#v20140605_00582_st  Ksb327@ë½Ã¡x"?õ"@€EŠJš='#D?{åÏ?Տb¾œ¬EŠÆöDk™ÛDRåAb¼ý<þ\v20140605_00582_stA_ãT=C–?½¦íš9à‹¿€Ab¼ý?ŸË'@	/øö_#v20140605_00584_st  Ksb327@ë½Ã¤fÜÙ?¡ @€Eˆè)=š@-¬?ž¸Rn¾°£×E‰P{Dï,{DQýAcÞ<½Øvv20140605_00584_stA_ÎÙ<ýó¶?½¦íš9à‹¿€AcÞ?—»À	/øö_#v20140608_00471_st  Ksb327@ë¾""$?r6@€E™,)=¼Òð@˜ÍÕ?\)d¾«E½®Dk'hDRºAg%c=6vOv20140608_00471_stA^í'=P?¸º˜´t⿀Ag%c?¦ÎÉà	/øö_#v20140608_00473_st  Ksb327@ë¾" >iG?læ1@€Ešmš=Ã÷
>¸G@?—
=n¾ÑhsE ï\Dï/çDQÜjAa
Z= /8v20140608_00473_stA]¡Ë=o?»'V3hq?ÀAa
Z?¤ç	/øö_#v20140618_00543_st  Ksb327@ë¿c¾&>?€
Æ@€Eµš=®yÔ@(Í?£×b¾®—E¶ÞfDk©‰DRÓøA`*î<ímPv20140618_00543_stA^=¥ã?Æ
؁¾¿€A`*î?­ª	/øö_#v20140618_00545_st  Ksb327@ë¿cÁ…'$?ƒ"@€E´ý>	Älv20140618_00545_stA]²-=P?´ðëWøÞ¿€A]²-?à	/øö_#v20140618_00927_st  Ksb327@ë¿g0ˆç?‡ó†@€E­g®=uß@‹t)?hõÃd¾®—E­-®DkâNDQúNA`=
dóv20140618_00927_stA]¶F=#×
?¸º˜´tâ?€A`?¡Lž`	/øö_#v20140618_00929_st  Ksb327@ë¿g3"Qd?Šß@€E®Áì=pÒøv20140618_00929_stA]×
='ïž?´ðëWøÞÀA]×
?à	/øö_#v20140621_00172_st  Ksb327@ë¿À­˜.‹?@$@€E¬ÎÃ=´¥P@#œ?Ç®c¾«…E®k3DkÕ/DSdAa'<Çïðv20140621_00172_stA^j<õ?½¦íš9à‹¿€Aa'?˜ýþ	/øö_#v20140621_00174_st  Ksb327@ë¿À°Æ×j?'à@€E¬×{=ÁŠ8@',ð?®{n¾¯ E­"DïM¢DRƒA`ÀÙ<ŸUöv20140621_00174_stA^b<í'h?´ðëWøÞ¿€A`ÀÙ?"ê¾À	/øö_#v20140622_00574_st  Ksb327@ë¿ãÕ Óà?WŒÚ@€EA=Šx?þš?"33d¾§l‹EŸ)HDk/DR–‡A`y4<ÂoÖv20140622_00574_stA^(ö=+?½¦íš9à‹¿€A`y4?˜MúÀ	/øö_#v20140622_00576_st  Ksb327@ë¿ãØq*æ?^m¼@€EžœÍ=ÓЫ?'‡"?°£×n¾¬1E ÖDï#ßDQ¾%A`R<ûZ8v20140622_00576_stA]ûç<ýó¶?À8qb¿€A`R?ŸkG	/øö_#v20140627_00224_st  Ksb327@ëÀˆgú?ѧH@€E;Éì=–(¼?ˆ?8Qìd¾»dZE;¼RDk©ìDQÞ¨A^Qa=£R                  ÀÀøÀÀ€A^Qa?¸Tj@	/øö_#v20140627_00226_st  Ksb327@ëÀˆjê4?ȔL@€E;»š=½)|                  ÀÀøÀÀ€Àø	/øö_#v20140628_00760_st  Ksb327@ëÀ§Tž"?m!æ@€En3>	I³@!$ƒ?ŒÌÍd¾¢ÐåEnTÍDkÄ9DQý`A^™®<Îuåv20140628_00760_stA\MÓ<í'h?´ðëWøÞ¿€A^™®?™Î¼ 	/øö_#v20140628_00762_st  Ksb327@ëÀ§W÷*?[ @€En¿…=¡úì?õÁu?'\o¾µÂEp
DïKðDQ°A_WL<¶5ìv20140628_00762_stA\§ð<Ý/?¸º˜´t⿀A_WL?–ƽ€	/øö_#v20140629_00482_st  Ksb327@ëÀÂ{¢þr?@æä@€E"™q=«Šð?YRØ?¯\)d¾œ¬E–FÍDk´‹DR¯
A_7<юv20140629_00482_stA\§ð<Ôýô?´ðëWøÞ¿€A_7?š1 	/øö_#v20140629_00484_st  Ksb327@ëÀÂ~Òõ?:Â?@€E"ãÃ=±AÔ@V˜å?LÌÍn¾§ïžE"ŠfDï8îDQã…A_0<KíÃv20140629_00484_stA\éy<Ý/?½¦íš9à‹¿€A_0?‰}¸`	/øö_#v20140629_00770_st  Ksb327@ëÀÅѳ†«?Vóf@€E‰|\=© ?Þh'?Š=qb¾¤Ý/E‹=DkoDRRÁA_b<˜zƒv20140629_00770_stA[ë…<Ý/?¸º˜´t⿀A_b?"P`	/øö_#v20140629_00772_st  Ksb327@ëÀÅÔÿüz?I+§@€E‰)=~>ûO‡?…¸o¾¯²EŠ =Dï4ÝDQnA_Î<¥Íûv20140629_00772_stA\ƒ<Ý/?³QzŒ'ðL¿€A_Î?"¹¿`	/øö_#v20140702_00639_st  Ksb327@ëÁ$DæN~?]¢@€Ek~¤=‡û=rHr?"zác¾œ(öEofDk[×DRÍôA^<¯ÆÅv20140702_00639_stA[Òò<ÌÌÍ?ÃL•cÏ¥¿€A^?•øØ 	/øö_#v20140702_00641_st  Ksb327@ëÁ$H~¤K?Y(7@€El{=s›>©ò«?hõÃo¾«…Ep{DïZDQ¸A^#¦<x¬ív20140702_00641_stA[çm<Ôýô?¸º˜´t⿀A^#¦? 	/øö_#v20140711_00907_st  Ksd076@ëÂF£è}?Ñ]@€E'>=Œœ@êk©?Þ¸Rn¾¯²
E"¥ÃC'²òD¥·ðA[ïN<Ãeïv20140711_00907_stAYOß<¬1?´ðëWøÞ¿€A[ïN?˜l½à	/øö_#v20140712_00519_st  Ksb327@ëÂcá~=?>:@€E—3ì>‰×>W]<?´zád¾"ýôE›&¤Dk8ÅDRÆéA[#0<Ñ2v20140712_00519_stAXí'<´9X?ÃL•cÏ¥¿€A[#0?"º&@	/øö_#v20140712_00521_st  Ksb327@ëÂcå[?'@@€E—î=ÇQÈ@Ål÷?hõÃn¾¤ZE›
DîøDQôîA[<Ý<P†v20140712_00521_stAXÌÍ<£×
?½¦íš9à‹¿€A[<Ý?ŠÀ	/øö_#v20140808_00124_st  Ksd114@ëÅÀH‡â?fK@€E¡"=ܸ%?,oþ?8Qìg¾´9XE¡p¤D–9DšaACI¹<Œ,Óv20140808_00124_stABZ<#×
?¤;Ë´ëc¿€ACI¹?'…š`	/øö_#v20140808_00172_st  Ksd114@ëÅÀÀ²Ý¸?G™@€EŸ•×=éå?ŒØ?¥¸h¾—
=Ež¿®D–òDšg¶ACfu<Hc¼v20140808_00172_stAB£×<#×
?³QzŒ'ðL¿€ACfu?‰w€	/øö_#v20140808_00316_st  Ksd114@ëÅÂÃT~?1@€E—ö=r?©ˆÞ@…`¾ª~úE˜ˆD–\Dš<þAC?o<†{v20140808_00316_stAB¼j<#×
?¼‡uU_¶¿€AC?o?ÏcÀ	/øö_#v20140809_00355_st  Ksd076@ëÅâ›&í*?9vh@€E¢³Í="Ð@â+@£×l¾ž5?
E§@áC"\)D¥'^A@<…`¦v20140809_00355_stA?¾w<#×
?½¦íš9à‹¿€A@?¬À	/øö_#v20140809_00403_st  Ksd076@ëÅã$ùß?u´l@€EŸY=£ÍY=¢¹?¥¸l¾§l‹
E¢†=C"MÓD¥œJA@rŸ<´v20140809_00403_stA?çm<#×
?³QzŒ'ðL¿€A@rŸ?–bà	/øö_#v20140809_00451_st  Ksd076@ëÅãƒjs?‹jd@€E£××=ߺÅ=Ù9Q?k…m¾° Å
E¦™×C"KdD¥¸´A@¢÷<´}/v20140809_00451_stA?¶F<#×
?½¦íš9à‹¿€A@¢÷?–¥à	/øö_#v20140812_00329_st  Ksd076@ëÆAÇÃ]¸?61\@€Eí®=•@p@Dy @—
=n¾¢Ðå
E'\=C•éD¥¦ÑA6äß<§v20140812_00329_stA6~ú<#×
?¼‡uU_¶¿€A6äß?"àƒ 	/øö_#v20140812_00377_st  Ksd076@ëÆB4ÕYä?%V@€EŽÃ=£9,@ªî@ÀõÃl¾¾ùÛ
E—îC"²ND¥°v20140812_00377_stA6ƒ<#×
?³QzŒ'ðL¿€A6ƒ?à	/øö_#v20140813_00254_st  Ksd114@ëÆa2°V?èN@€E©IH=ciÇ@ˆ*T@O\)d¾š¬E©\RD–0bDšQyA2'<•w‹v20140813_00254_stA2A‰<#×
?¼‡uU_¶¿€A2'?'®ñ`	/øö_#v20140813_00774_st  Ksb327@ëÆeñ]u|?7à°@€E¥ÞR=ƒÆ€?\p,@%¸c¾ž¸RE«4RDkäÍDQîÉA1È&<X'†v20140813_00774_stA1o<#×
?¼‡uU_¶¿€A1È&?‹ðÀ	/øö_#v20140813_00776_st  Ksb327@ëÆeô®þ†?2`®@€E¦b=¡sH>`1E@˜£×o¾½ó¶E¯DïPîDQ¶A1c^<Å
Úv20140813_00776_stA1
=<#×
?³QzŒ'ðL¿€A1c^?˜¡[@	/øö_#v20140815_00214_st  Ksd076@ëÆ¢
¼(?Nêú@€E'mÃ=µQ@ÜH@'G®k¾®{
EŸ9
C"Ó–D¥A%<2"v20140815_00214_stA!²-<#×
?¼‡uU_¶ÁA!²-?Ð	/øö_#v20140816_00497_st  Ksb327@ëÆÃXÏt?S^\@€E¤Q
=—Ev20140816_00497_stA#t¼<#×
?½Bïçp"ÁA#t¼?Ð	/øö_#v20140816_00499_st  Ksb327@ëÆÃ\+YË?X8@€E¥Žš=ŠMðv20140816_00499_stA$-<#×
?½Bïçp"ÁA$-?Ð	/øö_#v20140817_00267_st  Ksd114@ëÆámpül?PÒw@€E·f=^â÷?ñ×?ã×
g¾—PEµMHD–#×Dš9A*¹Û<U"yv20140817_00267_stA);d<#×
?¼‡uU_¶ÁA);d?Ð	/øö_#v20140820_00086_st  Ksd114@ëÇ@¡tnè?4@€E¢{Ã=®Äè@
'‡@ £×`¾"záE¡OD–òDš=ËA:7A<s«×v20140820_00086_stA9¾w<#×
?¼‡uU_¶¿€A:7A?Žuzà	/øö_#v20140820_00154_st  Ksd076@ëÇA2dF&?Fܑ@€EŸ¹®='"@ h+@G®l¾¬1
E¥1×C"b°D¥HA:<?<U­(v20140820_00154_stA9¶F<#×
?´ðëWøÞ¿€A:<??Šµ¥	/øö_#v20140820_00182_st  Ksd114@ëÇAhœQ?%«…@€Ežz…=«`4?Ї@S33`¾œ(öEh)D–¤Dš4JA9âà<†cùv20140820_00182_stA9¶F<#×
?¼‡uU_¶¿€A9âà?Ì 	/øö_#v20140821_00215_st  Ksd114@ëÇ`ο–-?* ‡@€E¸0¤=†VH?üb?õg¾®{E¹'{D–+DšW¾A=™<Z%1v20140821_00215_stA<Ù<#×
?¼‡uU_¶¿€A=™?‹D¦ 	/øö_#v20140909_00309_st  Ksb327@ëÉÂRvʸ?MҀ@€E¡gf=Šð?Ó~?¥¸d¾ A‰E¡û×Dkâ DQßÏAV o<™Ýõv20140909_00309_stATĜ<"t¼?½¦íš9à‹¿€AV o?";¾ 	/øö_#v20140909_00311_st  Ksb327@ëÉÂUúîs?5§Ë@€E œÃ=ÝÈ>óaï?\o¾/E¡áDïY¢DPéAVq¨<"qFv20140909_00311_stAU<‹C–?½¦íš9à‹¿€AVq¨?'n(À	/øö_#v20140918_00166_st  Ksb327@ëÊã—ò?x?hQÆ@€E€á=þç?i´v?W
=d¾¢ÐåE€¯ÃDkÌJDQäÍAZ1Æ<¡`v20140918_00166_stAX"u<´9X?ÃL•cÏ¥¿€AZ1Æ?",À	/øö_#v20140918_00168_st  Ksb327@ëÊã
Œ°?a"@€EŒ3=•0¸?òuú?záHp¾­'hE'7\Dï;ÏDQAZÜù<Ç«Ùv20140918_00168_stAYo<ě¦?¸º˜´t⿀AZÜù?˜õ{ 	/øö_#v20150228_00458_st  Ksd114@ëßK«ÁŸr?žXê@€E¢š)='ß"@:yü?Y™šf¾¹XE¢¿…D)¢DšuAc)ù=fW»                  ÀÀøÀÀ€Ac)ù?¬Ê÷`	/øö_#v20150228_00634_st  Ksd076@ëßMö²Ï?yFË@€E£)=¹½ˆ@îé?³33m¾ª~ú
E¦´¤C´ÆfD¥ bAd£o=§                  ÀÀøÀÀ€Ad£o?£à	/øö_#v20150330_00810_st  Ksd076@ëãŒÀ"?&rk@€E­2Ã=Ĉ@¡^?â\m¾¨r°
E³ˆöC´¦D¥=ÛAf"Ö=Dû²                  ÀÀøÀÀ€Af"Ö?¨Ÿv@	/øö_#v20150509_00420_st  Ksd076@ëèM¥tï?¹œH@€E³Åì=•p0@)Õ?LÌÍd¾°£×
Eµ¦öC³ÚD¥mAcÃ?=«-g                  ÀÀøÀÀ€AcÃ??µe¬à	/øö_#v20150509_00432_st  Ksd076@ëèk€›?°@€E±‰H="ÄÌ?‡ï±?c×
l¾³¶F
E²‰ìC³Ì)D¥AìAcï=V0                  ÀÀøÀÀ€Acï?ªÀ¦	/øö_#v20150519_00727_st  Ksd114@ëéG[[?[	
@€E äq=}ö€Aâ!?«…g¾ A‰E¡N=D˜ÕDšNoAeà£=®–                  ÀÀøÀÀ€Aeà£?¡ÒÀ	/øö_#v20150627_00075_st  Ksb327@ëî <»L?LŠN@€Eڕ)=‡ÎÜ@WK!?øQìb¾"ýôE݇×Dk…DRæfAfºœ=¢âÒ                  ÀÀøÀÀ€Afºœ?´\Z@	/øö_#v20150627_00077_st  Ksb327@ëî @?`?I#R@€EÚ3
='D@¯*M?øQìn¾œ¬EÜÀ)DïDR
Agi
=£ö                  ÀÀøÀÀ€Agi
?´~ÂÀ	/øö_#v20150702_00062_st  Ksb327@ëîÀ3¦ ?G@€E ö=¢O@'Dö?Î{b¾¦éyE¢8¤DkºNDRÇ
Aeê=
Ÿ®                  ÀÀøÀÀ€Aeê?¡SõÀ	/øö_#v20150702_00064_st  Ksb327@ëîÀ
M²??
@€E¢ÿá=ªÌ@)Kz? n¾ºáHE¥§\Dï%ãDQþAe'y<í"«                  ÀÀøÀÀ€Ae'y?¤U`	/øö_#v20150725_00431_st  Ksd114@ëñ£;ӛ?@€E¦¥®=ºj¸?'~?‡®h¾ A‰E¥!®D\{Dš8¼AfU<Š¬¶                  ÀÀøÀÀ€AfU?'U–À	/øö_#v20150728_00023_st  Ksd114@ëò6â?†Š²@€E±©á='Ìø@h0V?s33i¾œ¬E°&DeãDšöAdي=P                  ÀÀøÀÀ€Adي?£Êà	/øö_#v20150728_00119_st  Ksd114@ëò%Oe?h†j@€E¢¶{='|@É?¨õÃh¾¥ãTE¤á×D-ºD™þAf+=8‡                  ÀÀøÀÀ€Af+? çà	/øö_#v20150728_00187_st  Ksd076@ëò´…˜±?Œq$@€E @š=Å]@²ƒŠ?aG®l¾¥`B
E¡¸C±ÂòD¥µÓAd\=\¶1                  ÀÀøÀÀ€Ad\?«–Æ 	/øö_#v20150728_00235_st  Ksd076@ëò,äÕW?XÔg@€E¸ó…=‰ÞX?¸÷-?§®k¾¾vÉ
E½+qC±§®D¥ÚoAeñn=/—3                  ÀÀøÀÀ€Aeñn?¥òæ`	/øö_#v20150728_00283_st  Ksd076@ëòžôG?'Ä@€E£š…=Ƅ@AŒ€?ŒÌÍk¾§l‹
E¥LC±åD¥½ìAd2=Vhœ                  ÀÀøÀÀ€Ad2?ªÍ€	/øö_#v20150728_00331_st  Ksd076@ëò¸·Â?z\ç@€Ežƒ\=†Ÿ                  ÀÀøÀÀ€Àø	/øö_#v20150729_00431_st  Ksd114@ëò$³êÔ?*7RA FIï¸=«@ª(n?ٙši¾¡G®FHH{DMDš%Af«r<¨@ß                  ÀÀøÀÀ€Af«r?•à	/øö_#v20150729_00571_st  Ksd076@ëò&±ùwP?7lA FKá=Ê7}@]U?¥¸l¾¦éy
FN)C±¿¾D¥ÀAfŠ¤<­ÏE                  ÀÀøÀÀ€AfŠ¤?•¹è 	/øö_#v20150730_00051_st  Ksb327@ëò?Gu/,?­€Ê@€E±öq=³¼@N¿Ÿ?G®b¾»çmE³ešDk|DRÇ
Ae}«=¦Äà                  ÀÀøÀÀ€Ae}«?´Ø˜`	/øö_#v20150804_00399_st  Ksb327@ëòâ%,¯?*Öð@€E´¸="|ü? ?p¤c¾¨õÃE´3DkÝDR.¸AfL¸<¦[À                  ÀÀøÀÀ€AfL¸?"Ëx	/øö_#v20150804_00401_st  Ksb327@ëòâ'åg"?/ïÅ@€E³¯®=Šè?Æޙ?šáHm¾•E³»šDîü¤DQ%²Af^<¨ý#                  ÀÀøÀÀ€Af^?•¤`	/øö_#v20150804_00519_st  Ksb327@ëòãc…?+ï¹@€E¾…=t¨0?Èü?G®b¾'hsE½…DkkøDR.wAfµe<~úÀ                  ÀÀøÀÀ€Afµe?ßX	/øö_#v20150804_00521_st  Ksb327@ëòã=ü?8µi@€E¾6Í=€¦@äõ?Š=qn¾­VE¾ß
Dï jDPùAfVY<µs                  ÀÀøÀÀ€AfVY?–³®`	/øö_#v20150811_00241_st  Ksb327@ëóÁ8¸-X?œ'@€ESmš=^·ø@#"œ?W
=a¾¼í'ESc3DkC#DR}Ad=1«¤                  ÀÀøÀÀ€Ad?¦5t€	/øö_#v20150811_00243_st  Ksb327@ëóÁ;¢rÜ?§y¬@€ES>á=ÌÈ                  ÀÀøÀÀ€Àø	/øö_#v20150824_00258_st  Ksb327@ëõahtÎ^?EçÙ@€E—\="»Œ?ƒ,?ž¸Rc¾¦éyE–±ìDkÎÙDRsAfê¾<ë¿V                  ÀÀøÀÀ€Afê¾?wêÀ	/øö_#v20150824_00260_st  Ksb327@ëõak6Å9?]¨@€E—=¤ÊL@ŒCü?…¸o¾›¥ãE–IqDïZ¸DQ®AePC<óå¹                  ÀÀøÀÀ€AePC?ž|· 	/øö_#v20160714_00023_st  Ksd114@ìÿo"f$?'é@€El«3=Çü€?ßÈ?†fff¾£SøEnÚfD9DšuìAf(F<¼u=                  ÀÀøÀÀ€Af(F?—Ž§ 	/øö_#v20160714_00235_st  Ksd076@ì'ó?ðÝ@€E~há>Ýv@îˆP?´zán¾¦ff
E~ýHC³fD¥qãAfªp<àÏÙ                  ÀÀøÀÀ€Afªp?œû 	/øö_#v20160714_00423_st  Ksb327@ì%«æx?@ß@€ErWì=ˆ	"@WC?"zád¾›"ÑEqâfDk[¶DR€1Ae×<œoc                  ÀÀøÀÀ€Ae×?"ì`	/øö_#v20160714_00425_st  Ksb327@ì)Ð2? À(@€Erq
=ÃRà@èG?¦ffn¾/EqÂfDï…DQ•?Af\<Çð:                  ÀÀøÀÀ€Af\?˜þ@	/øö_#v20170620_01223_st  Ksd076@ìHªî€'5?ÏòÛ@€E¤çq=Ó¾                  ÀÀøÀÀ€Àø	/øö_#v20170621_01036_st  Ksd114@ìHÆþô¾?‰Ul@€E§f=FQ@F?}p¤g¾›"ÑEŒ™qDhBDš6AdP==D†                  ÀÀøÀÀ€AdP=?¨ƒðÀ	/øö_#v20170621_01160_st  Ksb327@ìHÊF˜Á?Æ/å@€E¯¤f=Ø4ç>"h?Ž{c¾¨õÃE¯TfDk¢áDQŲAd&=Ò"P                  ÀÀøÀÀ€Ad&?ºDJ	/øö_#v20170621_01162_st  Ksb327@ìHÊë?²¡?@€E°=ŠÜ?dÕ?k…m¾¸QìE¯ã
Dïr%DPÔjAcÈ= pJ                  ÀÀøÀÀ€AcÈ?´	@	/øö_#v20170622_00194_st  Ksd076@ìHàwÄ?"W—@€E¸i=°Ì8                  ÀÀøÀÀ€Àø	/øö_#v20170622_00222_st  Ksd114@ìHàØ°?ù?5{H@€Eµ ö=¦'T@å3p?¸Qìe¾–E·:D"ÁDš ÝAeʙ=a                  ÀÀøÀÀ€Aeʙ?¡Ì8@	/øö_#v20170628_01373_st  Ksb327@ìIª¿;ë?'BÎ@€Eˆ)=˜?‡å?c×
e¾·ÎÙE‡¾¤DlƒDQ»øAdUÄ=9Êó                  ÀÀøÀÀ€AdUÄ?§9^`	/øö_#v20170628_01375_st  Ksb327@ìIªYµ~?{ً@€Eˆfá=op>çøÇ?záHm¾©xÕEˆC\Dïd!DPôAdk½=
¸Ô                  ÀÀøÀÀ€Adk½?¡W€	/øö_#v20180401_00526_st  Ksb327@ìlJ…́?W^@€E²=–\@
ñ?œ(öe¾®{E'PDk›…DSüAf£/=/Ò                  ÀÀøÀÀ€Af£/? Åú@	/øö_#v20180401_00528_st  Ksb327@ìlJˆïO?W–ç@€E²R=¥ò<>ŸrM?´zám¾ËƨE'·
DïG;DQòAeôù=0¦                  ÀÀøÀÀ€Aeôù? À	/øö_#v20180508_00767_st  Ksd114@ìpì;Tz?œ@€E§o
=OÁ?AáN?p£×g¾®—E§¸D5'Dš<ÅAcI=xVq                  ÀÀøÀÀ€AcI?¯
Î 	/øö_#v20180511_00988_st  Ksd076@ìqGg÷*n?˜Á@€Eý…=ρAÚ2¸?ˆõÃm¾¬1
EŸráC³öD¥l¤Acîò="JO                  ÀÀøÀÀ€Acîò?²‰Ià	/øö_#v20180513_00583_st  Ksd076@ìqŠ)c‹Á?dm¡@€E¦á=WÕxA¨?´záo¾/
E¦ÎC³ÑD¥ÃçAf)N=u'                  ÀÀøÀÀ€Af)N?®²B€	/øö_#v20180513_00755_st  Ksd114@ìq‹³LH?†Ly@€E¸Ê3=‹"H                  ÀÀøÀÀ€Àø	/øö_#v20180524_00779_st  Ksd114@ìræW	̲?
*Ê@€E¶†®=ÅM6@dÕ?˜Qìf¾™‡E¶0ÍDKdDš–¨Af™Ð<×ûi                  ÀÀøÀÀ€Af™Ð?šÿm 	/øö_#v20180524_00895_st  Ksd076@ìrç:AO+?5±@€E³Úá=È	°@…ýÈ?Ôzák¾£×

E³¥HC´,JD¥‹;Afe]=¡y                  ÀÀøÀÀ€Afe]?£T/ 	/øö_#v20180524_00903_st  Ksb327@ìrçIm?0à@€E´Ã=Î×?¤Ž?Ž{c¾¡ÊÁE´•ÃDk{DRø"Af~Ö<¹`à                  ÀÀøÀÀ€Af~Ö?—,	/øö_#v20180524_00905_st  Ksb327@ìrçLУF?-•I@€E³Ö=Ø:>uQÌ?Ó33n¾§l‹E´e3Dï9hDQÝÃAfbv=W³                  ÀÀøÀÀ€Afbv? Êö`	/øö_#v20180525_00729_st  Ksb327@ìs›[ûÿ?r3G@€E¨z
=·ñ>¬0˜?záHc¾˜bE©?HDk®¸DRõãAeÛ=
:ú                  ÀÀøÀÀ€AeÛ?¡G_@	/øö_#v20180525_00731_st  Ksb327@ìsžVAÖ?ƒDR@€E¨c==‡T˜@åe?Tzám¾£SøE¨ó3DïS+DQ»Ada=ñâ                  ÀÀøÀÀ€Ada?¡~<@	/øö_#v20180804_00195_st  Ksb327@ì{àX2?D‡.@€E¬'==½×È>é
²?¯\)c¾›¥ãE¬$öDkaºDRŠ Af#ö=Ó                  ÀÀøÀÀ€Af#ö?¡c€	/øö_#v20180804_00197_st  Ksb327@ì{à"a¶ÿ?DN˜@€E¬
==­t@`<?§®n¾­'hE¬ÐDï)DQpbAeòú= º                  ÀÀøÀÀ€Aeòú?¡Ô@	/øö_#v20180808_00030_st  Ksb327@ì|b–€¯?ˆý@€E‹¤=™Ìô?*¯3?'ë…a¾"ýôEŒTRDk¡7DR2-Afð<§q»                  ÀÀøÀÀ€Afð?"î7`	/øö_#v20180808_00032_st  Ksb327@ì|b™À€Ž?'º@€E‹mR=­ð˜?µ4??ŒÌÍn¾®{EŒ&Dï7
DQþAg<Îçÿ                  ÀÀøÀÀ€Ag?™Üÿà	/øö_#v20180815_00255_st  Ksb327@ì}ArØS?k(@€E‡pì=˜
Œ?†¤'?ƒ×
a¾—
=E‡%3Dk|¬DRF5Afañ<›)Ô                  ÀÀøÀÀ€Afañ?"e:€	/øö_#v20180815_00257_st  Ksb327@ì}AuЬ€?¡@€E‡ú{=œ´€@X>?˜Qìn¾›"ÑE‡@=Dï)DQdþAeì<¨                  ÀÀøÀÀ€Aeì?•c@	/øö_#v20180828_00051_st  Ksb327@ì~ßÍ"­ª?TÕÇ@€EšwÍ=‡?xÿF?‡®a¾¢ÐåEš§®Dk`ƒDRQ'Aetð<É«®                  ÀÀøÀÀ€Aetð?™5uÀ	/øö_#v20180828_00053_st  Ksb327@ì~ßÐ,]?Rq@€Eš|H=z&0@Zڏ?¥¸n¾±&éE›…Dï)ÃDQN¸Af#·<Üd3                  ÀÀøÀÀ€Af#·?›Œ†`	/øö_#v20180829_00069_st  Ksb327@샼7©?<*@€E¢Dš=^ÿ™?ä¾i?\(öa¾/E¡…qDkn‡DR)ºAfIÒ<ªŠ                  ÀÀøÀÀ€AfIÒ?•Q@@	/øö_#v20180829_00071_st  Ksb327@ì†ö´}?AÂm@€E¢žq=Çό?cH?O\)n¾²-E¢^fDï<îDQyAeì±<¡'"                  ÀÀøÀÀ€Aeì±?"$ä@	/øö_#v20180901_00051_st  Ksb327@ì_µn&N?m±!@€EqLf=ĵ¯?ê	‰?s33a¾¬‹DEpè)Dkp"DR`sAea<äv(                  ÀÀøÀÀ€Aea?œŽÅ	/øö_#v20180901_00053_st  Ksb327@ì_¸º6?{²É@€EqY…=‡o                  ÀÀøÀÀ€Àø	/øö_#v20190812_00815_st  Ksd114@쪅©˜4•?¢d@€EõH=Áp@®Ná?:áHh¾´¼jE‹·šDsðDšýìAc=ƒ=}(                  ÀÀøÀÀ€Ac=ƒ?¯¥À	/øö_#v20190812_00855_st  Ksb327@쪅ýVØT?¦™@€E×>$¨;@¦8?Ž{c¾Á%EŽ {DliªDSJ-AdcÝ=™Ñ­                  ÀÀøÀÀ€AdcÝ?³:5 	/øö_#v20190812_00857_st  Ksb327@쪆Ž6?] @€EŒü®=³ÿAtÈ? l¾ÌÌÍEDïÎfDRc¶Ad%=ÿu¬                  ÀÀøÀÀ€Ad%?¿îµ€	/øö_#v20190812_00931_st  Ksd076@쪆·
?ªŽ>@€E•nH=ó ÇAUõþ?}p¤p¾«
E–"ÍC´¬D¦Ó¶Ac¯¸=Äå£                  ÀÀøÀÀ€Ac¯¸?¸œ´`

==> anc/pub_raw/L222_7_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  180 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Ñξ	Hv20100218_00366_stKsd046@êùÊûåßB?"°(@€E›ù{=·d
Ñξ	Hv20100218_00368_stKsd046@êùÊþ|͆?'YY@€EœÍ=Æt
Ñξ	Hv20100228_00531_stKsd046@êûÅâ!ô?Dš@€Eš°{=ÓÌs
Ñξ	Hv20100228_00533_stKsd046@êûȔSŠ?01!@€Eš`==²ÈÔ
Ñξ	Hv20100304_00480_stKsd046@êû‰%y×\?Csÿ@€Eœ¨
=ž| 
Ñξ	Hv20100304_00482_stKsd046@êû‰(@%Š?C´¨@€E›¢¸=•Uà
Ñξ	Hv20100315_00363_stKsd046@êü孇—ä?:=<@€E˜ú¸=Âü
Ñξ	Hv20100315_00365_stKsd046@êüå°
d2?:Ç@€E™®=¥It
Ñξ	Hv20100315_00367_stKsd046@êü岌Õ;?3Ô@€E™…=¿¦4
Ñξ	Hv20100316_00397_stKsd046@êý–ï»d?<Ÿ"@€E—\=»
Ñξ	Hv20100316_00399_stKsd046@êý™'rß?6qÇ@€E—)=®Rˆ
Ñξ	Hv20100316_00583_stKsd046@êý	#¦m'?)¾ŠA F.CÈ=Øj
Ñξ	Hv20100316_00585_stKsd046@êý	)É\Ö?4‰]A F/L®=ô:Ð
Ñξ	Hv20110723_00085_stKsd046@ë:¿÷×Òå?zBŽ@€E­Kf>i·
Ñξ	Hv20110723_00087_stKsd046@ë:¿ûgk?J¾w@€E¯Ká>¨>
Ñξ	Hv20110723_00089_stKsd046@ë:¿ÿ+CÑ?]÷¤@€E²1×>‡
Ñξ	Hv20110804_00145_stKsd046@ë<@d£7þ?:ƒ@€EÐvf=šØÛ
Ñξ	Hv20110804_00147_stKsd046@ë<@h&T¨?5«@@€EЫq=°ÆH
Ñξ	Hv20110804_00149_stKsd046@ë<@kˆY€?;¸ô@€EÑ×=Ù×
Ñξ	Hv20110806_00099_stKsd046@ë<€­áÕs?8S¿@€EÄ`Ã=¥~¼
Ñξ	Hv20110806_00101_stKsd046@ë<€±9!?H£@€EÄL=ò*¹
Ñξ	Hv20110807_00118_stKsd046@ë<ŸŽjœ+?-lh@€Eª!{=±8t
Ñξ	Hv20110807_00120_stKsd046@ë<Ÿ'½1¤?>«@€E«3=­°$
Ñξ	Hv20110807_00122_stKsd046@ë<Ÿ•&b•?6'|@€E«ã¸=›Ô
Ñξ	Hv20110814_00098_stKsd046@ë=€-œñ?+ɖ@€E­#ö=•áð
Ñξ	Hv20110814_00100_stKsd046@ë=€¸÷ƒ?4k|@€E¬ÏÍ=…#@
Ñξ	Hv20120113_00328_stKsd046@ëP‰ƒI«Æ?oD÷@€E…¢
=u°è
Ñξ	Hv20120113_00330_stKsd046@ëP‰ˆÆx?B£1@€E……×>ó
Ñξ	Hv20120113_00332_stKsd046@ëP‰Ž™«?Vzž@€E…`)=Æ´Ú
Ñξ	Hv20120307_00425_stKsd046@ëWDö"PÝ?Vvµ@€Eó'3=šKL
Ñξ	Hv20120307_00427_stKsd046@ëWDùÂ.
?L˜	@€EòÇ)=®º"
Ñξ	Hv20120307_00429_stKsd046@ëWDü÷­ ?<3Õ@€EñÚR=·€
Ñξ	Hv20120308_00316_stKsd046@ëWedôç?Hôr@€Eà¤=æ;v
Ñξ	Hv20120308_00318_stKsd046@ëWeh$ìô?B¶÷@€Eߨ
='ˆ
Ñξ	Hv20120308_00320_stKsd046@ëWek\µ8?QÒß@€EßEf=È¼
Ñξ	Hv20120313_00384_stKsd046@ëX®­½h?üà@€E­»á=Ôqc
Ñξ	Hv20120313_00386_stKsd046@ëX²['?Áÿ@€E¬â
=¾z
Ñξ	Hv20120313_00388_stKsd046@ëXµÆk4?—¼"@€E¬N
=åä
Ñξ	Hv20120329_00526_stKsd046@ëZŠñ¶?eÃg@€E½à…=¢Ì
Ñξ	Hv20120329_00528_stKsd046@ëZŽfoÌ?{á‡@€E½õ¤=㪩
Ñξ	Hv20120428_00164_stKsd046@ë]À›dÚö?`Tp@€E§£š=í…ô>õ_?uf¾›¥ãE£þ)CÍPD‰"®Ahúx<ânE
Ñξ	Hv20120428_00166_stKsd046@ë]Àžµ?ˆ@€E§3=¡Üì@‡W>?E¸d¾¥ãTE£M\D‹mÓDŠ˜JAi3/='
Ñξ	Hv20120428_00168_stKsd046@ë]À¢א?yÜu@€E¦§ì=ÿË?õ•Ö?£×
*¾ª~úE¥
¤EŸ7DŠ"{Ag}=T_H
Ñξ	Hv20120519_00309_stKsd046@ë`e	þáÈ?(B^@€EÄq=À;»?FnŸ?'\f¾Ÿ;dE']ÃCùD‰¡?AQݯ<H{–
Ñξ	Hv20120519_00311_stKsd046@ë`eÈJ?TÂ@€EŸ\>ÎÃ@a?Š=qd¾ŽVE=D‹JáDŠöAQž<R5
Ñξ	Hv20120519_00313_stKsd046@ë`e´=4?KÁ@€E?q>†ˆf>Ðg@9™š4¾]/Eñ®Ee¾DŠ¸!AQ®%<åcr
Ñξ	Hv20120520_00306_stKsd046@ë`…ºÄ'ë?"|±@€Eœ8Ã=¬x>'ÜP?Ž{f¾¦éyEÄ=C¾5D‰ÄþARU<'ó‹
Ñξ	Hv20120520_00308_stKsd046@ë`…¾Ý[?#|@€E›Õ\=Âè¨?"{¥?^¸Rc¾–Eœ'qD‹M¢D‰òÙAQÂa<3:
Ñξ	Hv20120520_00310_stKsd046@ë`…ÂAª?(™Í@€Eœgq=à-@s°@\ÌÍ4¾™‡EœÆáE\fDŠÜîAR{É=+ú
Ñξ	Hv20130204_00492_stKsd046@ëØPq?—6–@€E®î{=ÌB	
Ñξ	Hv20130204_00494_stKsd046@ëÛÁ¢!?¿°@€E®Ã=¹%Ð
Ñξ	Hv20130204_00496_stKsd046@ëß$Bª?'ÎÞ@€E®=‹#+?JÛn@-p¤0¾¦éyE­RE¦ÍDŠ]ÛAƒ&Ò>[Õà
Ñξ	Hv20130310_00561_stKsd046@ë…H	jøF?50¼@€E¶¤H='h@Ò2@\f¾¢MÓEµCqC-D‰ŠA‡ÂÓ>ææ
Ñξ	Hv20130310_00563_stKsd046@ë…Hªh?#}T@€E¶Üf=fÔá@œÛ2?Þ¸Rc¾²-E´ýHD‹g–DŠHA"è=¹L%
Ñξ	Hv20130310_00565_stKsd046@ë…HP/B?((n@€E¶á=ØX?°®@4zá,¾§l‹E´¢ÍE›DŠfoA‡©>4À¾
Ñξ	Hv20130319_00427_stKsd046@ë†gN!p¾?†25@€Eƒ
=̬9
Ñξ	Hv20130319_00429_stKsd046@ë†gQ†ö)?‡Oá@€Eƒ^š=šp
Ñξ	Hv20130319_00431_stKsd046@ë†gUy?"ž¼@€Eƒ'®=Í/Â
Ñξ	Hv20130320_00179_stKsd046@놃VÖB?rÈb@€E½Kq=†Ü
Ñξ	Hv20130320_00181_stKsd046@놃Z![?†…@€E½=ºµl
Ñξ	Hv20130320_00183_stKsd046@놃]kÆM?Zìê@€E¼Œ×=¿¥ä
Ñξ	Hv20130321_00181_stKsd046@놥~i¸?Šb¤@€E¤®f=ޖm
Ñξ	Hv20130321_00183_stKsd046@놥èȁ?tDP@€E¤˜R=f'
Ñξ	Hv20130321_00185_stKsd046@놥…fe?uÿ@€E¥=®>°t
Ñξ	Hv20130322_00359_stKsd046@ë†ÃÉV/â?<q@€E©)=ph
Ñξ	Hv20130322_00361_stKsd046@ë†ÃÌÛp)?5y:@€E¨Aö=‹™
Ñξ	Hv20130322_00363_stKsd046@ë†ÃÐI´T?9F0@€E§®R>v
Ñξ	Hv20130323_00356_stKsd046@ë†ãçæs'?N†¹@€E¤áì=ÅÈP
Ñξ	Hv20130323_00358_stKsd046@ë†ãðÆÌ®?UÖ@€E¥[3=¢T
Ñξ	Hv20130323_00360_stKsd046@ë†ãô­X?W‹©@€E¥L\=Å7d>ì¡-@/\).¾""E¡WE"ƒDŠÌÕAˆÓ>hg
Ñξ	Hv20130324_00253_stKsd046@ë‡Lj?Œ†œ@€E«ÐÍ=Þið
Ñξ	Hv20130324_00255_stKsd046@ë‡nŸ?…ð?@€E«9
=œÉŒ
Ñξ	Hv20130324_00257_stKsd046@ë‡äz¾?•Øb@€EªÓ…=¯RD
Ñξ	Hv20130327_00248_stKsd046@ë‡h–AÖ?4÷@€E¢ë¤=±'T
Ñξ	Hv20130327_00250_stKsd046@ë‡hœµ­Ì?J@€E¢–š=Þ9.
Ñξ	Hv20130327_00252_stKsd046@ë‡h£Y«?2¹@€E¢¬®=þ'9?PŸ@*=q3¾å`E¡ñìE¡ÛDŠ6ÁAŠ/é>BÙ»
Ñξ	Hv20130425_00196_stKsd046@ë‹Î紅?D‰þ@€EÕè3=—í8
Ñξ	Hv20130425_00198_stKsd046@ë‹ÒwPï?Ua@€EÕ#¸=»Œ¨
Ñξ	Hv20130425_00200_stKsd046@ë‹ÕóVú?AQ@€EÔ6{=­G¨
Ñξ	Hv20130505_00474_stKsd046@ëŒEŽþ:ƒ?2Ø@€E× =ø–

Ñξ	Hv20130505_00476_stKsd046@ëŒE'.v
?:#z@€E×æ×=£·Ä
Ñξ	Hv20130505_00478_stKsd046@ëŒE•'n,?*»"@€E؄==þñ?Çý½@R\3¾"t¼E××EŸDŠ
ÁA‡® >ZaO
Ñξ	Hv20130506_00321_stKsd046@ëŒgS74 ?îï@€E²5
=•ü?ú@¸e¾¥ãTE³<fCL‹D‰À‹Aˆ,>C«
Ñξ	Hv20130506_00323_stKsd046@ëŒgV|H¦?
@¾@€E²_=»þ ?‡—Î@d¾•E³yšD‹>FDŠ*AŠCú>ÿ
Ñξ	Hv20130506_00325_stKsd046@ëŒgYѽ¢?ÁÍ@€E²{H=Öí8@u£Ž@*=q3¾ŒIºE³Ž{E˜œDŠA…—m=þ 
Ñξ	Hv20130512_00513_stKsd046@ë&í]kk?™Á²@€EÊ=÷û
Ñξ	Hv20130512_00515_stKsd046@ë&ð¾yM?¾'Õ@€E§š>"D 
Ñξ	Hv20130515_00157_stKsd046@덅ã#«¬?"¬Ÿ@€E…x=ɔ
Ñξ	Hv20130515_00159_stKsd046@덅æh"¤?•@€E‡¥q=Ã0
Ñξ	Hv20130515_00161_stKsd046@덅éUž?™¯@€E‡0f>
â)
Ñξ	Hv20130519_00396_stKsd046@ëŽu´g{?0#¥@€EšR=ÄÆ@
Ñξ	Hv20130519_00398_stKsd046@ëŽyQn?E|³@€Eš)Ã=Ïð«
Ñξ	Hv20130519_00400_stKsd046@ëŽ|FQô?JÀ@€Eš0==š©8@…•
@.¸R,¾—
=E˜×E¤NDŠyÛA†ç>*
Ñξ	Hv20130525_00301_stKsd046@ëŽÄvŸ#q?‡Ð @€E‡"
=Hè
Ñξ	Hv20130525_00303_stKsd046@ëŽÄzG?ŠàY@€E†Ã>(¸î
Ñξ	Hv20130525_00305_stKsd046@ëŽÄ}ÿj?gýß@€E†/¸=Ûüù
Ñξ	Hv20130526_00105_stKsd046@ëŽßKNÜ?®D~@€E'Y¤=ãx[
Ñξ	Hv20130526_00107_stKsd046@ëŽßN²E?Šé}@€Eì\=ªâ˜
Ñξ	Hv20130526_00109_stKsd046@ëŽßRHw=?©¬2@€E'=£=(
Ñξ	Hv20130601_00383_stKsd046@돥Lga¹?qLl@€E£c¸=›Il@¿E@Qìf¾¥ãTE¢ÄC BD‰°ƒA†,+>=zû
Ñξ	Hv20130601_00385_stKsd046@돥O¢œ?…º´@€E£]ö>"
Ñξ	Hv20130601_00387_stKsd046@돥Rç	?o#ž@€E£4®=¨·p
Ñξ	Hv20130604_00414_stKsd046@ë7F2"?†f@€E­j¤=rŨ
Ñξ	Hv20130604_00416_stKsd046@ë:™?Gª@€E­˜š=³1
Ñξ	Hv20130606_00392_stKsd046@ëEö4)¨?AýX@€EÕ¥H=€rÐ
Ñξ	Hv20130606_00394_stKsd046@ëEùŽÏ?.À0@€EÖA¸=…É?gä?å¸d¾‰7LE×b{D‹òDŠjfA‡sl>¹û
Ñξ	Hv20130606_00396_stKsd046@ëEý3O?,ž@€E×iR=yDÀA°ª@Fff3¾‰º^EØp¸EˆÉDŠ%HA"äÙ>:M
Ñξ	Hv20130610_00265_stKsd046@ëÄ%Õò»?)£Ù@€E™Æ)="ªx?ßGå@¸Re¾¨õÃEšê=C
D‰¿A‡:6>4Ô
Ñξ	Hv20130610_00267_stKsd046@ëÄ)cìd?Öc@€E™¬…=¸@>ês@®d¾'hsEšvD‹?ÏDŠ(öAˆ>?>6Ás
Ñξ	Hv20130610_00269_stKsd046@ëÄ-
åŒ? Á¨@€E™Ä¸=¶+?pO˜@…3¾l‹DEš')EšÅDŠ˜A…áÛ>'à
Ñξ	Hv20130610_00409_stKsd046@ëÅl wY?,"½@€E–:)=¬S¸@ëiŸ@
=e¾¤ZE–ÌfC\¬D‰ã#A†óq>tM
Ñξ	Hv20130610_00411_stKsd046@ëÅpè?,¡}@€E–BÍ=¯¦(?bCµ?ü(öe¾"t¼E–ÈD‹<DŠ<!A‡.í=üF¨
Ñξ	Hv20130610_00413_stKsd046@ëÅs"Ö?&ü@€E–?×=î2?ý@E¸3¾ŽÙE–ÄÍE/D‰ÿA†É->GTU
Ñξ	Hv20130611_00037_stKsd046@ëß èȬ?TÀK@€E°j¸=|

Ñξ	Hv20130611_00039_stKsd046@ëß$H"S?Wî¿@€E¯m=Á t
Ñξ	Hv20130611_00041_stKsd046@ëß'Ÿ†™?[B@€E®S{=ÉÂñ
Ñξ	Hv20140520_00196_stKsd046@ë»ÀY-?†@€EÎä¤=Ä$ô
Ñξ	Hv20140520_00198_stKsd046@ë»À]Cæ?c.f@€Eλ=AY¨
Ñξ	Hv20140520_00200_stKsd046@ë»À`ŧ?‹'`@€EÎ]R=sôï
Ñξ	Hv20140520_00244_stKsd046@ë»Àˊ7Q?`	@€E̤=¹^ô
Ñξ	Hv20140520_00246_stKsd046@ë»ÀÏ/ˆY?^ÒR@€EÌÎ=q{
Ñξ	Hv20140520_00248_stKsd046@ë»ÀÒ¥9
?wEÊ@€E˵f=o/
Ñξ	Hv20140526_00037_stKsd046@ë¼~á¹¹?h§²@€E¥X=–¦d
Ñξ	Hv20140526_00039_stKsd046@ë¼~å %d?P¢Ž@€E¥}Ã=³Â˜
Ñξ	Hv20140526_00041_stKsd046@ë¼~è³³ ?WñÍ@€E¦	f=´=³
Ñξ	Hv20140526_00085_stKsd046@ë¼tI(?T—@€E¡ò{=€q 
Ñξ	Hv20140526_00087_stKsd046@ë¼w†9@?dh‹@€E =9b¹
Ñξ	Hv20140526_00089_stKsd046@ë¼zÝFB?UÛ@€Ež§\=qãà
Ñξ	Hv20140526_00133_stKsd046@ë¼Ý_÷·?HCP@€E .ö=§pÄ
Ñξ	Hv20140526_00135_stKsd046@ë¼àÞ6Ø?7–ó@€E¢^=±ÀÌ
Ñξ	Hv20140526_00137_stKsd046@ë¼ä"êˆ?7ٖ@€E£›Ã=\ïÐ
Ñξ	Hv20140526_00181_stKsd046@뼀G58œ?;Ʋ@€EšáR=^¸
Ñξ	Hv20140526_00183_stKsd046@뼀J¢U€?3M@€E™+ö=\®8
Ñξ	Hv20140526_00185_stKsd046@뼀Na	?A·2@€E—¸Ã=—ã
Ñξ	Hv20140526_00229_stKsd046@뼀»?&?RÌ@€E˜)\=–B,
Ñξ	Hv20140526_00231_stKsd046@뼀¿«Áå?=p@€E›KÃ=®Å
Ñξ	Hv20140526_00233_stKsd046@뼀Ã.hs?;'I@€EšI= °
Ñξ	Hv20140526_00277_stKsd046@뼁+m?et@€E"Ýì=΀
Ñξ	Hv20140526_00279_stKsd046@뼁/û?<ð¡@€E–H=e¨
Ñξ	Hv20140526_00281_stKsd046@뼁2Ê~?BI~@€E")=ï<ð
Ñξ	Hv20150402_00334_stKsd046@ëãbïGß?@:Ç@€EÍ\{=—?\
Ñξ	Hv20150402_00336_stKsd046@ëãbò{2%?Mk¬@€EÌ´==·…
Ñξ	Hv20150402_00338_stKsd046@ëãbõÈ^~?Ay}@€EÌA=ª¦\
Ñξ	Hv20150405_00379_stKsd046@ëãÄ'_•?9ú…@€Eá¸=Ù2Þ
Ñξ	Hv20150405_00381_stKsd046@ëãÄ|1?süî@€Eà‡
>ì°
Ñξ	Hv20150405_00383_stKsd046@ëãÄé±	?Wµ‡@€EàÀ…>«é
Ñξ	Hv20150425_00271_stKsd046@ëæCa¯G?'½_@€E­<=Ž­"
Ñξ	Hv20150425_00273_stKsd046@ëæCe+ø?•†@€E­"{=Ö`Ø
Ñξ	Hv20150425_00275_stKsd046@ëæCh¤¿=?"?@€E­|×=ð›
Ñξ	Hv20150509_00172_stKsd046@ëçÿu—fŽ?{e@€E¿Ï3=ž
8
Ñξ	Hv20150509_00179_stKsd046@ëçÿxߕ&?t,!@€E¿Ã=c¦
Ñξ	Hv20150509_00182_stKsd046@ëçÿ|)¡?°@€E¿Ûf=as@
Ñξ	Hv20150603_00139_stKsd046@ëë#‰Jƒ?a[A Frm€>M»
Ñξ	Hv20150603_00141_stKsd046@ëë#úú?KU"A FqdÍ=œ€<
Ñξ	Hv20160715_00181_stKsd046@ì 몦?›]§@€E'É\=h×w
Ñξ	Hv20160715_00183_stKsd046@ì îÌî?¶Ôw@€E'¯='n
Ñξ	Hv20160812_00090_stKsd046@ì!Ÿ¾4h½?vÜ#@€E±¥š=¹ˆ
Ñξ	Hv20160812_00092_stKsd046@ì!ŸÁ¡…¡?f#ò@€E±/
=¢†Ì
Ñξ	Hv20170624_00083_stKsd046@ìI	r?^'e@€E¯¶Í=žË
Ñξ	Hv20170624_00085_stKsd046@ìI"=õY?@Y @€E¯ˆf=œÖl
Ñξ	Hv20170624_00087_stKsd046@ìI–ø£?HYü@€E®ïÍ=ÿùä
Ñξ	Hv20170628_00327_stKsd046@ìI ÄçEt?R&@€E''q=ï‰u
Ñξ	Hv20170628_00329_stKsd046@ìI ÈŸ+?J¤í@€E'_®=´wð
Ñξ	Hv20170628_00331_stKsd046@ìI Ê®d'?GµP@€E¨=©h
Ñξ	Hv20180403_00805_stKsd046@ìlŠº—?Äù@€Ežl=Í"
Ñξ	Hv20180403_00807_stKsd046@ìlŠV?´™
@€EžŸ{=ºÎ
Ñξ	Hv20180403_00809_stKsd046@ìlŠwÅ3?ï:—@€Ežè3=¶
™
Ñξ	Hv20180511_00316_stKsd046@ìqAê¼!?ˆ0@€EÒò=—'8
Ñξ	Hv20180511_00318_stKsd046@ìqA#DX?­úÎ@€EÓÇH="6p
Ñξ	Hv20180513_00044_stKsd046@ìq‹€'?My¶@€EØ
=¢ý¸
Ñξ	Hv20180513_00046_stKsd046@ìqŽA¡¶?Fœè@€E×ö\=°U8
Ñξ	Hv20190806_00134_stKsd046@ì©ÀY®?E#D@€E¨8×=¸_Œ
Ñξ	Hv20190806_00136_stKsd046@ì©ÀLÈ[?=t@€E¨E\=¹ÚÐ
Ñξ	Hv20190806_00138_stKsd046@ì©Àq›N?6ó^@€E¨H3=­¿L
Ñξ	Hv20190806_00146_stKsd046@ì©ÀA¨;ž?1a@€E¨Î¸="[è
Ñξ	Hv20190806_00148_stKsd046@ì©ÀDÇÛ ?2ã£@€E©®=—·¼
Ñξ	Hv20190808_00149_stKsd046@ìªõ¨c?‰•Š@€E¡¬)=¡4˜
Ñξ	Hv20190808_00151_stKsd046@쪫î?ã@€E¡Ê)=o˜
Ñξ	Hv20190809_00068_stKsd046@ìªÐ*Q?'n@€Eˆ‹¤=žsÌ
Ñξ	Hv20190809_00070_stKsd046@ìªÓt0Ô?NA@€Eˆq=¬ 

==> anc/pub_raw/L222_80_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  189 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	,(u²zv20100422_00977_stKsb327@ëªbHTX?út@€EvÃ>Ü>‡à›?ù™še¾"ýôE€‰šD°¸D<!AS<‹j	,(u²zv20100422_00979_stKsb327@ëªh­¨ð?fu@€Ev(=þε>֌ü@£×_¾'hsE€ÿ\CÛñhD¼AS3<Ž£Õ	,(u²zv20101014_00129_stKsb327@ë€únü7?I7×@€E¸øq=§NÙ?ym,?øQìh¾ŽÙE¾áD°­üDŒ"jAQZ<½ŒÜ	,(u²zv20101014_00131_stKsb327@ë€þO±n?AÇ@€E¸O)=Ü£¹?Ôk~?ÚáH^¾™‡E¾7qCÞ&fDP¼AQm1<˜Qb	,(u²zv20110508_00685_stKsb327@ë1L¢1¨Å?,ú[@€E½†f=¸·>??áG®i¾"záE°áD°îÙDŒyìA[<Èbs	,(u²zv20110508_00687_stKsb327@ë1L¥@Ð?$;@€E½æ3=µ¥0>¬•1?Ôzá^¾ˆ1'EÃÈCÞÜÍD0ÝA[ƒW<Ê
-	,(u²zv20110514_01029_stKsb327@ë2¡ÿ9?1éà@€E¯"Í=ŸÔ>`v€?"záh¾ŽÙE´ÍD°Ü{DŒŽ=A[¸Ý<›
_	,(u²zv20110514_01031_stKsb327@ë2¥eZ"?2<«@€E¯¸\=ÓOT?RÉw?£×
_¾"ýôE´@¸CßœD@JA[½P<›)t	,(u²zv20110515_00820_stKsb327@ë2*pkˆ?ã@€E¢§ì=¼¼>LñH?Ã×
i¾¡G®E¦®D±1üDŒMÓA[Ã<ªm¥	,(u²zv20110515_00822_stKsb327@ë2*sá8À?bm@€E¢¤=ˋñ??ή@[…`¾'ñªE¦úCà0bDŒ÷ßA\ô=4E	,(u²zv20110821_00684_stKsb327@ë>c:,Ü­?'5_@€ElA\=Ô?ÎÐ?˜Qìg¾¥ãTEuxD´âoDˆ•hAcOô= Ì	,(u²zv20110821_00686_stKsb327@ë>c=ñ?ˆp"@€ElOš=žÆ¬?I{?šáH_¾§ïžEtŸ®CîëdD‰‡AbŠ™=2Bñ	,(u²zv20110902_00280_stKsb327@ë?â@¢ý?…Ú@€E³†=Ÿà?Û@(ög¾ ÄœE¸°=D´£ßDˆª5Af~f=5
	,(u²zv20110902_00282_stKsb327@ë?âD;n@?*z=@€E´—R>"Â@:?áG®^¾ˆ1'E¹k®Cí"ZD‰`þAf†I=ÿ·	,(u²zv20110920_00316_stKsb327@ëB#dЉÆ?0W@€Eďq=äìx@ÔTñ@333g¾Ÿ;dEÊ¡ÃD´ºéDˆœÝAi!!=¦¬Ö	,(u²zv20110920_00318_stKsb327@ëB#gäzé?2˜@€EÄÙ×=ì±9?£>G@(ö^¾—
=EÊS\CíÖÉD‰tbAhíY=[z«	,(u²zv20120605_00315_stKsb327@ëb…%2Ôé?,ƒ–@€E…ì=§/\BÄ	Y@Uh¾¢MÓE‰L{D´RD‰"5	,(u²zv20120605_00317_stKsb327@ëb…(̽]?ÇX@€E…¤=Áf$BGO1@°£×\¾¨õÃEŠÀ=CìƒuD‰õš	,(u²zv20120610_00624_stKsb327@ëc(E':Ø?$0\@€E…\®=ÌvA¼ @4zág¾¢ÐåEˆ!\D´…'DˆÝyA|øè=Îø%	,(u²zv20120610_00626_stKsb327@ëc(Iuš6?µ²@€E"ÙÃ=ªó>5q@>{^¾/E‡ƒšCíiD‰")A~Ýê=ËmÎ	,(u²zv20120615_00676_stKsb327@ëcÆê&ºT?!Ô-@€E"a=ÕqBñI@€g¾"ýôE—®D´F D‰	,(u²zv20120615_00678_stKsb327@ëcÆî9Ï/?ÌL@€E"Ž=ÌG¼B$/v@\)`¾'ë…E—þ)Cì
=D‰ÞÑ	,(u²zv20120617_00362_stKsb327@ëd]¤†?A¡à@€E"
=Έ	,(u²zv20120617_00364_stKsb327@ëda$­´?c†ˆ@€E"DÍ>)—-Aˆ%L@ë…]¾•E†¢fCìÀ!DŠ	ªA~Y´=æès	,(u²zv20120620_00657_stKsb327@ëdfN+¹?•\Z@€E\3=–ž€Aƒ—e@G
=g¾±&éEdô)D´|´DˆôîA}Š>§27	,(u²zv20120620_00659_stKsb327@ëdfRW;?'ð@€E]B{=fÉñA'C@p¤_¾ª~úEdO\CìŠÁD‰Ñ'AxÑø>- î	,(u²zv20120703_00802_stKsb327@ëfRÔá?ï/@€E|m×=¥õl@ø¶×@G
=g¾§l‹E'\¤D´'DˆÇA€^H>
}d	,(u²zv20120703_00804_stKsb327@ëfVqR?ªÆ@€E~T==/8@Þ¨Ó@y™š\¾œ¬Eƒ$C핢D‰€´A€j3>%Ð-	,(u²zv20120705_00789_stKsb327@ëfD®é½H?>\Z@€EMi=šèB(6ÿ@W®g¾¢ÐåEVw
D´©yDˆÂo	,(u²zv20120705_00791_stKsb327@ëfD²ú6?@
ò@€EN;q=—° B$8`@Që…^¾¯²EX3
CíÊD‰v	,(u²zv20120713_00571_stKsb327@ëgCŠ² #?&Ž0@€E'ýš=ŠÍB/›Î@¢\h¾™™šE‡¬=D´@åD‰$	,(u²zv20120713_00573_stKsb327@ëgCæ?(–@€E'¸=¬EûB>'@–{]¾"t¼E‡.öCìHD‰çL	,(u²zv20120714_00293_stKsb327@ëga_<|?‡"[@€E'ü
=u4¸A'/§@S×
h¾£×
E–ýÃD´KmD‰TA~Po>"ï~	,(u²zv20120714_00295_stKsb327@ëgaß·?›§Œ@€E'
®= L	,(u²zv20120715_00082_stKsb327@ëg€PŸ	›?–5±@€Eˆ©)='~0A(;C@G®i¾®—EŒªöD´RD‰=ËAzB÷>3Y	,(u²zv20120715_00084_stKsb327@ëg€Sé×J?ÅzÛ@€Eˆ×{=œyÏ	,(u²zv20120716_00067_stKsb327@ëgŸ'"?LÖ"@€E—U==}áIBêc@ë…g¾§ïžE›¦{D´IªD‰Uü	,(u²zv20120716_00069_stKsb327@ëgŸ¦c¬?Hù^@€E–¶®=˜»¼	,(u²zv20120717_00651_stKsb327@ëg÷p9y?%‡¤@€E'‡ì=zBzd@¨Qìg¾¦éyE–t{D´"çD‰^	,(u²zv20120717_00653_stKsb327@ëgúª«?Z@€E'øá=ìpÿAH'E@ˆZ¾¦éyE–̤CíuD‰¾¨A.‡>EӀ	,(u²zv20120717_00891_stKsb327@ëgŨçTã?-àò@€E"i3>s÷A2ø@\ÌÍi¾²-E–UšD´HDˆâ A†>\³	,(u²zv20120717_00893_stKsb327@ëgŬB3?&w{@€E"

=ò‡?˜Î@w®]¾¦éyE˜ÑšCí<)D‰"¤A€e>´	,(u²zv20120719_00475_stKsb327@ëh¬R?üG@€E¬õ×=Ñìý@ž†ƒ@<(öh¾©ûçE°Ü)D³½šD‰îAFÚ><
Ã	,(u²zv20120719_00477_stKsb327@ëh¯¼Ö¶?‡?n@€E­Fö=·;@	,(u²zv20120721_00163_stKsb327@ëhCo©@V?>ä¤@€E¡2R=•;LAå'c@aë…g¾¢MÓE¥û3D´F¨D‰hAËg>$rí	,(u²zv20120721_00165_stKsb327@ëhCrðÝù?(Tf@€E¡¸=ˆÈ|BJC@€`¾OßE¥ŸC칺D‰Çð	,(u²zv20120721_00619_stKsb327@ëhG	?´¡?gSH@€E¤ï×>5ÊýA±œ@×
h¾‡®E¨ìD´qDˆ÷ðA~rœ=ʜ6	,(u²zv20120721_00621_stKsb327@ëhGa'|?Vîu@€E¤éì=ƜDB8<@¸R]¾%E¨áCì±ËD‰¦¸	,(u²zv20120724_00094_stKsb327@ëh 5*"?2@æ@€E"¢š=™!ÀB‰JX@`i¾ž¸REšáD´KmD‰:5	,(u²zv20120724_00096_stKsb327@ëh jä¥?(Ö*@€E"Ïá=…¯dA'†Ü@™ë…]¾®{EšhfCìD‰ÿðAƒ›E>FDˆ	,(u²zv20120724_00219_stKsb327@ëh¢"Ù±b?o;@€E'?Í=¼:ÌBÁå@'\g¾¡G®E•È=D´,RD‰Ë	,(u²zv20120724_00221_stKsb327@ëh¢—;:¿?É.@€E'R='ª A1¡^@—
=]¾‰7LE•WqCëæD‰ç;A'÷>V¶Â	,(u²zv20120725_00142_stKsb327@ëhÁX&!¨?W¦J@€E"†R=œ+B"ëu@{g¾¢MÓE˜HRD´üD‰8s	,(u²zv20120725_00144_stKsb327@ëhÁ["T?Zº@€E'á)=¹
¤Bf@]¾§l‹E—Ô=CëfÉDŠ
é	,(u²zv20120726_00622_stKsb327@ëhäêXž}?œÀ@€EvK=–*H>öbP@qG®h¾¾ùÛE}[
D´qyDˆë…A{ˆÝ>»åô	,(u²zv20120726_00624_stKsb327@ëhäí³}?  ~@€Ev»H=n+!AZu@:áH^¾«…ECíD‰ŽAxq3>žx•	,(u²zv20120801_00760_stKsb327@ëi¥AN?L¥‹@€EO½…=¢3ôBPj@Dzái¾¥ãTEUW×D´X¬DˆÒV	,(u²zv20120801_00762_stKsb327@ëi¥"ŠH™?J›W@€EN§q='ILA«¶@Qì_¾ŽVEU öC컦D‰‡DA~¬ƒ=Òµ•	,(u²zv20120804_00223_stKsb327@ëjŠ˜	w?iz@€E"çì=µqÐ	,(u²zv20120804_00225_stKsb327@ëjºÎH?‰¢@€E"}ì=›à	,(u²zv20120811_00120_stKsb327@ëjàÅ4<ž?Sí+@€Eš*×=…ËèB=U¸@AG®g¾²°!E {D´W¦D‰s	,(u²zv20120811_00122_stKsb327@ëjàȗX¢?jò@@€E™5=½à	,(u²zv20120816_00211_stKsb327@ëk€äplú?•5@€EXÄö>!Œ;@ÈÔ?øQìh¾µ?}E^c×D´AhD‰^AwZz>!¶Š	,(u²zv20120816_00213_stKsb327@ëk€çÁåé?•R@€EWÅÃ>¡ñ@~@=q\¾š¬E]¥šCì†éD‰ä‹Amk>|ZX	,(u²zv20120822_00055_stKsb327@ëlC_lFÐ?f.ÿ@€E€#Ã=Ô';@Œ¶¯?ï\)g¾£×
Eƒ7qD´LþDˆòwA|¬—=¼Ý	,(u²zv20120822_00057_stKsb327@ëlCbŠ
à?eK0@€EX¸=ªLðA¶Ï@"\]¾¥ãTEƒ'=Cì"ÝD‰¢wA~	==×Sy	,(u²zv20120823_00190_stKsb327@ëlam‹I??~B@€EpV¤=€$B"	]@Tzáf¾›"ÑEvó
D´<sD‰9	,(u²zv20120823_00192_stKsb327@ëlašVX?FZ­@€En R='ú˜	,(u²zv20120905_00093_stKsb327@ën	_-?x-i@€Eªš=vs8AŒ;À?÷
=g¾¦ffE­ê)D´RúDˆÿçAyïn=Û<	,(u²zv20120905_00095_stKsb327@ënO ?'¼Ç@€E«<q=y9‰	,(u²zv20120905_00381_stKsb327@ëny§›æ?yƒì@€EŸ[¤=¢Dø@¢Í @ £×f¾£×
E¢ND´SçDˆéA?{><ê	,(u²zv20120905_00383_stKsb327@ën|ËÍÉ?#è@€EžÎÍ=m@A(E?úáH_¾ª~úE¡cHCìPD‰¤9Azmb>K°	,(u²zv20120917_00332_stKsb327@ëoÌ›‰´?>ä@€E¦›Ã=Š/TBÈ$@9™ši¾œ¬EªD´A'Dˆ×Ç	,(u²zv20120917_00334_stKsb327@ëoÐå˜?5°?@€E§2\=v^B6G‡@:áH_¾–‡+Eª°CìŽúD‰•	,(u²zv20121001_00140_stKsb327@ëqAZ˜ã?$
4@€E¨_q=ÌØAזš@Z=qi¾€EªIqD´TœDˆÝ'A€§ú=âk	,(u²zv20121001_00142_stKsb327@ëqA_Qρ?$°¬@€E§3=Ì?-AJ{Ó@¨õÃ^¾‹C–Eª{\C쮘D‰ª‡	,(u²zv20121013_00067_stKsb327@ër¿ºžl<?fÑ@€E i×=ƒÈhB&Þ?ã×
h¾¢MÓE¢a
D´`bDˆÒ	,(u²zv20121013_00069_stKsb327@ër¿½äg?»·@€E Æ®=X	,(u²zv20130515_00752_stKsb327@덌⵷‡?v6á@€E³f=Œ,A_Ô?ÈõÃh¾¤Ý/E¶ê)D³ØBD‰IhAk'=}G»	,(u²zv20130515_00754_stKsb327@덌åíOy?Œô@€E²cR="Î0@÷NÔ?¯\)^¾Ÿ;dE¶Ã×CìrD‰Š¨AmP=m{a	,(u²zv20130705_00120_stKsb327@ë"ߣ$'?bŽ
@€EŽš=¯ß¸?ÝŸ?˜Qìg¾œ¬E'TfD´;ðD‰tJA_ãå=͟	,(u²zv20130705_00122_stKsb327@ë"ߦ`6¡?l9@€EŽ{ö=t£@Ǚ&?£×
[¾œ¬E''ÍCì5ãDŠ:áA_nC<ê9Ÿ	,(u²zv20130715_00073_stKsb327@ë•L
¿Ü? ‹Â@€E§=úUY?óªõ?Ó33f¾±©üE®ÆD´:5D‰qA_à<ÌÁ–	,(u²zv20130715_00075_stKsb327@ë•OKý¯?.&Ù@€E¦˜=È°?"Ö|@×
Y¾ A‰E®ºCìDŠ0ÅA_*6<úY	,(u²zv20130716_01072_stKsb327@ë•FåéùÙ?3}ú@€E°ãö=­=Ð=?U?¢\h¾šŸ¾E¶/®D³åËD‰-A^pU<¢2	,(u²zv20130716_01074_stKsb327@ë•Fé"ù?<'Õ@€E±¤=ÎÖ³?lÿ?°£×_¾–E¶2C쉺D‰{
A^N<¾e
	,(u²zv20130727_00176_stKsb327@떠ÍÿgT?«@å@€E²õ>ˆ%@1¯ì?˅g¾¾ùÛE»ZD´TDˆÅyA\ôÂ=‰`	,(u²zv20130727_00178_stKsb327@떠ÑcÇ?–ì@€E´™\=©ŒÈ>ï8K?Y™š_¾¤Ý/E¼?
Cì;D‰ÌZA[µ<ñV›	,(u²zv20130728_00440_stKsb327@ë–¿ô²D?(À@€EªŸ¤=µa@=¯'?Ÿh¾¨r°E°êD³ç#Dˆã3A[ü<£¦í	,(u²zv20130728_00442_stKsb327@ë–ÂÃcQ´?%ä§@€Eª-=˜–">ãâ»@£×_¾§ïžE±išCë¡HD‰ÒÑA\zZ<áÀø	,(u²zv20130729_00248_stKsb327@ë–ãô½0?ºÄ@€E›gÃ=Žlì?"Ȳ?ôzáh¾¨õÃE¡¶D³âD‰(ÝA\Œ]<Ód/	,(u²zv20130729_00250_stKsb327@ë–ãø'?úì@€Eœ
®=Ö9?õ£@
=^¾›¥ãE¢BöCì}qD‰—×A\¡Y=´	,(u²zv20130731_00142_stKsb327@ë— [Qo‰?Q7@€EŽ<ì=×4r?ýç¡?'\i¾¢ÐåE•rD³ûøDˆàþA[èž<—ŸÊ	,(u²zv20130731_00144_stKsb327@ë— ^³o?1ÖÜ@€EÙ)>V?¿Xž?ýp¤]¾©xÕE–/\Cì]ÓD‰íA\¨<<çÛU	,(u²zv20130801_00401_stKsb327@ë—BxЁ?CJ@€Evæ=‰]\>ÂA†?ž¸Rh¾Ÿ¾wE}HD³ÕDˆÆA\O›<Š N	,(u²zv20130801_00403_stKsb327@ë—B|/æÍ?9³.@€Ey2¸=ѓ?%›E?Ã×
_¾™‡EDfCë¨sD‰ÑHA\²Y<®
	,(u²zv20130809_00115_stKsb327@ë˜?ìUžm?ez@€EŠ"=Ã,?ŠšÏ?¨õÃi¾§l‹EiqD´‡DˆèƒAZ–©<ÖB	,(u²zv20130809_00117_stKsb327@ë˜?ïÄs?ˆ^ÿ@€E‰…{=|àØ@§Ý?°£×`¾©xÕEŽËHC쥢D‰ÉXAZH=ˆ¹	,(u²zv20130809_00451_stKsb327@ë˜Bø3' ?Þ§@€E€ƒ=ƒp›?\?Ó33h¾¬‹DEƒó3D´mD‰ AYîÊ=M*}	,(u²zv20130809_00453_stKsb327@ë˜Bû±œp?"
8@€E¸=~è>#€?xQì^¾¬1E"áCìt¼D‰¶-AZzv=>ç	,(u²zv20130810_00164_stKsb327@ë˜`L+L_?rO'@€E¿¤=ÄXp=dÓü?¦fff¾°£×EŨ{D³èbDˆ²oAZ÷Ë<ôŽ	,(u²zv20130810_00166_stKsb327@ë˜`O™Š?tÊ@€E¿UR=ŽÇP?ÁÓø?u]¾­'hEÆ®CìmD‰þÙAZÜh<°Tp	,(u²zv20130810_00508_stKsb327@ë˜cËÖ­¡?)ß%@€E›?¸=›xè?÷òU?ìÌÍh¾®—EŸßšD³ä‹D‰A[F<<Ή	,(u²zv20130810_00510_stKsb327@ë˜cÎûpy?#(@€E›À\=žaH@'½4?â\_¾£×
E ÎCìÙyD‰Ž=A[8½<Çuc	,(u²zv20130822_00167_stKsb327@ë™à1èZr?–;@€E™	¸=Ã:=Œ€P@)™šg¾%EÖ¸D³ßDˆ¾áAZÂr<óò™	,(u²zv20130822_00169_stKsb327@ë™à5bwï?*Ø@€E˜~…=©Mø@{šA@^¸R`¾|í'E"Cë'ÑD‰Ü9AZúŸ=ÎF	,(u²zv20130826_00552_stKsb327@ëšd•°»õ?i›M@€EˆÎq={(¿?G˜ë?Ÿh¾¡ÊÁE‹ÊD³ÜD‰%XAYá¸=6"	,(u²zv20130826_00554_stKsb327@ëšd˜íù?oíM@€Eˆ¼¸=…ë<?Ï1k?¢\_¾¨r°E‹ÌCìx"D‰fwAY‹•<É*	,(u²zv20130917_00115_stKsb327@ë .´ä#?©®@€EUì=Ÿ©"@œÖÕ@QG®h¾¶E¢E•D¤D³èD‰4ÝAXқ=6û	,(u²zv20130917_00117_stKsb327@ë 2²k?û=@€EFH="LD@‰¨@(ö_¾œ¬E"ÃCìÃuD‰yqAX£˜<Ë;7	,(u²zv20130930_00258_stKsb327@ëžÁ[¤–?á@€E›†== Nè?Š¤‹?×
=h¾™‡EžöD³éD‰-XAX¬%<½Kr	,(u²zv20130930_00260_stKsb327@ëžÁ",m?¢>@€E›H=¶Yð@:!?ã×
_¾˜"uEžÄfCìÞúD‰ˆRAX-<Àœ	,(u²zv20131012_00146_stKsb327@ë @t£"?6À@€E·7Í=V>·c¤?¢\i¾ÒòE¹€¸D³áD‰*AX.Ö<š,‰	,(u²zv20131012_00148_stKsb327@ë @w̪¾?0̺@€E·¨š=°Aø=Øì?Ñë…_¾–E»@Cì¥?D‰!AX<÷<»Êµ	,(u²zv20140528_00770_stKsb327@ë¼ÉOï ?Ô²¾@€E‹+f=Ô=¬Æy?8Qìh¾²°!EŽYšD³çÇD‰G®AI?I=I¤	,(u²zv20140528_00772_stKsb327@ë¼ÉR µ?½øR@€E‹t==»ö`?÷wå?aG®E¾éxÕEBCí?\D‰Ÿ3AFŸü=¼"Æ	,(u²zv20140601_00947_stKsb327@ë½GóžÞ'?¹w@€Eªá=Þ7¢?'z@®h¾³33E°ÍqD³Ñ¢D‰ßAJù
<¢Òa	,(u²zv20140601_00949_stKsb327@ë½GöÙ@#? 0"@€Eª‡Í=¶å?ev½@!G®_¾¦éyE°`áCìtþD‰¼þAJª,<Ÿ	,(u²zv20140605_00586_stKsb327@ë½Ã§£ˆ?ûÄ@€Eˆðš=±Àœ?"*¥@f¾£×
E^=D´–DˆöAJÓL<žn	,(u²zv20140605_00588_stKsb327@ë½Ãªå±Ë?q"@€Eˆ¶ì=£ò˜?Dzˆ?èõÃ[¾ŒIºEŒ$ÍCì‰yD‰ãAJÔ*<"		,(u²zv20140608_00475_stKsb327@ë¾"£Èý4?s¯k@€E×=ªd>'¦E?Ñë…h¾¥`BE¦VfD´ºDˆïAJM{<г	,(u²zv20140608_00477_stKsb327@ë¾"§-f?gî@€EŸŒö=Ç÷X?'ä?ÁG®[¾˜"uE¨Œ=Cì¨1D‰ëðAJ2Ú<§ÔV	,(u²zv20140618_00547_stKsb327@ë¿cź?huè@€E´n3=¹†<?žnC?ƒ×
i¾ª~úEº
D³øJDˆä!AJ³<ma	,(u²zv20140618_00549_stKsb327@ë¿cÈZÇÍ?"wp@€E´…=•ˆp?ª5?(ö\¾ A‰E¸"Cì½D‰îNAJRv<ˆ´ÿ	,(u²zv20140618_00931_stKsb327@ë¿g6mô?ƒ¶ú@€E¯"=.(0?ÚÕ=?Y™šh¾´9XE±ö=D³Þ°D‰C¾AJb¸<£	,(u²zv20140618_00933_stKsb327@ë¿g9Èþâ?…¨¶@€E¯î×=µø?³v?B\[¾¿|îE³5qCíCøD‰¥/AJN
<¦	,(u²zv20140621_00176_stKsb327@ë¿À´_?	ïL@€E¬×ì=«"?HSV@xõÃf¾¨r°E´=D´ÍDˆû#AKÇ<ì c	,(u²zv20140621_00178_stKsb327@ë¿À·zÀ>ÿ‰e@€E®_¸=±*À>CË@[…^¾¤Ý/Eµ(¤CíIXDŠ/AJu?<ȐF	,(u²zv20140622_00578_stKsb327@ë¿ãÛê6•?~»p@€EŸ')=ãoj?-g£?†ffi¾/E£D³î¨DˆüJAJx(<™6p	,(u²zv20140622_00580_stKsb327@ë¿ãß…?r¯®@€Ež¸=—A¸>w¾?@]¾œ(öE£¢RCì}D‰áÃAJ¢X<]?w	,(u²zv20140627_00230_stKsb327@ëÀˆqäS§?ÙVà@€E:é
=Žrx?@‡?8Qì]¾¹Û#E@2¸Cí+#D‰ž˜AIÈ=7§`	,(u²zv20140628_00764_stKsb327@ëÀ§[RkÞ?>q^@€En¢Í=®\?Z/ï?…¸h¾§ïžEvç®D³ëdD‰NÉAKØ<H/î	,(u²zv20140628_00766_stKsb327@ëÀ§^Öj?K·Ð@€Em¿®=ƒo`@
ç…?ºáH_¾¤Ý/Exú=CìâD‰–ÙAKÛ<}Ua	,(u²zv20140629_00486_stKsb327@ëÀ'*½?6x-@€E"<
=‰êà?nÆ;?«…i¾˜bE—àfD³ø!Dˆþ¨AK/<s||	,(u²zv20140629_00488_stKsb327@ëÀ…ÐúY?(ÇÛ@€E'Œ)=©*H@gÆå?õ\¾'n˜E—ðCìß}D‰åšAKÚ<'Üp	,(u²zv20140629_00774_stKsb327@ëÀÅØH+?Vè±@€E‰7¸=¢ž°=Âq®?Àh¾·KÇEŽî{D³ÎwD‰AK-þ<{Ü^	,(u²zv20140629_00776_stKsb327@ëÀÅۚËH?Fâñ@€E‰N3=»¬´>¤¡?«…_¾˜bEŽ,¤Cì‰ÛD‰ÂÁAK<'=P	,(u²zv20140702_00643_stKsb327@ëÁ$K߇:?]>Ï@€El€=«ë<=äà?šáHh¾¥ãTExUD³ÐþDˆñ¢AK]n<w=	,(u²zv20140702_00645_stKsb327@ëÁ$O`ep?[8@@€Elf=¢  >€í?Ÿ_¾¦éyEvîáCëþVD‰Þ^AK+<˜ö	,(u²zv20140712_00523_stKsb327@ëÂcèˆo{?#Š¿@€E˜l=¼ø$?°À@,ÌÍi¾ A‰E ÎD³«ÇDˆÝÛAKqj< 	,(u²zv20140712_00525_stKsb327@ëÂcëûç?+Ç@€E—µ=·ß@;[@¸R]¾•EŸ4¸Cë÷ÏD‰üþAK5á<–€	,(u²zv20140813_00778_stKsb327@ëÆe÷Ñ"G?6;@€E¦[¸='Ò ?5¨?Ó33g¾š¬E¬áD³óTD‰DAM&ì<š&	,(u²zv20140813_00780_stKsb327@ëÆeû
ÒÑ?8yg@€E¦×=‡{Ä?s2¦?}p¤]¾‡®EªqÃCíEãD‰ƒðALýv<E'Ò	,(u²zv20140816_00501_stKsb327@ëÆÃ_Öð?SPÝ@€E¦·{=˜f?­?'ë…h¾£×
E« =D³ôÍD‰6-ALã<ukœ	,(u²zv20140816_00503_stKsb327@ëÆÃcðQ?U´@€E§¨¤=‰´?^??¯\)^¾™‡E¬˜RCìѪD‰˜{ALÝI<…Ž¶	,(u²zv20140909_00313_stKsb327@ëÉÂYŒˆå?5=Ä@€E Eq=ºT,?Üé?±ë…g¾¦éyE¤šD³û¶D‰GðANQ<Sͬ	,(u²zv20140909_00315_stKsb327@ëÉÂ\ÈîF?*÷@€E (×=ÚÞØ@%½_?У×]¾ž¸RE¤ð{Cí®D‰€BAN€<…bm	,(u²zv20140918_00171_stKsb327@ëÊã¤!×?U¸"@€Exf=•åÀ?(Wå?ٙše¾¯ E†{D´øDëuANEÒ<¾I¨	,(u²zv20140918_00172_stKsb327@ëÊ㦆ò£?^O3@€ERq=jÔ(@Ӂá?ª=q]¾¡G®E"–)CíK¦D‰ŒjANM·<Vs	,(u²zv20150627_00079_stKsb327@ëî FҌÕ?MÑ?@€EÚè3=vÃW@•Ÿ?ÈõÃf¾ŽVEÝ:D´PjD'9AaÛ="ës	,(u²zv20150627_00081_stKsb327@ëî W"ìc?AB@€EÙz=¾çÔ>D9Ù@‡®b¾'n˜EÝaÃCÎDDŠÓAgì>#"Ó	,(u²zv20150702_00066_stKsb327@ëîÀ^È?L4@€E¢z¸=£áÈ@‡R?šáHh¾/E§GqD´–D‰`ZAc"#=Hµ}	,(u²zv20150702_00068_stKsb327@ëîÀ‹à?HSy@€E«-…=©¦8@DŒ½?À^¾"záE®ê¤Cì©üD‰ÝÓAcÀX=M®q	,(u²zv20150730_00055_stKsb327@ëò?Mê>?ÞKv@€E²á×=ìè	@¼:›@¸h¾É7LE·B)D´UD‰=ÓA`}L>";	,(u²zv20150730_00057_stKsb327@ëò?QèS?ú\#@€E²ýá=¶ó•AU'?Ê=q_¾ã×
E¶2ÍCìTD‰¿ðA[ª>XŠ,	,(u²zv20150804_00403_stKsb327@ëòâ*߂?.éD@€E³Q==m›Q@=
@£×g¾˜"uE¶ê=D´ ¤D‰uAg+,=J°	,(u²zv20150804_00405_stKsb327@ëòâ-ÚN?1ÙÍ@€E²ä
=‹ç@	,(u²zv20150804_00523_stKsb327@ëòã
ßÝK?5iô@€E¿ÑÍ=¬•A<Å?ýp¤i¾/EÇHD´CD‰!ôAgUu=+	,(u²zv20150804_00525_stKsb327@ëòã…
›?9n@€EÂøö=øÈ	,(u²zv20150811_00245_stKsb327@ëóÁ>xkw?…ìN@€ESk\=¨ÕhA"?}p¤g¾Á%E[ŒRD´0)D‰<RAf\=')V	,(u²zv20150811_00247_stKsb327@ëóÁA'KŸ?'ãÎ@€ES·…=§íAdU?¹™ša¾È´9E[d¤Cëý/D‰Â-Ae#=<l{	,(u²zv20150824_00262_stKsb327@ëõan›?MZ™@€E–€=ºwŒAaðæ?˅g¾›"ÑE™<D´_çD‰VAg²¿=
S	,(u²zv20150824_00264_stKsb327@ëõaq›j?Hu¶@€E–Šì=–w$@±h>?ª=q\¾ß;E˜F¤CíGD‰£dAgÑX<ôd	,(u²zv20160714_00427_stKsb327@ì,nš?_Ë@€Erk=ÈvÌAk^s@˜õÃh¾©ûçEyC3D´,´D‰7A'z®>JrN	,(u²zv20160714_00429_stKsb327@ì/·þŠ?)`'@€Eqƒq=§±ÜB:HO@£×_¾Ÿ;dEyÃCëºÁD‰ÂÑ	,(u²zv20170621_01164_stKsb327@ìHÊÔÇÃ?'s@€E°3
=ÚUL@)Øò?}p¤i¾­VE³J¤D´g+Dˆô!AUtû=%	,(u²zv20170621_01166_stKsb327@ìHÊÁa4?¥Q@€E°äš=™»]@îÏ?œ(ö]¾±&éE³û3Cí$ZD‰ÓAUF~=‡¯"	,(u²zv20170628_01377_stKsb327@ìIªôV?"ùW@€E‰33="™ñ?G&?hõÃh¾©ûçEŒ"D´ª‡DˆÜ¼AU"ê=˜S	,(u²zv20170628_01379_stKsb327@ìIªðӒ?Þi@€E‰¯š=žo$@†Q?hõÃ^¾«E.fCî;¦D‰tAU
+=i@	,(u²zv20180401_00530_stKsb327@ìlJŒÚ?Yåš@€EÞÍ=‰ >D4'?´záh¾½ó¶E•fáD´d´D‰'¸ADÿ<¥þ	,(u²zv20180401_00532_stKsb327@ìlJŽÿaÊ?_ó@€Eé{=¨Ñ˜?'×{?G®^¾ºáHE•
Cìô9DŠ°AE<bA	,(u²zv20180524_00907_stKsb327@ìrçOôš?2.Ö@€E³cö=ÝÉ+?¬ü?ôzáh¾š¬E¸öD´Z°D‰tþAGP><"–J	,(u²zv20180524_00909_stKsb327@ìrçS S]?@BA@€E´N=Ù¹K>"å‡?¥¸^¾›¥ãE¸Cí)DŠúAG;D<PSË	,(u²zv20180525_00733_stKsb327@ìs¡x`9?iÙ@€E¨Í=èp>¼ÜM?G®h¾³¶FE­_3D´g+D‰hœAFåî<Šñ_	,(u²zv20180525_00735_stKsb327@ìs¤;®­?b¸Ã@€E§è®=€¹µ>bdC?‹…\¾™™šE«Á3CíboD‰üAFÍE<–¾Á	,(u²zv20180804_00199_stKsb327@ì{à–¡‡z?=|'@€E¬9=²C|?‰pÑ?\h¾¢MÓE°¼RD´YüD‰PÍAKu8<—Æ	,(u²zv20180804_00201_stKsb327@ì{à™ËÎJ??p|@€E¬y=¢`°?	TŸ?£×
`¾™‡E¯ÃšCì®wD‰ß}AKTR<ƒqÆ	,(u²zv20180808_00034_stKsb327@ì|bœ»§á?˜s@€E‹}f=—´=É÷Î@)™šh¾©xÕE'£\D´\þD‰$1AK×p<¶"d	,(u²zv20180808_00036_stKsb327@ì|bŸÝU†?û@€E‹e…=À|=÷@#33\¾¢ÐåE^Cì"9D‰ªÙAKÕî<¸&u	,(u²zv20180815_00259_stKsb327@ì}AxÚ,?×q@€Eˆf=–©´>ï@7
=h¾›"ÑEŒ…D´H{D‰;ALœ¥<½G7	,(u²zv20180815_00261_stKsb327@ì}A{Õ#?ّ@€Eˆ
=›6L?–Š@:=q`¾'n˜EŠÚ=CìöD‰ÁALR£<½o¬	,(u²zv20180828_00055_stKsb327@ì~ßÓ&H?4æ@€EšO=¡î ?Ž'@záh¾¢ÐåEŸG
D´HD‰2ALۗ<¥ÈÐ	,(u²zv20180828_00057_stKsb327@ì~ßÖ!"?AíS@€E™âR=Š´À>—œ?Ê=q`¾ A‰Ežc×CìƨD‰ÍüALî—<…¨¡	,(u²zv20180829_00073_stKsb327@슽f?4Ș@€E¢Õ=wÖ>Â~@(öh¾±©üE¨›šD´PþD‰‡AMUÚ<¤FŠ	,(u²zv20180829_00075_stKsb327@ì:Àñ?.±@€E¢Ã=x8Ø	,(u²zv20180901_00055_stKsb327@ì_»Å™?p¨ã@€EqÙì=¬$@¿(?§®i¾¦ffEy€¤D´FD‰'ÇAL¿œ<'ž	,(u²zv20180901_00057_stKsb327@ì_¾ív;?qŒ/@€Eqûq=uâØ=¢§?³33_¾¨õÃEz
HCìŒÍD‰ÄöALÚW<ŸZ4	,(u²zv20190812_00859_stKsb327@쪆"›?"úÃ@€EI×=·¥¬>¡ˆ
?ª=qh¾´9XE'ÀD´ÔœD‰ö%Adå»=®o	,(u²zv20190812_00861_stKsb327@쪆ãnÐ?óé@€EŽ9ì>P<Ñ

==> anc/pub_raw/L222_81_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  187 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	Îè…×v20100422_00979_stKsb327@ëªh­¨ð?fu@€Ev(=þε@^bç?ã×
g¾|í'EvÀ{D¡ÝDð0JAk=Ž2	Îè…×v20100422_00981_stKsb327@ëªkï|Ð?–™@€Eu›q='P@Læ?ó33K¾m'hEušC èöDïï¶A'-=»I	Îè…×v20101014_00131_stKsb327@ë€þO±n?AÇ@€E¸O)=Ü£¹>…ÙJ?Ç®h¾‹Æ¨E¶'\D£‹Dì°îA€BZ=·×(	Îè…×v20101014_00133_stKsb327@ëUZP?Kb‰@€E·<¸=›µ|?
w—@®f¾‹C–EµVÍCª;#DìƒA€5^=­wå	Îè…×v20110508_00687_stKsb327@ë1L¥@Ð?$;@€E½æ3=µ¥0?6í¸@%h¾†§ðE½HD£9Dì‰A~ü(=Ø
	Îè…×v20110508_00689_stKsb327@ë1L¨Öóí?'®ê@€E¾<=…Ö>‡&]?Ýp¤f¾‰7LE½üC©íÓDì:A€±Ä=·%	Îè…×v20110514_01031_stKsb327@ë2¥eZ"?2<«@€E¯¸\=ÓOT>öi@h¾yÛ#E¯#D£oDìš%A°B=Î>ý	Îè…×v20110514_01033_stKsb327@ë2¨´Ï«?8@€E¯ä¸=šWÜ=,Ãq@#×
g¾ŠÀƒE¯0öCªS–DìVÙA¾=Ïê	Îè…×v20110515_00822_stKsb327@ë2*sá8À?bm@€E¢¤=ˋñ@rå#@×
O¾k…E¡íD£"˜DìVáA~¸¿=§¢I	Îè…×v20110515_00824_stKsb327@ë2*wewS?ߣ@€E¢A=ºP?i-6@g¾dZE¡²RC©ôZDìãA~H=žãò	Îè…×v20110821_00686_stKsb327@ë>c=ñ?ˆp"@€ElOš=žÆ¬@šµa?³33i¾¢ÐåEkÄöD¦´RD誇A~?œ=êá6	Îè…×v20110821_00688_stKsb327@ë>c@ê¡?…_4@€Elo
=ç;¡@ŒØQ?ٙšg¾¤Ý/Ek¥HC¸t9Dèy/A€«=ՁÊ	Îè…×v20110902_00282_stKsb327@ë?âD;n@?*z=@€E´—R>"Â>ži@áHh¾~ùÛE´×D¦ÀƒDèÙXA€o=ä)Ú	Îè…×v20110902_00284_stKsb327@ë?âG¨æi?.ŠÂ@€Eµ$…=Ë«Ô?U4¥@£×f¾ŽVE´>C¸•Dè°Atv=ÖÂ2	Îè…×v20110920_00318_stKsb327@ëB#gäzé?2˜@€EÄÙ×=ì±9?՜@33i¾ž5?EÃý…D¦¬JDèѲAÏý=̎ð	Îè…×v20110920_00320_stKsb327@ëB#j÷åÕ?4º§@€EļÃ=Îp>9fì@0f¾–‡+EÃôC¸FéD蝁A€™8=úñ	Îè…×v20120605_00317_stKsb327@ëb…(̽]?ÇX@€E…¤=Áf$?vÈÒ?¾¸Rh¾©xÕE…×®D¦'°DémA;K=s9ð	Îè…×v20120605_00319_stKsb327@ëb…,i8?;Ø@€E†Äá=—¬€?Ç>?ç®g¾"ýôE††RC¸DDé'LA~íŠ=ƒ-C	Îè…×v20120610_00626_stKsb327@ëc(Iuš6?µ²@€E"ÙÃ=ªó?A½B?úáHi¾—
=E…lD¦Ÿ–Dèû+A€^=·¢Ë	Îè…×v20120610_00628_stKsb327@ëc(MŠ·Ô?%nY@€E…Í>@Éh@)%@.¸Rf¾²-E…-ÃC¸'ðDè©ãA"y=ü3Ç	Îè…×v20120615_00678_stKsb327@ëcÆî9Ï/?ÌL@€E"Ž=ÌG¼@Ê?Ýp¤g¾‹C–E"LD¦¬åDéN5A~ô?=€4§	Îè…×v20120615_00680_stKsb327@ëcÆòZ«G?":
@€E"žá=œˆÄ?€Ó@@
p¤h¾‰7LE"E3C¸pBDéAÜ=´\œ	Îè…×v20120617_00364_stKsb327@ëda$­´?c†ˆ@€E"DÍ>)—-?š˜?ýp¤h¾¡ÊÁE…DáD¦žoDéb-A€–e=­Äs	Îè…×v20120617_00366_stKsb327@ëdd"Iy?_h2@€Eƒ7¤>Ýb?ðŸ)?àg¾ž5?Eƒ£\C¸fFDé>A€6C=—Ö	Îè…×v20120620_00659_stKsb327@ëdfRW;?'ð@€E]B{=fÉñ=êÛQ?ºáHi¾­VE]-D¦…¢DéEHA€¾=›íé	Îè…×v20120620_00661_stKsb327@ëdfV,6ë?[Ð@€E]5š=iø@?‹¬=?¯\)f¾¬‹DE]PÍC¸@åDèæA,è=¹‰	Îè…×v20120703_00804_stKsb327@ëfVqR?ªÆ@€E~T==/8?¾‰É?³33i¾¢ÐåE}ŒöD¦¡DèüÍAE=DU	Îè…×v20120703_00806_stKsb327@ëfZ	0€?«5@€E{H=»ÑT>ðò!?å¸g¾¾ùÛE~åÃC¸L‹Dè·A~Ù=u­P	Îè…×v20120705_00791_stKsb327@ëfD²ú6?@
ò@€EN;q=—° =À¼1?£×
i¾´¼jEN¸D¦3Dé‡Añ=aª	Îè…×v20120705_00793_stKsb327@ëfD¶Ìê?C(@€EK×=—£">‹ÌŽ?¼(ög¾£SøEIÖ¸C·ãTDè·}A~®þ=gq´	Îè…×v20120713_00573_stKsb327@ëgCæ?(–@€E'¸=¬Eû>cØ?ØQìh¾'ñªE'W
D¦¤ÅDé^˜Aœ:=ˆ:?	Îè…×v20120713_00575_stKsb327@ëgC'Ej?%rV@€E'\=œÌ¤@ë­?ã×
h¾›¥ãE'
C¸]ôDé¬A}œ­=sžh	Îè…×v20120714_00295_stKsb327@ëgaß·?›§Œ@€E'
®= L	Îè…×v20120714_00297_stKsb327@ëga²Ó'?"Ö@€E'î\=Ò`"	Îè…×v20120715_00084_stKsb327@ëg€Sé×J?ÅzÛ@€Eˆ×{=œyÏ	Îè…×v20120715_00086_stKsb327@ëg€W3¾?©rw@€E‰6®=‰µ¤	Îè…×v20120716_00069_stKsb327@ëgŸ¦c¬?Hù^@€E–¶®=˜»¼@	7Õ@¸Rh¾œ¬E–…D¦–VD釾A€Þ=¥^Û	Îè…×v20120716_00071_stKsb327@ëgŸ!É3:?Pá@€E–€f=¼>™<ì@(öf¾«E– ¸C¸QHDé^úAêê=°%e	Îè…×v20120717_00653_stKsb327@ëgúª«?Z@€E'øá=ìpÿ@<Ùä@\^¾¤Ý/E'-\D¦©?Dé@"A€ª=¢?¾	Îè…×v20120717_00655_stKsb327@ëgýùðÇ?"«+@€E'q=´Û">"å @ffe¾Ÿ¾wE'$fC¸zÁDèô"A€L =´ÝE	Îè…×v20120717_00893_stKsb327@ëgŬB3?&w{@€E"

=ò‡?‰+Ú@h¾§l‹E":RD¦³+Dé
wA~Î\=–Éf	Îè…×v20120717_00895_stKsb327@ëgůªw¸?!6@€E"3=®o>zÝ@{f¾Ÿ¾wE"š=C¸C–DèÓ}Aâ(=©Òí	Îè…×v20120719_00477_stKsb327@ëh¯¼Ö¶?‡?n@€E­Fö=·;@?)ý0?î{f¾š¬E¬ìD¦]ÛDèþÁA€
>
¥_	Îè…×v20120719_00479_stKsb327@ëh³tò?gå»@€E­^®=yHÈ>ƒ—?øQìe¾œ¬E­E\C·n5Dé(œA€E÷=í™T	Îè…×v20120721_00165_stKsb327@ëhCrðÝù?(Tf@€E¡¸=ˆÈ|=5E×@!G®i¾¯ E¡ašD¦²%DéBAn=ȉË	Îè…×v20120721_00167_stKsb327@ëhCvQ–?>ÆS@€E¡P)=¦ò<>sÐê@33h¾—
=E¡UHC¸Ž5DéžA€]=êê×	Îè…×v20120721_00621_stKsb327@ëhGa'|?Vîu@€E¤éì=ƜD=õ\@{i¾"ýôE¥…D¦›ðDéVA5=^˜	Îè…×v20120721_00623_stKsb327@ëhG¨•?A÷¼@€E¤úá=È1È>÷z@#33e¾¦ffE¤•C·ô{DèÒFA€Vª=´G	Îè…×v20120724_00096_stKsb327@ëh jä¥?(Ö*@€E"Ïá=…¯d?$"?î{h¾–‡+E"HD¦˜ÕDé'Akt=–w¥	Îè…×v20120724_00098_stKsb327@ëh !Œ·ß?"iÌ@€E"XÃ=‹px?k'@'®F¾'ë…E"HC¸d9DéJ°A'Äm>	Îè…×v20120724_00221_stKsb327@ëh¢—;:¿?É.@€E'R='ª >ä¦D@G®i¾OßE'öD¦¤ÍDéiA€¸B=·º¸	Îè…×v20120724_00223_stKsb327@ëh¢š›œÔ?œ¾@€E'q®=ªá`@&ˆn?±ë…e¾—PEÚfC¸'ÑDéAA}©Þ=EAT	Îè…×v20120725_00144_stKsb327@ëhÁ["T?Zº@€E'á)=¹
¤>€ìè?ü(öi¾²-E"TÍD¦"jDéîA~÷‡=‰B9	Îè…×v20120725_00146_stKsb327@ëhÁ_G?Qþ@€E'ÄH=ÜÑj?) @¸Rg¾ž5?E"EHC¸`bDé\ÅA€c=ݯ	Îè…×v20120726_00624_stKsb327@ëhäí³}?  ~@€Ev»H=n+!	Îè…×v20120726_00626_stKsb327@ëhäñ2V?ŠÏ@€EvMH=Ÿ™Ì@oå?Ã×
f¾¶È´Eu*fC¸ƒDèÛ¾A~Yý=±–x	Îè…×v20120801_00762_stKsb327@ëi¥"ŠH™?J›W@€EN§q='IL=ò¸?Î{h¾²-EOF=D¦§ßDéÉAù9="¹
	Îè…×v20120801_00764_stKsb327@ëi¥‡¿í@?I@€ENOì=›w¨?9ªŽ?Ÿg¾•EOUqC¸sDèÐÅA‡÷='T	Îè…×v20120804_00225_stKsb327@ëjºÎH?‰¢@€E"}ì=›à@]?ÈõÃh¾¢ÐåE"Ñ×D¦žòDé{ÇA€˜=È̑	Îè…×v20120804_00227_stKsb327@ëjÜ¼Y?iV@€EƒÇ¤=Ö¯?Ç,—?Տg¾œ(öEƒ¹ìC¸s3Dé;žA~Þ=•/P	Îè…×v20120811_00122_stKsb327@ëjàȗX¢?jò@@€E™5=½à>õü?ó33h¾ ÄœE™N¤D¦¯ÏDéM'A~°=ŸÑ¥	Îè…×v20120811_00124_stKsb327@ëjàËæîa?aì<@€E˜'¸=—Ñ°@?t?ð£×g¾¬‹DE˜¼RC¸9ÛDé&A€
=˜Ó‰	Îè…×v20120816_00213_stKsb327@ëk€çÁåé?•R@€EWÅÃ>¡ñ?´Ä€?˜Qìi¾"záEYöD¦ãDéTZApÖ=Ó»Ï	Îè…×v20120816_00215_stKsb327@ëk€ë5"w?‹‰@€EVd=>U6AZ"Î?ù™šg¾¡G®EW4ÍC·û…Dé {A€²1=é˜z	Îè…×v20120822_00057_stKsb327@ëlCbŠ
à?eK0@€EX¸=ªLð>šá?ê=qh¾"záE€(D¦¥ËDé*éA€£l=œ*	Îè…×v20120822_00059_stKsb327@ëlCe­Cp?`lÆ@€E~xá=™fD?ÑÙ@{f¾¤Ý/E…C¸†FDèó;A€È=¶À½	Îè…×v20120823_00192_stKsb327@ëlašVX?FZ­@€En R='ú˜=uß?ê=qg¾'n˜Eoã®D¦­/DéW¦A€6-=¹¶Ô	Îè…×v20120823_00194_stKsb327@ëla֋g?)Ôj@€En-q=…Bl?ä<ä?ÌÌÍg¾bNEow…C¸'DéÛA~ï9=tç	Îè…×v20120905_00095_stKsb327@ënO ?'¼Ç@€E«<q=y9‰	Îè…×v20120905_00097_stKsb327@ën›#2?†ïY@€E¨å…=Q'ˆ@¿E!@
p¤g¾¡G®E¨š¤C¸×Dé/A]Ü>ɘ	Îè…×v20120905_00383_stKsb327@ën|ËÍÉ?#è@€EžÎÍ=m@Ahì@¸Rh¾±&éEžC×D¦¥'Dé¦A€t6>·á	Îè…×v20120905_00385_stKsb327@ën€KZ?ˆ§@€EŸ==†É@'{³@fff¾©ûçEžtC·üDèø¼A'>Îs	Îè…×v20120917_00334_stKsb327@ëoÐå˜?5°?@€E§2\=v^>'X@\)i¾—PE¦D¦¬9DéRA)#=¿ez	Îè…×v20120917_00336_stKsb327@ëoÓ|N…?3÷"@€E§Âì=Ž°¤>îÜ@(õÃf¾š¬E§{C¸aªDè×DA€k=ú"	Îè…×v20121001_00142_stKsb327@ëqA_Qρ?$°¬@€E§3=Ì?->¥ñÎ@
áHi¾š¬E¨¼RD¦¡hDé)ìA~•ø=ª<i	Îè…×v20121001_00144_stKsb327@ëqAc>îþ?+s3@€E¦ý=…ì>ÂÌ7?ôzáe¾‹Æ¨E§6=C¸#Dèå?A'S=¡"G	Îè…×v20121013_00069_stKsb327@ër¿½äg?»·@€E Æ®=X?Pph?¦ffi¾¡G®E e
D¦¢ Dé1A}'á=݊È	Îè…×v20121013_00071_stKsb327@ër¿Á¿¼?xÈÙ@€E Ù=m˜?ñ´Ý?Î{f¾/E rC¸…DèÜ1AC´=ÖÑ5	Îè…×v20130515_00754_stKsb327@덌åíOy?Œô@€E²cR="Î0@¤@£×i¾›¥ãE²ìD¦˜¬DèËÇAé‹=ôBÇ	Îè…×v20130515_00756_stKsb327@덌é)¯|?"h™@€E²4š=jþ0AAÊR@G®h¾¡G®E±Î¤C¶bDé$A}W8>
ٍ	Îè…×v20130705_00122_stKsb327@ë"ߦ`6¡?l9@€EŽ{ö=t£@*û@\i¾ž5?EŽlD¦"þDé¡'A;Ü=¶3Ü	Îè…×v20130705_00124_stKsb327@ë"ß©ƒ&f?XÔu@€EŽŒ3=rê@@X,e@f¾ž¸REŽ>áC¸CøDéq'A€ É=îâ	Îè…×v20130715_00075_stKsb327@ë•OKý¯?.&Ù@€E¦˜=È°>öÇÚ@…i¾"záE¦ú=D¦ˆƒD镁AÏ#=À©s	Îè…×v20130715_00077_stKsb327@ë•Rº½V?<2@€E§ ö=¥y¬@ÅwN@C×
X¾¢MÓE§G3C¸U`Dév‡A&1>O	Îè…×v20130716_01074_stKsb327@ë•Fé"ù?<'Õ@€E±¤=ÎÖ³=?Ü(öi¾§l‹E°ê)D¦¸!DèòA€S='uÄ	Îè…×v20130716_01076_stKsb327@ë•Fì†Æ®?Dîý@€E°Ÿ=àcõ=¥÷@\)f¾'ñªE°PfC¶Ï\Dé&A€@=˓Ã	Îè…×v20130727_00178_stKsb327@떠ÑcÇ?–ì@€E´™\=©ŒÈ	Îè…×v20130727_00180_stKsb327@떠ԕh²?ÍÄù@€Eµ
=»k,	Îè…×v20130728_00442_stKsb327@ë–ÂÃcQ´?%ä§@€Eª-=˜–"?Ȫj?èõÃM¾bNEª,áD¦¸¤DéNÙA€=ž¶	Îè…×v20130728_00444_stKsb327@ë–ÂÆÿÉ#?%y°@€Eª
{=®?Œ?'sB?ù™še¾"záEª#×C¸sDèí?A<L=£Î"	Îè…×v20130729_00250_stKsb327@ë–ãø'?úì@€Eœ
®=Ö9@é5l@G®8¾Š=qEœ¤ÍD¦·øDé¼AòN=àù±	Îè…×v20130729_00252_stKsb327@ë–ãû"~ø?Iº@€Eœ}H=‰6$?£Ÿ£@\)f¾•EœÂ{C¶ó–DéqA€´Î=©Iñ	Îè…×v20130731_00144_stKsb327@ë— ^³o?1ÖÜ@€EÙ)>V>+k@!ë…j¾¨õÃEŽ RD¦¸BDéb-A€§3=à[	Îè…×v20130731_00146_stKsb327@ë— b^?3¶ß@€EŽ=Ãú‰@=@0£×d¾ ÄœE!HC·"DèëžAu>¼	Îè…×v20130801_00403_stKsb327@ë—B|/æÍ?9³.@€Ey2¸=ѓ>"Ǻ?ÈõÃh¾•EwlRD¦ÀåDéBfA~"!=w75	Îè…×v20130801_00405_stKsb327@ë—B³Ï{?; +@€EyÞ=¯û=Íà¬?àf¾œ¬Ez2C¸DèÖ A€]=~×F	Îè…×v20130809_00117_stKsb327@ë˜?ïÄs?ˆ^ÿ@€E‰…{=|àØ@ÊØ?Ê=qh¾¢MÓE‰W
D¦»mDé?\A€a=ÁÓÖ	Îè…×v20130809_00119_stKsb327@ë˜?òúˆó?'a@@€E‰?®=ž®T	Îè…×v20130809_00453_stKsb327@ë˜Bû±œp?"
8@€E¸=~è@=Œ?ÈõÃi¾«…E€¦¤D¦«TDé )A€sš=è°!	Îè…×v20130809_00455_stKsb327@ë˜Bÿ`ó¶?'ˏ@€E€}
="L—@™ê'?µÂf¾ ÄœE~íqC·rNDéžA€œ=­Ý	Îè…×v20130810_00166_stKsb327@ë˜`O™Š?tÊ@€E¿UR=ŽÇP<­?ð£×h¾¡G®E¾˜D¦Ä¼Dél1A}¯L=ë™	Îè…×v20130810_00168_stKsb327@ë˜`S
8x?r)·@€E¿ò×=¡q@žÖm@õÃf¾/E¾¨fC·©Dè²úA~áf>Ž«	Îè…×v20130810_00510_stKsb327@ë˜cÎûpy?#(@€E›À\=žaH?:8?Ê=qi¾ž5?Eš××D¦ÇmDéA›^="Jó	Îè…×v20130810_00512_stKsb327@ë˜cÒ>pÿ?$xà@€Eœ:R=¼èÔ:C@ä@f¾ A‰E›i
C¶Ò°Dé!XA€¼G=Àt³	Îè…×v20130822_00169_stKsb327@ë™à5bwï?*Ø@€E˜~…=©Mø@Ó@h¾'\E—ô)D¦¹'DéUãA¾=´¯ï	Îè…×v20130822_00171_stKsb327@ë™à9
½ô?
Dÿ@€E˜ö=».D@Ð£?Ç®e¾‹C–E–éqC·ä9DèÝA~.²=‡'ç	Îè…×v20130826_00554_stKsb327@ëšd˜íù?oíM@€Eˆ¼¸=…ë<?º§@G®i¾§l‹E‡æD¦šéDèÑãAE-=·§Ó	Îè…×v20130826_00556_stKsb327@ëšd›Ý›ý?bóº@€Eˆ–®=Ëég@LW@33g¾¤Ý/E‡‹…C¶åÃDé'DAH=«J	Îè…×v20130917_00117_stKsb327@ë 2²k?û=@€EFH="LD?×YÛ@ë…h¾'ñªE.)D¦·DDèùôA?9=›¯§	Îè…×v20130917_00119_stKsb327@ë 5s9‰?š@€EäÍ=¥sœ@"7ò@×
f¾ˆ1'EŽ§HC¶àåDé1'A~ò‡=µ&	Îè…×v20130930_00260_stKsb327@ëžÁ",m?¢>@€E›H=¶Yð@%ÉÑ?ó33\¾–‡+EšJ=D¦µDèïžA€a«=­7	Îè…×v20130930_00262_stKsb327@ëžÁ
·H×?oÄ@€E›}…=¹Z0@]Ë
@
=qT¾ŒÌÍEšìC¶Â°Dé-7A€=¹G	Îè…×v20131012_00148_stKsb327@ë @w̪¾?0̺@€E·¨š=°Aø?›Ã@\)i¾•E¶€D¦—;Dèö5A€%a=È<O	Îè…×v20131012_00150_stKsb327@ë @zîx™?,ô@€E·È="2x@˜l?˅f¾‰º^E¶³3C¶ž5Dé%ôA~æP=‹ê5	Îè…×v20140528_00772_stKsb327@ë¼ÉR µ?½øR@€E‹t==»ö`	Îè…×v20140601_00949_stKsb327@ë½GöÙ@#? 0"@€Eª‡Í=¶å?>Ì@p¤h¾©xÕEª
D¦¼9Dé'AÂ=©×	Îè…×v20140601_00951_stKsb327@ë½Gú;°Z?*ÇL@€E«!)=¤¼8?tí?ñë…g¾¢MÓEªÿ\C·ÁDé^A€52=œÇ—	Îè…×v20140605_00588_stKsb327@ë½Ãªå±Ë?q"@€Eˆ¶ì=£ò˜?>%Ç@i¾ŠÀƒEˆìD¦Ÿ#DéSmA·}=±@¤	Îè…×v20140605_00590_stKsb327@ë½Ã®!f?²E@€Eˆº®= *À@+÷d@ë…>¾œ¬Eˆ»\C·RDèïDATq=ÇX‰	Îè…×v20140608_00477_stKsb327@ë¾"§-f?gî@€EŸŒö=Ç÷XA¬#?Þ¸Ri¾§ïžEž=D¦žNDéT¤A~é='Ø…	Îè…×v20140608_00479_stKsb327@ë¾"ªPË?m*@€E¥y=¶t?ä2Â@záf¾£×
E¥RC·ªDèñìAé==è©	Îè…×v20140618_00549_stKsb327@ë¿cÈZÇÍ?"wp@€E´…=•ˆp@z@{i¾¡G®E³«®D¦¯dDéb=A~pE>+ݗ	Îè…×v20140618_00551_stKsb327@ë¿c˖†À?ƒ˜¬@€E´"==sê`AD´c@33g¾¦éyE³è¸C¶ÐåDèÒA€—>!ëÍ	Îè…×v20140618_00933_stKsb327@ë¿g9Èþâ?…¨¶@€E¯î×=µø@Ñ÷ @õÃi¾µÂE¯²áD¦ÂÑDéuA€>>*	Îè…×v20140618_00935_stKsb327@ë¿g=–?t™Þ@€E°#==ªÜ|@L¡è?ó33g¾š¬E¯nRC¶b°Dé7ÏA
=È|Ð	Îè…×v20140621_00178_stKsb327@ë¿À·zÀ>ÿ‰e@€E®_¸=±*À>©äG@\)P¾å`E®*ÍD¦«žDén%A'½9>êõ	Îè…×v20140621_00180_stKsb327@ë¿Àº›Í&>ü_f@€E­ç×=ÔÂ>ÙMk@W
=H¾"›¦E­>öC·+Dèç}Aò…>.È@	Îè…×v20140622_00580_stKsb327@ë¿ãß…?r¯®@€Ež¸=—A¸@½AÛ?ÚáHh¾¡G®Ež=D¦¤ÕDéAÓA€–ó=ʺ/	Îè…×v20140622_00582_stKsb327@ë¿ãâ~ú?NZ@€E[á=Œå,@!ë,@p¤g¾å`EžBRC·7LDèôA€\~=ûÃ&	Îè…×v20140627_00230_stKsb327@ëÀˆqäS§?ÙVà@€E:é
=Žrx	Îè…×v20140627_00232_stKsb327@ëÀˆuQ0?·"ý@€E:}q=}Çï	Îè…×v20140628_00766_stKsb327@ëÀ§^Öj?K·Ð@€Em¿®=ƒo`@4çˆ?ë…h¾ª~úEn!D¦¬bDèþÙAvÒ=¬1l	Îè…×v20140628_00768_stKsb327@ëÀ§b=ú?Gq@€ElÝì=¨Eø=Hoÿ@¸g¾¦ffElÑìC¶ˆDéM'AC™=®Þ	Îè…×v20140629_00488_stKsb327@ëÀ…ÐúY?(ÇÛ@€E'Œ)=©*H?ÐP"@õÃi¾ŠÀƒE'9
D¦¸ÕDéeqA€%2=ÉJŠ	Îè…×v20140629_00490_stKsb327@ëÀ‰.?1@ª@€E'Hì>
ˆˆ>/)—?å¸g¾—PE'-\C·šDéãA¯c="¼	Îè…×v20140629_00776_stKsb327@ëÀÅۚËH?Fâñ@€E‰N3=»¬´@z0@¸h¾šŸ¾E‰D¦±`Dé6A€d=Ýýu	Îè…×v20140629_00778_stKsb327@ëÀÅÞÚ+?1²¥@€Eˆéì=8>Ñ)$?ôzáf¾œ(öE‡þ¸C¶ß;Dé"‡AN=¨K	Îè…×v20140702_00645_stKsb327@ëÁ$O`ep?[8@@€Elf=¢  ?@ê3?Ï\)h¾Ÿ¾wElÔÍD¦µDéZoAÀ.=ÃÊÂ	Îè…×v20140702_00647_stKsb327@ëÁ$Rá¯?Tß0@€Elg=ó¨@_i@…g¾®{Elß®C¶üJDèõºA€4¯=õ·	Îè…×v20140712_00525_stKsb327@ëÂcëûç?+Ç@€E—µ=·ß?œÄ?¼(öi¾‹C–E—y…D¦³TDéüA~;=\xÎ	Îè…×v20140712_00527_stKsb327@ëÂcï"?@Ì@€E—.\=Í52?<›®?ó33f¾•E–ó3C¶ê=Dèò-A}ö4=Ž@§	Îè…×v20140813_00780_stKsb327@ëÆeû
ÒÑ?8yg@€E¦×=‡{Ä>ÉP@8õÃh¾"t¼E¤Å3D¦Ä¬Dèï3A€¶Š>¦Á	Îè…×v20140813_00782_stKsb327@ëÆeþvó§?-@€E¦K\=ƒsX?"q"@f¾"t¼E¥ŠÍC¶ÆFDéVúAêò=¼W/	Îè…×v20140816_00503_stKsb327@ëÆÃcðQ?U´@€E§¨¤=‰´?Èý²?èõÃi¾™‡E§€¤D¦ÅËDé
%A€-û=GG	Îè…×v20140816_00505_stKsb327@ëÆÃfy¦à?ZQ]@€E¨A{=—§?ý
³@<ÌÍg¾ª~úE¨3šC·&éDéF5A€Âq=úk¼	Îè…×v20140909_00315_stKsb327@ëÉÂ\ÈîF?*÷@€E (×=ÚÞØ?;šM?Ñë…i¾—PEŸdfD¦¸ÕDèûA=aÅú	Îè…×v20140909_00317_stKsb327@ëÉÂ`#VF?6E…@€EŸº×=ó|Œ?
êÈ@=qf¾œ(öEŸ3C¶ùüDé>-AÿL=Úª¥	Îè…×v20140918_00172_stKsb327@ëÊ㦆ò£?^O3@€ERq=jÔ(?p¾?ù™ši¾˜bE6áD¦œ¤Dèé'A€:%=­³Ê	Îè…×v20140918_00174_stKsb327@ëÊã«P¦6?LÊõ@€E0×=­óˆ@ŒØ@Qìd¾ª~úE€¡
C˜/Dé6=A~k–=—cO	Îè…×v20150627_00081_stKsb327@ëî W"ìc?AB@€EÙz=¾çÔ	Îè…×v20150702_00068_stKsb327@ëîÀ‹à?HSy@€E«-…=©¦8<ŽÂ@ë…g¾bNEªÔÍD¦y7DéFNA'd>&õà	Îè…×v20150702_00070_stKsb327@ëîÀ%lø?\òî@€E²áq=˜,ì>¡¨©@1ë…g¾}ó¶E²ƒHC¶ñËDèù‰A€£> @G	Îè…×v20150730_00057_stKsb327@ëò?QèS?ú\#@€E²ýá=¶ó•	Îè…×v20150804_00405_stKsb327@ëòâ-ÚN?1ÙÍ@€E²ä
=‹ç@>*‹h@\i¾ŠÀƒE²PD¦²=Dé˜Am
=¡Á	Îè…×v20150804_00407_stKsb327@ëòâ0ï–Ñ?+^V@€E³Fö=™ Ô?;σ@6fff¾‰º^E²aqC·ÝqDé,ÍA€­É=ñN¯	Îè…×v20150804_00525_stKsb327@ëòã…
›?9n@€EÂøö=øÈ?;èò@'
=i¾…¡ËEÁ«…D¦ÁDéXA'+3=ü¾©	Îè…×v20150804_00527_stKsb327@ëò㮈i?(ø<@€EÄ=Œf?€Z@
=qg¾OßEÂÊÍC·ì)Dé"%A~½0=ñ	Îè…×v20150811_00247_stKsb327@ëóÁA'KŸ?'ãÎ@€ES·…=§í?®ön?Ç®g¾Â\EQhRD¦»#DéDÍA˜>'*5	Îè…×v20150811_00249_stKsb327@ëóÁD†è<?Ÿ»Ì@€ES]q=bˆ	Îè…×v20150824_00264_stKsb327@ëõaq›j?Hu¶@€E–Šì=–w$@*é@$záj¾—PE—3D¦Ã®Dé˜A€Dò=Üá¼	Îè…×v20150824_00266_stKsb327@ëõatš	?*
Ÿ@€E–•á=˜¯|<Œ©[@
=f¾ŽÙE–×C·ÉšDé.A
Ž=µQé	Îè…×v20160714_00429_stKsb327@ì/·þŠ?)`'@€Eqƒq=§±Ü?¥™¶?ï\)g¾ŽVEs×D¦`DéE²A€8Ö='7«	Îè…×v20160714_00431_stKsb327@ì3>ü?!7Ö@€EpIì=¸>GªØ?\f¾²-EqmC·nVDé9ºA~;=†Ãý	Îè…×v20170621_01166_stKsb327@ìHÊÁa4?¥Q@€E°äš=™»]	Îè…×v20170621_01168_stKsb327@ìHÊ!_æð?Êî@€E°°ì="èÐ	Îè…×v20170628_01379_stKsb327@ìIªðӒ?Þi@€E‰¯š=žo$	Îè…×v20170628_01381_stKsb327@ìIªÝR+?Œ#F@€EŠT)=‰ÅÜ>üDR?ìÌÍf¾›"ÑEŠï®C·íPDèË
AƒÊ'>jã	Îè…×v20180401_00532_stKsb327@ìlJŽÿaÊ?_ó@€Eé{=¨Ñ˜=à°?úáHg¾¢ÐåEÉHD¦ºFDés×ALõ=å?*	Îè…×v20180401_00534_stKsb327@ìlJ'ù<A?"ŒO@€E'R>
«÷?"—@Qìe¾™™šE?ìC·ÄœDéQÃA'Ò·>'å'	Îè…×v20180524_00909_stKsb327@ìrçS S]?@BA@€E´N=Ù¹K@? }?èõÃi¾\)E´ìD¦ñ7Dél)A=Êoû	Îè…×v20180524_00911_stKsb327@ìrçVIxD?<R@€E³Já=¥í4@…ß¿@	™še¾}ó¶E³¢C¸~˜DétåA¿¦=ìv"	Îè…×v20180525_00735_stKsb327@ìs¤;®­?b¸Ã@€E§è®=€¹µ=€?c@
áHi¾"ýôE§æáD¦ÉXDéq'A'¼>žš	Îè…×v20180525_00737_stKsb327@ìs§OŸÐ?i±î@€E§ \=wÞ8?…Å?î{e¾ŒÌÍE§œ¸C¸M²Déj^AÜ`=¡@	Îè…×v20180804_00201_stKsb327@ì{à™ËÎJ??p|@€E¬y=¢`°@bV?ê=qi¾—
=E¬LÍD¦àÕDécçA}á±=·	Îè…×v20180804_00203_stKsb327@ì{àœÕÔ?CÜM@€E¬3=²†"?[Ãì@I™šg¾"›¦E¬œRC¸º=DéqãA€µ]>V	Îè…×v20180808_00036_stKsb327@ì|bŸÝU†?û@€E‹e…=À|>/ÌY?øQìh¾‰º^E‹fD¦¥‰Dé2ÉA}ú=ŠaÔ	Îè…×v20180808_00038_stKsb327@ì|b¢ÿ3|?µ@€E‹×=¿d?Žë?¾¸Rg¾—
=EŠyqC·'ªDé9hA|ÿ=SÎJ	Îè…×v20180815_00261_stKsb327@ì}A{Õ#?ّ@€Eˆ
=›6L>€w™?ª=qh¾ƒ•Eˆ›HD¦­ËDé4¬Azô\=<';	Îè…×v20180815_00263_stKsb327@ì}A~Ïxú?¿@€Eˆ=¯=ƒá+?øQìf¾vÈ´Eˆr¤C·¶fDéN˜AzHÇ=ˆø.	Îè…×v20180828_00057_stKsb327@ì~ßÖ!"?AíS@€E™âR=Š´À?NÑ.?¡G®i¾–EšHD¦Ù'DéMÃAm½~=í{	Îè…×v20180828_00059_stKsb327@ì~ßÙ5{b?Vz…@€E™ƒ3=žiL>‡M"?p¤f¾˜"uE™ÙC·Ø"DéUAm;E='C"	Îè…×v20180829_00075_stKsb327@ì:Àñ?.±@€E¢Ã=x8Ø?͔?Æffh¾ž5?E¢ÖÍD¦¶%Dé@œAjù<ñmV	Îè…×v20180829_00077_stKsb327@ìfši? kï@€E¡5=={ڈ>'\~?ÁG®f¾ŽÙE¡ÖöC·ÇLDéCçAiû=¹7	Îè…×v20180901_00057_stKsb327@ì_¾ív;?qŒ/@€Eqûq=uâØ?ºW?k…h¾«…EtfáD¦½7DéMãAD¡«<¢5y	Îè…×v20180901_00059_stKsb327@ì_??n—@@€ErÞR=¨ÑH@+u ?"záf¾¤Ý/EuQC¸¼DéFADµþ<¯¡×	Îè…×v20190812_00861_stKsb327@쪆ãnÐ?óé@€EŽ9ì>P<Ñ	Îè…×v20190812_00863_stKsb327@쪆	—ï? Žš@€E™=¸ÏÄ@–?·
=g¾©ûçEC¸üîDéÎNA~v1>³x

==> anc/pub_raw/L222_82_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  175 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             º¬aÙv20110506_00162_stKsb358@ë1
ˆ®ò?,}@€E²‡=Š^@ÇÒ¯?ë…c¾€ƒ
E±¢öD`¿}C›ìA€Ñu=³=+º¬aÙv20110506_00164_stKsb358@ë1
Œ8wì?O.'@€E²¼ö=‡xˆ@'Ÿ?ð£×c¾‡+
E²RDè¿dC›uA€æ.=³Êͺ¬aÙv20110624_00108_stKsb358@ë7 \,PÁ?¶@€E›­Í>èfº¬aÙv20110624_00110_stKsb358@ë7 `Êê?'<Ó@€Eš2=ìd=ðu?Ñë…b¾ž5?
E˜ˆDé
C˜üîA€Jú=¸(·º¬aÙv20110725_00547_stKsb358@ë;V":?fjž@€E—tá>2@óÃ¥@
áH`¾Xb
E–‡
Da!ìCšHÕA€N=ºÍCº¬aÙv20110725_00549_stKsb358@ë;Y÷½¼?fû†@€E˜
>$ÛÒ?×g?àc¾Xb
E–îöDèkCœ^¸A'0=«e,º¬aÙv20110726_00553_stKsb358@ë;%ÀEàŠ?,wÐ@€E˜¸=Ûè¯?Òãã@{d¾¬‹D
E–ëqD`òÁCš"–A2n=Àn?º¬aÙv20110726_00555_stKsb358@ë;%Ø*Ú?2F@€E˜fq=«Ìœ?YSë@(öc¾ŒIº
E—TRDè¸)C›ˆ1A€$1=§¹º¬aÙv20110729_00075_stKsb358@ë;›µ­÷?Cp@€E'¡q=Øǒ@< Ý@33a¾ŒIº
E'e3DgØBCž5A'c´=åfKº¬aÙv20110729_00077_stKsb358@ë;žù ?EFÊ@€E'î=="lü?êÐ?Ÿd¾ß;
E'˜öDìBC‹¿ßA="Qº¬aÙv20110813_00305_stKsb358@ë=dF2ôõ??¸@€EŠf=ý•¨@ñe­@(ö`¾'J
EœÑ…D`ÁšC™DA	Ý=¼cº¬aÙv20110813_00307_stKsb358@ë=dIƒ§??$´¡@€EÛ
=Ëq?Âb‰@¸b¾wÎÙ
E@¤DèqCœ@ƒAå=Ъtº¬aÙv20110911_00260_stKsb358@ë@ÿó‰¯Â?5Ô=@€E¨ˆ=h6°?m"~@¸a¾¢MÓ
E§Í\Dh&ÉCŠ·®A€õj=™W"º¬aÙv20110911_00262_stKsb358@ë@ÿ÷Kkc?4ê
@€E¨v×=‹¾">L!¹@#×
c¾'hs
E§ûHDì[C‹¦AMä=óÚ:º¬aÙv20110921_00235_stKsb358@ëBA5ö‡?M$<@€E£gH=«x?Þãý?®{d¾¡ÊÁ
E¢+šD`Ò-C™«dA€1=‹ÝŒº¬aÙv20110921_00237_stKsb358@ëBA>ò?7ߋ@€E£73=Šñð?Öûy?Ï\)c¾'n˜
E¢53Dè¿mC›}²A€o<=™Àº¬aÙv20110923_00195_stKsb358@ëB€ˆ˜Û.?3?´@€E¶Ð\=¯]@ÂV@×
b¾—
=
E¶RD`´)CšFAí1= —ºº¬aÙv20110923_00197_stKsb358@ëB€‹Ýß?CÔ@€E¶ó3=ž?1@®d¾‰7
E¶(=D豪C›KÇAg=ÉÒº¬aÙv20110925_00217_stKsb358@ëB¿´w'?d¾r@€E¹×=b@­6"?ë…`¾ß;
E·{3DhÉCŒ^VA€Æô=ÔÕ꺬aÙv20110925_00219_stKsb358@ëB¿·Ìo°?xÌ@€E¹…f=«¤?ëßj?ºáHa¾bN
E¸C3Dìl1CŒŽwA€à=«Añº¬aÙv20120316_00330_stKsb358@ëXhöW•h?P§…@€E£?Ã=ë7CAD©ø?øQìc¾u
E£€¤D`]Cœ÷®A€‹='Ù
º¬aÙv20120316_00332_stKsb358@ëXhùm‰ñ?;€G@€E£…=ÆúA]?°£×b¾ƒ•
E¢êDèö¨Cš¦éA€"ˆ='ªWº¬aÙv20120606_00380_stKsb358@ëb¥b2O3?55@€E£{=¹¬@dÉ?ˆõÃb¾œ¬
EoqDgëTCx1A\·i<laÙv20120606_00382_stKsb358@ëb¥eÇå²?'á.@€EÕ
=ªô?èÂ+?G®c¾'n˜
Ež¤DìîCŒÜ¬A\ç&<V¯
º¬aÙv20120609_00324_stKsb358@ëcƒ§Tm?7ŸÓ@€Eq½=ƒ3Ü?ÈÿZ@,(öa¾£Sø
E|DgØBCŽjA5OS<dš:º¬aÙv20120609_00326_stKsb358@ëc‡kNƒ?4@€Er`¸=—!"@p.¦@"ÌÍc¾° Å
E~6¸D쓍CŒHRA58‹<³g‹º¬aÙv20120617_00946_stKsb358@ëdwØ?>/ü@€EmŽ{=';t>g °?G®b¾¬‹D
Emÿ…Dh%qC‹ÍqAjxç<'f'º¬aÙv20120617_00948_stKsb358@ëd¡zÿP?G²@€EnW=–ÔP=¶`Â?…¸a¾ºáH
En†fDìbÙCÕAjÜÃ<Îƺ¬aÙv20120625_00128_stKsb358@ëeIõQ¦?N"Ï@€E¶†Í=–3h?ƒùÑ?œ(öb¾ŒÌÍ
EµîfDg¿CµãAtVI=躬aÙv20120625_00130_stKsb358@ëeMK¸:?UÅ>@€EµÕ=­8>wwÇ?¡G®b¾¥ãT
Eµ4{Dìµ`CŒ`AsÃ_=	Wº¬aÙv20120626_00669_stKsb358@ëe&΃R?wºp@€ETR=–Ù¸>'•ð?Ü(öa¾ŽÙ
EPDh
'CŒ(RAtå>¹Üº¬aÙv20120626_00671_stKsb358@ëe&Ñê¾z?Wýì@€ER=I·˜?›Et?ÁG®c¾¡ÊÁ
EháDìqXC€ƒAxÈO>d~º¬aÙv20120627_00125_stKsb358@ëeAÝÙd‹?V9z@€EŸl®=Ž¿<¸š]?·
=`¾ˆ´9
EŸ&=Dg÷®CaËAuìý=79º¬aÙv20120627_00127_stKsb358@ëeAáH.î?ie7@€EŸì=ÙÄü?GŒ·?‡®c¾"t¼
Ež?ÃDìŠÑCŒ]PAv/=,³º¬aÙv20120706_01018_stKsb358@ëfh	dš?E<)@€ES»H=¯T¤?°nv?—
=a¾Òò
ES¤DgøRC‹PAz¸ƒ="aº¬aÙv20120706_01020_stKsb358@ëfh­r"?A(C@€ERä=éá{>V|Ä?Տc¾ŒÌÍ
ER=Dì[ðCü)Ayºy=]›º¬aÙv20120707_00844_stKsb358@ëf‡º…Ú?6!'@€E­®=ÞÄ<ýC"?˜Qìb¾ß;
E{Dgõ'C‹rAzy'=2¨4º¬aÙv20120707_00846_stKsb358@ëf‡½OK˜?:Ï@€E€P=ßy@ƒ¤õ?ï\)K¾–‡+
E€<{Dì`9CŽ!ªA|%f=†Ç/º¬aÙv20120711_00282_stKsb358@ëg7úÍç?#ôÃ@€E\O3='e=›1ô?ÆffZ¾ª~ú
E[æDgØ!CŽQA|"û=R	óº¬aÙv20120711_00284_stKsb358@ëg<u¡Ã?+N@€EZ²ö=Š&(?IÚu?¼(öc¾–‡+
EYÃ\Dì—
CŒKdA{Æ=[µóº¬aÙv20120712_00210_stKsb358@ëg%QßüT?–þU@€E†)=áØA?K–]?Ž{b¾šŸ¾
E…©\DgÉìCŒ©ºAz¡—=µª2º¬aÙv20120712_00212_stKsb358@ëg%VHò?¬QÑ@€E"o=Ä{|º¬aÙv20120713_00147_stKsb358@ëg?ÿ5àb?*F@€E–t×=Ã"@.1
?â\[¾'ë…
E•¦ÍDgüœCŽÅãA­0=…x京aÙv20120713_00149_stKsb358@ëg@Kߧ?d]@€E–
¸="èl?I?Ó33d¾…¡Ë
E"À¤D우C‹ËçA{î"=Y—¼º¬aÙv20120714_00159_stKsb358@ëg_á"9Þ?½Ü@€E¡){=¢¶(?O.æ?æffb¾¢MÓ
E ÇHDì®úCŒ>A{+>wt'º¬aÙv20120714_00445_stKsb358@ëgbU§× ?E"¦@€E‰*q=ˆË¸@œ^I?Ü(öa¾"zá
Eˆµ®Dg¡ÛC¦¨A||²=U—º¬aÙv20120714_00447_stKsb358@ëgbY't?@[g@€E‰Ã=¾\œ<òI?î{`¾š¬
Eˆ‡…DìváCŒ\A}yò=‡dº¬aÙv20120715_00978_stKsb358@ëg‡}8õë?\cL@€EjhR=£T?XaÑ?˅a¾¦éy
Ej}šDgîVCŒ~wA|àØ=q绺¬aÙv20120715_00980_stKsb358@ëg‡€mÓî?VÞ¬@€Ej'¸=®lÍ>Wé?Š=qb¾ŠÀƒ
Ej^áDìjÙCX"A}=AŸ5º¬aÙv20120716_00219_stKsb358@ëg :"Öi?…½@€Eâ)=£íÐ=0Á?°£×`¾ŒÌÍ
E<=Dh	HCŽ'°A~•ì>‡sº¬aÙv20120716_00221_stKsb358@ëg =™C?‡²@€EÃá=ƒ1p?²ùv?Տd¾¤Ý/
E•\Dì?C‹ÓTA|Ó/=äêCº¬aÙv20120717_00251_stKsb358@ëgÀƒ¶ä?1á—@€E›­
=äíÛ>"ÔÞ?œ(öb¾å`
EšSHDgܬCŽEA}$=û±º¬aÙv20120717_00253_stKsb358@ëgÀ†ò}`?70/@€E›Ï>?èŽa?Ç®d¾ˆ1'
Eš;×DìšáCŒ	XA	=köº¬aÙv20120723_00154_stKsb358@ëh€\øc©?~š@€E"¤š=·äl?çÇn@×
H¾œ(ö
E'Ö¤DgüCŽh"A~=Ãh8º¬aÙv20120723_00158_stKsb358@ëh€zjõl?#ö'@€E')H=Â}X=GV±@\b¾£×

EsqDgÆwCŽ]PA~ë«='Õ;º¬aÙv20120723_00160_stKsb358@ëh€}Àµ'?-Â,@€EÛš=š% ?¸°?Î{c¾'ñª
Eë®Dì}CŒ'A'e=‹)º¬aÙv20120724_00054_stKsb358@ëhŸÍâK?WÈ@€E'q=ž-à>®OÏ?øQìa¾—
=
E'F{DgØ!CŽ|îA€jç='[Pº¬aÙv20120724_00056_stKsb358@ëhŸÑQf?qª@€E'p\=šs¨?¼eu@HQìF¾­'h
E'$=Dì™ÃCŒáA€íD=ö¥³º¬aÙv20120725_00414_stKsb358@ëhâu{,? ÎÁ@€E‹'{=±¼>1ö?´záb¾"t¼
E‹•ìDgÈsCŽ)üA~'=KÞº¬aÙv20120725_00416_stKsb358@ëhìj+Ã?|ó@€E‹b{=¦¶˜A¹â@'
=d¾—P
E‹¨Dì‹ÇC‹üAƒ´D=øºQº¬aÙv20120730_00169_stKsb358@ëidª²5?ˆñ@€EjD=Eº8>Â?°£×b¾«
Ej%qDh7CŒ¦¨A€f†=±/4º¬aÙv20120730_00171_stKsb358@ëid®{(?Œ²•@€Ej»\=mªp?¶X6?¨õÃa¾š¬
EkšDìs…C"œA~xš=ɵº¬aÙv20120731_00893_stKsb358@ëi†úÉ	?j0q@€E[³Ã=MtQ?­×Â?¯\)c¾bN
E[zDgýôCŒ©7A~¦×=£ÎÙº¬aÙv20120731_00895_stKsb358@ëi†ÁØ?lÉØ@€E\Tá=cØ=n!u?záHc¾/
E[‹
Dì"Ck¦A~†ƒ=fz¤º¬aÙv20120801_00864_stKsb358@ëi¦G¶p?|½2@€EL=³e‡>©¡t?šáHc¾«…
EKtRDgæCŒ—+A~Œ²=š¼
º¬aÙv20120801_00866_stKsb358@ëi¦JΕz?ZÍ@€EM<=ÖÁ"?ðO'?¯\)`¾™™š
EKPDìUÛCw®Aë=Š†Åº¬aÙv20120806_00105_stKsb358@ëjDr¶@n?F}S@€E"Èö=_ùa>3ÓX@
áHb¾'ë…
EƒÝšDgÃ×C8RA}÷;=¬Ç˺¬aÙv20120806_00107_stKsb358@ëjDuòÛ?Y @€E†œá=w±¸AB@?Ê=qb¾…¸
E…/
DìlZC&¨A},=ĝ"º¬aÙv20120819_00170_stKsb358@ëkà÷}Šš?ÎÆ@€E=œq°@1Ó÷?ù™šb¾"t¼
EŽBDgº=CŽMqA€•ê=©‹º¬aÙv20120819_00172_stKsb358@ëkàúà5à?Օ@€Eq=Œà?Ë+w@.{7¾bN
E‡®Dì–5C‹øRA€Ÿ[=ÐKº¬aÙv20120820_00200_stKsb358@ël­rt<?8¡@€E€©=å´@/Ñ@J¾ŠÀƒ
E{DgéÛCg®Ašü=²7Ôº¬aÙv20120820_00202_stKsb358@ël°Ëdm?>^N@€E€‰=õœk>CŸ"?˅d¾šŸ¾
E~XÍDì7CŒî¸A4'=e÷7º¬aÙv20120821_00248_stKsb358@ël#$Щ?/¡‹@€EˆIq><Å6?»\@¸c¾œ(ö
E‡1\DgãçC$A€é%=¦É麬aÙv20120821_00250_stKsb358@ël#(—H?(«f@€E‡ì
=þÅ1@NŠ@#33L¾¥`B
E‡3šDìj°CC–A'rè=ðo캬aÙv20120827_00324_stKsb358@ëlá¿O¼?,$ì@€E—†š>úr?¾Ú?Ýp¤a¾˜"u
E–‡®DgÆÉC¾úA€[R=s=º¬aÙv20120827_00326_stKsb358@ëláÂsg¬?5G2@€E—‰…>2Ì>Iqö?î{c¾\)
E–ŽfDìpÝCŒÎ5A€ññ="­Wº¬aÙv20120901_00267_stKsb358@ëm¶?5° @€E¶4×=œ>À?$S\?ž¸Rc¾†§ð
E¶K®Dgú CŒÙºA\#=@º¬aÙv20120901_00269_stKsb358@ëm!C?5‹á@€E¶ª=»DÐ>c¾²?µÂS¾†$Ý
E·ÃDìkDC$þA™=µûº¬aÙv20120901_00459_stKsb358@ëm'ŸãoÑ?D×½@€Eµ&¤=õµ8?–1?Տd¾‰7L
Eµt¤Dh
CŒÀ!AU='b?º¬aÙv20120901_00461_stKsb358@ëm'£‰œ÷?F>p@€Eµ<¸>ôL>ðïS@ë…c¾ˆ´9
Eµ´¤Dìd)C=ôA€ð=›¥¸º¬aÙv20120902_00191_stKsb358@ëm¡J­=:?J:–@€EÄ¤=c/È?(]B?У×a¾§l‹
Ež"¤Dg¿®C"þA€Âí=—=ĺ¬aÙv20120902_00193_stKsb358@ëm¡M÷ºa?G×ø@€Ežò\="ø`?è?°£×a¾'ë…
Ež¹×Dìx)CŒ¾¸A€s"=]@›º¬aÙv20120910_00202_stKsb358@ën¡ysyI?5@€EÝÒq= l¡>¸"@`¾Òò
EÞxDgâòCåA'¥=ÑòPº¬aÙv20120910_00204_stKsb358@ën¡}Q	?#`@€EÞKR='¨L=ìÑ@×
a¾šŸ¾
Eß9qDì\ÍCòAT²=ÃïCº¬aÙv20120914_00090_stKsb358@ëo"H¬?"
n@€E¾¤=ÅKº¬aÙv20120914_00092_stKsb358@ëo"dö$?¥¯@€E½•®=·º¬aÙv20120917_00196_stKsb358@ëo€´9'¿?< À@€E§yÍ=uÐx?''?±ë…b¾"›¦
E§x{DgÙXCC¶AÚ%=Š[Aº¬aÙv20120917_00198_stKsb358@ëo€·Æ«K?6̨@€E¨y==†š€?.c$@"\b¾ƒo
E©…Dìf‡CŒØA'k¼>»Aº¬aÙv20130714_00392_stKsb358@ë•Ì­î?º@€E¡vR=Àî">¯Zw@G®`¾«
E ¼¤DgÇßCŽ™XA%S=¡2/º¬aÙv20130714_00394_stKsb358@ë•Ïّ×?5ªß@€E¢C¸=Ñèª?)?ù™šb¾©xÕ
E¡WDì¼RC¯¾Ac=ŸRݺ¬aÙv20130715_00467_stKsb358@ë•#(ä°n?IÊu@€E§º{>0lz>51?¼(ö`¾{çm
E¦Ê¤Dg¨1C4þAO=wº¡º¬aÙv20130715_00469_stKsb358@ë•#,NrT?SÍ%@€E¨á>"*=
ol@b¾¸Qì
E§bRDì²CŽ3–AªA=¥_Nº¬aÙv20130728_00256_stKsb358@ë–Áþ³Ð?o4ï@€E©q=洅?`êR@zá`¾° Å
E¨šDg¡HCŽQAû¨=ոź¬aÙv20130728_00258_stKsb358@ë–ÁBW?H¦@€E©ì=¼ÿŒ?â^Û?Ç®c¾´9X
E§ÜáDìזC%ÃALõ=ŽˆTº¬aÙv20130729_00352_stKsb358@ë–åŽã2?IU…@€E›ç==tÕ¨>™@\)a¾Òò
E›…Dg°ƒC…A€e=ÛNeº¬aÙv20130729_00354_stKsb358@ë–åãS?8'ƒ@€Eœ`=">óa?Ôzác¾""
E›¥ÃDì¹ËCŒ8´A¿h=œÜº¬aÙv20130731_00338_stKsb358@ë—"ðãLÁ?$‰@€E}Î)="ÏÐ?áŒ?æffI¾'J
E})Dg«¶CâòA(Â=§ª º¬aÙv20130731_00340_stKsb358@ë—"ô1›?!¹!@€E{Ã=i0?ùA
@a¾ˆ1'
Ez.Dì»mCŒßžAp=³Üº¬aÙv20130731_00626_stKsb358@ë—%Fãï~?0'8@€E"­…=ŠY?¢¸F?¹™ša¾—P
E"oìDg öC)A½=žò9º¬aÙv20130731_00628_stKsb358@ë—%JSÛÊ?!}A@€E"={=—Äì?'d>?Þ¸Rc¾å`
EƒÊ{D켜CŒA€ïs=—\½º¬aÙv20130809_00075_stKsb358@ë˜?šIØ;?'"@€E¯=†W?ׯÞ?ØQì`¾¬1
E¾ÍDg´¬CŽ: A=ËùUº¬aÙv20130809_00077_stKsb358@ë˜?CAô?nè@€Eæá=Æð?¯(g?œ(öb¾˜"u
Ex¸DìȓC›çA€ª<=²Öeº¬aÙv20130809_00507_stKsb358@ë˜C}ŠêÕ?‡Ê`@€EƒÅf=‰Ø?ž?é?¹™ša¾¯ 
EƒêfDg—+C BA€3›=–˜Kº¬aÙv20130809_00509_stKsb358@ë˜C€Ôq?à@€Eƒ×=fòQ?û—?Àa¾®{
Eƒ=Dì¯}CŒwÏA€"é=ô𩺬aÙv20130810_00220_stKsb358@ë˜`Ñÿ Ý?I
@€E±ö¤=¼>žD?¡G®`¾›¥ã
E±Dg˜BCc–AÇ`=ˆÇ{º¬aÙv20130810_00222_stKsb358@ë˜`ÕOÃ?GZ<@€E°õö=c¿>‡Œ?¼(öb¾ A‰
E°¤Dì³}CŽ]PA€
ë=}:šº¬aÙv20130821_00131_stKsb358@ë™À	¶rB?+†@€E§‡®=•"è=c?ÌÌÍ`¾‰7L
E¦òDg…ôCM/A€U=R]Bº¬aÙv20130821_00133_stKsb358@ë™À
ü?>.;@€E§k{=È*T?<‰?\`¾…¡Ë
E¦ÝHDìÉ/CŽYyAÌÖ=†½tº¬aÙv20130821_00576_stKsb358@ë™ÃÔ'ð	?2­@€E¡õ…=£áø=ÿc?°£×c¾•
E¢DgÕãCLA°=c§º¬aÙv20130821_00578_stKsb358@ë™Ã×e?-Øu@€E¡Nf=¼Ì?ÔÔÖ@b¾šŸ¾
E¡[…Dì¸!CŒ(sAm=ªH º¬aÙv20130822_00127_stKsb358@ë™ßÕîúI?"–@€Eœœì=Ür‹?Èх@\)`¾™™š
Eœ¨¤Dg§}C"NAõ¤=ٞnº¬aÙv20130822_00129_stKsb358@ë™ßÙS®S?VQ@€EœÎ\=½'P@ƒ½s@záb¾{çm
Eœs®Dì¯uCŽ
A³é=œ
º¬aÙv20130822_00511_stKsb358@ë™ã ‹ Þ?&mq@€E¢f=½E=i2@
p¤b¾\)
Eœ¸Dg¢òCV¨A'=³1庬aÙv20130822_00513_stKsb358@ë™ã#äün?$†ù@€EÖì=ˆ‰@?T•P?ôzáb¾˜"u
EXDìÈ9C‹÷ðAyû=•Ÿïº¬aÙv20130904_00176_stKsb358@뛁:p~Ã?Ź@€E°è==Lp1º¬aÙv20130904_00178_stKsb358@뛁=¥û?¬ø{@€E°`H=—Œº¬aÙv20130916_00162_stKsb358@띚dp?0ÁW@€Ezԏ=ƒxˆ?=Pw@
=b¾/
E|£®Dg¶FCoAí=¯ÁÚº¬aÙv20130916_00164_stKsb358@ëßbü?8›
@€Ey¸á=Æ{Ä>ºó?ÁG®a¾œ¬
E{…DìÂ%CŒZA€Ê½="
±º¬aÙv20130917_00075_stKsb358@ëÛö°÷?¤Ó@€EŒ½{=–Y?<~±@4záY¾•
E'{Dg×LCRA'‹"=ñ°xº¬aÙv20130917_00077_stKsb358@ëßQ~ù?Oý@€EŒÔq=»ŒT>vð?þ¸Ra¾ŒÌÍ
EsqDìÉXCŒA®.=¦lº¬aÙv20130928_00077_stKsb358@람œÍ?*1é@€E®À¤=‹7t>,ì@{b¾ž5?
E¯"\Dg¶FC]/A€Á5=·:Oº¬aÙv20130928_00079_stKsb358@랏*°-?/TŠ@€E®}Ã=ù"Î>Øýæ?Ó33c¾ A‰
E¯°=Dì¼CŒLA€ä=› uº¬aÙv20130929_00132_stKsb358@랠)ûŒ(?%«"@€E®'á=™Ùˆ>*Œ¤@<ÌÍb¾†§ð
E¯ª=Dg¿C#3A'†ã>,Òº¬aÙv20130929_00134_stKsb358@랠-6ª?$8¨@€E¯®=…;×@œ"@
áHb¾u
E¯å®DìÄsC‹èsA¡Q=̺¬aÙv20130930_00170_stKsb358@ëžÀ\žFR? ®@€Ešš=|-H@z½ì@¸b¾›"Ñ
E›$öDg°ƒC;¦A€ì|=¾X"º¬aÙv20130930_00172_stKsb358@ëžÀ`)M?qð@€Eš?=€V¬;H@33b¾'hs
Ešÿ3Dì½hCŒAX"=½'aÙv20131001_00186_stKsb358@ëžàõ7•?&T@€E˜iö=ì=±@záL¾/
E™Dgä{C=PAð=¾üﺬaÙv20131001_00188_stKsb358@ëžàø'éÿ?¤¾@€E˜>f=˜4Ü>
ôz?øQìb¾ˆ´9
E˜†=DìÀCŒ,ÍA!L=½Âº¬aÙv20131011_00073_stKsb358@ë æFEŠ?#¬x@€E³/Í=Š›ü@…K°@¸c¾€ƒ
E´0¤DgÂCŒéšAÅ=Ù|Vº¬aÙv20131011_00075_stKsb358@ë é{Ĝ?üg@€E²Ø®=›<$?ü¹…@¸F¾k…
E´ZRD콑C‹ç
A'G²=ê爺¬aÙv20140217_00348_stKsb358@ë°K5®x#?Å@'@€Eš¤ì=𙞺¬aÙv20140303_00243_stKsb358@ë²
A(c÷?§0B@€E›ß
=²9´º¬aÙv20140303_00245_stKsb358@ë²
Dq‰…?–eû@€E›}=»VÈ@¥:ê?Ÿb¾´¼j
EšÑDìÃÏCŽ¦fA}÷>$ź¬aÙv20140316_00493_stKsb358@볨Ҧ0?9Ý4@€E¨š)=à£@°å8?úáH`¾ˆ1'
E§­\DgÆfCC–A3)=Žß´º¬aÙv20140316_00495_stKsb358@볨Ö
S?3@€E§¯)=§Ë¼@í?ó33b¾ŽÙ
E¦ÇHD컶CŽ'mA€ÔÐ=ˆO3º¬aÙv20140605_00378_stKsb358@ë½Á¼Ö:	?‹.@€E¤á{=¹9º¬aÙv20140605_00380_stKsb358@ë½ÁÀÊ]?qg@€E¤…=¥Ð˜?¢ñ@ë…c¾Òò
E£73DìƇC­/A€Ãl=ÇuÙº¬aÙv20140619_00219_stKsb358@뿀w"ð?…)z@€Eãª×=«y(@'t@'
=`¾™™š
Eâ
qDgúNCŽÄ{A¹>!g>º¬aÙv20140619_00221_stKsb358@뿀zLQ?'Yd@€Eâ½)=¿¯"º¬aÙv20140619_00267_stKsb358@뿀Øô¸Ï?‹Šˆ@€EÛ·)>Kµ?j÷'@õÃa¾­V
EÚ13DgUPC.ÙA€—f=îǺ¬aÙv20140619_00269_stKsb358@뿀Ü=Õ?"b@€EÚä=ç	£@̵@#33b¾—
=
EÙcšDìÄsCöÉA$>$h—º¬aÙv20140621_00136_stKsb358@ë¿Àh}lè?'ìX@€E·lf=À؈?֒˜@¸`¾/
E¶°¸Dg!C2òAM=À'Yº¬aÙv20140621_00138_stKsb358@ë¿Àk°óR?&"!@€E¶Ÿ×=œX @2nm@,ÌÍc¾'ñª
Eµ<{Dì¶^Cä9Ap-=ñ麬aÙv20140623_00171_stKsb358@ëÀL<Å?)ú¿@€E¨ëá=¥ˆ¬>šd@£×`¾‰º^
E§"ÃDgä9CŽÕ¢A€R€=Ô纬aÙv20140623_00173_stKsb358@ëÀo<¤?,cF@€E©x×=ØL'>Á'=?î{c¾‡+
E©e×DìÆáCìJA€ñN=ƍѺ¬aÙv20140823_00566_stKsb358@ëǤÃ0l?HÛ@€EÛ=ª|ˆ?Î÷5@×
c¾‹Æ¨
EðDgŸßC‹dAZ=©ƒãº¬aÙv20140823_00568_stKsb358@ëǤõ?C/9@€E'ö=¼oX>Šÿ+?½p¤a¾""
EËDìÈJCŒ×A€ño=‹Žiº¬aÙv20140921_00154_stKsb358@ëËA…Ã8y?%7@€EÃ$=äš@ý¤@^¾–‡+
EÄ'\DgäþC&ÉA'½=Í&:º¬aÙv20140921_00156_stKsb358@ëËAŠ´"G?ï@€E¤=º5€@=7ì@ffQ¾œ(ö
E¸DìØ9CŒ !A'0==ßñ´º¬aÙv20150610_00279_stKsb358@ëìë:5±?lÅä@€EªÁö>˜>'pe?×
=a¾—
=
EªˆÍDgû3CŽÌJAøÁ=¥œ¦º¬aÙv20150610_00281_stKsb358@ëìðOß?'"ø@€E©Z==ÄӀ@d@Á?ÚáHa¾ž¸R
E¨I®Dì°sCŽ¶Arn>úuº¬aÙv20150611_00179_stKsb358@ëì"*Ø?~Z@€E¬çR=¦Ð¨º¬aÙv20150611_00181_stKsb358@ëì"«‰†?xUì@€E¬]Í=°wÀ?Ÿç?´záb¾ª~ú
EªÖD찓CŽ/;A~¾‡=¦Qº¬aÙv20150704_00039_stKsb358@ëîÿA-¡?T
•@€E¶Ý\=ŽX"?s¬?å¸b¾²-
E¶@RDg`öCŽÃTA€õ–='dbº¬aÙv20150704_00041_stKsb358@ëîÿD+"'?b/*@€E·…=XP >³Œ‡?¾¸Rb¾~ùÛ
E¶¸Dì–ÉC©ÛA~ãë=¡*캬aÙv20150712_00399_stKsb358@ëðÅäë?<N4@€EŒ,×=ò7ï?;o@33c¾²-
E‹‰ìDgR CŽ,‹A€ý…=Áe'º¬aÙv20150712_00401_stKsb358@ëðȍwø?j˜è@€E‹b=ÜúcAVÍW?Ç®b¾¢Ðå
EŠâ{DìßC•A}^=¬Â"º¬aÙv20150724_00615_stKsb358@ëñ…aØ¢™?y>ë@€E.ì=ƒz¸?»€v?·
=b¾¥ãT
EìDgtJCŒ[¦Aæ=óº¬aÙv20150724_00617_stKsb358@ëñ…e0{ž?rVÊ@€E×=žä?cnó?\a¾šŸ¾
EœöfDì£\C‹£TA€Ú‰=©{6º¬aÙv20150729_00243_stKsb358@ëò!‰aÈÈ?G@€E®sö=Ž± >¡8Å@(õÃc¾ŽÙ
E­¸fDgc×CŽ)üA€3Ô=¡ñ[º¬aÙv20150729_00245_stKsb358@ëò!ŒÌí?b@€E®n
=ք ?}Â@{d¾'ë…
E­áDìŒÕC<ÍA€''=À=º¬aÙv20150730_00627_stKsb358@ëòE²Q{É?g€ä@€E‡Ž="J<?øh?Ó33b¾³33
E‡šöDg~¸CŒ`BA€Ár=˜-Úº¬aÙv20150730_00629_stKsb358@ëòEµ·Ò•?_â@€E†¥¸="•=C¼?™™šd¾£Sø
E…ýHDì°C‹UA€>J=–óº¬aÙv20150810_00449_stKsb358@ëó¢Ó~—¶?ŠJÅ@€Ek=t>ùw?¯\)a¾¢MÓ
Ek[®DgCŒð!A;'>¾º¬aÙv20150810_00451_stKsb358@ëó¢ÖFç?"Xu@€Eka…=¤3¨@eË,?Ç®a¾£Sø
EkÃDì[¾CŒ‹DA±÷=ºòº¬aÙv20150810_00459_stKsb358@ëó¤Šåø?',Þ@€Eq5®=N'0@¦ËM?Æff`¾™™š
Eq)DfÞfCG+AÅF=üí¶º¬aÙv20150810_00461_stKsb358@ëó¤;j?ƒ7=@€Ep=š=|«g@jy‹?¥¸b¾¦ff
EpvDìt¤CŒûÇA~'=£u™º¬aÙv20160718_00435_stKsb358@ìƒ&JÝI?E€…@€E=®Ò?Ûïç@p¤a¾€ƒ
E)Dg}C²A€'Ù=Ãൺ¬aÙv20160718_00437_stKsb358@ìƒ*52½?Hù@€EmÍ='E?Ê·?ê=q`¾™‡
E/qD짦CŽ»¦AKh=ª^4º¬aÙv20160718_00723_stKsb358@ì…ËPü?${ë@€E‡ïá=×^j@H@£×b¾ƒ•
Eˆ2Dg®C5AZ{=Õz溬aÙv20160718_00725_stKsb358@ì…Ïa>? å"@€E‡O=¦aÐ>0lã@®c¾Š=q
E‡qDì¾ C‹Å¢A¹=ïɺ¬aÙv20170331_00568_stKsb358@ì>ŒÄ‹ªï?£tµ@€E˜±×=³qÔº¬aÙv20170331_00570_stKsb358@ì>ŒÈOð-?ºQ@€E˜Ì)=…€º¬aÙv20190825_00125_stKsb358@ì¬!"9°¦?R/š@€E"43=©#Ô?`"?ٙšO¾ŽV
E"DháCvfA€Úd=Ôöº¬aÙv20190825_00127_stKsb358@ì¬!‡s÷É?l·#@€E'ÉÍ='ë >ê9‹?Ã×
L¾¥`B
E'fDìàåCŽ«…A€›=åv

==> anc/pub_raw/L222_83_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2678 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-08-08T17:48:22
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="185">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-03-28T14:52:37">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  185 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-08-08T17:48:22' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	,)=:v20100411_01160_st  Ksb313@ëL0r´(?»i@€Eƒü®=›(                  ÀÀøÀÀ€Àø	,)=:v20100411_01164_st  Ksb313@ëL5Ŕt?%1è@€EƒÈÍ=¤                  ÀÀøÀÀ€Àø	,)=:v20100924_00256_st  Ksb313@ëE[©Ê?Y^@€E–ýR=¹î0                  ÀÀøÀÀ€Àø	,)=:v20100924_00260_st  Ksb313@ëM*…?Zå@€E˜Ã=¼bX                  ÀÀøÀÀ€Àø	,)=:v20110512_00833_st  Ksb313@ë1ˀˆ–g?	Қ@€EÀ3Ã=ˆý                  ÀÀøÀÀ€Àø	,)=:v20110512_00837_st  Ksb313@ë1ˇc·
?‰@€EÁ­Í=‡0ë                  ÀÀøÀÀ€Àø	,)=:v20110513_00639_st  Ksb313@ë1ëzda?k%È@€E"">¤¦                  ÀÀøÀÀ€Àø	,)=:v20110513_00643_st  Ksb313@ë1ë5z
?ʀ@€E"´ö=—ª                   ÀÀøÀÀ€Àø	,)=:v20110514_01178_st  Ksb313@ë2Ôn16?7ØÇ@€E´óf=†=`                  ÀÀøÀÀ€Àø	,)=:v20110514_01182_st  Ksb313@ë2Û<ŒM?<Á@€E¶Šá=‹GÐ                  ÀÀøÀÀ€Àø	,)=:v20110515_01150_st  Ksb313@ë2-Âu?®ë@€E£
×=¶hØ                  ÀÀøÀÀ€Àø	,)=:v20110515_01154_st  Ksb313@ë2-yɛ?-@€E£š=%                   ÀÀøÀÀ€Àø	,)=:v20110910_00111_st  Ksb313@ë@à&ς_?Tg@€EŽðö=x                  ÀÀøÀÀ€Àø	,)=:v20110910_00115_st  Ksb313@ë@à/RI?Y;Ý@€EŽþ=±@3                  ÀÀøÀÀ€Àø	,)=:v20110911_00606_st  Ksb313@ëA5áX ?H·7@€E³
¤=Žÿ`                  ÀÀøÀÀ€Àø	,)=:v20110911_00610_st  Ksb313@ëA<´vj?`ë@€E²ä
=lzh                  ÀÀøÀÀ€Àø	,)=:v20111003_00269_st  Ksb313@ëCÁ¨¤™¨?xj´@€E@q=¦4h                  ÀÀøÀÀ€Àø	,)=:v20111003_00273_st  Ksb313@ëCÁ¯xmû?W£¨@€EŽC=ñî	                  ÀÀøÀÀ€Àø	,)=:v20120528_00373_st  Ksb313@ëa‡reå?Ä	@€E­oR=‡                  ÀÀøÀÀ€Àø	,)=:v20120528_00377_st  Ksb313@ëa‡z~Öö?…ù@€E«ë==Zr(                  ÀÀøÀÀ€Àø	,)=:v20120605_00453_st  Ksb313@ëb†ªb&?=ç@€E€C
=–nÄ                  ÀÀøÀÀ€Àø	,)=:v20120605_00457_st  Ksb313@ëb†±ëŋ?)n4@€E}P{=Š#ˆ                  ÀÀøÀÀ€Àø	,)=:v20120620_00459_st  Ksb313@ëdd{~;?˜4@€E€âH=ž‰€                  ÀÀøÀÀ€Àø	,)=:v20120620_00463_st  Ksb313@ëddƒƒ?¼M&@€E'fR=}>                  ÀÀøÀÀ€Àø	,)=:v20120621_00516_st  Ksb313@ëd…Y˜ù?r¶¨@€Er!×=Á04                  ÀÀøÀÀ€Àø	,)=:v20120621_00520_st  Ksb313@ëd…`sî9?ƒÚ¼@€EsV=šò@                  ÀÀøÀÀ€Àø	,)=:v20120703_00148_st  Ksb313@ëf5Yh§?gú@€E†ŒR>˜•                  ÀÀøÀÀ€Àø	,)=:v20120703_00152_st  Ksb313@ëf<»—Æ?˜@€E†Ã=–¼                  ÀÀøÀÀ€Àø	,)=:v20120704_00731_st  Ksb313@ëf&nò?;sÈ@€E\F==®Šü                  ÀÀøÀÀ€Àø	,)=:v20120704_00735_st  Ksb313@ëf&†«Ö??Ö@€E`7×="A                  ÀÀøÀÀ€Àø	,)=:v20120707_00506_st  Ksb313@ëf"
agú?*"ñ@€Em&)=̕5                  ÀÀøÀÀ€Àø	,)=:v20120707_00510_st  Ksb313@ëf"‹bõ?m…@€Em<Í=¤I\                  ÀÀøÀÀ€Àø	,)=:v20120713_00373_st  Ksb313@ëgAòg{?+‰H@€E‰U×=Ýòô                  ÀÀøÀÀ€Àø	,)=:v20120713_00377_st  Ksb313@ëgAøЫÿ?!`Z@€E‰	ì=šÿ<                  ÀÀøÀÀ€Àø	,)=:v20120715_00172_st  Ksb313@ëga"ï?oÏ@€E"óf=®x                  ÀÀøÀÀ€Àø	,)=:v20120715_00176_st  Ksb313@ëg
˜tÖ?xmû@€E'š3=·Ä                  ÀÀøÀÀ€Àø	,)=:v20120716_00253_st  Ksb313@ëg yÿ¥½?cfZ@€E˜C®=ˆ'                  ÀÀøÀÀ€Àø	,)=:v20120716_00257_st  Ksb313@ëg €G¾[?SÑ@€E—ñ=˜"                  ÀÀøÀÀ€Àø	,)=:v20120717_00045_st  Ksb313@ëg¿öå¥?Q%¢@€E¦ŒÍ=¼/                  ÀÀøÀÀ€Àø	,)=:v20120717_00049_st  Ksb313@ëg¿r?'UH@€E¦u
=ÙU                  ÀÀøÀÀ€Àø	,)=:v20120718_00858_st  Ksb313@ëgæ39é0?6¤@€Eý)=îZ^                  ÀÀøÀÀ€Àø	,)=:v20120718_00862_st  Ksb313@ëgæ?"Z?Œj@€Ež5R=ÿØ                   ÀÀøÀÀ€Àø	,)=:v20120719_00565_st  Ksb313@ëhm,7?_á@€E²‡¸=Ô                  ÀÀøÀÀ€Àø	,)=:v20120719_00569_st  Ksb313@ëhvÁ2:?^·ó@€E´;
=£y                  ÀÀøÀÀ€Àø	,)=:v20120725_00304_st  Ksb313@ëh©ñ–?3X@€EG×=o¢                   ÀÀøÀÀ€Àø	,)=:v20120725_00308_st  Ksb313@ëh°ç3U?<ÈQ@€E¾š=}¼                  ÀÀøÀÀ€Àø	,)=:v20120731_00207_st  Ksb313@ëi€­d?`Šd@€Enœ)=Ã3                  ÀÀøÀÀ€Àø	,)=:v20120731_00211_st  Ksb313@ëi€…pb?8xv@€En	3>äí                  ÀÀøÀÀ€Àø	,)=:v20120801_00898_st  Ksb313@ëi¦‹Hóå?häM@€EI3=íWs                  ÀÀøÀÀ€Àø	,)=:v20120801_00902_st  Ksb313@ëi¦'ä^d?bNÒ@€EJÝ
=£0¨                  ÀÀøÀÀ€Àø	,)=:v20120804_00397_st  Ksb313@ëjéŒv?‰çt@€E"B=…q                  ÀÀøÀÀ€Àø	,)=:v20120804_00401_st  Ksb313@ëjjß?T²­@€E"º==ƒé4                  ÀÀøÀÀ€Àø	,)=:v20120823_00088_st  Ksb313@ël`+r$
?B;Æ@€Ev‰®=ïÍ[                  ÀÀøÀÀ€Àø	,)=:v20120823_00092_st  Ksb313@ël`1øàý?XŠÿ@€EvCÃ>þ·                  ÀÀøÀÀ€Àø	,)=:v20120830_00033_st  Ksb313@ëm?ÐÓ×?.¹"@€E«&q=­p<                  ÀÀøÀÀ€Àø	,)=:v20120830_00037_st  Ksb313@ëm?ÖÂõ3?=®â@€E«·R='¨                  ÀÀøÀÀ€Àø	,)=:v20120905_00279_st  Ksb313@ën¬^"?ƒ@ý@€Ež
ö=f¶1                  ÀÀøÀÀ€Àø	,)=:v20120905_00283_st  Ksb313@ën³¾=¾?|ý¼@€E{Í=Gºx                  ÀÀøÀÀ€Àø	,)=:v20120905_00471_st  Ksb313@ën,Ô¤²?¤üD@€Eœ+=ƒêÐ                  ÀÀøÀÀ€Àø	,)=:v20120905_00475_st  Ksb313@ën3TÑ>?¼¯@€EšbH='öü                  ÀÀøÀÀ€Àø	,)=:v20120907_00372_st  Ksb313@ënB©Çy§?0ˆë@€E­£š=—r¨                  ÀÀøÀÀ€Àø	,)=:v20120907_00376_st  Ksb313@ënB°ɧ?Jv@€E®!3=©x                  ÀÀøÀÀ€Àø	,)=:v20120918_00155_st  Ksb313@ëo ùœy?\º@€E"÷®=dç                  ÀÀøÀÀ€Àø	,)=:v20120918_00159_st  Ksb313@ëo¡	ëÑ ?DëÍ@€E•I…=ª½                  ÀÀøÀÀ€Àø	,)=:v20121002_00092_st  Ksb313@ëq`+–Ç?DJè@€EªO
=¬å,                  ÀÀøÀÀ€Àø	,)=:v20121002_00096_st  Ksb313@ëq`1Y‰‰?@œª@€Eªàš=²ðï                  ÀÀøÀÀ€Àø	,)=:v20130310_00639_st  Ksb313@ë…IÃ&´?s@€Eµ'{='Õ¬                  ÀÀøÀÀ€Àø	,)=:v20130310_00643_st  Ksb313@ë…IɅ…?-ɐ@€E´¹='Œ                  ÀÀøÀÀ€Àø	,)=:v20130314_00291_st  Ksb313@ë…ÉM¨?c¢{@€E "Í=‹P                  ÀÀøÀÀ€Àø	,)=:v20130314_00295_st  Ksb313@ë…ÉS÷ƒ°?'¬Þ@€EŸè==ŽÌ                  ÀÀøÀÀ€Àø	,)=:v20130315_00321_st  Ksb313@ë…é4Áê??Ž8@€E˜Ð>ý¨                  ÀÀøÀÀ€Àø	,)=:v20130315_00325_st  Ksb313@ë…é:G´ ?S\@€E˜òH=ùìU                  ÀÀøÀÀ€Àø	,)=:v20130324_00893_st  Ksb313@ë‡ケK?>X@€E™ž=¹Ð"                  ÀÀøÀÀ€Àø	,)=:v20130324_00897_st  Ksb313@ë‡êG?7c@€Eš"3=©˜<                  ÀÀøÀÀ€Àø	,)=:v20130508_01023_st  Ksb313@댬†‡X¤?'^@€E˜(Í=ˆà                  ÀÀøÀÀ€Àø	,)=:v20130508_01027_st  Ksb313@댬Ž~é?˜õ–@€EšŸ¤=š²                  ÀÀøÀÀ€Àø	,)=:v20130711_00557_st  Ksb313@딤#à¢?œí@€E"g=Í"4                  ÀÀøÀÀ€Àø	,)=:v20130711_00561_st  Ksb313@딤*é(?ü_@€E"$®=ä0—                  ÀÀøÀÀ€Àø	,)=:v20130716_00058_st  Ksb313@ë•>ào&)?G
U@€EՅì=®Õx                  ÀÀøÀÀ€Àø	,)=:v20130716_00062_st  Ksb313@ë•>æøøO?;Óõ@€EÕ)=ˆx                  ÀÀøÀÀ€Àø	,)=:v20130716_01162_st  Ksb313@ë•G•Á©?Rš@€E±í=åÛ³                  ÀÀøÀÀ€Àø	,)=:v20130716_01166_st  Ksb313@ë•G¡ë!Í?']@€E±üf=¹ L                  ÀÀøÀÀ€Àø	,)=:v20130729_00124_st  Ksb313@ë–àâ77z?'³E@€E§{…=Ÿæü                  ÀÀøÀÀ€Àø	,)=:v20130729_00128_st  Ksb313@ë–àéÃ|?=Ǿ@€E§ô3=ášp                  ÀÀøÀÀ€Àø	,)=:v20130731_00516_st  Ksb313@ë—$e$­	?wÔ@€E'G®=…Žd                  ÀÀøÀÀ€Àø	,)=:v20130731_00520_st  Ksb313@ë—$kįG?|&@€E~Ô¸=x¦                  ÀÀøÀÀ€Àø	,)=:v20130801_00875_st  Ksb313@ë—FL??:ªŽ@€EnþR=š¢ð                  ÀÀøÀÀ€Àø	,)=:v20130801_00879_st  Ksb313@ë—FW¦°?:éº@€En‹H=—ä"                  ÀÀøÀÀ€Àø	,)=:v20130802_00489_st  Ksb313@ë—bà"êá?+î±@€Eu}H=Ö`                  ÀÀøÀÀ€Àø	,)=:v20130802_00493_st  Ksb313@ë—b皃y?6|î@€Etiì='=d                  ÀÀøÀÀ€Àø	,)=:v20130810_00110_st  Ksb313@ë˜_ÖuwÑ?TÞ`@€Eď=Úé²                  ÀÀøÀÀ€Àø	,)=:v20130810_00114_st  Ksb313@ë˜_Ý9|#?g$•@€EÁÅ=M,                  ÀÀøÀÀ€Àø	,)=:v20130810_00406_st  Ksb313@ë˜c˜Æá? (@€E¿×=¤Ü¬                  ÀÀøÀÀ€Àø	,)=:v20130810_00410_st  Ksb313@ë˜cþFl?5Rm@€E¬=~—                   ÀÀøÀÀ€Àø	,)=:v20130826_00306_st  Ksb313@ëšbA÷ÁÃ?{hH@€EŠ£ö=o                  ÀÀøÀÀ€Àø	,)=:v20130826_00310_st  Ksb313@ëšbH¦wy?Y3Á@€EŠç…=sÚÙ                  ÀÀøÀÀ€Àø	,)=:v20130918_00013_st  Ksb313@ë?'àzT?'µ@€E­Ôq=ÆÔ                  ÀÀøÀÀ€Àø	,)=:v20130918_00017_st  Ksb313@ë?‰"2Õ?xf@€E¨È
='ðt                  ÀÀøÀÀ€Àø	,)=:v20130919_00114_st  Ksb313@ë`:›¢2?jùY@€E‰é¤=´ü                  ÀÀøÀÀ€Àø	,)=:v20130919_00118_st  Ksb313@ë`A59ž?JX@€E‰š¸=£¡è                  ÀÀøÀÀ€Àø	,)=:v20130920_00066_st  Ksb313@띾…qo?K™@€ElÁ=…­\                  ÀÀøÀÀ€Àø	,)=:v20130920_00070_st  Ksb313@ëÅue2?ò@€En•\=¹I0                  ÀÀøÀÀ€Àø	,)=:v20130921_00206_st  Ksb313@띡RÓ\3?fÓç@€EŠÈ¸=ŒÙ0                  ÀÀøÀÀ€Àø	,)=:v20130921_00210_st  Ksb313@띡YïûP?h».@€E‰û¸="¬|                  ÀÀøÀÀ€Àø	,)=:v20131004_00255_st  Ksb313@ëŸA_&×?OK@€E£f=ˆ>4                  ÀÀøÀÀ€Àø	,)=:v20131004_00259_st  Ksb313@ëŸAemrt?HU,@€E¤zö=ˆÝ                  ÀÀøÀÀ€Àø	,)=:v20131014_00157_st  Ksb313@렀³1ZÁ?Xæ×@€E¶H>ƒ€b                  ÀÀøÀÀ€Àø	,)=:v20131014_00161_st  Ksb313@렀¹ëy
?8/0@€E¶Ûf=•Î\                  ÀÀøÀÀ€Àø	,)=:v20140303_00301_st  Ksb313@ë²
é¾)ò?¯£¬@€E—T3>                  ÀÀøÀÀ€Àø	,)=:v20140303_00305_st  Ksb313@ë²
ðG°ï?œí7@€E˜H=[X                  ÀÀøÀÀ€Àø	,)=:v20140324_00415_st  Ksb313@ë´«æU¯Š?
s8@€E°è{=ž|                  ÀÀøÀÀ€Àø	,)=:v20140324_00419_st  Ksb313@ë´«í)?Òf@€E°QR=¢9è                  ÀÀøÀÀ€Àø	,)=:v20140602_00615_st  Ksb313@ë½cBã?^áZ@€E©‹¤=±[@v20140602_00615_st@þE¢<#×
?Ëý<É»®Á@ñ²-?à	,)=:v20140602_00619_st  Ksb313@ë½c—Nô?i°@€E¨Ù\=[]Àv20140602_00619_stAÔþ<#×
?'Ô`ë¥wÁ@ïSø?à	,)=:v20140617_00398_st  Ksb313@ë¿BrB"?€~9@€Eµ®)=¿Rˆv20140617_00398_stA-<#×
?£RàŸj=(ÁA5??à	,)=:v20140617_00402_st  Ksb313@ë¿BI"?tý@€Eµ²=}j¨v20140617_00402_stA/<#×
?ÏÛ~;ÖÙTÁA
o?à	,)=:v20140618_00973_st  Ksb313@ë¿g‹Ø÷?–È¿@€E°&=_ùYv20140618_00973_stA/<#×
?²f=´yâÁA/?Ð	,)=:v20140618_00977_st  Ksb313@ë¿g'dPâ?'@€E¯ûö=z´¯v20140618_00977_stA×
<#×
?¢|rkØÕÁA×
?Ð	,)=:v20140621_00818_st  Ksb313@ë¿ÆyYÃ@?&Œ»@€Eˆ|Í=ôÎ#v20140621_00818_stASø<#×
?‰rŽ˜ÁASø?Ð	,)=:v20140621_00822_st  Ksb313@ë¿Æ€YK÷?'1g@€E‰Ý
=—tdv20140621_00822_stAñª<#×
?´Á—÷©¤jÁAñª?Ð	,)=:v20140624_00305_st  Ksb313@ëÀ"¿¼ ?3ҙ@€EŒ)="ÊðD_®AŠáHH¾å`	E‹5\D×;;C•&Fv20140624_00305_stA&Ý/<#×
?£RàŸj=(¿€A9X?Ð	,)=:v20140624_00309_st  Ksb313@ëÀ"ůã?9ƒË@€E~íì=vSxv20140624_00309_stA¸<#×
?«?èÑ'7-ÁA¸?Ð	,)=:v20140624_00809_st  Ksb313@ëÀ(p|´?)`÷@€Ešá=äb=CªÒ×B\c¾/	E€{DÖúòC–,îv20140624_00809_stAÈ´<#×
?‰rŽ˜ÁAÈ´?Ð	,)=:v20140624_00813_st  Ksb313@ëÀ(w…5?"l@€Ež×=i`v20140624_00813_stA$Ý<#×
?³Ù-©'wÁA$Ý?Ð	,)=:v20140624_00857_st  Ksb313@ëÀ(óP‹?7K'@€E"ûH=¾'lBŒ²B5zád¾£×
	E§ðÍD×VC–;dv20140624_00857_stAñª<#×
?¥µn-ŸÁAñª?Ð	,)=:v20140624_00861_st  Ksb313@ëÀ(ú>TÏ?4sb@€E••×=›—Lv20140624_00861_stAÀƒ<#×
?¢|rkØÕÁAÀƒ?Ð	,)=:v20140629_00816_st  Ksb313@ëÀÆB‡Ï?D€7@€E‹ŒR='r¼v20140629_00816_stA´9<#×
?üÍôBÁA´9?Ð	,)=:v20140629_00820_st  Ksb313@ëÀÆIÔü?EY¡@€E‹×=WÝv20140629_00820_stAĜ<#×
?‰rŽ˜ÁAĜ?Ð	,)=:v20140701_00127_st  Ksb313@ëÀÿÀê@{?(4þ@€EªÏH=¨½lv20140701_00127_stAl‹<#×
?¢|rkØÕÁAl‹?Ð	,)=:v20140701_00131_st  Ksb313@ëÀÿÇUÚR?!_@€E¬ƒ®=ŽEøv20140701_00131_stA=q<#×
?º§<û÷>]ÁA=q?Ð	,)=:v20140705_00455_st  Ksb313@ëÁ"3Ó ú?֐"@€EXZ==z‡(B%~Î?}p¤Q¾ÊÀƒ
EfÜöD8¯;C'`bv20140705_00455_stA×
<#×
?¢|rkØÕÁA×
?Ð	,)=:v20140712_00325_st  Ksb313@ëÂbRN¯?՗@€Ež×=«¥v20140712_00325_stA‡<#×
?².Ôüj¤ÁA‡?Ð	,)=:v20140712_00329_st  Ksb313@ëÂbX¬3Ð?¿+@€EŸ‹3=‹B$v20140712_00329_stA`B<#×
?«?èÑ'7-ÁA`B?Ð	,)=:v20140815_00378_st  Ksb313@ëÆ£rz¦?QՉ@€E…=]×áv20140815_00378_stA÷Ï<#×
?«?èÑ'7-ÁA÷Ï?Ð	,)=:v20140815_00382_st  Ksb313@ëÆ£yº?Q¥d@€ErR=ÞÄv20140815_00382_stA6¬<#×
?ç9×ü–ñ?€Àø	,)=:v20140919_00140_st  Ksb313@ëËóôì?f@€E•'=@Äv20140919_00140_stA<#×
?³6;	…ìîÁA?Ð	,)=:v20140919_00144_st  Ksb313@ëËüƒ>?Ž¼¨@€E"¢=‰M$v20140919_00144_stAG®<#×
?²íKû@üÁAG®?Ð	,)=:v20140920_00157_st  Ksb313@ëË!uËË?Eä
@€E¨Ï=›gôC3,ýAõ…P¾œ(ö	E··D×éC–Oßv20140920_00157_stAçm<#×
?À‰D®ù©§ÁAçm?Ð	,)=:v20140920_00161_st  Ksb313@ëË!,–?V+)@€E¨÷)=º¨v20140920_00161_stAí'<#×
?À‰D®ù©§ÁAí'?Ð	,)=:v20150330_00828_st  Ksb313@ëãΣ¬m?8@€E¨¿R=¬Ø;;§ª?¨õÃf¾å`	E¨d{D×\œC"q'AL½<^wÒ                  ÀÀøÀÀ€AL½?‹Îú@	,)=:v20150330_00832_st  Ksb313@ëãØUQ@?'
Ž@€E¨…=U?¤
(?°£×d¾¨r°
E©·ìD98sC'_AL™P<x"p                  ÀÀøÀÀ€AL™P?Ž	,)=:v20150509_00450_st  Ksb313@ë謳\Ž?¥>J@€E¯b)=#ì>Å:r>ð£×c¾/	E®	ÃD×a¢C"ÀÅA[W—=z                  ÀÀøÀÀ€A[W—?£Ï@À	,)=:v20150509_00454_st  Ksb313@ëè·dþ?©'ü@€E¯¶=‰kŒ=‹Ö…?ë…a¾©xÕ
E®Ø{D96úC'ˆRA[==)r                  ÀÀøÀÀ€A[=?¥"î@	,)=:v20150522_00594_st  Ksb313@ëé¤
ó£{?K¼@€E¸A
=µòx?7$?+…f¾‹Æ¨	E·fD×[;C"ÈsA_k(<˜¥                  ÀÀøÀÀ€A_k(?" @	,)=:v20150522_00598_st  Ksb313@ëé¤<ã`?Ex¢@€E·v×=ŠT?ågi?Tzáb¾šŸ¾
E¶øRD9PåC'¬)A_À<«¦°                  ÀÀøÀÀ€A_À?•tÖ	,)=:v20150704_00184_st  Ksb313@ëïM}¡Á?"ê@€EŽ=BÊ??ÑSK?¥¸b¾¹Û#	ExáD×2FC"ö%Aký="9                  ÀÀøÀÀ€Aký?²‡1 	,)=:v20150704_00188_st  Ksb313@ëïSñŸ?žŒ?@€EŽcR=Œx$>ÂTp?G®b¾²-
E•\D8¹hC'ô{AkF =‹¦z                  ÀÀøÀÀ€AkF ?±tÏ@	,)=:v20150722_00901_st  Ksb313@ëñH@ÿÄÇ?3í@€EËf=…"">¥%ž?aG®c¾½ó¶	E'RD×¤C–NApDw=E,                  ÀÀøÀÀ€ApDw?¨¢¥€	,)=:v20150722_00905_st  Ksb313@ëñHGNˆ?Š|­@€ElR=…N=®'Û?k…T¾¥`B
EsHD8ÀƒC">VApÂ,=<?u                  ÀÀøÀÀ€ApÂ,?§‡î 	,)=:v20150729_00601_st  Ksb313@ëò'>Áï?3€0@€E¡¢¤='¬@oL?W
=d¾{çm	E¢DDÖéËC•yüAp"Û<É;-                  ÀÀøÀÀ€Ap"Û?™'e 	,)=:v20150729_00605_st  Ksb313@ëò'Dø¸8?)Ép@€E¢ó)=‡¿ì>ƒb?aG®b¾ˆ1'
E¢K3D8wžC"¬îApØf<Åu                  ÀÀøÀÀ€ApØf?˜¢. 	,)=:v20150730_00097_st  Ksb313@ëò?¹«š?~ã"@€E­2®=‰)¼;˜2?…¸d¾¡ÊÁ	E¬ÃD×øC"¿\Aq:¶=ˆœ                  ÀÀøÀÀ€Aq:¶?¢Q€	,)=:v20150730_00101_st  Ksb313@ëò?¿nD×?tNé@€E­=="úP?Ç8?@a¾¢MÓ
E¬±\D8èåC'ÎAs\<ô_                  ÀÀøÀÀ€As\?ž‹ñ 	,)=:v20150812_00338_st  Ksb313@ëóáÌf•¶?™ÿ@€Ed¬á=Z¯1>19?Y™šb¾¢Ðå	EfmqDפC•:^Au:=‡"                  ÀÀøÀÀ€Au:?°äX@	,)=:v20150812_00342_st  Ksb313@ëóáÓL}Ý?¹]@€Ec$=²7ð?IêÙ?E¸c¾´9X
Ed.=D8×mC'ÆÉAtN=ëÖß                  ÀÀøÀÀ€AtN?½zÛà	,)=:v20160706_00013_st  Ksb313@ìÿrêh?-*@€EŠË\=s2É                  ÀÀøÀÀ€Àø	,)=:v20160706_00017_st  Ksb313@ìÿyx?uM+@€E‹==|                   ÀÀøÀÀ€Àø	,)=:v20170617_00445_st  Ksb313@ìHCaÈ?A)@€E£¾ö=¼¸                  ÀÀøÀÀ€Àø	,)=:v20170617_00449_st  Ksb313@ìHCf¾t?K³B@€E§I=¶°                  ÀÀøÀÀ€Àø	,)=:v20170623_01153_st  Ksb313@ìI	·*‰A?±v=@€E°¸á=ª¼                  ÀÀøÀÀ€Àø	,)=:v20170623_01157_st  Ksb313@ìI	¼ëÓ?®@€E°©=Œñ
                  ÀÀøÀÀ€Àø	,)=:v20180513_00661_st  Ksb313@ìqŠÐtT?FÔ?@€E¨¿…=ƒž¸                  ÀÀøÀÀ€Àø	,)=:v20180513_00665_st  Ksb313@ìqŠÖ¾X?N;Ÿ@€E¨f¤==ÎÀ                  ÀÀøÀÀ€Àø	,)=:v20180524_01285_st  Ksb313@ìrêVQü?%š@€E®cq=šcŒ                  ÀÀøÀÀ€Àø	,)=:v20180524_01289_st  Ksb313@ìrê\ö¶*?+ÝË@€E¯ï×=‹\                  ÀÀøÀÀ€Àø	,)=:v20180524_01333_st  Ksb313@ìrêµèúÖ?'o@€E°§
=•h                  ÀÀøÀÀ€Àø	,)=:v20180524_01337_st  Ksb313@ìrê¼1N'? d@€E²N=~þÇ                  ÀÀøÀÀ€Àø	,)=:v20180725_00121_st  Ksb313@ìz¡]4¹?$ÚF@€E£*R=þAH                  ÀÀøÀÀ€Àø	,)=:v20180725_00125_st  Ksb313@ìz¡¡&V?¬ê@€EŸö=ßNß                  ÀÀøÀÀ€Àø	,)=:v20180807_00184_st  Ksb313@ì|@|Ãzi?4«ò@€EŒt¸>™Ó                  ÀÀøÀÀ€Àø	,)=:v20180807_00188_st  Ksb313@ì|@'íOú?'²š@€EŒU…>,W¢                  ÀÀøÀÀ€Àø	,)=:v20180812_00541_st  Ksb313@ì|ã
@Ë¢?…»f@€E…î…=Î	                  ÀÀøÀÀ€Àø	,)=:v20180812_00545_st  Ksb313@ì|ãš'?h@€E†ì=]-?                  ÀÀøÀÀ€Àø	,)=:v20180815_00217_st  Ksb313@ì}AJŸ?£@€E‹š="Õ|                  ÀÀøÀÀ€Àø	,)=:v20180815_00221_st  Ksb313@ì}AvøÛ?^@€EŠ.==Û_                  ÀÀøÀÀ€Àø	,)=:v20180817_00184_st  Ksb313@ì}ƒ
Áyˆ?þO@€E–äÍ=¥iÌ                  ÀÀøÀÀ€Àø	,)=:v20180817_00188_st  Ksb313@ì}ƒMU?ˆ|@€E–DR=ž¥Ì                  ÀÀøÀÀ€Àø	,)=:v20180822_00060_st  Ksb313@ì~ K­È¦?*Nþ@€E'r¤=Õ9Í                  ÀÀøÀÀ€Àø	,)=:v20180822_00064_st  Ksb313@ì~ Y0X
?5nÏ@€E¯…=§#ó                  ÀÀøÀÀ€Àø	,)=:v20180830_00256_st  Ksb313@ì"!D‡?n|\@€E†9=nÀè                  ÀÀøÀÀ€Àø	,)=:v20180830_00260_st  Ksb313@ì"'—XÍ?]ÊÉ@€E†Z
=]ðà                  ÀÀøÀÀ€Àø	,)=:v20180901_00505_st  Ksb313@ìcTìP¡?‹`¶@€EUÍ®=¼úh                  ÀÀøÀÀ€Àø	,)=:v20180901_00509_st  Ksb313@ìcZçý«?€ù@€EUHR="H                  ÀÀøÀÀ€Àø	,)=:v20190806_00883_st  Ksb313@ì©Æ]ŸGÙ?CÚ´@€E'Ž\=ÿ‹D                  ÀÀøÀÀ€Àø	,)=:v20190806_00887_st  Ksb313@ì©Æo¹¼$?2?@€E¹f>ݚ                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_84_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  198 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ï ;ãiv20100517_00618_stKsb343@ëÈða´?XË@€EbºR=⥊>¦ÊY@'\`¾'n˜Eg¦fD)̼D‰WDA0é<ºh
ï ;ãiv20100517_00622_stKsb343@ëÈöu}0?]i"@€EaÉH=¾¦!?˜dk@jáHh¾œ¬Eh RDΊÙDŠÅyA11<¦{ï ;ãiv20100802_00406_stKsb343@ëdP^QÅ?9o$@€Ee¬)=‡Ú\=˜}@K…a¾q©üEgtD*/+DˆäîA0†<!Yï ;ãiv20100802_00410_stKsb343@ëdWÞ'?9ÿ|@€Ecá…=¤H<›‰†@–{h¾ˆ´9Eg4¤D΢DŠõyA0
<‹ ï ;ãiv20100825_00342_stKsb343@ëCõñ
?#®¬@€EŠÖö="%0ï ;ãiv20100825_00346_stKsb343@ëCý@W´?)3ë@€EŠ§=º6P=^}Õ@˜Qìi¾ß;EŽDÌ~FDˆmyA/Ò<¯«uï ;ãiv20110813_00387_stKsb343@ë=e2*"Ô?à@€EœàH=¼¬Ì>F<×?ã×
_¾…¸E›•D%¾fD†üAH(Ô<6«ï ;ãiv20110813_00391_stKsb343@ë=e8eý`?ºz@€Eœž=Ï´ñ?9?ÌÌÍh¾ž¸RE²ìDÌ»¾DˆÂfAHVr<lMoï ;ãiv20110830_00387_stKsb343@ë?'"Q?(|}@€E¡ŒR=Šøœ>)¹?·
=^¾ž¸RE¤D%ô¬D‡oAK¯»<†;eï ;ãiv20110830_00391_stKsb343@ë?'™"åP?7oB@€E¡Ø×=£kœ?ª?å¸h¾£×
E£âD̬9DˆÅAKË®<››çï ;ãiv20110910_00189_stKsb343@ë@àÔØ´â?G®º@€EŠt=˜zä?ýd?}p¤`¾"ýôE‹°ÍD-¼jDƒ@¼AKï<^¦ìï ;ãiv20110910_00193_stKsb343@ë@àەþ?D€•@€E‹ûH=Çbü?b'Š?\j¾›¥ãEŒoqDГD…:áAK·Ò<Œî±ï ;ãiv20110921_00167_stKsb343@ëB@‹Œ
?3~"@€E›â
=°@?<ær?Ÿ^¾bNEß…D%áD‡ÍAL<®á¶ï ;ãiv20110921_00171_stKsb343@ëB@'Þ¬?"¤@€Eœ×=«0h>E:*?Ã×
j¾¥`BEžCDÌÌbDˆÁAKº³<§¼ìï ;ãiv20110922_00195_stKsb343@ëB`µsI¤?Lâù@€EÇuì=ÝDÂ=ˆ6w?Y™ša¾'hsEÇ××D-¼DƒKÇAKòX<QºÁï ;ãiv20110922_00199_stKsb343@ëB`¼VÚ?Ehg@€EÈÁÍ=¨‡"=µÖý? j¾Ÿ;dEÉ@=DÐH¼D…¼AKµ<u†ï ;ãiv20110923_00103_stKsb343@ëBÕì[3?3è@€E±Ï3>ò>5p?Ýp¤a¾†$ÝE³{D-HÅDƒkžAKàÄ<šú'ï ;ãiv20110923_00107_stKsb343@ëBÜwŸÊ?#¨Q@€E±ü>&v>Djô?Ê=qj¾«E´>{DÐbòD…qAKøm<d}`ï ;ãiv20111008_00241_stKsb343@ëD_åòèë?Yo@€E–P==¹èÄ?Œ¥q?G®`¾ŒIºE–ÿ3D-C¶DƒGßAL…c<uöï ;ãiv20111008_00245_stKsb343@ëD_ì¡Ä5?b²œ@€E–Š{=Î:ð?ˆ?\(öj¾®{E—0DÐgøD…ALp:< êÅï ;ãiv20120316_00358_stKsb343@ëXi-½r?‡@€E¤{=™S?V¦E?«…a¾—PE¤t¤D%bD‡õÛAP÷p<—úúï ;ãiv20120316_00362_stKsb343@ëXi3:ʬ?Ã@€E¤Ûf=µ,È>•?m?Æffj¾ª~úE¤»…DÌÿDˆ°ÅAQZ<¡iï ;ãiv20120320_00300_stKsb343@ëXèár™?õ%@€E›ÿf=§1¨@éj?¾¸Ra¾"záE›ÖD%UãD‡ódAP`x<Šd"ï ;ãiv20120320_00304_stKsb343@ëXèçÍôë?%¤¹@€Eœ1=ž4?‡¹?áG®j¾±&éEœ&ÍDÌòDˆ¶^APDí<Ÿýï ;ãiv20120607_00724_stKsb343@ëbȗñ.?>7_@€Ep+®=zâH>p(è?záa¾–EpÊáD-8"Dƒš^ANÔñ<:skï ;ãiv20120607_00728_stKsb343@ëbȟf¨?i¹¦@€Eošf=§ËÌ>Þ|+?G®k¾—PEmÌÍDÐwLD…\åAO`<†m°ï ;ãiv20120609_00196_stKsb343@ëcn4(?1@€EwÇ=´°@6™l?™™š`¾‡+Ez'3D,¹HD"îANz×<‡ïaï ;ãiv20120609_00200_stKsb343@ëcuXÒT?&"@€Eu˜Í=™[o?ÈÂF?Î{k¾£SøEwd{DАåD"ÙËAN¶—<‡ï ;ãiv20120612_00509_stKsb343@ëcf(îEî?bFŒ@€Emà¸=i ¨>©ãö?(õÃ^¾ A‰Ep"ÍD.ËDƒ9AN:#<'†ï ;ãiv20120612_00513_stKsb343@ëcf1t—,?Jíª@€Ep–ö=Šà(=õ¿:?^¸Rj¾°£×Eq/
DмRD…Ñ¢AN€{<Qï ;ãiv20120620_00969_stKsb343@ëdi*V€??‰ä@€Eoœö=™},>;+Á?\)a¾±©üEr{D,ÚDƒlsAN	z<¬G‰ï ;ãiv20120620_00973_stKsb343@ëdi1ƒ/Ë?Š€0@€En=×="r%?Í0»?G®h¾¤ZEpìDЈbD….FAN~<Ñ,Wï ;ãiv20120622_00468_stKsb343@ëd¥…ê?¤?½²@€E"Âì=œ)ø?Œô-?ÚáH_¾¤ZE"+HD-GÏDƒ¨)AM¤ô<¢n.ï ;ãiv20120622_00472_stKsb343@ëd¥Ž9?8¹c@€E'n¤>þ¿@?Þµ@¸j¾›¥ãEº¤DЂ‡D…\ÍAN#<¤–ï ;ãiv20120627_00189_stKsb343@ëeC­?N¾@€Ež:R=Õ\±@!œ}?†ffK¾¡G®EŸÁšD1X¤D]TZAN"<óNï ;ãiv20120627_00193_stKsb343@ëeCÊÌÂ?OûÁ@€EŸ!R=ºTd? ê?Ž{j¾½ó¶E ®{DÐï…DY4ÝAMÞ<^=ï ;ãiv20120703_00418_stKsb343@ëf£bQ?>ê&@€EkÆÍ=¸ºP<¬Á?}p¤`¾ž¸REl
D-<Dƒº%ALé5<Y+Áï ;ãiv20120703_00422_stKsb343@ëf«¥ÅÍ?CÍí@€Ej¨='H¨>"¼s?Æffh¾©xÕEmUšDА¤D…:FALäè<w¬Ðï ;ãiv20120705_00189_stKsb343@ëf?â"}?V÷@€Eƒ.ö=È:"==TX?'\`¾˜"uEƒí3D-${Dƒì{ALÜÇ<žªï ;ãiv20120705_00193_stKsb343@ëf?èÓú?H¨F@€Eƒ¯3=ÓïÉ>—Ï{?¨õÃl¾¸ÔþE…àDн¢D"õXALù"<…i²ï ;ãiv20120707_00175_stKsb343@ëf€
'hô? Œr@€E7H=¦0@@ëô@0£×]¾®{E"ZD,ãçDƒõãAO‰=ÆNï ;ãiv20120707_00179_stKsb343@ëf€
´I?iV@€EÖ{=µœ?	a?Ê=qj¾³¶FE"`=DН²D"ФALãµ<X,tï ;ãiv20120711_00106_stKsb343@ëgßÕŸ?,Â@€Eƒ>®=–X@9ʁ?ÁG®_¾"÷ÏEƒZ{D,wðDƒöoALÇÆ<ƒ+Dï ;ãiv20120711_00110_stKsb343@ëgèz"?HÈ@€Eƒþ¸>Ô¥=Ýñ?—
=i¾®{E…ÛHDÐgDD"§dAMi›<hfï ;ãiv20120712_00130_stKsb343@ëg$i皃?¸!4@€E€
=n¹?0[W>Ü(öS¾Ç®E-ÃD,s–Dƒ»ðAM^=N¹úï ;ãiv20120712_00134_stKsb343@ëg$rƒ:]?®»'@€E€A3=—'¼=ï>Å?\j¾±©üE5HDÐkD"Þ°ALôH<ÊÞ±ï ;ãiv20120713_00451_stKsb343@ëgB˜ÚŒ?4%Ó@€E‰ƒ>({g?—"C?'ë…_¾'ñªE‰¦D,ü¼DƒØZALý<GÖï ;ãiv20120713_00455_stKsb343@ëgBŸtڝ?2ÛÈ@€E‰ó…>@Kš>@mª?ÁG®k¾ŽÙEŠ»×DÐtBD"òéAMv<hóÏï ;ãiv20120714_00269_stKsb343@ëg`Ð>×V? Àö@€E•¼R=Ê'È< °z?ë…P¾›"ÑE–qD,ùXD"åAMdµ=/€ï ;ãiv20120714_00273_stKsb343@ëg`֓Z:?¨@€E–%ö=·èp?ÎY?
=j¾ A‰E–a×DЏ®D"Ê=AMl<®´Vï ;ãiv20120715_00346_stKsb343@ëg'aý?AE°@€EbK®=š×t>ßzm?‹…`¾˜bEb!šD,Ð1DƒÔ‹AMÔ<`4ï ;ãiv20120715_00350_stKsb343@ëg'gŽTA?Gíé@€EaøR=×:>˜Ã?ˆõÃg¾¥`BEe:áDÐtÝD"×çAM›<W©‰ï ;ãiv20120716_00427_stKsb343@ëg¡Î¤'è?š€L@€E"rf=‡D=Ò]?®]¾ ÄœE"úRD,ØsDƒè¤AN<Û¦ï ;ãiv20120716_00431_stKsb343@ëg¡ÕP?Úÿ@€E"a)=©6$<&c[?.{h¾¤Ý/E•Q3DÐbÉD"Ñ¢AMÇx<¥¶ï ;ãiv20120717_00363_stKsb343@ëgÁZ£o[?'#v@€E˜ì=õ*i@ÓPr?¬ÌÍ]¾'ñªE™™…D,êNDƒó
AO`ø<uÃEï ;ãiv20120717_00367_stKsb343@ëgÁa5¤ý?6M@€E˜û==¨Þ$=3]°?Ñë…g¾¥ãTE›4fDÐq?D"جAMì)<{<ï ;ãiv20120717_00867_stKsb343@ëgÅ{0øÆ?)sÈ@€E"=ž®l>Äds?ê=q`¾"záE'y3D-Dƒ˜1ANW<rìÒï ;ãiv20120717_00871_stKsb343@ëgŁâ®6?#6¨@€E"A\='ç==®³@!ë…i¾° ÅE"fDÐayD…ANn`<© ï ;ãiv20120718_00336_stKsb343@ëgá×àÁ÷?Kåƒ@€E¸"Í>Ke>¿¦¢?Ï\)a¾˜"uE¸ºD,9HDƒŸ¦AN%Æ<˜w™ï ;ãiv20120718_00340_stKsb343@ëgáޏlð?H[E@€E·eö>RŸÏ>ˆ~?Î{k¾¡G®E¹ì)DЊÑD"åyANB4<bZLï ;ãiv20120720_00541_stKsb343@ëh'bT´?Wp @€Eì=—ÝÌ>'n?Tzá`¾¥ãTEŒD,ó…Dƒ{#ANG|<–0ï ;ãiv20120720_00545_stKsb343@ëh'
ÌÁå?m1I@€E'VH=«J¸?`ÍÆ?p£×h¾ A‰EÍ×DÐFÉD… JAN‡<Q5rï ;ãiv20120723_00122_stKsb343@ëh€!©2"?,­O@€E•Ä=ցs?Ô^î@{_¾'ë…E•öfD,¬jDƒûuANµ<Ïï ;ãiv20120723_00126_stKsb343@ëh€(9*?#´@€E•é3=µ•4?Ý»´?àj¾­VE˜ÐRDÐwÏD"²VAN¬â<›í7ï ;ãiv20120724_00411_stKsb343@ëh¤uò˜?ß@€EŠÄì=œx;>dõ?ØQì`¾'\EŠ öD-çDƒ'AN%<€Æøï ;ãiv20120724_00415_stKsb343@ëh¤|†©'?ò.@€E‹T="2P?•sÖ@ffh¾¤ZEŒfDÐ`‹D…òANžÙ<ž*ï ;ãiv20120725_00106_stKsb343@ëhÀ·E"?Ι¤@€E•§H>(">ï÷l?—
=^¾›"ÑE•í\D,"oD"çANzÚ=ÀÆï ;ãiv20120725_00110_stKsb343@ëhÀ¾ŠÕ1?Ƌ@€E•ÿ×>);Ø=(ݏ?˜Qìh¾‰7E–"áDÐ9hD"i7AN<ÜBØï ;ãiv20120805_00381_stKsb343@ëj"oړŠ?.vF@€EB®=ƒÉ>eFv?—
=_¾"t¼EŒ¸öD,¿žDƒºúAO"Ñ<ˆtï ;ãiv20120805_00385_stKsb343@ëj"v'2 ?6"#@€Eg¤=qé‡?æË ?uj¾œ(öEŽ×DÐd‹D"òAO¾[<#Ȑï ;ãiv20120805_00542_stKsb343@ëj%(›*?‹y@€E'F¸>*pc?8y4?5`¾™™šE'šD,û3Dƒ"ZAOÿ<þ-'ï ;ãiv20120805_00546_stKsb343@ëj%Ž`€?ƒ°@€E'á>9¯>1Ž?(õÃi¾¦ffE'¤DÐpRD…ãAOŸX<²°Àï ;ãiv20120806_00217_stKsb343@ëjEJÇÝ?o‰¼@€E}Øf=yÚH?å(`?.{`¾–‡+Ey£®D,¿\DƒŒbAOËñ<åÈ6ï ;ãiv20120806_00221_stKsb343@ëjEP"!?€UÃ@€EwÒ=fù >š&?5k¾¡G®Ev‡\DÐRÙD"é/AOÑÑ<µq÷ï ;ãiv20120807_00241_stKsb343@ëjc	m¢?ŠÚ-@€E'ö=Æ\>.Âñ?™™š`¾—
=E€èöD,ÒDƒµqAOR<°œï ;ãiv20120807_00245_stKsb343@ëjcÅÀi?r×.@€E'xR=ﷄ=â8ë?p¤j¾›"ÑE€°áDÐcžD"ó×AO†<‡â¥ï ;ãiv20120808_00117_stKsb343@ëj'k âä?Ju
@€E›Í=Ú2Y=ƇF@Y™š`¾‡+E˜Õ×D-úDƒ«žAOƒa<Ï>+ï ;ãiv20120808_00121_stKsb343@ëj'rz
Þ?<0@€E›R=¢¤?n›@hQìh¾£×
Ešz¸DÐfD…-AO¡C<¸dfï ;ãiv20120811_00576_stKsb343@ëjåΛ¤6?rFh@€E•­f=mJÈ?œ,³?!G®`¾¢MÓE"½…D,ãçDƒ‰šAOâW<žï ;ãiv20120811_00580_stKsb343@ëjåÔç
?p…–@€E–E)=zÒ ?'Œ½?fffi¾­VE•³HDÐBND…AP4Ì<¥ëëï ;ãiv20120818_00261_stKsb343@ëkÁZƒäÑ?WÁ @€E€¼¸>r?,'r?Tzáa¾Ÿ¾wE~ÂfD,JÁDƒÝ‰APUš<^Yæï ;ãiv20120818_00265_stKsb343@ëkÁa˜Kf?Ks0@€E€á=»¬³>KüÇ?—
=k¾§l‹E'DÐUšD"•7AP0<]-9ï ;ãiv20120818_00405_stKsb343@ëkƒ·dÜ?^¤@€E€*\=|–á=ŒÝÁ?J=q`¾§ïžE}nD,±HDƒ´"AP7Þ<ƒ·"ï ;ãiv20120818_00409_stKsb343@ëk‰î€Ò?T6ö@€E~ò¤=2 ?"?˜Qìi¾­VE~&áDÐ\JD"æAP'H<Œù¥ï ;ãiv20120901_00091_stKsb343@ëm­C9ç?9î@€E·"Í=ª?‡âð?ž¸R^¾/E·Ö=D,ÐbDƒÆAỎ<€ÂEï ;ãiv20120901_00095_stKsb343@ëm´TE}?EO³@€E¹Í=µ'¨>¯]Ô?¥¸j¾¾ùÛEº'3DÐaD…4AOœÄ<¨Œï ;ãiv20120901_00379_stKsb343@ëm'9
¹?!…@€E±·\=ŽÜä<€P3?ÌÌÍ`¾‹C–E±%…D,ïDƒ™üAOS<¤¾¶ï ;ãiv20120901_00383_stKsb343@ëm'hêO?!Á@€E±êá= &?¤±ï@Ek¾¹Û#E´ìDИjD"ò¨AOÐÉ<Ù(.ï ;ãiv20120902_00111_stKsb343@ëm —F]‡?Vç@€E¤ã=‡¼ï ;ãiv20120902_00115_stKsb343@ëm žKÓ?O/V@€E¤Íš=ySÐ@Kýe?G®i¾œ¬E¥7ÃDÐfD…jAOüò<•µï ;ãiv20120902_00453_stKsb343@ëm£Ÿi'%?:«¸@€E¦×\='ì?ðÅ?¸R`¾˜bE§	3D,ªNDƒŽoAOÖß<šl½ï ;ãiv20120902_00457_stKsb343@ëm£¥ßrÂ?0ï4@€E¦?)=ʱ?ݺ?xQìk¾"záE¥ñHDÐ~VD"úwAO҅<N³×ï ;ãiv20120913_00244_stKsb343@ëo!SFú?ü±@€E²Ÿš=>v½m?Æff`¾‰º^E´G…D,ÙDƒ¡ºAP$7<²3uï ;ãiv20120913_00248_stKsb343@ëo'ê?îš@€E³
=žØ>HÓÈ?Ñë…k¾œ¬E²3DЀ!D…sAPw<˜*[ï ;ãiv20120914_00202_stKsb343@ëo"éÂü¿?lÏ@€EÁmf=Ÿª =¾:|?=p¤`¾›"ÑEÀܸD,ÉyDƒ¨îAOÐÜ<Yùï ;ãiv20120914_00206_stKsb343@ëo"ð8_?u	z@€EÁ$\=wî?›ƒ?@h¾"÷ÏEÀOqDÐZÁD…AP!»<›°Éï ;ãiv20120927_00111_stKsb343@ëpÀ$ðª£?xñê@€E–ö3=˜²P@ïá?5`¾™‡E•ù×D,ßLDƒyAO‡£<ÇA‡ï ;ãiv20120927_00115_stKsb343@ëpÀ+{n`?'ã@€E•3="Q4;''?&ffj¾ª~úE•8)DÐlRD…žAOŠã<¦Ï¦ï ;ãiv20130713_00175_stKsb343@ë"ßî·óø?Ik@€Eœ,×=Ç{"=nÎÉ?Ôzá`¾šŸ¾EžwHD,‹#D"
ATO<·¤Wï ;ãiv20130713_00179_stKsb343@ë"ßõƑ?¤
@€Eƒ\=¾X@ŸÇ@{h¾ÀE¢œDÐSD…'úAT:½<ëÈï ;ãiv20130715_00627_stKsb343@ë•$žž%Å?Úm@€E¬½{=Œx$?=u?·
=a¾š¬E«Ó
D,yÛDƒÈþATŠý<"Jqï ;ãiv20130715_00631_stKsb343@ë•$¥ É?&;ñ@€E®==‹˜?X}?×
=h¾œ(öE¯8)DÐGLD…:ÉAT`<¬›—ï ;ãiv20130716_01144_stKsb343@ë•GsóÓ?yÌ@€E².¸=›Ø´@,†b?¹™š`¾Š=qE±:RD,§DƒXATBž<²Kqï ;ãiv20130716_01148_stKsb343@ë•GytY?èÉ@€E±ã¸=¾Ô0?ùs…?Þ¸Rj¾¢ÐåE´•
DÐeD"ô‹ATL,<˜Ÿ{ï ;ãiv20130723_00432_stKsb343@ë–&'æ2?ҚŽ@€E|oq=ŽZ˜?09?_¾° ÅE|3D,°ÕDƒ•XATX=a‰ùï ;ãiv20130723_00436_stKsb343@ë–&.~îs?‹ö@@€E}š=•‹Ü>€"r?ÌÍi¾¬‹DE~ˆ{DÐTöD"òòAT´ª<Ç*lï ;ãiv20130728_00224_stKsb343@ë–ÀÑ]öU?^@€E­
{=™Ù0>œC@áHa¾›"ÑE®`fD,|ZDƒò%AT!<ßâZï ;ãiv20130728_00228_stKsb343@ë–À×՟.?+H‹@€E®q=°/ˆ>ÄFü?Î{l¾¤ZE±k
DÐQãD…X{AT3<~?ï ;ãiv20130801_00857_stKsb343@ë—F)+¢Æ?W "@€En–=='õø?àËØ?8Qì`¾ ÄœEoäöD,•PDƒx¼AT<Ã<Š¡!ï ;ãiv20130801_00861_stKsb343@ë—F/e(#?Qν@€En
=aéÉ?…âÕ?333i¾¨r°Eoƒ3DÐtBD…úATV*<üï ;ãiv20130808_00096_stKsb343@똟™xb?&s@€E¨"×=̕"@Åý?‹…`¾'n˜E¨Ñ3D,VFDƒüAS¿<¢xï ;ãiv20130808_00100_stKsb343@똦"ɯ?uî@€E§'=È®"?\"¯?˜Qìj¾¤Ý/EªšDÐCTD…fASov<:ãï ;ãiv20130808_00396_stKsb343@ë˜"·|™?m\e@€E‹Þ{>	ÛY?ŒËå?†ff^¾Ç®EŒ^¸D,!Dƒ·ÏASCn<›R:ï ;ãiv20130808_00400_stKsb343@ë˜"¾I!?cñ_@€E‹ºÃ=×a?µb‰?¥¸g¾Â\EŒ@öDÐQÓD…57ASܖ<… ï ;ãiv20130808_00684_stKsb343@ë˜%%¦¸f?'6â@€EH>If?Öw?u`¾¦éyEqD,–‡DƒìAS~‰<Øï ;ãiv20130808_00688_stKsb343@ë˜%,ú?~"Z@€E€H=˜å|?§ï?@k¾£×
E€
DÐaD"ðÍASm;<«¹òï ;ãiv20130809_00187_stKsb343@ë˜@€'?¿Y
@€EŠt®=B\€?ì>ð£×^¾«EŠ¡\D,ƒDƒß3AS…t=-—ÿï ;ãiv20130809_00191_stKsb343@ë˜@‡'??­Åó@€EŠ&š=ÌL?#vZ?™šk¾¾ùÛEŠÜDÐMãD…Q'AS…ë=¬Çï ;ãiv20130809_00571_stKsb343@ë˜Dc§o?…‹Æ@€E|Ý3=bŸ™=ÿ
>?\_¾¤Ý/E}¨)D,ÅÓDƒ¨ÅASµª<·¿›ï ;ãiv20130809_00575_stKsb343@ë˜DV?ŽÏÐ@€E~@R=fD˜>]7ö?®h¾­'hEÞfDÐráD…üAS†á<³™³ï ;ãiv20130810_00284_stKsb343@ë˜aaI¶Ø?R¬@€E±a\='€?"æ?…¸a¾šŸ¾E²ÃD,mDƒÞAS˜<|õÁï ;ãiv20130810_00288_stKsb343@ë˜ahl€\?W¦@€E±*q=¥)G>¡À?ŒÌÍj¾ ÄœE±¨ÍDÐ*fD…gLASX'<œ,Àï ;ãiv20130820_00096_stKsb343@뙟»ÔíX?7#ú@€E¦ªq=ǀ?"Ûk?E¸a¾£SøE§¥ìD,sDƒÖ¸ATÜ<FKZï ;ãiv20130820_00100_stKsb343@뙟²wa?f/@€E¦îH=ŸR(;uØ?˜Qìi¾¼jE©º)DÐ?ÇD…R-ATº<LÂkï ;ãiv20130820_00480_stKsb343@뙣ðù}?$jï@€E¡Úf=~¸?•µÝ?s33a¾†§ðE¢+…D,ÆwDƒ–¨AU
ú<yÊï ;ãiv20130820_00484_stKsb343@뙣XŒ‰?)Ôx@€E¡¨š='¶M?]mú?¾¸Rj¾¨r°E¢x¸DÐpîD"÷ATñÌ<–óyï ;ãiv20130821_00099_stKsb343@뙿µ~À?xÒg@€E­f=ý%h?™V?(õÃ_¾«E­3D,‰Dƒà¼AT¾<'¦Âï ;ãiv20130821_00103_stKsb343@뙿»kÖ¾?yk@€E¬¤Ã=éà—<©©H?=p¤k¾¤Ý/E­žöDÐJúD…cuATng<‡"Þï ;ãiv20130821_00544_stKsb343@ë™Ã"Ïà¨?9¾ý@€E¢³…=—€Ë?DŸ?Tzá`¾›¥ãE¢¸ÍD,´9Dƒ"JATúì<iËï ;ãiv20130821_00548_stKsb343@ë™Ã›<Ò?+Ö@€E¢êš='h°=ÛR?¸Qìh¾®—E£þDÐjFD…	AU)<;ï ;ãiv20130822_00239_stKsb343@ë™àÍÄ©"?¬»@€E"ßš=•k|>c'?Þ¸R^¾†§ðE"·…D,‰'DƒÀîAUº<ž™ï ;ãiv20130822_00243_stKsb343@ë™àÔÐÂ%?K^@€E"VÍ=ÈvÔ>5(–@…g¾›¥ãE•C3DÐJ^D…:=AUG<'ñï ;ãiv20130822_00575_stKsb343@ë™ã'\?4F•@€ESš=¯5Ì?t"?G®a¾ƒ•EŽÿ
D,ÔJDƒ‡mATø¹<áªï ;ãiv20130822_00579_stKsb343@ë™ã¤1È¥?$t>@€EŽìÃ=ƒ†H>Jsš?¬ÌÍj¾£SøE˜DÐv¨D"ó+AU;¸<‡…&ï ;ãiv20130826_00528_stKsb343@ëšdDV@Ô?"C¥@€E‰^3=€U`>GR®?`¾¡ÊÁE‰÷×D,ùªDƒ€AUÓç<µÊãï ;ãiv20130826_00532_stKsb343@ëšdJ"Af?xêb@€E‰SH='¸=±o~?+…j¾®—E‰döDЋžD"ïTAUÂä<žÜï ;ãiv20130902_00070_stKsb343@ë›@	QW¶?tÍÞ@€E›Øf=lñÇ>ÅÑ?
=_¾Ÿ;dEšÀD,²Dƒ»
AVÊ<¯[ï ;ãiv20130902_00074_stKsb343@ë›@;'Ñ?Žù@€Eœ
)=VóH=Ëê¯?=p¤i¾Á‰7E›j¤DÐQãD…&áAV.<¹ŽÊï ;ãiv20130902_00310_stKsb343@ë›B÷ù ?U*Û@€E™Ÿq=¦™ü="jM?G®`¾—PE˜Ö)D,†ÙDƒ…hAVÕ<‰ìÆï ;ãiv20130902_00314_stKsb343@ë›B¶¤l?[¾@€E˜¾)=—0¤?GÛ§?B\i¾¨õÃE—@öDÐnwD…AVJ×<n
çï ;ãiv20130902_00526_stKsb343@ë›Cí÷t–?<Ch@€E•;H=Œh>fwT?\)`¾Ÿ;dE•.=D,'ÁDƒXAV'.<"êï ;ãiv20130902_00530_stKsb343@ë›Cô™åš?:H@€E•¡…=–´d>Yüÿ?"zái¾¬‹DE" DÐqhD…AVKi<ª0Wï ;ãiv20130904_00240_stKsb343@뛁ÃVVy?ƒ'/@€E³=='—Ð?1é?(õÃa¾¨õÃE²1ÃD,Õ¢DƒšVAVf®<¦n¥ï ;ãiv20130904_00244_stKsb343@뛁Ê3!?mS"@€E²ïH=Œ4(?û\?&ffi¾¤Ý/E±UHDÐND…jAUÈþ<ˆBüï ;ãiv20130915_00200_stKsb343@ëœà©#Ù?fE@€EÍ=»¼@rØ?5`¾"÷ÏEŽ²D,¶˜DƒÛAWw<ŸU.ï ;ãiv20130915_00204_stKsb343@ëœà¯ÁÏ?e–ä@€E)ö>"(>	Î?c×
h¾®—E…DÐiHD…AWZe<˜o•ï ;ãiv20130915_00488_stKsb343@ëœãg#%?U>¤@€Eˆ
\=Íð?t¥?@`¾§ïžE‰?qD,'Dƒ‰`AW#Õ<˜}ï ;ãiv20130915_00492_stKsb343@ëœã+?\¡@€E‡r=täO?#¨	?333i¾¨r°E‡Ü=DÐZD"õËAWc\<˜ñÐï ;ãiv20130916_00106_stKsb343@띁œ¹?YA¸@€E"
=²íI?(ºE?0£×`¾œ¬Eƒú=D,àƒDƒ¦°AW)<‡ñ!ï ;ãiv20130916_00110_stKsb343@띇 B€?ZI@€Eˆ‡ì=•~=PWS?aG®j¾¤Ý/E‡%3DÐ~D"þAVèí<£tYï ;ãiv20130916_00370_stKsb343@띪Nãh?dÐß@€Ey²{=c¼?cƒV?¸Ra¾"÷ÏExÊD,£dDƒuAW:ö<¢§ï ;ãiv20130916_00374_stKsb343@띰x]µ?hKy@€Exä¸=ÈÎ¥@"£?G®g¾¥`BEw¸RDÐfD"ÛAWwH<ˆØï ;ãiv20130928_00237_stKsb343@란É}í—?Pøx@€EªH>ºÜ?Y?˅`¾ª~úEª3®D,ÛuDƒ¦AXD <›øËï ;ãiv20130928_00241_stKsb343@란ÏÃô?8Êí@€E©‡…=§õp?‡Næ?}p¤k¾¯²E¨X¸DÐs3D"ûAX"é<LVï ;ãiv20140823_00438_stKsb343@ëÇ£ ^/?.±@€E‹`×='Ý<?£XÖ?@`¾ß;EŒ"D,ÁhDƒ ÅA_^<œÞþï ;ãiv20140823_00442_stKsb343@ëÇ£	 U
?D0?@€E‹‡ö=ŒÝ>¸N:?^¸Rj¾¯²EŒ8öDÐ`åD…'A_P•<—¯ï ;ãiv20140824_00379_stKsb343@ëÇÃRðU?3ËV@€E™žš=‡¯="mÜ?W
=a¾‡®Ešp¸D-×Dƒ‹ðA_D÷<›-»ï ;ãiv20140824_00383_stKsb343@ëÇÃYòot?=åº@€Ešq=Ĉ={ªå?uk¾™‡EšDАD"÷A_nó<™~Ôï ;ãiv20141011_00187_stKsb343@ëÍÀ ÙnÇ?Ìê¾@€EáN×=° >‹p‹?333`¾µ?}EÞõ\D-!DƒˆÍA`"÷=Yý«ï ;ãiv20141011_00191_stKsb343@ëÍÀ§Mw?ږ®@€Eà"…=—u\=Zñ?€k¾Ù‡EÝzáDÐÈ)D…;A`PQ=‡æsï ;ãiv20150509_00468_stKsb343@ëè쓧?©Ég@€E²Ð{=ˆ$?)'f?0£×a¾¢MÓE³O…D,áÛD"4‹Ad½6=7"Úï ;ãiv20150509_00472_stKsb343@ëèôËÛ?¨°j@€E³êH="Ð>U9Y?:áHj¾³¶FE²¾DÐ_…D…xœAeGµ=3!ï ;ãiv20150703_00109_stKsb343@ëîßh»/Á?j»y@€E·gq=«õD? å~?"zá`¾¢ÐåE¸wD,•²D"RAf5ƒ='Òï ;ãiv20150703_00113_stKsb343@ëîßoF?x"@€E´=ÇLD?TÕ¶?\)i¾£×
E´Z{DÐd¼D…rAeŸÒ=‹Óï ;ãiv20150715_00246_stKsb343@ëð`¸l=@?x@€E¦·š=mÖO?£²~?†ff_¾"t¼E§ÀD,—\DƒòÙAe¸½<ÛAëï ;ãiv20150715_00250_stKsb343@ëð`¾Ï^"?"•@€E¦Mš=W¤>ÑÒp?Î{k¾¦éyE¨
DÐX{D…_#AeS`<ìŸcï ;ãiv20150730_00247_stKsb343@ëòA9§ü‰?ˆ˜m@€E"¦¤=Þ¸=·‹å?}p¤`¾‹C–E•¤¸D,W¾Dƒ×¶Ah°=ƚï ;ãiv20150730_00251_stKsb343@ëòA@o†Ì?Žü¼@€E"v¤=Çjà?Æ?Y™šh¾¥`BE•EqDÐ?DD…4)Ah¸=p¸ï ;ãiv20150810_00321_stKsb343@ëó¡ÄT¨Ï?ŠÞ@€EhFf=…í> Lö?(ö_¾/Ee³
D+àÕD"
éAg·=íï ;ãiv20150810_00325_stKsb343@ëó¡Êb´Ö?•ÐÃ@€Eg®=gUh>fKý?8Qìj¾¨r°Edº=DдD…mAfĝ=#|˜ï ;ãiv20150825_00319_stKsb343@ëõ'v¦Ð?!®@€E'™=¯a"<®ƒ`?hõÃ_¾ÒòE'N¸D,ƒ¦Dƒ°ƒAdî¾<ºŠï ;ãiv20150825_00323_stKsb343@ëõ'FY¬?a@€E'E\=°Ò¸>dd?Š=qi¾•E'
¸DÐ~wD…`Adˆ<£…œï ;ãiv20160708_00595_stKsb343@ìEc.ž#?+%@€EgQ
=¡UD>¾ö)?aG®a¾‹Æ¨EfàöD,eDƒÄAnxc=öŽï ;ãiv20160708_00599_stKsb343@ìEiԟÕ?*G@€EhIÃ=°h?´­W?Ž{i¾§ïžEf7×DÐ8ÍD…6ÑAn"<îÎï ;ãiv20170622_00278_stKsb343@ìHá:†(¤?[´c@€E±=qü?!V?£×
`¾'n˜E±èD,"ZD"'ÏAp:"=BgOï ;ãiv20170622_00282_stKsb343@ìHá?¼n?N÷@€E±8f=¡œÀ>0sÑ?·
=i¾£×
E°nÍDÐqºD…ŒÅAp°U=Jɨï ;ãiv20170629_00406_stKsb343@ìIÁ²7/l?
@€E¢¹f=é•Z={¬·?¨õÃ`¾}ó¶E£¹3D,xBD"?LAoø=Žï ;ãiv20170629_00410_stKsb343@ìIÁ¸ Bk?˜Ò@€E£¦f=¶è>¼'%?´zái¾·KÇE£AÃDÐmD…ŠAp…¸=ã¼ï ;ãiv20180415_00542_stKsb343@ìnÄDèè?z×&@€E܄¤=§ž|?žkÞ?ã×
`¾£SøEÞ½
D,O\D"G
Aw·=Ò%çï ;ãiv20180415_00546_stKsb343@ìnÉÐÒ?tÑD@€EÜB×=°?¬?GÁí?·
=h¾«EÝáDÐW;D…€BAvtà=Aï ;ãiv20180524_00979_stKsb343@ìrçÚ¾ü?"<@€E¯¬š=µÛ >¥{b?Ÿ_¾…¸E¯N)D,"oD";¶Aw¹=L|wï ;ãiv20180524_00983_stKsb343@ìrçá#±`?°@€E±aq=åâ>˜Áø?Ã×
g¾'n˜E°
DÐHRD…‹}Av D=,ï ;ãiv20180524_01387_stKsb343@ìrë¢wº?$Ò`@€E´¶…=¸Ó°@Œž?«…]¾OßE´¡×D,дDƒæwAxJº=|=ï ;ãiv20180524_01391_stKsb343@ìrë%Ôëª?)œŒ@€Eµåf=•æp?UDÈ?Տa¾'n˜E´b)DБ'D…FVA{	Ð=™DPï ;ãiv20180804_00559_stKsb343@ì{ã–ù¼D?sA@€Eœ×=…§Ã>²K?¡G®^¾£SøEœ¥šD,"¦DƒâAv*=œ\ï ;ãiv20180804_00563_stKsb343@ì{ãœÐJ±?Šm#@€E›S3=ƒ›Ð?øè?®{h¾¥`BE˜ó
DЄ‹D…7ÇAw$½=³*+ï ;ãiv20180809_00187_stKsb343@ì|}y(?:Ä	@€E¤f>-C"?}øC?ª=q_¾OßE¥.{D+BD"øAw<¿=??ï ;ãiv20180809_00191_stKsb343@ì|…ÙÓñ?+f@€E¢ü¤=—s4?aCU?¥¸I¾‰7LE¢
¤DÏûÏD…\ÕAvàz="–?ï ;ãiv20180815_00439_stKsb343@ì}CËùR½?'^u@€E{­
=»Oì>îé«?¡G®_¾…¸E~EHD,%'Dƒ·LAvÀº=,Eï ;ãiv20180815_00443_stKsb343@ì}CށÅè?%†²@€E{߅=–àl?\:!?¯\)h¾\)Ezk3DÐDD" BAv†[=4'ï ;ãiv20180816_00147_stKsb343@ì}aP Õ?+þ@€E€L¸>+'"=.Q{?ž¸R_¾€ƒEXöD,JÑD"`Av«â=:wõï ;ãiv20180816_00151_stKsb343@ì}aI3?5þ"@€E€5{>Ò?Ž{'?'\j¾—
=E~VDÐHåD…kÏAv±=©ï ;ãiv20180828_00223_stKsb343@ì~á"ë¸?'…©@€E'ò\=}ü9>æÖ?£×
H¾‰º^E'Ï\D,ÔîDƒÉ`AvAú=MÝ]ï ;ãiv20180828_00227_stKsb343@ì~á!"h}?$Ë>@€E'q=²P"?¨Ä?Ã×
i¾§l‹E×DЋ®D…²AtÊ=@"bï ;ãiv20180901_00127_stKsb343@ì`Hñ›Ž?w–ê@€Ep±=˜ù>Én?™™š_¾—PEnD,0ÅDƒèAuP=}_ñï ;ãiv20180901_00131_stKsb343@ì`Ok³?UZ+@€Epç3=‰=á5)?¦ffj¾´¼jEp'=DÐYºD…3}AuŒÕ=@µzï ;ãiv20190827_00643_stKsb343@ì¬d;]Û?·à@€EÚ@='>
ë€?"zá_¾¨r°EÚ:¤D,÷ÏD"`þAp¨¼=ÅDºï ;ãiv20190827_00647_stKsb343@ì¬d@ÖÈ?º™@€EÚR=ƒ5¼>uÔÀ?"33i¾ÍÒòEÛJDÐÓuD…Ü9Ao*Š=ßôê

==> anc/pub_raw/L222_85_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  169 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             h¨†Ëv20100414_00390_stKsb388@ë¬
)´.?h^@€E{cH=¨@($?ud¾ª~úE{ýìDÖ='D´ÉªACÀ»<"Ïh¨†Ëv20100414_00392_stKsb388@ë¬Ù;ñ?G¢_@€Ez´¸=V÷H?IO¾?¦ffh¾™‡E}7×D:³ÇD´øACíÕ<H}Ãh¨†Ëv20100802_00588_stKsb388@ëf2¯Å€?LÞ½@€E_Þf=–<>̵6?³33b¾¢MÓEcB=DÚÞÙD³-'A5<B1h¨†Ëv20100802_00590_stKsb388@ëf6Ü°›?PgÖ@€E_ßq=so=¢ÙP?®{f¾ÒòE_s…DCë×D³8‹A58ã<;f h¨†Ëv20110512_00541_stKsb388@ë1È¿W‰)?#¶@€E«Vì>y'v>ã2U@(öd¾|í'EªdDÛå'D¬òAFºP<sä¿h¨†Ëv20110512_00543_stKsb388@ë1ÈÃgä?!ÆÅ@€E«ì>€?Œ—@.{g¾{çmEªÈDFD¬ÀÍAFØÛ<2çh¨†Ëv20110726_00739_stKsb388@ë;'0ÊRŸ?LB@€E¡mÍ=ÒÍ>÷Õ?
=a¾•E ÈáDØlsD±cDASqÈ<TpBh¨†Ëv20110726_00741_stKsb388@ë;'4¾Ò?[iN@€E ¨Í=«¿¸?™Ï?¸Rh¾'ñªE @ÍD?@ÅD±PASP5<l¾h¨†Ëv20110821_00626_stKsb388@ë>b¾oí#?UQ1@€Ehü=P3H?AƒA?\)d¾¬‹DEiDÜðD­|åAW'"<¥ëh¨†Ëv20110821_00628_stKsb388@ë>bÁûãf?O^=@€Eiˆf='ñ >XbË?(öh¾­'hEjöDFqyD­pîAW^8<'8Àh¨†Ëv20110910_00203_stKsb388@ë@áÐ^¨?B4I@€E(¤=¡UT>	?Ž{`¾ž5?EŽÎfDÜ$ZD­ÄAYºì<L'h¨†Ëv20110910_00205_stKsb388@ë@á	=P˜?Nº@€Ebì=µ%,=,¤ô?p£×f¾£SøEŽû
DF{çD­¯øAYÌ,<‰{¡h¨†Ëv20110921_00133_stKsb388@ëB@F‹õÂ?PŸ@€E˜¤Í=–ŽD>ç»?•Â`¾"÷ÏE˜D=DØh{D±]ªA[Oy<l'bh¨†Ëv20110921_00135_stKsb388@ëB@IüD?x@€E™s3=¥Žd?.Θ?'\h¾•E™<¸D?ÕD±ZFA[-z<d¾°h¨†Ëv20111008_00351_stKsb388@ëD`ÀNq?µá@€E',ö>%]~?™M?\)`¾¾ùÛEë
DÛü¤D­»A[ÇÂ='Kõh¨†Ëv20111008_00353_stKsb388@ëD`Ãq"?$"@€Eœš=†Ñ?ƒ‡?@g¾¥ãTE3…DFL¼D­†éA\Ô<Ãvvh¨†Ëv20111009_00259_stKsb388@ëDþ}8æ?&]¥@€EžÞ=œõˆ=y\n?fff`¾/EŸšDÛúwD­¹ÓA\x<@7h¨†Ëv20111009_00261_stKsb388@ëD€ ?1C;@€EžÁö=€2h?è1ý?O\)f¾š¬Ež~öDF8bD­©ôA\]N<%;ýh¨†Ëv20120312_00335_stKsb388@ëWéŒV/b?X´@€E¯33=B—<[é@)™šd¾šŸ¾E°zDØ-D²ÍAJðÇ<´=.h¨†Ëv20120312_00337_stKsb388@ëWém0Z?>ã@€E¯Èö=Φ?3`@¸g¾¥`BE²sÃD>'-D±ç¾AJî<"Ù'h¨†Ëv20120319_00305_stKsb388@ëXÈÉé?6$]@€E¥p==¸Õ?DÍ¢@
p¤d¾–‡+E¤ôÍDØ8ÝD±îòAGқ<¦&°h¨†Ëv20120319_00307_stKsb388@ëXÈÌ=á?C²Ê@€E¥h3=Ê0¸@ll8@×
f¾‹Æ¨E¤µD>²ND±æ%AG¼T<Bäh¨†Ëv20120329_01190_stKsb388@ëZïùø?{R@€E©×=,?HòM?¾¸Rd¾½ó¶E«§®DØ1PD±¦ADq<Ýÿh¨†Ëv20120329_01192_stKsb388@ëZôXÒ?Œv@€E©b==–º4>Ý#Û?™šg¾¨õÃE©Ð¸D>ÖÉD±i‰ADŽ<ñÜh¨†Ëv20120402_00394_stKsb388@ëZ‡Èö®È?$ó@€E¡g
=íó=@è¹@mp¤e¾¦ffE¤ƒìDØODD±ùšAB—O<®'Úh¨†Ëv20120402_00396_stKsb388@ëZ‡Ì3T–?-S@€E¡‰¤>Ò¡?´1@3×
g¾–‡+E¡Æ¸D>Î%D±ÛABûù<'ð/h¨†Ëv20120609_00354_stKsb388@ëcÉübè?"Õp@€Enê=¡k`@%Vz?ºáHA¾´¼jEsDÜðD®$BA:f–=ïh¨†Ëv20120609_00356_stKsb388@ëcͽR†?˜¢@€ErH=‰C`@7'M?5g¾Ä›¦Ew<{DEùHD®09A99= 'Àh¨†Ëv20120615_00450_stKsb388@ëcÄØ÷Þ?‡Ê@€E'…=ºWœ?ñÌ@c×
e¾—PE ÔfDÛô´D®þA9Õ<‹)h¨†Ëv20120615_00452_stKsb388@ëcÄ܇‡?l@€E°¸=؆>@1B2@'\e¾bNE wšDF(!D®ðA9Â!<h¨†Ëv20120622_00530_stKsb388@ëd¦0z‹?+Ç¢@€E"7×=Áß,;Êם@†¸Rb¾ŠÀƒEƒ=DÛ÷\D­±¢A8-
<œph¨†Ëv20120622_00532_stKsb388@ëd¦4t6?(øƒ@€Eƒœá>^<<`@º=qg¾šŸ¾E"ñ®DF*ÁD­¡¢h¨†Ëv20120628_00381_stKsb388@ëedq
®ê?÷²@€E''>&ï?Ý:ã@!ë…c¾å`E'ë
DÛáPD­CdA7<Z0{h¨†Ëv20120628_00383_stKsb388@ëedu,½M?%gå@€E'W==ób?'Ñp@Dzág¾˜"uE"9…DEë×D­A7'H<r!Íh¨†Ëv20120703_00432_stKsb388@ëfÄñ0Ú?6|@€Egυ=FP>yp‹@.¸Rb¾¶È´Es"öDÛî¨D­¿–A6}Ì<>="h¨†Ëv20120703_00434_stKsb388@ëfÉP«ê?';¹@€EfF=œ€`?6>@Z=qf¾·ÎÙEtQqDEõ/D­¦¨A6á<dJh¨†Ëv20120710_00107_stKsb388@ëfåT8ÑÙ?WÔf@€Em|R=Jˆ>µc?úáHc¾•Env=DÛ¾D®
A5,—<}4Ýh¨†Ëv20120710_00109_stKsb388@ëfåXe·•?S˜@€Em|=yPÿ>Ôþï?Ýp¤g¾¦éyEqõìDEJ^D®kuA5Ji<—UHh¨†Ëv20120712_00432_stKsb388@ëg'£ƒój?q{Œ@€EŠR=|¯¨>œÖ?—
=d¾¥ãTEŒ…DÛû3D­ÙA4²p<µqh¨†Ëv20120712_00434_stKsb388@ëg'§*áÖ?wú§@€E‰û¸=–r,?ÆÕ?×
=d¾¦ffEŠB)DFD­Ù²A3êV<Õøˆh¨†Ëv20120713_00465_stKsb388@ëgB´¸ÿe?ÇV@€Eˆ
>ÿ>ܔ;@–¸Rd¾‹Æ¨E‰ZDÜðD®°A65è<œóZh¨†Ëv20120713_00467_stKsb388@ëgB·Úqü?U•@€EˆWR=ãÓÊ>½»@lÌÍh¾'ë…EŠ6áDF5D­þfA5è‰<zU¿h¨†Ëv20120715_00744_stKsb388@ëg…ªºîÿ?Myû@€E]\Í='²"?ÉÀ€?˅d¾£SøEcXöDÛö D­ëÏA4|‰<SŠ8h¨†Ëv20120715_00746_stKsb388@ëg…­þ ¯?[,|@€E]'=˜ï >!ú˜?¯\)d¾¢ÐåEe®DF¾D­Ø!A4Ë<ìÖh¨†Ëv20120716_00441_stKsb388@ëg¡êT·è?xªw@€E=q=äÔ?>®u?záHe¾˜"uE!HDÜÑD®-HA4;Ï<›yüh¨†Ëv20120716_00443_stKsb388@ëg¡í¹a5?ŠÉ@€E'Mf=э¥?lóh?‹…f¾®{E"×…DFJ°D®}A4qV<¤
'h¨†Ëv20120717_00377_stKsb388@ëgÁu¿9¼?G¿@€E˜E…=Ât?(—@'®b¾œ(öEš$RDÜ}D®G…A4V:<k<#h¨†Ëv20120717_00379_stKsb388@ëgÁxù =?lwÝ@€E˜Ï>(s@Pv@R\h¾Š=qE™<¤DFB°D®.ÑA4ƒ˜<£M
h¨†Ëv20120718_00350_stKsb388@ëgáö1ûP?S!@€E³á=ï¶
?^;&@{…d¾‡®E±"DۛmD®g
A4'2<ƒ7Âh¨†Ëv20120718_00352_stKsb388@ëgáùea"?Z<ø@€E³ì>	@/\ï@«…g¾¥ãTE¸o®DEX´D®Ušh¨†Ëv20120722_00919_stKsb388@ëhe°Ð?¢Ú@€EŠèf= $"h¨†Ëv20120722_00921_stKsb388@ëhe òs¥?›@€EŠù==÷ô‹A-ø@ß®e¾›¥ãE'®DFD¬D­Õh¨†Ëv20120725_00348_stKsb388@ëhÃK÷û?PY'@€Eåö=Ø%T?~Q@G®d¾§ïžE"­…DÜôD®>NA2Î<ˆ1;h¨†Ëv20120725_00350_stKsb388@ëhÃÔþ ?8T@€E-)=‡;??©³"@6ffg¾¯ E–t{DF5²D®3A32<†x5h¨†Ëv20120726_00036_stKsb388@ëhßÚoÈ:?#"‡@€E®˜ö=Š•x@kŸÎ@¸b¾œ(öE´H{DÛøÕD®J%A32<<£Š:h¨†Ëv20120726_00038_stKsb388@ëhßÝ£?€ý@€E¯À=='Ú$@a@¿\)f¾¥ãTE¹+qDF'ðD®5ãh¨†Ëv20120731_00059_stKsb388@ëiCk¯Ñ?KÝç@€E˜Í=þd?Ö@"\b¾¤ZEœ°DÛøÝD®_A2;<iHâh¨†Ëv20120731_00061_stKsb388@ëiFv?.1«@€E˜"f=\6Ñ@>¸…@'\h¾—PE›ý®DF$¼D®XA2²»<ƒ"<h¨†Ëv20120801_00125_stKsb388@ëi LïQ²?6ç_@€ElUH=Òl='æ@…b¾/Esk\DÜüD®0åA30õ< ,h¨†Ëv20120801_00127_stKsb388@ëi P1Ü?5ª@€EkÓ3=ÉUŒ?´üC@g¾œ(öErڏDF!XD®5qA2ª<%ýh¨†Ëv20120804_00489_stKsb388@ëjË£çü?nIY@€E‰Ž3=½wX>ƒE?ƒ×
c¾«EŒHDÜ/D­ö˜A1]u<¸¥jh¨†Ëv20120804_00491_stKsb388@ëjÏ
?ˆž§@€E‰5…=Yòð?ë?p£×h¾¤ZE‹žáDFKçD­ð9A1Q<¾ráh¨†Ëv20120820_00281_stKsb388@ëlŽT·<?½4@€E"
="‹È>ÆÆ	AQìf¾¨õÃEŽÛ
DÜD®h¨†Ëv20120820_00283_stKsb388@ël'iÄë?
Ý®@€E"k)=…aˆAÙAg¾ A‰E™ž¤DFFD®Lh¨†Ëv20120828_00147_stKsb388@ëmúz/?gÁI@€E®5Ã=)D>–Ã'@®d¾®{E³ÿÃDÜ0¼D®A.ÿ<ƒÞÝh¨†Ëv20120828_00149_stKsb388@ëmýñWœ?g÷y@€E¯I=¢'=Ãyý?ù™šh¾"ýôE±£
DEˆsD®U'A/o<dÝh¨†Ëv20120905_00179_stKsb388@ënÌã¸Í?I@@€E ="¼?`×Ú?¼(öb¾¢ÐåE£v)D܏D®+LA/Eª<8­Àh¨†Ëv20120905_00181_stKsb388@ënÏ÷´­?OÁ@€EŸûÍ=sq@?-ɨ?ôzáh¾Ÿ¾wE¡–áDED®4ÝA.ýÛ<e=h¨†Ëv20120907_00272_stKsb388@ënAå0f$?\]Û@€E¥6R=›Ë@\]@33e¾¤Ý/E©»…DÛÿçD®¢A.-¸<CQh¨†Ëv20120907_00274_stKsb388@ënAè`KÅ?qçã@€E¥k)='p >3¥@ h¾™™šE§—3DEžD®;;A.^C<™_h¨†Ëv20120908_00009_stKsb388@ën_ñŒ?#¤Ô@€EªÈq="þ˜@⧋A£×e¾¡G®E´•®DÜ
ãD®`h¨†Ëv20120908_00011_stKsb388@ën_ Sr?+Z•@€E«À=ogˆ=`ÞÉ@Öffg¾/E³·3DEvwD®Kžh¨†Ëv20120916_00153_stKsb388@ëo`E†½?g6@€Eªû=g>(@9±P?Ê=qe¾¨õÃE®øDÛ£¦D®9A.K<SÌh¨†Ëv20120916_00155_stKsb388@ëo`H>"?^3@€EªÊ{=‹›È>¨Ž­?ù™šh¾ž¸RE­]×DE¨1D®YãA.so<tɅh¨†Ëv20120916_00345_stKsb388@ëoaÌŒ¿?f}a@€E¯ªf=Ž¼$>³†½?¬ÌÍd¾ž5?E±â¤DۖD®‡×A-v¿<žáqh¨†Ëv20120916_00347_stKsb388@ëoaÏ@Åm?R+"@€E¯]Ã=Ò>¾b?Î{f¾™™šE±üÍDE_®D®"}A.Tü<vh¨†Ëv20120917_00034_stKsb388@ëodõo?#®©@€EŸ¸=êý?©$t@¡ë…c¾¢ÐåE¤wqDÜ îD®D{h¨†Ëv20120917_00036_stKsb388@ëoh,y±?#¡µ@€EŸ™…>ë@Ë'A7…h¾'n˜E«W\DE´îD®.wh¨†Ëv20120918_00247_stKsb388@ëo¡¾–¶?Tu@€E"²3=ƒx>í»ä@2\f¾®{EšÔ¸DÜ;D®FA.îá<]ÅUh¨†Ëv20120918_00249_stKsb388@ëo¡Áª9¥?R™@€E"
=•™>Ô£Â@zág¾¨õÃE˜²DE'ËD®FoA.Ñi<\Åh¨†Ëv20120929_00136_stKsb388@ëqU&ز?RX@€E´ý=‹ñ$>Ú@\)e¾§l‹E¸nfDÛÿ×D®çA.Ò<g£(h¨†Ëv20120929_00138_stKsb388@ëqXc~?FÑ@€E´¾)=›-0>ÙDÏ@S×
f¾Ÿ¾wE¹B=DE`1D®OA/
¾<c²h¨†Ëv20120930_00029_stKsb388@ëq?"#??Þ@€EŸf¤=æÂ4h¨†Ëv20120930_00031_stKsb388@ëqBº4o?;s@€EŸR=È?%e¶@¸£×h¾Ÿ;dE¦›®DEƒDD®?¶h¨†Ëv20121006_00062_stKsb388@ëqßîSªÍ?ˆ&@€E'åì=•jxB·ÿ'Aýë…d¾¦ffEœ¤DÜÝD®Fh¨†Ëv20121006_00064_stKsb388@ëqßñ¥ÄË?ý¾@€E'¦×=•ß"@«"°A¢záh¾¡ÊÁEªuìDE˜BD®J=h¨†Ëv20130515_00694_stKsb388@덌d¡Ý?‹MZ@€E­}Í=[?xÑ?!G®d¾¥ãTE­ÒáDÛØsD­óøAE¢1=%h¨†Ëv20130515_00696_stKsb388@덌gÝÏ©?‰Î'@€E­=jøé?s¤Ï?.{h¾«…E­óÃDEz-D®2ÁAE•=}sh¨†Ëv20130715_00545_stKsb388@ë•#ñQ5?;·‹@€EªP…>µŸ@:Ÿf@€£×c¾‰7LEªjRDÛÿmD®3LAO
_<òî&h¨†Ëv20130715_00547_stKsb388@ë•#õ6Â?2ƒþ@€EªëH>.—?g"ª@7
=f¾—
=E«ý×DEÇ®D®
wAN։<'é"h¨†Ëv20130716_01206_stKsb388@ë•Gì‡B)?+J@€E²ûö=³—"?kÃf?Ç®e¾‹Æ¨E³MÃDÛûçD®ANÛq<fsh¨†Ëv20130716_01208_stKsb388@ë•Gï×8Œ?) H@€E²Æ==èý™>îB³?¹™šh¾‰7LE³8fDEq‰D®C¾AN¬z<Zr\h¨†Ëv20130723_00596_stKsb388@ë–(N.?¡¿@€Eo¸ö=…`$>U:¸>Ç®a¾¯²EoHDÜ
 D­ÒAO†=Êh¨†Ëv20130723_00598_stKsb388@ë–(cÒ?šº'@€EoUH=j"?'kå>õf¾³33EoªDEè1D®üAOdÂ=Xkh¨†Ëv20130729_00190_stKsb388@ë–ãt|e?+v@€Ešõá="Û¥?#?Ü(öe¾›"ÑE›%3DÜšD®ZAPfß<zˆÐh¨†Ëv20130729_00192_stKsb388@ë–ãwr<Þ?Ûá@€Eš®=›;ü;™ú?Ž{h¾›"ÑE›9šDE¦5D®'ðAP9Ë<³h¨†Ëv20130731_00086_stKsb388@ë—ã¨@¦?GÙ:@€E¤=™›@b™'?Տ8¾¥ãTE¤µ3DF+dD­íºARÈ>2;þh¨†Ëv20130810_00058_stKsb388@ë˜_P_äl?I€9@€EËQ×=ûI<EíÁ?Š=qd¾œ¬EÊDÜ{D®XAR]Ø<"Š¯h¨†Ëv20130810_00060_stKsb388@ë˜_S¶ 
?K@€EÊ_q=Á1">Ç4@?O\)d¾›¥ãEÊ{…DFyD­ÂwAR<™#h¨†Ëv20130810_00450_stKsb388@ë˜cW†i'?/y]@€Ešà=w`?öèÍ?'ë…f¾¡G®Eš'3DÜPD®šARR±<~V¢h¨†Ëv20130810_00452_stKsb388@ë˜cZ±×©?5Û4@€Eš'×=‡£t=%
x?W
=i¾—PEšZ¤DEž˜D®!qAR¬(<:û'h¨†Ëv20130813_00280_stKsb388@ë˜ÁŽfu*?8@€E"¯Í=»Øp?«œ	?øQìc¾—
=E•&¤DÜ%D®¦5ARص<"ɶh¨†Ëv20130813_00282_stKsb388@ë˜Á'"çá?6º@€E"ö
=ÄXˆ>TJ¦@®g¾™™šE"±ìDFNéD­y?ARÞô< Ýøh¨†Ëv20130822_00061_stKsb388@ë™ßI¶í½?Ö@€E´…=ÂX€?ê•2?У×b¾‡®EœØáDÜÓD®RòAT
<'b1h¨†Ëv20130822_00063_stKsb388@ë™ßM+lj?ރ@€EžC
>9V?ª±9?šáHf¾"›¦E¬¤DEÆéD­þNAT7™<1Ssh¨†Ëv20130822_00445_stKsb388@ë™âˆ'…Ô?L6©@€E{=‹H\=+|Î?:áHe¾š¬E!…DÜ?D®žAS×c<0Íh¨†Ëv20130822_00447_stKsb388@ë™âŒ2¾C?Fž@€EŽ‰ö={Àh?¼jÇ?Që…h¾œ¬EŽDE'yD®+DAT<†j¯h¨†Ëv20130903_00192_stKsb388@ë›c]þ?Wê@€E¸×=3?ýÇÞ?s33e¾'ë…E¶pDÜžD®¼AU¢~<x¥Âh¨†Ëv20130903_00194_stKsb388@ë›c>Î?XoÖ@€E¸ö=Qc¸=m °?=p¤g¾ž5?E¸*RDEžD®>úAUéh<\¿6h¨†Ëv20130904_00302_stKsb388@뛂tK̇?ŒÈÌ@€E¬¸=Î1J>ó°ô?ÌÍd¾¬1E¬DÜ	PD®AU¬	<Ö'Zh¨†Ëv20130904_00304_stKsb388@뛂w`ï¯?ƒ?Á@€E¬°)=–û>;mÝ?8Qìh¾´¼jE¬w
DEºD®VAUø<Ù½h¨†Ëv20130905_00168_stKsb388@뛢,ô4›?%Z@€E½#=°ªô?‹ï
?æffe¾ŽÙE¼³
DÜ
'D®9AUê-<Š¼hh¨†Ëv20130905_00170_stKsb388@뛢0[n?ó<@€E½®=óT?ºl?®{h¾ÒòE¼mDEuD®6fAVJ<r¤îh¨†Ëv20130906_00345_stKsb388@ë›Â»†8"?C
Z@€EÆêš=™jl?ø‹?LÌÍe¾ ÄœEÆ-HDÜ;D®AV <Šæëh¨†Ëv20130906_00347_stKsb388@ë›Â¾ÂX*?XW9@€EÇCf=`	¯>R?J=qh¾Ÿ¾wEǤDEfFD®+}AVO}<—c*h¨†Ëv20130917_00009_stKsb388@ëUûí?ê)@€EŠ…{=ì3?…×p@
áHe¾™‡EŠ†{DÜ	'D®5AWÄ<«Ìßh¨†Ëv20130917_00011_stKsb388@ëX‹%?À@€E‰×=µ#ù?Œóq?èõÃh¾'hsE‰†RDEjD®K+AXDS<Ÿ8Ëh¨†Ëv20130929_00066_stKsb388@랟¨ ë?$@€E¨Í=ˆ°ð?›Ó?ˆõÃe¾¢MÓE¨Þ=DÜÝD®ªAYÑ<WG{h¨†Ëv20130929_00068_stKsb388@랟«V K?+MÒ@€E¨À=…â<<zf"?uh¾¤ZE©<RDEŽéD®&ÉAYœÑ<o‰¬h¨†Ëv20130930_00104_stKsb388@랿Ì$¡?¢@€Ež(H=ˆrÜ@Ý)?ñë…e¾¨r°Ežd)DÜRD®žAYÀH<§Ìph¨†Ëv20130930_00106_stKsb388@랿Ük« ?ø@€EžL==]X?¶x]?¸Qìh¾™™šEØöDED®-/AYöþ<ŒZh¨†Ëv20131002_00158_stKsb388@ëŸ|î¾?71q@€Eœ—á=—W¬>¼Ž?c×
d¾±©üE^¸DÛþÉD®¨AZ!ë<RÝ^h¨†Ëv20131002_00160_stKsb388@럀w‰?6æV@€E›NÍ=›ëä@°A?}p¤h¾´¼jE›ÖáDEl¬D®7DAY¬p<G2Äh¨†Ëv20131012_00184_stKsb388@ë @Ƒ™ñ?E'q@€E¸¿Ã=©h>¶q?‹…d¾–E·˜{DÛì´D®‹AZ°@<j5¦h¨†Ëv20131012_00186_stKsb388@ë @É´t;?</¢@€E¸e¤=¬³?Ì$(?'ë…g¾OßE·ÙšDE^D®*ÁA[<†¨
h¨†Ëv20131023_00040_stKsb388@롟ŒG¬<?I
@€E¬öR=>ã¸?O\)e¾¦éyE­,DÛìÕD®?A\`g<{{@h¨†Ëv20131023_00042_stKsb388@롟sëµ?YE'@€E­)=–'Ð?·W%?G®g¾–E­+ìDEvFD®,ÝA\¨?<šå¹h¨†Ëv20140408_00546_stKsb388@붊BÁÚ?
~á@€E¢ò=¹¤@Ny@ £×b¾–E¢£\DÛúÑD®R^AH™
<"Ih¨†Ëv20140408_00548_stKsb388@붊Fà{?¹@€E£P¤=éÃý>|U@=qf¾"÷ÏE¢úDE{DD­øsAHg<s¥†h¨†Ëv20140622_00232_stKsb388@ë¿àˆÊt-?Yã@€EÀʅ=ªä?‡\Š?G®a¾±&éEÃGHDÛåhD®lƒA8õ+<ǒh¨†Ëv20140622_00234_stKsb388@ë¿àŒÄ?ZÜü@€EÀ†f=¹í ?l²Ä? g¾©ûçEÃKìDE"¼D­è¤A8Ì@<mjÑh¨†Ëv20140627_00170_stKsb388@ëÀ‡íÃýÆ?–aJ@€E5=qJH=oÉ?@d¾«E6ã\DÜ1D­òéA8ñ`<ûҁh¨†Ëv20140627_00172_stKsb388@ëÀ‡ñ«??—6Y@€E5'\={Òy>z9(?W
=g¾®{E9X{DEvFD®mA8÷…<ìâDh¨†Ëv20140628_00850_stKsb388@ëÀ¨=階?l2Å@€EtÖ¤=U¯(@<lÞ@ffc¾²-EvW
DÛíãD­íPA8«X<–h¨†Ëv20140628_00852_stKsb388@ëÀ¨AV‡ ?XI@€Eu‡3=~–¸=ï4­?záHg¾ž5?EvŠfDE3ÇD®l"A8¢Ù<òîh¨†Ëv20140629_00620_stKsb388@ëÀÄ'0?<ÙÅ@€EŠú…=³'
?·;¾?å¸a¾¢ÐåEŒ£3DÜDD®C®A8'š<*÷€h¨†Ëv20140629_00622_stKsb388@ëÀÄ7V.?[xú@€E‹+==…m"?{È?•Âh¾ ÄœEŒ]\DEdœD®
A8¥<'b`h¨†Ëv20140705_00103_stKsb388@ëÁsܐå?€êã@€E˜=›ˆ>ȪÕ?€b¾­VE˜yqDÛñqD®rA7ã^<•?h¨†Ëv20140705_00105_stKsb388@ëÁv÷U?…Ìê@€E—A
=Â?àN?Tzáf¾º^5EššDE•²D®
5A8¾<ˉÞh¨†Ëv20140707_00192_stKsb388@ëÁÀ²›®G?$‰@€E§ì=ÜӉ<ZåE@€Qìb¾"záE¨°DÛüÍD®x‹A8ús<‰Ífh¨†Ëv20140707_00194_stKsb388@ëÁÀµÑà?+W©@€E§‹\>#á3=²]æ@HõÃf¾å`E©RDEŽ%D®!A8˜5<Wºh¨†Ëv20140707_00360_stKsb388@ëÁÂ+ëì?4i•@€E°ò=‡&<<«?Ï\)b¾bNE²=\DÛÿ¦D®hJA8>˜<#ùÄh¨†Ëv20140707_00362_stKsb388@ëÁZ+?CÚ@€E°x3=´oü@¡ˆ@Âg¾"t¼E±7
DE~VD®*A7"Ò<¡uh¨†Ëv20140729_00009_stKsb388@ëÄ~íD–Þ?\—‡@€EÊv¸=î9Ö=笤@r\b¾¬1EËïqDÜ
°D®{¶A7@<‹'h¨†Ëv20140729_00011_stKsb388@ëÄ~ðh£-?P™‰@€EÊ)>C @ώ=@Mp¤g¾° ÅEÎ×DEá'D®7A6ý]<c}Áh¨†Ëv20140730_00057_stKsb388@ëğ³ðú?u&@€E¥ì=Øò?¾,@€£×a¾¬1E©ÆRDÜ&ÉD®bA7•<Ÿv¼h¨†Ëv20140730_00059_stKsb388@ëğ¶7$?˜»@€E¥™3=¯ã¸?Wµì@S×
g¾©ûçE«à¸DEÌZD®?A7"<€\jh¨†Ëv20140812_00583_stKsb388@ëÆDÊ!¢?&Êh@€E‰˜Í=Œêø>^Ť@\)e¾–‡+EŒ/×DܸD®A79¸<œæ,h¨†Ëv20140812_00585_stKsb388@ëÆD]i?"ÔÐ@€E‰Þì=ŸH¤?ÉF@ˆõÃi¾œ(öE¤DEšÑD®V=A76X<'Ëxh¨†Ëv20140824_00489_stKsb388@ëÇÄBYì°?FÉY@€EœZ=¨FD@K'?ÈõÃc¾š¬EöDÜBD­ìÍA6š±<ih¨†Ëv20140824_00491_stKsb388@ëÇÄEÉ7í?S%c@€E;…=Égè=Üu7@ f¾"záE›{DEs…D®…ãA6Ø9<¦]¤h¨†Ëv20141005_00295_stKsb388@ëÍ™,̽?6¸'@€EË
3=©?´>SYù@9™še¾˜"uE̾)DÜD®…A6Åm<h»h¨†Ëv20141005_00297_stKsb388@ëÍœP2?N§@€E˸=¡*(>jv@×
h¾–E˄DE¡7D®@JA6‡<w÷Äh¨†Ëv20141012_00120_stKsb388@ëÍà`¹é›?g£@€Eôàš=•
7h¨†Ëv20141012_00122_stKsb388@ëÍàcüI?h‹{@€Eõœö=­¤>ñ,Á?¡G®g¾¢MÓEö\DE‡
D®ehA6¥û<—–Xh¨†Ëv20150730_00285_stKsb388@ëòA¬K?uœ4@€EŒá=‰³?щŒ?@e¾ž¸REŒT{DÛÖwD®$¤Ae;<º¿Qh¨†Ëv20150730_00287_stKsb388@ëòA¯Œ˜?r#Å@€EŒnÃ=¦³?&]?#×
h¾—PEŒ)…DE2D®CmAe@+<Õ	h¨†Ëv20150811_00211_stKsb388@ëóÀùL<o?mJ@€EMq…=¡e>Ÿ)	?+…d¾ÀEMúáDÛïdD­Û}Agþu=0HÃh¨†Ëv20150811_00213_stKsb388@ëóÀüow\?\â¶@€EN=>xx?Ê¢O?8Qìg¾º^5ENÃDF%¢D­êAg†J<ÝNFh¨†Ëv20150811_00307_stKsb388@ëóÁµD$È?k«S@€ETtá=Žêx?…¤Ì?s33d¾Å¡ËET0Dۄ1D®H)AhY`=8yh¨†Ëv20150811_00309_stKsb388@ëóÁ¸Xì«?…®@€ETž>ZA?ΕJ?:áHg¾³¶FES®=DE'žD®V%Agm8=dMh¨†Ëv20150825_00537_stKsb388@ëõƒôöFÄ?G°Y@€EœDÍ=¶	=Š}¶?Që…c¾¥`BE_
D܈)D¯¸Aic}<ªh¨†Ëv20150825_00539_stKsb388@ëõƒøDÐ?D4P@€E›cÃ='ç?²þ"?p£×f¾›"ÑEšØöDGc–D¯Ï
AiU<¸;'h¨†Ëv20160710_00474_stKsb388@샧&Ç?†@€EtVf=€íÜ=qŠ¤?s33e¾¯ EvC…DÛÙD­Ú^A@L¹<ó+Gh¨†Ëv20160710_00476_stKsb388@샫Ҩ?v9G@€EuÖÍ=‰T?¡å?^¸Rf¾¥ãTEvÉìDDÜÍD®ìjA@[¾<Õ
9h¨†Ëv20170402_01057_stKsb388@ì>ÍÔ?±a¢@€E™××=Oe¡>†,•?™šb¾³¶FEš'=DÛäÝD®YËAWÄ0=0RTh¨†Ëv20170402_01059_stKsb388@ì>ÍŽM¶?"­@€E™®)>^æ>Þ?=p¤f¾¥ãTEš0DEÞD®(9AWd<ÿYšh¨†Ëv20190827_00657_stKsb388@ì¬dS	'P?Àb@€EÚ¾=="€@'	'?Àc¾¢MÓE؊=DÛfoD¯PA|‹ø>2¬"h¨†Ëv20190827_00659_stKsb388@ì¬dV+Û?³³¶@€EÚÑ\=z/?÷.?°£×h¾£×
EÚHDEŽúD¯PAwÃ=á‹õ

==> anc/pub_raw/L222_86_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:37
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="186">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T23:16:57">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  186 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:37' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	!«Î³‰v20100411_01162_st  Ksb313@ëL3*¯?°À@€EƒíH=·Ñ                  ÀÀøÀÀ€Àø	!«Î³‰v20100411_01164_st  Ksb313@ëL5Ŕt?%1è@€EƒÈÍ=¤                  ÀÀøÀÀ€Àø	!«Î³‰v20100924_00258_st  Ksb313@ëIÚ?S¬¤@€E—b=²Tˆ                  ÀÀøÀÀ€Àø	!«Î³‰v20100924_00260_st  Ksb313@ëM*…?Zå@€E˜Ã=¼bX                  ÀÀøÀÀ€Àø	!«Î³‰v20110512_00835_st  Ksb313@ë1˃òà?<@€EÁU{=o°v20110512_00835_stA©ü<#×
?Ô<)SáxÁA E¢?Ð	!«Î³‰v20110512_00837_st  Ksb313@ë1ˇc·
?‰@€EÁ­Í=‡0ëv20110512_00837_stA*Àƒ<#×
?Ô<)Sáx¿€A!ïž?Ð	!«Î³‰v20110513_00641_st  Ksb313@ë1ë}̔C?+<+@€E"~ì=Ú$¤<3ړA8ÌÍk¾"zá
E¡ìDúoDßÞv20110513_00641_stA§ð<#×
?Ö7mʋV\ÁA ~ú?Ð	!«Î³‰v20110513_00643_st  Ksb313@ë1ë5z
?ʀ@€E"´ö=—ª @/¿éAë…m¾³¶F
E½'RDÇÅDßì)v20110513_00643_stA(ƒ<#×
?Õ`y%P%y¿€A!©ü?Ð	!«Î³‰v20110514_01180_st  Ksb313@ë2×Îî?6ú@€EµË
=~§Xv20110514_01180_stAo<#×
?Ô<)SáxÁA "?Ð	!«Î³‰v20110514_01182_st  Ksb313@ë2Û<ŒM?<Á@€E¶Šá=‹GÐ?ÞÅ@½p¤s¾›"Ñ
EÁ3…DÇd1Dß׍v20110514_01182_stA 1<#×
?Õ`y%P%yÁA!|î?Ð	!«Î³‰v20110515_01152_st  Ksb313@ë2-Й?ìà@€E£–H=­Æôv20110515_01152_stA-<#×
?Ö7mʋV\ÁA -?Ð	!«Î³‰v20110515_01154_st  Ksb313@ë2-yɛ?-@€E£š=% v20110515_01154_stA(ff<#×
?ØALÍV	¿€A!"Ñ?Ð	!«Î³‰v20110910_00113_st  Ksb313@ë@à*퉱?Mxï@€E@=®™<íÕ0?æffo¾¸Qì
E'")D"<þDÜ	ÃA9ŸÄ<gG"v20110910_00113_stA8Ðå<#×
?Ô<)Sáx¿€A9ŸÄ?Œèð€	!«Î³‰v20110910_00115_st  Ksb313@ë@à/RI?Y;Ý@€EŽþ=±@3?¼O?¾¸Rn¾»dZ
E"…DʦáDÜGðA9ÖJ<gg<v20110910_00115_stA9Sø<#×
?Ø<'t—Œ¿€A9ÖJ?Œìç€	!«Î³‰v20110911_00608_st  Ksb313@ëA9O!P?IPØ@€E³Má=o_ˆ?»¢ÿ?У×q¾µ?}
EµàfD"V5DÜ4ÕA9êh<‹Fv20110911_00608_stA9‡<#×
?Õ`y%P%y¿€A9êh?'bhÀ	!«Î³‰v20110911_00610_st  Ksb313@ëA<´vj?`ë@€E²ä
=lzh?",5?£×
n¾¬1
EµHDÊ«¦DÜYºA9ÿü<€ñ¯v20110911_00610_stA9xÕ<#×
?ԺÔֱ‰¿€A9ÿü?5à	!«Î³‰v20111003_00271_st  Ksb313@ëCÁ«úz?Vi¨@€E|®=ï?W×\?æffo¾©ûç
E'ó…D"6VDÜQÃA@ك<À
tv20111003_00271_stA@5?<#×
?Ø<'t—Œ¿€A@ك?˜N€	!«Î³‰v20111003_00273_st  Ksb313@ëCÁ¯xmû?W£¨@€EŽC=ñî	@OÚé@K…m¾¿|î
E•ÈDʹXDÜJ‡AA4Ä<çMTv20111003_00273_stA@›¦<#×
?׬KþÓ;¿€AA4Ä?œéª€	!«Î³‰v20120528_00375_st  Ksb313@ëa‡vz`?¡+
@€E¬i{= Œ@Én§?ª=qp¾Á‰7
E¬öD"_®DÜBAyC=Þ!ý                  ÀÀøÀÀ€AyC?»Ä? 	!«Î³‰v20120528_00377_st  Ksb313@ëa‡z~Öö?…ù@€E«ë==Zr(>.[?â\k¾«
E¬…DÊźDÜPA{£ü=Åw…                  ÀÀøÀÀ€A{£ü?¸®ð 	!«Î³‰v20120605_00455_st  Ksb313@ëb†®¨g?+Úÿ@€E€T="_@€s'@\.¾®—
EƒáD"pÅDܽ‰Abu=¡ÒH                  ÀÀøÀÀ€Abu?´:I	!«Î³‰v20120605_00457_st  Ksb313@ëb†±ëŋ?)n4@€E}P{=Š#ˆ@ê?×
=k¾¢MÓ
E€
DÊü¤DÜ)ºA|æ6=^i€                  ÀÀøÀÀ€A|æ6?«Í0	!«Î³‰v20120620_00461_st  Ksb313@ëdd\KÛ?'ß@€E"®=‰àl?ßÅ?—
=d¾Ã•
EVfD"DîDܾfA{҂=·Â                  ÀÀøÀÀ€A{҂?¶øAÀ	!«Î³‰v20120620_00463_st  Ksb313@ëddƒƒ?¼M&@€E'fR=}>@›Ù/?ÈõÃk¾ÚŸ¾
E'¾¸DË-ÃDÜ5ãA~ZÌ>Iµ                  ÀÀøÀÀ€A~ZÌ?É06 	!«Î³‰v20120621_00518_st  Ksb313@ëd…\Ì>‡?ˆž@€Eqr=éӝ@·wC?³33p¾²-
EqÙD"u`DܒNA€J³>Ðç                  ÀÀøÀÀ€A€J³?Àà	!«Î³‰v20120621_00520_st  Ksb313@ëd…`sî9?ƒÚ¼@€EsV=šò@?Ìø?¯\)l¾²-
EsiHDËDÜçA~¦L=Ô΀                  ÀÀøÀÀ€A~¦L?º™Ð	!«Î³‰v20120703_00150_st  Ksb313@ëf9>/f?²ó@€E†-)=¿,@3­Ð?ÈõÃn¾¢MÓ
E…Ó×D"iºDÜýyA€=ç                  ÀÀøÀÀ€A€?±ãà	!«Î³‰v20120703_00152_st  Ksb313@ëf<»—Æ?˜@€E†Ã=–¼@k5?Ï\)m¾ž5?
E†3ÃD˪DÜ–A%ú=y»                  ÀÀøÀÀ€A%ú?¯7`À	!«Î³‰v20120704_00733_st  Ksb313@ëf&‹Õ6?=­@€E\ª¸=‹p?,L?øQìo¾À
E^ß®D"¼DÜBA›‡=¶—                  ÀÀøÀÀ€A›‡?¶Òã@	!«Î³‰v20120704_00735_st  Ksb313@ëf&†«Ö??Ö@€E`7×="A?ÆUK?°£×k¾«…
Ec½qDÊ°DÜl´A~À‰=xF€                  ÀÀøÀÀ€A~À‰?¯Ð	!«Î³‰v20120707_00508_st  Ksb313@ëf"
ð™?ƒš@€EmX=Ú$h?•$?ÚáHo¾ŽÙ
EnYÃD"+–DÜ:ÙAì;=_Ѿ                  ÀÀøÀÀ€Aì;?«ú7À	!«Î³‰v20120707_00510_st  Ksb313@ëf"‹bõ?m…@€Em<Í=¤I\@ƒ›+?õ`¾¦éy
En%Dʪ¨DÜGÇA€J"=hŸ                  ÀÀøÀÀ€A€J"?­³à	!«Î³‰v20120713_00375_st  Ksb313@ëgAõ•^?"ÌV@€Eˆõ®=ÊË¿@'é@×
o¾•
E‰()D"•?DÜû¦A€rð=¼¿                  ÀÀøÀÀ€A€rð?¸W—à	!«Î³‰v20120713_00377_st  Ksb313@ëgAøЫÿ?!`Z@€E‰	ì=šÿ<>šh?áG®Q¾ž¸R
EˆðöDË!DÜA­=¼êi                  ÀÀøÀÀ€A­?·M 	!«Î³‰v20120715_00174_st  Ksb313@ëgƒaÊ?v.@€EƒíÃ=ÅÔ>ZœM?¦ffm¾©xÕ
E"ÁD"bDÜý/A€©µ=¬ä                  ÀÀøÀÀ€A€©µ?µœà	!«Î³‰v20120715_00176_st  Ksb313@ëg
˜tÖ?xmû@€E'š3=·ÄAЩc?Þ¸Rm¾ Äœ
Eƒ·DËTƒDÜ+A=á                  ÀÀøÀÀ€A?¼! 	!«Î³‰v20120716_00255_st  Ksb313@ëg }2»i?RZ4@€E˜A{=cG?À?ð£×o¾´9X
E™/
D"žÙDÝ^A€Èô=¯-¬                  ÀÀøÀÀ€A€Èô?µåµ€	!«Î³‰v20120716_00257_st  Ksb313@ëg €G¾[?SÑ@€E—ñ=˜"?"#?Ü(öl¾¦éy
E™DË/
DÛüBA!=´›·                  ÀÀøÀÀ€A!?¶"và	!«Î³‰v20120717_00047_st  Ksb313@ëg¿rz?9y@€E¦¶
=­É»?ðH@"\o¾¯²
E§_HD"DÝ=¢A·'=öï$                  ÀÀøÀÀ€A·'?¾Ýä€	!«Î³‰v20120717_00049_st  Ksb313@ëg¿r?'UH@€E¦u
=ÙU@DÁº@
=l¾—
=
E¦šáDË7žDÛ÷…AðÍ=Ûk}                  ÀÀøÀÀ€AðÍ?»mo 	!«Î³‰v20120718_00860_st  Ksb313@ëgæ<5…ž?‹è@€E÷>"iAó?ÈõÃw¾ž5?
EŸ+šD!îúDÜýAâ>§                  ÀÀøÀÀ€Aâ?ÀàÔà	!«Î³‰v20120718_00862_st  Ksb313@ëgæ?"Z?Œj@€Ež5R=ÿØ A¢ÙZ?¸Qìl¾"t¼
EŸ¸DË
^DÜ/\A€Êü>+kÐ                  ÀÀøÀÀ€A€Êü?Åmz	!«Î³‰v20120719_00567_st  Ksb313@ëhs~Íe?Y«)@€E³j=p€@vÿ?ù™šV¾³33
E¶cšD"ŽFDÝPA¸Š>þ                  ÀÀøÀÀ€A¸Š?Àƒ_À	!«Î³‰v20120719_00569_st  Ksb313@ëhvÁ2:?^·ó@€E´;
=£y?Óä@ë…m¾®—
E·3×DË'+DÜ6¸A9 >ˆà                  ÀÀøÀÀ€A9 ?ÂQ	!«Î³‰v20120725_00306_st  Ksb313@ëh­l
?CÂü@€E'¸=W?Á?ºEø?¥¸o¾ž5?
ETRD"ÍÓDÝ:òA€Gª=•l¥                  ÀÀøÀÀ€A€Gª?²­" 	!«Î³‰v20120725_00308_st  Ksb313@ëh°ç3U?<ÈQ@€E¾š=}¼>¿jû?½p¤l¾£Sø
E'qDËP!DÜßA€â='ì                  ÀÀøÀÀ€A€â?²]'€	!«Î³‰v20120731_00209_st  Ksb313@ëi€'7¸S?.!Ã@€En'=ý|N>qŽ!?ôzán¾›¥ã
EoÜÍD"e'DÝ	ªAq=Êø                  ÀÀøÀÀ€Aq?¹_€	!«Î³‰v20120731_00211_st  Ksb313@ëi€…pb?8xv@€En	3>äí?À(§?Æffp¾™™š
EnRáDË"%DÜ	ÃA€ó=Ôç                  ÀÀøÀÀ€A€ó?³ºœà	!«Î³‰v20120801_00900_st  Ksb313@ëi¦Ž³ýH?Y<@€EIé3=È4À?ú?¦ffq¾–
EJ×®D"YšDܕüAd=ªÎð                  ÀÀøÀÀ€Ad?µYÞ	!«Î³‰v20120801_00902_st  Ksb313@ëi¦'ä^d?bNÒ@€EJÝ
=£0¨@Ù?÷
=k¾œ¬
EMDÊíôDÜT9Aø=Áøü                  ÀÀøÀÀ€Aø?¸?€	!«Î³‰v20120804_00399_st  Ksb313@ëj<Ó?|gQ@€E"g…=d~8@ÅÌà?Ê=qr¾¡ÊÁ
E"Ý3D"vÉDÜ×DA¶v=þ¬Ã                  ÀÀøÀÀ€A¶v?¿Õ˜`	!«Î³‰v20120804_00401_st  Ksb313@ëjjß?T²­@€E"º==ƒé4>B?Ôzál¾šŸ¾
E…ŠDËDÜ$¼Að=©.Ü                  ÀÀøÀÀ€Að?µ%ۀ	!«Î³‰v20120823_00090_st  Ksb313@ël`.¡ét?gÀœ@€Evãì=¤O˜@ƒÌ€?î{o¾ A‰
ExʸD"ÆDÝÅAƒ0Ì>'«                  ÀÀøÀÀ€Aƒ0Ì?ÄàÕ`	!«Î³‰v20120823_00092_st  Ksb313@ël`1øàý?XŠÿ@€EvCÃ>þ·>å´?ÁG®l¾–
Ex
DË1DÜ RAÝ	=¨ž                  ÀÀøÀÀ€AÝ	?µÒ	!«Î³‰v20120830_00035_st  Ksb313@ëm?Ób7Ù?"Îê@€E«hÃ=˜ÃH>8ÜÃ@
p¤q¾±&é
E¬‹qD"šDÝ
ºA'B×=³œ¬                  ÀÀøÀÀ€A'B×?¶s•€	!«Î³‰v20120830_00037_st  Ksb313@ëm?ÖÂõ3?=®â@€E«·R='¨?¼–?èõÃl¾ A‰
E¬PDˏDÜ4ÅA7)=¾äM                  ÀÀøÀÀ€A7)?·Ü‰ 	!«Î³‰v20120905_00281_st  Ksb313@ën°nw­?€øú@€EŸ
=T×                  ÀÀøÀÀ€Àø	!«Î³‰v20120905_00283_st  Ksb313@ën³¾=¾?|ý¼@€E{Í=Gºx>`Þ@{k¾§l‹
E¡Ù…DË3DÜRA'œ¯>+Éì                  ÀÀøÀÀ€A'œ¯?Åy=€	!«Î³‰v20120905_00473_st  Ksb313@ën0Éa?¦Xî@€E›\Í=fº`                  ÀÀøÀÀ€Àø	!«Î³‰v20120905_00475_st  Ksb313@ën3TÑ>?¼¯@€EšbH='öü@ÊÓ?´zám¾®{
EžŸ
DËöDÜ?ÏA€-&>%£ÿ                  ÀÀøÀÀ€A€-&?Ä´à	!«Î³‰v20120907_00374_st  Ksb313@ënB¬ã=R?C¦@€E®3q=—»è;…e¿@(öp¾ Äœ
E²ß3D"–ÉDÜÈ1A"éì>#ô5                  ÀÀøÀÀ€A"éì?Ä~† 	!«Î³‰v20120907_00376_st  Ksb313@ënB°ɧ?Jv@€E®!3=©x=Ï*Ç@
=l¾±©ü
E±›HDËãDÜbAƒI>+×                  ÀÀøÀÀ€AƒI?ÀEzà	!«Î³‰v20120918_00157_st  Ksb313@ëo¡"ÄJ?SÕ;@€E"õÃ=¨­X?%@¸Rq¾¥`B
E—Ì=D"[DÜßÏA…–>;­h                  ÀÀøÀÀ€A…–?Çu­	!«Î³‰v20120918_00159_st  Ksb313@ëo¡	ëÑ ?DëÍ@€E•I…=ª½@+@<(ök¾¤Z
E™'3DÊíÛDÜSÇAƒ´>`Ð                  ÀÀøÀÀ€Aƒ´?¬	!«Î³‰v20121002_00094_st  Ksb313@ëq`.#YK?GÈñ@€Eª˜Í=•^¼?·xä@Mp¤n¾´¼j
E°H=D"Ï;DÜԋA…½0>@8T                  ÀÀøÀÀ€A…½0?È
€	!«Î³‰v20121002_00096_st  Ksb313@ëq`1Y‰‰?@œª@€Eªàš=²ðï?Ûæ;@8õÃk¾»dZ
E¯ìfDËLDÜ@A"Ô:>4æg                  ÀÀøÀÀ€A"Ô:?ƜÌà	!«Î³‰v20130310_00641_st  Ksb313@ë…IÆHú?7ÔÇ@€Eµ=¹¬ô                  ÀÀøÀÀ€Àø	!«Î³‰v20130310_00643_st  Ksb313@ë…IɅ…?-ɐ@€E´¹='Œ                  ÀÀøÀÀ€Àø	!«Î³‰v20130314_00293_st  Ksb313@ë…ÉP¼k+?cü®@€E b
=·                  ÀÀøÀÀ€Àø	!«Î³‰v20130314_00295_st  Ksb313@ë…ÉS÷ƒ°?'¬Þ@€EŸè==ŽÌ                  ÀÀøÀÀ€Àø	!«Î³‰v20130315_00323_st  Ksb313@ë…é72Œ?MÎd@€E˜b\>éO?¢û¶@XQìo¾—
=
Eš3×D"þwDÝ3TAˆ¹>"óR                  ÀÀøÀÀ€Aˆ¹?Оj@	!«Î³‰v20130315_00325_st  Ksb313@ë…é:G´ ?S\@€E˜òH=ùìU?.{ª@8õÃk¾'hs
Eš"DËjD۞-Aˆ;5>yí                  ÀÀøÀÀ€Aˆ;5?Ï=¢@	!«Î³‰v20130324_00895_st  Ksb313@ë‡æ¾ù?'ׯ@€Ešö=œ›ì@^‡'@9™šp¾«…
Eœ'RD"»dDÝ1PA†ˆ>=äç                  ÀÀøÀÀ€A†ˆ?Ǽœà	!«Î³‰v20130324_00897_st  Ksb313@ë‡êG?7c@€Eš"3=©˜<>ëýù@¸Rl¾¢MÓ
EqDËxÍDÛ·DA‡>-DÅ                  ÀÀøÀÀ€A‡?Ũ˜ 	!«Î³‰v20130508_01025_st  Ksb313@댬ŠŽÏ;?š"@€EšsÍ='í"                  ÀÀøÀÀ€Àø	!«Î³‰v20130508_01027_st  Ksb313@댬Ž~é?˜õ–@€EšŸ¤=š²                  ÀÀøÀÀ€Àø	!«Î³‰v20130711_00559_st  Ksb313@딤'V¿?Œœ@€E"š>Œ@~­{@AG®n¾bN
EƒLfD#ÁDÝ$JA‰"|> ‡a                  ÀÀøÀÀ€A‰"|?Äì 	!«Î³‰v20130711_00561_st  Ksb313@딤*é(?ü_@€E"$®=ä0—>ÊԜ@?\)m¾Oß
EƒV=DËsßDÛüÝAˆÏp>=¡                  ÀÀøÀÀ€AˆÏp?§´ 	!«Î³‰v20130716_00060_st  Ksb313@ë•>ã˜v?Gê@€EÔÛá=ª~                  ÀÀøÀÀ€Àø	!«Î³‰v20130716_00062_st  Ksb313@ë•>æøøO?;Óõ@€EÕ)=ˆx                  ÀÀøÀÀ€Àø	!«Î³‰v20130716_01164_st  Ksb313@ë•GžuK‡?O@€E±Î=¹j<                  ÀÀøÀÀ€Àø	!«Î³‰v20130716_01166_st  Ksb313@ë•G¡ë!Í?']@€E±üf=¹ L                  ÀÀøÀÀ€Àø	!«Î³‰v20130729_00126_st  Ksb313@ë–àå¨á`?.n@€E§'q=«w0                  ÀÀøÀÀ€Àø	!«Î³‰v20130729_00128_st  Ksb313@ë–àéÃ|?=Ǿ@€E§ô3=ášp                  ÀÀøÀÀ€Àø	!«Î³‰v20130731_00518_st  Ksb313@ë—$hi'?Ö´@€Eƒf=ƒ½x                  ÀÀøÀÀ€Àø	!«Î³‰v20130731_00520_st  Ksb313@ë—$kįG?|&@€E~Ô¸=x¦?¥Ï~@0n¾—
=
E~®áDË#ÇDÜ;uA‡[->=‡_                  ÀÀøÀÀ€A‡[-?Ç°ëà	!«Î³‰v20130801_00877_st  Ksb313@ë—FSè?:g£@€EmýÃ=`²Ï                  ÀÀøÀÀ€Àø	!«Î³‰v20130801_00879_st  Ksb313@ë—FW¦°?:éº@€En‹H=—ä"                  ÀÀøÀÀ€Àø	!«Î³‰v20130802_00491_st  Ksb313@ë—bäBà$?0V¾@€EtÆR=Ÿ>¶$p@LÌÍp¾¾vÉ
EwÁÃD"¶úD݉Aˆé'>ZžV                  ÀÀøÀÀ€Aˆé'?ËSÊÀ	!«Î³‰v20130802_00493_st  Ksb313@ë—b皃y?6|î@€Etiì='=d                  ÀÀøÀÀ€Àø	!«Î³‰v20130810_00112_st  Ksb313@ë˜_ÙÊܳ?Yû¯@€EÂv==ª                  ÀÀøÀÀ€Àø	!«Î³‰v20130810_00114_st  Ksb313@ë˜_Ý9|#?g$•@€EÁÅ=M,                  ÀÀøÀÀ€Àø	!«Î³‰v20130810_00408_st  Ksb313@ë˜cºßå?>Té@€Ehì=y                  ÀÀøÀÀ€Àø	!«Î³‰v20130810_00410_st  Ksb313@ë˜cþFl?5Rm@€E¬=~—                   ÀÀøÀÀ€Àø	!«Î³‰v20130826_00308_st  Ksb313@ëšbE,Yû?i> @€EŠè='É-                  ÀÀøÀÀ€Àø	!«Î³‰v20130826_00310_st  Ksb313@ëšbH¦wy?Y3Á@€EŠç…=sÚÙ                  ÀÀøÀÀ€Àø	!«Î³‰v20130918_00015_st  Ksb313@ë?†NÙW?Eï@€E©ER=»4<>ö'î@Dzá^¾¯²
E­¹D"~5DܺA‰û>YÕ¾                  ÀÀøÀÀ€A‰û?Ë:·À	!«Î³‰v20130918_00017_st  Ksb313@ë?‰"2Õ?xf@€E¨È
='ðt                  ÀÀøÀÀ€Àø	!«Î³‰v20130919_00116_st  Ksb313@ë`=û8E?_"€@€E‰Ý…=e?x                  ÀÀøÀÀ€Àø	!«Î³‰v20130919_00118_st  Ksb313@ë`A59ž?JX@€E‰š¸=£¡è                  ÀÀøÀÀ€Àø	!«Î³‰v20130920_00068_st  Ksb313@ëÂE'?Ž¤@€EnG3=–a´?¿aÆ@HQìo¾¡ÊÁ
EsiD""DÜÐ{AŠb>}MT                  ÀÀøÀÀ€AŠb?Ï©ª€	!«Î³‰v20130920_00070_st  Ksb313@ëÅue2?ò@€En•\=¹I0?ZÂ6@C×
k¾©ûç
Es²D˺DÜ*NAˆ~L>\Üu                  ÀÀøÀÀ€Aˆ~L?˛Ž 	!«Î³‰v20130921_00208_st  Ksb313@띡V¿ð?Mª3@€E‰«
=×R3                  ÀÀøÀÀ€Àø	!«Î³‰v20130921_00210_st  Ksb313@띡YïûP?h».@€E‰û¸="¬|                  ÀÀøÀÀ€Àø	!«Î³‰v20131004_00257_st  Ksb313@ëŸAb<?O"+@€E£ç…=†Ô                  ÀÀøÀÀ€Àø	!«Î³‰v20131004_00259_st  Ksb313@ëŸAemrt?HU,@€E¤zö=ˆÝ                  ÀÀøÀÀ€Àø	!«Î³‰v20131014_00159_st  Ksb313@렀¶^F?1"Ÿ@€E¶‡f=ÅÒ4                  ÀÀøÀÀ€Àø	!«Î³‰v20131014_00161_st  Ksb313@렀¹ëy
?8/0@€E¶Ûf=•Î\                  ÀÀøÀÀ€Àø	!«Î³‰v20140303_00303_st  Ksb313@ë²
ìûP™?›‹Ç@€E——3=â4ì                  ÀÀøÀÀ€Àø	!«Î³‰v20140303_00305_st  Ksb313@ë²
ðG°ï?œí7@€E˜H=[X                  ÀÀøÀÀ€Àø	!«Î³‰v20140324_00417_st  Ksb313@ë´«éÂC?`C@€E°Ý=Àˆ<@V±;@N¸Rp¾¢MÓ
E°i3D"²-DÜÌJA‰2">3ŒX                  ÀÀøÀÀ€A‰2"?Æq‹	!«Î³‰v20140324_00419_st  Ksb313@ë´«í)?Òf@€E°QR=¢9è@Ü@Ö@P£×n¾›"Ñ
E°G
DËfDÛÓ+Aˆ>9>8-                  ÀÀøÀÀ€Aˆ>9?Çå 	!«Î³‰v20140602_00617_st  Ksb313@ë½c"ø :?Qðb@€E¨e=ÀŠ                   ÀÀøÀÀ€Àø	!«Î³‰v20140602_00619_st  Ksb313@ë½c—Nô?i°@€E¨Ù\=[]À                  ÀÀøÀÀ€Àø	!«Î³‰v20140617_00400_st  Ksb313@ë¿B%á?`>@€Eµ"3=j6À                  ÀÀøÀÀ€Àø	!«Î³‰v20140617_00402_st  Ksb313@ë¿BI"?tý@€Eµ²=}j¨                  ÀÀøÀÀ€Àø	!«Î³‰v20140618_00975_st  Ksb313@ë¿gŽüQö?"œ@€E°º=áH                  ÀÀøÀÀ€Àø	!«Î³‰v20140618_00977_st  Ksb313@ë¿g'dPâ?'@€E¯ûö=z´¯                  ÀÀøÀÀ€Àø	!«Î³‰v20140621_00820_st  Ksb313@ë¿Æ|Ð:•?6¦Z@€E‰k>'                  ÀÀøÀÀ€Àø	!«Î³‰v20140621_00822_st  Ksb313@ë¿Æ€YK÷?'1g@€E‰Ý
=—td                  ÀÀøÀÀ€Àø	!«Î³‰v20140624_00307_st  Ksb313@ëÀ"Âh '?< @€E|ê{=†O¤                  ÀÀøÀÀ€Àø	!«Î³‰v20140624_00309_st  Ksb313@ëÀ"ůã?9ƒË@€E~íì=vSx                  ÀÀøÀÀ€Àø	!«Î³‰v20140624_00811_st  Ksb313@ëÀ(sÈYv?='Ë@€EŒÆ==¨CÔ                  ÀÀøÀÀ€Àø	!«Î³‰v20140624_00813_st  Ksb313@ëÀ(w…5?"l@€Ež×=i`                  ÀÀøÀÀ€Àø	!«Î³‰v20140624_00859_st  Ksb313@ëÀ(öÊýj?H¤³@€E•p{=£°§                  ÀÀøÀÀ€Àø	!«Î³‰v20140624_00861_st  Ksb313@ëÀ(ú>TÏ?4sb@€E••×=›—L                  ÀÀøÀÀ€Àø	!«Î³‰v20140629_00818_st  Ksb313@ëÀÆFf¦Ó?8«Å@€E‹uf=n½ˆ                  ÀÀøÀÀ€Àø	!«Î³‰v20140629_00820_st  Ksb313@ëÀÆIÔü?EY¡@€E‹×=WÝ                  ÀÀøÀÀ€Àø	!«Î³‰v20140701_00129_st  Ksb313@ëÀÿÄ7Aá?&¢‡@€E«u=›Ïˆ                  ÀÀøÀÀ€Àø	!«Î³‰v20140701_00131_st  Ksb313@ëÀÿÇUÚR?!_@€E¬ƒ®=ŽEøAGãQ@C×
o¾«
E¬ñÃDËËDÛâAˆc>a¶:                  ÀÀøÀÀ€Aˆc?Ì6Ç@	!«Î³‰v20140705_00453_st  Ksb313@ëÁ"03Sê?ø@L@€E[€=T,¨                  ÀÀøÀÀ€Àø	!«Î³‰v20140705_00455_st  Ksb313@ëÁ"3Ó ú?֐"@€EXZ==z‡(                  ÀÀøÀÀ€Àø	!«Î³‰v20140712_00327_st  Ksb313@ëÂbUqs?Å¥@€EŸB{=ªc¬                  ÀÀøÀÀ€Àø	!«Î³‰v20140712_00329_st  Ksb313@ëÂbX¬3Ð?¿+@€EŸ‹3=‹B$                  ÀÀøÀÀ€Àø	!«Î³‰v20140815_00380_st  Ksb313@ëÆ£u¾bý?HŸÄ@€E'Í= Ð                  ÀÀøÀÀ€Àø	!«Î³‰v20140815_00382_st  Ksb313@ëÆ£yº?Q¥d@€ErR=ÞÄ                  ÀÀøÀÀ€Àø	!«Î³‰v20140919_00142_st  Ksb313@ëË÷Ñ£ ?"5ô@€E"êH=–B¨                  ÀÀøÀÀ€Àø	!«Î³‰v20140919_00144_st  Ksb313@ëËüƒ>?Ž¼¨@€E"¢=‰M$                  ÀÀøÀÀ€Àø	!«Î³‰v20140920_00159_st  Ksb313@ëË!z‹QW?O^Ó@€E¨ÿ==–                  ÀÀøÀÀ€Àø	!«Î³‰v20140920_00161_st  Ksb313@ëË!,–?V+)@€E¨÷)=º¨                  ÀÀøÀÀ€Àø	!«Î³‰v20150330_00830_st  Ksb313@ëãÓ¤!³? ;Ð@€E§~¤=                  ÀÀøÀÀ€Àø	!«Î³‰v20150330_00832_st  Ksb313@ëãØUQ@?'
Ž@€E¨…=U                  ÀÀøÀÀ€Àø	!«Î³‰v20150509_00452_st  Ksb313@ëè²Ú?±ìí@€E¯M¤='†<                  ÀÀøÀÀ€Àø	!«Î³‰v20150509_00454_st  Ksb313@ëè·dþ?©'ü@€E¯¶=‰kŒ                  ÀÀøÀÀ€Àø	!«Î³‰v20150522_00596_st  Ksb313@ëé¤?=Žš@€E¸(f=‰Ž                  ÀÀøÀÀ€Àø	!«Î³‰v20150522_00598_st  Ksb313@ëé¤<ã`?Ex¢@€E·v×=ŠT                  ÀÀøÀÀ€Àø	!«Î³‰v20150704_00186_st  Ksb313@ëïP²_Ž?‡à@€EŒ¸=8Ø                  ÀÀøÀÀ€Àø	!«Î³‰v20150704_00188_st  Ksb313@ëïSñŸ?žŒ?@€EŽcR=Œx$                  ÀÀøÀÀ€Àø	!«Î³‰v20150722_00903_st  Ksb313@ëñHD™`?lI@€E(\=€k¤                  ÀÀøÀÀ€Àø	!«Î³‰v20150722_00905_st  Ksb313@ëñHGNˆ?Š|­@€ElR=…N                  ÀÀøÀÀ€Àø	!«Î³‰v20150729_00603_st  Ksb313@ëò'AãðU?&úT@€E¢W®=¶è                  ÀÀøÀÀ€Àø	!«Î³‰v20150729_00605_st  Ksb313@ëò'Dø¸8?)Ép@€E¢ó)=‡¿ì                  ÀÀøÀÀ€Àø	!«Î³‰v20150730_00099_st  Ksb313@ëò?¼Jé³?}
¢@€E­Wá=y¿p                  ÀÀøÀÀ€Àø	!«Î³‰v20150730_00101_st  Ksb313@ëò?¿nD×?tNé@€E­=="úP                  ÀÀøÀÀ€Àø	!«Î³‰v20150812_00340_st  Ksb313@ëóáÐ9‰?žð@€EcÝ\=C!                  ÀÀøÀÀ€Àø	!«Î³‰v20150812_00342_st  Ksb313@ëóáÓL}Ý?¹]@€Ec$=²7ð                  ÀÀøÀÀ€Àø	!«Î³‰v20160706_00015_st  Ksb313@ìÿuã ÷?`!ß@€EŠ==‹†(                  ÀÀøÀÀ€Àø	!«Î³‰v20160706_00017_st  Ksb313@ìÿyx?uM+@€E‹==|                   ÀÀøÀÀ€Àø	!«Î³‰v20170617_00447_st  Ksb313@ìHCcôáê?J¶ò@€E¦¸=Ÿï                  ÀÀøÀÀ€Àø	!«Î³‰v20170617_00449_st  Ksb313@ìHCf¾t?K³B@€E§I=¶°                  ÀÀøÀÀ€Àø	!«Î³‰v20170623_01155_st  Ksb313@ìI	¹ô'°?².ê@€E°Ç3=–!À                  ÀÀøÀÀ€Àø	!«Î³‰v20170623_01157_st  Ksb313@ìI	¼ëÓ?®@€E°©=Œñ
                  ÀÀøÀÀ€Àø	!«Î³‰v20180513_00663_st  Ksb313@ìqŠÓÄœ?VÔ©@€E¨˜=]Ò7                  ÀÀøÀÀ€Àø	!«Î³‰v20180513_00665_st  Ksb313@ìqŠÖ¾X?N;Ÿ@€E¨f¤==ÎÀ                  ÀÀøÀÀ€Àø	!«Î³‰v20180524_01287_st  Ksb313@ìrêY·Q?%6:@€E®vš=œóÌ                  ÀÀøÀÀ€Àø	!«Î³‰v20180524_01289_st  Ksb313@ìrê\ö¶*?+ÝË@€E¯ï×=‹\                  ÀÀøÀÀ€Àø	!«Î³‰v20180524_01335_st  Ksb313@ìrê¹t‹?&R@€E±Ëq=t"                  ÀÀøÀÀ€Àø	!«Î³‰v20180524_01337_st  Ksb313@ìrê¼1N'? d@€E²N=~þÇ                  ÀÀøÀÀ€Àø	!«Î³‰v20180725_00123_st  Ksb313@ìz¡¦DÎ?+†@€E£¨f=ìñ×                  ÀÀøÀÀ€Àø	!«Î³‰v20180725_00125_st  Ksb313@ìz¡¡&V?¬ê@€EŸö=ßNß                  ÀÀøÀÀ€Àø	!«Î³‰v20180807_00186_st  Ksb313@ì|@ýñÞ?4½q@€EŒ%á=íJ                  ÀÀøÀÀ€Àø	!«Î³‰v20180807_00188_st  Ksb313@ì|@'íOú?'²š@€EŒU…>,W¢                  ÀÀøÀÀ€Àø	!«Î³‰v20180812_00543_st  Ksb313@ì|ã
xc"?qÓ(@€E…°=«˜                  ÀÀøÀÀ€Àø	!«Î³‰v20180812_00545_st  Ksb313@ì|ãš'?h@€E†ì=]-?                  ÀÀøÀÀ€Àø	!«Î³‰v20180815_00219_st  Ksb313@ì}AmC¥?ð@€EŠ´ì=¨õL                  ÀÀøÀÀ€Àø	!«Î³‰v20180815_00221_st  Ksb313@ì}AvøÛ?^@€EŠ.==Û_                  ÀÀøÀÀ€Àø	!«Î³‰v20180817_00186_st  Ksb313@ì}ƒÐ|Û?}m@€E–_…=ÓVü                  ÀÀøÀÀ€Àø	!«Î³‰v20180817_00188_st  Ksb313@ì}ƒMU?ˆ|@€E–DR=ž¥Ì                  ÀÀøÀÀ€Àø	!«Î³‰v20180822_00062_st  Ksb313@ì~ P]ZÏ?&D@€E'b¤=ßd                  ÀÀøÀÀ€Àø	!«Î³‰v20180822_00064_st  Ksb313@ì~ Y0X
?5nÏ@€E¯…=§#ó                  ÀÀøÀÀ€Àø	!«Î³‰v20180830_00258_st  Ksb313@ì"$b«?WÙ¾@€E†J×=šÖÄ                  ÀÀøÀÀ€Àø	!«Î³‰v20180830_00260_st  Ksb313@ì"'—XÍ?]ÊÉ@€E†Z
=]ðà                  ÀÀøÀÀ€Àø	!«Î³‰v20180901_00507_st  Ksb313@ìcWíwg?pA@€EUMì=‰ÉD                  ÀÀøÀÀ€Àø	!«Î³‰v20180901_00509_st  Ksb313@ìcZçý«?€ù@€EUHR="H                  ÀÀøÀÀ€Àø	!«Î³‰v20190806_00885_st  Ksb313@ì©Æl§;?*Ú@€E.¸=ô'                  ÀÀøÀÀ€Àø	!«Î³‰v20190806_00887_st  Ksb313@ì©Æo¹¼$?2?@€E¹f>ݚ                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_87_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  193 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	ŒTv20100509_00636_stKsb328@ëÊ[ñÈ°?CyÑ@€E¢A×=Ð=µ@KêY@,(öf¾q©üE£n{CüFDîoTA‰CÑ>@œ:	ŒTv20100509_00638_stKsb328@ëÊ^"eR?Jïã@€E¢>9>?-Á@(ör¾`A‰E£×D¹ØÕDíG
Aˆ->5v§	ŒTv20100709_00581_stKsb328@ëhƒqêS?I«@€E*H="Ed@ÀLû@.¸Rh¾ƒ•E'9Cû6%DîˆÍAˆQ)>Qã7	ŒTv20100709_00583_stKsb328@ëh‡èÍ?]™D@€Ef¸='o$	ŒTv20100802_00324_stKsb328@ëcyÚ8?5â@€Ec,á=Љ§@'
@\f¾""EgCüEãDî¾Aˆ÷E>5š	ŒTv20100802_00326_stKsb328@ëc}HÅí?+k¥@€Eb—=Œ¤?ë^@ffq¾ƒoEgÜÍD¹ÚéDíAˆq2=ì5±	ŒTv20101014_00147_stKsb328@ë%.Ó}?1Àü@€E·1
=x?G@Áá¨@33d¾xÔþE¶¸Có{#DìJAˆ¢>:€	ŒTv20101014_00149_stKsb328@ë)(?5¼Í@€E·©{="•ä	ŒTv20110508_00703_stKsb328@ë1LÈ{?(E‰@€E¼^\=¥#C¨Xz?'ë…h¾~ùÛE¼;ìCô¤Dì›;AW@¬<š
		ŒTv20110508_00705_stKsb328@ë1LËÙb1?8¾]@€E¼#f=¾C¥®9?¯\)q¾dZE¼rÍD·©¢DëQ/AWÁ±<©´q	ŒTv20110514_01047_stKsb328@ë2Æäæt?<[Û@€E¯ùq=«gC4#?³33g¾n—E±UÃCõ´Dì)Amõf=-'á	ŒTv20110514_01049_stKsb328@ë2Ê3)ù?)SG@€E¯ÐH=Žô€CU;ý?¾¸Rr¾›"ÑE±_
D·3Dë;;An<ó=.	ŒTv20110515_00838_stKsb328@ë2*˜:ê?kz@€E¢Pö=±òÔC[æE?µÂj¾záHE£:CõuÃDìâfAo"=(	ŒTv20110515_00840_stKsb328@ë2*›¾øN?¯ÿ@€E¢³=¼GlCNl?¨õÃr¾™‡E¤D·æNDëB˜Aoq·=g*	ŒTv20110821_00666_stKsb328@ë>crc?bªœ@€ElH¤=ƒŸ @å8Ö?î{j¾Ÿ;dEm¼{DÕDèíA",Î>£	ŒTv20110821_00668_stKsb328@ë>cÊò­?VëÊ@€Ekm\=zѨA2\?æffq¾¢ÐåEn<öD»‡¦DçsA"œ=Þ2{	ŒTv20110902_00262_stKsb328@ë?âzúr?'–(@€E±r3=Ëgª@²¬—@(Qìi¾fffE²4RDéyD膏A…½>NKi	ŒTv20110902_00264_stKsb328@ë?â"‰b?0Þ@€E°ÿH=ÿ<.@.*¾@5¸q¾%E²;3D»^-DçŠÙA†I¹>Bw	ŒTv20110920_00298_stKsb328@ëB#=3r?Rƒ©@€E¿äf>'Pn@Òö?þ¸Ri¾^5?E¿ë
DÌîDèÝA…8l>ë,	ŒTv20110920_00300_stKsb328@ëB#@Y— ?QF@€EÀ®>8°Ô?ŽA?ë…q¾""EÀ|D»5`Dç^A†Š>è›	ŒTv20120605_00297_stKsb328@ëb"ÿoÂ?Æ
@€Eu'…=•Ê"A-²ó@6ffj¾¥ãTEuÔÍDÖDè¹üAŠtC>†•–	ŒTv20120605_00299_stKsb328@ëb…Zÿ?+­@€Eu(á=¡žA=Ô±@
=q¾‹Æ¨EtD»Dè‰A‡Ë*>&Í	ŒTv20120610_00606_stKsb328@ëc('wf?|@€EIq=ËØ%	ŒTv20120610_00608_stKsb328@ëc("Ãï"?¯Â@€EŽ®>q{?–HÂ@(ös¾‰7LE
D»:ÁDçÊA‰WÏ>ëØ	ŒTv20120615_00658_stKsb328@ëcÆÂà9ç?e@€E"´á=ŽýÐ@÷t«@\(ök¾ŽÙE"uDhDèšfAŠÚµ>v®	ŒTv20120615_00660_stKsb328@ëcÆÆãn¥?Éü@€E"5)=˜Ì	ŒTv20120617_00344_stKsb328@ëd*šþt?K}@€Eƒì=®ÁÀ	ŒTv20120617_00346_stKsb328@ëd-ø
é?U™¸@€Eƒ¤>N™A¹õ@
=qr¾•E"´{D»éDè*-Aˆ9ý>IÆ	ŒTv20120620_00639_stKsb328@ëdf(?¦s†@€E[ð)=HGà	ŒTv20120620_00641_stKsb328@ëdf,O·?Çôð@€EXÄÍ=±d	ŒTv20120703_00784_stKsb328@ëfõ…©?Ç9@€E{%Ã=ÖQE?y"@/\)i¾'n˜Ey×®D¶%Dé(öA‡>Fé–	ŒTv20120703_00786_stKsb328@ëfâ?%?! Ž@€Ez½\=³Ø@'n'@ s¾…¡ËEz®D»J‡Dç¸!A†ý,>6¤	ŒTv20120705_00771_stKsb328@ëfDŒÒ5í?;èI@€EIÿ
=¼?žx?@ £×h¾Ÿ¾wEH@D;DéO…A‰ë:>:rÿ	ŒTv20120705_00773_stKsb328@ëfDA*?:à8@€E@k×=žº˜@c©@…s¾‰7LE?]ÃD»yüDçÔZA‹D>Cðê	ŒTv20120713_00553_stKsb328@ëgCjF:!?:@€E¡{>`ªA$:@zák¾ÒòE¢¸D†DèãA†Ï™>™±	ŒTv20120713_00555_stKsb328@ëgCmˆV?5zþ@€E'QÃ=³µ˜@7H@8Qìr¾Š=qE''D»ÛDè	yA‰,÷>O"	ŒTv20120714_00275_stKsb328@ëg`Ün?ú?‹– @€E"Ò{=Æà ?Ê·?ìÌÍk¾¡G®E"´)Dý'D胞A…Í¿>-Q,	ŒTv20120714_00277_stKsb328@ëg`ߐ
Õ?–fq@€E–;f=¤	ŒTv20120715_00064_stKsb328@ëg€±&©?i5@€EŽ€á=Ðh?y1@ÌÍj¾ŽÙEŽ9…DéºDè…ÓA‡ò>pœD	ŒTv20120715_00066_stKsb328@ëg€~ü	?mvd@€Eâ=v£	ŒTv20120716_00049_stKsb328@ëgžân¯¶?^åp@€E›"f=š<	ŒTv20120716_00051_stKsb328@ëgžåùI?]
€@€E›o=ˆÃD	ŒTv20120717_00633_stKsb328@ëgÖág? »Ð@€E"¤=ÊE ?¹Ç@õÃj¾µ?}E'¥…Dç+DèÿßA‰IB>4z	ŒTv20120717_00635_stKsb328@ëgÚ)§C?Ï@€E'¹®=´mO?·ÖH@xQìr¾¨r°E'ÛqD»MªDçú°AŠÅ>«Æü	ŒTv20120717_00873_stKsb328@ëgňvË?'=3@€E'Çì>ý¾	ŒTv20120717_00875_stKsb328@ëgŋMl?=æg@€E'Í×>1£ñAg9@8Qìr¾ŽVEþ¤D»wDçÀjAŠig>|…¶	ŒTv20120719_00457_stKsb328@ëh†`fó?a\S@€E«<ì=d€	ŒTv20120719_00459_stKsb328@ëhŒÀþ?bõ@€E«†®=¢¶\	ŒTv20120721_00145_stKsb328@ëhCNÄc?MЌ@€EŸ8ö=Á'd@"el@ffh¾'hsEž•\DO¾DèÃ}AˆU>+¶®	ŒTv20120721_00147_stKsb328@ëhCR,28?SOt@€EŸ†)=Žf£	ŒTv20120721_00601_stKsb328@ëhFèúð¢?M8ë@€E¢Ü=>xM?†sÉ@
áHf¾e`BE ¸D{#DèëA‡´»>ýÆ	ŒTv20120721_00603_stKsb328@ëhFì6iÉ?#"W@€E¢ä==¸Ì	ŒTv20120724_00076_stKsb328@ëhŸü61j?ÅV@€EôH=·•B9›õ@#×
j¾‹C–E'®DºDè3Aˆ­q>79	ŒTv20120724_00078_stKsb328@ëhŸÿr–Ë?!ý÷@€E'0H=šÔ¤@,v@#×
r¾ž¸RE'Ô{D»´Dè$bA‰úï>W	3	ŒTv20120724_00199_stKsb328@ëh¢Uût«?¯x@€E'úf>ÇØ	ŒTv20120724_00201_stKsb328@ëh¢sU!Å?ê¢@€E'G×=£,h?w[S@p£×h¾vÈ´E'6áDžFDèn‡A‰>dÒr	ŒTv20120724_00203_stKsb328@ëh¢v'¬»>ú!/@€E'Û=ª6¬>HyÈ@1ë…s¾OßE'ráDºüƒDçþ¸Aˆ‹²>GA	ŒTv20120725_00124_stKsb328@ëhÀþt	g?`ë÷@€E"=ê¯Ã	ŒTv20120725_00126_stKsb328@ëhÁâ¸ò?‹c@€E"-=ˆ&8	ŒTv20120726_00604_stKsb328@ëhäÈʔc?øGÅ@€Ewüf=WñØ	ŒTv20120726_00606_stKsb328@ëhä̪¨‹?ÝÍ]@€Ewd=Օ
	ŒTv20120801_00742_stKsb328@ëi¥[ý
?C Ô@€EN%H=vÕo>Qˆ±@(öh¾záHEJ—\DŸmDèâ%A‰Õu>NX³	ŒTv20120801_00744_stKsb328@ëi¥_H)?CŠá@€EM÷ì=¤A><@9™šr¾""EJœ¤D»!ãDç¼JAŠž>‰‡6	ŒTv20120804_00205_stKsb328@ëjjQwÂ?SùÁ@€E†w\=¶˜?݌W@
=qi¾ƒ•E"ÇìDã¦DèpÕA‡º>G=Þ	ŒTv20120804_00207_stKsb328@ëjm"Ø—?^ƒà@€E†Pì=ò^µ	ŒTv20120811_00102_stKsb328@ëjà¢&ëý?Yט@€E—õ=x±q	ŒTv20120811_00104_stKsb328@ëj॔Ê'?XÏ@€E˜>¸=~/'@B9@>{r¾–‡+E–tD»I?Dç÷¶A‡ˆ>Rи	ŒTv20120816_00193_stKsb328@ëk€Ã€'ò?¢XØ@€EVf>1	ŒTv20120816_00195_stKsb328@ëk€Æ܍µ?¡)@€EUkH=öë	ŒTv20120822_00037_stKsb328@ëlC@Ñ?0"@€E~3š=‰G`Aªnù@ffg¾†$ÝEytÍDwDè­Aˆ|N>2tô	ŒTv20120822_00039_stKsb328@ëlCCRJP??Ée@€E~\ö=aþ€@5)@Er¾˜"uEy|¤D»
ÉDçË}Aˆ³`>ƒ?h	ŒTv20120823_00172_stKsb328@ël`ò*?"£\@€Eq¢=¤?eGy@ £×k¾€ƒEmdD¢-Dè‰ìAˆn9>%=´	ŒTv20120823_00174_stKsb328@ël`õFŽ/?}á@€EpŽf=Žn ?"þÜ@3×
r¾‡®EmùHD»¬Dçç\A‰²U>J4˜	ŒTv20120905_00075_stKsb328@ëmÿèg!ø?'.ñ@€E¨öš>Ÿ0N	ŒTv20120905_00077_stKsb328@ëmÿë§2ß?[¨%@€Eªzq=•)œ	ŒTv20120905_00363_stKsb328@ënXýw?€ÙJ@€E 4q=sõá	ŒTv20120905_00365_stKsb328@ën\~@M?tŸr@€EŸI=J8 	ŒTv20120917_00314_stKsb328@ëo£],¬?7xÄ@€EŸoì=Ã@Æ@LÌÍi¾…¡ËEž¸=D¦éDè£;Aˆú.>r^	ŒTv20120917_00316_stKsb328@ëo¦–G*?>c'@€EŸoš="¿x	ŒTv20121001_00122_stKsb328@ëqA2\
?°Œ@€E¥Ü=Ù«1@s¦Ý@@h¾bMÓE¤'¤Dj°Dè©7A‰#Ë>+Â	ŒTv20121001_00124_stKsb328@ëqA6#Þ,?•ü@€E¥±š=‮A;@\)r¾XbE¤BRD»	ãDç¶A‰\,>6-Š	ŒTv20121013_00049_stKsb328@ër¿šJyK?ƒÎÙ@€Eœö=—°°	ŒTv20121013_00051_stKsb328@ër¿ž#?‡¬X@€Eœ©ö=YNX	ŒTv20130515_00734_stKsb328@덌¾]
L?³k$@€E³"=›Ð	ŒTv20130515_00736_stKsb328@덌Ár;1?¶m,@€E³Ã=¡D	ŒTv20130705_00102_stKsb328@ë"߃YÁ'?^SR@€E'Îq=ªØÀ>¡â%@zái¾\)E'§®D¾ÙDè@ÅAˆM>UK	ŒTv20130705_00104_stKsb328@ë"߆Ùîž?'ð^@€E'¸®=¹í	ŒTv20130715_00055_stKsb328@ë•+¡c½?;q±@€E¨Yf=œEl>˃B@ £×i¾‰7LE©È{DÞ¨DèLAˆþ>M¹	ŒTv20130715_00057_stKsb328@ë•/0dw?/³·@€E¨¨="£³	ŒTv20130716_01054_stKsb328@ë•FÄÏM?-Âë@€E°{…=¹ÎÔ@Ç¥Ð@1ë…j¾'ñªE¯eÃDáXD趠AˆÞ>Q-™	ŒTv20130716_01056_stKsb328@ë•FÈdGÓ?;Ýz@€E°|
=±ÿ	ŒTv20130727_00158_stKsb328@떠ªa7¨?Qªr@€E´:=}?ˆ	ŒTv20130727_00160_stKsb328@떠®#Ú%?G,Þ@€E³áö=iF‡	ŒTv20130728_00422_stKsb328@ë–—H'>?e°@€E«ƒö=›"@êÉe@Qìe¾xÔþE«)Dx!DèØ)A‰KÖ>Š³	ŒTv20130728_00424_stKsb328@ë–Ÿ_{ç?&*@€Eªª>=Ð	ŒTv20130729_00230_stKsb328@ë–ãӀÆ?)[Ò@€Eš‹f=Ÿð>ÚÆ@p¤i¾|í'E™õ3DþúD踴A‡Fî>7£A	ŒTv20130729_00232_stKsb328@ë–ã×sd&?!ÀÈ@€Eš±H=†ï	ŒTv20130731_00124_stKsb328@ë— 2'Îý?E÷—@€E™Ã=ˆdä	ŒTv20130731_00126_stKsb328@ë— 5ìL?'"u@€E–uR=n&@	ŒTv20130801_00383_stKsb328@ë—BQôï¬?MXt@€Ew¨=¶¡h	ŒTv20130801_00385_stKsb328@ë—BUHþ?k]Ø@€Es¶{=Ä.¤	ŒTv20130809_00097_stKsb328@ë˜?Å"J?ƒp @€EŠ–®=¾Ðˆ	ŒTv20130809_00099_stKsb328@ë˜?Ȝa?ŒGp@€E‹…=¨ç`	ŒTv20130809_00433_stKsb328@ë˜BÖ¤&?"ÄZ@€E€ì='Ò­	ŒTv20130809_00435_stKsb328@ë˜BÚqz?‡e!@€E'=l[0	ŒTv20130810_00146_stKsb328@ë˜`)¿6a?rÍ@€E½ÿR=w·P	ŒTv20130810_00148_stKsb328@ë˜`-!'?DÚÎ@€E½ü…=¡œ	ŒTv20130810_00490_stKsb328@ë˜c¤Ö‰9?.áp@€E›,á=£lD@w¯W@7
=k¾ƒ•E›|fDªD袇A†¾>>=Þ	ŒTv20130810_00492_stKsb328@ë˜c¨Aî?!Y]@€Eš»q=žŒ¼	ŒTv20130822_00149_stKsb328@ë™à‰	ÿ?6%@€EšI
=·Â$@Ðàƒ@G
=g¾`A‰EšŒöDš=DèáHA‹Æo>>.s	ŒTv20130822_00151_stKsb328@ë™àùŒž>ûíE@€E™Y®=ÀuÔ	ŒTv20130826_00534_stKsb328@ëšdvŠÒ?}]@€E‰=ƒn?ní¦?èõÃi¾ ÄœEˆ"=D÷®Dè‡ßA†²7>1Á¡	ŒTv20130826_00536_stKsb328@ëšdy§–‡?nY@€E‰L
=ˆÁ¼?ÍKê?â\r¾£SøEˆ­…DºæÙDçËdA‡½d>-	ŒTv20130917_00097_stKsb328@ë `q…?@€EŽ6=¯pè	ŒTv20130917_00099_stKsb328@ë 
½
<?)¬@€EŽ?=¤ë°?•Wé@\)r¾ˆ´9EE×DºòoDèÍAˆÚ>ìÞ	ŒTv20130930_00240_stKsb328@ëžÀäѶl?¯ñ@€E™Íá=£¸	ŒTv20130930_00242_stKsb328@ëžÀçôÑ#?å@€E™®=­ð<	ŒTv20131012_00128_stKsb328@ë @ULèç?%'Æ@€EµéR=†–D?gþ­?ýp¤i¾|í'E´®DDèŒ1AˆlÌ>O	ŒTv20131012_00130_stKsb328@ë @Xxð?'
@€E¶
='"A"-@Pr¾ž5?E´=®DºË¦DçõüA‰}M>uáì	ŒTv20140528_00752_stKsb328@ë¼É-|J(?¸O@€EŠ,=…#¿	ŒTv20140528_00754_stKsb328@ë¼É1Æé?³Q,@€EŠn)=š›à	ŒTv20140601_00929_stKsb328@ë½GÒõÖ[?2§b@€E¦¬q=—D 	ŒTv20140601_00931_stKsb328@ë½GÖ39?"Œz@€E¥ª®='ø	ŒTv20140605_00568_stKsb328@ë½Ã‡F?#Å>@€E‰Úì=³î@%M@ £×h¾""EŠ¤DõPDébAˆp%>.gþ	ŒTv20140605_00570_stKsb328@ë½ÃŠº~A?S(@€E‹)f=¥À A¸†@{q¾å`E‹C3DºÚ Dèn%A‰m>5‹ 	ŒTv20140608_00457_stKsb328@ë¾"¤?Rl-@€E™ 
= cL	ŒTv20140608_00459_stKsb328@ë¾""¤ð:?T¶Ò@€E˜n
=}	ŒTv20140618_00529_stKsb328@ë¿c£ ð?Vü@€E¶«
=<	ŒTv20140618_00531_stKsb328@ë¿c¦Õ¢?i)!@€E¶ö=Õ'	ŒTv20140618_00913_stKsb328@ë¿gà?oªb@€E«Š{={X	ŒTv20140618_00915_stKsb328@ë¿g`4H?€@@€E«=ebé	ŒTv20140621_00158_stKsb328@ë¿À"~?«T@€E²T{=Ð*`	ŒTv20140621_00160_stKsb328@ë¿À–¡'?s8@€E±Ü3=³ŠÜ	ŒTv20140622_00560_stKsb328@ë¿ãºJNX?\â-@€E¢J®=l¹©	ŒTv20140622_00562_stKsb328@ë¿ã½þbò?]ÇI@€E w×=^=@	ŒTv20140627_00210_stKsb328@ëÀˆJFÐt?˜'*@€E:G=œ‰@	ŒTv20140627_00212_stKsb328@ëÀˆMì':?¦
@€E:'H=¤ H	ŒTv20140628_00746_stKsb328@ëÀ§8ç—ÿ?Z)_@€Emš="cü	ŒTv20140628_00748_stKsb328@ëÀ§<oý"?M·@€Em Í=Ž˜¸	ŒTv20140629_00468_stKsb328@ëÀÂ_êÖù?,I¹@€E—7×=†äõA¦M"@¸h¾‹C–E—^¤Dä9Dé
A‡'Ö>/3Ô	ŒTv20140629_00470_stKsb328@ëÀÂc3›ä?*¾A@€E—H¤=©N0@'´@I™šs¾Ÿ;dE—VRDºçøDèeôAŠx`>]ð	ŒTv20140629_00756_stKsb328@ëÀŶi¦?7å@€Eˆj®="i@9>@@j¾záHEˆ33DüjDèÍìA‰Üá>5¬	ŒTv20140629_00758_stKsb328@ëÀŹ®aþ?+4@€E‡Íá=ï€	ŒTv20140702_00625_stKsb328@ëÁ$(ÅF?pƒ'@€Ek\=¨¬¼?â×½@!G®j¾ß;Ej1qDUDèãÇA‰}¯>Yàz	ŒTv20140702_00627_stKsb328@ëÁ$,¶Ap?b¤¶@€Ejw>:-v	ŒTv20140712_00505_stKsb328@ëÂcÆ;?$U;@€E™§®>ô?Xh@*=qi¾m'hE™^RD¢ DéFAŠ™>q¹´	ŒTv20140712_00507_stKsb328@ëÂcɯ? Ü)@€E™0¸=»m8?ÝÊu@q¾†$ÝEš'×Dº¹²Dèd9AŠú>:7	ŒTv20140813_00760_stKsb328@ëÆe×'\?R«@€E§€H=‰Ý	ŒTv20140813_00762_stKsb328@ëÆeÚsSŠ?H^@€E§q=ˆ˜	ŒTv20140816_00483_stKsb328@ëÆÃ<¤X?E©@€E¢N¸=¨kH>î<J@ i¾'hsE¡®áD*D跞A‡ƒ—>F&}	ŒTv20140816_00485_stKsb328@ëÆÃ@'x??µì@€E¡ôÍ=zÞØ@Œ ð@{r¾‡+E¡ï®Dºü"DèÏA…¬Ù>r	ŒTv20140909_00295_stKsb328@ëÉÂ6ô£«?A•@€E Œ¸=¨DH@¸-
@,(öh¾ŽÙEžª)DD‹D蟾Aˆûå>TPq	ŒTv20140909_00297_stKsb328@ëÉÂ:©Š?7²@€E y
=÷.…@&Aè@ÌÍq¾²-Ež·3Dºÿ
DèÅAˆ³ü>,÷h	ŒTv20140918_00152_stKsb328@ëÊãqôÑ?Jë@€E{"=='ÿ\?§ˆŠ?ü(öi¾ß;Ew…D
DèŠÁAˆn>Ù	ŒTv20140918_00154_stKsb328@ëÊãv–Ð?dýè@€E}‹…=›ß>`'å?Ü(ör¾bNEyþfDºåÓDçíA‡è€>'™r	ŒTv20150702_00072_stKsb328@ëîÀ2$…E?Q|í@€E´|q=X]á	ŒTv20150702_00074_stKsb328@ëîÀ8za?`ú@€E±˜)=ZÓ±	ŒTv20150730_00061_stKsb328@ëò?Z3K?ï-ˆ@€E´[š=å†z	ŒTv20150730_00063_stKsb328@ëò?]o|?ìԜ@€E³‰==Œ
Œ	ŒTv20150804_00385_stKsb328@ëòâ	
Šó?A¨3@€Eµ"¤=ªH¬	ŒTv20150804_00387_stKsb328@ëòâ‡m?7#Ï@€E¶®=rXˆ@ä\x@(õÃq¾•Eµ‡ÃDº´ZDèAˆàJ>Nâ	ŒTv20150804_00529_stKsb328@ëòã!t?4y&@€EÃ>®=n³p	ŒTv20150804_00531_stKsb328@ëòã4ÿ;?.åÞ@€EÃ~Í='ˆ	ŒTv20150811_00251_stKsb328@ëóÁIºÄ7?ªÀ@€ES°f=±À	ŒTv20150811_00253_stKsb328@ëóÁM3'?¤©Ô@€ESì)=Gø	ŒTv20150913_00067_stKsb328@ë÷à	¸ëÄ?Bwû@€EÀì…=ÉRð	ŒTv20150913_00069_stKsb328@ë÷àÇni?:Ÿ¨@€EÀ;…=¯-	ŒTv20160714_00409_stKsb328@ìA҈?s·@€El¢)=•™Ü@RWF@\)h¾†§ðEk'D©yDèà9A‰µã>,/	ŒTv20160714_00411_stKsb328@ìíÔ.?Ô@€El"==‹¼@ yl@ë…o¾~ùÛElT{Dºº˜Dè;…Aˆ+{>.b	ŒTv20170621_01170_stKsb328@ìHÊ&â\×?ÄÁÀ@€E°f=q¸™	ŒTv20170621_01172_stKsb328@ìHÊ*&ڊ?´ìµ@€E°6Ã=i%x	ŒTv20170628_01383_stKsb328@ìIªvÙ¦?ŠÖ[@€E‰<¤='Œ	ŒTv20170628_01385_stKsb328@ìIªE«†?šQ_@€E‰µÃ=¿D€	ŒTv20180401_00536_stKsb328@ìlJ˜>ø?…¿Z@€Eá=ö9V	ŒTv20180401_00538_stKsb328@ìlJ›¤@'?s¾@€EäH=JR€	ŒTv20180524_00913_stKsb328@ìrç\köÉ?4°¨@€E²ÞÃ=ÒS	ŒTv20180524_00915_stKsb328@ìrç_˗™?:µ@€E²Â{=Ð0	ŒTv20180525_00739_stKsb328@ìs­?3?bzÒ@€E¦ú==lA‰	ŒTv20180525_00741_stKsb328@ìs°$Z¨?uu@€E¦Õ=ˆÐ	ŒTv20180804_00205_stKsb328@ì{à¢úÖË?Dš¢@€E©ëÍ=¸ý$	ŒTv20180804_00207_stKsb328@ì{à¦i÷?NS«@€Eª/¤=Â<\	ŒTv20180808_00040_stKsb328@ì|b©Iš©?*v@€E‰3=¸ô¬@Aåé@K…j¾ŒÌÍE‰²öDâ D贋A‰"û>B¿Ÿ	ŒTv20180808_00042_stKsb328@ì|b¬íY	?¾!@€E‰Hö=¨ƒÜ	ŒTv20180815_00361_stKsb328@ì}B͚Ø^?1Œ@€E=ɹÉ>¬X9@%g¾fffE€ÚfD=D肇A‰U=>…  	ŒTv20180815_00363_stKsb328@ì}BÐє2?*3^@€E€Ñá=ë¨?p÷g@E¸q¾‡+E€Ò)Dºå'DçðœAŠ>_ì¶	ŒTv20180828_00061_stKsb328@ì~ßށ?±?W "@€E˜Vö=™Óà	ŒTv20180828_00063_stKsb328@ì~ßáqtŒ?K]H@€E˜&)=Ó·£	ŒTv20180829_00079_stKsb328@ìZÙÀ?,K@€Ež0H=Ž[<A€f@O\)j¾…¸Ež=qDõDè¿;A‰ñ>r¨	ŒTv20180829_00081_stKsb328@ì —.?5‹d@€Ež4á=`¦ @½Êú@®q¾Š=qEži…DºÝìDèwA‡¦ä>:)¾	ŒTv20180901_00061_stKsb328@ì_Çø¢>?~®$@€EqƤ=½	ŒTv20180901_00063_stKsb328@ì_Ë•­?x]C@€Eq®{=€e\	ŒTv20190812_00841_stKsb328@쪅ÜRáÏ?'†€@€EŠ½×=ïN‡	ŒTv20190812_00843_stKsb328@쪅ß˒:?©Ž@€E‹Pq>Á

==> anc/pub_raw/L222_88_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  185 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	*A!Åv20100411_01168_stKsb313@ëL;uâZ?·Œ@€Eƒ¹Ã=ä©b	*A!Åv20100411_01170_stKsb313@ëL>ø?*dX@€Eƒƒ®=p	*A!Åv20100924_00264_stKsb313@ëTÎS`?QÔa@€E™\=æ™H>@\)e¾"t¼
E›ID´æÁDLCDA0É©<'¥	*A!Åv20100924_00266_stKsb313@ëX•x"?VOÎ@€E˜{Í='6p@¥Ó?@%e¾'hs
E›DöCî›#DLÉA0æ´<Š'Œ	*A!Åv20110512_00841_stKsb313@ë1ˎX_?
@€Eď=‡·"?œ¼A@Qìh¾šŸ¾
EÅ;×D´âoDK¤jALZk<ª"G	*A!Åv20110512_00843_stKsb313@ë1ˑT;A?Q4@€EÄt\=u\`>ÄFK?Ôzád¾šŸ¾
EƬCîx"DLûALY˜<g%H	*A!Åv20110513_00647_stKsb313@ë1ë‡ØÑé?gW@€E"š=™äH?Š½‹?Ã×
g¾Oß
E•ã
D´ìDKyAKm½<˜#	*A!Åv20110513_00649_stKsb313@ë1ë‹~H…?øb@€E"Ü3=Î>x7|?¦ffc¾…¸
E"töCíðDM)AK/²<qd	*A!Åv20110514_01186_stKsb313@ë2á­Ún?J–@€E¶4q=˜Œ¬?¡¥±?Ž{h¾/
E·¶DµTDK£TAJàà<A<k	*A!Åv20110514_01188_stKsb313@ë2äÄue?7"Þ@€E¶J
=ŸÕ¡>¶?ž¸Re¾"zá
E¶ë…CîÜÍDLºNAJÁ<Cqb	*A!Åv20110515_01158_stKsb313@ë2-{Ñ?	g@€E£|Í=£¹0?ðÃ@+…g¾"zá
E¤ÝìD´éãDKhALÜÁ<"7J	*A!Åv20110515_01160_stKsb313@ë2-!.£×?÷¥@€E£8¤=˜ >ËÉ@Vffe¾§ïž
E¥³®Cî;DM4‹AMcJ<ç–Û	*A!Åv20110910_00119_stKsb313@ë@à6×­{?Y2Ä@€Eš=l€˜@;â?=p¤f¾¤Z
EöD¸—žDCùAbZ<®ø	*A!Åv20110910_00121_stKsb313@ë@à:º«ã?t}@€EO3=­'x?ŽsN?5d¾­'h
E=®Cün¸DEíAb¹*<°á	*A!Åv20110911_00614_stKsb313@ëACSL?kæ9@€E³ q=~½!>êÃÖ?Y™šf¾"t¼
E³Á3D¸}7DDdœAa°J<¶Ç¿	*A!Åv20110911_00616_stKsb313@ëAFžºÁ?Qq@€E´='c>…¼?Që…d¾²-
E´˜áCüœJDE²-Aað
<ž(ý	*A!Åv20111003_00277_stKsb313@ëCÁ¶*ïm?R'@€E>š=»¾ø>BY?Tzág¾˜"u
E]
D¸ƒ×DD;çAd˜í<¡ÿ=	*A!Åv20111003_00279_stKsb313@ëCÁ¹Lí™?UÔ¿@€EEf="‰>ËQ¢?LÌÍd¾ß;
E_3Cý6FDE§
Adôb<ÄHu	*A!Åv20120528_00381_stKsb313@ëa‡'ˆÙ?vÞ@€E¬Uš=q=(>ÐÊB?n{f¾¬‹D
E¬ƒ
D¸x)DD—
Ab‰<¼2	*A!Åv20120528_00383_stKsb313@ëa‡†xÀ?'å@€E«c==Ù">¤©?=p¤d¾¨õÃ
E«ešCý4{DEíPAaå<Ãb³	*A!Åv20120605_00461_stKsb313@ëb†¹‰éÎ?:tz@€E~Ç\=tVÿ?š¾¡?p£×f¾Òò
E€ÂÍD¸€¤DEîAl2<¦&(	*A!Åv20120605_00463_stKsb313@ëb†½]îô?04ü@€E~}Ã=ƒµð?I(¹?†ffe¾'ë…
E€¥®Cý²DE¡hAkîo<ì8b	*A!Åv20120620_00467_stKsb313@ëddŠá$É?¤Js@€Eè{=oÆ0?	]a?.{d¾° Å
EƒB¤D¸m¢DE7ßA_ž="Ο	*A!Åv20120620_00469_stKsb313@ëddŽË›?¯
@€E'q=a£A>©T?+…d¾²°!
EƒÔ¤Cý¡DEvfA_í"=I¼	*A!Åv20120621_00524_stKsb313@ëd…h{ã?O@€Et´ö=&¼>·x9?™še¾¦éy
EwRD¸nòDE}A`Õ<güÕ	*A!Åv20120621_00526_stKsb313@ëd…ká•\?7ßc@€Et‡š=¡jt>•Ì8?aG®e¾Ã•
ExváCý«dDE›¦A`ж<vÉt	*A!Åv20120703_00156_stKsb313@ëfD\ö?½F@€E…á=š:¤<ú,?‡®f¾–‡+
E…y\D¸|1DE"…A`Ø<–—/	*A!Åv20120703_00158_stKsb313@ëfGÂâ=?K[@€E"»ö=«›Ð>ïgi?Ï\)b¾ŒÌÍ
E"‰®CþøDE5PA`Ã<¹ž	*A!Åv20120704_00739_stKsb313@ëf&ß ?@½Ä@€E_¦=¤›l>«}m?Š=qe¾ Äœ
Eb]ÃD¸vÑDDJ=A^<‡Ä		*A!Åv20120704_00741_stKsb313@ëf&èÊ?7×Ø@€E^=…=¢Ñè?["Ý?fffd¾˜"u
E`ñHCüîÙDF²A]ه<ZòÊ	*A!Åv20120707_00514_stKsb313@ëf"Ʋ?pÌ@€Ek1\=Ęô=I?ÈõÃf¾‹C–
EjíìD¸|1DDyÛAZIò<É‹	*A!Åv20120707_00516_stKsb313@ëf"aÀ9? ¿Œ@€Ejå×=¯\À?BÝ·?Ã×
e¾†§ð
Ek¤CüÙºDEý'AZFÑ<pË	*A!Åv20120713_00381_stKsb313@ëgAÿh»€?2z]@€EŠš>ïÇ@02ô?¬ÌÍg¾'n˜
E‹ áD¸‡…DE'AV}ÿ<†È2	*A!Åv20120713_00383_stKsb313@ëgBª‡?+AÍ@€E‹HÍ=ˏç?!8œ?¦ffe¾¤Ý/
EŒ$Cýô¼DEMAV°<d'Ò	*A!Åv20120715_00180_stKsb313@ëgïœ0?˜1Æ@€E€E=©¾>Õ?(öf¾§l‹
E)
D¸cmDEÂNATîè<ÚNj	*A!Åv20120715_00182_stKsb313@ëg'R?†]Ø@€Eš=¿Y°?óÛ?ë…c¾¥`B
E€jöCþ"9DEDATÊZ<Âi'	*A!Åv20120716_00261_stKsb313@ëg †ˆ#?_<@€E–^…=œü=# ?k…g¾ Äœ
E—nfD¸€¬DEŒîAV ù<š8:	*A!Åv20120716_00263_stKsb313@ëg ‰²Ü6?["Á@€E•¸¤=pV	@L¨?8Qìd¾«
E–‡CýÈöDET{AUÅÅ<‰Çl	*A!Åv20120717_00053_stKsb313@ëg¿væ;?Fè]@€E¥åš=Õh?œ®K?'\g¾®{
E¦uqD¸‡
DEÛTAXß`<m7	*A!Åv20120717_00055_stKsb313@ëg¿‹ãÎ?6Kn@€E¥áÃ=ßA^=á°ð?G®c¾Ÿ¾w
E¦3qCþ2ÑDE(ÅAXê	<e½Ì	*A!Åv20120718_00866_stKsb313@ëgæF7×Þ?–G:@€E»ö=Ä¢ø?ÒJ	?¸Rg¾'n˜
EžçšD·å`DEþ¨AY<É=Ïc	*A!Åv20120718_00868_stKsb313@ëgæIž0?‡3†@€Eò\=ÑØ=éDk?p£×d¾ŒÌÍ
EžìRCüÒNDEщAXÄr<¾©	*A!Åv20120719_00573_stKsb313@ëh}TIX?`¡@€E´õ\=ëöµ?ù¾?¦ffg¾Æ§ð
E¸`ÍD·éºDEu?AUÅÉ<©'
	*A!Åv20120719_00575_stKsb313@ëh€¡ó?b'7@€E¶8R=ƒ?/?c×
e¾¨õÃ
E¸CýäœDE'AUÆ]<³þê	*A!Åv20120725_00312_stKsb313@ëhÂĞ¥?9D-@€Eñ=WˆG?­g?uh¾¨õÃ
E'›ÃD¸‡¶DE¶¸AUèÌ<?Ϛ	*A!Åv20120725_00314_stKsb313@ëhÂÈ6t?,€…@€E'
=–è´?Kþ?'\b¾£×

E'm×Cþ5DE65AU±»<IS	*A!Åv20120731_00215_stKsb313@ëi€‹äŸÒ?=Y@€En{×>ˁ?Æ^x?hõÃf¾ Äœ
Eq"D¸uHDE¦AQõ<Ao	*A!Åv20120731_00217_stKsb313@ëi€bñ?EõH@€Emq×=È4>›"	?J=qd¾œ¬
EoÉÃCþ$9DE!yAR/<IQÈ	*A!Åv20120801_00906_stKsb313@ëi¦˜W´?Xµ@€EJ€ö=®?à=|û?=p¤f¾"ýô
ELášD¸qªDD¾‡AOÝ<ŽaR	*A!Åv20120801_00908_stKsb313@ëi¦›"
Ž?vîl@€EJµ×>a.>ò'?.{e¾§l‹
EM5qCýšDEßmANé…<™Ð	*A!Åv20120804_00405_stKsb313@ëj5?R?m–@€E…8==M¿'?-Øk?g¾œ¬
E…€¸D¸"JDE0¤AM&
<°0	*A!Åv20120804_00407_stKsb313@ëj"ªI•?|7Š@€E… f=n[	>Šu?ÌÍd¾šŸ¾
E…
fCýß\DEŽ¨AMâ<'3w	*A!Åv20120823_00096_stKsb313@ël`8'V?Yb9@€Et'®=¬ç´?­\þ?.{g¾˜b
Et×D¸"DEbA^:¹<"bÁ	*A!Åv20120823_00098_stKsb313@ël`;Ç̈??_I@€Et=Öb>÷¤?hõÃe¾ŒÌÍ
EtjfCýθDE=A^nB<okþ	*A!Åv20120830_00041_stKsb313@ëm?ÝÀ°4?:¤¶@€E«›ö=UX8?DŠ³?†ffg¾ŒÌÍ
Eª÷ÃD¸ÛDEd¼AcBÔ<–'	*A!Åv20120830_00043_stKsb313@ëm?áG ?%ÄÎ@€E¬×= §Œ@
•Ç?¢\d¾ß;
E«¬)CýÁªDESçAcA.<¦)¥	*A!Åv20120905_00287_stKsb313@ënº]ā?u‰'@€Ež\=ˆ{¥?€,Ã?Ž{f¾¨õÃ
E D¸sTDE9ÛAm%=8A	*A!Åv20120905_00289_stKsb313@ën½ŠÏý?…ÿ@€EŸbH=—_@?D¿?§®c¾™‡
E üCýpƒDE¼JAm.7=@Lž	*A!Åv20120905_00479_stKsb313@ën9ïð"?¸kÅ@€E˜Æ×=ƒ P@FÈB?'ë…g¾­'h
E›3×D¸"BDEdjAoÄ8=ÉĪ	*A!Åv20120905_00481_stKsb313@ën=":=?­f¹@€E™K)=hh@Â[?xQìd¾©xÕ
E›s…Cý"ÝDE"dAn¾ó=˜ý	*A!Åv20120907_00380_stKsb313@ënB¶‡Uõ?L
@€E¬ö=ڎ.=.,Þ?fffe¾šŸ¾
E®~¸D¸~DEîAi­Ž<±£1	*A!Åv20120907_00382_stKsb313@ënB¹ÒêH?AՓ@€E«c¸=š ?ššÖ?ŒÌÍb¾¦ff
E­Ñ
Cý3DEâAj*Þ<ÆÐ	*A!Åv20120918_00163_stKsb313@ëo¡cµ‡?ONü@€E"©Ã=œ©Ü>v ?n{g¾¤Ý/
E–õÃD¸¢DE0öAmºb<·HA	*A!Åv20120918_00165_stKsb313@ëo¡Ö÷?Tj"@€E"
==ÁOô>¥ï?'\d¾¢Ðå
E–"CüñªDEÕ/AmO¸<õ	*A!Åv20121002_00100_stKsb313@ëq`7Ð?5h"@€E©÷®=»Jø>ϳ?Ž{e¾'ë…
E¬|{D¸hÅDEOAejì<¶yÕ	*A!Åv20121002_00102_stKsb313@ëq`:ó;L?:ë½@€E©ç3=·|>"Ø?"33c¾¢Ðå
E¬fCýsTDE¯mAf(<¨¸^	*A!Åv20130310_00647_stKsb313@ë…IÏü¼?4•@€E´™ö=‹~">-|?Ýp¤f¾—P
E¶,=D¸ƒ®DFƒAv¾–=Rļ	*A!Åv20130310_00649_stKsb313@ë…IÓ7Z4?dd@€E´¡H=nêx=e:Ñ?×
=d¾˜b
EµŒÍCÿ#DD™yAuõ*=86Ÿ	*A!Åv20130314_00299_stKsb313@ë…Éh‹.È?'1e@€E F×=ŸâÜ?Iæp?ž¸Re¾™‡
E¡t)D¸‰'DF\Avü=‹c'	*A!Åv20130314_00301_stKsb313@ë…Ék³Â»?o}@€E FÃ=™'ä?Õ€?°£×d¾¤Ý/
E¡{Cÿ?DD´{Auþ|=t}	*A!Åv20130315_00329_stKsb313@ë…é@ój›?Yêæ@€E™¥¸>r#?‹±d?ƒ×
g¾Òò
EšD¸‡žDEð¤Atc7=%·â	*A!Åv20130315_00331_stKsb313@ë…éD	v?c…¾@€E™]ö=óy@k[ô?ÁG®c¾ž5?
Eš¸CþûçDD|jAtç¾=_di	*A!Åv20130324_00901_stKsb313@ë‡ðü××?RÖê@€E›€…=†¬>e¾?ÁG®g¾ŒÌÍ
Eœ"fD¸•7DEþfAwòF=4¶	*A!Åv20130324_00903_stKsb313@ë‡ô@ßn?@ßu@€Eœ5×=¤>P¡í?æffc¾™‡
E>ÍCþÂÑDD†˜Awã=^kŒ	*A!Åv20130508_01031_stKsb313@댬–F¾U?…Ïq@€E™ñ>µš?ö8¤?‡®g¾ Äœ
E›D=D¸")DEAìAt€ =qp	*A!Åv20130508_01033_stKsb313@댬šoÔ?¦lë@€Eš>¾+?ë^I?¡G®e¾—P
E›"×CýÄ9DEqÛAuè0=Üà\	*A!Åv20130711_00565_stKsb313@딤1Î^>ýëc@€E"=…=û¡>–gD?úáHe¾"t¼
E"÷…D¸øDEȃA{ÂÉ=^æ¸	*A!Åv20130711_00567_stKsb313@딤5zæ{?X7@€E"9¤=âK>#ÑÓ@®a¾‹Æ¨
E"ÛqCþCuDEÏA{G3=€˜¬	*A!Åv20130716_00066_stKsb313@ë•>í &§?<"@€EÔȏ>âA=E4â@33e¾¥ãT
EÔéqD¸|‹DFAy½Ò='p¤	*A!Åv20130716_00068_stKsb313@ë•>ðê(R?FèL@€EÕa…=Ý0>Êa?Ê=qd¾˜b
EÕm…Cþ§ÏDDÕAzë=p'Ž	*A!Åv20130716_01170_stKsb313@ë•G¨•«#?²–@€E±Ôš=çŽ>ê¸h?ã×
g¾ß;
E²Ç®D¸
DDôÍAwº=x—h	*A!Åv20130716_01172_stKsb313@ë•G¬!˜?!l®@€E±±f=Ü°?1ÅX?ÈõÃc¾'hs
E²UqCýgðDE»¶Aw»ƒ=bqæ	*A!Åv20130729_00132_stKsb313@ë–àïÂUP?9°@€E¬ÍH=´£?þ@*=qf¾¨õÃ
E«)D¸voDE€ƒAyo>‡	*A!Åv20130729_00134_stKsb313@ë–àó"?%'H@€E©!ö=Ù¥©?ŽR…?ØQìb¾ˆ´9
E©
Cþ;DE"A{¼Y=ŠZ'	*A!Åv20130731_00524_stKsb313@ë—$rŠ¼\?
@€E€7=="2‰?JðÄ?ó33g¾'ñª
EÍD¸uDDó×A{H=x÷	*A!Åv20130731_00526_stKsb313@ë—$uÎä)?p¾@€E~a
=^™?vöx?ٙšc¾š¬
E~×
CýDEsÇAzÒ:=¢ê	*A!Åv20130801_00883_stKsb313@ë—F^]?0í‡@€Eng×=›"@ÍE0?ÁG®[¾£×

Ep¶¸D¸—mDDۅAx=am›	*A!Åv20130801_00885_stKsb313@ë—Fa,:q?BÁ‡@€EmÐ=¤@(>‰Å€?¯\)c¾œ¬
EptÍCý»¦DE°bAxF=Eu‹	*A!Åv20130802_00497_stKsb313@ë—bî‡òþ?Qn@€Es¼á='ò?'-"?'\f¾˜"u
Eu˜RD¸ˆ)DEuAyÝð=%ùú	*A!Åv20130802_00499_stKsb313@ë—bñÿf¨?5»Ð@€EtVÍ=Ogñ=Íõ'?ÁG®d¾¨õÃ
EuÓ3CýåãDEBáAxlQ=C™	*A!Åv20130810_00118_stKsb313@ë˜_ãñ´?bXT@€EÀö®='Ù€?=OY?¦fff¾—P
EÁŠD¸~DEÃTAxê¸=†W"	*A!Åv20130810_00120_stKsb313@ë˜_çKä/?X	@€E¿{=Vdð>ÊeN?½p¤b¾"zá
E¿È)CþMPDE%PAxúh=ˆX¾	*A!Åv20130810_00414_stKsb313@ë˜cK½n?Q‹@€EŸ…=¥'|?ÿù?"33V¾Ÿ¾w
E 8¸D¸!DEKuAxß%=BWp	*A!Åv20130810_00416_stKsb313@ë˜c™æ?U)	@€E€{=­ì<?¨ÊÃ?°£×d¾¦ff
EŸ5šCþDEjAyüô=: Ñ	*A!Åv20130826_00314_stKsb313@ëšbOPûp?rXV@€E‹£×=¡?ü?²Î,?¡G®g¾—P
Ef¸D¸'VDDóTAyˆÏ=|O	*A!Åv20130826_00316_stKsb313@ëšbRœ-?tL%@€EŒ…=…°<@!Î?Ÿd¾/
E§ìCýºDE¦A{X=[Æ:	*A!Åv20130918_00021_stKsb313@ë?A¼8?ÂØ@€E«_=˜'ô?,Ò?@
p¤_¾"÷Ï
E­`D¸DEôAzí²='€(	*A!Åv20130918_00023_stKsb313@ë?"Š¡Y?
.@€E­‹=¶eì>Ú_K?þ¸Rb¾ A‰
E¯ÝCýb-DE˜"Azô1=yºp	*A!Åv20130919_00122_stKsb313@ë`G±5?<$K@€Eˆ—×=µ<@<eS?Àg¾±&é
E‹]\D¸"´DDèƒAyÙ=yO›	*A!Åv20130919_00124_stKsb313@ë`KŠä?€ñ@€Eˆn\=¹ä@>ƒ±ý?Àb¾¡G®
EŠŽCýVéDE‰ËAz8È='n¸	*A!Åv20130920_00074_stKsb313@ëÌXs4?$b_@€Eo'=ÔV>þI¶@33g¾§l‹
EsÄ)D¸‹TDE;A|8="	ä	*A!Åv20130920_00076_stKsb313@ëϸÕI? p]@€Eo5Ã=e`?eŒ¤?Ó33c¾Ÿ¾w
EsbfCý[#DE™XA{E¼=tÚ¦	*A!Åv20130921_00214_stKsb313@띡`\+z?gR@€E‰%f=…P­?ýšî?šáHg¾§ïž
E‹7
D¸øDDÛAzºc='sê	*A!Åv20130921_00216_stKsb313@띡cË;¨?N}Â@€Eˆ­=¤}ý?K-?Ó33b¾±&é
EŠ×CýAËDEÃçAyºI=‡xú	*A!Åv20131004_00263_stKsb313@ëŸAk¦+Î?U½»@€E¥1)=sR¸?í.@?Ÿg¾–
E§
D¸'oDDêA~5="ys	*A!Åv20131004_00265_stKsb313@ëŸAnÖí?UR@€E¥Z=T?"p?Ó33d¾ß;
E§3CýôDEšÁA}ç_=''	*A!Åv20131014_00165_stKsb313@렀À'¼ˆ?4mk@€E¶Í=ÓÖâ	*A!Åv20131014_00167_stKsb313@렀æM\?:³¤@€E·AÃ=µ‰>`d0?¹™šc¾‰º^
E¸üCý='DE·
Ay=[	*A!Åv20140303_00309_stKsb313@ë²
ö‰Ê?xu#@€E˜_š="Üœ?^ÿ÷?¸Qìe¾†§ð
E™FöD¸s}DFËA|ø=†\Ó	*A!Åv20140303_00311_stKsb313@ë²
ù­ÆL?xA@€E˜'ì=µA¨@²®º?ã×
e¾œ¬
E™çìCÿ`DDÍÓA~¯­=á÷í	*A!Åv20140324_00423_stKsb313@ë´«óó‡¢?
@€E¯·)=«ö0?_r?¢\f¾˜"u
E°%\D¸…ãDEdÍAx©=BÌ	*A!Åv20140324_00425_stKsb313@ë´«÷X Ó?½@€E°š=¡§"?¤¬Ï?ç®e¾£×

E°çšCýŒ¬DE9AxF2=9z¸	*A!Åv20140602_00623_stKsb313@ë½c?"4V@€E¨¨®=÷þË>Ύ?Î{f¾«
E¨|D¸}`DE©7A€¨}>
¨H	*A!Åv20140602_00625_stKsb313@ë½c ˜a
?™Ù)@€E©%ö=vâØ=ÞJ"@×
c¾\)
E©oCþ5`DDôA«Å>mÓy	*A!Åv20140617_00406_stKsb313@ë¿B"ÒèÆ?'ip@€E¶Y×=ÕEg@ÏPq?ñë…h¾‹Æ¨
E¶fD¸ŽVDEÉA'@¸>Ú	*A!Åv20140617_00408_stKsb313@ë¿B%çø?äÕ@€E¶*ì=Ð?p>?ü(öc¾œ¬
E¶hRCþ<¬DDþ¨Aÿµ>?õ3	*A!Åv20140618_00981_stKsb313@ë¿g.YZ? È´@€E°j…=à6Q	*A!Åv20140618_00983_stKsb313@ë¿g s­Í?Õ @€E°}R=Ué_?ï¯M@ë…c¾ž5?
E±3Cý7mDE¨öA&>/ŠÍ	*A!Åv20140621_00826_stKsb313@ë¿Æ‡i–G?2 ú@€E‰$)=E=§;?æffh¾Òò
E‰îöD¸‰ÛDE­qA".=Ÿ1	*A!Åv20140621_00828_stKsb313@ë¿ÆŠâQn?0¾@€EˆÄ¸=Öõ"=–ì{?úáHd¾"t¼
E‰ß
Cý¾DE]ôAÔY="&	*A!Åv20140624_00313_stKsb313@ëÀ"ÌWvß?:çË@€E€=ì='¹À?…¨?Ï\)g¾–
E€Ü=D¸ˆƒDE»DA€Æ=–£	*A!Åv20140624_00315_stKsb313@ëÀ"Ïk¨p?9a@€E{vÍ=sÔÈ>¥?õe¾'n˜
EyRCýáìDEsA€¼ë=˜{h	*A!Åv20140624_00817_stKsb313@ëÀ(}WN?)n@€E4®=¾Bð=êô?ÚáHC¾™‡
E'PfD¸ºDDÚAƒ#­=ºæ	*A!Åv20140624_00819_stKsb313@ëÀ(€Ñ+??:Ý@€E3ö=…h˜?‰ï¥@
=qb¾'n˜
E}×Cüë¦DE³çAÂ=Õ¤	*A!Åv20140624_00865_stKsb313@ëÀ)«0Æ?2 `@€E"ýf=rÞÙ@š-`@	™šN¾®—
E–"=D¸tbDD×+A"ez>œ²	*A!Åv20140624_00867_stKsb313@ëÀ)ヤ??Ûo@€E•H=e3À>"ü'?Þ¸Rd¾ Äœ
E–?
Cü¯žDEÇðAˆ¯=²E	*A!Åv20140629_00824_stKsb313@ëÀÆP»9'?5Í'@€EŠVá="è>ˆÝ?èõÃf¾‡+
E‹A…D¸²DEsA€ð¾=©¡Q	*A!Åv20140629_00826_stKsb313@ëÀÆTIHH?Aø@€EŠö=<¤Ð@6«™?ë…b¾Oß
EŠõCü÷
DE—žAvJ=§»­	*A!Åv20140701_00135_stKsb313@ëÀÿÍ͓F?"p@€E®
\=–þÄ>º¨@R¾¦éy
E­«ìD¸ƒ¾DEËçA >5z	*A!Åv20140701_00137_stKsb313@ëÀÿѳ#?
<@€E¯ö=‹¢d=/ù@9™še¾ž5?
E¯…CýàåDERA€ý>•	*A!Åv20140705_00459_stKsb313@ëÁ":¾½k?팍@€EUbR=²ï	*A!Åv20140712_00333_stKsb313@ëÂb_#?°¢@€Ežøá=Œx?	…@1G®e¾"ýô
EŸ.fD¸yyDEà1A'ð=ނ4	*A!Åv20140712_00335_stKsb313@ëÂbbFÉ?4æ@€Ežõš=†œ?÷ÕÄ?Æffc¾–
Ežº=Cý>¸DEF%A€åß=sÇÉ	*A!Åv20140815_00386_stKsb313@ëÆ£‰Rz?Cý&@€E:)=wА@-«u@g¾"÷Ï
E'+D¸†VDDþ¨A\=Þi†	*A!Åv20140815_00388_stKsb313@ëÆ£'È|†?A¢^@€Eúš=,?½Ò²?î{c¾Š=q
E'ˆ{Cý«ÇDEÆ%A€"÷=Ñ	*A!Åv20140919_00148_stKsb313@ëËè%?‡I@€E"¹='ì,?ԈÙ?èõÃg¾¨õÃ
E•á×D¸‰DDФA~øê=œé	*A!Åv20140919_00150_stKsb313@ëË
Ï!?pÙ@€E"âÃ=w¯?!äÀ?®{c¾¢Ðå
E•»×Cýž˜DF¤A~t=®õª	*A!Åv20140920_00165_stKsb313@ëË!ˆ§m?Zql@€E¨Uq=—A¸@	Kø?˅g¾¡G®
E© öD¸'ËDDþA|}à=•›ú	*A!Åv20140920_00168_stKsb313@ëË!Á¾ý?<³%@€E¨p¤=Ê+d?`ót@(Qìb¾¨r°
E©±šCýnVD6è¤Azà©=›"…	*A!Åv20150330_00836_stKsb313@ëãáÏ4?ñ®@€E¨‡®=§³p?ËD¡@\)e¾€
E©êD¸Ÿ+DF¾Aƒ¦™>–è	*A!Åv20150330_00838_stKsb313@ëãæqùí?9#Æ@€E¨"q=œ¸>^s?úáHd¾'ë…
E©Ž¤CþPDDÔjAùk=̀S	*A!Åv20150509_00458_stKsb313@ëèÀÆúP?¢…h@€E¯hö=z¨È??k@=qf¾˜b
E¯£×D¸c¶DEÅ/Aƒ;>vÞ¶	*A!Åv20150509_00460_stKsb313@ëèÅNn"?®¾U@€E¯Lš=xýè	*A!Åv20150522_00602_stKsb313@ëé¤&Ë;'?3¼h@€E¶»==—^Ô>%%è@®g¾ß;
E¶¤ÍD¸ŠáDEšáA'Bi=Â^«	*A!Åv20150522_00604_stKsb313@ëé¤)í‰Ü?4Ð+@€E·q=Ú´?••…@G®?¾bN
E¶'Cþ‰ºDE×AƒW>
ÎÐ	*A!Åv20150704_00192_stKsb313@ëïZcÉS?—ØØ@€EˆÊH=R¨	*A!Åv20150704_00194_stKsb313@ëï]̙¡?"Ãh@€E‡0=Ì š	*A!Åv20150722_00909_stKsb313@ëñHYxF¹?q''@€EA)=›œ?Ùæ?å¸g¾ Äœ
E×D¸wTDDÕqAƒ>€†‡	*A!Åv20150722_00911_stKsb313@ëñH\³Å??Øi@€E°=i˜?£ž@×
d¾¤Ý/
EŽ‡qCüËDF-Aƒ>g	*A!Åv20150729_00609_stKsb313@ëò'Kfí?›@@€E£7á=šJÌ@vÊ?þ¸Rf¾™‡
E£¹…D¸`RDD¿Aƒ=Â+ù	*A!Åv20150729_00611_stKsb313@ëò'N¡ƒs?,(Ž@€E£R=£ÃT?P"ÿ@…d¾"›¦
E£¹\Cüè´DEò^A"¥=üˆ	*A!Åv20150730_00105_stKsb313@ëò?ÆHŽº?fHþ@€E¬Ÿ\=~CQ>š®?÷
=g¾–
E¬òD¸iDE¸sA"ƒ;>.å	*A!Åv20150730_00107_stKsb313@ëò?É·´b?wÜN@€E¬R=…«@I?õd¾"zá
E¬ØÍCý§+DEZA'å=ðãG	*A!Åv20150812_00346_stKsb313@ëóáÙ&½.?À¼"@€Eb8ö=`2È	*A!Åv20150812_00348_stKsb313@ëóáÜkÒ?­7c@€E`ê{=G"ù	*A!Åv20160706_00021_stKsb313@ìÿ<Ñm?qŸ¦@€Eñ==¸ð	*A!Åv20160706_00023_stKsb313@ìÿ'Oe™?††Ê@€E)=¡àD	*A!Åv20170617_00453_stKsb313@ìHCldÒ½?=Â"@€E«o\=Õl	*A!Åv20170617_00455_stKsb313@ìHCo_™n?=ás@€E¦o¤=ÌÇj=wq@hQìb¾ß;
E¦%®CüܬDEˆ1Aˆ[–>O¥	*A!Åv20170623_01161_stKsb313@ìI	ÁÙ¯?
Ù@€E¯Õ==™£Ü	*A!Åv20170623_01163_stKsb313@ìI	Ä{Úí?™ æ@€E¯ß¸=Ÿ™8	*A!Åv20180513_00669_stKsb313@ìqŠÜö•ô?\_q@€E£R{=9èP	*A!Åv20180513_00671_stKsb313@ìqŠà^	K?m³§@€E¢©)=M&`	*A!Åv20180524_01293_stKsb313@ìrêcòÉ?$ŽŒ@€E­—="Ø@˨p@9™šg¾–‡+
E¯"{D·—TDEàRA†ù>(Œ	*A!Åv20180524_01295_stKsb313@ìrêe¹H?'Zp@€E®†\=‹*	*A!Åv20180524_01341_stKsb313@ìrêÂŒ-?ÌÉ@€E²1=›b"	*A!Åv20180524_01343_stKsb313@ìrêÄÓiI?›Ã@€E±{==Š 0@
v×@XõÃc¾ŒÌÍ
E³aqCüçDFœA‡+å>S˖	*A!Åv20180725_00129_stKsb313@ìz¡}Ž¡?6¤f@€EUá=€t	*A!Åv20180725_00131_stKsb313@ìz¡"‡3»?'cÓ@€Eäš=©¿P	*A!Åv20180807_00192_stKsb313@ì|@‰#Ù?-ø@€EŒ‹×=ñèm?˜Ó@aG®g¾‹Æ¨
EDfD¸-DEkøA‹
?>}^¹	*A!Åv20180807_00194_stKsb313@ì|@ŒÚ?0G@€EŒ¤…>Àà@
B@pb¾…¸
E Cü³uDE±šA‹[¹>'¥v	*A!Åv20180812_00549_stKsb313@ì|ãÄ5?i€@€E…¨¤=U
ð	*A!Åv20180812_00551_stKsb313@ì|ã#À?[> @€E…¯3=ê"ÿ	*A!Åv20180815_00225_stKsb313@ì}A%@v"?"®D@€EŠá=ô(>EtÝ@P£×h¾˜b
EŠ'{D·ê=DEw;A‹ÍŠ>aG'	*A!Åv20180815_00227_stKsb313@ì}A(;=C?‹@€E‰è==¹t¨?ÎO@w®b¾…¸
EŠ°áCü®ÙDE‹#AŠ\3>{_£	*A!Åv20180817_00192_stKsb313@ì}ƒA&?£W@€E—[\=‹$	*A!Åv20180817_00194_stKsb313@ì}ƒõ¤?—S@€E—.q=ìǁ	*A!Åv20180822_00068_stKsb313@ì~ dêÆ?Fÿa@€Ev=‹±|?5g@Qìh¾'hs
EÙqD¸DE@RA‰{>Z-v	*A!Åv20180822_00070_stKsb313@ì~ xcÝ?:.@€E€öö=ׄì	*A!Åv20180830_00264_stKsb313@ì".Eã?fÔ@€E†Ñ…=¹h	*A!Åv20180830_00266_stKsb313@ì"1X5?bßR@€E‡R=©5	*A!Åv20180901_00513_stKsb313@ìc`Þ¡?v‡+@€EUP)=ÆP	*A!Åv20180901_00515_stKsb313@ìcc·Õš?qۜ@€ETüR=«ðˆ@R5Ò?ë…c¾'hs
EWÄ)CüO\DF)XAˆ0ô>Brm	*A!Åv20190806_00891_stKsb313@ì©Æu»¹)?:@€EmR>9A	*A!Åv20190806_00893_stKsb313@ì©ÆxÒ9H?2÷§@€ENì>Ï

==> anc/pub_raw/L222_89_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  185 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	+5V·'v20100411_01168_stKsb313@ëL;uâZ?·Œ@€Eƒ¹Ã=ä©b	+5V·'v20100411_01170_stKsb313@ëL>ø?*dX@€Eƒƒ®=p	+5V·'v20100924_00264_stKsb313@ëTÎS`?QÔa@€E™\=æ™H@?B\b¾…¸
E™\RDïª^C¯ljAPËU<{fk	+5V·'v20100924_00266_stKsb313@ëX•x"?VOÎ@€E˜{Í='6p@ )l?8Qìd¾†$Ý
E™{DmC°GÏAP®<<nµ•	+5V·'v20110512_00841_stKsb313@ë1ˎX_?
@€Eď=‡·"@Ë9›@ £×c¾'ë…
EÄ=Dï¯ßC®VAw¥,=—'P	+5V·'v20110512_00843_stKsb313@ë1ˑT;A?Q4@€EÄt\=u\`@žÊË?ٙšb¾˜b
EÅ-3Dm1C°×ÏAx_6=NAW	+5V·'v20110513_00647_stKsb313@ë1ë‡ØÑé?gW@€E"š=™äH>ý"ÿ?ã×
c¾s¶F
EӴ
Dï¾fC®wAz~=V±å	+5V·'v20110513_00649_stKsb313@ë1ë‹~H…?øb@€E"Ü3=Î@¼1?ï\)I¾r°!
E"Y3DlÃC±)ÛAzã=©âª	+5V·'v20110514_01186_stKsb313@ë2á­Ún?J–@€E¶4q=˜Œ¬?4"?Ï\)e¾¡G®
E¶f¤DïÜÅC®dAyk=Š¹E	+5V·'v20110514_01188_stKsb313@ë2äÄue?7"Þ@€E¶J
=ŸÕ¡?ý$g?Ç®c¾/
E¶¢RDm2°C°N¸Axí=ziE	+5V·'v20110515_01158_stKsb313@ë2-{Ñ?	g@€E£|Í=£¹0?'@\)b¾ƒ•
E¤Dï¸RC­íôAyƒÈ=cC·	+5V·'v20110515_01160_stKsb313@ë2-!.£×?÷¥@€E£8¤=˜ @ùÊi@'
=b¾¢MÓ
E¤"HDláËC±I7Az=£ò
	+5V·'v20110910_00119_stKsb313@ë@à6×­{?Y2Ä@€Eš=l€˜@B@?àe¾ž¸R
E_
Dó}ºCŸrÑA…@>øÝ	+5V·'v20110910_00121_stKsb313@ë@à:º«ã?t}@€EO3=­'x@O@Qìd¾¯²
E˜=Dt)C£NwA†ÜH>vyS	+5V·'v20110911_00614_stKsb313@ëACSL?kæ9@€E³ q=~½!@cÞò@ffc¾'\
E³µ
DóTîC þAƒã¢=è
#	+5V·'v20110911_00616_stKsb313@ëAFžºÁ?Qq@€E´='c@J'Œ@%¸c¾›¥ã
E´*)Dt BC¢•ÃA"(3>ó<	+5V·'v20111003_00277_stKsb313@ëCÁ¶*ïm?R'@€E>š=»¾ø?uÝ@(õÃd¾–‡+
EB)DóehCŸ×LA…ä>-"	+5V·'v20111003_00279_stKsb313@ëCÁ¹Lí™?UÔ¿@€EEf="‰@8ÜS?â\c¾ˆ1'
EÓÃDtyüC¢ŽÙA"X©>"Ï	+5V·'v20120528_00381_stKsb313@ëa‡'ˆÙ?vÞ@€E¬Uš=q=(	+5V·'v20120528_00383_stKsb313@ëa‡†xÀ?'å@€E«c==Ù"	+5V·'v20120605_00461_stKsb313@ëb†¹‰éÎ?:tz@€E~Ç\=tVÿ	+5V·'v20120605_00463_stKsb313@ëb†½]îô?04ü@€E~}Ã=ƒµð	+5V·'v20120620_00467_stKsb313@ëddŠá$É?¤Js@€Eè{=oÆ0	+5V·'v20120620_00469_stKsb313@ëddŽË›?¯
@€E'q=a£A	+5V·'v20120621_00524_stKsb313@ëd…h{ã?O@€Et´ö=&¼	+5V·'v20120621_00526_stKsb313@ëd…ká•\?7ßc@€Et‡š=¡jt	+5V·'v20120703_00156_stKsb313@ëfD\ö?½F@€E…á=š:¤@M²j@]p¤c¾'n˜
E…(=Dó_…C¢ÒÑAŒ
M>"	+5V·'v20120703_00158_stKsb313@ëfGÂâ=?K[@€E"»ö=«›ÐA0lÕ@|(ö`¾…¸
E"ŽÍDu%?C¡ØA‹‡Ë>ˆP	+5V·'v20120704_00739_stKsb313@ëf&ß ?@½Ä@€E_¦=¤›l@ŒÆ@O\)d¾ Äœ
EajDój^C v‡A‹4í>`^{	+5V·'v20120704_00741_stKsb313@ëf&èÊ?7×Ø@€E^=…=¢Ñè?¢Â»@%¸c¾—
=
E_p{DtŽFC£ŽúAˆùè>68	+5V·'v20120707_00514_stKsb313@ëf"Ʋ?pÌ@€Ek1\=Ęô@€ÐÉ@/\)e¾‡®
Ek]qDóuÓC ¯\A‰ï.>#Ný	+5V·'v20120707_00516_stKsb313@ëf"aÀ9? ¿Œ@€Ejå×=¯\ÀAbR\@&ffb¾vÈ´
Ek{Dt'C£ˆ1AŠ•>ðò	+5V·'v20120713_00381_stKsb313@ëgAÿh»€?2z]@€EŠš>ïÇ	+5V·'v20120713_00383_stKsb313@ëgBª‡?+AÍ@€E‹HÍ=ˏç	+5V·'v20120715_00180_stKsb313@ëgïœ0?˜1Æ@€E€E=©¾	+5V·'v20120715_00182_stKsb313@ëg'R?†]Ø@€Eš=¿Y°	+5V·'v20120716_00261_stKsb313@ëg †ˆ#?_<@€E–^…=œü	+5V·'v20120716_00263_stKsb313@ëg ‰²Ü6?["Á@€E•¸¤=pV		+5V·'v20120717_00053_stKsb313@ëg¿væ;?Fè]@€E¥åš=Õh	+5V·'v20120717_00055_stKsb313@ëg¿‹ãÎ?6Kn@€E¥áÃ=ßA^	+5V·'v20120718_00866_stKsb313@ëgæF7×Þ?–G:@€E»ö=Ä¢ø	+5V·'v20120718_00868_stKsb313@ëgæIž0?‡3†@€Eò\=ÑØ@§YÄ@¸Rc¾}ó¶
EžIDtdC£ahA‡\ú>3	+5V·'v20120719_00573_stKsb313@ëh}TIX?`¡@€E´õ\=ëöµ	+5V·'v20120719_00575_stKsb313@ëh€¡ó?b'7@€E¶8R=ƒ	+5V·'v20120725_00312_stKsb313@ëhÂĞ¥?9D-@€Eñ=WˆG	+5V·'v20120725_00314_stKsb313@ëhÂÈ6t?,€…@€E'
=–è´@OG @E`¾Ÿ;d
E'ÄDu}C¡ÂoA‰¶C>Vû	+5V·'v20120731_00215_stKsb313@ëi€‹äŸÒ?=Y@€En{×>ˁ	+5V·'v20120731_00217_stKsb313@ëi€bñ?EõH@€Emq×=È4	+5V·'v20120801_00906_stKsb313@ëi¦˜W´?Xµ@€EJ€ö=®?à@ÎÌá?ýp¤d¾ŠÀƒ
EK<¤Dóc\C¡?;A‡ñ†>
ß	+5V·'v20120801_00908_stKsb313@ëi¦›"
Ž?vîl@€EJµ×>a.	+5V·'v20120804_00405_stKsb313@ëj5?R?m–@€E…8==M¿'	+5V·'v20120804_00407_stKsb313@ëj"ªI•?|7Š@€E… f=n[		+5V·'v20120823_00096_stKsb313@ël`8'V?Yb9@€Et'®=¬ç´@˜l?Ï\)c¾¡ÊÁ
EtiHDómC¢ÌîA‡f²>Íä	+5V·'v20120823_00098_stKsb313@ël`;Ç̈??_I@€Et=Öb>2Ú#@!ë…d¾‰º^
EsÇ3DtéìC¡éÛAˆŽ·>"	+5V·'v20120830_00041_stKsb313@ëm?ÝÀ°4?:¤¶@€E«›ö=UX8	+5V·'v20120830_00043_stKsb313@ëm?áG ?%ÄÎ@€E¬×= §Œ@"@@c×
d¾ˆ´9
E«*¤DtýC¡úAŠ¢×>R§Š	+5V·'v20120905_00287_stKsb313@ënº]ā?u‰'@€Ež\=ˆ{¥	+5V·'v20120905_00289_stKsb313@ën½ŠÏý?…ÿ@€EŸbH=—_@	+5V·'v20120905_00479_stKsb313@ën9ïð"?¸kÅ@€E˜Æ×=ƒ P	+5V·'v20120905_00481_stKsb313@ën=":=?­f¹@€E™K)=hh	+5V·'v20120907_00380_stKsb313@ënB¶‡Uõ?L
@€E¬ö=ڎ.	+5V·'v20120907_00382_stKsb313@ënB¹ÒêH?AՓ@€E«c¸=š @­û@™šc¾¡G®
E¬ÔfDt¶¨C£OAˆC‰>¦ú	+5V·'v20120918_00163_stKsb313@ëo¡cµ‡?ONü@€E"©Ã=œ©Ü	+5V·'v20120918_00165_stKsb313@ëo¡Ö÷?Tj"@€E"
==ÁOô	+5V·'v20121002_00100_stKsb313@ëq`7Ð?5h"@€E©÷®=»Jø	+5V·'v20121002_00102_stKsb313@ëq`:ó;L?:ë½@€E©ç3=·|	+5V·'v20130310_00647_stKsb313@ë…IÏü¼?4•@€E´™ö=‹~"	+5V·'v20130310_00649_stKsb313@ë…IÓ7Z4?dd@€E´¡H=nêx@£¹ÿ@B\b¾"÷Ï
EµDu'-C ¤œAˆÇ»><fi	+5V·'v20130314_00299_stKsb313@ë…Éh‹.È?'1e@€E F×=ŸâÜ	+5V·'v20130314_00301_stKsb313@ë…Ék³Â»?o}@€E FÃ=™'ä	+5V·'v20130315_00329_stKsb313@ë…é@ój›?Yêæ@€E™¥¸>r#@%Î@Qìd¾‹C–
EšDó?C£šA‡%¢>/ò
	+5V·'v20130315_00331_stKsb313@ë…éD	v?c…¾@€E™]ö=óy	+5V·'v20130324_00901_stKsb313@ë‡ðü××?RÖê@€E›€…=†¬A œ@(öd¾ŠÀƒ
Eœ'¸DóÓC£ø´Aˆÿæ>‡	+5V·'v20130324_00903_stKsb313@ë‡ô@ßn?@ßu@€Eœ5×=¤@ð³@C33a¾šŸ¾
EœüDuv‡C žA‰³T>M{a	+5V·'v20130508_01031_stKsb313@댬–F¾U?…Ïq@€E™ñ>µš	+5V·'v20130508_01033_stKsb313@댬šoÔ?¦lë@€Eš>¾+	+5V·'v20130711_00565_stKsb313@딤1Î^>ýëc@€E"=…=û¡A	Ý´@xõÃd¾ŽÙ
E"ž¸DópœC£;DA‰ü*>\%	+5V·'v20130711_00567_stKsb313@딤5zæ{?X7@€E"9¤=âKAÂsx@lÌÍa¾‰7L
E"‰…Du(´C¡AŠg>QO¦	+5V·'v20130716_00066_stKsb313@ë•>í &§?<"@€EÔȏ>âAAÏá@E¸c¾ A‰
EԅqDómC¤A‡&ò>Gª0	+5V·'v20130716_00068_stKsb313@ë•>ðê(R?FèL@€EÕa…=Ý0	+5V·'v20130716_01170_stKsb313@ë•G¨•«#?²–@€E±Ôš=çŽ	+5V·'v20130716_01172_stKsb313@ë•G¬!˜?!l®@€E±±f=Ü°	+5V·'v20130729_00132_stKsb313@ë–àïÂUP?9°@€E¬ÍH=´£	+5V·'v20130729_00134_stKsb313@ë–àó"?%'H@€E©!ö=Ù¥©	+5V·'v20130731_00524_stKsb313@ë—$rŠ¼\?
@€E€7=="2‰	+5V·'v20130731_00526_stKsb313@ë—$uÎä)?p¾@€E~a
=^™	+5V·'v20130801_00883_stKsb313@ë—F^]?0í‡@€Eng×=›"	+5V·'v20130801_00885_stKsb313@ë—Fa,:q?BÁ‡@€EmÐ=¤@(	+5V·'v20130802_00497_stKsb313@ë—bî‡òþ?Qn@€Es¼á='ò	+5V·'v20130802_00499_stKsb313@ë—bñÿf¨?5»Ð@€EtVÍ=Ogñ	+5V·'v20130810_00118_stKsb313@ë˜_ãñ´?bXT@€EÀö®='Ù€	+5V·'v20130810_00120_stKsb313@ë˜_çKä/?X	@€E¿{=Vdð	+5V·'v20130810_00414_stKsb313@ë˜cK½n?Q‹@€EŸ…=¥'|	+5V·'v20130810_00416_stKsb313@ë˜c™æ?U)	@€E€{=­ì<	+5V·'v20130826_00314_stKsb313@ëšbOPûp?rXV@€E‹£×=¡?ü	+5V·'v20130826_00316_stKsb313@ëšbRœ-?tL%@€EŒ…=…°<	+5V·'v20130918_00021_stKsb313@ë?A¼8?ÂØ@€E«_=˜'ô	+5V·'v20130918_00023_stKsb313@ë?"Š¡Y?
.@€E­‹=¶eì	+5V·'v20130919_00122_stKsb313@ë`G±5?<$K@€Eˆ—×=µ<	+5V·'v20130919_00124_stKsb313@ë`KŠä?€ñ@€Eˆn\=¹ä@	+5V·'v20130920_00074_stKsb313@ëÌXs4?$b_@€Eo'=ÔV@¥É$@2\d¾§ïž
ErŚDó‡çC¡ë¦AŠ©&>Qˆ	+5V·'v20130920_00076_stKsb313@ëϸÕI? p]@€Eo5Ã=e`	+5V·'v20130921_00214_stKsb313@띡`\+z?gR@€E‰%f=…P­=b©Þ@…d¾«…
EŠå
DóŠÉC¡µ`A†ùê>J{ö	+5V·'v20130921_00216_stKsb313@띡cË;¨?N}Â@€Eˆ­=¤}ý	+5V·'v20131004_00263_stKsb313@ëŸAk¦+Î?U½»@€E¥1)=sR¸@¡ @ÌÍc¾å`
E§4=Dó…ÛC¡RoA‡€>,'	+5V·'v20131004_00265_stKsb313@ëŸAnÖí?UR@€E¥Z=T@–±e@\)c¾˜"u
E¦·HDtÙ'C¢Ü)A†=®>#âJ	+5V·'v20131014_00165_stKsb313@렀À'¼ˆ?4mk@€E¶Í=ÓÖâ	+5V·'v20131014_00167_stKsb313@렀æM\?:³¤@€E·AÃ=µ‰	+5V·'v20140303_00309_stKsb313@ë²
ö‰Ê?xu#@€E˜_š="Üœ	+5V·'v20140303_00311_stKsb313@ë²
ù­ÆL?xA@€E˜'ì=µA¨	+5V·'v20140324_00423_stKsb313@ë´«óó‡¢?
@€E¯·)=«ö0	+5V·'v20140324_00425_stKsb313@ë´«÷X Ó?½@€E°š=¡§"	+5V·'v20140602_00623_stKsb313@ë½c?"4V@€E¨¨®=÷þË	+5V·'v20140602_00625_stKsb313@ë½c ˜a
?™Ù)@€E©%ö=vâØ	+5V·'v20140617_00406_stKsb313@ë¿B"ÒèÆ?'ip@€E¶Y×=ÕEg	+5V·'v20140617_00408_stKsb313@ë¿B%çø?äÕ@€E¶*ì=Ð	+5V·'v20140618_00981_stKsb313@ë¿g.YZ? È´@€E°j…=à6Q	+5V·'v20140618_00983_stKsb313@ë¿g s­Í?Õ @€E°}R=Ué_	+5V·'v20140621_00826_stKsb313@ë¿Æ‡i–G?2 ú@€E‰$)=E	+5V·'v20140621_00828_stKsb313@ë¿ÆŠâQn?0¾@€EˆÄ¸=Öõ"	+5V·'v20140624_00313_stKsb313@ëÀ"ÌWvß?:çË@€E€=ì='¹À	+5V·'v20140624_00315_stKsb313@ëÀ"Ïk¨p?9a@€E{vÍ=sÔÈ	+5V·'v20140624_00817_stKsb313@ëÀ(}WN?)n@€E4®=¾Bð	+5V·'v20140624_00819_stKsb313@ëÀ(€Ñ+??:Ý@€E3ö=…h˜	+5V·'v20140624_00865_stKsb313@ëÀ)«0Æ?2 `@€E"ýf=rÞÙ	+5V·'v20140624_00867_stKsb313@ëÀ)ヤ??Ûo@€E•H=e3À	+5V·'v20140629_00824_stKsb313@ëÀÆP»9'?5Í'@€EŠVá="è	+5V·'v20140629_00826_stKsb313@ëÀÆTIHH?Aø@€EŠö=<¤Ð	+5V·'v20140701_00135_stKsb313@ëÀÿÍ͓F?"p@€E®
\=–þÄ	+5V·'v20140701_00137_stKsb313@ëÀÿѳ#?
<@€E¯ö=‹¢d	+5V·'v20140705_00459_stKsb313@ëÁ":¾½k?팍@€EUbR=²ï	+5V·'v20140712_00333_stKsb313@ëÂb_#?°¢@€Ežøá=Œx	+5V·'v20140712_00335_stKsb313@ëÂbbFÉ?4æ@€Ežõš=†œ	+5V·'v20140815_00386_stKsb313@ëÆ£‰Rz?Cý&@€E:)=wА	+5V·'v20140815_00388_stKsb313@ëÆ£'È|†?A¢^@€Eúš=,	+5V·'v20140919_00148_stKsb313@ëËè%?‡I@€E"¹='ì,	+5V·'v20140919_00150_stKsb313@ëË
Ï!?pÙ@€E"âÃ=w¯	+5V·'v20140920_00165_stKsb313@ëË!ˆ§m?Zql@€E¨Uq=—A¸	+5V·'v20140920_00168_stKsb313@ëË!Á¾ý?<³%@€E¨p¤=Ê+d	+5V·'v20150330_00836_stKsb313@ëãáÏ4?ñ®@€E¨‡®=§³p	+5V·'v20150330_00838_stKsb313@ëãæqùí?9#Æ@€E¨"q=œ¸	+5V·'v20150509_00458_stKsb313@ëèÀÆúP?¢…h@€E¯hö=z¨È	+5V·'v20150509_00460_stKsb313@ëèÅNn"?®¾U@€E¯Lš=xýè	+5V·'v20150522_00602_stKsb313@ëé¤&Ë;'?3¼h@€E¶»==—^Ô	+5V·'v20150522_00604_stKsb313@ëé¤)í‰Ü?4Ð+@€E·q=Ú´	+5V·'v20150704_00192_stKsb313@ëïZcÉS?—ØØ@€EˆÊH=R¨	+5V·'v20150704_00194_stKsb313@ëï]̙¡?"Ãh@€E‡0=Ì š	+5V·'v20150722_00909_stKsb313@ëñHYxF¹?q''@€EA)=›œ	+5V·'v20150722_00911_stKsb313@ëñH\³Å??Øi@€E°=i˜	+5V·'v20150729_00609_stKsb313@ëò'Kfí?›@@€E£7á=šJÌ	+5V·'v20150729_00611_stKsb313@ëò'N¡ƒs?,(Ž@€E£R=£ÃT	+5V·'v20150730_00105_stKsb313@ëò?ÆHŽº?fHþ@€E¬Ÿ\=~CQ	+5V·'v20150730_00107_stKsb313@ëò?É·´b?wÜN@€E¬R=…«	+5V·'v20150812_00346_stKsb313@ëóáÙ&½.?À¼"@€Eb8ö=`2È	+5V·'v20150812_00348_stKsb313@ëóáÜkÒ?­7c@€E`ê{=G"ù	+5V·'v20160706_00021_stKsb313@ìÿ<Ñm?qŸ¦@€Eñ==¸ð	+5V·'v20160706_00023_stKsb313@ìÿ'Oe™?††Ê@€E)=¡àD	+5V·'v20170617_00453_stKsb313@ìHCldÒ½?=Â"@€E«o\=Õl	+5V·'v20170617_00455_stKsb313@ìHCo_™n?=ás@€E¦o¤=ÌÇj	+5V·'v20170623_01161_stKsb313@ìI	ÁÙ¯?
Ù@€E¯Õ==™£Ü	+5V·'v20170623_01163_stKsb313@ìI	Ä{Úí?™ æ@€E¯ß¸=Ÿ™8	+5V·'v20180513_00669_stKsb313@ìqŠÜö•ô?\_q@€E£R{=9èP	+5V·'v20180513_00671_stKsb313@ìqŠà^	K?m³§@€E¢©)=M&`	+5V·'v20180524_01293_stKsb313@ìrêcòÉ?$ŽŒ@€E­—="Ø	+5V·'v20180524_01295_stKsb313@ìrêe¹H?'Zp@€E®†\=‹*	+5V·'v20180524_01341_stKsb313@ìrêÂŒ-?ÌÉ@€E²1=›b"	+5V·'v20180524_01343_stKsb313@ìrêÄÓiI?›Ã@€E±{==Š 0	+5V·'v20180725_00129_stKsb313@ìz¡}Ž¡?6¤f@€EUá=€t	+5V·'v20180725_00131_stKsb313@ìz¡"‡3»?'cÓ@€Eäš=©¿P	+5V·'v20180807_00192_stKsb313@ì|@‰#Ù?-ø@€EŒ‹×=ñèm	+5V·'v20180807_00194_stKsb313@ì|@ŒÚ?0G@€EŒ¤…>Àà	+5V·'v20180812_00549_stKsb313@ì|ãÄ5?i€@€E…¨¤=U
ð	+5V·'v20180812_00551_stKsb313@ì|ã#À?[> @€E…¯3=ê"ÿ	+5V·'v20180815_00225_stKsb313@ì}A%@v"?"®D@€EŠá=ô(	+5V·'v20180815_00227_stKsb313@ì}A(;=C?‹@€E‰è==¹t¨	+5V·'v20180817_00192_stKsb313@ì}ƒA&?£W@€E—[\=‹$	+5V·'v20180817_00194_stKsb313@ì}ƒõ¤?—S@€E—.q=ìǁ	+5V·'v20180822_00068_stKsb313@ì~ dêÆ?Fÿa@€Ev=‹±|	+5V·'v20180822_00070_stKsb313@ì~ xcÝ?:.@€E€öö=ׄì	+5V·'v20180830_00264_stKsb313@ì".Eã?fÔ@€E†Ñ…=¹h	+5V·'v20180830_00266_stKsb313@ì"1X5?bßR@€E‡R=©5	+5V·'v20180901_00513_stKsb313@ìc`Þ¡?v‡+@€EUP)=ÆP	+5V·'v20180901_00515_stKsb313@ìcc·Õš?qۜ@€ETüR=«ðˆ	+5V·'v20190806_00891_stKsb313@ì©Æu»¹)?:@€EmR>9A	+5V·'v20190806_00893_stKsb313@ì©ÆxÒ9H?2÷§@€ENì>Ï

==> anc/pub_raw/L222_8_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:35
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="133">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T23:16:54">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  133 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:35' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ß)Súv20100218_00348_st  Ksd008@êùÊ¿A"?$âð@€EEÍ=ƒÕP                  ÀÀøÀÀ€Àø
ß)Súv20100218_00352_st  Ksd008@êùÊÄf?-ù"@€Eœ{{=Ëc÷                  ÀÀøÀÀ€Àø
ß)Súv20100228_00513_st  Ksd008@êû£Žˆ?L ì@€Eœ"¸=ï¸                  ÀÀøÀÀ€Àø
ß)Súv20100228_00517_st  Ksd008@êû¨gs?W*ˆ@€E›Ñ®>Bª                  ÀÀøÀÀ€Àø
ß)Súv20100304_00462_st  Ksd008@êû‰øŸ?66õ@€E–‡¤=®¶€                  ÀÀøÀÀ€Àø
ß)Súv20100304_00466_st  Ksd008@êû‰²®?;ù@€E—"=¿·Œ                  ÀÀøÀÀ€Àø
ß)Súv20100315_00345_st  Ksd008@êüåÈ¿ø?EÞ*@€E˜8ì>Ú                  ÀÀøÀÀ€Àø
ß)Súv20100315_00349_st  Ksd008@êüå•ÝAº?V¯Ö@€E˜Í=úÝL                  ÀÀøÀÀ€Àø
ß)Súv20100316_00379_st  Ksd008@êýzšº?@$þ@€E–ýÃ=‰î,                  ÀÀøÀÀ€Àø
ß)Súv20100316_00383_st  Ksd008@êý=˜?4e@€E– {=xÐØ                  ÀÀøÀÀ€Àø
ß)Súv20100316_00553_st  Ksd008@êýº£¥?!"‡A F*†$=‹›´                  ÀÀøÀÀ€Àø
ß)Súv20100316_00557_st  Ksd008@êýÇ&õã?Ê/A F*θ=3T                  ÀÀøÀÀ€Àø
ß)Súv20110723_00067_st  Ksd008@ë:¿ÒÉÜ-?h£¸@€E¦ö>&sn                  ÀÀøÀÀ€Àø
ß)Súv20110723_00071_st  Ksd008@ë:¿ÙhqY?]eG@€E¦Åf>~^                  ÀÀøÀÀ€Àø
ß)Súv20110804_00127_st  Ksd008@ë<@@qÅ??.€@€EÎͤ='hô                  ÀÀøÀÀ€Àø
ß)Súv20110804_00131_st  Ksd008@ë<@Gæ?B"€@€EÏ>¤=Ö"                  ÀÀøÀÀ€Àø
ß)Súv20110806_00081_st  Ksd008@ë<€‰9¿ê?cê@€EÅL3>ëƒ                  ÀÀøÀÀ€Àø
ß)Súv20110806_00085_st  Ksd008@ë<€'z˜?@‰@€EÅJš=À>,                  ÀÀøÀÀ€Àø
ß)Súv20110807_00100_st  Ksd008@ë<ŸiÞÛÃ?+fŒ@€E­^="k\                  ÀÀøÀÀ€Àø
ß)Súv20110807_00104_st  Ksd008@ë<Ÿp»3È?0Êu@€E¬ã¸=¹lð                  ÀÀøÀÀ€Àø
ß)Súv20110814_00080_st  Ksd008@ë=ӎR>?4bC@€E®sö=|ûÐ                  ÀÀøÀÀ€Àø
ß)Súv20110814_00084_st  Ksd008@ë=Ý8ºÝ?;¨ƒ@€E®Ãš=Ê|                  ÀÀøÀÀ€Àø
ß)Súv20120113_00310_st  Ksd008@ëP‰?Á6?;ÛÒ@€E†þ®=ƒHH                  ÀÀøÀÀ€Àø
ß)Súv20120113_00314_st  Ksd008@ëP‰HӘï?TE«@€E†á=™7                  ÀÀøÀÀ€Àø
ß)Súv20120307_00407_st  Ksd008@ëWDÓu2‡?a¡³@€Eñc==ÎÊü                  ÀÀøÀÀ€Àø
ß)Súv20120307_00411_st  Ksd008@ëWDÙ߁?[í@€Eïè=\ð9                  ÀÀøÀÀ€Àø
ß)Súv20120308_00298_st  Ksd008@ëWeBu0?Qô¬@€Eã‹
=À°˜                  ÀÀøÀÀ€Àø
ß)Súv20120308_00302_st  Ksd008@ëWeH€w_?R>@€Eã=ØÒ¢                  ÀÀøÀÀ€Àø
ß)Súv20120313_00366_st  Ksd008@ëX‰3Zu?ˆŒ@€E©ÎÍ=Œ¬                  ÀÀøÀÀ€Àø
ß)Súv20120313_00370_st  Ksd008@ëXìÒQ?¤…@€E¨Ç==«$                  ÀÀøÀÀ€Àø
ß)Súv20120329_00508_st  Ksd008@ëZbóåÀ?]/È@€E¾O=h9                  ÀÀøÀÀ€Àø
ß)Súv20120329_00512_st  Ksd008@ëZiõW?vJ§@€E¾œš=–2                  ÀÀøÀÀ€Àø
ß)Súv20120428_00146_st  Ksd008@ë]À/5B?ÀY@€E¯×Í=¸RD                  ÀÀøÀÀ€Àø
ß)Súv20120428_00150_st  Ksd008@ë]À5°†E?·Dü@€E®çö=qF(                  ÀÀøÀÀ€Àø
ß)Súv20120519_00291_st  Ksd008@ë`dã±Û…?0@€EŽ²=†,\AÎ	@åp¤d¾ž¸RE™›ÃDRD™4¬v20120519_00291_stA(ñª<#×
?½ÄäåqÁA(ñª?Ð
ß)Súv20120519_00295_st  Ksd008@ë`dêB‰<?Ana@€EŽ'=c¼v20120519_00295_stA(Àƒ<#×
?±¹z>~ÁA(Àƒ?Ð
ß)Súv20120520_00288_st  Ksd008@ë`…"˜É:?;Ûf@€E¶=éÍzv20120520_00288_stA <#×
?œ"Dµ{aÁA ?Ð
ß)Súv20120520_00292_st  Ksd008@ë`…šŒ?#ü@€Eœù)=µü,v20120520_00292_stAp¤<#×
?²Í:.nÇÁAp¤?Ð
ß)Súv20130204_00474_st  Ksd008@끭¶÷Î?•Œ@€EªxÍ=½³L?@Ù?#×
e¾­VEª×ìD¹ªD™O¦ARÿ¥<È]y                  ÀÀøÀÀ€ARÿ¥?™¯ 
ß)Súv20130204_00478_st  Ksd008@끴¿ž?€çÖ@€EªÍ
=™˜?є?
=f¾¨r°EªööDÀ0ÍD˜—;ARæï<H3}                  ÀÀøÀÀ€ARæï?‰o 
ß)Súv20130310_00543_st  Ksd008@ë…GßÕù?4<ÿ@€E¸…=‡§¤@F ¦?…¸d¾›¥ãE¸=®D[øD™e²A^¼e<sM°                  ÀÀøÀÀ€A^¼e?Ži¶
ß)Súv20130310_00547_st  Ksd008@ë…GæEõ?C­4@€E·Ã=ظÉ>Ó±p?…¸d¾'hsE¶ŒÍDÀPD˜¤BA^¾×<…³ì                  ÀÀøÀÀ€A^¾×?¶}€
ß)Súv20130319_00409_st  Ksd008@ë†g)†¡š?m@½@€E"ER=Š
 @;ú-?LÌÍd¾´¼jE"JöD_
D™zFAa¯F<±P                  ÀÀøÀÀ€Aa¯F?– 

ß)Súv20130319_00413_st  Ksd008@ë†g0;—0?oqA@€E"$H>P"Q?<ßú?aG®e¾›"ÑEƒ……DÀ&D˜¬jAa€.<°Å                  ÀÀøÀÀ€Aa€.?'ö 
ß)Súv20130320_00161_st  Ksd008@놃1™à¼?…¢Ò@€E¿Îö=­}?É•?@d¾²-E»SDhÕD™õÓAaÌ≮V                  ÀÀøÀÀ€AaÌ?™—
À
ß)Súv20130320_00165_st  Ksd008@놃8YX?}ü@€E¿&…=^d?3J³?Që…d¾£SøE¼ªDÀåD™=Aaùz<›oÕ                  ÀÀøÀÀ€Aaùz?"mú 
ß)Súv20130321_00163_st  Ksd008@놥Rùâ…?¯K3@€E¥Ô="ϸ>:¼?ë…d¾¦éyE¤^RDLþD™´ÕAa§¬=AN                  ÀÀøÀÀ€Aa§¬? ¨)À
ß)Súv20130321_00167_st  Ksd008@놥YÛ¾'?v{è@€E¥¤š=¥lü?ô%?#×
d¾™‡E¤ˆRDÀD˜êáAbd°<¢–Œ                  ÀÀøÀÀ€Abd°?"Rр
ß)Súv20130322_00341_st  Ksd008@ë†Ãž°úß?gÿp@€E¯AH=ÛBÚ?† §?G®d¾œ(öE¬ôöDZ^D™ÔAbkÿ<§¯n                  ÀÀøÀÀ€Abkÿ?"õíÀ
ß)Súv20130322_00345_st  Ksd008@ë†Ã¥ŽÊ´?Y h@€E®Öì=»tŒ?æ6?B\e¾‰º^E«¾{DÀœD™JAb<`<ˆÂ                  ÀÀøÀÀ€Ab<`?'@ 
ß)Súv20130323_00338_st  Ksd008@ë†ã»ág¹?súú@€E¨«{=è\²=|+?'\d¾Ã•E¥H¸DaD™ÝyAa O=ˆÛ£                  ÀÀøÀÀ€Aa O?±t`
ß)Súv20130323_00342_st  Ksd008@ë†ãï`?"»£@€E§Â)>÷Û>­´ý?!G®f¾° ÅE¥…DÀ%šD™AaÞ±<±ˆ†                  ÀÀøÀÀ€AaÞ±?–1À
ß)Súv20130324_00235_st  Ksd008@ë‡۔°ý?¥;Á@€E°	®>
›_=rÆ=?.{c¾§ïžE­S
DBDš.AaËí<þÍ                  ÀÀøÀÀ€AaËí?ŸÙ£ 
ß)Súv20130324_00239_st  Ksd008@ë‡â¯ØJ?'•ï@€E°…=Üà>˜À†?5f¾¤Ý/E­TRD¿ôÕD™[
Ab–=M                  ÀÀøÀÀ€Ab–? É£€
ß)Súv20130327_00230_st  Ksd008@ë‡hK̜¦? Ê6@€E¢ÀR=î¼v>¨e?«…e¾ƒ•E¢ÕÃDK…D™9/Acþ·<&n                  ÀÀøÀÀ€Acþ·?'ÍÀ
ß)Súv20130327_00234_st  Ksd008@ë‡hX×?;ç@€E£3
>¶d>'Nâ?^¸Re¾‡®E£¤RDÀD˜o¾Ad)H<}¨                  ÀÀøÀÀ€Ad)H?µ 
ß)Súv20130425_00178_st  Ksd008@단/&?B7]@€EÖlá=ºˆ@€õJ?£×
c¾¤Ý/EÖS®D1ÛD™ôƒAkiŠ=`                  ÀÀøÀÀ€AkiŠ? ì€
ß)Súv20130425_00182_st  Ksd008@닯"ø}?1ÿ¯@€E×Y==Å@q|?'ë…e¾»çmEÕÀöD¿ò=D™/žAk`"<Ή                  ÀÀøÀÀ€Ak`"?™Ñ"`
ß)Súv20130505_00456_st  Ksd008@ëŒEkÔI™?#Éô@€EØì=Ä(Ø?<,"?Տd¾å`EÚÚáD D™9Am==³Ä                  ÀÀøÀÀ€Am=?¢6x€
ß)Súv20130505_00460_st  Ksd008@ëŒEr^aŠ?*ɛ@€EÖÍ=››?† Ô?¦fff¾ž5?EØ(¸DÀ¼D˜[#Am²Ì=¬Û                  ÀÀøÀÀ€Am²Ì?¡•›`
ß)Súv20130506_00303_st  Ksd008@ëŒg0í˜Ê?ˆ–@€E³±=–ì?¡Aò?¥¸d¾²-E¶*=D)‰D™9AmÈõ<֒Ð                  ÀÀøÀÀ€AmÈõ?šÒZ
ß)Súv20130506_00307_st  Ksd008@ëŒg6õÐQ?Â×@€E´=ºä?)Ë?}p¤f¾ŠÀƒEµ¢¸DÀD˜MªAnB.<¹œX                  ÀÀøÀÀ€AnB.?—3‹
ß)Súv20130512_00495_st  Ksd008@ë&È~Ï>?ªŽ@€E+
=Ž¶ >"ïŒ?s33c¾°£×EÅ\D7ðD™9`Ao{°=€ÑC                  ÀÀøÀÀ€Ao{°?°(`
ß)Súv20130512_00499_st  Ksd008@ë&ÏÙ§?¥¿‹@€EðH=iç¸@
{?LÌÍe¾ÀƒE…D¿÷®D˜ÛAnpÛ=W?½                  ÀÀøÀÀ€AnpÛ?ªç÷ 
ß)Súv20130515_00139_st  Ksd008@덅Á^¯Ž?eÍ@€EŠ|q=ÏN™?š?\)d¾ž5?E¤D D™øAoÏå=3«                  ÀÀøÀÀ€AoÏå?¦u`À
ß)Súv20130515_00143_st  Ksd008@덅Ç\?Ç?"?A@€E‹…>•1@%)?@e¾'n˜EA×D¿óçD˜HZAoP]= F                  ÀÀøÀÀ€AoP]?¢4À
ß)Súv20130519_00378_st  Ksd008@ëŽMw!u?6ÏI@€E›ü{=ƒøÜ@ús?§®c¾'ñªEœO…D$þD™«3Ap¦=
@¤                  ÀÀøÀÀ€Ap¦?¡H€
ß)Súv20130519_00382_st  Ksd008@ëŽTB·á?AÑ@€Eœl×=ni?Uÿð?\)e¾˜"uE›x)DÀPD˜ßLAqdð<üဠ                 ÀÀøÀÀ€Aqdð?Ÿœ0
ß)Súv20130525_00283_st  Ksd008@ëŽÄOã<?‰ÿî@€E‰µR>}?Š¨?n{e¾ß;EŠ¨¸DåD™VÉAp¬Í=—Ä                  ÀÀøÀÀ€Ap¬Í?£òø€
ß)Súv20130525_00287_st  Ksd008@ëŽÄVÒ$%?p¿û@€EŠ¾
=§þt?`òl?hõÃe¾•E‹ÿqD¿ôîD˜bòAq±ª=ýY                  ÀÀøÀÀ€Aq±ª?£?« 
ß)Súv20130526_00087_st  Ksd008@ëŽß%²§2?"º@€E•Üf=é@@
"^?p£×@¾¤Ý/E"5®DnÉD™ÙãAr=Bçm                  ÀÀøÀÀ€Ar?¨\í 
ß)Súv20130526_00091_st  Ksd008@ëŽß,zø?]Æ@€E"Û=€TÄ@ôA?n{d¾¥ãTE"Í®DÀ
ÑD™‡Ar¢û=0<©                  ÀÀøÀÀ€Ar¢û?¦• 
ß)Súv20130601_00365_st  Ksd008@돥)…Úö?jV¼@€E›%\=h@ÝRÅ?…¸d¾—PEœzÍDA‰D™1šAs' =,ÊË                  ÀÀøÀÀ€As' ?¥™Y`
ß)Súv20130601_00369_st  Ksd008@돥/È¥K?zû$@€E$q=¨{äAD5{?k…e¾ŽÙEæ)D¿à¤D˜S\AsÉG=(À                  ÀÀøÀÀ€AsÉG?¥@
ß)Súv20130604_00396_st  Ksd008@ë1Ñ?F@ö@€E« f=wØÇ>v8?±ë…`¾\)E­^¤DCÇD™,At2b=?µÜ                  ÀÀøÀÀ€At2b?§ö»€
ß)Súv20130604_00400_st  Ksd008@ëîÄ?e}@€EªËš=‰m|@-Ü?Tzáe¾—PE¬¹®D¿áüD˜TœAt€t=õ                   ÀÀøÀÀ€At€t? ¾´
ß)Súv20130606_00374_st  Ksd008@ëEÐø`N?7çÆ@€EÕ^á='NT@ ­?×
=c¾"÷ÏEÙ/ìDë…D™DjAt'Ü="·µ                  ÀÀøÀÀ€At'Ü?¤Vö 
ß)Súv20130606_00378_st  Ksd008@ëE׿Õ?8ï*@€EÖm…=˜Çh>žÞe?\)e¾‰7LEÙ,D¿ÝyD˜oAtþ=‹o                  ÀÀøÀÀ€Atþ?£qmà
ß)Súv20130610_00247_st  Ksd008@ëÄ-ò×?"å@€Eœ¿¸=À÷¦>–2õ?¯\)d¾"ýôEžJ¸D.éD™!ÃAu,=#W…                  ÀÀøÀÀ€Au,?¤jð 
ß)Súv20130610_00251_st  Ksd008@ëÄ1È$?5­@€E›1ì=£ð(@,N?‡®e¾'n˜E›âáD¿ûDD˜L¼AuS= "                  ÀÀøÀÀ€AuS? ¤`
ß)Súv20130610_00391_st  Ksd008@ëÅFB‰?.c@€E"&H=¨#Ì@Z'Ð?\d¾‹Æ¨E•D0åD™+Atü=?X~                  ÀÀøÀÀ€Atü?§ëÀ
ß)Súv20130610_00395_st  Ksd008@ëÅMgI?:Dg@€E">=™‡x?
z×?\)a¾‰º^E"ÌÍDÀJD˜GøAu,p=$V                  ÀÀøÀÀ€Au,p?¤ŠÀà
ß)Súv20130611_00019_st  Ksd008@ëÞû×ÌÛ?S?@€Eµ.H=1?ð1Ú?¬ÌÍd¾"t¼Eµ+ÃD8D™tAu =+'°                  ÀÀøÀÀ€Au ?¥pV
ß)Súv20130611_00023_st  Ksd008@ëßx5?m'·@€E²_f>/w¯@¡]0?"33e¾›¥ãE±¨fDÀ,sD˜¬ÍAw&d=…N                  ÀÀøÀÀ€Aw&d?°©Ãà
ß)Súv20140520_00178_st  Ksd008@ë»À%¸á³?‰~¹@€EÐÆì=ejø                  ÀÀøÀÀ€Àø
ß)Súv20140520_00182_st  Ksd008@ë»À,ãm£?pÍ%@€EÑ
®=›‹Y                  ÀÀøÀÀ€Àø
ß)Súv20140520_00226_st  Ksd008@ë»À•U?˜Jò@€Eț¸=‰$                  ÀÀøÀÀ€Àø
ß)Súv20140520_00230_st  Ksd008@ë»Àœ=ÎB?kÌ|@€Eȉá=}>                  ÀÀøÀÀ€Àø
ß)Súv20140526_00019_st  Ksd008@ë¼~¸äÓT?\g×@€E¥n=¦Â|                  ÀÀøÀÀ€Àø
ß)Súv20140526_00023_st  Ksd008@ë¼~¿NÄ?t3¡@€E¥f¸=¢¤ì                  ÀÀøÀÀ€Àø
ß)Súv20140526_00067_st  Ksd008@ë¼Mæ¨@?iN³@€E¦¨á=qmÑ                  ÀÀøÀÀ€Àø
ß)Súv20140526_00071_st  Ksd008@ë¼Tuó¢?\k»@€E¦
=b.ð                  ÀÀøÀÀ€Àø
ß)Súv20140526_00115_st  Ksd008@ë¼µŠ`—?Pk¿@€E²
=`ßè                  ÀÀøÀÀ€Àø
ß)Súv20140526_00119_st  Ksd008@ë¼¼l¸??-Ê@€Ež;®=~{°                  ÀÀøÀÀ€Àø
ß)Súv20140526_00163_st  Ksd008@뼀"ûz?ALý@€EŸ…
=x—8                  ÀÀøÀÀ€Àø
ß)Súv20140526_00167_st  Ksd008@뼀&'ï×?M´`@€Ež
¸=xîÏ                  ÀÀøÀÀ€Àø
ß)Súv20140526_00211_st  Ksd008@뼀Š#T™?3]ù@€Eœ+\=Bޘ                  ÀÀøÀÀ€Àø
ß)Súv20140526_00215_st  Ksd008@뼀'†°3?OÍ°@€EFš=HGy                  ÀÀøÀÀ€Àø
ß)Súv20140526_00259_st  Ksd008@뼁Ê×??ÂO@€E"®=t…h                  ÀÀøÀÀ€Àø
ß)Súv20140526_00263_st  Ksd008@뼁
ÊïR?t¥Ä@€E"ä=\T                  ÀÀøÀÀ€Àø
ß)Súv20150402_00316_st  Ksd008@ëãb˯?G&_@€Eѽ¸=™2<                  ÀÀøÀÀ€Àø
ß)Súv20150402_00320_st  Ksd008@ëãbÑÜq?R^@€EÐ;Ã=½                  ÀÀøÀÀ€Àø
ß)Súv20150405_00361_st  Ksd008@ëãÃå#^?0õ@€Eâ´H=˜è                  ÀÀøÀÀ€Àø
ß)Súv20150405_00365_st  Ksd008@ëãÃë AÔ?2žÝ@€Eâ×=tӏ                  ÀÀøÀÀ€Àø
ß)Súv20150405_00469_st  Ksd008@ëãÄè:Q
?J‡@€EÛą=_ X                  ÀÀøÀÀ€Àø
ß)Súv20150405_00473_st  Ksd008@ëãÄîìy?Bn@€EÚÁÍ=x¨                  ÀÀøÀÀ€Àø
ß)Súv20150425_00241_st  Ksd008@ëæC%"Ôä?mr¥@€E¯a=ç¬                  ÀÀøÀÀ€Àø
ß)Súv20150425_00245_st  Ksd008@ëæC,uï›?he+@€E¯h='¶˜                  ÀÀøÀÀ€Àø
ß)Súv20150509_00129_st  Ksd008@ëçÿPÀ­?dž¾@€E¾Ýf=5è                  ÀÀøÀÀ€Àø
ß)Súv20150509_00141_st  Ksd008@ëçÿW–_(?~Q²@€E¿ðö=¯"                  ÀÀøÀÀ€Àø
ß)Súv20150603_00109_st  Ksd008@ëë#՝V?ŽC"A Fp2H=màà                  ÀÀøÀÀ€Àø
ß)Súv20150603_00113_st  Ksd008@ëë#ç_? xA FpH="MÈ                  ÀÀøÀÀ€Àø
ß)Súv20160715_00163_st  Ksd008@ì È!?©_ä@€Eö)=p                   ÀÀøÀÀ€Àø
ß)Súv20160715_00167_st  Ksd008@ì ΙñX? p
@€E''f=~Ì                  ÀÀøÀÀ€Àø
ß)Súv20160812_00072_st  Ksd008@ì!Ÿ™¯©{?UÀk@€E²==¢ëœ                  ÀÀøÀÀ€Àø
ß)Súv20160812_00076_st  Ksd008@ì!Ÿ a^ë?OY@€E²1¸=µò(                  ÀÀøÀÀ€Àø
ß)Súv20170624_00065_st  Ksd008@ìIpn&?>;@€E°q=xx                  ÀÀøÀÀ€Àø
ß)Súv20170624_00069_st  Ksd008@ìIu»C
?6Îz@€E°Y=…Îä                  ÀÀøÀÀ€Àø
ß)Súv20170628_00309_st  Ksd008@ìI ¥(˜û?gו@€EŽ*3=æ                  ÀÀøÀÀ€Àø
ß)Súv20170628_00313_st  Ksd008@ìI ª›du?p{G@€E6…=4žH                  ÀÀøÀÀ€Àø
ß)Súv20180403_00787_st  Ksd008@ìl‰ô\"?®YD@€EžbÍ=Àø                  ÀÀøÀÀ€Àø
ß)Súv20180403_00791_st  Ksd008@ìl‰úV?ˆ%Ò@€Ež=ì=‰d<                  ÀÀøÀÀ€Àø
ß)Súv20180511_00298_st  Ksd008@ìq@ÿh˛?¥c3@€EÔ=3=¸˜                  ÀÀøÀÀ€Àø
ß)Súv20180511_00302_st  Ksd008@ìqAñ‰?'"¤@€Eӎ=ŠÃX                  ÀÀøÀÀ€Àø
ß)Súv20180513_00019_st  Ksd008@ìq*E™?mæ@€E×c=>,ÛE                  ÀÀøÀÀ€Àø
ß)Súv20180513_00026_st  Ksd008@ìq^/Ó?Xþ4@€EÛjá=Õ#"                  ÀÀøÀÀ€Àø
ß)Súv20180513_00030_st  Ksd008@ìqd&°™?M…@€EÚf)=®W                  ÀÀøÀÀ€Àø
ß)Súv20190806_00116_st  Ksd008@ì©¿óv~?CÈ@€E©
=àgÈ                  ÀÀøÀÀ€Àø
ß)Súv20190806_00120_st  Ksd008@ì©¿ù)‡8?Bý€@€E¨Í…=ªI                  ÀÀøÀÀ€Àø
ß)Súv20190808_00131_st  Ksd008@ì©ÿÛèhà?Ø1@€Eš>H=Ü<Ç                  ÀÀøÀÀ€Àø
ß)Súv20190808_00135_st  Ksd008@ì©ÿáÉß?"_@€E™•×=ÎÁ.                  ÀÀøÀÀ€Àø
ß)Súv20190809_00050_st  Ksd008@쪫Ñ?"?§m`@€E…Jö=|,                  ÀÀøÀÀ€Àø
ß)Súv20190809_00054_st  Ksd008@쪱n7?¤	.@€E…Å>‰œ                  ÀÀøÀÀ€Àø

==> anc/pub_raw/L222_90_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  192 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	èVÚv20100509_00642_stKsb328@ëÊcãš?=&Ã@€E¢'f>»¥?‡K?¥¸c¾ˆ1'E¢.¸DÉÒ°DÁ	qAw°X=/zù	èVÚv20100509_00644_stKsb328@ëÊfŠéS?6Åé@€E¢›ö>-ڌ<x©L?¾¸Rj¾""E¡¶RD#ŸžDÀˆÝAw`Ù=4|	èVÚv20100709_00587_stKsb328@ëhŽq>?IÓ@€EŽ¶¤=‹³X?/ÓÌ?«…a¾ž5?EáDÉ®5DÁ2 Aw•Ç=!ó!	èVÚv20100709_00589_stKsb328@ëh'Q×?dþ"@€EF¤>À§?rIw?'\i¾‹C–EŒÆfD#;DÀd)Aw–"=UŽ³	èVÚv20100802_00330_stKsb328@ëc…%´?µ1@€Ea3=½ôX>ã½q?\)c¾""E_ðDÉÍXDÁ¨Aw¡Q<õVÄ	èVÚv20100802_00332_stKsb328@ëc‰Dqõ?/^â@€Eai\=Ÿ·à>ƒ<?€S¾záHE_þD#{çDÀb5Ax$š=	"¿	èVÚv20101014_00153_stKsb328@ë0èj¸?ZÆ@€E·íö=ó®²>Ö?•Âc¾€Eµ)DǤsD¾SßAuÞa=%_r	èVÚv20101014_00155_stKsb328@ë4Íqã?BǛ@€E·û×=§¹H<‹?¨õÃh¾…¡ËE¶HDqyD¾—dAw¯=+úó	èVÚv20110508_00709_stKsb328@ë1LÒoCZ?=Ÿ³@€E»=q=׶ã>uŠ?Ýp¤b¾ˆ´9E»{DÇwÏD¾Ù‰AzaE=…!!	èVÚv20110508_00711_stKsb328@ë1LÕԝÒ?8¶"@€Eº™=©¬>îR›?®{i¾'hsE¹æ)DuÃD¾tÕAvKb=2"‰	èVÚv20110514_01053_stKsb328@ë2Ñøa?/`7@€E¯iR="œã?$›Â?°£×a¾å`E¯4)Dǒ˜D¾§¾Axw-=;6Á	èVÚv20110514_01055_stKsb328@ë2Ôo]Ü?+³@€E¯™¸=§±œ?G®?"33^¾ŽVE¯áDŠ-D¾tAy¸= ÎÙ	èVÚv20110515_00844_stKsb328@ë2*¢Å—¤?	Ip@€E¢Ç
=³q<>#Ï?®{b¾ƒoE¢—HDdžD¿
HAw8=ð`	èVÚv20110515_00846_stKsb328@ë2*¦&ÕØ?¢ê@€E¢­H=´eè?kH-?¼(öi¾l‹DE¡°D‹¶D¾49AwXå=3âL	èVÚv20110821_00672_stKsb328@ë>céD¨?g‡@€Ek\¤=`Ñ?°dU?¡G®d¾¸ÔþEjºDËìD»kçAw‹ö=E¢×	èVÚv20110821_00674_stKsb328@ë>c!8T/?['K@€EjWÃ=a¡¯<ê@ö?ŒÌÍf¾° ÅEi${D%½Dº²VAxEc='¢e	èVÚv20110902_00268_stKsb328@ë?â)B©ž?**@€E°=ÃUè@F]?ž¸R]¾'hsE¯Ù
DËJND»,ÕAwxi=-·	èVÚv20110902_00270_stKsb328@ë?â,¨tÔ?)cÏ@€E°Ð…=§¿">0…?·
=N¾záHE°&ÍD%×®DºÑªA{ ¬=rÞü	èVÚv20110920_00304_stKsb328@ëB#G/äõ?O5@€EÁAR>h¹?%´$?ÌÌÍa¾ŒIºEÀJRDË0þDºùÃAv`²=qéY	èVÚv20110920_00306_stKsb328@ëB#JE(S?Ga	@€EÀ¶R>E…í>(6?ž¸Rh¾ŒIºE¿3D%—
DºÄ9AyvÂ=3Ê	èVÚv20120605_00303_stKsb328@ëb…
íÊ?A`@€Eyþ=¹ÃM?˜s?™™šb¾"záEzqšDËb%D»
XAw£5=âõ	èVÚv20120605_00305_stKsb328@ëb…ºò?$dž@€E~'Ã=·Œ°?r?…¸j¾'ñªE~'ìD%y'D»GÏAw½×=)	èVÚv20120610_00612_stKsb328@ëc(*¥/¥?~@€E€`=±Ü|>ºðM?ï\)c¾™‡E€…3DË<!D»lAwêE=Eî	èVÚv20120610_00614_stKsb328@ëc(.؀4?F@€E€8®=ŸA<=X£¾?p¤j¾OßEΏD%ˆÕDºéºAwåõ=GÃ	èVÚv20120615_00664_stKsb328@ëcÆμÆÅ?!Þ²@€E"½ö=›è¤?
†Œ?Ç®a¾ŒIºE"¡DË|JD»uAwºA=8¸	èVÚv20120615_00666_stKsb328@ëcÆÒÇÞ&?$c@€E"q=Í"><-5ø?£×
h¾‰º^E"áHD%™D»+–Awœˆ=)ñ	èVÚv20120617_00350_stKsb328@ëd5]IÝ?M¢ä@€E'Ä×=ºŒ\=ŸŸ?ƒ×
c¾¤Ý/Eƒy\DËFÙD» ƒAvT­=
xq	èVÚv20120617_00352_stKsb328@ëd9¬3?fº8@€EÇ…=öa¡?žò?¯\)h¾›¥ãEÁ®D%šD»;AxÌ=‰'&	èVÚv20120620_00645_stKsb328@ëdf3×"f?¦R@€EV¾{=‹¸e?œXí?"33c¾£SøEUÊDËIyD»
AxÓ =×ß	èVÚv20120620_00647_stKsb328@ëdf7Ñȵ?¸9>@€E\K…=mqÙ=×îŸ?Š=qh¾³¶FE\9qD%"þD»$Axzì>©ò	èVÚv20120703_00790_stKsb328@ëf 
	?B¦@€Ez6==Ù¡A?JU?˅d¾«Ezb¸DË*¨D»~Ax#M=Iàê	èVÚv20120703_00792_stKsb328@ëf#åwé?šV@€Eyn=Š>rã?¬ÌÍi¾¨r°ExHD%£TDºåAwÃ>=!Y"	èVÚv20120705_00777_stKsb328@ëfD—,é?64s@€EE5š=ÞÀ†>€°Ã?G®d¾ž5?ECýDË?D»µ²Aw9<ÿ— 	èVÚv20120705_00779_stKsb328@ëfDš©©Ý?-¶æ@€EOH=¼S?
Bí?\(öh¾¬‹DEN­D%ˆƒDºÑ'AwÑ=†G	èVÚv20120713_00559_stKsb328@ëgCsùâZ?9Q@€Eƒ£==‡ô?Õ\³?"33a¾—
=Eƒ )DËcLD»ZAw‰='S	èVÚv20120713_00561_stKsb328@ëgCwÇa?+N@€E""R=šÚ€?€f©?˜Qìj¾–E"CHD%²D»G+Aw™}=ƒf	èVÚv20120714_00281_stKsb328@ëg`åó‰û?oE@€E"\=¢?Q»X?£×b¾—PE"ÿ3DËp9Dºý`Aw¦3=TÍÔ	èVÚv20120714_00283_stKsb328@ëg`é""~?€,@€E"
=è=2¦X?¸Qìi¾"÷ÏE'{\D%|9D»cAyÆ=ŽÔÝ	èVÚv20120715_00070_stKsb328@ëg€$¶BÈ?ƒHÍ@€EŒä)=îñ<â<G?†ff`¾›¥ãEŒÎ{D˓çDºçmAxZm=U\@	èVÚv20120715_00072_stKsb328@ëg€(| ?ˆÀ@€EŒñ×=xD˜>
L(?´zái¾¬‹DEŒ¹…D%PD»s®A{bm=˜…	èVÚv20120716_00055_stKsb328@ëgžïՋ?]³@€E›{ì=}O˜?Î%?Ç®a¾¬1E›ÂRDˀ¤DºÏ\AyD=]Œ	èVÚv20120716_00057_stKsb328@ëgžó&"=?\¥þ@€E›òš=‹">§A?¾¸Ri¾°£×E›®áD%v˜D»q'Axô7=uß	èVÚv20120717_00639_stKsb328@ëgàîݙ?*;t@€E'%=™×=ތp?ª=qd¾›"ÑE'U3DË;+D»cTAwÓÉ=ö/	èVÚv20120717_00641_stKsb328@ëgä;32?6Ÿ–@€E'6f=ÅnÝ>"æá?€i¾•E'ã…D%®VD»Ax%=™=	èVÚv20120717_00879_stKsb328@ëgŒ;?2†H@€E'9ì>/¤">ÑdÙ?¬ÌÍd¾œ¬E'ï3DËAD»AšAxC˜=#ýk	èVÚv20120717_00881_stKsb328@ëgŕ~å?FðW@€E'"¤> ú·?û\€?«…P¾\)E'á…D%ÂDº÷
Ax•y=CíM	èVÚv20120719_00463_stKsb328@ëh"m«)?‡R@€E«/á=˜G$=K¹?¦ff`¾ ÄœEªØDËh¬Dºõ7AxÀÁ=€LÚ	èVÚv20120719_00465_stKsb328@ëh–଩?\@€E«Í=j{€=90#?¸Qìh¾Ÿ¾wE©å
D%LÝDºõšAuÌg=1k©	èVÚv20120721_00151_stKsb328@ëhCXç¨?6¿E@€E¡Ã=|¬÷?áY?×
=_¾¦ffE¢DËSD»²AyúŽ=ˆ_›	èVÚv20120721_00153_stKsb328@ëhC\XU­?,*ü@€E¢=`DAtï?¸QìK¾'ë…E¡›…D%¾éD»4¼Ax®«=J"u	èVÚv20120721_00607_stKsb328@ëhFò¯ª¨?Fô@€E¢Ñ=«>2Œ?Ÿb¾"t¼E¢ÈöDË#žD»SLAyt–=J'ƒ	èVÚv20120721_00609_stKsb328@ëhFõݜÿ?Gáx@€E£P==Ê8Œ?t'?Ÿi¾ž¸RE¢"¸D%¶¨DºâNAw½£=2ƒë	èVÚv20120724_00082_stKsb328@ëh ¨öÚ?¾z@€E'¢=ÀÇ>k"?¯\)b¾Ÿ¾wE'íDËoDºß×Awgf=¡;	èVÚv20120724_00084_stKsb328@ëh ÊÿÃ??u®@€E'Ã>sï?.¿?®{i¾¡G®E'šD%˜´D»yXAwãY=é´	èVÚv20120724_00207_stKsb328@ëh¢}6'â?'Ì@€E'¾ì=¬°ô?ĈB?Ôzá_¾–‡+E'Y×DËvÁDºéËAw`=!9â	èVÚv20120724_00209_stKsb328@ëh¢€{ۙ?l@€E'¦¸=¦Ìx>Æ{?ØQìi¾›"ÑE'É\D%£¦D»júAw7.=PŒŸ	èVÚv20120725_00130_stKsb328@ëhÁ§‰F?h›@€E'å…=֐l?&΋?xQìc¾–‡+E"/HD˃3Dº½šAxOŽ=<ug	èVÚv20120725_00132_stKsb328@ëhÁ?bSI@€E'R>h¡?¡?ˆõÃh¾›¥ãE''=D%ƒD»€"Aw$=X —	èVÚv20120726_00610_stKsb328@ëhäÓQÜA?¹°@€Ew¨á=Ý[|>3³?‹…a¾ß;dExmHDËQ/D»0sAw¸þ>3Ÿ	èVÚv20120726_00612_stKsb328@ëhäÖ¡6ò?¡K²@€Evʤ=sù?"®?Ñë…i¾Ó÷ÏEvÊfD%D»¦A{c²>'Çò	èVÚv20120801_00748_stKsb328@ëi¥eâg¿?P.ë@€EMºá=€?^\Ž?'ë…b¾'ë…EN!ìDË41D»PAvÒ­=ÜÀ	èVÚv20120801_00750_stKsb328@ëi¥i%Ml?L~@€EM`=Œþ0?¦=»?—
=j¾—
=EMìD%'DºíAxdð=Fñi	èVÚv20120804_00211_stKsb328@ëjt%ÑÌ?_>_@€E…‹¸=¿lÜ?Ø3;?¢\`¾–‡+E…RD˅DºëAv)Â=*Ä4	èVÚv20120804_00213_stKsb328@ëjwH×	?lÓ@€E†P…=ë2\?»q¼?™™ši¾¡G®E†IìD%·ÏD»jwAyÐ=S~F	èVÚv20120811_00108_stKsb328@ëjଌ%?F·@€E™Ã=×½B?¼/m?œ(öa¾¢MÓE™…DËOD»$RAw'Í=þ:	èVÚv20120811_00110_stKsb328@ëjà¯ä¤…?T½½@€EšÏ®=¯LX?à1?¥¸h¾¢MÓEš»šD%‡;D»4ƒAz.a=@×}	èVÚv20120816_00199_stKsb328@ëk€Í¡~??"(}@€EU…\>GA)>`'?™™šc¾•EVÏ3DËW®D»
ãAwÎÔ=¯w_	èVÚv20120816_00201_stKsb328@ëk€Ðé1\?Œ®À@€EW­\>tÉ?'¯B?°£×i¾œ¬EX‹…D%‹¦D»BúAy9Ä=êDç	èVÚv20120822_00043_stKsb328@ëlCI–Ò??JwK@€EzG…=|>‡>'\¶?½p¤c¾§l‹EyÌöDËXƒD»¬AvÒ·=Y‹`	èVÚv20120822_00045_stKsb328@ëlCLÁÚU?KØþ@€Ez»š=¢¬?H¿¥?™™ši¾¢MÓEyÊfD%–5D»"°AwÅP=PU	èVÚv20120823_00178_stKsb328@ël`û•í¾?)ÝG@€Ep~)=ƒ«à='?"33a¾"÷ÏEq%šDËh9D»×Aw†G="^	èVÚv20120823_00180_stKsb328@ël`þº$ÿ?*2Þ@€Ep Í='FH>bíé?aG®h¾'hsEpƸD%§ßD»8bAvÁ#<꣩	èVÚv20120905_00081_stKsb328@ëmÿòe¸—?cì@€E¨zö=‰Êà=ùm?×
=a¾'ñªE§ÔDËwmDºûAxƒ)=ÍË^	èVÚv20120905_00083_stKsb328@ëmÿõÖk‡?gU†@€Eª4='_X?>j§?¦ffi¾²-E©¬=D%½PD»LþAy†m=búY	èVÚv20120905_00369_stKsb328@ënbí»Z?šå@€Ež=ŽH¸>í¤?ÁG®`¾§ïžEò¸DË]XD»!Ay>h>hT	èVÚv20120905_00371_stKsb328@ënf;þß?–=L@€Eži\=Š½¤?›~?·
=i¾§ïžEyìD%›–D»îA{Ë=ÊêÝ	èVÚv20120917_00320_stKsb328@ëo­IN?DÊñ@€EŸz)=t˜?ߐ¯?¸Qìb¾'ñªEŸÃDËLjD»…Ax¦§=T-+	èVÚv20120917_00322_stKsb328@ëo°D*ý?G¼w@€E bö='º?¤6?ÈõÃi¾"÷ÏEŸN{D%œJDºüjAx0"=`Øt	èVÚv20121001_00128_stKsb328@ëqA>í€÷?êÑ@€E¥åÍ=Óç;ý1G?Æffa¾"÷ÏE¥`RDËG×D»*˜Awt`=8î	èVÚv20121001_00130_stKsb328@ëqACZþS?r@€E¦'{>=7>'Y?¾¸Ri¾{çmE¥ÔfD%™ÛD»
XAxBp=@m	èVÚv20121013_00055_stKsb328@ër¿¤"èÖ?ˆè@€Eg{=‡›¨?*ø2?£×
a¾ž¸REŽRDËlZD»&5AyÕ~=­oV	èVÚv20121013_00057_stKsb328@ër¿§Ó%?‡Ž>@€Ež®=Xh˜?÷}ë?záHh¾¥`BE½šD%¥D»¬Az›]=°ô²	èVÚv20130515_00740_stKsb328@덌ÇÂׁ?Û4n@€E¶˜¤=½hH	èVÚv20130515_00742_stKsb328@덌Ïõ€ö?ºg'@€E±É{=«,¼	èVÚv20130705_00108_stKsb328@ë"ߍ
¦?†Eá@€EÕš=ˆ£Ä?_ÜÓ?¥¸b¾¡ÊÁEÂ)DˍãDº¡ÃAx†d=l)¡	èVÚv20130705_00110_stKsb328@ë"ߐG%X?"N™@€E¬
>áB	èVÚv20130715_00061_stKsb328@ë•5¢Äf?"°Û@€E¨="x?–ji?°£×c¾œ(öE¨ÈRDËlÕDºªAyDÇ=;÷	èVÚv20130715_00063_stKsb328@ë•9-ž?2Î!@€E¨@=›ÝL>Sð‹?´záe¾¡G®E¨aqD%zD»‡LAx¡==ƒ[	èVÚv20130716_01060_stKsb328@ë•FÎþ›&?0Æs@€E°õì=Ï1?ƒ¸7?·
=b¾™™šE°¤DËUÛDºÉ¢Ax+=.sß	èVÚv20130716_01062_stKsb328@ë•FҌo:?6»#@€E±
="=l>íßc?øQìZ¾"÷ÏE°%D%!7D»ËAx±=aÿ	èVÚv20130727_00164_stKsb328@떠µ¯?CŠ@€E³'R=ª"?AŒ¢?®{d¾¢MÓE´RD˚Dº{×Awö=I~X	èVÚv20130727_00166_stKsb328@떠¸4i¿?N›|@€E²ä)=£Œ >¤ù? S¾£SøE³%3D%ÃDºÒÙAvÆ[=3¦	èVÚv20130728_00428_stKsb328@ë–¦Y0?
@€E¨ø\=Š¸À>›¹Á?£×d¾‹C–E©BöD˧DDºr Aws\=*àÅ	èVÚv20130728_00430_stKsb328@ë–©Æؗ?¼ñ@€E¨ëf=ÌA û€?Ü(ö&¾ŒÌÍE©G3D%§}DºÈ¼A~ˆó="ÿ&	èVÚv20130729_00236_stKsb328@ë–ãÞáF?#.7@€EšÖ=‰ø?–?«…c¾"t¼E›	
DËmDºÉãAwÔz=74	èVÚv20130729_00238_stKsb328@ë–ãá^t€?¨ª@€Ešº=ŒÓ\>‡ÚÜ?Ÿf¾¥`BEšröD%+×D»öAwÜä=@
Ó	èVÚv20130731_00130_stKsb328@ë— <óF?3dE@€E•Û)=˜+?Îdþ?å¸d¾™™šE–0{DË|bDºzáAyŒg=†¿	èVÚv20130731_00132_stKsb328@ë— @M<õ?å­@€E˜ÿ\=Ï?ðÛj@{i¾'JEšOD%–wDºØAwÒâ>hj	èVÚv20130801_00389_stKsb328@ë—B\Z™?aé€@€Et»…=¢WÌ@ƒìP?}p¤d¾™™šEsã…DË sDºYãAwïÐ=Cüy	èVÚv20130801_00391_stKsb328@ë—B_ÉZ?Y1Í@€EvÞÍ='ô@9ƒÂ?¢\h¾"÷ÏEuäöD%·Dº·¶Ax&­=Qi­	èVÚv20130809_00103_stKsb328@ë˜?Ï6n§?‹¾©@€E‹ØÃ=Ä?ù9?Àc¾° ÅE‹K®D˙?Dº7Aw~=‹Ní	èVÚv20130809_00105_stKsb328@ë˜?ҐÜ?Ö@€E‹æ¸=Œ-À?>L?˜Qìg¾§ïžE‹jD%UDºàÅAz†±=¾ß	èVÚv20130809_00439_stKsb328@ë˜BàÇk?ŠÔö@€Ef3=ŸK8@dõê?ue¾¦ffEßìDËu?Dº·¦Aw/ô=ƒ'ç	èVÚv20130809_00441_stKsb328@ë˜Bä4¸C?ŽIí@€E~W\=E ?‰—´?•Âh¾£×
E||¤D%7ßD»AxvÏ=˚\	èVÚv20130810_00152_stKsb328@ë˜`43xÓ?d¹Ç@€E¾•×=Š¿#@˲?ìÌÍ0¾¢ÐåE½¤RD˂ÉDº‹…Az£=§×ó	èVÚv20130810_00154_stKsb328@ë˜`7ys´?S»Â@€E¾,Ã=´ª<>a?ˆõÃi¾—PE½5×D%ªÁDºÐsAxFÛ=1L/	èVÚv20130810_00496_stKsb328@ë˜cµ2Qa?e†@€E™ÔH=±h@?¿Ÿ…?"zác¾/E™‹ÃDËgžDºÈ‹Ax7=í"	èVÚv20130810_00498_stKsb328@ë˜c¸"+F?5ÏÃ@€Eš…{=–	°?Յ»?˅f¾"ýôE™à{D%&¸D»ÁAxÈ=6š		èVÚv20130822_00155_stKsb328@ë™àÓE?—
@€E˜}¸=£c|?¦k?èõÃd¾ƒoE˜*fDˤ¤DºfúAw¡½=E`¨	èVÚv20130822_00157_stKsb328@ë™à54ë?™@€E˜õ
=¬|Ð>®'j?¥¸h¾|í'E˜1…D%§+DººVAv·ë=&ù›	èVÚv20130826_00540_stKsb328@ëšdÒÙ+?`š@€Eˆ'=Œ/½@WŸ?¹™šd¾«…Eˆ#šDË<ZDº×¾AwÌ=H\L	èVÚv20130826_00542_stKsb328@ëšd'ëÒÌ?n>T@€E‡ò=='J€>«{?£×g¾¦éyE‡&D%H´D»4AxÔW=Zç	èVÚv20130917_00103_stKsb328@ë –ÀÌ?^ @€EŒóf=Á¦4?7?¡G®c¾‹C–EŒXDËYªDºà"AwŠÅ=(6¤	èVÚv20130917_00105_stKsb328@ë 'o?àg@€EŒÏö=¨èL?8Ç?€f¾ˆ1'E‹ÂD%	ÛD»#®Av""<ßܪ	èVÚv20130930_00246_stKsb328@ëžÀî"fO?KÖ@€E–ùR=›†>¡L-?£×
P¾"záE–'¤DËK–DºÕ7AvŸ=*Ç	èVÚv20130930_00248_stKsb328@ëžÀñ§,?"¦j@€E—3=Ç6?è¥ë?Ž{e¾—PE•Ç…D$ó…D»!Ax%X=m	èVÚv20131012_00134_stKsb328@ë @^Æ)E?y+@€Eµ\
=¦ì>î`~?\[¾ŒÌÍE´¦fDËJ¨DºØ{Axô =K>*	èVÚv20131012_00136_stKsb328@ë @aé%?4‡6@€Eµš=͕Æ>ÀML?—
=g¾†$ÝE³þ)D$ÿLD»‡Axy"=0º»	èVÚv20140528_00758_stKsb328@ë¼É7¡|'?;X@€EŠìR=¢c¬?®@]?p¤c¾²-EŠ')DË'DºÈœAwMÅ=è,¥	èVÚv20140528_00760_stKsb328@ë¼É;?"oÚ@€EŠš=¸Òœ@oؑ?€f¾«E‰D%-D»ÓAv™
=Šûè	èVÚv20140601_00935_stKsb328@ë½GܾҎ?>*É@€E¤õ)=£òd>²‡x?\)d¾ß;E¤c×DËj¨Dº bAuª
=À	èVÚv20140601_00937_stKsb328@ë½Gà
6I?13Ò@€E¦
=Å_t>Æ9Ê?ž¸Ri¾˜bE¥)D%81DºìöAuËQ=¡{	èVÚv20140605_00574_stKsb328@ë½Ã'±}?´J@€EŒø{=¦£"?GžÊ?±ë…d¾ŽVE"DËg¶DºÍAv¥=>aL	èVÚv20140605_00576_stKsb328@ë½Ã"fÿ¾?K±@€E]='Dh>ú*?œ(ö>¾ŽVEŒ«…D%>VDºç¦Au6X=ê}	èVÚv20140608_00463_stKsb328@ë¾"‹ŠØa?qß@€E™@š=¾|?ähð?®{e¾­VE™D˃TDº˜sAu7ÿ=gò	èVÚv20140608_00465_stKsb328@ë¾"@{?…»ù@€E™Tq=™þ">äŒx?¢\f¾«…E™
¸D%þDºÑãAvk="cÛ	èVÚv20140618_00535_stKsb328@ë¿c­x^6?r ¦@€EµFq=ÈҐ?³É?§®e¾¢MÓE´ÎRDËvDºÛAsø=57	èVÚv20140618_00537_stKsb328@ë¿c°Ý'¹?y
¸@€EµoÍ=Z>­™??Æffg¾¥ãTE´Ã×D%/+DºÜ1AvB=oø)	èVÚv20140618_00919_stKsb328@ë¿g
h?}Uº@€E«0=}Ï>BS?«…c¾° ÅEª¦fDËT!DºÁXAsUÕ=^Ho	èVÚv20140618_00921_stKsb328@ë¿g"_¡?€Ü¨@€E¬i×=E­>áBo?¢\f¾­VE«ìáD%	ìD»	šAtŸ=O:˜	èVÚv20140621_00164_stKsb328@ë¿À+º? mÇ@€E²3=IL=¦"
?—
=f¾‰º^E²ZDËWuDº"ÕAsá§=÷­	èVÚv20140621_00166_stKsb328@ë¿À OÅ?!
@€E°Û
=¬p'>?D0?¾¸Rg¾šŸ¾E±@D%.éDº×…Asv6=)ù	èVÚv20140622_00566_stKsb328@ë¿ãÄÂÇæ?bX@€E B=m=è%Î?µÂe¾/EŸó…DËhBDº"ZAs{Ç=:'	èVÚv20140622_00568_stKsb328@ë¿ãÇõ¢"?Oá@€E &=Z5?"8?ˆõÃg¾—PE 	®D%®Dºæ˜Asƒâ=&"	èVÚv20140627_00216_stKsb328@ëÀˆU>Æd?šˆ@€E7x{=§˜>'?p£×a¾µ?}E7!ÃDË7}Dº÷DAsY==u?ü	èVÚv20140627_00218_stKsb328@ëÀˆXµh­?«¶8@€E8n=\žx?´?Y™šf¾­'hE7ÉqD$hRD»;–As+ =›%	èVÚv20140628_00752_stKsb328@ëÀ§C"ώ?Yy@€Elº==ØM?í£¡?s33d¾"záEkÝHDËM?Dºò˜AqWæ=¶s	èVÚv20140628_00754_stKsb328@ëÀ§Fm1Ý?Y¢À@€ElՅ=j÷˜?b¯É?n{f¾›"ÑEk+\D$ò^D»JAq¨'<ßXo	èVÚv20140629_00474_stKsb328@ëÀÂjÔ?2$:@€E–‰¸=—¬?ùž¡?¡G®e¾šŸ¾E–`DË^úDº´îArW=¶±	èVÚv20140629_00476_stKsb328@ëÀÂm]f
?7‹¬@€E–…ö=†¸?¸áE?\(öh¾ÒòE•÷…D%(¤DºöVArL<ä ú	èVÚv20140629_00762_stKsb328@ëÀÅÀKʄ?I+Ž@€Eˆ¶q=I}@?ý­è?\)d¾"záEˆZfDËY/DºÇ×AqG=t	èVÚv20140629_00764_stKsb328@ëÀÅà9?AºV@€Eˆ€)=kµˆ?A•?'\f¾™‡E‡Ø{D%qD»;Aqc¡<éGu	èVÚv20140702_00631_stKsb328@ëÁ$3JÛ?O‰@€Ekš=õÃ>_¦ó?}p¤d¾"÷ÏEk*áDËe'Dº˜BAq(–<îè¯	èVÚv20140702_00633_stKsb328@ëÁ$6º±í?có@€Ekô¤>P¸?7-?J=qg¾—PEkjD%C3DºâApÍj<ÅÙH	èVÚv20140712_00511_stKsb328@ëÂcЯDý?ì@€E™l
=ñˆ+?‡…}?uf¾…¡ËE™•qDË\œDº®AmÀè<Å.‡	èVÚv20140712_00513_stKsb328@ëÂcÔ¤Æ?%+…@€E™=éÒ>Ɓ?O\)f¾‡+E˜úD%$œDºÝAmþ<™
å	èVÚv20140813_00766_stKsb328@ëÆeàò#?Q †@€E¦)= Ç¬@³â@Ž¸RF¾¯ E©Ó
DËAD»}A4–"=¸Ò	èVÚv20140813_00768_stKsb328@ëÆeäûµ?2º7@€E¦®3=òW?{3Ÿ?ë…h¾²-E§h=D%	ªD»S×A3q<—T2	èVÚv20140816_00489_stKsb328@ëÆÃGnß1?d¦µ@€E¡™Í='¨À?"í2?ƒ×
c¾¡ÊÁE¡ðÍDË]yDºà‹AJ³É<¤€1	èVÚv20140816_00491_stKsb328@ëÆÃJé'æ?@B×@€E¢\=¥h>"À)?œ(öh¾œ¬E¢{\D%NwD».¸AJvŸ<‰ïÓ	èVÚv20140909_00301_stKsb328@ëÉÂA—ʍ?Q‰¥@€EŸä=¡Ö¨?cîè?£×c¾¢MÓEŸ:{DËODDºúÁAk·&<à‹	èVÚv20140909_00303_stKsb328@ëÉÂDÔ/î?R`¿@€E R=ˆL¬>êî9?záHg¾™‡EŸSqD%{D»HþAlêž=/	èVÚv20140918_00158_stKsb328@ëÊã€RŽ?J@€E~b=°KÄ<qÏ3?úáHf¾§ïžE}`ÍDý²DºÚ^AnñM=OÙ	èVÚv20140918_00160_stKsb328@ëÊㅠA?NÇ¡@€E~zö=}¬¸?†9n?O\)g¾ž5?E|)ÃD$ï}D»:¨Aoú¿<òCØ	èVÚv20150702_00078_stKsb328@ëîÀMhƒw?XÄ@€EÑê=Ï¸	èVÚv20150702_00080_stKsb328@ëîÀXçì?Xü±@€E¸$=v]?|#m@…G¾™™šE¸ÛqD%dDºâA|>z}	èVÚv20150730_00067_stKsb328@ëò?dBÊ«?¶•@€E²Ýq=™°?xRZ?˜Qìd¾­'hE²pÍDËx¬Dº»
Axé1>ªN	èVÚv20150730_00069_stKsb328@ëò?g˜•Ž?·Ü–@€E³\ö=Èsœ?cÛ¡?¢\f¾»dZE²¿
D%)Dº½HAzÇÊ>‰¥	èVÚv20150804_00391_stKsb328@ëòâN±¿?5ˆ@€E·=rŸ>ÐÒ?p¤c¾‹Æ¨E¶)DËsÏD»!qAw‰î=JD	èVÚv20150804_00393_stKsb328@ëòâIn?3Å@€E·=z®Ð>‹Öq?ž¸Rh¾‡®EµùšD%GD»dÝAxw–=&¸'	èVÚv20150804_00535_stKsb328@ëòã#g?;Sz@€E¦3=râ?FÀ1?ÚáHc¾‰º^EÁ7ìDËmËDºó+Aw'`=SÇÖ	èVÚv20150804_00537_stKsb328@ëòã&1?1E)@€EÂq=o¾ñ<¹Æ…?¾¸Rg¾ŠÀƒEÁ{D%J=D»<‹Aw#q=,Óú	èVÚv20150811_00257_stKsb328@ëóÁRуÁ?'ÍA@€EQÅì>Â?Á"Ü?\)c¾·KÇEQÍDËG+D»0îAwäW=ªÎF	èVÚv20150811_00259_stKsb328@ëóÁVI~?ŸL–@€ER!…=¬¸?FÍ?\)g¾²-EPg3D$öVD»cÇAxì|>šÃ	èVÚv20150913_00073_stKsb328@ë÷à)îf?KzÃ@€E¿®=ô6¹?sk‰?ÚáHa¾ß;E¿DËW¶Dºç\Ay϶=d;Û	èVÚv20150913_00075_stKsb328@ë÷àëßâ?3¼N@€E¾Hš=ڃF>ñLù?¯\)f¾•E½|fD%\‹D»8¤Ax‡B=_.	èVÚv20160714_00415_stKsb328@ìÿ¶"?ÿ3@€EkÒ¤=Ÿ`x?mI?£×c¾'ë…El-HDËxDºÃDAw«=E½	èVÚv20160714_00417_stKsb328@ì=ÎÃ?%³F@€Eld=ˆ,?o@€? g¾‰º^Els®D%S–D»^AxHH=ï	èVÚv20170621_01176_stKsb328@ìHÊ0
©ý?š³@€E¯l®=€Ò¸?Û?®{d¾Ÿ¾wE®È=DËLsDºÄ)AwqŽ=¯iš	èVÚv20170621_01178_stKsb328@ìHÊ2µŸ_?Ïê¸@€E°çH=Oö°	èVÚv20170628_01389_stKsb328@ìIª!³ú?…Ú@€E‰ü=Èò,>p-?‡®c¾¡G®EŠFöDːjDº¸!AxØ={p4	èVÚv20170628_01391_stKsb328@ìIª$zx—?°†ˆ@€EŠš=ÌBÔ@«"?¹™šg¾¢MÓEŠMD%ÅD»çA{ƒ†>'	èVÚv20180401_00542_stKsb328@ìlJ¡±°è?{Í@€En¤=öAý?nä?£×
d¾Æ§ðEDËbD»LAv'æ=¬Ÿ¾	èVÚv20180401_00544_stKsb328@ìlJ¤lüƒ?‹£@€E»{=…¹$?‹Ã_?ÈõÃh¾´9XED%OßD»'fAxÜ=–b	èVÚv20180524_00919_stKsb328@ìrçfhr?@@O@€E´š)=éZs>B×<?¬ÌÍb¾‡®E´PöDËuD»KuAx#ê=kÔ×	èVÚv20180524_00921_stKsb328@ìrçi#?:›}@€E³Wq=ÆÅ´<¼ ?³33g¾†$ÝE²šD%e²D»–Aw©'=SÛ¥	èVÚv20180525_00745_stKsb328@ìs¶rm[?f"m@€E§
R=cK(?ӑ?èõÃb¾›"ÑE¦Ú¸DËr‡D»P‹AzE=³'i	èVÚv20180525_00747_stKsb328@ìs¹ùPc?z%¯@€E§¨š=£Y˜?'6?\g¾ A‰E¦ý
D%<{D»œÍAx#ß=ŠÓþ	èVÚv20180804_00211_stKsb328@ì{଻?1?@d?@€E¨ô==³P(?=ìÙ?øQìa¾ž¸RE©	šDËz^D»[ÇAzS»=ŽéA	èVÚv20180804_00213_stKsb328@ì{à°Eõ?LÜÑ@€E¨.)=¯<=¶MÅ?¨õÃP¾å`E§™HD%c¶D»›LA{³Æ=‰8Ç	èVÚv20180808_00046_stKsb328@ì|b³$å¾?e.@€Eˆ¨H=©Û?"ƒˆ?ÈõÃb¾ŽVEˆP)DËcøD»ÕAw6K=>	èVÚv20180808_00048_stKsb328@ì|b¶Û
?€u@€Eˆ5\=Êì6?¡Ëf?}p¤i¾'JE‡ {D%®D»E?Awˆ=Do	èVÚv20180815_00367_stKsb328@ì}BâX?1?%…R@€EiH=ÛC?ué)?•Âb¾å`E€?
DËhD»Aw¯£=~1	èVÚv20180815_00369_stKsb328@ì}Båj¸†?œ
@€Ejf=Ì*h>ä8?¯\)g¾'ñªE
D%9‰D»6NAx«U=@OF	èVÚv20180828_00067_stKsb328@ì~ßçÔ?C¾3@€E˜5=Æx>Ÿ?‹…b¾ƒ•E˜UHDË_D»-HAx=Íz	èVÚv20180828_00069_stKsb328@ì~ßê"Hw?=̓@€E˜š=å"?ÚLm?°£×h¾†§ðE—ëqD%:D»x!Aw´Q=;UÖ	èVÚv20180829_00085_stKsb328@짃?A;J@€EgH='ä>%þ~?¨õÃb¾•EháDËpDº÷¶Aw==4҂	èVÚv20180829_00087_stKsb328@ìª(0?å¬@€EœÝ="#(=¾™«?³33f¾‰7LEœ¸fD%8D»?¦Awé=)/p	èVÚv20180901_00067_stKsb328@ì_Ñ»^?rÝÖ@€Ep¡Ã="ÿä>tþT?s33c¾šŸ¾EoýqDË|œD»	?AvÁ=:J	èVÚv20180901_00069_stKsb328@ì_ÔÎCD?…¼Û@€Eq8¸=˜º˜>"gâ?"33f¾Ÿ;dEp
=D%D»9'Ax=Š8	èVÚv20190812_00847_stKsb328@쪅圢
?Ô?@€E‹,H>¹œ?Ͳ2?ÈõÃe¾ð ÅEŠ¹3DËÚ°D»`öA~õ²>‹yª	èVÚv20190812_00849_stKsb328@쪅èÖ¾=?²HÜ@€E‹¶¤>FK?ƒëb?àA¾Ù‡EŠ®¤D%×®D¼#A}÷>E

==> anc/pub_raw/L222_91_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  184 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	3ʨ½óv20100411_01166_stKsb313@ëL8·‹?e©@€Eƒì{=œ²8>¾j?±ë…h¾‰7E…?šC°¡ËD¸+TA`é<'Äi	3ʨ½óv20100411_01170_stKsb313@ëL>ø?*dX@€Eƒƒ®=p>u·<?n{h¾"t¼Eƒá×D§åD¸`öA_°Ý<EÙ¹	3ʨ½óv20100924_00262_stKsb313@ëQ
ß<?qŠà@€E™Ã=ƒP<<©5Ù?†fff¾wÎÙE—±×C¶-²D´09A]Ü<Ì'	3ʨ½óv20100924_00266_stKsb313@ëX•x"?VOÎ@€E˜{Í='6p:ôÁ?LÌÍh¾‰7LE˜o®D¨	ÓD´ÀA]îÈ<ˆÃJ	3ʨ½óv20110512_00839_stKsb313@ë1ˊÏ!?"@€EÂ`×=ÇÂ)=¬ä?¦fff¾ˆ´9EÃC¶ëdD´&¸A_Õ'<ŠÏ˜	3ʨ½óv20110512_00843_stKsb313@ë1ˑT;A?Q4@€EÄt\=u\`>݆?£×i¾OßEÅ<D¨/TDµ¬A_w<Ã	3ʨ½óv20110513_00645_stKsb313@ë1넚Hì?9NÚ@€E"ðÍ>6-¢?†RÆ?£×
f¾…¸E"*áC¶æ‡D´A_s<ªj¼	3ʨ½óv20110513_00649_stKsb313@ë1ë‹~H…?øb@€E"Ü3=Î?žc?E¸i¾†$ÝE"œáD¨VDµ9hA_¢†<Aºm	3ʨ½óv20110514_01184_stKsb313@ë2Þy†?7-0@€EµÅÍ=²›<?b?šáHg¾¥`BE¶"=C·´D´A_ؔ<˜´ý	3ʨ½óv20110514_01188_stKsb313@ë2äÄue?7"Þ@€E¶J
=ŸÕ¡>Sþ¨?"33i¾—PE¶
D¨ bD´í‰A`è<
Õ	3ʨ½óv20110515_01156_stKsb313@ë2-Îwó>ý«s@€E£}š=ÅÆ>£*?"záf¾"ýôE£Å×C¶ÐƒD´ÑA`l<y¶€	3ʨ½óv20110515_01160_stKsb313@ë2-!.£×?÷¥@€E£8¤=˜ ?Ÿ:'?ÚáHi¾™‡E¢ø=D¨'Dµ@ÍA`X¢<Æ ®	3ʨ½óv20110910_00117_stKsb313@ë@à2é;Ã?Kªž@€E$
=Œ8>Jg3?'ë…f¾¤Ý/EÂöCƏ}D°b¨AV•z<‰.	3ʨ½óv20110910_00121_stKsb313@ë@à:º«ã?t}@€EO3=­'x='y?p£×g¾¥ãTE\D«æ°D±£dAWv<³"m	3ʨ½óv20110911_00612_stKsb313@ëA@&È?mÓo@€E²ýì=|•Q?3KÁ?8Qìf¾¡ÊÁE³²fCÅΘD°5ºAW—<²ÚK	3ʨ½óv20110911_00616_stKsb313@ëAFžºÁ?Qq@€E´='c?‡A?^¸Rh¾—
=E´NfD«ÈsD±uËAVÃ"<m)Y	3ʨ½óv20111003_00275_stKsb313@ëCÁ²Ôô9?X?,@€EŽü==Ï´R@ã…?\(ög¾å`EŽÃqCÅD°FÁAXk‰<«Ûé	3ʨ½óv20111003_00279_stKsb313@ëCÁ¹Lí™?UÔ¿@€EEf="‰?·2?Tzáh¾¢ÐåE¶RD«ÒND±i'AX?<–…Ù	3ʨ½óv20120528_00379_stKsb313@ëa‡~ŽöÓ?£›@€E¬{=ðê>"ÿ£?fffg¾¨r°E®I3CѶD°ºÑAYüT<ÍdW	3ʨ½óv20120528_00383_stKsb313@ëa‡†xÀ?'å@€E«c==Ù"=¼Îì?+…g¾œ¬E«©…D«é'D±­ÛAYï]<¼o	3ʨ½óv20120605_00459_stKsb313@ëb†µÕiÔ?-©ï@€E}[š=xD?ŽœÎ?xQìg¾˜"uE|ìRCÄçLD°ÒA[AØ<l<Ù	3ʨ½óv20120605_00463_stKsb313@ëb†½]îô?04ü@€E~}Ã=ƒµð>º:?šáHh¾¦éyE~ݚD«òD±aÛA[‹<'å½	3ʨ½óv20120620_00465_stKsb313@ëdd‡'¡?©ï@€Eø)=ªï`?ð2?!G®g¾¦éyE÷ÃCŶ‡D°ßmAZЧ=9Êâ	3ʨ½óv20120620_00469_stKsb313@ëddŽË›?¯
@€E'q=a£A<DrÍ?\)i¾²-E'«D«îúD±_žA[M=4¢´	3ʨ½óv20120621_00522_stKsb313@ëd…dF{?p'
@€Etß>;4>4?LÌÍg¾ž5?EuUÃCÅ>˜D°ÉAZɞ<ÓÁ‰	3ʨ½óv20120621_00526_stKsb313@ëd…ká•\?7ßc@€Et‡š=¡jt:ç?8Qìh¾³33EueD«ôD±kdAZ@<'\%	3ʨ½óv20120703_00154_stKsb313@ëf@§•[?D»@€E…Òš=¢¸?LKC?¦ffg¾ŒÌÍE†FRCÄæéD±AY,L<_1½	3ʨ½óv20120703_00158_stKsb313@ëfGÂâ=?K[@€E"»ö=«›Ð=ÇÜ?™™ši¾ŒÌÍE"ñ3D¬ÛD±+…AY¡ÿ<?9§	3ʨ½óv20120704_00737_stKsb313@ëf&"
´?I»@€E`Å=­î|=d5®?'ë…g¾™™šEa.áCůD°•`AY[J<WåÛ	3ʨ½óv20120704_00741_stKsb313@ëf&èÊ?7×Ø@€E^=…=¢Ñè?¹•?xQìg¾ A‰E^žD«ÙD±»;AY5¦<:Û	3ʨ½óv20120707_00512_stKsb313@ëf"'¤µ?!HX@€Eka…=Úø¾?"b?¬ÌÍg¾ŒÌÍEk‹®CÅþ¸D°«LAYg<U‰	3ʨ½óv20120707_00516_stKsb313@ëf"aÀ9? ¿Œ@€Ejå×=¯\À=qCÆ?¸Qìf¾€ƒEi¹HD«ÝªD±¸jAY-ô<j¹G	3ʨ½óv20120713_00379_stKsb313@ëgAü½€? Sð@€E‰ÅR=¶$? Þ?Ã×
h¾'ë…EŠ CÅãD°óÏAY~X<š1†	3ʨ½óv20120713_00383_stKsb313@ëgBª‡?+AÍ@€E‹HÍ=ˏç?>/?½p¤g¾›¥ãEŠÛ\D«ÿÏD±4RAY}Û<ƒÍÓ	3ʨ½óv20120715_00178_stKsb313@ëg
»_<?ƒÝe@€EŒH=²ip?¾|½?@h¾ž5?E'-HCľ5D±×AZÝ<ërµ	3ʨ½óv20120715_00182_stKsb313@ëg'R?†]Ø@€Eš=¿Y°?,¨I?O\)h¾©xÕEàD«ïÏD±AZX‡<•p	3ʨ½óv20120716_00259_stKsb313@ëg ƒ\«Ó?U—¸@€E—:×=zP=$áH?333g¾²-E˜Å×CÄö%D±ÁAZ-P<´pú	3ʨ½óv20120716_00263_stKsb313@ëg ‰²Ü6?["Á@€E•¸¤=pV	?±…)?8Qìh¾˜bE•°áD«øÍD±7ßAYñì<»ð	3ʨ½óv20120717_00051_stKsb313@ëg¿@?á?6K»@€E¦=²|$?~=?ìÌÍg¾ž5?E¨_HCĨöD±'AYò&<˜»	3ʨ½óv20120717_00055_stKsb313@ëg¿‹ãÎ?6Kn@€E¥áÃ=ßA^=³?£×
h¾° ÅE¦kD¬ÑD±ÅAYë¸<r±R	3ʨ½óv20120718_00864_stKsb313@ëgæBÍàH?{vt@€Eèš=Œœ>Öê¹?Tzág¾bNEtCÂÞ5D°äAZZ><ÄÊÏ	3ʨ½óv20120718_00868_stKsb313@ëgæIž0?‡3†@€Eò\=ÑØ>,r†?=p¤h¾š¬E=D«ÃdD±?AZ_Y<¯d4	3ʨ½óv20120719_00571_stKsb313@ëhzM?b¡Â@€E´\á=¾e4<&á?ug¾¬‹DE³¯ìC·mD°šAZh½<ïJ	3ʨ½óv20120719_00575_stKsb313@ëh€¡ó?b'7@€E¶8R=ƒ>?ùg?LÌÍh¾œ(öE´¶¤D«Ü"D±*5AZ<z|	3ʨ½óv20120725_00310_stKsb313@ëh´dù?8˜¯@€E\=sUÀ@Ó§ÿ?Tzáh¾˜bE¡3CÄÊ D±bAZE<iüX	3ʨ½óv20120725_00314_stKsb313@ëhÂÈ6t?,€…@€E'
=–è´>ù:.?}p¤h¾š¬E'®D«ãTD°þAYDž<^{B	3ʨ½óv20120731_00213_stKsb313@ëi€ˆ«ö?+Ä@€En"R=¤>‡_ƒ?Y™šh¾"záEoÐRCÄáD°òòAY;"<EhG	3ʨ½óv20120731_00217_stKsb313@ëi€bñ?EõH@€Emq×=È4=â›?O\)i¾£SøEoW…D¬!D±wAYb
<B‡ê	3ʨ½óv20120801_00904_stKsb313@ëi¦•

/?Tæñ@€EJç…=¹‰|?zá?J=qg¾•EJvCÅ"-D°~ÉAXðù<š	'	3ʨ½óv20120801_00908_stKsb313@ëi¦›"
Ž?vîl@€EJµ×>a.?c—?&ffh¾¬1EHÙqD«É/D±p!AX¤<V	3ʨ½óv20120804_00403_stKsb313@ëjĬ˜?k…@€E…á=A'=z‰Ð?5h¾®{E…ʏCÅéD°âFAWª4<©˜P	3ʨ½óv20120804_00407_stKsb313@ëj"ªI•?|7Š@€E… f=n[	?\z‰?#×
h¾¨õÃEƒa…D«û¾D±HÝAWãP<ˆUÖ	3ʨ½óv20120823_00094_stKsb313@ël`5I"G?z?@€Euˆö=—à`>œ?Tzág¾š¬Ew/®CÅ+#D°í7AV‰<Ÿ/	3ʨ½óv20120823_00098_stKsb313@ël`;Ç̈??_I@€Et=Öb>Yqx?\)h¾'ë…Ep߅D«è)D±LAUû$<SÄ 	3ʨ½óv20120830_00039_stKsb313@ëm?Úiú?3¢Þ@€E«Î
=éÈ6>Ь?"zág¾ˆ1'E¬†)CÅAD°éyAXµ<u‡›	3ʨ½óv20120830_00043_stKsb313@ëm?áG ?%ÄÎ@€E¬×= §Œ>¬Þ¨?‹…h¾ÒòE©x{D«òD±¨AXg<LéÌ	3ʨ½óv20120905_00285_stKsb313@ën·À–?€ÿw@€Ež(=8>؀=?B\h¾"÷ÏE€CÅ.˜D°©AZe™<ñ$v	3ʨ½óv20120905_00289_stKsb313@ën½ŠÏý?…ÿ@€EŸbH=—_@>åKœ?G®h¾ A‰EŸ?qD«å'D±XœAZH<Õ¼	3ʨ½óv20120905_00477_stKsb313@ën6³Ðý?¦\H@€E™)á=¤3ô=Ü´ø?333h¾¨õÃE˜X)CÅ9yD°§–AZVŒ='̖	3ʨ½óv20120905_00481_stKsb313@ën=":=?­f¹@€E™K)=hh@]ë?.{h¾§ïžE™]ìD«ÜÕD±N°AZc0=3Ǖ	3ʨ½óv20120907_00378_stKsb313@ënB³Kâ,?B—²@€E­BR=«à =»e!?†ffh¾å`E¬fCÅ$þD°§DAZN¬<'ìé	3ʨ½óv20120907_00382_stKsb313@ënB¹ÒêH?AՓ@€E«c¸=š ?Ô*Ä?Që…h¾'ë…EªžÍD«ÒòD±bAZA<Rk	3ʨ½óv20120918_00161_stKsb313@ëo¡
l]?D·x@€E•'='8?áïE?c×
h¾ª~úE"ø{CÅÍD°º%AZŠ¶<gqñ	3ʨ½óv20120918_00165_stKsb313@ëo¡Ö÷?Tj"@€E"
==ÁOô>-f?+…i¾¤ZE"¤D«ãD±bFAZ½è<Š‹	3ʨ½óv20121002_00098_stKsb313@ëq`4½0?21&@€Eª/Ã=²éd?'šW?p£×h¾¤ZE©n¤CÅJD°¹ÃA\g¨<…ˆŠ	3ʨ½óv20121002_00102_stKsb313@ëq`:ó;L?:ë½@€E©ç3=·|?Héá?G®h¾¤ZE¨êÍD«ØÝD±SA\<vçp	3ʨ½óv20130310_00645_stKsb313@ë…IÌÀÍæ?5¦@€E´Æq=ŒVŸ?¹ôÙ?Që…f¾bNEµÛCÄJáD±<´Ad±Ã<'
L	3ʨ½óv20130310_00649_stKsb313@ë…IÓ7Z4?dd@€E´¡H=nêx?û"?}p¤i¾£SøE´qD¬D°Ó+Ad\'<wnß	3ʨ½óv20130314_00297_stKsb313@ë…ÉeG,?~Í'@€E B×=¥ä>Ítq?k…g¾'n˜E¡JÍCÄU¢D±'Ad:ö<úZí	3ʨ½óv20130314_00301_stKsb313@ë…Ék³Â»?o}@€E FÃ=™'ä?ÉeD?fffh¾'ë…E RD¬^D°Û#Acîö<á6&	3ʨ½óv20130315_00327_stKsb313@ë…é=³9~?\¹A@€E™
á=Ô€?Bd?…¸f¾bNE™ÝqCÄRD±)/AcG<úg	3ʨ½óv20130315_00331_stKsb313@ë…éD	v?c…¾@€E™]ö=óy<Œ®k?s33i¾/E™nöD¬°D°ÑqAc¦­<Ñá¢	3ʨ½óv20130324_00899_stKsb313@ë‡íUÃ×?Nú¡@€E›	®=Ô>ê?s33f¾\)Eœ"öCÄAhD±(!Aci#<¢fð	3ʨ½óv20130324_00903_stKsb313@ë‡ô@ßn?@ßu@€Eœ5×=¤<–¬7?Që…h¾"ýôE›[…D¬!D°ÕËAcnŽ<"	3ʨ½óv20130508_01029_stKsb313@댬'Rh?"œ"@€EšHR=–EX?3w?Y™š]¾µ?}E›qCēTD°¤ÕA\ü‡= C	3ʨ½óv20130508_01033_stKsb313@댬šoÔ?¦lë@€Eš>¾+?Þ4?Tzáh¾/E™ï\D«ÑyD±A`A]{ù=|‰	3ʨ½óv20130711_00563_stKsb313@딤._~Á?¢#@€E"pá=ìª?ó
x?¼(ög¾""E"ë
CÄ|îD°ìöAihq<ÅñL	3ʨ½óv20130711_00567_stKsb313@딤5zæ{?X7@€E"9¤=âK=ïˆK?¢\h¾ŠÀƒEƒÊfD«ùD°òAi'Þ<­Ø;	3ʨ½óv20130716_00064_stKsb313@ë•>êmÂ%?87–@€EÔþ==''Œ>µ§?˜Qìg¾£×
EÙb{CÄ<D±ðAhÆÀ<ÎmÕ	3ʨ½óv20130716_00068_stKsb313@ë•>ðê(R?FèL@€EÕa…=Ý0>Ä?£×h¾•EÕó×D¬D°à9Ai)<º'	3ʨ½óv20130716_01168_stKsb313@ë•G¥qcÅ?.@€E±çì=ۆ—>$jÉ?¾¸Rg¾ˆ´9E±›…CÄJÁD°k}Ah"»<òÎ	3ʨ½óv20130716_01172_stKsb313@ë•G¬!˜?!l®@€E±±f=Ü°>}¤®?\)h¾ŽÙE°x¤D«ÇDD±@bAhé><Ó^E	3ʨ½óv20130729_00130_stKsb313@ë–àìsñ?0È@€E¬==½4?'[Í?"33g¾ß;E®¦öCÄKdD°Ï+Ab|G=%2	3ʨ½óv20130729_00134_stKsb313@ë–àó"?%'H@€E©!ö=Ù¥©>àE?\)h¾Ÿ¾wE©/ÃD¬´D±Ablî<ÆÙ	3ʨ½óv20130731_00522_stKsb313@ë—$o.çI?¥Ÿ@€E~¤=œ\0>i'b?œ(öh¾ŒÌÍE~ìCęšD°}ãAa3²<{	3ʨ½óv20130731_00526_stKsb313@ë—$uÎä)?p¾@€E~a
=^™>Í[µ?uh¾"÷ÏE~qD«ØœD±(ÍAa›4<°Ï–	3ʨ½óv20130801_00881_stKsb313@ë—FZέ£?3å˜@€EnµÃ=–Ϩ?T•?™™šg¾œ¬Em RCÄyºD°_…AaT‰<¦#£	3ʨ½óv20130801_00885_stKsb313@ë—Fa,:q?BÁ‡@€EmÐ=¤@(@1ø?J=qh¾¥`BEmµqD«Ú D±ODAa,J<|Q	3ʨ½óv20130802_00495_stKsb313@ë—bë(?:Br@€EsËq=xìÙ=×`Î?}p¤;¾™™šEtC…CÄR°D°µHA`€ê<s	3ʨ½óv20130802_00499_stKsb313@ë—bñÿf¨?5»Ð@€EtVÍ=Ogñ>ݪ?G®h¾«…Eu@öD«ê˜D±¼A`â·<y)		3ʨ½óv20130810_00116_stKsb313@ë˜_àN?Içµ@€EÀw{=¯ÃP?|k?€f¾²-EÁ1HCÄ{¦D°×TA_Â=<™Žû	3ʨ½óv20130810_00120_stKsb313@ë˜_çKä/?X	@€E¿{=Vdð@€‹?xQìi¾bNE¿2ÍD¬´D±dA_kî<²»C	3ʨ½óv20130810_00412_stKsb313@ë˜c År?7Äv@€Ež«ö=~˜è>–ù?fffa¾›"ÑEžïÃCÄÇ
D°'¸A_¥N<{ö	3ʨ½óv20130810_00416_stKsb313@ë˜c™æ?U)	@€E€{=­ì<?WÄÜ?…¸h¾™‡EØ¸D«î¨D±2NA_—²<Œ:{	3ʨ½óv20130826_00312_stKsb313@ëšbL
iö?n8@€E‹9=a\<…T?k…g¾Ÿ;dE‹ÍCÄròD°z=A^ÖS<ŕý	3ʨ½óv20130826_00316_stKsb313@ëšbRœ-?tL%@€EŒ…=…°<<0¥Ù?0£×h¾¡G®EŒO×D«ìZD±?×A_Õ<¢¤V	3ʨ½óv20130918_00019_stKsb313@ë?ŒàŠ?|&@€E©ƒ{=˜Z€?2?®{g¾—PE¨÷\CÄ´ÝD°"¤AYP¯<"¡¬	3ʨ½óv20130918_00023_stKsb313@ë?"Š¡Y?
.@€E­‹=¶eì?9ü€?àh¾ž¸RE­9…D«à!D±H1AYA›<ŽÑ˜	3ʨ½óv20130919_00120_stKsb313@ë`DTBÍ?MÍ@€E‰š=¹ˆl?.t%?‹…]¾²-E‰BöCĝ'D°ˆþAY*<§Rï	3ʨ½óv20130919_00124_stKsb313@ë`KŠä?€ñ@€Eˆn\=¹ä@>Œ"#?O\)g¾¢MÓEˆqD«Ò=D±;žAYê<¯ÆÒ	3ʨ½óv20130920_00072_stKsb313@ëÈÿù?¢{@€EoN='\Ì@ql?™™šg¾ž¸REmíqCÄÆfD°•AXyJ<na½	3ʨ½óv20130920_00076_stKsb313@ëϸÕI? p]@€Eo5Ã=e`?"´?=p¤h¾œ(öEnÙHD«Ù‰D±AËAXçÿ<!Dã	3ʨ½óv20130921_00212_stKsb313@띡];ÚÍ?]Ë@€E‰™q= ËÜ>Ñu˜?G®g¾ºáHE‰€CÄn¸D°t!AXÙ¤<®4,	3ʨ½óv20130921_00216_stKsb313@띡cË;¨?N}Â@€Eˆ­=¤}ý>d°§?(õÃh¾¥ãTE‰c
D«Ë#D±W+AYÊ<{‡	3ʨ½óv20131004_00261_stKsb313@ëŸAhƒu?F®a@€E¤¶…=€Ü@kh'?záHg¾˜bE£i3CÄW+D°z¨AXh«<ŽU 	3ʨ½óv20131004_00265_stKsb313@ëŸAnÖí?UR@€E¥Z=T>&ô?Tzái¾—PE¤Á×D«Ý'D±<ÕAXšU<"JE	3ʨ½óv20131014_00163_stKsb313@렀½'ƒ'?'Vy@€E¶›š=±[à?üÞ?£×
g¾™‡Eµ©
CÄF¨D°ušAZ­h<£7ì	3ʨ½óv20131014_00167_stKsb313@렀æM\?:³¤@€E·AÃ=µ‰@ ¼®?c×
h¾˜"uE¶ÍD«ÇmD±AHAZ²&<Zv	3ʨ½óv20140303_00307_stKsb313@ë²
ój¾?opW@€E˜,…=TMø>¾Ï?ug¾¶È´E™ÞCÄ	7D±AW:b<¶ŸH	3ʨ½óv20140303_00311_stKsb313@ë²
ù­ÆL?xA@€E˜'ì=µA¨<Cc?ë…h¾¤Ý/E™"fD¬'¶D°õËAW[ç<±W	3ʨ½óv20140324_00421_stKsb313@ë´«ðŽþ‹?¸@€E¯Â3=¥&`='£?µÂg¾bNE±¤CÄ/žD°ÑXATPÎ<€e	3ʨ½óv20140324_00425_stKsb313@ë´«÷X Ó?½@€E°š=¡§"@?ñë…h¾ž5?E±…D«Ü{D±.úAT9<‰é^	3ʨ½óv20140602_00621_stKsb313@ë½cšŠ_À?…™Ê@€E¨ë¸=q±>Ó`Ø?J=qg¾§ïžEªÌfCÄ)yD°ìsACȽ<À"t	3ʨ½óv20140602_00625_stKsb313@ë½c ˜a
?™Ù)@€E©%ö=vâØ?ðÎ2?ë…h¾ A‰Eªo×D«÷ðD°úÁADI<È!D	3ʨ½óv20140617_00404_stKsb313@ë¿B¤P?ƒgÐ@€Eµÿ
='Ó´=hû?aG®h¾±©üE¹cÃCÄÈD°óACrU<ÅÚÿ	3ʨ½óv20140617_00408_stKsb313@ë¿B%çø?äÕ@€E¶*ì=Ð>j]Æ?B\h¾¨r°E¶¨D«ÿ;D°õªAC$4<ă	3ʨ½óv20140618_00979_stKsb313@ë¿g• ëó?•Ü¦@€E¯s
=ŽØt<Ža?(õÃ`¾»çmE°áCħLD°…²ACb¶=XO	3ʨ½óv20140618_00983_stKsb313@ë¿g s­Í?Õ @€E°}R=Ué_>%´$?™šh¾§l‹E°w×D«Å7D±S¾AC"´<Ûh	3ʨ½óv20140621_00824_stKsb313@ë¿ÆƒÞ Ý?Y@€E‰M{=°Ÿ,@:R@%g¾™‡E‰á\CÄ!D°Á?ACr=<z4Q	3ʨ½óv20140621_00828_stKsb313@ë¿ÆŠâQn?0¾@€EˆÄ¸=Öõ"=(õ¤?ٙši¾œ(öEŠÃD«ÕÓD±AC¼;<Q¯	3ʨ½óv20140624_00311_stKsb313@ëÀ"É
 '?A
@€E°ö=²ÖP=øŠ½?Ž{g¾œ(öEÊCÄSuD°ÜÅAD9d<QÎ	3ʨ½óv20140624_00315_stKsb313@ëÀ"Ïk¨p?9a@€E{vÍ=sÔÈ?€ ?£×
h¾"záE|{D«íhD±ßAD?|<¼	3ʨ½óv20140624_00815_stKsb313@ëÀ(zmí?,ø@€EÆÃ=¹mT>ZïŽ?ôzág¾å`EŽÜCĞVD°uADê<]û	3ʨ½óv20140624_00819_stKsb313@ëÀ(€Ñ+??:Ý@€E3ö=…h˜>ADÞ?×
=h¾™™šEìÍD«·D±`îADf<8†À	3ʨ½óv20140624_00863_stKsb313@ëÀ(ýyØ´?3·Š@€E•Q×=â(]?ÿ‹ù?þ¸Rg¾´¼jE—Ü{CÄ«D°|ÕACãŽ<g±	3ʨ½óv20140624_00867_stKsb313@ëÀ)ヤ??Ûo@€E•H=e3À?Ž²:?záHh¾ A‰E•ÃD«©'D±nfADÙ<ˆ	3ʨ½óv20140629_00822_stKsb313@ëÀÆM*E#?5¯@€EŠÌ="_¤<¹T¡?Ôzáb¾œ(öEŒ¦CÄåD°›}AD©`<`èt	3ʨ½óv20140629_00826_stKsb313@ëÀÆTIHH?Aø@€EŠö=<¤Ð?¨Mc?^¸Rh¾ŽÙE‰»…D«¸)D±O¾ADÂ;ív	3ʨ½óv20140701_00133_stKsb313@ëÀÿÊyž?–Ï@€E¬Þ=ÂOœ?ZW?øQìg¾ß;E±»®CÄe¢D°ôAE3'<YèB	3ʨ½óv20140701_00137_stKsb313@ëÀÿѳ#?
<@€E¯ö=‹¢d?£²?£×
h¾ž¸RE²ÍD«ó+D±HADÖß<6È	3ʨ½óv20140712_00331_stKsb313@ëÂb[çҍ?æ@€EŸVÍ=ëÀ>ƒM@(Qìg¾'ë…E¢
CÄHöD°ûçADý¹<"[ð	3ʨ½óv20140712_00335_stKsb313@ëÂbbFÉ?4æ@€Ežõš=†œ>¬Ô©?Ü(öh¾Ÿ;dEŸáìD«ÎwD±5AE:<8ºÇ	3ʨ½óv20140815_00384_stKsb313@ëÆ£|Xž?V†ö@€Euf=–h¬?_ã_?×
=h¾ŠÀƒEaCĬÍD°›ACÝ[<ò{	3ʨ½óv20140815_00388_stKsb313@ëÆ£'È|†?A¢^@€Eúš=,?ª?™™ši¾bNE'
D«ëßD±YËADQ<1cÏ	3ʨ½óv20140919_00146_stKsb313@ëË$mH?à@€E"=-ˆ?Z"ý?xQìg¾Ÿ;dE"tRCęºD°f%A=Õh<˜[	3ʨ½óv20140919_00150_stKsb313@ëË
Ï!?pÙ@€E"âÃ=w¯?:c?\)h¾¢MÓE"Ú{D«êÉD±hÅA=o.<§·	3ʨ½óv20140920_00163_stKsb313@ëË!ƒÎK}?He@€E¨¹=³¾Ì?^­@!G®g¾œ(öEªCÄó×D°l´A=c<…[‡	3ʨ½óv20140920_00168_stKsb313@ëË!Á¾ý?<³%@€E¨p¤=Ê+d@6Ã@Tzái¾­VEªõD«ë×D©éA=jŸ<–Ç	3ʨ½óv20150330_00834_stKsb313@ëãÜ÷âÐ?13@€E¨É==£ú4>§ó°?c×
h¾\)E©RCÄ.VD±ªAN‹à<NŸ"	3ʨ½óv20150330_00838_stKsb313@ëãæqùí?9#Æ@€E¨"q=œ¸?Óý?"záh¾–‡+E§-ÃD¬-D°÷¾ANJ<<=ê:	3ʨ½óv20150509_00456_stKsb313@ëè»ÐÀø?©e
@€E¯¼\=ƒ¤?£»?333h¾ž5?E±')CÄIüD°ëßAY>¯=3´	3ʨ½óv20150509_00460_stKsb313@ëèÅNn"?®¾U@€E¯Lš=xýè? {S?
=h¾¤Ý/E¯ÍD¬ÅD±AY?ç=-²	3ʨ½óv20150522_00600_stKsb313@ëé¤#³#?>+Z@€E¶~Ã=»p=˜e?\(öh¾–E¸ÍšCĸD°íÓAV»Ö<'»,	3ʨ½óv20150522_00604_stKsb313@ëé¤)í‰Ü?4Ð+@€E·q=Ú´?ÀÛ?\(öi¾'ñªE·"D¬‡D±sAV"L<=lE	3ʨ½óv20150704_00190_stKsb313@ëïW:>j?ŸIC@€E‹‡Í=ƒÍ>õeN?™šh¾£×
EŒtáCÄ49D°×\ARË´=+—	3ʨ½óv20150704_00194_stKsb313@ëï]̙¡?"Ãh@€E‡0=Ì š=õue?zái¾ ÄœEˆw\D«×øD±‰ARn¢<ñö	3ʨ½óv20150722_00907_stKsb313@ëñHJ‰+?]ê@€E7=b+ï?»rˆ?hõÃe¾¬‹DE`=CÃȓD°pöAP7ÿ<¡ç	3ʨ½óv20150722_00911_stKsb313@ëñH\³Å??Øi@€E°=i˜>õ›?(öi¾ž¸RE…®D«"RD±}AOëè<ŸŽ(	3ʨ½óv20150729_00607_stKsb313@ëò'HC)?;wÐ@€E£Z==•ËÄ@ÁÜô?Ñë…g¾šŸ¾E£)CÄ)D°TƒAP-z<¤Jè	3ʨ½óv20150729_00611_stKsb313@ëò'N¡ƒs?,(Ž@€E£R=£ÃT@
Ö?˜Qìi¾""E¢ÃD«µšD±{…APr<F4­	3ʨ½óv20150730_00103_stKsb313@ëò?ÂàZ?"¢ú@€E¬×=†œ?;ßH?(öh¾˜"uE®®CÃÿ;D°ã×APRO<ޕƒ	3ʨ½óv20150730_00107_stKsb313@ëò?É·´b?wÜN@€E¬R=…«?=W?#×
h¾²-E­âfD«ÿ+D±^AP@"<€ç	3ʨ½óv20150812_00344_stKsb313@ëóáÖ;{V?¼IR@€EcR=éžK>-¥i?\)f¾®{Eb²CÂ÷+D°¡üARíÒ=?:à	3ʨ½óv20150812_00348_stKsb313@ëóáÜkÒ?­7c@€E`ê{=G"ù>¬T|?ÌÍi¾©xÕEaDÍD«D±SARñÑ=%	3ʨ½óv20160706_00019_stKsb313@ìÿ|)Y?r!À@€EŒã=‹áÔ>â%÷?8Qìh¾ž¸REË…CÃèöD°â¸ANiÈ<Õ¤Ç	3ʨ½óv20160706_00023_stKsb313@ìÿ'Oe™?††Ê@€E)=¡àD?c2˜>õh¾ž¸RE*D¬'D±
ANse<ô"	3ʨ½óv20170617_00451_stKsb313@ìHCiw³?.éz@€Eªš=â8|>EÉÚ?ug¾˜bE¬¤CÃOD°˜öA]úL<ˆ¥é	3ʨ½óv20170617_00455_stKsb313@ìHCo_™n?=ás@€E¦o¤=ÌÇj=—†?fffh¾²-E¦ÿHD«¬D±K¦A^{<{ +	3ʨ½óv20170623_01159_stKsb313@ìI	¿Z?¯Û@€E°a{>!]>šŠž?aG®g¾¿|îE°¥
CÂÐBD°èÍA^2¼=‹"=	3ʨ½óv20170623_01163_stKsb313@ìI	Ä{Úí?™ æ@€E¯ß¸=Ÿ™8>«ÒÈ?E¸h¾ÂJE¯˜D« 1D±{×A^ݯ=45Ï	3ʨ½óv20180513_00667_stKsb313@ìqŠÚd7?]¦C@€E¥í=Nÿ¹?D϶?˜Qìh¾•E¦ÍCÂ5D°êAsÌÅ=A&	3ʨ½óv20180513_00671_stKsb313@ìqŠà^	K?m³§@€E¢©)=M&`?Ds?´záf¾¢ÐåE¢?D«q²D±¤AsŽþ=sÙ	3ʨ½óv20180524_01291_stKsb313@ìrê_ÐÀL?%a"@€E¯B=‰Tl>?\)h¾'\E®"fCÂGD°ÍArdg<ýʯ	3ʨ½óv20180524_01295_stKsb313@ìrêe¹H?'Zp@€E®†\=‹*??	 ?\C¾"záE®"fD«pD±{DArŠQ="£	3ʨ½óv20180524_01339_stKsb313@ìrê¾û"_?nñ@€E²G=Ž?ÕGà?´záh¾‰º^E±¸CÂG+D°ÍÃArÿ=
·›	3ʨ½óv20180524_01343_stKsb313@ìrêÄÓiI?›Ã@€E±{==Š 0='Õl?½p¤h¾‰º^E±|{D«¢D±'wAsWs="Y‰	3ʨ½óv20180725_00127_stKsb313@ìz¡›âI?(#@€Eê®=ÝÅ¡	3ʨ½óv20180725_00131_stKsb313@ìz¡"‡3»?'cÓ@€Eäš=©¿P>gØ7?ñë…C¾ß;Eœ~=D«²D±-A†íï>	3ʨ½óv20180807_00190_stKsb313@ì|@†ð?ãO@€EŒv®>E?ð#é@{g¾™‡E•
CÃÛD°†áAŠ.‹>;Ù	3ʨ½óv20180807_00194_stKsb313@ì|@ŒÚ?0G@€EŒ¤…>Àà	3ʨ½óv20180812_00547_stKsb313@ì|ã=?…¤†@€E…ú==»ïœ	3ʨ½óv20180812_00551_stKsb313@ì|ã#À?[> @€E…¯3=ê"ÿ	3ʨ½óv20180815_00223_stKsb313@ì}A"£Y?*¤@€EŠ(¸=¥J"A" &?úáHg¾OßEŠxCÂì‹D°…AˆN+=äˆ	3ʨ½óv20180815_00227_stKsb313@ì}A(;=C?‹@€E‰è==¹t¨?¡½@8Qìi¾ŒIºE‰i®D«¯#D±4åA‰ðÖ>9ce	3ʨ½óv20180817_00190_stKsb313@ì}ƒÙ`?Qï@€E–'q='pAQ†ý?ù™šg¾…¡ËE–^fCÃZÁD°×çA†ÔL=îu	3ʨ½óv20180817_00194_stKsb313@ì}ƒõ¤?—S@€E—.q=ìǁ@¾5¤@XQìh¾ŒIºE–¤fD«ÇD±ˆ¼A‰ùf>VO	3ʨ½óv20180822_00066_stKsb313@ì~ ^Ñÿ?Od¿@€E==Ž$d	3ʨ½óv20180822_00070_stKsb313@ì~ xcÝ?:.@€E€öö=ׄì@9Ù+@JáHh¾¡ÊÁE€™3D«®D°éªAˆºÙ>QG¦	3ʨ½óv20180830_00262_stKsb313@ì"*éBy?^@€E†Å
=[¸>«yF@áHh¾—PE‡CÂsD°îÙA‡.´>Úú	3ʨ½óv20180830_00266_stKsb313@ì"1X5?bßR@€E‡R=©5	3ʨ½óv20180901_00511_stKsb313@ìc^
Qw?p)]@€EUV¸="V@@'[@ffg¾"÷ÏET&áCÂD9D°ØÝA‡1>®w	3ʨ½óv20180901_00515_stKsb313@ìcc·Õš?qۜ@€ETüR=«ðˆ?‰
¬@p¤i¾˜bESîD«"bD±–ÁAˆ€ß>6§±	3ʨ½óv20190806_00889_stKsb313@ì©ÆrÌB?&:@€E{>.é
?Áe?½p¤g¾bNE™×CÃBD±Â¸A}Ý=VÏQ	3ʨ½óv20190806_00893_stKsb313@ì©ÆxÒ9H?2÷§@€ENì>Ï>õNÕ?¬ÌÍe¾'hsEÓ×D«·®D²xÝA}þÔ=iñŠ

==> anc/pub_raw/L222_92_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  180 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             {»""¬v20100510_00875_stKsb374@ëë0ü'?Ou3@€E¦ò
>{»""¬v20100510_00877_stKsb374@ëë3£¶S?Q	I@€E¦àq>N¡,{»""¬v20100904_00384_stKsb374@ë"iéÔ?K}ß@€EAH=€x(?)×`?Ÿk¾¢ÐåE€3ìDDú°DېAC®e<\oå{»""¬v20100904_00386_stKsb374@ë"Lè;?ZÎ@€E8¸=tÀ@eúª?Tzáb¾–E)DÛ;¾Dۆ=AC¨<†Ä{»""¬v20110508_00524_stKsb374@ë1Jlû–d?"¥š@€E©®=͉|?ÒÇj?¾¸Ri¾²-E§Ì)DDäœDÛ~-AlJ%<øó©{»""¬v20110508_00526_stKsb374@ë1Jpcð•?>­8@€E© Ã=·p€>\UÔ?'ë…a¾e`BE§wqDÛ`sDÛz5Ak»b<Ú›{»""¬v20110623_00374_stKsb374@ë7IY«?Y€@€Eg.¸=¿1¿>ŸÔƒ?£×j¾­VEd)DD‡
DÛ¨þAr
8=͍{»""¬v20110623_00376_stKsb374@ë7LêŸ?I®]@€Ef2f=¨?.‰?p£×a¾¨õÃEc"RDÛ<öDÛ öApÒ
=H{»""¬v20110724_00528_stKsb374@ë:æhæHt?L@€E™{H>î9=©@ë…j¾å`E–ÞÍDD'°Dۇ#Ar3A=,}‹{»""¬v20110724_00530_stKsb374@ë:ælë\?ì&@€E™i=ña?
U@
=qb¾\)E—;\DÛ2ÑDÛ|ÍAsU=8	Ÿ{»""¬v20110725_00489_stKsb374@ë;âÛqÖ?a¢i@€E–'
>†Ê¼>m½h?Ï\)cE"ÚD܇×Dé_}Arx-=C{»""¬v20110725_00631_stKsb374@ë;Cã‰þ?X~"@€E›ð)=»A=ÂÄS?ƒ×
i¾‰º^EšZÍDDô)DÛSÏAq€"=¶Ú{»""¬v20110725_00633_stKsb374@ë;G˛Ÿ?BÝU@€E›j=–ô>Ȉ?½p¤a¾³33Eš
3DÛXƒDÛRAsÃô=
>v{»""¬v20110829_00297_stKsb374@ë?cÛb—$?A,T@€E¦'®=ƒ«?E
?§®i¾˜bE¥ÍDL#–D×ÄbAs&†=2••{»""¬v20110829_00299_stKsb374@ë?cÞ«÷À?Eî@€E¦3\=ŸË>9"ø?áG®`¾ž¸RE¥°RDÞîòDת˜Arÿ®=F¤g{»""¬v20110903_00236_stKsb374@ë@ÙÌʞ?9Üg@€Ežé=Ê_<FXÈ?Ài¾'ñªEžmÃDDŸDۏ…At=†=4~¤{»""¬v20110903_00238_stKsb374@ë@Ýxq?-7f@€Ež<3=³ì4?¢J?Ï\)b¾‹Æ¨EÇ
DÛ,öDۇAsÆÞ=U}ö{»""¬v20110912_00219_stKsb374@ëA õš[‹?5¦F@€E´±H=Âé?Ñ?Ôzág¾ª~úE´pÍDLBD×}ËAvÐ	=Oì«{»""¬v20110912_00221_stKsb374@ëA ù2'"?/ù@€E´ó3= x?~n»@a¾®—EµìDÞýìD×ljAu'¨=T|{»""¬v20110923_00135_stKsb374@ëB€³÷>?1K´@€E´¼R=ÎV"? jL?ØQìi¾©ûçE´¡ÃDD·mDÛqhAs×%=GO÷{»""¬v20110923_00137_stKsb374@ëB€ü;O?%Xc@€E´aì=ˆ«¼>Íöï@×
c¾˜"uE´`DÛ?ßDÛn AtO%=fÕt{»""¬v20110924_00233_stKsb374@ëB îœ%?Eá!@€EÉÆ3=±7@?/¢Ü?¬ÌÍX¾²-EÉ¡
DD®¸DÛbÑAt¶=/»÷{»""¬v20110924_00235_stKsb374@ëB ñ¿E%?P¥ú@€Eʗf=š0?ß:?«…a¾™™šEÉÉ\DÛVfDÛ[žAt*=AË{»""¬v20110925_00289_stKsb374@ëBÀBî?xú®@€E»ˆÍ=ð{ä?(H?˜Qìi¾ŽÙEºý3DLåD×؃Au- =Wö&{»""¬v20110925_00291_stKsb374@ëBÀE}ó¡?…ù}@€E»ˆ×=Ù¿=̳ÿ?Š=q`¾†$ÝEºÛDÞéËD×ׅAu,^=Žuß{»""¬v20120229_00468_stKsb374@ëVk,T&ž?›D@€E«êÍ=Ƙ>y@.{I¾‰7LE«áDDŸßDÜ3A€
Ù=Ûóu{»""¬v20120229_00470_stKsb374@ëVk/išM?ÕU@€E«{R=ž¹?íò'@áHZ¾\)EªO®DÛôDÜmA~Œ=¤¬H{»""¬v20120323_00413_stKsb374@ëYH´_þ˜?3"@€EÀ'Í=•g¸?W6Á?ýp¤k¾¨r°E¾Ý\DD¯mDÜLAzìå='y{»""¬v20120323_00415_stKsb374@ëYH·¹4•?@¼@€E¿b{=¯œY>ßÀô?ë…a¾ž5?E½ÓHDÛDÜ>¸A|.4=ž&{»""¬v20120606_00452_stKsb374@ëb¦ymª?(Er@€E"±ì=¾Õ4?i¾«@'®M¾/E"b¤DL‹D×½`Aå#>{»""¬v20120606_00454_stKsb374@ëb¦¦¾Æ?%8@€Eƒè)=ËSH=†ë?èõÃ`¾¢ÐåE'ïšDÞê°D×±AÛ=wÆ:{»""¬v20120607_00588_stKsb374@ëbÇ;6ŒÚ?B«@€Esuì=Ž¾?º?î{j¾–Eq—®DLB D×|‹A}=‹¥'{»""¬v20120607_00590_stKsb374@ëbÇ?žÌ	?HâE@€Espö=Æ@S?;ç?À_¾–‡+Eq`{DßœDׇA}Á=y—{»""¬v20120620_00203_stKsb374@ëd`ä4ͽ?€·˜@€E®
…=Ž"h?ËY€?Ã×
k¾¤Ý/E®DKÄîD؃uA~z{=µÕ
{»""¬v20120620_00205_stKsb374@ëd`ço›?‹nâ@€E®«q=¾zH=6ÖY?ÁG®_¾ºáHE®¾)DÞ¸DØd¬A|l€>À{»""¬v20120625_00344_stKsb374@ëe"e$ó?/¦¾@€E®–)>—¨>ܲ?î{k¾›¥ãE®HDKûTDØ49A|ôô='Vg{»""¬v20120625_00346_stKsb374@ëe%úu§?,\@€E­_=éçu>:c@Qì_¾¦éyE¬¼=DÞñšDØCdA|î&=®¨§{»""¬v20120628_00039_stKsb374@ëe_¤Jø?Ö-@€E§ÇR=¸Èè@4b?¨õÃj¾éxÕE¥
\DL%ÃDØ|‹Aw÷Ò>1Â{»""¬v20120711_00306_stKsb374@ëg˜"Á?u=@€EU–¤=³
d>Ç~©?â\i¾ž¸RERqšDKÕ?DØ×A~â=p»{»""¬v20120711_00308_stKsb374@ëgœ†³ä?
§5@€EUž=ç?¯_$?ó33a¾'n˜EQ¬DÞɁDØA~ÀÙ=‰PŠ{»""¬v20120713_00651_stKsb374@ëgEL]–‰?)yÐ@€Eƒ=="ÙŒ>DžÆ?ٙšQ¾²-E®DL¤D×å`A|î=†?{»""¬v20120713_00653_stKsb374@ëgEOq7%?;á¸@€E'ª{=n¤=OGp?Տa¾›"ÑE€Ù\DÞäÍD×â°A}ï{=Žç×{»""¬v20120716_00843_stKsb374@ëg¥9¤'o?9&@€EŽbš=|3Q?,ª¤?ù™šj¾«EŒsHDKùXD×é'A}µ¶=p·{»""¬v20120716_00845_stKsb374@ëg¥<Ó4ñ?M
@€EŽ+¤=r!?†qq?¨õÃa¾¢MÓEŒHDÞÓðD×éÓA~)û=ˆÏ{»""¬v20120717_00131_stKsb374@ëg¿¡Á«Ü?Hð—@€E£'=‰ãL>æ?Ÿh¾¥`BE Ñ…DKí`D؈îA~,*=‹÷£{»""¬v20120717_00133_stKsb374@ëg¿¤ãd>?G`¨@€E¢ü)=p#˜=¥œ?Ï\)`¾Ÿ¾wE 7qDÞÇTDØøA}gF='ù{»""¬v20120726_00414_stKsb374@ëhãŠ%³?Y«@€Eˆ©=Šíì<€vˆ?ìÌÍi¾Ÿ¾wEˆ\DKÝqDØ1A|_Š=–VŠ{»""¬v20120726_00416_stKsb374@ëhãÌ$†?~gï@€E‡†=¦¦t?ê?"záa¾°£×E†)DÞá'DØ`A~ƒÚ=ž~.{»""¬v20120731_00317_stKsb374@ëi["V?U¯g@€Ed*R=×ÜË=-[}?Ýp¤j¾£SøE`DK¾FDØ!hA|eø='Û={»""¬v20120731_00319_stKsb374@ëi^Øh?]‹@€Ec²=>n?Ó­G?ºáH^¾—PE_x{DÞϖDØ)A|=të{»""¬v20120801_00648_stKsb374@ëi¤§¨e?Eh@€EO)š=¶s4?=5U?ØQìi¾ ÄœELð¤DKæfD×ø´A€Û3=–ß•{»""¬v20120801_00650_stKsb374@ëi¤ª÷Õº?=;@€EO/=†¹Ü?R̕?ºáHb¾¬‹DEKÏ®DÞѲD×ÔbA¿€=^,†{»""¬v20120811_00056_stKsb374@ëjà#QMû?F^-@€E¡×="ßì?Šr?×
=h¾¢MÓEŸ~fDKúDØ
XA|[ß='W{{»""¬v20120811_00058_stKsb374@ëjà&¤ú¡?W
B@€E¡
=kõX=n?¼(öa¾—PE DÞô´DØRA|³¸=jë{»""¬v20120812_00507_stKsb374@ëkÜ"?'	˜@€E"=s ?+A?\)h¾° ÅECšDKµD؃A{ð=­4Â{»""¬v20120812_00509_stKsb374@ëkü[[?™"#@€E":R=¸˜>¥Y?³33b¾§ïžE£ÃDÞÒFD×þoA€­>r{»""¬v20120816_00051_stKsb374@ëkpSðB?'îþ@€EmäR=G ?ͳ?¢\h¾¬‹DEj"¤DKÛøDØ"=A| 9=ìdw{»""¬v20120816_00053_stKsb374@ëks¢ß"?wƒy@€Em0=š+>k?'ë…b¾°£×EjÉqDÞÅDØA|_Ÿ=o¥K{»""¬v20120906_00232_stKsb374@ën"Ý o!?¾ß@€E"´…=Žõ0@!z?•Âg¾³33E'	qDKãDØ%Ayñ>Ùß{»""¬v20120906_00234_stKsb374@ën"àÂÆ?¯%@€E"…=±á€?€±Û?Ê=qa¾³¶FE'¤DÞ¾-DØJA}šÍ>(ʈ{»""¬v20120909_00385_stKsb374@ën'_	%?s=o@€E°d=šå?zè?Տh¾¢ÐåE¯ÊRDKµ/DØéAÈÇ= oý{»""¬v20120909_00387_stKsb374@ën'yÐ|?h‡@€E¯;×=xßi?#8Œ?³33b¾˜"uE®¸ÍDÞÌÝDØ&°AP'=¤©{»""¬v20120911_00018_stKsb374@ën¿@ð '?1g@€E§÷ì=§LT?£
@£×h¾—PE§`ÍDKÆúDØ##A}ü›=Àq{»""¬v20120911_00020_stKsb374@ën¿DYP©?&Õð@€E§žá='¯8?ºG@®a¾›"ÑE¦ªDÞÓ;DØ/A~=§=¦"{»""¬v20120917_00220_stKsb374@ëo€âÇp?@]Œ@€E¨‡3='!¤?ÃnÂ@
p¤T¾•E§ÃqDKÔDØ$ƒA€Û¢=NJœ{»""¬v20120917_00222_stKsb374@ëo€æR_?Dܛ@€E§ÍH=")¬@!#u@£×a¾£×
E¦ç\DÞÜÕDØ
A#}=µÏ{»""¬v20120918_00049_stKsb374@ëo w&?hì	@€E›M\=à	:?茸?Ê=qh¾¢MÓEšp)DK‰DØU`A|+¢=—2{»""¬v20120918_00051_stKsb374@ëo rHG?K¬,@€E›¤¸=¨¶œ=Í^ˆ?˅_¾ª~úEšÜ=DÞª%DØJ=A}S=[éÄ{»""¬v20120919_00052_stKsb374@ëo¿Ü*xO?ª'@€E–,=Ës?Qµ¿@	™šg¾—PE•LÍDK§}DØWA€=¶–Ò{»""¬v20120919_00054_stKsb374@ëo¿ß†ù.?Ç¥@€E–==½Žä? qV@!ë…D¾ž¸RE•"DÞ½hDØ@RA€l=ËŒ{»""¬v20120930_00215_stKsb374@ëq ¸hà?…ô@€E¤°{=§‹à?¡ÑH?¦ffg¾–E£nDK³çDØ'øA2ª=хR{»""¬v20120930_00217_stKsb374@ëq »"¤?h€£@€E¤÷ö=¬øð?uÁÔ?§®a¾š¬E£û3DÞÔ¼DØoA€º=°Š{»""¬v20121001_00028_stKsb374@ëq@5±2?Eh@€E b…=׌¼@Bs˜@®B¾""EŸr=DKÙËDØÑA˜=ºP€{»""¬v20121001_00030_stKsb374@ëq@:[{Q?Ææ@€E ¾)=Üb;í!@®a¾xÔþEŸm®DÞÏøDØÝA|Z¼=¤ô£{»""¬v20121001_00220_stKsb374@ëqB%­•?OöG@€E±ö=¯ô>ڀ?àJ¾"záE¯ë×DKÞFDØ,A~òÙ=œß{»""¬v20121001_00222_stKsb374@ëqB)ýʜ?Yª@€E±zf=Öú¹?xO
@ff`¾£×
E°KÃDÞ¿DØ\A}»D=ãrÑ{»""¬v20121002_00178_stKsb374@ëq`åͪ?.êœ@€E©Z×=ÅßH?¨wƒ@Qìh¾›¥ãE¨±HDK¾¨DØ%hA~F=¤R{»""¬v20121002_00180_stKsb374@ëq`é,ã?>ï"@€E¨}Ã=±îÀ@@9·?Ü(öa¾˜"uE§[ìDÞɚDØÏA~Ù¹=êŠ{»""¬v20121008_00052_stKsb374@ër¼yÜ?Ø<@€EŒ•¤=ÍÅÖ?è¿?ð£×h¾ÒòEŠÐDK²NDØ8ƒA~^S=…°{»""¬v20121008_00054_stKsb374@ër¿ù)Í?!þ@€EŒþ)=օÕ?
'?ê=qa¾bNE‹±qDÞÈîDØ$ÍA}rv='òï{»""¬v20130312_00388_stKsb374@녉LÕ{r?gc3@€E¤š=¯]|@%ë®?™™šg¾'ë…E¢DK³¦Dؾ‡A|¯¾=){»""¬v20130312_00390_stKsb374@녉Où79?uäX@€E£½=²D?6EÆ?¹™š`¾¢MÓE¡Z=DÞ¶D؟#A{$6=ªŸ"{»""¬v20130317_00360_stKsb374@ë†)m°?5z@€E¨9
>8?ö7?þ¸Rg¾ŠÀƒE¦§×DKµ¢Dظ{A}¸O=,d{»""¬v20130317_00362_stKsb374@ë†)d¿?+S'@€E¨@{>tß>¸é¢@¸R_¾‰7LE¦x)DÞµÃD؞úA}#»=ž{¿{»""¬v20130318_00279_stKsb374@ë†Hß3b?YVÐ@€EŠ,q=¶…>mØå?Ç®h¾¦éyEˆ‰…DK¿
DØÜåAŸ=¯Çe{»""¬v20130318_00281_stKsb374@ë†HâD?Cßú@€E‰·{=è¹.?zìó@×
`¾³33EˆXDÞ¹PDØ»#Aû=Å5Þ{»""¬v20130329_00190_stKsb374@뇧Y÷Ü?J4ª@€E¥ÚH=ÁBT=å 6?ôzáh¾˜bE¤X=DLDؼÍA~Ѐ=®7{»""¬v20130329_00192_stKsb374@뇧^§ê?2õX@€E¥y=·ÜÜ?Éåî@zá^¾ŽÙE£…\DÞÛD؈jA* =Ážü{»""¬v20130711_00355_stKsb374@딢gé?¤Ý@€E–¸=Ñύ@«sÁ?î{Q¾vÈ´E"ÌöDK•ÃD؎A{•=¡Jf{»""¬v20130711_00357_stKsb374@딢k0_Ä?n@€E•¢á>Í
>'®±@<(ö`¾—
=E•DÞ´ÅDØFÙA{&7=Ì
Í{»""¬v20130730_00575_stKsb374@ë—œ/@_?÷Ç@€Eö=¯0¬Ag
@…h¾""EŽ¾{DKsçDØ@¬A'yz>"}¿{»""¬v20130730_00577_stKsb374@ë—ŸköH?«"@€E'°=ªÉ @{ž@…a¾wÎÙE'b¸DÞ³ßDØA~Ž‹=՟þ{»""¬v20130801_00193_stKsb374@ë—@ÆÈ0±?0‰@€EjÃ=™ò?¬?áG®h¾‹Æ¨EiMHDK€RD،‹A}Mž="/*{»""¬v20130801_00195_stKsb374@ë—@Ê©ç›?|Ý@€Eiiì=§vð>wÍ@`¾ A‰Ehz=DÞ¸DØPjA}0E=ŸMt{»""¬v20130803_00439_stKsb374@뗂Ò@?]tÆ@€E•)="]=‰ ?Ôzág¾œ(öE" DKaDغÙA{îö=\»2{»""¬v20130803_00441_stKsb374@뗂'Pšw?cµJ@€E"Ó= >4é?¬ÌÍa¾Ÿ;dE"ÌÍDÞ ÅDØjoA{ÆÂ=R¸n{»""¬v20130811_00370_stKsb374@똃g6?^nš@€E‹ÿR=†Š¨?…Œ?Ã×
h¾²-EŠa…DKÕÃDØZA€ù/=dž'{»""¬v20130811_00372_stKsb374@똃'­?k&ð@€E‹Å\=XY@>à'@ÌÍc¾¥`BEŠÑ…DÞÝ`D×ÐA'¢%=ó">{»""¬v20130826_00344_stKsb374@ëšbšø»?wÁ@€E†73=±@	òh?¹™ši¾¥ãTE…:)DK£¦DØ=A|:÷=È"0{»""¬v20130826_00346_stKsb374@ëšbžR` ?ˆ|@€E†7á=ƒ$=ÙÊ÷?¦ff`¾"záE…'ìDÞµ/D×ïmA|ðŠ=Æ×{»""¬v20130830_00066_stKsb374@ëšßÖÐ69?"@€E¢ö=›¶Ä?žà@p¤h¾¢ÐåE¢ú¸DKt¼D؍ÓA~¹˜=»Îý{»""¬v20130830_00068_stKsb374@ëšßÚTtÌ?&®#@€EŸ[¤>È÷>ºd@?¾‡®EŸ6¤DÞ¦éDØNoA¾š=Ñ¿{»""¬v20130909_00322_stKsb374@ëœ#ÈË
?WAä@€EÀ~×=«‡>èy?Ï\)i¾/E¿üDKÁºDØ<jAz8='x{»""¬v20130909_00324_stKsb374@ëœ#®"§?ail@€EÀ˜=ñLJ?1?Þ¸Ra¾å`E¿qDÞÒD×ï}A|ž›=¡:ö{»""¬v20130918_00099_stKsb374@ë@7Û#'?*S@€E°×=£–d@x½æ?ôzáE¾"t¼E¯€DKºDØ8"A~~ç=Ÿ¬â{»""¬v20130918_00101_stKsb374@ë@;à!?2lé@€E¬±= ÇÜ>iìü?ó33`¾ß;E¬–¸DÞÒ%D×÷3A}T=†d{»""¬v20130930_00050_stKsb374@랿fT?"Çh@€Ežbá=¡éÈ?LY@(öh¾š¬EžDDKžFDØC–A}G'=…²){»""¬v20130930_00052_stKsb374@랿jP?²Ò@€EŸŽ¤=½_H=;×@ë…a¾œ¬EŸÃìDÞÂDØ+A~qv='PH{»""¬v20131001_00114_stKsb374@ëžàhI4Ò?%v¥@€Ežž3=ɜX?œH@×
g¾ŒÌÍEžröDK¸!DØ8"A~üh=ÀV<{»""¬v20131001_00116_stKsb374@ëžàklµ‹?$¹@€EžŒ)=–nØ=ŸÛ @"\`¾ÒòEžH{DÞŪD×ò¨A~™Ü=¼/!{»""¬v20131002_00200_stKsb374@ëŸÊN'Å?50B@€E™¹)=œl"?3ò?@,(öh¾­'hE™°=DKÄÝDØ=üA~Ü=Õ<%{»""¬v20131002_00202_stKsb374@ëŸÍr"r?=Ëô@€E™úì>TU<†÷L?à`¾¡ÊÁE™žDÞÑ/D×ôÕA~±ý=wÈ*{»""¬v20131012_00082_stKsb374@ë ?ú¿™ˆ?04™@€E³Î\=¡ÑD>â
@¸Rh¾˜bE³"öDKµ/DØQüA|óš=Œê¹{»""¬v20131012_00084_stKsb374@ë ?ýáè=?8‡%@€E³'
=¥P?}@?þ¸Ra¾bNE³9×DÞØsD×ôA}®¬=£"}{»""¬v20140212_00418_stKsb374@믫'û›?rÔ@€E»==nÇØ?qb'?Î{h¾²-E¸ãDK\9Dؽ¢AM>5Çð{»""¬v20140212_00420_stKsb374@믫•]_W?¶œ}@€Eº¸×=Ž	8{»""¬v20140316_00517_stKsb374@볩UàÝ?CA
@€E§´\=½·">D@%i¾‰º^E¦RDKš°DØÐBA'¶=é¸Ù{»""¬v20140316_00519_stKsb374@볩–Y?JÂ-@€E§…=¯ƒ,?óŽµ@`¾OßE¥JRDÞß®DØxJAë•=înj{»""¬v20140318_00298_stKsb374@ë³èÎm­?¥Ë@€E¤ë)=ŸØ@8þ?•Âh¾›"ÑE¢óÃDKù‰DØ©A+ƒ> ·J{»""¬v20140318_00300_stKsb374@ë³èÑÝÓZ?—Ž@€E¤ì="l @AÙ?ÈõÃ`¾¡ÊÁE¢'3DÞ½ãDØkDA€¸ÿ>%{»""¬v20140324_00453_stKsb374@ë´¬: 7X?
O¬@€E­tH=à¶`@·<c@+…h¾'ë…E­ ÍDKٚDØNoA"÷M>Aù{»""¬v20140324_00455_stKsb374@ë´¬='Aá?
Ã@€E­/á=ÕNa=s!x@fffa¾ŒÌÍE­AqDÞÔBDØA†vS>Qê¼{»""¬v20140521_00399_stKsb374@ë»âû'Ö?'Áf@€E ÉR=•¢¼>P2y@1G®i¾¦éyE DKçÏDØÂáA'S]=å8¤{»""¬v20140521_00401_stKsb374@ë»âþkUd?/p@€E¡/3=²°H?…¾È@?\)_¾§l‹EŸí×DÞÎDØeºA"jZ>" ö{»""¬v20140606_00051_stKsb374@ë½äO&?Z\~@€Es®=õ«j?ÌE@®i¾\)Eo™ÃDKÑ'DØSÏA…'>¹Ô{»""¬v20140606_00053_stKsb374@ë½äaxì?p7@€ErœÍ=õ&–>¿Ó?Ã×
a¾OßEo)DÞÜöDØFAšÊ=땎{»""¬v20140606_00060_stKsb374@ë½ä-S$À?:îa@€E~¼=‡4¤;äé›@!G®h¾§l‹E|3DKßßDØW–A…		>Ng{»""¬v20140606_00062_stKsb374@ë½ä0Á(?I™˜@€E~3=܀é?‰³Ä@…b¾˜bE|4ÍDÞÙ²DØéA'$ä=ðR{»""¬v20140608_00339_stKsb374@ë¾!n'ÿú?Zºb@€E'Jì=@>¾äN@¸g¾ž5?EŽÛšDK«uDجBA'±1=ºÞH{»""¬v20140608_00341_stKsb374@ë¾!q¿jº?_<@€E£H=ç†Ö@-"?èõÃ_¾¡ÊÁEŽkDÞ×mDØe7Aƒ×¼=פ­{»""¬v20140608_00795_stKsb374@ë¾&4ëª3?::ç@€Ez
=·ŒÐ=ÆRp@p¤h¾\)EŒ")DK˜BDØ_×A':Û=ÁH{»""¬v20140608_00797_stKsb374@ë¾&8h+¸??q¦@€E>%/?œW@\`¾'ë…EŒ"áDÞ¦DØ#ÇA'¾0=¾XÙ{»""¬v20140621_00304_stKsb374@ë¿Âύq?	y+@€Eœ¶…=÷É>®Â^@L(ög¾ŒIºEšõìDK¸´Dب¤AƒE¯>è—{»""¬v20140621_00306_stKsb374@ë¿Ââ·ñ?Z3@€E'==ÓÕ?9gÑ@P_¾‰7LE›W3DÞÚ DØkÏAƒ¥¬>	Œ»{»""¬v20140629_00374_stKsb374@ëÀÁ*(Èv?@Ô$@€EH=""ø?ÄË@×
h¾ŽÙEš×…DKÔZDؖ°AÐ1=æF–{»""¬v20140629_00376_stKsb374@ëÀÁ-‡R?eì•@€Eœë=ám?2q@®a¾–EšÈöDÞÞVDØQA']ß=Ñԟ{»""¬v20140703_00099_stKsb374@ëÁ?pÇ!?OòM@€E­'×=›>ÂÀ?Ï\)h¾'hsE«JRDKÄþDØ´öA€§5=‹°{»""¬v20140703_00101_stKsb374@ëÁ?s¦ý?H@€E­šÍ=­ª=ŒZ0@ë…`¾'ñªE«¼¤DÞÕ7D؀)AY4=ܲ{»""¬v20140713_00654_stKsb374@ë…_ˆÑ ?'[@€E©îR=º?ì?yY§@<(öi¾/E¨0DK~‡DØpAñf=õŠ{»""¬v20140713_00656_stKsb374@ë…b¼þy?ñ@€EªA®=¦ø?6—¸@2\`¾ÒòE¨fDÞ¾-DØ0{A€À=à¤*{»""¬v20140725_00171_stKsb374@ëÄ'*'%?
IF@€Eˆ#Í=ی<«
Š@:=qh¾šŸ¾E‡
ÍDK¶DØ´‹A'‰=ٙŠ{»""¬v20140725_00173_stKsb374@ëÄ…]ÒÄ?G~@€E‡Æ¸=®=Ù¹Ú@P£×K¾‡®E†‰DÞàÅDØuA"àt>["Y{»""¬v20140726_00034_stKsb374@ëÄú,¡Ÿ?KÅô@€Eœ²=Ãh>¢>Ê@7
=g¾/Eš€DKÛÇDؼ´A"BÌ>wâ{»""¬v20140726_00036_stKsb374@ëÄýP"W?.ò8@€Eœ‹='Þ =à"U@E¸`¾"ýôEš×DÞÚáDØyXA†ê×>4™&{»""¬v20140727_00189_stKsb374@ëÄA4F"ú?L"@€E˜
>Ð{»""¬v20140727_00191_stKsb374@ëÄA7s[?¦5@€E—l{=èß{»""¬v20140730_00003_stKsb374@ëğA÷Vc?ýç@€E¨·=ò·™>À'i@@£×h¾–‡+E§=DKÅ¢Dؘ1Aƒš©>‡"{»""¬v20140730_00005_stKsb374@ëğE&y?:Ø@€E¨	=½µ?%Ÿm@8õÃ`¾™™šE¦[HDÞÏ#DØPbA".+=ù Û{»""¬v20140730_00099_stKsb374@ëÄ "ÄJ?Ú»@€E¥¤=çÿ>›¶@®g¾š¬E£=šDKļD؛mA'nv=Âs¡{»""¬v20140730_00101_stKsb374@ëÄ 	¨«?!©@€E¤º®=«Ðü@H´F@2\`¾™™šE¢ùšDÞÎÑDØO\A''=ëÒ~{»""¬v20140730_00147_stKsb374@ëÄ q»™Ÿ?2¢k@€E¢/Ã=¼wX?jى@®h¾'n˜E ŸDKDØxöA'û¾=ì¯{»""¬v20140730_00149_stKsb374@ëÄ u½3?(…Ý@€E¢Qf=ŠÐÐ?mcŒ@$záb¾"t¼E ¢fDÞԋDØ=7A'¯=ø®Š{»""¬v20140812_00721_stKsb374@ëÆE4pÀ2?6v°@€EŽá>gÉ?SVý@_¾ŽÙE…DKÔDؼA:*=†«Ï{»""¬v20140812_00723_stKsb374@ëÆE7À–^?>Ôú@€EÓ×=Š0>Ÿ!@
áHa¾OßEöDÞجD×ìÅAД=¬L{»""¬v20140813_00474_stKsb374@ëÆcmˆè?GÇ@€Eš÷{=³BL?ùd@Dzáh¾ÒòE›
DK¼ÝDØ;TA'@><{{»""¬v20140813_00476_stKsb374@ëÆcpvÕÊ?){@€Eœ)=ô†~?;r@;…<¾…¸E›ÀfDÞâÙD×óTAƒL>-lo{»""¬v20150625_00126_stKsb374@ëíà;¨²¼?@'c@€EØê®=˜] >…
ï@G®g¾š¬EÖôDKb=DزoAa‡=ÝUx{»""¬v20150625_00128_stKsb374@ëíà?·á?V'Ô@€EØ=Ÿ¢ø>LÎ=@ff`¾ž¸REÕ9HDÞ²ÁDØréA¶=ò¾º{»""¬v20150729_00315_stKsb374@ëò""÷ôn?àÈ@€E­f>x?+N@®h¾šŸ¾E­?×DKFDØEyA}*=ù{»""¬v20150729_00317_stKsb374@ëò"—°?v7@€E¬Þ3=¨>Pï@!G®_¾–‡+E¬àDÞ£DØLA~ƒ=·rg{»""¬v20150730_00327_stKsb374@ëòB'¡Ñ?`\.@€EˆÈf=v~ð@{Í?Ÿh¾£SøEˆH¤DJãçDبA|ÞÐ=‰ÌG{»""¬v20150730_00329_stKsb374@ëòB+kù£?"iË@€Eˆ')=~u<	?§®a¾¢ÐåE‡¬{DނDØzFA€¸=ž\Œ{»""¬v20150802_00435_stKsb374@ëò¢2Øû?:Ù@€E 
\=ç?F>
Pä?ñë…g¾›¥ãE …DJÐDØ.-A|Üý=~¾a{»""¬v20150802_00437_stKsb374@ëò¢5ëÊ>?5çA@€EŸÝš=Àªh> F@×
a¾¤ZE H{DÞE‰D×þÉA|f{=š{»""¬v20150812_00148_stKsb374@ëóàܔk?]pi@€EoþÍ=M–ð=Ä;{?—
=h¾§l‹EoË×DL‡¾DØóžA|—X=hóÝ{»""¬v20150812_00150_stKsb374@ëóà"Mó?\†Í@€EpMì=YÊp?`cÌ?§®a¾¢MÓEoôDßDØ˾A|Ê­=wè{»""¬v20150812_00400_stKsb374@ëóâ9@Î|?«»£@€Eaðá=q	@"¸?p¤h¾¡G®E`qDJ¯
DØ_žA}Áª>9Ï8{»""¬v20150812_00402_stKsb374@ëóâ<
\Š?É^O@€Eaó\=Òf¦@]Ë?£×a¾Æ$ÝE`€öDÞW¾DØ4¼A{ü;>#"ˆ{»""¬v20150914_00243_stKsb374@ëøÂ	?D?È@€E¡±Í=´æH?Œ¶Í@.{W¾—
=E ±DJ¢òDØahA€ÓV=ãó8{»""¬v20150914_00245_stKsb374@ëøċ?ÿ‹@€E¡‰3=¬š´> àï@1G®`¾¡G®EŸØÍDÞ+ðDØ<A€´=çÂÇ{»""¬v20160718_00795_stKsb374@ì†ïJöž?#¸[@€E‡¹®=Äót?SaÔ@%¸h¾£×
E†IÃDK£DDØ*fA'7Y=ã!d{»""¬v20160718_00797_stKsb374@ì†ò‹Gò?)Fg@€E‡sÃ=ÚìQ>Âò@%b¾–E†"áDÞϾD×ÙA'®=êy˜{»""¬v20160821_00420_stKsb374@ì"Ấbì?CÇ@€Eµ
=÷=U?ÂL@
=h¾–‡+E³Û\DKz°DØ(RAú"=ÄNÍ{»""¬v20160821_00422_stKsb374@ì"ÂÏç"?EQ@€Eµ•>>=?UOÆ@
áHa¾‰º^E³ÅHDÞÓuD×êAA
=À1{»""¬v20160821_00432_stKsb374@ì"Âø »?8¤û@€E¶¹á>ñ|=® @£×h¾'hsEµ
DKLDØ#A''»=ð%{»""¬v20160821_00434_stKsb374@ì"ÂûáGƒ?OK°@€E·3>'ü>­¬@záb¾'n˜EµHDÞÆ=D×ÍÃA':=»°÷{»""¬v20170402_01027_stKsb374@ì>ÌÀjž"?¶®_@€E™í3=Ÿ`(?¿·;?ž¸Ri¾ A‰E˜NDJ÷žDÙQ'A|ëg>#òS{»""¬v20170402_01029_stKsb374@ì>ÌÄKyP?–Š¼@€E™å3=žX¡>Ýâ7?ØQìb¾³¶FE˜x)DÞj=DÙ BA€º­> r‡{»""¬v20190825_00533_stKsb374@ì¬$›•|ÿ?]­û@€E—!R=º??Ž?·
=i¾šŸ¾E–÷DKI‰DÙXƒA}œ˜=šáˆ{»""¬v20190825_00535_stKsb374@ì¬$Ÿ…?Rðñ@€E—&=ùKS>ÞÙã?ýp¤b¾¨r°E—̏DÞiDÙ.^A€M.=»r

==> anc/pub_raw/L222_93_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  344 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ï —µv20100520_00793_stKsb329@ë+rÑB?]sù@€E…[
>Paï —µv20100520_00795_stKsb329@ë+tâz´?R'³@€E"þ\>iï —µv20100520_00797_stKsb329@ë+wœiX?Um¤@€E"ÐR>L$Ëï —µv20100520_00799_stKsb329@ë+zƚ?_rS@€E…@3>c²Éï —µv20100520_00801_stKsb329@ë+|²bé?]Æ6@€E…Gö>ŒÊï —µv20100520_00803_stKsb329@ë+[ð—?a²Š@€E…Q=>yŽrï —µv20100805_00344_stKsb329@ëÂâ±ñ)?1BŠ@€E‹?á='Œ4A$¾Ñ@1G®`¾Ÿ¾wEŒKÃCìDõéºA‰q>=òŽï —µv20100805_00346_stKsb329@ëÂæ˱D??¶ª@€EŠ²f=zvOï —µv20100805_00348_stKsb329@ëÂêÙÂÿ?N£5@€EŒf3=:üï —µv20100805_00350_stKsb329@ëÂïUh?T @€E‹Ù=¢Plï —µv20100805_00352_stKsb329@ëÂóõ2?GÊ8@€Ep¤=ƒ¹pï —µv20100805_00354_stKsb329@ëÂ÷; À?\í×@€E
=Œ{"ï —µv20100809_00468_stKsb329@ëDۛǜ?2@€Eo0=à™ï —µv20100809_00470_stKsb329@ëDß¼=³?.¸%@€EnÓH=§…ï —µv20100809_00472_stKsb329@ëD㥜1?F6f@€EnÍì=Ê-tï —µv20100809_00474_stKsb329@ëD瀲˜?By—@€Eo³×='¥sï —µv20100809_00476_stKsb329@ëDëiÅì?@Cª@€Eo«®=¤¡0ï —µv20100809_00478_stKsb329@ëDï6iI?9Î@€Eo')=°¦(ï —µv20110724_00454_stKsb329@ë:åxhý?f=@€E'R>…ï —µv20110724_00456_stKsb329@ë:å|‰0?œ2@€Em)>	ßï —µv20110724_00458_stKsb329@ë:åÐe?ê@€Eœœ…>$Æ< ‰@p£×3¾€ƒEœ×qE´þDóÞFA‰Ö9>}Cï —µv20110724_00460_stKsb329@ë:åƒu{?"8@€Eœ‡á>ž½ï —µv20110724_00462_stKsb329@ë:凣H?I_@€Eœò{=ã'w@X²g@'áH+¾Š=qE<¤DˆàRAA`BA‹j}>Ž'†ï —µv20110724_00464_stKsb329@ë:劊Ð?-2O@€E0R>/pÊï —µv20110805_00707_stKsb329@ë<f†²Ì›?Q³¾@€E«Ã{=¢ò"ï —µv20110805_00709_stKsb329@ë<fŠÂ{»?^{@€E«A=Ÿqìï —µv20110805_00711_stKsb329@ë<fü'-?W7@€E©u
=‹Íôï —µv20110805_00713_stKsb329@ë<f'Aå?~U"@€E¨˜á=Ò%Eï —µv20110805_00715_stKsb329@ë<f"2§r?_œ)@€E¨|¸=™íøï —µv20110805_00717_stKsb329@ë<f—f^.?bF?@€E©== 
|ï —µv20110813_00417_stKsb329@ë=e…©7F?G@€E—çá=ô4™ï —µv20110813_00419_stKsb329@ë=eˆËeÄ?!¦@€E˜Í>h¾ï —µv20110813_00421_stKsb329@ë=eŒv¬?)©ì@€E˜@ì=Þztï —µv20110813_00423_stKsb329@ë=e.@Û?ÌZ@€E—™¤=Ûú¸ï —µv20110813_00425_stKsb329@ë=e'Q "?%(‹@€E—wö=üƒRï —µv20110813_00427_stKsb329@ë=e•Oï?.Yá@€E—=—³Ðï —µv20110901_00384_stKsb329@ë?Á>Ö¥?@2@€EÀ-3=³õtï —µv20110901_00386_stKsb329@ë?ÁB:ý?V~ü@€EÀ'ö=Ü5Îï —µv20110901_00388_stKsb329@ë?ÁE™—–?>¤'@€EÀž
=ª €ï —µv20110911_00294_stKsb329@ëAEۑŒ??æX@€E¬a{=‹æôï —µv20110911_00296_stKsb329@ëAIÂ0½?7@€E«»f=±Òï —µv20110911_00298_stKsb329@ëAMÔ>†?(à©@€E«{×=Oè@"C@G®.¾"t¼E«&¤EŸXDð+AˆÅ[>ƒLBï —µv20110926_00389_stKsb329@ëB⋎HÙ?c±A@€EÖ)='ŽÐï —µv20110926_00391_stKsb329@ëBâŽÍÿ?€ ú@€EÖ=º3"ï —µv20110926_00393_stKsb329@ëBâ'$4¾?Ž†@€EÖ\>+£Ñï —µv20120225_00606_stKsb329@ëUëY(.? "Q@€E¯¨H=ØEï —µv20120225_00608_stKsb329@ëUë\X?+¯Ô@€E¯Œ…=͔Êï —µv20120225_00610_stKsb329@ëUë_.™p?5Åt@€E¯N3=àø@ï —µv20120225_00612_stKsb329@ëUëbBûR?,H.@€E¯{=ïg²ï —µv20120225_00614_stKsb329@ëUëeZW?+ø@€E¯=Äx…ï —µv20120225_00616_stKsb329@ëUëhpQw?8è@€E°¤>>âï —µv20120312_00351_stKsb329@ëWé¬U¹E?&¢@€E¬8¸=¾ÙPï —µv20120312_00353_stKsb329@ëWé¯Q¬›?'{@€E¬ÉR=ª®|ï —µv20120312_00355_stKsb329@ëWé²M$v?(vˆ@€E­Eq=´0ï —µv20120312_00357_stKsb329@ëWéµc"z?Ų@€E­Ã{=¹<ðï —µv20120312_00359_stKsb329@ëWé¸weg?1F@€E­"×=¾lï —µv20120312_00361_stKsb329@ëW黋§?:¦@€E¬ðf=ÑrŠï —µv20120318_00549_stKsb329@ëX©&Ç?/ža@€E¤O=¥!Ôï —µv20120318_00551_stKsb329@ëX©"<k?BJ@€E¤Í>¸…ï —µv20120318_00553_stKsb329@ëX©‡k(î?:…©@€E£²Ã=²Èï —µv20120318_00555_stKsb329@ëX©Š,y?7c
@€E¤=¦ðÐï —µv20120318_00557_stKsb329@ëX©Ç(s?3!Ø@€E¤/q=öç8ï —µv20120318_00559_stKsb329@ëX©è:g?$/Î@€E¤%)=´ótï —µv20120319_00321_stKsb329@ëXÈ躔?<D@€E§É=>h™ï —µv20120319_00323_stKsb329@ëXÈë΅4?)!{@€E§43=Áìï —µv20120319_00325_stKsb329@ëXÈîã	?0
n@€E¦lì=Ù9ï —µv20120319_00327_stKsb329@ëXÈòÑ{?2[s@€E¦H¤=Χ0ï —µv20120319_00329_stKsb329@ëXÈõ>?)äO@€E¥…f=Ø ˆï —µv20120319_00331_stKsb329@ëXÈø0-D?)@€E¥
=¨jÐï —µv20120331_00578_stKsb329@ëZJþʋT?•@€E­š> ï —µv20120331_00580_stKsb329@ëZKzôh?×@€E¬j
>ŒŒï —µv20120401_00089_stKsb329@ëZgÙ? 'ì@€E´ö=³THï —µv20120401_00091_stKsb329@ëZgÆðyû?'º@€E´Í=ìÂ6ï —µv20120401_00093_stKsb329@ëZgÊ.?fT@€E³¿=':Dï —µv20120401_00095_stKsb329@ëZgÍÕF?#¸@€E³Û×>Ԓï —µv20120401_00097_stKsb329@ëZgш"?–@€E³Ö{=Æ$ï —µv20120401_00099_stKsb329@ëZgÔâ I?ù@€E³Ý×=æßÓï —µv20120606_00510_stKsb329@ëb¦³å÷?<À@€EŠ§R=Æ@üï —µv20120606_00512_stKsb329@ëb¦·$ïÏ?6€n@€EŠš=ˆEï —µv20120606_00514_stKsb329@ëb¦»;?DZ@€EŠ]{=ÇÌï —µv20120610_00714_stKsb329@ëc)$xJ?-é@€E‡W=ŸLäï —µv20120610_00716_stKsb329@ëc)'èך?%V@€E‡=ÔUòï —µv20120610_00718_stKsb329@ëc)+Ëu_?éÄ@€E‡^¸=¼hï —µv20120615_00718_stKsb329@ëcÇP«?8ª~@€E'Ë3=Öòï —µv20120615_00720_stKsb329@ëcÇTùo?6Nô@€E'1)=ÿ5ãï —µv20120615_00722_stKsb329@ëcÇXþï_?,³@€E'A3=ð©ï —µv20120617_00452_stKsb329@ëdeG?S:ø@€EuIq= –Ìï —µv20120617_00454_stKsb329@ëdÖZ•?Up§@€Et {=µt0?d¬±@333a¾—PEr°RDâoDð+TAŠ þ>‡(vï —µv20120617_00456_stKsb329@ëdk€W?,\…@€EuŽá=¢
¨@Éí>Aõ
=0¾¦ffErÍE½¦Dð	ºï —µv20120620_00699_stKsb329@ëdf·œ(?‹"û@€Ek"ì=‡8ï —µv20120620_00701_stKsb329@ëdf»—›=?¶UØ@€Ek3=‡épï —µv20120620_00703_stKsb329@ëdf¿Y˜?¶Ôò@€Ep'H=ˆ³Àï —µv20120703_00892_stKsb329@ëf!Ë+ã?Ål@€E{'…=ºGï —µv20120703_00894_stKsb329@ëf%q~?l–@€E{¨ö=Ì¢Þï —µv20120703_00896_stKsb329@ëf-·ÙK?+P/@€E{Q…=¹`ï —µv20120705_00951_stKsb329@ëfFo"Î?>¹_@€ES÷…=큆ï —µv20120705_00953_stKsb329@ëfFÃ0?BÅg@€EPˆ=>é&ï —µv20120705_00955_stKsb329@ëfF¥Y?0 ‰@€EO®=ÀK"@°†¤@\ÌÍ ¾­'hEKÕìE£+Dðf=AŠŸ	>…¢ï —µv20120713_00757_stKsb329@ëgFPHm?7Ø@€E'xq=z·ï —µv20120713_00759_stKsb329@ëgF"ä¤?Y!@€E'¸=>!ER@Ù¦@.{a¾‰7E'oìDœDðhÝAŠ1§>bm…ï —µv20120713_00761_stKsb329@ëgF àË1?Lyw@€Eƒ"=‡ƒÀï —µv20120714_00335_stKsb329@ëgak¬["?ƒê@€E'pö=‡){ï —µv20120714_00337_stKsb329@ëganÓ¸#?|1ñ@€Egq=q$Ñï —µv20120714_00339_stKsb329@ëgarçŽ?ZOI@€EœÍ=©uTï —µv20120715_00124_stKsb329@ëg€¢'5û?zf@€E‰çö='Tï —µv20120715_00126_stKsb329@ëg€¥±ð¨?€ÿ¢@€EˆÚ\=²@ï —µv20120715_00128_stKsb329@ëg€¨Ù-?o‡Ð@€Eˆt3=¢ûÀï —µv20120716_00109_stKsb329@ëgŸj¡™˜?[S@€E—¦q=Â`‰ï —µv20120716_00111_stKsb329@ëgŸm¶Ò:?QĂ@€E—Á¤=Àqï —µv20120716_00113_stKsb329@ëgŸpËÊn?\!P@€E—àö=—$ ï —µv20120717_00933_stKsb329@ëgÅýP<?2¥O@€E—–>1¸ðï —µv20120717_00935_stKsb329@ëgÆ°"m?gÁ@€E—ý¸>Jºdï —µv20120717_00937_stKsb329@ëgÆŸ×?Jáò@€E˜j)>ƒUï —µv20120718_00714_stKsb329@ëgåN†÷?O¢@€EªË3=Äï —µv20120718_00716_stKsb329@ëgåŠüs?B`|@€Eª»\=™'óï —µv20120718_00718_stKsb329@ëgåÒõ[?6 ;@€EªÄ¸=Ÿˆ4ï —µv20120719_00517_stKsb329@ëh«†?{H@€E±™Ã=€¾4ï —µv20120719_00519_stKsb329@ëhîÜí?'ßï@€E²Í\=ä<Hï —µv20120719_00521_stKsb329@ëh"V?'ôõ@€E³NÍ=€˜ï —µv20120721_00205_stKsb329@ëhCÅU?1>@€E¥]\=a¨ï —µv20120721_00207_stKsb329@ëhCÏÜ¡¬?%†8@€E¢üq=®Èhï —µv20120721_00209_stKsb329@ëhCÓO'õ?W
=@€E£³{=—­ï —µv20120721_00661_stKsb329@ëhGaéYu?$¾ø@€E¢ç3=š©Aï —µv20120721_00663_stKsb329@ëhGe:Òd?2ñ¶@€E¢š=Ëó,ï —µv20120721_00665_stKsb329@ëhGhfÜ-?.c}@€E¢ì=·µdï —µv20120725_00184_stKsb329@ëhÁ­wqü?bG@€E™3=­ìlï —µv20120725_00186_stKsb329@ëhÁ°Öò–?f.×@€Eº=¿ï —µv20120725_00188_stKsb329@ëhÁ´FMí?h²Ó@€E'-š=çïï —µv20120726_00664_stKsb329@ëhå?n¥z?dë@€EvÅ×=]Ý0ï —µv20120726_00666_stKsb329@ëhåC6f?™™¬@€Ew
H=¦œÀï —µv20120726_00668_stKsb329@ëhåFE°?ƒz¸@€EwŸ…=`ÄÈï —µv20120731_00471_stKsb329@ëi'¡H3?Jo¯@€Ek&ö=´ ï —µv20120731_00473_stKsb329@ëi'¤pB?cÔo@€Ek=Œh°ï —µv20120731_00475_stKsb329@ëi'§ÈvQ?XâD@€Eh¶¤=Š_Pï —µv20120801_00322_stKsb329@ëi¢	§H¯?Š@€E^*{=µ^¬A!¤[@n{b¾vÈ´E_ðÍC`DðAŒ±—>ˆr[ï —µv20120801_00324_stKsb329@ëi¢÷¯Ï?ÙM@€E]@¤=²oHï —µv20120801_00326_stKsb329@ëi¢‹§?R°@€EZä¤=¯°¨ï —µv20120804_00265_stKsb329@ëjâë·ô?Q@•@€E"î®>(Â2ï —µv20120804_00267_stKsb329@ëjæFÚ?XÁs@€E…ª=»Î0ï —µv20120804_00269_stKsb329@ëjéždZ?D4Ù@€E…|ì>]¯ï —µv20120811_00162_stKsb329@ëjá]"°Y?…á
@€E"~q=—3_ï —µv20120811_00164_stKsb329@ëjá`}
?|³ý@€E"o=–v¸ï —µv20120811_00166_stKsb329@ëjácè'{?}SÈ@€E"é)=ŠÈï —µv20120814_00589_stKsb329@ëkCÅhšH?)Q"@€E‰aÃ=©B˜ï —µv20120814_00591_stKsb329@ëkCȭ΅?/
 @€EŠ'Ã=ÂvPï —µv20120814_00593_stKsb329@ëkCËÖ}P?37_@€E‰Ëì=±#äï —µv20120816_00253_stKsb329@ëk<ù»B?.Ø@€ERÛ=lLï —µv20120816_00255_stKsb329@ëk@ØR<?ˆ­@€ET3=®ˆLï —µv20120816_00257_stKsb329@ëkD"u?˜‡1@€ETQ3=w=Pï —µv20120822_00097_stKsb329@ëlC®d·?u†@€Ez'…=×Üßï —µv20120822_00099_stKsb329@ëlC±Ž¸•?Zh @€Ez×=yx—ï —µv20120822_00101_stKsb329@ëlC´´'9?zë@€Ez­H=œ¾´ï —µv20120823_00232_stKsb329@ëlabx°–?4›×@€Elìf=Ž^Äï —µv20120823_00234_stKsb329@ëlaeŒìã?5þ@€Em*¤='›ï —µv20120823_00236_stKsb329@ëlah±$%?9&À@€EmM\=pOï —µv20120905_00135_stKsb329@ëny«è|?=ãv@€E£G
=®Ü(ï —µv20120905_00137_stKsb329@ën|à‹q?JÔ@€E£†®=÷Fnï —µv20120905_00139_stKsb329@ën€4
#?Dgl@€E£Âš=Ç­@ï —µv20120905_00423_stKsb329@ënÑ~˜?yØ¿@€E›0==žìï —µv20120905_00425_stKsb329@ën՝á}?ƒËÈ@€E›()=§`ï —µv20120905_00427_stKsb329@ënزùè?'ž"@€EšÆ\=ƒ²"ï —µv20120917_00374_stKsb329@ëo'!ÁÆ´?)œŒ@€E¥m¤=˜¤|ï —µv20120917_00376_stKsb329@ëo'$å1ó?>õ4@€E¥É=§äï —µv20120917_00378_stKsb329@ëo'(	>B?;§+@€E¦K¤=zÔï —µv20121001_00182_stKsb329@ëqAÈÂS?&Ê@€E¬¿=ÁÊï —µv20121001_00184_stKsb329@ëqAÌÝÐ?4ýû@€E­lÍ=Ëæï —µv20121001_00186_stKsb329@ëqAÐØà?(Ný@€E¬ÃÃ=öæû@òKµ@c×
+¾–‡+E«…Eª‡Dð@bA‡"¡>rž-ï —µv20121013_00109_stKsb329@ërÀ Ä0F??/A@€E¢Á…=ªPãï —µv20121013_00111_stKsb329@ërÀ$Ç?EBY@€E£ÃÍ="`pï —µv20121013_00113_stKsb329@ërÀ'IŠã?RÞN@€E¤¤='Çï —µv20130705_00162_stKsb329@ë"ßò®þÜ?LòP@€EŽ÷=´J`?éU?¨õÃa¾'\EŒƒ\C!ÃDð'AxÇÀ={jUï —µv20130705_00164_stKsb329@ë"ßûÑ«?Zól@€EŽ¸=–£{>ªõ?p¤a¾ˆ´9E‹Y3Dê¨Dï÷dAz¬=p¾/ï —µv20130705_00166_stKsb329@ë"ßÿy²É?vç@€E´3=¼qï —µv20130715_00115_stKsb329@ë•·`d?@€E¦üH=ºît>"º?£×
b¾›"ÑE¥'C äZDïäAwÊM=(ï —µv20130715_00117_stKsb329@땺'ˆ-?Ã@€E¦íf=¶4?žíÊ?÷
=b¾'ë…E¤ÁÃDÞ¨Dð¸Aw¹='ñóï —µv20130715_00119_stKsb329@땽½
?m…@€E¦ëì=߶.ï —µv20130730_00249_stKsb329@ë—ä6«Ž?>…@€E³f= ÿ8=w9H?Þ¸Rb¾˜bE²þ{C!»#DðÇ×Au[ê=ÆAï —µv20130730_00251_stKsb329@ë—ç™!$?1å@€E¯Y\=¤ÜX?»«{?Æffa¾¨r°E¯=ìDºVDð
ÓAsü=?eï —µv20130730_00253_stKsb329@ë—ëi?D‡m@€E±µÃ=ìú @Y+²@
p¤/¾•E±BE›`DððAtô%=Ö;ï —µv20130730_00633_stKsb329@ë— ª?
b@€EŒ=Í=Æ$?°ü¨?Ÿc¾"záE‹ÁšC"ÊÁDð?AuÉÁ=4qjï —µv20130730_00635_stKsb329@ë—æ5?QË@€E‹ï¤=³«Y?sSŠ?ÈõÃ\¾ÒòE‹DÍD™HDð]?Au}z=HÒ(ï —µv20130730_00637_stKsb329@ë—B@A?ÿB@€EŽ›f=º	AÃÿ<@Qì2¾{çmEŽ=
E¯DðW¶Ax¼=±ˆ†ï —µv20130804_00350_stKsb329@뗡ˆÁª°?½@€E?
=£h%?SÖT?\)a¾™™šE°fC"+DðXjAtBÆ<÷œ
ï —µv20130804_00352_stKsb329@뗡Œ('p?Vü@€Eœü×=«N˜?8tH?ÈõÃC¾ A‰E·qDªDð3×Atª =0dèï —µv20130804_00354_stKsb329@뗡ˆ¹x?k@€EœËq=²Ôï —µv20130811_00332_stKsb329@똃Axæq?MÞ^@€E"'š=vâA<'´@	™ša¾¯²E•wqC"ô{DïþAt¡®>,¨Oï —µv20130811_00334_stKsb329@똃E4î?X	@€E" =W€Ð@í"?ç®c¾ž¸RE"ÊRD¢DðZ°AuôX>\Kï —µv20130811_00336_stKsb329@똃H­Þ ?t¢%@€E–SÍ=z×Èï —µv20130812_00155_stKsb329@똠«­ÃG>ø›	@€EŸ$ì=À$?Սí@b¾¢MÓE *fBÏ?}Dð3ÏAsŸˆ=iÅyï —µv20130812_00157_stKsb329@똠¯
´å?òB@€EŸ&\=£¿ø='?£×b¾•EŸë
D¬öDðCÏAt\³= ¢ï —µv20130812_00159_stKsb329@똠²tÒ?'ß@€EŸÍ=Û`òA×­·@'®/¾ŽVEŸDE³Dðj^AuBò= y›ï —µv20130813_00236_stKsb329@ë˜Á$+S?+Yó@€E—­ì>?¹ë¹?®{a¾ŒIºE™)C }²DñAs=?Gï —µv20130813_00238_stKsb329@ë˜Á'˜Õú?+3@€E—2q=âôø><e_?"záa¾§ïžE—ûìD«mDð
=Arغ<æüZï —µv20130813_00240_stKsb329@ë˜Á+w7D?5ô@€E—>ß­A6ni@l(ö1¾¥`BE˜+ìE"Dñ(!Av¹L=ÞQ€ï —µv20130827_00114_stKsb329@ëšÕÙ{\?ò@€E«mq=«dl>Éo?ºáHa¾ ÄœE¬ŸìC!è1DðsßAoކ=&õ3ï —µv20130827_00116_stKsb329@ëšÙRA@?œ#@€Eªá¸=à[¹?2Öæ?¢\b¾ž5?E¬Z¤D°ZDð&áAp.Ù=®Œï —µv20130827_00118_stKsb329@ëšÜÒhî?í@€E«B¤=½i"ï —µv20130827_00498_stKsb329@뚃^]M¹?7Á
@€E­ê
=šØ?
)F?ŒÌÍZ¾å`E®ÍC#ròDð7Aoü²=kpï —µv20130827_00500_stKsb329@뚃a‹°Î?&©r@€E­—q=¿"?=
?˜Qìc¾¯ E®dD­ìDðªApQ«=	Ikï —µv20130827_00502_stKsb329@뚃dÒw²?&Û@€E­bá=ÆïBÉ@ö{/¾ž¸RE­š¤EµmDð3ï —µv20130919_00162_stKsb329@ë`ž7Ž?Eˆë@€E…Ã
=çWÏ?rá?\(öc¾²-E†>áC#ÑDðÓA_­<ˆ¼ï —µv20130919_00164_stKsb329@ë`¡¶É€?'…@€E…Ú…>@æå>¾óx?B\c¾¦ffE…)D©¢DðWžA_M<ÃÒ¨ï —µv20130919_00166_stKsb329@ë`¥8Îÿ?lL×@€E†ì=ɦ@(x@³×
1¾²°!E…ò¤E½…DðFÁï —µv20130920_00258_stKsb329@띁cP,?CµÞ@€E},á=Êè:l2?LÌÍb¾ ÄœE}¢=C##×Dð×A^Ñt<x(ßï —µv20130920_00260_stKsb329@띁fb ?Dò0@€E}Í='F|=c©?hõÃd¾•E}P{DšDðaHA_c<"þï —µv20130920_00262_stKsb329@띁i}—°?OùÉ@€E}éì=uiaA‡ó@‰G®/¾˜bE}1qEºDðUA`Â=ï¡Çï —µv20130925_00258_stKsb329@ëž!»" á?=aÞ@€E¦:==¦w4?¤¥£?—
=c¾å`E¦ˆfC#%DðÓA[Åß<¯Ù•ï —µv20130925_00260_stKsb329@ëž!¾¾L?l@€E¥Ê= þT?aŽ7?xQìc¾š¬E¦\D¤JDðn-A[ãž<Žï —µv20130925_00262_stKsb329@ëž!Áó*?z‡@€E¥Œ3=²°´ï —µv20131002_00258_stKsb329@ëŸUÿ*î?3ò<@€EŸZì=¶Òx?Éx1?±ë…b¾¡ÊÁE¡¤C#óuDð,ÕAWúw<¬Ê¬ï —µv20131002_00260_stKsb329@ëŸY"eÛ?-N7@€EŸ\=­&>''?¨õÃd¾·ÎÙE¡ØRDºDð}²AX-Ø<°
ï —µv20131002_00262_stKsb329@ëŸ\E`\?)5¯@€EŸ‡q=³P<ï —µv20131003_00188_stKsb329@ëŸ!UZ_?:'@€EŽ«H=¿5è>/û3?'\b¾ŽÙEŽõ×C"û¦Dð!qAVí<ŽO­ï —µv20131003_00190_stKsb329@ëŸ!XoBX?:©æ@€EŽÆš=è&¿@5²4?¸Qìc¾Š=qE'¸D³
DðpsAW¦¹<¸L¤ï —µv20131003_00192_stKsb329@ëŸ![©ôÜ?97Í@€EŽí=ʏéï —µv20131005_00258_stKsb329@ëŸad)jˆ?'b@€E¯d3=±ë>*}?p£×c¾ª~úE°4C#âDð"AW5c=$*Êï —µv20131005_00260_stKsb329@ëŸag%=§?®0@€E°==€'ô?Y¼Z?¸Rd¾¬1E°û\D½DðtÕAVŒ—<»bRï —µv20131005_00262_stKsb329@ëŸajjÇÊ?œ–ð@€E°ˆ=§Éd@`Á%@_\)0¾wÎÙE°€fE¼åDð\BAW'•=÷˜…ï —µv20140318_00356_stKsb329@ë³éK‡³?'K~@€Ež¬®>;"E==ý?J=qa¾ƒ•Eœ.ÍC$E¢Dð˅AO
&<Œ\…ï —µv20140318_00358_stKsb329@ë³éNÂá?Œ~ù@€Ež¦¤=±ÎT>—¢Z?+…a¾£SøEœÈ¸DûDDð*úAO;½<¤°ï —µv20140320_00597_stKsb329@ë´+°iÀ?µŽ^@€E³5)>§Gçï —µv20140320_00599_stKsb329@ë´+"UŽ?'Ù@€E³8Í>ÁÈ­ï —µv20140320_00601_stKsb329@ë´+‡m':?Ÿ‰@€E²G
>#Îq@'˯?\-¾å`E°_…E°éDðŸ®AMCö=àÿï —µv20140528_00608_stKsb329@ë¼Ç˜döO?j`*@€E‡7Í=*Ô>2
5?œ(öa¾bNE†ª¤C"ŒÍDð¦˜AP@<¦XBï —µv20140528_00610_stKsb329@ë¼Ç›Ü$.?d•@€E…ô¤=âp?‹Þ?@c¾£SøE†Q×DµyDð$sAPå<S''ï —µv20140528_00612_stKsb329@ë¼ÇŸHÐS?wÆ	@€E…à)=±PÀ?Yx?ٙš0¾£SøE†ãìE²ÍDð̋AP
Ã<ë'nï —µv20140604_00644_stKsb329@뽤·}DÏ?V@€Eu©š=áà>yí\?ÌÌÍa¾ž5?Eu!ìC#)yDðnAP†e<reâï —µv20140604_00646_stKsb329@뽤ºâß´?Ðî@€Eu‹q=Ú<Œ?'2?\c¾'ñªEt×D¾òDð!XAPé<‹s¸ï —µv20140604_00648_stKsb329@뽤¾úk?µ'@€Ev:f=àA‰ï —µv20140605_00772_stKsb329@ë½Å}÷¬õ?*êq@€Exœ{=«š?à"è?E¸a¾˜bExÍC"ÏßDð\APnƒ<QÂÎï —µv20140605_00774_stKsb329@ë½Å+^S?&¶@€E}Z=Ç·m>Ñ»?¹™šb¾œ(öE}EqD·dDð-AP°¨<ªB?ï —µv20140605_00776_stKsb329@ë½Å"^žò?&rü@€Ewä="×ï —µv20140608_00709_stKsb329@ë¾%<ñÓB?)©P@€E–¤=®€>®`?ª=qa¾å`E"DC"'hDðYhAP9"<e£ ï —µv20140608_00711_stKsb329@ë¾%@,EX?+:l@€E•=›•¤=øìµ?¢\c¾ß;E"VöD»}Dð(RAPgQ<[4pï —µv20140608_00713_stKsb329@ë¾%Cu«S?,K@€E"'ì=ªƒï —µv20140616_00287_stKsb329@ë¿"O!ð?Š6ö@€E¼Ã¸=âiœ<\væ?B\b¾­'hEºÕHC#+ÇDð}hAQþ<™5Áï —µv20140616_00289_stKsb329@ë¿"R49?"—@€E½8…=‹Uü=‹yŠ?G®b¾«E¼†ÍDÌsDð!ÛAPÒÃ<N ï —µv20140616_00291_stKsb329@ë¿"U^#?Š£Ö@€E½ã>QyÇï —µv20140618_00877_stKsb329@ë¿fĘá8?…˜@€E­"¸=x`>¿JA?+…b¾ ÄœE­{C#_}Dð=qAPG#<ÀF™ï —µv20140618_00879_stKsb329@ë¿fÇç»?lÈÇ@€E­L…=iÉù>Y·§?G®c¾©xÕE­ÜfD "DðSLAP¬ÿ<ï —µv20140618_00881_stKsb329@ë¿fËP:Ö?y¾@€E¬Þì=jO ï —µv20140621_00698_stKsb329@ë¿ÅTà2?)š½@€Eù3>"=³¯·?Ýp¤`¾‹C–EÓÃC"dDðŽ¨APÛÊ<‡	ëï —µv20140621_00700_stKsb329@ë¿ÅX¯ÉÝ?'F÷@€EŽÍ>
Ÿ >d¶©?ØQìc¾«Ep¸D—–Dð3+AP³F<‡ÀRï —µv20140621_00702_stKsb329@ë¿Å\5
#? ƒ@€EŽ—ö>2»Äï —µv20140622_00884_stKsb329@ë¿æmŸ/±?6R¤@€E™¤=…¼>?à`¾\)E™ÍC"aHDðÛAP‰ä< ÁÜï —µv20140622_00886_stKsb329@ë¿æq"¬þ?BBs@€E™^ö=ÒwY>ÀÞ¡?(õÃc¾'ñªEš<¸D¥HDð8¤AP›<&½'ï —µv20140622_00888_stKsb329@ë¿ætž20?FJç@€Ešð¤=‰¤ï —µv20140628_00902_stKsb329@ëÀ¨¾á—Š?—¾@€E‹¬{=šÃÅ>¨´W?=p¤a¾ÂJE‹O®C#ΘDïñ/AP¦G<éPï —µv20140628_00904_stKsb329@ëÀ¨Âu:?Ÿ"§@€E‹Žf=«CŒ=ÃÛ¶?(öc¾³¶FE‹4=D™Dð{…APÀä<ÞòÜï —µv20140628_00906_stKsb329@ëÀ¨ÅZøŸ?ŽFb@€E‹\Ã=›ÐÜï —µv20140705_00155_stKsb329@ëÁ܆žj?R}j@€Eˆà¸=‡\?;KÍ?šáHa¾®{EíšC#0bDð†¨AP[ý<'Øøï —µv20140705_00157_stKsb329@ëÁåµQ?zÅ@€Eš€=÷› =Íí ?Që…b¾¨r°E—D´ZDïë#APx.<Fƒï —µv20140705_00159_stKsb329@ëÁéÝÏ?U†D@€E""==yÐ_ï —µv20140707_00124_stKsb329@ëÁÀrQV?vE@€E¬)>
4">Ø?Àa¾C•E§þfC#§®Dð' APJÀ<¡'ƒï —µv20140707_00126_stKsb329@ëÁÀ Ì¥?YN_@€E«xš=ÆG¸>Å#?@b¾†§ðE©¼áD¡ÃDð.-AP€/<5¾áï —µv20140707_00128_stKsb329@ëÁÀ$ن?uü´@€E¬…>?Vï —µv20140707_00604_stKsb329@ëÁÄÌ>Ý? G@€E¢§ì=À—.?]g?ï\)a¾ŽVE¤ù3C"VÉDðaAP\ú<´)œï —µv20140707_00606_stKsb329@ëÁÄ&q6?!zÕ@€E^=–w>U¡?¢\c¾'n˜E2D'Dð"oAP¥z<qk…ï —µv20140707_00608_stKsb329@ëÁÄ)jÄ?;‡n@€EœÎ=Åúèï —µv20140731_00013_stKsb329@ëÄ¿RýÓÖ?py@€E¾\=ÏC?
Ï?8Qìb¾¤Ý/E»S…C#¨´DðeüAPJ<ÌL}ï —µv20140731_00015_stKsb329@ëÄ¿VÁ"?˜@€EÂüÃ=Ç?&€+?5b¾«…EÀÚöD­PDð)ìAQZO=MÐèï —µv20140731_00017_stKsb329@ëÄ¿YR2?"º¶@€EÀ=^¨Hï —µv20140731_00061_stKsb329@ëÄ¿¶":?‰w;@€E¨lR>
]ò=ÐÇe?Tzáb¾¯²E¦\C#Ú Dð`ZAPۈ<²*Êï —µv20140731_00063_stKsb329@ëÄ¿ºÔ¯?2µ@€E§Îš='&
>'™?ÌÍb¾¯²E¦×DÂNDðAPÊ4<Éo€ï —µv20140731_00065_stKsb329@ëÄ¿½e›æ?^8:@€E¨#ì=fèÐ@G7"@©ë…/¾"t¼E¦qìE½Dð'ï —µv20140813_00196_stKsb329@ëÆ`þIç«?!*æ@€E¢~Í=¢ƒ@_V@a¾'ë…E£ÒáC!"¶DðÈîAOþó<¨†1ï —µv20140813_00198_stKsb329@ëÆaàŨ?ñ«@€E¡Gf=£Mc?Cé?å¸c¾'hsE¢¹D½yDð"°AOõº<¬òZï —µv20140813_00200_stKsb329@ëÆayÁã? ½?@€E ?…=­ ï —µv20140920_00303_stKsb329@ëË#FÃ?gf@€E£•á=ÞxA>þ½"?Š=qc¾ž¸RE£dRC$´{Dð:5AQ]<¢Ø–ï —µv20140920_00305_stKsb329@ëË#"ïŒ?Bן@€E£À{=Óbc<•‹Ô?ŒÌÍb¾bNE£Î¤DÔƒDð‰?AQFÃ<'ÒWï —µv20140920_00308_stKsb329@ëË#‹–€?%ß@€E¤	Ã=¤%ï —µv20140922_00301_stKsb329@ëËc,ÚN@?/è®@€E§Êq=ž4t>‰Å_?®{a¾¤ZE¨1HBӍÓDð4AQ<•<£#Qï —µv20140922_00303_stKsb329@ëËc1¤r'?EÄ@€E¨kH>«,<úåÀ?µÂ`¾¥`BE©€D†MªDð"AQpí<"Zýï —µv20140922_00305_stKsb329@ëËc6mÀ"?L3s@€E©H>ƒï —µv20150320_00451_stKsb329@ëáÍS¼ðâ?gò$@€E·*ö=ïA€?T?Që…b¾'ñªE¶íÃC#°DðzÁASV<ƒùï —µv20150320_00453_stKsb329@ëáÍVø.û?qÓ@€E·ÁH>LV>r?aG®a¾œ(öE¸ÒÍD¸ZDð7çAS/Ÿ<€qgï —µv20150320_00455_stKsb329@ëáÍZW¿°?pÜÌ@€E·ˆH>*‡]ï —µv20150509_00582_stKsb329@ëèxbâÎ?jP @€Eµò
=‰¯Ä>$ùé?fffb¾"t¼E³â¸C#)ºDð]'AS‹ª<–Eï —µv20150509_00584_stKsb329@ëè|øÜ?d¾+@€Eµ¤Í=ƒsü?¨æ?c×
a¾ž¸RE³4RDÖ^Dð&ÑATÑ<ƒöçï —µv20150509_00586_stKsb329@ë聮?Z©@€EµÍ='²Üï —µv20150702_00104_stKsb329@ëîÄov*?S=±@€E~ÏÃ=à¬~;»U?@b¾bNE~šC ÒoDð<AS7@<d"Eï —µv20150702_00106_stKsb329@ëîÄuð?nØÍ@€E€H…=ÐO8?ƬC?8Qìc¾¯²E€©šDš¨Dð%ÓAS±<t*Àï —µv20150702_00108_stKsb329@ëîÄz6Í?<¥@€E€!
=­íxB3.@'™š4¾/E€wÃE¢1Dð¸Zï —µv20150712_00277_stKsb329@ëðÖ£û?"iÓ@€E–"…=¦§¼>"bè?+…a¾¥ãTE"Í\C!q'Dða'AS§<²Cï —µv20150712_00279_stKsb329@ëðÙî˜ú?¡Uî@€E•¾…="Û,?[µ—>ë…b¾¨õÃE"¤D¡üDð!²ASõG<ÝÞñï —µv20150712_00281_stKsb329@ëðÝ\?©M.@€E•×=cSÙ@F °?k…0¾°£×E"2ÍEžöDð¥ºATd==K,Òï —µv20150712_00845_stKsb329@ëð«Ÿ`X?YËW@€EŒ^¤=ý÷=¦æ'?0£×b¾Á%EŒ¸C!×
Dïã¦AS¿—<cpï —µv20150712_00847_stKsb329@ëð®Á"?n²@€EŒl{>FéÍ:=Ó?Ž{a¾¯ E‹þfD¶Dð'AS¶3<€É ï —µv20150712_00849_stKsb329@ëð±ü¬¹?h"Ç@€EŒ‡×>"A®7±@qG®0¾½ó¶E‹j¤E©dDð+AU=nÈÕï —µv20150806_00418_stKsb329@ëó"o‰y?^MX@€E¹ =~^h>€‡]?Tzáa¾%E¹"fC!íPDð=ÓAS]J<y-µï —µv20150806_00420_stKsb329@ëó"s62í?Y4Ð@€E¸±ì=•A='D?&ffc¾š¬EºK
DÿDðJwASµe<ZÉOï —µv20150806_00422_stKsb329@ëó"v@#1?NâP@€E¸e¤=¥&0ï —µv20150811_00335_stKsb329@ëóÁë­ó™?†›ï@€ETˆ=>I.Þ>¯Ä?O\)a¾×
=EV»×C"NVDï0´AS'É<Ԓ:ï —µv20150811_00337_stKsb329@ëóÁúÏú?a;6@€ET»\=ã'W=¶ŠV?ƒ×
b¾Â\EVDöDô¤Dð#AS©›<œôï —µv20150811_00339_stKsb329@ëóÁýËw¸?}3G@€EU¾¸="õè@Ì;ÿ@n¸R0<t¼	EWYE·DïßAZd#=œýjï —µv20150813_00157_stKsb329@ëô9Ó:Ð?(iY@€EyÈ)>zú>›½?¼(öa¾©ûçEz"¤C ®˜DðSuASi<ŠDï —µv20150813_00159_stKsb329@ëô<¾ÒŽ?AŸì@€Eyî>mBï?Q…%?}p¤c¾‹Æ¨ExðÍDŽyDðAšAS<ß<8&"ï —µv20150813_00161_stKsb329@ëô?¹(€?I4@€EyWH>T+ï —µv20150817_00191_stKsb329@ëô€ü¢ó?D:õ@€E…ì="¦x>= ¨?^¸Ra¾–E…)qC!gðDðEìAS =<GM´ï —µv20150817_00193_stKsb329@ëô#õ\?,¼H@€Eƒõ¤=§˜@>K¨?Y™ša¾²-E"¾fDñüDð6¸AS%J<$ùŽï —µv20150817_00195_stKsb329@ëô& Öd?3)q@€Eƒ#=¸˜üï —µv20150915_00097_stKsb329@ëø ? N•?%eß@€EªÏÃ=™¾x?RŽB?c×
b¾'ë…E©ÛÃC!åãDïÚwAS–›<02ï —µv20150915_00099_stKsb329@ëø Bªo*?Ž@€Eª³Í=˜bè?o?¦ffb¾˜"uEªDŽÏDðºASÁ†<ƒkœï —µv20150915_00101_stKsb329@ëø IŸš?&ÂÃ@€Eª®=ş"ï —µv20160718_00469_stKsb329@ìƒ"§—^?>
b@€E‹©ì>¹¤?c?B\_¾§ïžEŒ2¤C!dœDð¢%ARt<[meï —µv20160718_00471_stKsb329@샘#}3??	@€EŠéÍ=¦Ö(>)K·?B\b¾'ë…EŠÇ…D²FDðYÛARo2<2ÏHï —µv20160718_00473_stKsb329@샛°Ë?D@€EŠ—{=üìBï —µv20160719_00349_stKsb329@ì¢9Ú¥?á@€EŽá×>ÊD?,*]?ü(öa¾‹C–EŽÁ®C!¥¢Dðx¤ARd/<¢'ï —µv20160719_00351_stKsb329@ì¢=U@N?!@€EŽ×3>%ae?±XÉ?Ç®c¾˜bENÍDªNDð>éAR"Œ<‰Iqï —µv20160719_00353_stKsb329@ì¢@¹Ä?R*@€EŽÔ®> '»ï —µv20160719_00357_stKsb329@ì¢|f­ß?ÃH@€EŒ®><>®,.?õ`¾«EÚÍC!úáDð˜1AR~l<ótï —µv20160719_00359_stKsb329@좀à?ñ=@€E‹Î¤>®^>s—@c×
c¾¤ZE0{D°JDðD9AR¦Í<å]êï —µv20160719_00361_stKsb329@좃G?}p@€E‹Ê{>kÂï —µv20170622_00248_stKsb329@ìHát¹:?l0ç@€EµZá=–‡ð>s(¨?.{a¾™™šE³Ý
C"¬‹DðÅ7AO¯!<"gRï —µv20170622_00250_stKsb329@ìHá	?ï¯?\ck@€Eµ-š=~Y?OÜÈ?Tzáb¾å`E³c3DŽ.ÁDð®AP9í<"-‰ï —µv20170629_00376_stKsb329@ìIÁy•³?!Á=@€E¢|ì=艻?šÏ!?Ž{`¾'ë…E¢G×C"`ƒDð–=AP…<m¦jï —µv20170629_00378_stKsb329@ìIÁ|Ðe‰?øO@€E¡ŸR=Á(ü?] ?«…c¾bNE êöDŽ&DðŽVAPX<d©rï —µv20170629_00380_stKsb329@ìIÁˆÁ…?%œ@€E¡œš=Òhõï —µv20180415_00512_stKsb329@ìn'•¤?¹¥Ì@€EÞ¥R> [Ç=è»á?™š`¾­'hEÝÚ{C"–ÉDð«+ANV­=ä{ï —µv20180415_00514_stKsb329@ìn•Ú,‡?ˆ§"@€EÞ­R=¦`">"&#?Y™šb¾¾ùÛEÞMqDŽ=ÓDð¦AN}‹<ÚÐï —µv20180524_00949_stKsb329@ìrç¥;8e?$Ï@€E°¼{>£¶?S¢å?ÚáHa¾›¥ãE²Y®C"ËDð©šAN<™Ë‹ï —µv20180524_00951_stKsb329@ìr稇"Ÿ?$%@€E±tf>h?žó?´záb¾OßE²'öDŽéDð"¦AN"Ô<–]2ï —µv20180524_01357_stKsb329@ìrêà³
?Ñ@€E²ž==©l8=¿_@¸Rb¾˜bE²£…C#DDðHANs¯<Ýc$ï —µv20180524_01359_stKsb329@ìrêä,"?~X@€E±è¤=¦sh?Y<&?¸Qìc¾›"ÑE²Ð)DŽB=Dð:ÉAN[%<'ð'ï —µv20180804_00529_stKsb329@ì{ãc$C?s5Þ@€EHf= T?Β?333a¾¡G®EœÇHC!H1Dð9XAMRx<–Ì
ï —µv20180804_00531_stKsb329@ì{ãfɓ?aQÀ@€Eh…=œ",>®-·?n{c¾¦éyEHDŽDðAÃAMs"<'Cï —µv20180804_00533_stKsb329@ì{ãiÃØÝ?gª@€E¤
=EB¿@ˆ3¾ŒIºEœÓ\E©¢Dðjï —µv20180809_00157_stKsb329@ì|A?öe?#V"@€E¥1¤=­Lô?µ)@a¾˜bE¦
\C!Œ‹DðmËAN[^<°âï —µv20180809_00159_stKsb329@ì|D'ì?a@€E¤›=ÁXõ?¬MJ@B\a¾¨r°E¦lÍDŽìDðrANC¥<ãžï —µv20180809_00161_stKsb329@ì|GŒñë?"'ô@€E¤±H=©é|ï —µv20180815_00397_stKsb329@ì}CH!Vè?'Ym@€E€=©¯á>µ‰!?£×
a¾ A‰E€^RC"zDï¸9AMŠÓ<'‹'ï —µv20180815_00399_stKsb329@ì}CKf?%Mf@€E®=©™Ì>Ë81?ç®a¾ ÄœE€"=DŽ*%DïÓLAM"@<™·Qï —µv20180816_00117_stKsb329@ì}`Î'
0?ï@€Eû…=Åp¬?	˜)?ç®a¾'ë…E'ýHC!1Dða7AMcc<¥g¡ï —µv20180816_00119_stKsb329@ì}`Ò°Ç3?
oè@€ESì=èd=:ÚÍ@;…b¾²-EƒCDŽìDðjAMÍë<Ô<ï —µv20180816_00121_stKsb329@ì}`Ö.Åæ?m@€Ehq=¼nôï —µv20180828_00193_stKsb329@ì~àäG½¯?&#a@€E"Á
=Ø1~>îä?â\a¾—
=E"Ð=C!—ÏDð3ðAMÚ<–
Pï —µv20180828_00195_stKsb329@ì~à燹?0y3@€E"ì…=ÔnŠ>éÝ?£×b¾'n˜E"šDŽjDð>oAMæ<:#Çï —µv20180828_00197_stKsb329@ì~àë
dÂ?%Öé@€E"ÀÃ=—±0CRúàA8(ö4¾–E"®EºwDð¤ï —µv20180901_00097_stKsb329@ì`	Ÿ?g@€EqŽ==ÁÁ­?ÍÞö?8Qìa¾²-Esø)C ÿ;Dð_#AMMí<s¹ï —µv20180901_00099_stKsb329@ì`IT]?iR–@€EqS×=·Ü>¨Ú&?G®b¾›"ÑEr
DþNDðeAMOÚ<"Üï —µv20180901_00101_stKsb329@ì`Cd"?j‡8@€Eq¹…='Xï —µv20190814_00565_stKsb329@ìªÅLj1!?•ž#@€E·½)=¤:L?7›?#×
a¾«…E¸ýšC —LDñVÑALÅW<û÷«ï —µv20190814_00567_stKsb329@ìªÅOC	??‰®/@€E¹[= ô>¶m¿?ÌÍd¾/EºäöDÉìDñMAMþ<çh•ï —µv20190814_00569_stKsb329@ìªÅRÏP
?e°T@€E¹6
=›T,A•-·APQì7¾ A‰Eº¬ÍE­–Dñ+


==> anc/pub_raw/L222_94_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:38
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="419">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:45">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  419 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:38' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             õÍÁ©Av20100520_00793_st  Ksb329@ë+rÑB?]sù@€E…[
>Pav20100520_00793_stA(›¦<#×
?º•¡Ê)äaÁA(›¦?ÐõÍÁ©Av20100520_00795_st  Ksb329@ë+tâz´?R'³@€E"þ\>iv20100520_00795_stA)²<#×
?¯F…é~úÁA)²?ÐõÍÁ©Av20100520_00801_st  Ksb329@ë+|²bé?]Æ6@€E…Gö>ŒÊ>]Í@jáHf¾ŽVE†=D›ôsDÿ™ºA(7X<n¯v20100520_00801_stA'×
<#×
?²XÒ+ÌJÁA'×
?ÐõÍÁ©Av20100520_00803_st  Ksb329@ë+[ð—?a²Š@€E…Q=>yŽr>+ð4@k…g¾…¡ËE"PáCŒÛçDÿ\)A(sè<–äv20100520_00803_stA'•<#×
?Á–«ô${|ÁA'•?ÐõÍÁ©Av20100805_00344_st  Ksb329@ëÂâ±ñ)?1BŠ@€E‹?á='Œ4v20100805_00344_stA(1<#×
?Á§LO€ÁA(1?ÐõÍÁ©Av20100805_00346_st  Ksb329@ëÂæ˱D??¶ª@€EŠ²f=zvOv20100805_00346_stA'®<#×
?º•¡Ê)äaÁA'®?ÐõÍÁ©Av20100805_00352_st  Ksb329@ëÂóõ2?GÊ8@€Ep¤=ƒ¹p>=@§®f¾§l‹E˜î=Dœ	qDÿxöv20100805_00352_stA'&é<#×
?·Tbó̊ÁA'&é?ÐõÍÁ©Av20100805_00354_st  Ksb329@ëÂ÷; À?\í×@€E
=Œ{">\¬q@®{g¾Ç+E ÍCŒñ‰Dÿ.v20100805_00354_stA'<#×
?·Tbó̊ÁA'?ÐõÍÁ©Av20100809_00468_st  Ksb329@ëDۛǜ?2@€Eo0=à™v20100809_00468_stA&r°<#×
?½s6Ý®'ÁA&r°?ÐõÍÁ©Av20100809_00470_st  Ksb329@ëDß¼=³?.¸%@€EnÓH=§…v20100809_00470_stA'²-<#×
?·Tbó̊ÁA'²-?ÐõÍÁ©Av20100809_00476_st  Ksb329@ëDëiÅì?@Cª@€Eo«®=¤¡0>0š@È£×g¾vÈ´EyÖáD›üÅDÿwv20100809_00476_stA(Ĝ<#×
?²XÒ+ÌJÁA(Ĝ?ÐõÍÁ©Av20100809_00478_st  Ksb329@ëDï6iI?9Î@€Eo')=°¦(?++@Îffg¾‡+E{ÀCŒ³TDÿE'v20100809_00478_stA'•<#×
?·Tbó̊ÁA'•?ÐõÍÁ©Av20110724_00454_st  Ksb329@ë:åxhý?f=@€E'R>…?x`@:=qg¾®{Eœ;ìC†¦%B"kALeÁ<èùG                  ÀÀøÀÀ€ALeÁ?(àõÍÁ©Av20110724_00456_st  Ksb329@ë:å|‰0?œ2@€Em)>	ß?æ¤6@w
=d¾œ¬E›ðöDšµÓB"ŽVAL[@<è>¢                  ÀÀøÀÀ€AL[@?Ô@õÍÁ©Av20110724_00462_st  Ksb329@ë:凣H?I_@€Eœò{=ã'w?—y@£×f¾m'hE¢DfD™õPDýÕALFÍ=œ
                  ÀÀøÀÀ€ALFÍ? ó@õÍÁ©Av20110724_00464_st  Ksb329@ë:劊Ð?-2O@€E0R>/pÊ@÷Y:@AG®e¾ƒoE¢ÕšC"w+DüÙìALõ<ê­I                  ÀÀøÀÀ€ALõ?U© õÍÁ©Av20110805_00707_st  Ksb329@ë<f†²Ì›?Q³¾@€E«Ã{=¢ò"<	Æ?\)h¾¡ÊÁE«Õ×C‡ZB–5ALé<Zžý                  ÀÀøÀÀ€ALé?‹Sß õÍÁ©Av20110805_00709_st  Ksb329@ë<fŠÂ{»?^{@€E«A=Ÿqì?æ9?LÌÍe¾¢MÓE«6ÍDšïB–}AM6¦<`ÏC                  ÀÀøÀÀ€AM6¦?Œè`õÍÁ©Av20110805_00715_st  Ksb329@ë<f"2§r?_œ)@€E¨|¸=™íø@Ì0?#×
e¾‹Æ¨E©²=Dš8ÍDý2-ALÛ]<Vë                  ÀÀøÀÀ€ALÛ]?ŠÃ`õÍÁ©Av20110805_00717_st  Ksb329@ë<f—f^.?bF?@€E©== 
|?g©à?‡®c¾—PEªC…½PDýALÞÂ<d•3                  ÀÀøÀÀ€ALÞÂ?Œ'¦`õÍÁ©Av20110813_00417_st  Ksb329@ë=e…©7F?G@€E—çá=ô4™?ëÓ¤?ٙšh¾–E•C‡lB"üjAMú!<˜M©                  ÀÀøÀÀ€AMú!?"	µ õÍÁ©Av20110813_00419_st  Ksb329@ë=eˆËeÄ?!¦@€E˜Í>h¾>^@?ìÌÍd¾"t¼E"îDšãB•ó3AMZ<³/                  ÀÀøÀÀ€AMZ?'eàõÍÁ©Av20110813_00425_st  Ksb329@ë=e'Q "?%(‹@€E—wö=üƒR=j¥@)™še¾n—EŸÒ{Dš0Dý@AN6ç<ÆÐå                  ÀÀøÀÀ€AN6ç?˜Ú õÍÁ©Av20110813_00427_st  Ksb329@ë=e•Oï?.Yá@€E—=—³Ð? f?¹™še¾ŠÀƒE¡{C…«ÇDüùAMη<^:                  ÀÀøÀÀ€AMη?‹À§@õÍÁ©Av20110901_00384_st  Ksb329@ë?Á>Ö¥?@2@€EÀ-3=³õt?:Àæ@@5¾ÚŸ¾E¾ZRC•´œB0JÁAM3–<ðf
                  ÀÀøÀÀ€AM3–?žÁ õÍÁ©Av20110901_00386_st  Ksb329@ë?ÁB:ý?V~ü@€EÀ'ö=Ü5Î?$úÆ?¯\)2¾ž¸RE¿ð=Dž‡B4ÖAN"¬<¥nà                  ÀÀøÀÀ€AN"¬?"­Ø`õÍÁ©Av20110901_00392_st  Ksb329@ë?ÁL~î?µ/@€EÀR=ÆIà?
Ì@#33f¾°£×EDÔ¤DùwANWy<àÊ                  ÀÀøÀÀ€ANWy?œA€õÍÁ©Av20110901_00394_st  Ksb329@ë?ÁO療?7aÿ@€EÀ3=™F>g?¸Qìe¾½p¤E¶)C"5`Dù.AN±©<n                  ÀÀøÀÀ€AN±©?ÀÒõÍÁ©Av20110911_00294_st  Ksb329@ëAEۑŒ??æX@€E¬a{=‹æô>@)W@õÃ4¾ª~úE¬=šC•àB4]/AM³Ã<ºv'                  ÀÀøÀÀ€AM³Ã?—NÄàõÍÁ©Av20110911_00296_st  Ksb329@ëAIÂ0½?7@€E«»f=±Ò?ÒH@(Qì3¾•E«NöDž¤åB9Û#AMâk=/                  ÀÀøÀÀ€AMâk? EòõÍÁ©Av20110911_00302_st  Ksb329@ëAU³ ×?4]w@€E¬‹š=§|,>¥bF@£×X¾¬1E®÷qDžÙDù˜RAN<¦c›                  ÀÀøÀÀ€AN?"Ìs`õÍÁ©Av20110911_00304_st  Ksb329@ëAYX{Â?-A@€E­N3=šM$?>?ª=qd¾å`E®S®C"¯DùY7AMÊh<\F                  ÀÀøÀÀ€AMÊh?‹ˆÑ õÍÁ©Av20110926_00389_st  Ksb329@ëB⋎HÙ?c±A@€EÖ)='ŽÐ?Œçe?µÂ5¾¡ÊÁEÔÑ\C•ÛÇB2­AJ©à<‹F‡                  ÀÀøÀÀ€AJ©à?'hÐàõÍÁ©Av20110926_00391_st  Ksb329@ëBâŽÍÿ?€ ú@€EÖ=º3"?á?Æff3¾å`EÔtDžœÝB4-AJɗ<î`V                  ÀÀøÀÀ€AJɗ?Ì
ÀõÍÁ©Av20110926_00397_st  Ksb329@ëBâ˜vïK?†'j@€EÖ¢=þƒ†>;mn?.{f¾¨õÃE׫qDÙšDùžVAKm<¼!L                  ÀÀøÀÀ€AKm?—")€õÍÁ©Av20110926_00399_st  Ksb329@ëB⛯ù­?™°@€EÖ«ì=Ûx;¹ÞÇ?O\)d¾²°!E×l¤C"XRDùR=AKP=ww                  ÀÀøÀÀ€AKP? ®îàõÍÁ©Av20120225_00606_st  Ksb329@ëUëY(.? "Q@€E¯¨H=ØEv20120225_00606_stA1ƨ<#×
?¾<ë­—×ÁA1ƨ?ÐõÍÁ©Av20120225_00608_st  Ksb329@ëUë\X?+¯Ô@€E¯Œ…=͔Êv20120225_00608_stA0"u<#×
?º•¡Ê)äaÁA0"u?ÐõÍÁ©Av20120225_00614_st  Ksb329@ëUëeZW?+ø@€E¯=Äx…@jù@¶{f¾«…EµœáDšj=Dýðv20120225_00614_stA/Oß<#×
?½s6Ý®'¿€A/Oß?àõÍÁ©Av20120225_00616_st  Ksb329@ëUëhpQw?8è@€E°¤>>â=…K@Ÿ\)c¾£×
E´;…C‡2ÑDü¼ƒA/@/<½ªv20120225_00616_stA.í'<#×
?¤–˜n‡µ$¿€A/@/?—µ@ÀõÍÁ©Av20120312_00351_st  Ksb329@ëWé¬U¹E?&¢@€E¬8¸=¾ÙPv20120312_00351_stA.ff<#×
?¹B]«	ÁA.ff?ÐõÍÁ©Av20120312_00353_st  Ksb329@ëWé¯Q¬›?'{@€E¬ÉR=ª®|v20120312_00353_stA0å`<#×
?Á–«ô${|ÁA0å`?ÐõÍÁ©Av20120312_00359_st  Ksb329@ëWé¸weg?1F@€E­"×=¾lv20120312_00359_stA0n˜<#×
?·Tbó̊ÁA0n˜?ÐõÍÁ©Av20120312_00361_st  Ksb329@ëW黋§?:¦@€E¬ðf=ÑrŠv20120312_00361_stA/¡Ë<#×
?¾<ë­—×ÁA/¡Ë?ÐõÍÁ©Av20120318_00549_st  Ksb329@ëX©&Ç?/ža@€E¤O=¥!Ôv20120318_00549_stA/C–<#×
?Ã]GÄT"ÁA/C–?ÐõÍÁ©Av20120318_00551_st  Ksb329@ëX©"<k?BJ@€E¤Í>¸…v20120318_00551_stA.MÓ<#×
?¸Ê´k0ÁA.MÓ?ÐõÍÁ©Av20120318_00557_st  Ksb329@ëX©Ç(s?3!Ø@€E¤/q=öç8?+•"@º\f¾¥ãTE©gHDš~Dý!yv20120318_00557_stA-©ü<#×
?²XÒ+ÌJÁA-©ü?ÐõÍÁ©Av20120318_00559_st  Ksb329@ëX©è:g?$/Î@€E¤%)=´ót?{*Q@æ{d¾˜bE¨©×C†ÔZDüäJv20120318_00559_stA.ƒ<#×
?½s6Ý®'ÁA.ƒ?ÐõÍÁ©Av20120319_00321_st  Ksb329@ëXÈ躔?<D@€E§É=>h™v20120319_00321_stA/•<#×
?ljŒTD&ÁA/•?ÐõÍÁ©Av20120319_00323_st  Ksb329@ëXÈë΅4?)!{@€E§43=Áìv20120319_00323_stA/p¤<#×
?º•¡Ê)äaÁA/p¤?ÐõÍÁ©Av20120319_00329_st  Ksb329@ëXÈõ>?)äO@€E¥…f=Ø ˆv20120319_00329_stA-7L<#×
?º•¡Ê)äaÁA-7L?ÐõÍÁ©Av20120319_00331_st  Ksb329@ëXÈø0-D?)@€E¥
=¨jÐ>‰qI@âáHe¾©xÕE¯ÑqC†Þ¸DüÜjv20120319_00331_stA.E¢<#×
?º•¡Ê)äaÁA.E¢?ÐõÍÁ©Av20120331_00578_st  Ksb329@ëZJþʋT?•@€E­š> v20120331_00578_stA0Iº<#×
?È﵋HÆÁA0Iº?ÐõÍÁ©Av20120331_00580_st  Ksb329@ëZKzôh?×@€E¬j
>ŒŒv20120331_00580_stA0"<#×
?º•¡Ê)äaÁA0"?ÐõÍÁ©Av20120401_00089_st  Ksb329@ëZgÙ? 'ì@€E´ö=³THv20120401_00089_stA5KÇ<#×
?·Tbó̊ÁA5KÇ?ÐõÍÁ©Av20120401_00091_st  Ksb329@ëZgÆðyû?'º@€E´Í=ìÂ6v20120401_00091_stA/"Ñ<#×
?²XÒ+ÌJÁA/"Ñ?ÐõÍÁ©Av20120401_00097_st  Ksb329@ëZgш"?–@€E³Ö{=Æ$v20120401_00097_stA.‹D<#×
?·Tbó̊ÁA.‹D?ÐõÍÁ©Av20120401_00099_st  Ksb329@ëZgÔâ I?ù@€E³Ý×=æßÓv20120401_00099_stA.ùÛ<#×
?·Tbó̊ÁA.ùÛ?ÐõÍÁ©Av20120606_00510_st  Ksb329@ëb¦³å÷?<À@€EŠ§R=Æ@üv20120606_00510_stA-33<#×
?Ã]GÄT"ÁA-33?ÐõÍÁ©Av20120606_00512_st  Ksb329@ëb¦·$ïÏ?6€n@€EŠš=ˆEv20120606_00512_stA/ÎÙ<#×
?²XÒ+ÌJÁA/ÎÙ?ÐõÍÁ©Av20120606_00518_st  Ksb329@ëb¦ÃA¾f?1«@€EŒPH=Ã{Ì>úkæ@ë33c¾ÖE ]ÃDöwDù™Pv20120606_00518_stA-/<#×
?·Tbó̊ÁA-/?ÐõÍÁ©Av20120606_00520_st  Ksb329@ëb¦Ç¦»?. @€EŒÉR="ͤ>G(@:áHd¾œ¬E'½…C"‹çDùTöA.G-<4¢¼v20120606_00520_stA-'h<#×
?·Tbó̊ÁA-'h?ÐõÍÁ©Av20120610_00714_st  Ksb329@ëc)$xJ?-é@€E‡W=ŸLäv20120610_00714_stA/ûç<#×
?º•¡Ê)äaÁA/ûç?ÐõÍÁ©Av20120610_00716_st  Ksb329@ëc)'èך?%V@€E‡=ÔUòDH.AÖáH3¾"ýôEŠÃHDžµHB:§ðv20120610_00716_stA0V<#×
?²XÒ+ÌJÁA0V?ÐõÍÁ©Av20120610_00722_st  Ksb329@ëc)3c¯¨?¸I@€E‡ÏÃ=¸Bø?øÏAl(öe¾›"ÑE"d)DéªDù°{v20120610_00722_stA/¸<#×
?·Tbó̊ÁA/¸?ÐõÍÁ©Av20120610_00724_st  Ksb329@ëc)75 s?H@€E‡Çš=á½i>ʖAõÃd¾ŽÙEŽˆ¸C"QËDùmv20120610_00724_stA/<#×
?¾<ë­—׿€A/?àõÍÁ©Av20120615_00718_st  Ksb329@ëcÇP«?8ª~@€E'Ë3=Öòv20120615_00718_stA0‡+<#×
?Åjϊ'ÁA0‡+?ÐõÍÁ©Av20120615_00720_st  Ksb329@ëcÇTùo?6Nô@€E'1)=ÿ5ãv20120615_00720_stA.°!<#×
?·Tbó̊ÁA.°!?ÐõÍÁ©Av20120615_00726_st  Ksb329@ëcÇ`ñ²_?(]v@€E"?==þc<(Œ#@¾{e¾xÔþE"‹ìDÚDùpv20120615_00726_stA.J<#×
?·Tbó̊ÁA.J?ÐõÍÁ©Av20120615_00728_st  Ksb329@ëcÇdà9'? ú'@€E"5Ã=é,(>%7C@æffd¾‰7E–;\C"C–Dù=yv20120615_00728_stA.´9<#×
?¾<ë­—×ÁA.´9?ÐõÍÁ©Av20120617_00452_st  Ksb329@ëdeG?S:ø@€EuIq= –Ìv20120617_00452_stA/™š<#×
?¾<ë­—×ÁA/™š?ÐõÍÁ©Av20120617_00454_st  Ksb329@ëdÖZ•?Up§@€Et {=µt0v20120617_00454_stA,›¦<#×
?Á§LO€ÁA,›¦?ÐõÍÁ©Av20120617_00460_st  Ksb329@ëd%ÎæØ?O'±@€Ey&f=Èr0>>ú-@%¸b¾²°!E'9\DžTDùb¨A-Ð/<†k	v20120617_00460_stA-¥ã<#×
?¾<ë­—׿€A-Ð/?Ía õÍÁ©Av20120617_00462_st  Ksb329@ëd)hn©?Iìv@€Ex•\=ôƱ=ñ~)@Vffd¾ª~úE€Æ{C"ûdDùœA.™™<]òšv20120617_00462_stA-¾w<#×
?·Tbó̊¿€A.™™?‹¾S@õÍÁ©Av20120620_00699_st  Ksb329@ëdf·œ(?‹"û@€Ek"ì=‡8@Aâƒ?Ôzá3¾¬1Eo^C•äB3¿}A/5.<'¥<v20120620_00699_stA.~ú<#×
?º•¡Ê)äaÁA.~ú?ÐõÍÁ©Av20120620_00701_st  Ksb329@ëdf»—›=?¶UØ@€Ek3=‡ép@!ËK?´zá3¾Ä›¦Ee‰DžnÉB5e`A.Z=4K®v20120620_00701_stA+<#×
?¾<ë­—׿€A.Z?¦‰uÀõÍÁ©Av20120620_00707_st  Ksb329@ëdfǨˑ?¸¹ç@€El{=«™Ð?¼/?u[¾¾vÉEÐDžéDù˜ÕA.#Â=
 ·v20120620_00707_stA-®<#×
?¾<ë­—׿€A.#Â?¡DàõÍÁ©Av20120620_00709_st  Ksb329@ëdfË ÒÉ?¼p¼@€E€[f=‡(?¹?G®d¾´¼jE€PRC"ÁËDù+uA.ؑ=ATÍv20120620_00709_stA-o<#×
?·Tbó̊¿€A.ؑ?¨*™ õÍÁ©Av20120703_00892_st  Ksb329@ëf!Ë+ã?Ål@€E{'…=ºGv20120703_00892_stA0õÃ<#×
?Ã]GÄT"ÁA0õÃ?ÐõÍÁ©Av20120703_00894_st  Ksb329@ëf%q~?l–@€E{¨ö=Ì¢Þv20120703_00894_stA1¥ã<#×
?º•¡Ê)äaÁA1¥ã?ÐõÍÁ©Av20120703_00900_st  Ksb329@ëf5+¶<?{@€E|ÿ=G|="»x@·\)e¾²-EŠæ¤DêòDùÅPv20120703_00900_stA/•<#×
?·Tbó̊ÁA/•?ÐõÍÁ©Av20120703_00902_st  Ksb329@ëf8ßï?ÿå@€E~ï3= á<>Ds§@"záe¾›¥ãE†C"<îDùˆRA0?;<†õv20120703_00902_stA.áH<#×
?¾<ë­—×ÁA.áH?ÐõÍÁ©Av20120705_00951_st  Ksb329@ëfFo"Î?>¹_@€ES÷…=큆v20120705_00951_stA1%<#×
?¾<ë­—×ÁA1%?ÐõÍÁ©Av20120705_00953_st  Ksb329@ëfFÃ0?BÅg@€EPˆ=>é&v20120705_00953_stA1P<#×
?¾<ë­—×ÁA1P?ÐõÍÁ©Av20120705_00959_st  Ksb329@ëfF!¨–ã?;©M@€ET¨)=ÂVP>ùVÝ@Ž{]¾®—EhišDžPDùʨA/Å?<Mvv20120705_00959_stA.áH<#×
?¾<ë­—׿€A/Å??é®ÀõÍÁ©Av20120705_00961_st  Ksb329@ëfF$ödK?WsX@€EXïì=Ù±?¹@{d¾¬‹DEbÚ¸C";DùA/×<v3¾v20120705_00961_stA/<#×
?·Tbó̊¿€A/×?ŽÆwÀõÍÁ©Av20120713_00757_st  Ksb329@ëgFPHm?7Ø@€E'xq=z·v20120713_00757_stA2 Å<#×
?Åjϊ'ÁA2 Å?ÐõÍÁ©Av20120713_00759_st  Ksb329@ëgF"ä¤?Y!@€E'¸=>!ERv20120713_00759_stA1º^<#×
?¾<ë­—×ÁA1º^?ÐõÍÁ©Av20120713_00765_st  Ksb329@ëgF'[®Ò? ÉÇ@€E'Œf=¤…P>~Ð-@£…g¾²-E‰ÂRDÚòDùºv20120713_00765_stA0zá<#×
?¾<ë­—×ÁA0zá?ÐõÍÁ©Av20120713_00767_st  Ksb329@ëgF<;…?hù8@€E€‡\=`?4(½?å¸d¾›"ÑE'/ÃC"0ƒDùbéA0?3<"²v20120713_00767_stA/‰7<#×
?¾<ë­—׿€A0?3?6@õÍÁ©Av20120714_00335_st  Ksb329@ëgak¬["?ƒê@€E'pö=‡){@ô1?ºáH4¾˜bE')C–dZB*9XA1Q'<Œ_©v20120714_00335_stA0j<#×
?Ã]GÄT"ÁA0j?ÐõÍÁ©Av20120714_00337_st  Ksb329@ëganÓ¸#?|1ñ@€Egq=q$Ñ?fÙ ?ÌÌÍ3¾"t¼EJDž¬RB/
PA1!1<Ÿòv20120714_00337_stA0^5<#×
?²XÒ+ÌJÁA0^5?ÐõÍÁ©Av20120714_00343_st  Ksb329@ëgax•£?w}@€EÎá=†d>®E?Ü(öf¾©xÕE"7\DèDùF-A0Pô<¡h3v20120714_00343_stA/©ü<#×
?º•¡Ê)äa¿€A0Pô?"-`õÍÁ©Av20120714_00345_st  Ksb329@ëga{¿i?j¡d@€EA×=Ò%Ó=ŸÝŒ?¬ÌÍd¾«…E"xÍC" ÅDùdA0[Ž<0xûv20120714_00345_stA/Û#<#×
?¾<ë­—׿€A0[Ž?†`õÍÁ©Av20120715_00124_st  Ksb329@ëg€¢'5û?zf@€E‰çö='Tv20120715_00124_stA/ó¶<#×
?Åjϊ'ÁA/ó¶?ÐõÍÁ©Av20120715_00126_st  Ksb329@ëg€¥±ð¨?€ÿ¢@€EˆÚ\=²@v20120715_00126_stA0´9<#×
?À 'ÛCêÁA0´9?ÐõÍÁ©Av20120715_00132_st  Ksb329@ëg€¯ì?rÆ@€E‡í¤=ž¦"<ý>?¢\f¾¡G®EˆüDØÕDùJòA0`³<›÷bv20120715_00132_stA/™š<#×
?²XÒ+ÌJ¿€A0`³?"~ì@õÍÁ©Av20120715_00134_st  Ksb329@ëg€²Zà÷?fËÂ@€E‡êö= ÓÐ>‡™À?Ê=qd¾–E‰PáC"ð¤DøøÝA0²‹<‡1v20120715_00134_stA/²-<#×
?·Tbó̊¿€A0²‹?à† õÍÁ©Av20120716_00109_st  Ksb329@ëgŸj¡™˜?[S@€E—¦q=Â`‰v20120716_00109_stA2MÓ<#×
?Àýjž·óÁA2MÓ?ÐõÍÁ©Av20120716_00111_st  Ksb329@ëgŸm¶Ò:?QĂ@€E—Á¤=Àqv20120716_00111_stA2›¦<#×
?š›üêv:PÁA2›¦?ÐõÍÁ©Av20120716_00117_st  Ksb329@ëgŸvõ9þ?}R@€E˜3f=ˆEÐ>"ñ?Ê=qe¾œ¬E˜¼RDô1Dù9qA0lW<™œ'v20120716_00117_stA/'h<#×
?º•¡Ê)äa¿€A0lW?"3'@õÍÁ©Av20120716_00119_st  Ksb329@ëgŸz¯§?|^æ@€E˜´=²ä?$"|?ôzád¾¦ffEšÃ×C"ºDøþfA0g‹<›Axv20120716_00119_stA/ß;<#×
?½s6Ý®'¿€A0g‹?"h/õÍÁ©Av20120717_00933_st  Ksb329@ëgÅýP<?2¥O@€E—–>1¸ðv20120717_00933_stA3C–<#×
?¾<ë­—×ÁA3C–?ÐõÍÁ©Av20120717_00935_st  Ksb329@ëgÆ°"m?gÁ@€E—ý¸>Jºdv20120717_00935_stA0Ĝ<#×
?½s6Ý®'ÁA0Ĝ?ÐõÍÁ©Av20120717_00941_st  Ksb329@ëgÆ
Â÷6?J_à@€E˜¨¤>u`4>Òæc@Ñë…g¾uE—ÍDÖ°Dù™7v20120717_00941_stA01<#×
?·Tbó̊¿€A01?àõÍÁ©Av20120717_00943_st  Ksb329@ëgƵ©?/ûã@€E˜¤
>
}I>""Ø@"33d¾–EšQšC"DDù[3A0ÜU<ƒêÄv20120717_00943_stA/Û#<#×
?¾<ë­—׿€A0ÜU?}X€õÍÁ©Av20120718_00714_st  Ksb329@ëgåN†÷?O¢@€EªË3=Äv20120718_00714_stA2Àƒ<#×
?¾<ë­—×ÁA2Àƒ?ÐõÍÁ©Av20120718_00716_st  Ksb329@ëgåŠüs?B`|@€Eª»\=™'óv20120718_00716_stA/`B<#×
?·Tbó̊ÁA/`B?ÐõÍÁ©Av20120718_00722_st  Ksb329@ëgå":?B@€Eªë{=¹°>«W¥@ƒ×
g¾œ¬E¯×Dß¾Dù"ÝA1PÝ<…^v20120718_00722_stA0Z<#×
?¾<ë­—×ÁA0Z?ÐõÍÁ©Av20120718_00724_st  Ksb329@ëgå!Û²n?R»l@€E«=³Ñ€>¾a@Ud¾¨r°E­ÛqC"ãuDùGLA0~ÿ<'ëv20120718_00724_stA01'<#×
?¾<ë­—׿€A0~ÿ?AÝ`õÍÁ©Av20120719_00517_st  Ksb329@ëh«†?{H@€E±™Ã=€¾4v20120719_00517_stA1G®<#×
?¾<ë­—×ÁA1G®?ÐõÍÁ©Av20120719_00519_st  Ksb329@ëhîÜí?'ßï@€E²Í\=ä<H>_š`@
=1¾§l‹E´_ìDž|RB0ë…A1aø<Ë"Ÿv20120719_00519_stA/çm<#×
?·Tbó̊ÁA/çm?ÐõÍÁ©Av20120719_00525_st  Ksb329@ëh‡ø\?‹$@€E´‡f=¡ñ=ñ©»?"záf¾£×
EµR)DÄÍDùj-A0ðâ<ËTsv20120719_00525_stA/ß;<#×
?·Tbó̊¿€A0ðâ?™jŽ`õÍÁ©Av20120719_00527_st  Ksb329@ëhº\Þ?«‰°@€E´Yá=£E<×·¬?Që…d¾´9XEµ{C"ºDù<¼A0ʂ=Ò´v20120719_00527_stA0"<#×
?¾<ë­—׿€A0ʂ?¡V€õÍÁ©Av20120721_00205_st  Ksb329@ëhCÅU?1>@€E¥]\=a¨v20120721_00205_stA1\)<#×
?Á–«ô${|ÁA1\)?ÐõÍÁ©Av20120721_00207_st  Ksb329@ëhCÏÜ¡¬?%†8@€E¢üq=®Èhv20120721_00207_stA2"u<#×
?¾<ë­—×ÁA2"u?ÐõÍÁ©Av20120721_00213_st  Ksb329@ëhCÚ,×O?Un@€E¥%ö=ªà=ñˆÊ@33g¾¦éyE¨0D²DùqA1G<šÛv20120721_00213_stA/ÊÁ<#×
?·Tbó̊¿€A1G?"@û`õÍÁ©Av20120721_00215_st  Ksb329@ëhCÝ­u?F}9@€E¤^=«nø?5?У×c¾µ?}Eª-šC"-DùIPA1fï<9ßÝv20120721_00215_stA0vÉ<#×
?¾<ë­—׿€A1fï?‡;û õÍÁ©Av20120721_00661_st  Ksb329@ëhGaéYu?$¾ø@€E¢ç3=š©Av20120721_00661_stA3¡Ë<#×
?¾<ë­—×ÁA3¡Ë?ÐõÍÁ©Av20120721_00663_st  Ksb329@ëhGe:Òd?2ñ¶@€E¢š=Ëó,v20120721_00663_stA49X<#×
?¾<ë­—×ÁA49X?ÐõÍÁ©Av20120721_00669_st  Ksb329@ëhGnâ{¶?B6T@€E í{=¾[4=J'Þ@,ÌÍg¾›¥ãE£‹ÃDÇ¾Dù±'A1HC<S³]v20120721_00669_stA0Qì<#×
?¾<ë­—׿€A1HC?Švk õÍÁ©Av20120721_00671_st  Ksb329@ëhGr&hu?;pÖ@€E "=£D>åš@!ë…e¾¦ffE£ŒRC"ÙDùeãA1]<Mœ†v20120721_00671_stA09X<#×
?²‹Æs«Þ‰¿€A1]?‰³ÀõÍÁ©Av20120725_00184_st  Ksb329@ëhÁ­wqü?bG@€E™3=­ìlv20120725_00184_stA2—<#×
?ljŒTD&ÁA2—?ÐõÍÁ©Av20120725_00186_st  Ksb329@ëhÁ°Öò–?f.×@€Eº=¿>N­@_\)3¾—PE'±šDžƒøB.!ËA3
ü<ÈÀv20120725_00186_stA2\<#×
?¾<ë­—×ÁA2\?ÐõÍÁ©Av20120725_00192_st  Ksb329@ëhÁ»PR?uÔ{@€E"=«ˆ=Ûsï@ë…e¾¶È´E˜vDÛDùEìA1	R<£k<v20120725_00192_stA1‡<#×
?·Tbó̊¿€A1	R?"mg€õÍÁ©Av20120725_00194_st  Ksb329@ëhÁ¾zÚ<?jN@€E"é
=¨Ít?(ÑL?—
=d¾³¶FE˜`öC"4¼Døü)A1†B<yH£v20120725_00194_stA0ýô<#×
?·Tbó̊¿€A1†B?)`õÍÁ©Av20120726_00664_st  Ksb329@ëhå?n¥z?dë@€EvÅ×=]Ý0v20120726_00664_stA0È´<#×
?Á§LO€ÁA0È´?ÐõÍÁ©Av20120726_00666_st  Ksb329@ëhåC6f?™™¬@€Ew
H=¦œÀ?½CŽ?˜Qì2¾¨õÃEv®áDž{ßB8qªA1ý¹<¾¸ v20120726_00666_stA1o<#×
?Á–«ô${|¿€A1ý¹?—×õÍÁ©Av20120726_00672_st  Ksb329@ëhåM¦Ìˆ?t)
@€Eyö¤=ŒSð>—	?p¤f¾¤ZE|ýD¼Dù…'A1}
<¸Á–v20120726_00672_stA0r°<#×
?²XÒ+ÌJ¿€A1}
?—2ÀõÍÁ©Av20120726_00674_st  Ksb329@ëhåPò{³?~³:@€Ezîf=t½?²s¶?·
=e¾¯ E¦=C"&éDù]`A1Qã<p;¶v20120726_00674_stA1
=<#×
?·Tbó̊¿€A1Qã?ŽvÀõÍÁ©Av20120731_00471_st  Ksb329@ëi'¡H3?Jo¯@€Ek&ö=´ v20120731_00471_stA0Iº<#×
?ljŒTD&ÁA0Iº?ÐõÍÁ©Av20120731_00473_st  Ksb329@ëi'¤pB?cÔo@€Ek=Œh°@b|@p¤3¾›"ÑEieqDžˆB1qªA3:y<ŽõŽv20120731_00473_stA2Àƒ<#×
?§Z°™ÝJÁA2Àƒ?ÐõÍÁ©Av20120731_00479_st  Ksb329@ëi'®wA€?PÝF@€EjSÃ=¨±>Ð@!G®f¾œ¬EmeHDÈbDùQ'A2Š@<r]¥v20120731_00479_stA1Oß<#×
?²XÒ+ÌJ¿€A2Š@?ŽK´ õÍÁ©Av20120731_00481_st  Ksb329@ëi'±â»¢?Kli@€EkÕÃ=ºMü=Ó«‡?ê=qe¾ŒIºEm.C"þ˜Dù}A2Z•<U.îv20120731_00481_stA1p¤<#×
?·Tbó̊¿€A2Z•?Š¥ÝÀõÍÁ©Av20120801_00322_st  Ksb329@ëi¢	§H¯?Š@€E^*{=µ^¬v20120801_00322_stA3º^<#×
?ÍS݉Þ\ÁA3º^?ÐõÍÁ©Av20120801_00324_st  Ksb329@ëi¢÷¯Ï?ÙM@€E]@¤=²oHv20120801_00324_stA4õÃ<#×
?Á–«ô${|ÁA4õÃ?ÐõÍÁ©Av20120801_00330_st  Ksb329@ëi¢"Oo?Y€@€E\:=›4=*@Íp¤f¾š¬EemDÐsDùašv20120801_00330_stA.Ĝ<#×
?À 'ÛCêÁA.Ĝ?ÐõÍÁ©Av20120801_00332_st  Ksb329@ëi¢%¤Êz?!%…@€E[Ý×=¸µ¨>ßF¿@º=q:¾ÒòEa@RC"!‰Dù'ßv20120801_00332_stA21<#×
?¾<ë­—×ÁA21?ÐõÍÁ©Av20120804_00265_st  Ksb329@ëjâë·ô?Q@•@€E"î®>(Â2v20120804_00265_stA1ÎÙ<#×
?¸Ê´k0ÁA1ÎÙ?ÐõÍÁ©Av20120804_00267_st  Ksb329@ëjæFÚ?XÁs@€E…ª=»Î0v20120804_00267_stA2õÃ<#×
?²XÒ+ÌJÁA2õÃ?ÐõÍÁ©Av20120804_00273_st  Ksb329@ëjðxŽ?Y{ž@€E…1=…Ìà>‹s5@<ÌÍe¾‹Æ¨E‡3D¾òDù%yA2º<††'v20120804_00273_stA1™š<#×
?·Tbó̊¿€A2º?ÐÒ õÍÁ©Av20120804_00275_st  Ksb329@ëjóËê$?P¼e@€E"ÕR=¯'`?¶û@ÌÍd¾¯²EŠföC"ôþDøì¤A2W	<bv20120804_00275_stA2<#×
?·Tbó̊¿€A2W	?Œ@ƒ€õÍÁ©Av20120811_00162_st  Ksb329@ëjá]"°Y?…á
@€E"~q=—3_?€ 7@334¾ËC–E—;C•ÉyB-"A3B"<º}v20120811_00162_stA2n˜<#×
?·Tbó̊ÁA2n˜?ÐõÍÁ©Av20120811_00164_st  Ksb329@ëjá`}
?|³ý@€E"o=–v¸@aÀ¼?þ¸R3¾«E–¹…DžƒB1%A3,õ<™Ãüv20120811_00164_stA2"u<#×
?Á§LO€ÁA2"u?ÐõÍÁ©Av20120811_00170_st  Ksb329@ëjáj¹,?r'Ä@€E"¦×=úe†?Bé?p£×e¾"ýôE"öDÆ¨DùMHA3~<9€v20120811_00170_stA2Iº<#×
?¾<ë­—׿€A3~?‡0 õÍÁ©Av20120811_00172_st  Ksb329@ëján+F«?vTg@€E"N=肠<}?ü(öd¾˜bE•'RC"PƒDù(sA3v^<‡³Ýv20120811_00172_stA2—<#×
?¾<ë­—׿€A3v^?ö{ õÍÁ©Av20120814_00589_st  Ksb329@ëkCÅhšH?)Q"@€E‰aÃ=©B˜v20120814_00589_stA2Ÿ¾<#×
?²‹Æs«Þ‰ÁA2Ÿ¾?ÐõÍÁ©Av20120814_00591_st  Ksb329@ëkCȭ΅?/
 @€EŠ'Ã=ÂvPv20120814_00591_stA5®<#×
?·Tbó̊ÁA5®?ÐõÍÁ©Av20120814_00597_st  Ksb329@ëkCÒMµk?+2_@€EŠBR=²ô>E© @Œ(öe¾cSøE‡w×DÀ)Dù}A3ï¬<¸Ù>v20120814_00597_stA2¼j<#×
?º•¡Ê)äa¿€A3ï¬?—'ÀõÍÁ©Av20120814_00599_st  Ksb329@ëkCՆiç?-@€EŠüš=À§L>«Ã…@)™še¾€ƒE‰õ®C"éDùK¶A3ó£<K»>v20120814_00599_stA2Ðå<#×
?¾<ë­—׿€A3ó£?‰wgÀõÍÁ©Av20120816_00253_st  Ksb329@ëk<ù»B?.Ø@€ERÛ=lL@=&	?«…4¾¯²EU%ìC•ÇÏB.bNA3ÒL<ÒfXv20120816_00253_stA2È´<#×
?Á–«ô${|¿€A3ÒL?šLËõÍÁ©Av20120816_00255_st  Ksb329@ëk@ØR<?ˆ­@€ET3=®ˆL@u:Ñ?ÈõÃ3¾Ã•EZÞ¸Dž‹×B1p¤A3¯©<Äàv20120816_00255_stA3ûç<#×
?Ã]GÄT"¿€A3¯©?"¸œõÍÁ©Av20120816_00261_st  Ksb329@ëkJŒñk?è¨@€ERxö=Ô)<Ÿª?=p¤e¾¶E¢EWœ{D¶éDùV%A3<—rŸv20120816_00261_stA2ÌÍ<#×
?·Tbó̊¿€A3?'îSàõÍÁ©Av20120816_00263_st  Ksb329@ëkMՖ?•ï"@€ER`ö=žÚ$>?Àé?†ffd¾ÃoEZ͚C"ÙüDù6úA3·ß<ÜãŠv20120816_00263_stA3&é<#×
?¾<ë­—׿€A3·ß?›œq@õÍÁ©Av20120822_00097_st  Ksb329@ëlC®d·?u†@€Ez'…=×Üß?»/¥@{4¾¬1E{Ç3C•¾B0ýôA4"%<©—Ëv20120822_00097_stA4{<#×
?¾<ë­—×ÁA4{?ÐõÍÁ©Av20120822_00099_st  Ksb329@ëlC±Ž¸•?Zh @€Ez×=yx—=MJM@|(ö2¾µ?}E€\Dž|‹B4‹DA4<Êçÿv20120822_00099_stA4ff<#×
?Á–«ô${|ÁA4ff?ÐõÍÁ©Av20120822_00105_st  Ksb329@ëlCºáî?T
µ@€E{ãÃ=›ê=ÉÒè?ë…f¾bNE}*¸D¾˜Dù…ºA46'<bÑv20120822_00105_stA3l‹<#×
?¯F…é~ú¿€A46'?Œ@º õÍÁ©Av20120822_00107_st  Ksb329@ëlC½ûép?_}@€E{‡H=d@>"Þ?'\e¾"záE~¥šC"ã–DùN-A4«ç<=)/v20120822_00107_stA3¾w<#×
?¾<ë­—׿€A4«ç?‡¥%àõÍÁ©Av20120823_00232_st  Ksb329@ëlabx°–?4›×@€Elìf=Ž^Äv20120823_00232_stA4ùÛ<#×
?Ã]GÄT"ÁA4ùÛ?ÐõÍÁ©Av20120823_00234_st  Ksb329@ëlaeŒìã?5þ@€Em*¤='›v20120823_00234_stA6ñª<#×
?²XÒ+ÌJÁA6ñª?ÐõÍÁ©Av20120823_00240_st  Ksb329@ëlanö¨h?V¬@€EnÓÃ=nŸ@<u²?ü(öe¾/EsŒ{D¾-Dùh‹A4Ûú<@èÐv20120823_00240_stA3ïž<#×
?·Tbó̊¿€A4Ûú?ˆõÍÁ©Av20120823_00242_st  Ksb329@ëlar˜-?/4½@€Emq\='ø>úÃþ@(öe¾° ÅExk
C"îDù&FA4ð<$8Jv20120823_00242_stA4 Å<#×
?·Tbó̊¿€A4ð?"‡	@õÍÁ©Av20120905_00135_st  Ksb329@ëny«è|?=ãv@€E£G
=®Ü(? Â@»×
4¾®—E¦ÍšC•‰yB.ž¸v20120905_00135_stA7X<#×
?Á§LO€ÁA7X?ÐõÍÁ©Av20120905_00137_st  Ksb329@ën|à‹q?JÔ@€E£†®=÷Fn@ÄÇ@g®3¾ž5?E¥úDžuìB1ffA7D©<˱ÿv20120905_00137_stA6n˜<#×
?¾<ë­—×ÁA6n˜?ÐõÍÁ©Av20120905_00143_st  Ksb329@ën†"»?=ÓÀ@€E£'3=—OD?O›³?°£×f¾¨r°E¥¬¸DÂÑDùY'A6,S<dCSv20120905_00143_stA5®<#×
?²XÒ+ÌJ¿€A6,S?Œˆj`õÍÁ©Av20120905_00145_st  Ksb329@ën‰ÁðP?;V¹@€E£Rö=÷µ(?%PØ?ýp¤d¾° ÅE¥ÿ\C"ÛdDù!ªA5ö&<(j†v20120905_00145_stA5<#×
?¾<ë­—׿€A5ö&?…
PÀõÍÁ©Av20120905_00423_st  Ksb329@ënÑ~˜?yØ¿@€E›0==žì<«ôÀ?p¤4¾/EšÇHC•>˜B1k…A6oE<Ÿ<wv20120905_00423_stA5<#×
?º•¡Ê)äa¿€A6oE?"çŽàõÍÁ©Av20120905_00425_st  Ksb329@ën՝á}?ƒËÈ@€E›()=§`?å
?n{3¾§l‹Eši®DžzB48RA6;Ë<•]âv20120905_00425_stA5çm<#×
?²XÒ+ÌJ¿€A6;Ë?'«¼@õÍÁ©Av20120905_00431_st  Ksb329@ënÞçìä?1h@€Ešk=='ÄL?™Ò?G®e¾®{E›²¸D¼{DùuªA6bÀ<Ñ;kv20120905_00431_stA5×
<#×
?²XÒ+ÌJ¿€A6bÀ?š'm`õÍÁ©Av20120905_00433_st  Ksb329@ënâdL?¦_@€E™ùš="Ðdv20120905_00433_stA5xÕ<#×
?Åjϊ'¿€A5xÕ?àõÍÁ©Av20120917_00374_st  Ksb329@ëo'!ÁÆ´?)œŒ@€E¥m¤=˜¤|@·@Ÿ
=4¾º^5E§7ÃC•ÌB4ɺA7dª<æ~v20120917_00374_stA9 <#×
?˳2؇ÁA9 ?ÐõÍÁ©Av20120917_00376_st  Ksb329@ëo'$å1ó?>õ4@€E¥É=§ä?\u@*áH3¾›"ÑE¦]×Dž˜ÕB8¸RA8ûp<‹½ív20120917_00376_stA8áH<#×
?Äx9qÁA8áH?ÐõÍÁ©Av20120917_00382_st  Ksb329@ëo'.Ÿûˆ?IÞñ@€E§ö='=`=ƒÌB?å¸f¾ˆ1'E¦üöDÌÝDù{A7Ƴ<\d‡v20120917_00382_stA6¬<#×
?§Z°™ÝJ¿€A7Ƴ?‹ŒàõÍÁ©Av20120917_00384_st  Ksb329@ëo'2X·ý?Q±(@€E§õR=ƒ•l>Oh?â\e¾—
=E©)C"
=Dù:A7É9<X	=v20120917_00384_stA6Ù<#×
?·Tbó̊¿€A7É9?‹' õÍÁ©Av20121001_00182_st  Ksb329@ëqAÈÂS?&Ê@€E¬¿=ÁÊAýš@'=q4¾«…E®È)C•ªáB4A9Ž«<Ò¦\v20121001_00182_stA6J<#×
?Åjϊ'ÁA6J?ÐõÍÁ©Av20121001_00184_st  Ksb329@ëqAÌÝÐ?4ýû@€E­lÍ=Ëæ?ò¤®@–¸R3¾ÃoE­îDžuËB5˜"A<VD<ëpÜv20121001_00184_stA;|î<#×
?¾<ë­—×ÁA;|î?ÐõÍÁ©Av20121001_00190_st  Ksb329@ëqAØІk?>©–@€E­3
=©
<?ˆ ¬@0e¾ˆ´9EªÑ×DÖ^Dù˜1A98Æ<"ðv20121001_00190_stA8\<#×
?¾<ë­—׿€A98Æ?'ƒ~õÍÁ©Av20121001_00192_st  Ksb329@ëqAÜϤC?@ao@€E­pÍ=›Ëø>'œ†?úáHc¾¢ÐåE­ý
C"BDùT‹A9±X<snòv20121001_00192_stA8§ð<#×
?¾<ë­—׿€A9±X?ŽmÞ@õÍÁ©Av20121013_00109_st  Ksb329@ërÀ Ä0F??/A@€E¢Á…=ªPã?)ÿ@aG®4¾¦éyE£áHC•¬)B5PA<Ãa<²z×v20121013_00109_stA;<#×
?ÇB¬Ÿ²5ÁA;?ÐõÍÁ©Av20121013_00111_st  Ksb329@ërÀ$Ç?EBY@€E£ÃÍ="`p?¦‡1@$zá3¾¦ffE¡!…Dž|ZB6ÔþA;z<œŠ‡v20121013_00111_stA:È´<#×
?²‹Æs«Þ‰ÁA:È´?ÐõÍÁ©Av20121013_00117_st  Ksb329@ërÀ-¸Ô??L@€E¤Cš=¥T?|ñþ@	™šf¾ ÄœE¥€DÆÑDù†A;Ž<qív20121013_00117_stA:E¢<#×
?·Tbó̊¿€A;Ž?Ž } õÍÁ©Av20121013_00119_st  Ksb329@ërÀ1^6Â?\°¶@€E¤aì=—–À?±<?8Qìc¾š¬E¤[®C"ùyDù@1A;5K<7';v20121013_00119_stA:~ú<#×
?¾<ë­—׿€A;5K?†ðG`õÍÁ©Av20130705_00162_st  Ksb329@ë"ßò®þÜ?LòP@€EŽ÷=´J`@!Áv?¯\)5¾ A‰EC\C–¡ìB&ð¤AO¼Ð<žB/v20130705_00162_stAO‰7<D›¦?Àýjž·ó¿€AO¼Ð?"ÈEàõÍÁ©Av20130705_00164_st  Ksb329@ë"ßûÑ«?Zól@€EŽ¸=–£{?c¨P?ã×
2¾ž5?EŒÖDž¬)B'ˆ1APK<¼ßËv20130705_00164_stAOÊÁ<D›¦?·Tbó̊¿€APK?—›ù`õÍÁ©Av20130705_00170_st  Ksb329@ë"à3¢?|ˆŽ@€EŒ–á=®'Œ?t¤4?5f¾ A‰EŒ-Dï…Dù+®AOì¦<Õv20130705_00170_stAOl‹<Týô?²XÒ+ÌJ¿€AOì¦?š£ÃÀõÍÁ©Av20130705_00172_st  Ksb329@ë"à	q³¢?mp@€EŒa=>Ýô>·T…?'\d¾—
=EŒ-C"ÇðDøð"AOäÑ<¤'*v20130705_00172_stAO…<e`B?²XÒ+ÌJ¿€AOäÑ?"'E@õÍÁ©Av20130715_00115_st  Ksb329@ë•·`d?@€E¦üH=ºît?›
ó@hõÃ5¾šŸ¾E¤ffC–ÅãB$\AMH+=
‹ v20130715_00115_stALMÓ<#×
?Á§LO€¿€AMH+?¡±dõÍÁ©Av20130715_00117_st  Ksb329@땺'ˆ-?Ã@€E¦íf=¶4?]3Ž@˜õÃ2¾Å¸E¥Dž¶úB(¬ALâi=¿çv20130715_00117_stAL—<#×
?¾<ë­—׿€ALâi?¢×üàõÍÁ©Av20130715_00123_st  Ksb329@ë•ÄaÎý?¦^@€E¦‰3=ÞË	=B»Ô@9™šf¾¤Ý/E©õšDáÛDù}AMcÆ='v20130715_00123_stALV<#×
?¾<ë­—׿€AMcÆ? BõÍÁ©Av20130715_00125_st  Ksb329@ë•ǍÞ%?õ)@€E¦«{=ÿµ¨>Ž'ª@\)c¾—PE¨Ð{C"›ÇDøçAMcë<µ}Yv20130715_00125_stAL°!<#×
?º•¡Ê)äa¿€AMcë?–¯« õÍÁ©Av20130730_00249_st  Ksb329@ë—ä6«Ž?>…@€E³f= ÿ8?4:J?ë…5¾°£×E³°¸C–÷ðB>49AI¶=%ºÌv20130730_00249_stAJV<Týô?¾<ë­—׿€AI¶?¤·Y€õÍÁ©Av20130730_00251_st  Ksb329@ë—ç™!$?1å@€E¯Y\=¤ÜX?¸/'?×
=1¾¡G®E®ìöDžr^B&m'AG&<£Œõv20130730_00251_stAE7L<#×
?Á–«ô${|¿€AG&?"qž õÍÁ©Av20130730_00257_st  Ksb329@ë—ò)}¨?OÃÐ@€E²ºö=Â¼>ƒué?'\e¾—PE³ã×D¯ðDøû#AG,o<¸Þ€v20130730_00257_stAFÐå<49X?²XÒ+ÌJ¿€AG,o?—ÐõÍÁ©Av20130730_00259_st  Ksb329@ë—õš@³?[G@€E³Z)>Æ>­v?k…c¾'hsE´ÏìC"×DøÛ3AFðá<éÏ|v20130730_00259_stAEãT<D›¦?¾<ë­—׿€AFðá?9ï€õÍÁ©Av20130730_00633_st  Ksb329@ë— ª?
b@€EŒ=Í=Æ$?Ðí7@…p¤6¾ŽVEŠ¸)C—š=B*õÃAGÚ=$Óv20130730_00633_stAGX<#×
?Á–«ô${|ÁAGX?ÐõÍÁ©Av20130730_00635_st  Ksb329@ë—æ5?QË@€E‹ï¤=³«Y>c…º@®{2¾"t¼E‰œ¸Džk…B2üîv20130730_00635_stAF<#×
?Á–«ô${|¿€AF?àõÍÁ©Av20130730_00641_st  Ksb329@ë—$t«?Õ¶@€EŒª¤=½Èä<îS@Qìf¾{çmE­3DÇDù|AG·Ž<Àv20130730_00641_stAG<#×
?²XÒ+ÌJ¿€AG·Ž?˜À@õÍÁ©Av20130730_00643_st  Ksb329@ë—,´ƒÖ?ÈØ@€E‹2®=÷"i>2Ûr@;…e¾‰º^E‹ý\C"ê=DùBAG'R< FTv20130730_00643_stAF¬<#×
?·Tbó̊¿€AG'R?"ʀõÍÁ©Av20130804_00350_st  Ksb329@뗡ˆÁª°?½@€E?
=£h%>¾~ã@ƒ…4¾´¼jEŸ6RC—[B3ÑìAEýÑ="ÿv20130804_00350_stAExÕ<#×
?Ã]GÄT"¿€AEýÑ?¢Ä_àõÍÁ©Av20130804_00352_st  Ksb329@뗡Œ('p?Vü@€Eœü×=«N˜?ò]@>¸R3¾£SøEžµšDžn5B.ƒAFq<²<ev20130804_00352_stAE;d<#×
?Äx9q¿€AFq?–GŒ õÍÁ©Av20130804_00358_st  Ksb329@뗡–zÔ?E!@€EœË\=®.T>'R#@f¾"ýôEžß×DÕDù. AE¯æ<j4iv20130804_00358_stAE&é<#×
?·Tbó̊¿€AE¯æ?F õÍÁ©Av20130804_00360_st  Ksb329@뗡™ðl?U@€Eœb\=¦a×<ØÀÇ@Qìd¾œ(öEžòöC"DùÁAE´Ù<sZ}v20130804_00360_stAE`B<#×
?§Z°™ÝJ¿€AE´Ù?ŽkO õÍÁ©Av20130811_00332_st  Ksb329@똃Axæq?MÞ^@€E"'š=vâA@)Þ/?˜Qì6¾ž¸RE"ÇC—äB)%AEµò=BY®v20130811_00332_stAG;d<¼j?¾<ë­—׿€AEµò?¨K5ÀõÍÁ©Av20130811_00334_st  Ksb329@똃E4î?X	@€E" =W€Ð?#R?
=2¾·KÇE"šDžtƒB6î˜ABgƒ=0Õ¤v20130811_00334_stAB1'<ƒo?²XÒ+ÌJ¿€ABgƒ?¦´€õÍÁ©Av20130811_00340_st  Ksb329@똃Ošòà?Kï¾@€E—œ=›KX?$Ÿ¡?G®g¾ž¸RE—ÚÍDß+Dù{ÇAB­Û=.f8v20130811_00340_stAASø<Ôýô?¾<ë­—׿€AB­Û?¥ÌÇõÍÁ©Av20130811_00342_st  Ksb329@똃Sßr?Xè×@€E–š=_)H?Κ³?E¸d¾§ïžE–XC"$DùGÏABÇá=
WJv20130811_00342_stA@°!<"t¼?¾<ë­—׿€ABÇá?¡Jé@õÍÁ©Av20130812_00155_st  Ksb329@똠«­ÃG>ø›	@€EŸ$ì=À$v20130812_00155_stACKÇ<#×
?Á§LO€ÁACKÇ?ÐõÍÁ©Av20130812_00157_st  Ksb329@똠¯
´å?òB@€EŸ&\=£¿ø=†À@û×
3¾§l‹EŸ…DžƒdB1«v20130812_00157_stABÙ<#×
?¾<ë­—×ÁABÙ?ÐõÍÁ©Av20130812_00163_st  Ksb329@똠¹£'?'´@€Ežm=¯Õ ?ɐ@7®f¾›¥ãE¡ö¤DåšDùKÏABÅ,<rÚyv20130812_00163_stAAãT<#×
?·Tbó̊¿€ABÅ,?Ž[O õÍÁ©Av20130812_00165_st  Ksb329@똠½Y|É? áŒ@€Ežé)=ÉÑü>‹Œw@2\d¾¡ÊÁE¢¶fC"E`DùÍAB±y<†¦ªv20130812_00165_stAAûç<#×
?·Tbó̊¿€AB±y?ÔÕ@õÍÁ©Av20130813_00236_st  Ksb329@ë˜Á$+S?+Yó@€E—­ì>?|v»@¿
=5¾˜"uE˜­\C–BCïžv20130813_00236_stABÙ<#×
?Á–«ô${|ÁABÙ?ÐõÍÁ©Av20130813_00238_st  Ksb329@ë˜Á'˜Õú?+3@€E—2q=âôø=îV@dzá4¾"ýôE—{šDžYXB#=qAB½<ϟCv20130813_00238_stAB(ö<#×
?²XÒ+ÌJÁAB(ö?ÐõÍÁ©Av20130813_00244_st  Ksb329@ë˜Á2›-m?1Ռ@€E—c==øÒK>GŒ@9™še¾¯ E›()D¤ÍDøà¬AA÷ < 
üv20130813_00244_stAAë…<#×
?·Tbó̊¿€AA÷ ?"¿€õÍÁ©Av20130813_00246_st  Ksb329@ë˜Á6d0?9т@€E˜@> Cb?9@'ë…c¾«E›ùC"'ËDøÎVAB
ñ<ÁSPv20130813_00246_stAAƨ<#×
?²XÒ+ÌJ¿€AB
ñ?˜*jõÍÁ©Av20130827_00114_st  Ksb329@ëšÕÙ{\?ò@€E«mq=«dl?t.½@ª=q5¾­'hE­÷
C—\B4éyv20130827_00114_stA?•<#×
?Ã]GÄT"ÁA?•?ÐõÍÁ©Av20130827_00116_st  Ksb329@ëšÙRA@?œ#@€Eªá¸=à[¹v20130827_00116_stA?<#×
?²XÒ+ÌJÁA??ÐõÍÁ©Av20130827_00122_st  Ksb329@ëšãÜ»?!½Ü@€EªòH=ÔüÆ>;…£@›×
f¾Á‰7E´WDÌÕDù&úA>7<÷x¹v20130827_00122_stA=;d<#×
?²XÒ+ÌJ¿€A>7?žï õÍÁ©Av20130827_00124_st  Ksb329@ëšçQ˜y?!}@€Eª×®=þÖ~?{¹Û@@£×d¾·ÎÙE°šC"éDøõA=Ð]<¯×Gv20130827_00124_stA=Oß<#×
?·Tbó̊¿€A=Ð]?•úèàõÍÁ©Av20130827_00498_st  Ksb329@뚃^]M¹?7Á
@€E­ê
=šØA¢C@Ú=q4¾¥`BE¯îRC—ìJB(ËÇv20130827_00498_stA=|î<#×
?¸Ê´k0ÁA=|î?ÐõÍÁ©Av20130827_00500_st  Ksb329@뚃a‹°Î?&©r@€E­—q=¿"ATµõAS\)3¾©ûçE¯)qDžB8Iºv20130827_00500_stA?33<#×
?¯F…é~úÁA?33?ÐõÍÁ©Av20130827_00506_st  Ksb329@뚃kíç?1£y@€E­R=Æ*Ö>ýP'@"ÌÍe¾bNE­)DÙqDù'wA=Éò<ØËv20130827_00506_stA<Ĝ<#×
?·Tbó̊¿€A=Éò?˜s`õÍÁ©Av20130827_00508_st  Ksb329@뚃nÕæ|?7¦@€E¬Ï¸=ã±0>,òØ@=qd¾'hsE¬á3C"ÃDùYüA=Þ-<l"8v20130827_00508_stA<õÃ<#×
?²XÒ+ÌJ¿€A=Þ-?'‡õÍÁ©Av20130919_00162_st  Ksb329@ë`ž7Ž?Eˆë@€E…Ã
=çWÏ?Iw@u¸5¾¶È´Eˆ¸C—åB+ƨA:Tp<±š"v20130919_00162_stA9
=<#×
?º•¡Ê)äaÁA9
=?ÐõÍÁ©Av20130919_00164_st  Ksb329@ë`¡¶É€?'…@€E…Ú…>@æå?ŒW@K…4¾®{E''\DžƒÏB3"A8I-=ÚÞv20130919_00164_stA7X<#×
?²XÒ+ÌJA8I-?£[ÀõÍÁ©Av20130919_00170_st  Ksb329@ë`«Û`8?T*@€E†…š=è_ÿ>¹'?ôzáf¾Ä"E‰"DÖáDùqyA8lþ<w{v20130919_00170_stA8E¢<#×
?²XÒ+ÌJ¿€A8lþ?Žó¯`õÍÁ©Av20130919_00172_st  Ksb329@ë`¯®m?Tiû@€E†|="_?R˜F?˅d¾¿|îEˆøöC" ¤DùOßA8"<a՗v20130919_00172_stA8b<#×
?·Tbó̊¿€A8"?Œ:²àõÍÁ©Av20130920_00258_st  Ksb329@띁cP,?CµÞ@€E},á=Êè?£þÛ@@4¾£×
E'…\C—þVB+ÔþA9}<§04v20130920_00258_stA8Ðå<#×
?ljŒTD&ÁA8Ðå?ÐõÍÁ©Av20130920_00260_st  Ksb329@띁fb ?Dò0@€E}Í='F|>èÃ8@ˆõÃ2¾¦ffE$öDžrÉB4¬A9)ª<蒰v20130920_00260_stA9%<#×
?¾<ë­—×ÁA9%?ÐõÍÁ©Av20130920_00266_st  Ksb329@띁oñå‹?Q¾c@€E~åq=†8€>Êé?½p¤f¾¬‹DE€ïDåDùt1A8¹|<p–wv20130920_00266_stA85?<#×
?·Tbó̊¿€A8¹|?ŽÎàõÍÁ©Av20130920_00268_st  Ksb329@띁ssÙ?cÿj@€E=sÝ?û÷Ò?Ñë…d¾OßE{­HC"¶DùMA8û`<|¶àv20130920_00268_stA7¶F<#×
?·Tbó̊¿€A8û`?–ÜõÍÁ©Av20130925_00258_st  Ksb329@ëž!»" á?=aÞ@€E¦:==¦w4v20130925_00258_stA9C–<#×
?Äx9qÁA9C–?ÐõÍÁ©Av20130925_00260_st  Ksb329@ëž!¾¾L?l@€E¥Ê= þTv20130925_00260_stA5C–<#×
?¯F…é~úÁA5C–?ÐõÍÁ©Av20130925_00266_st  Ksb329@ëž!ÈVk?)l_@€E¥"H=©5l>#à@W®f¾‹Æ¨E§ áDàöDùçA8k?< …v20130925_00266_stA7o<#×
?·Tbó̊¿€A8k??" õÍÁ©Av20130925_00268_st  Ksb329@ëž!˴ԉ?+Y½@€E¥×…=Þ¬=nã°@
áHc¾²-E§9HC"(1DùV=A7È÷<ƒÜv20130925_00268_stA7C–<#×
?·Tbó̊¿€A7È÷?b{€õÍÁ©Av20131002_00258_st  Ksb329@ëŸUÿ*î?3ò<@€EŸZì=¶Òx@º{@=p¤3¾Ÿ¾wE¡"=C˜G®B,8RA8g<"Pùv20131002_00258_stA8ùÛ<#×
?½s6Ý®'ÁA8ùÛ?ÐõÍÁ©Av20131002_00260_st  Ksb329@ëŸY"eÛ?-N7@€EŸ\=­&v20131002_00260_stA7²-<#×
?ǜ­ü
sÁA7²-?ÐõÍÁ©Av20131002_00266_st  Ksb329@ëŸbÄ*'?*Òs@€E l…="¬>J #@!G®d¾›"ÑE Þ{Då7Dù‡ðA71V<'.v20131002_00266_stA6V<#×
?²‹Æs«Þ‰¿€A71V?'EÃõÍÁ©Av20131002_00268_st  Ksb329@ëŸeجª?6ò¿@€E¡"ì=–ÇŒ?àÎH@pc¾° ÅE¤›
C"òDù^úA6ìM<»Ð©v20131002_00268_stA6Ðå<#×
?Ã]GÄT"¿€A6ìM?—z õÍÁ©Av20131003_00188_st  Ksb329@ëŸ!UZ_?:'@€EŽ«H=¿5è=‰CQ@›334¾²-EŽ\C—¬‹B+²-A8‡Ó<âé™v20131003_00188_stA8~ú<#×
?Åjϊ'ÁA8~ú?ÐõÍÁ©Av20131003_00190_st  Ksb329@ëŸ!XoBX?:©æ@€EŽÆš=è&¿@ÝÎX@ÌÍ4¾¨õÃE/DžpÍB3Å¢A7<'Qìv20131003_00190_stA81<#×
?Ám2eSµDÁA81?ÐõÍÁ©Av20131003_00196_st  Ksb329@ëŸ!aÉCU?.;Í@€EJ==ɧ>ó·I@záf¾–‡+E'Ø{DÒ^DùuºA7•N<`M›v20131003_00196_stA6´9<#×
?š›üêv:P¿€A7•N?Œ	³`õÍÁ©Av20131003_00198_st  Ksb329@ëŸ!dݵR?>Ô@€EÏÃ=Þ6¾@Fau?·
=c¾–‡+E–C"˜DùODA7Ib<…'v20131003_00198_stA6ƒ<#×
?·Tbó̊¿€A7Ib? R@õÍÁ©Av20131005_00258_st  Ksb329@ëŸad)jˆ?'b@€E¯d3=±ë?¬;v?"zá3¾›¥ãE°&)C—¿žB*0!A7Ç<¢´»v20131005_00258_stA7<#×
?»ß'TÌi¿€A7Ç?"V—`õÍÁ©Av20131005_00260_st  Ksb329@ëŸag%=§?®0@€E°==€'ô@=@	™š3¾²-E­ÔöDžyËB5í'A6ÐB<ÞWv20131005_00260_stA5çm<#×
?²XÒ+ÌJ¿€A6ÐB?›Ã*àõÍÁ©Av20131005_00266_st  Ksb329@ëŸapÝB'?©U@€E±M…=·mœ@ÌY?.{e¾ž5?E¯ª)DÎÁDùkmA7Q»<úÆ¢v20131005_00266_stA6"<#×
?¹B]«	¿€A7Q»?ŸXÔ@õÍÁ©Av20131005_00268_st  Ksb329@ëŸasú®\?–äÛ@€E±ª=¾R˜?»þ?Që…d¾ A‰E°ÂfC")ºDùOLA77<ëç"v20131005_00268_stA6{<#×
?·Tbó̊¿€A77?|ä@õÍÁ©Av20140318_00356_st  Ksb329@ë³éK‡³?'K~@€Ež¬®>;"Ev20140318_00356_stA01<#×
?š›üêv:PÁA01?ÐõÍÁ©Av20140318_00358_st  Ksb329@ë³éNÂá?Œ~ù@€Ež¦¤=±ÎT@rÑ4@333¾¢ÐåE Dž­B-6FA0a¤<ÂÁ…v20140318_00358_stA.éy<#×
?º•¡Ê)äaÁA.éy?ÐõÍÁ©Av20140318_00364_st  Ksb329@ë³éX¥X?"{@€EoH> Ô÷?ï"3?Ýp¤f¾ž¸REœ°{DžoDù5A0+[<°'æv20140318_00364_stA/'h<#×
?¯F…é~ú¿€A0+[?–<ÀõÍÁ©Av20140318_00366_st  Ksb329@ë³é[Èh9?"Ø@€E¬>.
>d2à?Ï\)d¾ÒòE›ÕÃC•‰šDù	`A0H€<¿v20140318_00366_stA/Oß<#×
?¾<ë­—׿€A0H€?—ã€õÍÁ©Av20140320_00597_st  Ksb329@ë´+°iÀ?µŽ^@€E³5)>§Gçv20140320_00597_stA3ûç<#×
?ÝVçµÌIA3ûç?àõÍÁ©Av20140320_00599_st  Ksb329@ë´+"UŽ?'Ù@€E³8Í>ÁÈ­v20140320_00599_stA9&é<#×
?Á)BhûáÁA9&é?ÐõÍÁ©Av20140320_00605_st  Ksb329@ë´+Ž#Sí?y=µ@€E³´f=ËüÀ??×
=e¾—PE³PáDžFDùNA087<í,v20140320_00605_stA/KÇ<#×
?·Tbó̊¿€A087?'ý¥€õÍÁ©Av20140320_00607_st  Ksb329@ë´+'Ìm?nâ6@€E´>¤=ËHZ?¹n_?xQìd¾£SøE´¹ìC"©ºDù,¬A0't<Cv20140320_00607_stA/ûç<#×
?²‹Æs«Þ‰¿€A0't?ˆcãõÍÁ©Av20140528_00608_st  Ksb329@ë¼Ç˜döO?j`*@€E‡7Í=*Ô>»?\4¾–E‡ìC—2B:k…A7 ›<Ph"v20140528_00608_stA6\<#×
?Ã]GÄT"ÁA6\?ÐõÍÁ©Av20140528_00610_st  Ksb329@ë¼Ç›Ü$.?d•@€E…ô¤=âp@'4Î@4zá4¾£×
Eƒè)DžpB,iyA7͋<²OÄv20140528_00610_stA6<#×
?¾<ë­—×ÁA6?ÐõÍÁ©Av20140528_00616_st  Ksb329@ë¼Ç¦S Ž?vWs@€E‡6{=›A¸>UÓº?ƒ×
e¾¦ffEˆìD»¶DùÙA6à<¯X*v20140528_00616_stA5¾w<#×
?²XÒ+ÌJ¿€A6à?•ë@õÍÁ©Av20140528_00618_st  Ksb329@ë¼Ç©È`?r@€E‡¦\=Ü'ã>þE*?p£×e¾¦éyE‰ºöC"ÝDù	hA6Қ<t<¡v20140528_00618_stA6\<#×
?·Tbó̊¿€A6Қ?Ž‡" õÍÁ©Av20140604_00644_st  Ksb329@뽤·}DÏ?V@€Eu©š=áàv20140604_00644_stA6 Å<#×
?Ê1RäzÑÁA6 Å?ÐõÍÁ©Av20140604_00646_st  Ksb329@뽤ºâß´?Ðî@€Eu‹q=Ú<Œv20140604_00646_stA9º^<#×
?º•¡Ê)äaÁA9º^?ÐõÍÁ©Av20140604_00652_st  Ksb329@뽤ÄcL+?uy@€EvòÍ>
áX>—|É@–{e¾Ÿ;dE€o\Dò˜DùK}A7÷J<·i v20140604_00652_stA7‡<#×
?²XÒ+ÌJ¿€A7÷J?–í$õÍÁ©Av20140604_00654_st  Ksb329@뽤LJ2å?Ï@€Ev=Þ¡?w)@º=qc¾¶E¢E€…C"ž˜Dùƒv20140604_00654_stA6£×<#×
?·Tbó̊ÁA6£×?ÐõÍÁ©Av20140605_00772_st  Ksb329@ë½Å}÷¬õ?*êq@€Exœ{=«š@%~U@G®4¾ A‰Ew\)C—©yB5]/A7Ÿm<§ùv20140605_00772_stA6›¦<#×
?Á–«ô${|ÁA6›¦?ÐõÍÁ©Av20140605_00774_st  Ksb329@ë½Å+^S?&¶@€E}Z=Ç·m@)ìØ@@4¾Å¡ËE~ŽáDž‡TB/'A7´$<²«~v20140605_00774_stA8n˜<#×
?¾<ë­—×ÁA8n˜?ÐõÍÁ©Av20140605_00780_st  Ksb329@ë½Å‹>WT?(j´@€Eu¸=Ç(y=ÔEt@0£×e¾ ÄœEzO×DâDùUA7Ú«<u>¾v20140605_00780_stA7?}<#×
?º•¡Ê)äa¿€A7Ú«?Ž§×ÀõÍÁ©Av20140605_00782_st  Ksb329@ë½ÅŽyåõ?+Éà@€Evyì=£[x=ׯ?æffd¾‰7LEv«\C"PDùA8%Ü<PŽdv20140605_00782_stA7xÕ<#×
?²‹Æs«Þ‰¿€A8%Ü?Š̀õÍÁ©Av20140608_00709_st  Ksb329@ë¾%<ñÓB?)©P@€E–¤=®€?Û¦É@ˆ4¾ž5?E—jáC—ßB3µ?A9»
<·3v20140608_00709_stA9ûç<#×
?Á§LO€ÁA9ûç?ÐõÍÁ©Av20140608_00711_st  Ksb329@ë¾%@,EX?+:l@€E•=›•¤@?k¯@@3¾bNE–×DžLB-ÑìA:K<‹5rv20140608_00711_stA:<#×
?¾<ë­—×ÁA:?ÐõÍÁ©Av20140608_00717_st  Ksb329@ë¾%JlÀs?Ì@€E–Ö
=±"‹?ö³@mp¤e¾šŸ¾E™«šDò%DùOuA8££<3‡v20140608_00717_stA7®<#×
?²‹Æs«Þ‰¿€A8££?&pàõÍÁ©Av20140608_00719_st  Ksb329@ë¾%Mæþ&?1³ì@€E–K=¡<õî@¸Re¾®—E™\fC"v%Dù
A80><-óæv20140608_00719_stA7ƨ<#×
?¾<ë­—׿€A80>?…¾|ÀõÍÁ©Av20140616_00287_st  Ksb329@ë¿"O!ð?Š6ö@€E¼Ã¸=âiœ>ÉÐý@£×3¾¦éyE»RC˜ãB8õÃA91G<ÎÇ@v20140616_00287_stA8¼j<#×
?Á–«ô${|¿€A91G?™ØèõÍÁ©Av20140616_00289_st  Ksb329@ë¿"R49?"—@€E½8…=‹Uü?¹Ä?"zá3¾£×
E¼uHDž'B-
PA9m<"°$v20140616_00289_stA9V<#×
?¯F…é~ú¿€A9m?–€õÍÁ©Av20140616_00295_st  Ksb329@ë¿"[¼™¤?©ñ/@€E¾f=½rT>øØj?—
=e¾¢ÐåE½"D÷DùD9A9'<ðiµv20140616_00295_stA8A‰<#×
?²XÒ+ÌJ¿€A9'?ž
6 õÍÁ©Av20140616_00297_st  Ksb329@ë¿"^ßY?‡lÃ@€E¾~×>ח=xM¶?aG®d¾™‡E¾C"ºáDùA9*E<¬³v20140616_00297_stA8n˜<#×
?º•¡Ê)äa¿€A9*E?•ƒ`õÍÁ©Av20140618_00877_st  Ksb329@ë¿fĘá8?…˜@€E­"¸=x`?‰v†?˅3¾¯ E­¹qC—áB.ÙA9´½<Ä"v20140618_00877_stA9¾w<#×
?Åjϊ'¿€A9´½?˜˜P€õÍÁ©Av20140618_00879_st  Ksb329@ë¿fÇç»?lÈÇ@€E­L…=iÉù@‡pŒ@£×2¾¢ÐåE«áHDžsDB1YA9v<©'nv20140618_00879_stA8ùÛ<#×
?²XÒ+ÌJ¿€A9v?•2-ÀõÍÁ©Av20140618_00885_st  Ksb329@ë¿fÒªz?uN@€E­3\='Ô?š1?(õÃe¾£×
E­Ï®DÆ°Dù\öA9?ê<°hv20140618_00885_stA8vÉ<#×
?·Tbó̊¿€A9?ê?–­õÍÁ©Av20140618_00887_st  Ksb329@ë¿fÕTUm?]×À@€E­H=Í®?haç?¡G®e¾/E®GšC"ÌîDù*A9<aîv20140618_00887_stA8°!<#×
?²XÒ+ÌJ¿€A9?Œ=à õÍÁ©Av20140621_00698_st  Ksb329@ë¿ÅTà2?)š½@€Eù3>"?ŒÁ]Azá4¾›¥ãEµC—c3B8Š=v20140621_00698_stA:ñª<#×
?Åjϊ'ÁA:ñª?ÐõÍÁ©Av20140621_00700_st  Ksb329@ë¿ÅX¯ÉÝ?'F÷@€EŽÍ>
Ÿ ?®ì@Ï
=3¾'ñªEŽfDžeyB.Ý/v20140621_00700_stA;
=<#×
?²‹Æs«Þ‰ÁA;
=?ÐõÍÁ©Av20140621_00706_st  Ksb329@ë¿Åc",?Òs@€E$¸=ǁˆ>äÅ@n¸Re¾ŒIºEßD°"DùFA:¼<‡ÉÜv20140621_00706_stA9Oß<#×
?·Tbó̊¿€A:¼?ù;€õÍÁ©Av20140621_00708_st  Ksb329@ë¿Åf{4)?+ô@€E+{=ØSþ?'sh@xQìe¾'hsE'ÇqC"³uDùôA:h^<'L—v20140621_00708_stA9…<#×
?·Tbó̊¿€A:h^?I'àõÍÁ©Av20140622_00884_st  Ksb329@ë¿æmŸ/±?6R¤@€E™¤=…¼?ÔF@Mp¤5¾®{E›cHC—2NB7¥ãA:$Þ<¢€úv20140622_00884_stA:5?<#×
?Á–«ô${|ÁA:5??ÐõÍÁ©Av20140622_00886_st  Ksb329@ë¿æq"¬þ?BBs@€E™^ö=ÒwY?¸Ì@G®3¾¨r°EšiDžpRB.]/A:j«<¥"èv20140622_00886_stA9Û#<#×
?·Tbó̊¿€A:j«?"¤]õÍÁ©Av20140622_00892_st  Ksb329@ë¿æ{¦Š?5C
@€EšÎá=߂Ô>¹z§?Ó33e¾¬‹DE)×D¼bDùW¦A:$'<YpÂv20140622_00892_stA9…<#×
?§Z°™ÝJ¿€A:$'?‹.@õÍÁ©Av20140622_00894_st  Ksb329@ë¿æ9M?9T=@€EšCÍ=…{¨?ÒG^?ØQìd¾¨õÃE;šC"Š^Dù$ÍA9ñb<D6kv20140622_00894_stA9‰7<#×
?¾<ë­—׿€A9ñb?ˆ†Í`õÍÁ©Av20140628_00902_st  Ksb329@ëÀ¨¾á—Š?—¾@€E‹¬{=šÃÅ?£ç ?…¸2¾±&éE‹«×C˜${B'uA;ÜQ<ìôv20140628_00902_stA<1<#×
?Ã]GÄT"¿€A;ÜQ?ž€€õÍÁ©Av20140628_00904_st  Ksb329@ëÀ¨Âu:?Ÿ"§@€E‹Žf=«CŒ?2Å®?ã×
5¾¯²E‡œ¸DžW®B:%A:T½=$¶v20140628_00904_stA9G®<#×
?Ã]GÄT"A:T½?¤–Â`õÍÁ©Av20140628_00910_st  Ksb329@ëÀ¨Ëö-n?‰k¼@€EÕ3=‡ë$>'öÀ?'\d¾¨r°EŽOìDÅDùµA:áÁ<´˜yv20140628_00910_stA:5?<#×
?²XÒ+ÌJ¿€A:áÁ?–" õÍÁ©Av20140628_00912_st  Ksb329@ëÀ¨Ï2}V?¬ôÓ@€E	)=¯õL?U-7?}p¤d¾È1'E'C"áªDù{ÇA:ÏÜ=B*v20140628_00912_stA:¬<#×
?¾<ë­—׿€A:ÏÜ? (E@õÍÁ©Av20140705_00155_st  Ksb329@ëÁ܆žj?R}j@€Eˆà¸=‡\@™	t@p¤0¾Ä›¦E'GqC—ÒNB;º^A<0:<!Uv20140705_00155_stA;º^<#×
?²XÒ+ÌJ¿€A<0:?"¤* õÍÁ©Av20140705_00157_st  Ksb329@ëÁåµQ?zÅ@€Eš€=÷› ?˹@\)9¾¤Ý/E—Í®Dž…‰B'—A;_<Ø1šv20140705_00157_stA:ýô<#×
?·Tbó̊A;_?›3@õÍÁ©Av20140705_00163_st  Ksb329@ëÁð®CJ?^Յ@€E‰Ë=Ê[?p¦Ú?ٙše¾²-EŽ™3DæéDù^^A;̕<ˆŽ­v20140705_00163_stA;\)<#×
?·Tbó̊¿€A;̕?'Õ õÍÁ©Av20140705_00165_st  Ksb329@ëÁó͝?VàS@€E–+Ã=…°@Ñ?¢\c¾¢MÓE—^ÍC"¬)DùçA<:<fe;v20140705_00165_stA;G®<#×
?º•¡Ê)äa¿€A<:?ŒÌ§`õÍÁ©Av20140707_00124_st  Ksb329@ëÁÀrQV?vE@€E¬)>
4"?™#æ@<(ö4¾@ƒE¥C˜òB9î˜A</]<ÍÝv20140707_00124_stA;©ü<#×
?Á§LO€¿€A</]?™¢{ õÍÁ©Av20140707_00126_st  Ksb329@ëÁÀ Ì¥?YN_@€E«xš=ÆG¸A†p|@Qì3¾n—E§3®Dž~˜B/ A<B‡< yPv20140707_00126_stA;¡Ë<#×
?¹ÓÊA5ÁA;¡Ë?ÐõÍÁ©Av20140707_00132_st  Ksb329@ëÁÀ*Ñ9ï?hWž@€E«ª>\e>·ªZ@)™še¾‹Æ¨Eªh¤DáXDùKžA;õb<zm£v20140707_00132_stA;xÕ<#×
?º•¡Ê)äa¿€A;õb?M´`õÍÁ©Av20140707_00134_st  Ksb329@ëÁÀ.Åq?K_a@€E«‡×>AnÁ>BÆD@qG®d¾ˆ´9E©×C"c¶DùA;ı<'Gèv20140707_00134_stA;Sø<#×
?º•¡Ê)äa¿€A;ı?'(ýõÍÁ©Av20140707_00604_st  Ksb329@ëÁÄÌ>Ý? G@€E¢§ì=À—.@B?@ÌÌÍ4¾ŽÙE¥ZC—rB4š v20140707_00604_stA=+<#×
?¾<ë­—×ÁA=+?ÐõÍÁ©Av20140707_00606_st  Ksb329@ëÁÄ&q6?!zÕ@€E^=–w>þ¿¤@R\2¾"t¼E›­3DžZoB*éyA=D <"°v20140707_00606_stA<Ý/<#×
?¾<ë­—×ÁA<Ý/?ÐõÍÁ©Av20140707_00612_st  Ksb329@ëÁÄ0å5N?ö:@€Eœ;š=¶'°<âŒ8@™še¾™‡EŸî{DªDù:A<Çí<ŸKv20140707_00612_stA;®<#×
?º•¡Ê)äa¿€A<Çí?"ébàõÍÁ©Av20140707_00614_st  Ksb329@ëÁÄ4sO-?'Aý@€Eœl==ÝE?7:
@‹…e¾¹XE£é®C"'°DùÑA<Ÿ‡<¶·öv20140707_00614_stA<b<#×
?·Tbó̊¿€A<Ÿ‡?–ÖþÀõÍÁ©Av20140731_00013_st  Ksb329@ëÄ¿RýÓÖ?py@€E¾\=ÏC<S@?ž¸R5¾‡®E»šC˜!‰B5G®A@vÇ=
Xv20140731_00013_stA@-<#×
?¸Ê´k0¿€A@vÇ?¡«@õÍÁ©Av20140731_00015_st  Ksb329@ëÄ¿VÁ"?˜@€EÂüÃ=Çv20140731_00015_stACX<"t¼?Á§LO€?€ACX?àõÍÁ©Av20140731_00021_st  Ksb329@ëÄ¿_ó`
?pS@€EÀÑá=½P<?_
g?E¸f¾­'hEÀp=DžîDùGðA?óz=V|v20140731_00021_stA@{<D›¦?º•¡Ê)äa¿€A?óz?¡
πõÍÁ©Av20140731_00023_st  Ksb329@ëÄ¿clX?D¼@€EÁcÃ>ú•?¿u?^¸Rd¾²-EÁ0fC"Ê Dù'A?ï•=	˜&v20140731_00023_stA?‰7<Týô?²XÒ+ÌJ¿€A?ï•?¡3ÀõÍÁ©Av20140731_00061_st  Ksb329@ëÄ¿¶":?‰w;@€E¨lR>
]ò@!÷³?ÚáH6¾¥ãTE¦ï…C˜»DB4´9A?äÕ<é@¡v20140731_00061_stA?Òò<#×
?À 'ÛC꿀A?äÕ?( õÍÁ©Av20140731_00063_st  Ksb329@ëÄ¿ºÔ¯?2µ@€E§Îš='&
>_c&?‹…0¾Ä›¦E¨‹
Dž sB+æfAA¡'<ø µv20140731_00063_stABbN<#×
?º•¡Ê)äa¿€AA¡'?Ÿ õÍÁ©Av20140731_00069_st  Ksb329@ëÄ¿ÄØ`?e‰H@€E§.='ê>—Ò±?ÌÍd¾­'hE§Þ)Dž!XDùIºA?öå<'¿Æv20140731_00069_stA?'h<#×
?²XÒ+ÌJ¿€A?öå?WøÀõÍÁ©Av20140731_00071_st  Ksb329@ëÄ¿ÇRÅ?¡cs@€E¨f>h90>¸Öx?•Âf¾°£×E§äöC•,jDù*A@‹<à‹Ãv20140731_00071_stA?ó¶<#×
?º•¡Ê)äa¿€A@‹?œx`õÍÁ©Av20140813_00196_st  Ksb329@ëÆ`þIç«?!*æ@€E¢~Í=¢ƒBA—›A×
4¾'ñªE£M…C–ãuB=5?v20140813_00196_stABbN<#×
?·Tbó̊¿€ABbN?àõÍÁ©Av20140813_00198_st  Ksb329@ëÆaàŨ?ñ«@€E¡Gf=£Mc>5Š@}p¤2¾¤ZE¡r)DžƒTB([#ACfm=A¤v20140813_00198_stAC<#×
?¾<ë­—×ÁAC?ÐõÍÁ©Av20140813_00204_st  Ksb329@ëÆa©×)? Äz@€E¡$q=³v?*##@HQìf¾­'hE¦C
DÇLDùBAB£C<¤'v20140813_00204_stAB Å<#×
?¾<ë­—׿€AB£C?"RõÍÁ©Av20140813_00206_st  Ksb329@ëÆahbÀ?*H8@€E¡ì=">蔧@"\e¾­'hE¥=C"øsDøìœABºë<•ë½v20140813_00206_stABIº<#×
?¾<ë­—׿€ABºë?'½w õÍÁ©Av20140920_00303_st  Ksb329@ëË#FÃ?gf@€E£•á=ÞxA@*v@'®6¾ÌIºE¢‡ÃC˜uB-›¦AH™Ð=-v20140920_00303_stAG¥ã<#×
?Åjϊ'¿€AH™Ð?¥ Ð õÍÁ©Av20140920_00305_st  Ksb329@ëË#"ïŒ?Bן@€E£À{=Óbc?ëØï@Qì3¾‹Æ¨E£ÃDž¤"B6}ôAIa<۔³v20140920_00305_stAH§ð<#×
?š›üêv:P¿€AIa?›r–`õÍÁ©Av20140920_00311_st  Ksb329@ëË#':Ð6?5©s@€E£¸ö=Ó÷V@'Fé@£×X¾ß;E¤¢öDžöDù‡DAJ9ã<¡-Dv20140920_00311_stAIÊÁ<#×
?·Tbó̊¿€AJ9ã?"%¨€õÍÁ©Av20140920_00313_st  Ksb329@ëË#–ë¯;?+Ê@€E£Q=ÜUä@5{ú?Ýp¤e¾‹C–E£…
C"è´DùaÛAIó<¦[v20140920_00313_stAHn˜<#×
?º•¡Ê)äa¿€AIó?"Ëc õÍÁ©Av20140922_00301_st  Ksb329@ëËc,ÚN@?/è®@€E§Êq=ž4t>óÜú@G®g¾ÎÙE©LfCuÜîB-£×AI'é<§5£v20140922_00301_stAHýô<D›¦?Ã]GÄT"¿€AI'é?"æ´`õÍÁ©Av20140922_00303_st  Ksb329@ëËc1¤r'?EÄ@€E¨kH>«,@_?¡G®d¾¦ffE¨ç…D—øB6ò°AI»_<Fؕv20140922_00303_stAHå`<D›¦?º•¡Ê)äa¿€AI»_?ˆÛ õÍÁ©Av20140922_00309_st  Ksb329@ëËc@,ː?_‡z@€E¨…=£ûø<oð=?záH]¾—PE§ƒDëðDùŠFAIR<¤Mv20140922_00309_stAHn˜<#×
?¯F…é~ú¿€AIR?"‰± õÍÁ©Av20140922_00311_st  Ksb329@ëËcDÞ ²?a¸ @€E§¸…=·µœ>e†¸?W
=e¾…¡ËE¦Ý\C"›#Dùd!AI•Ä<Ÿzv20140922_00311_stAHƒ<#×
?½s6Ý®'¿€AI•Ä?"ãÏ@õÍÁ©Av20150320_00451_st  Ksb329@ëáÍS¼ðâ?gò$@€E·*ö=ïA€A'If?"zá4¾å`E¶ ¸C—üB8±'A]'Ð<ð1œv20150320_00451_stA\›¦<Ý/?Á)Bhû῀A]'Ð?ž3€õÍÁ©Av20150320_00453_st  Ksb329@ëáÍVø.û?qÓ@€E·ÁH>LV@'ŸK?Ž{4¾™‡E·\¤DžB/ãTA]çO<Ó`v20150320_00453_stA]ÎÙ<ýó¶?º•¡Ê)äa¿€A]çO?šl õÍÁ©Av20150320_00459_st  Ksb329@ëáÍ`þ²ù?c©Ù@€E·H>k¿?9ÒÙ?‡®f¾‰7LE¶¡šDáyDùUqA]Áª<ÈÜâv20150320_00459_stA\Ý/<í'h?§Z°™ÝJ¿€A]Áª?™œ@õÍÁ©Av20150320_00461_st  Ksb329@ëáÍds'I?g~K@€E·€
>4]ð?l),?€e¾…¡ËE¶^ÍC"uÃDù !A\þÍ<ê\vv20150320_00461_stA\Ðå<å`B?¾<ë­—׿€A\þÍ?KŽÀõÍÁ©Av20150509_00582_st  Ksb329@ëèxbâÎ?jP @€Eµò
=‰¯Ä>ÅT5?ž¸R4¾"÷ÏE³ÄC˜FB4[#AR.<¾ÆÉv20150509_00582_stAR1<u?Ã]GÄT"¿€AR.?—ØÙ õÍÁ©Av20150509_00584_st  Ksb329@ëè|øÜ?d¾+@€Eµ¤Í=ƒsü?"ˉ?Þ¸R3¾«…Eµ‹
Dž·TB-€ATñ=úˆv20150509_00584_stATbN<‹C–?¹B]«	?€ATñ? ¿QõÍÁ©Av20150509_00590_st  Ksb329@ëèŠRÒ?I±3@€E´)®=Ž'¸?PO¿?"33e¾ß;E³IDžDùJ^AR.Ë<…bv20150509_00590_stAQ•<Týô?Àýjž·ó¿€AR.Ë?¬C õÍÁ©Av20150509_00592_st  Ksb329@ëèŽ_‰}?;
@€E³®=£"?;2?c×
e¾¥`BE²ãqC•3Dù¸ARšø<[™v20150509_00592_stAR(ö<u?º•¡Ê)äa¿€ARšø?‹bS õÍÁ©Av20150702_00104_st  Ksb329@ëîÄov*?S=±@€E~ÏÃ=à¬~?‰>2@ff6¾šŸ¾E€€RC–¯ßB2"ÑAD˜Ó<¸RÈv20150702_00104_stADIº<#×
?·Tbó̊¿€AD˜Ó?—
YõÍÁ©Av20150702_00106_st  Ksb329@ëîÄuð?nØÍ@€E€H…=ÐO8>‰/ˆ?c×
6¾¢ÐåEÈ{Dž^˜B-DœACàW<%
v20150702_00106_stACl‹<#×
?¾<ë­—׿€ACàW?'¡@õÍÁ©Av20150702_00112_st  Ksb329@ëîċŒ
e?Aæû@€E€D®=¢Í\?†/y?ìÌÍh¾/E€ò¤D–GžDù6ADYï<–üìv20150702_00112_stAChs<#×
?·Tbó̊¿€ADYï?'ߝ€õÍÁ©Av20150712_00277_st  Ksb329@ëðÖ£û?"iÓ@€E–"…=¦§¼?UÙ]?…¸3¾¬‹DE–øöC–è"B5éyAB'°<¶ožv20150712_00277_stAB(ö<#×
?Á§LO€¿€AB'°?–ÍóÀõÍÁ©Av20150712_00279_st  Ksb329@ëðÙî˜ú?¡Uî@€E•¾…="Û,>•D?(ö2¾¤Ý/E•¤DžŸÏB+È´AAí<ɏ"v20150712_00279_stAB1<#×
?·Tbó̊¿€AAí?™1ä@õÍÁ©Av20150712_00285_st  Ksb329@ëðãqnØ?ƒ†@€E"õH=|¶¡?Ïï?™še¾¢ÐåE"VfDèBDù.FAAÃè<ä3üv20150712_00285_stA@Ý/<#×
?²‹Æs«Þ‰¿€AAÃè?œ†€õÍÁ©Av20150712_00287_st  Ksb329@ëðæ—-?ƒúj@€E•Ž=f>ië"?ue¾Ÿ¾wE"[®C"GÏDùyAAšÙ<¦‹,v20150712_00287_stA@éy<#×
?¹ÓÊA5¿€AAšÙ?"Ñe€õÍÁ©Av20150712_00845_st  Ksb329@ëð«Ÿ`X?YËW@€EŒ^¤=ý÷?¯!z?\4¾ÂJEDC—1‰B%œ¬AAߎ<€îqv20150712_00845_stAA²<#×
?¾<ë­—׿€AAߎ?Î õÍÁ©Av20150712_00847_st  Ksb329@ëð®Á"?n²@€EŒl{>FéÍ@a·@mp¤2¾¬‹DEŒu3DžLåB9€ABä(=MËv20150712_00847_stABvÉ<#×
?Á§LO€¿€ABä(?¢i¹`õÍÁ©Av20150712_00853_st  Ksb329@ëð¸ŸSm?T7Q@€EfÃ=Ƕç>7å@h¾¸QìEüD´¼Dù«ðAA̸<~Øv20150712_00853_stA@áH<#×
?²XÒ+ÌJ¿€AA̸?Ã;õÍÁ©Av20150712_00855_st  Ksb329@ëð»Ö\?\‡3@€E2H=̱Ð=€ä2?Ÿd¾³33E+3C"ƒøDùeºAAÊX<Q¹+v20150712_00855_stA@å`<#×
?·Tbó̊¿€AAÊX?Š7%`õÍÁ©Av20150806_00418_st  Ksb329@ëó"o‰y?^MX@€E¹ =~^h=™¹Â@\4¾'hsE¸Å×C—6ÉB0°!A=ª›<«vv20150806_00418_stA=V<#×
?ÆßßJN§¿€A=ª›?•nÓ õÍÁ©Av20150806_00420_st  Ksb329@ëó"s62í?Y4Ð@€E¸±ì=•A@%/l@	™š3¾¤Ý/E¸€DžÜbB1Á‰A=½û<‡þv20150806_00420_stA=KÇ<#×
?À 'ÛC꿀A=½û?ÿÀ`õÍÁ©Av20150806_00426_st  Ksb329@ëó"|™SN??E @€E¹'\="ëÐ?='@6ff3¾Ÿ¾wE»(=Dž"ÉDùˆ"A>%ù<ů½v20150806_00426_stA=º^<#×
?²XÒ+ÌJ¿€A>%ù?˜µ÷ õÍÁ©Av20150806_00428_st  Ksb329@ëó"¤öo??~@€E¹Ç3=ŠKH=(¡?´zác¾šŸ¾EºpC"[¦DùVÙA="<?6ÿv20150806_00428_stA=%<#×
?§Z°™ÝJ¿€A="?‡æßàõÍÁ©Av20150811_00335_st  Ksb329@ëóÁë­ó™?†›ï@€ETˆ=>I.ÞBؑ†@'\3¾¾vÉEW$öC˜UB«v20150811_00335_stA<Ðå<#×
?¾<ë­—׿€A<Ðå?àõÍÁ©Av20150811_00337_st  Ksb329@ëóÁúÏú?a;6@€ET»\=ã'W>²>k@ë…2¾»çmEYØ)DžËB.IºA=†<£v20150811_00337_stA=?}<#×
?º•¡Ê)äa¿€A=†?"bàõÍÁ©Av20150811_00343_st  Ksb329@ëóÂÀf?u΁@€EV\á=Žb€@m›2?˜Qìd¾»çmEYƒ®Dž1DùQ'A=™=<ov20150811_00343_stA<°!<#×
?²XÒ+ÌJ¿€A=™=?'àõÍÁ©Av20150811_00345_st  Ksb329@ëóÂ" ?pü^@€ETȤ=™m?ö°Ø?'ë…e¾Ç+EYÐöC"T9Dù)üA<Éë<_Ý2v20150811_00345_stA<1<#×
?¾<ë­—׿€A<Éë?‹û¦@õÍÁ©Av20150813_00157_st  Ksb329@ëô9Ó:Ð?(iY@€EyÈ)>zú?¡…d@‡®4¾«…E{)qC–ÀƒB3'A=‰&<Óô&v20150813_00157_stA=G®<#×
?º•¡Ê)äaÁA=G®?ÐõÍÁ©Av20150813_00159_st  Ksb329@ëô<¾ÒŽ?AŸì@€Eyî>mBï@·H@–{3¾ˆ´9E{¡šDžÑÛB1'hA=·á<âuµv20150813_00159_stA<å`<#×
?·Tbó̊¿€A=·á?œN¶ õÍÁ©Av20150813_00165_st  Ksb329@ëôE–è?4Ü@€Ez€Í=»0à>‡=@1ë…P¾—
=EÙqDžB DùhîA=
ó<'ý£v20150813_00165_stA<E¢<#×
?²XÒ+ÌJ¿€A=
ó?'?´`õÍÁ©Av20150813_00167_st  Ksb329@ëôH‡Í?<9Ï@€E{<>	i>¨™@<ÌÍd¾‡+E{aqC"ˆ"DùR^A<þŸ<£M‰v20150813_00167_stA<b<#×
?·Tbó̊¿€A<þŸ?"i± õÍÁ©Av20150817_00191_st  Ksb329@ëô€ü¢ó?D:õ@€E…ì="¦x?@@!ë…3¾¯²E‡‡ìC—;B1hsA<œà<"Ú›v20150817_00191_stA<-<#×
?Ã]GÄT"¿€A<œà?'{S`õÍÁ©Av20150817_00193_st  Ksb329@ëô#õ\?,¼H@€Eƒõ¤=§˜@?L D@\3¾Ä"EŠÑ\DžÅìB0—v20150817_00193_stA<áH<#×
?²XÒ+ÌJ¿€A<áH?àõÍÁ©Av20150817_00199_st  Ksb329@ëô,žS¾?2w@€EƒJÍ=…œ?h.Ì@@X¾¢MÓE‡	šDž4¤DùbA=Lf<'"àv20150817_00199_stA<9X<#×
?²XÒ+ÌJ¿€A=Lf?'2|õÍÁ©Av20150817_00201_st  Ksb329@ëô/ñŸÀ??â¨@€E'H¤=ŽA<>Єp@®d¾šŸ¾E'ˆ=C"œ)DùC¾A<\<<fVóv20150817_00201_stA;l‹<#×
?¾<ë­—׿€A<\<?ŒÊÞ`õÍÁ©Av20150915_00097_st  Ksb329@ëø ? N•?%eß@€EªÏÃ=™¾xAFÚ@Ÿ\)4¾–E®/ìC—iÛB$ÀƒA;Ž|<ã5ðv20150915_00097_stA<9X<#×
?Ã]GÄT"ÁA<9X?ÐõÍÁ©Av20150915_00099_st  Ksb329@ëø Bªo*?Ž@€Eª³Í=˜bè>ë<;@°3¾¯²E­DžòB+v20150915_00099_stA<Iº<#×
?²XÒ+ÌJÁA<Iº?ÐõÍÁ©Av20150915_00105_st  Ksb329@ëø NÄ?.ß@€Eª‡=›ã¬?Z@2\b¾£SøE¬¸RDžXÅDùBA:a<–Ô…v20150915_00105_stA9¡Ë<#×
?²XÒ+ÌJ¿€A:a?'ڐ õÍÁ©Av20150915_00107_st  Ksb329@ëø QÂÕÓ?(k‰@€E«Í=á=¸?ž@Qìe¾‰º^E©ñqC"ÿ}Dù-A:DB<iŒºv20150915_00107_stA9¡Ë<#×
?²XÒ+ÌJ¿€A:DB?1—@õÍÁ©Av20160718_00469_st  Ksb329@ìƒ"§—^?>
b@€E‹©ì>¹¤@ @ £×;¾Å¸E‰
¸C–ÇLB:AP¢¢=»                  ÀÀøÀÀ€AP¢¢? Ws õÍÁ©Av20160718_00471_st  Ksb329@샘#}3??	@€EŠéÍ=¦Ö(@è›j?•Â8¾˜"uE‰À¸Dž{¶B2F¨AQr<'}c                  ÀÀøÀÀ€AQr?O¬`õÍÁ©Av20160718_00477_st  Ksb329@샣&´?6ðu@€EŠÒ×=¬—$?"br? g¾ŒIºE‰ÒáDÃ¦DùcdAQ#Þ<ŒsÛ                  ÀÀøÀÀ€AQ#Þ?'Ž{`õÍÁ©Av20160718_00479_st  Ksb329@샦®šÞ?@Gô@€E‹™ö=ÁLô>2û ?W
=d¾ž¸REŠ×C"ìjDùBFAQB0<_‡F                  ÀÀøÀÀ€AQB0?‹ðèÀõÍÁ©Av20160719_00349_st  Ksb329@ì¢9Ú¥?á@€EŽá×>ÊD?túh@c×
<¾‹Æ¨EŽ,)C–ø"B7õÃAQ´0=}Û                  ÀÀøÀÀ€AQ´0? O»`õÍÁ©Av20160719_00351_st  Ksb329@ì¢=U@N?!@€EŽ×3>%ae>s¬Ž@\ÌÍ;¾\)EŸ3Džp¼B/ AQ¸Ô=å                  ÀÀøÀÀ€AQ¸Ô?£"| õÍÁ©Av20160719_00357_st  Ksb329@ì¢|f­ß?ÃH@€EŒ®><@ܬ¶@˜Qì:¾"÷ÏE‹
C—3B;VAQ±T=T—4                  ÀÀøÀÀ€AQ±T?ª'æ€õÍÁ©Av20160719_00359_st  Ksb329@좀à?ñ=@€E‹Î¤>®^>iâ@Fff:¾•E‹I
DžzfB/üîAQ¯'<ÿ8a                  ÀÀøÀÀ€AQ¯'?Ÿç õÍÁ©Av20160719_00365_st  Ksb329@좊8î^?64@€E‹æö>)6ÿ@^­@fff¾ŽVEG
DÐ1DùP¬ARBL<ݪ¯                  ÀÀøÀÀ€ARBL?›µUàõÍÁ©Av20160719_00367_st  Ksb329@좍·Óì?ü'@€E‹Ç®=ò>˜>Ëqþ@×
e¾"÷ÏE†RC"{Dù}AQóT<¾%™                  ÀÀøÀÀ€AQóT?—ij õÍÁ©Av20170622_00248_st  Ksb329@ìHát¹:?l0ç@€EµZá=–‡ð@U%?n{:¾bNE²âC—·®B@NÙAAá1<ˆ<v20170622_00248_stAAOß<#×
?¾<ë­—׿€AAá1?'ç€õÍÁ©Av20170622_00250_st  Ksb329@ìHá	?ï¯?\ck@€Eµ-š=~Y?+9?þ¸R9¾–E²¸Džö B>ÑìAAÜg<°òiv20170622_00250_stA@õÃ<#×
?Á§LO€¿€AAÜg?–M õÍÁ©Av20170622_00256_st  Ksb329@ìHáQœ*?ˆl@€Eµì=nê ?‰½?"zá.¾«…E³ª{DžŠ¸DùԜAAb<Ú6»v20170622_00256_stAA<#×
?²XÒ+ÌJ¿€AAb?›F×`õÍÁ©Av20170622_00258_st  Ksb329@ìHáïw?_ÔB@€E´ÉÃ=žÙÈ>š?xQìc¾¤Ý/E³1C•²òDù¶=AAùç<ŠÝüv20170622_00258_stA@È´<#×
?²XÒ+ÌJ¿€AAùç?'[¿€õÍÁ©Av20170629_00376_st  Ksb329@ìIÁy•³?!Á=@€E¢|ì=艻@s‡S@{…:¾—
=E¢%\C—}ÓB;hsAB×<ïycv20170629_00376_stAAë…<#×
?Ã]GÄT"ÁAAë…?ÐõÍÁ©Av20170629_00378_st  Ksb329@ìIÁ|Ðe‰?øO@€E¡ŸR=Á(ü?Ší@E9¾®—E£Ù…Dž÷ðB:iyAAâî<êáv20170629_00378_stAA'h<#×
?²XÒ+ÌJ¿€AAâî?C¼ õÍÁ©Av20170629_00384_st  Ksb329@ìIÁŽœ?ç?Uð@€E ½H=åÐ1@ˆ@¸6¾—
=E¢\fDž\¬DùÙ¢ABL =M€v20170629_00384_stAAG®<#×
?·Tbó̊¿€ABL ?¢É°õÍÁ©Av20170629_00386_st  Ksb329@ìIÁ'AvB?á®@€E¡¬H=ó½	?¨gé@€Qìd¾ A‰E¢Z{C•~wDù¼{AA1\<ÜPñv20170629_00386_stA@›¦<#×
?·Tbó̊¿€AA1\?›Š õÍÁ©Av20180415_00512_st  Ksb329@ìn'•¤?¹¥Ì@€EÞ¥R> [Ç?¥§¿?'\;¾®—EÝt¸C—&%B?>wAT½g=jìÕ                  ÀÀøÀÀ€AT½g?­]š õÍÁ©Av20180415_00514_st  Ksb329@ìn•Ú,‡?ˆ§"@€EÞ­R=¦`"A#¤·?n{7¾¯ EÝm3Džÿ+B@PATÅU=oƒ                  ÀÀøÀÀ€ATÅU?¢mð`õÍÁ©Av20180415_00520_st  Ksb329@ìnžSÈT?[¹ó@€EßR=¯ë?ˆÜs?•Â`¾±©üEßVRDžffDùÍASÁÿ<ËXf                  ÀÀøÀÀ€ASÁÿ?™kÀõÍÁ©Av20180415_00522_st  Ksb329@ìn¡4"0?íá@€Eß'Ã=ßn¤>Ÿ×#?B\d¾­VEß7C•;çDùœ¤ATxÿ=$j´                  ÀÀøÀÀ€ATxÿ?¤V€õÍÁ©Av20180524_00949_st  Ksb329@ìrç¥;8e?$Ï@€E°¼{>£¶@š–4?æff;¾ƒoE°,C—aHB<MÓAZà<ì÷                  ÀÀøÀÀ€AZà?žâàõÍÁ©Av20180524_00951_st  Ksb329@ìr稇"Ÿ?$%@€E±tf>h>±œ@ë…9¾‰7LE°íìDžêNB:¢ÑAZêý=ä                  ÀÀøÀÀ€AZêý?¢@¼€õÍÁ©Av20180524_00957_st  Ksb329@ìrç±ç#? &ó@€E³_3>	oÔ@FÇõ?ñë…+¾‡®E³çDžFDù±¢A\¯š<Ü^                  ÀÀøÀÀ€A\¯š?›‹ÏàõÍÁ©Av20180524_00959_st  Ksb329@ìrç´¸ÙÑ?r@€E´õ\>µ=y@˜@¸d¾bNEµPfC"òÑDù—mAZ¨u<Ü"0                  ÀÀøÀÀ€AZ¨u?›"FõÍÁ©Av20180524_01357_st  Ksb329@ìrêà³
?Ñ@€E²ž==©l8?Å(¶@'®8¾³33E±0{C—·ÏB2AZPâ="–                  ÀÀøÀÀ€AZPâ?¢ð'ÀõÍÁ©Av20180524_01359_st  Ksb329@ìrêä,"?~X@€E±è¤=¦sh@0Û!@®8¾–‡+E°—
DžøB0ë…A[[×=UÁ                  ÀÀøÀÀ€A[[×?£
¸ õÍÁ©Av20180524_01365_st  Ksb329@ìrêîìlz?IÍ@€E°Æ¸=±Ú¥@bÚ¾?î{[¾‰7LE°È)DžˆDùeAZœ´<ÕÇ*                  ÀÀøÀÀ€AZœ´?š¸å@õÍÁ©Av20180524_01367_st  Ksb329@ìrêñöb?õ'@€E±ˆ¸=±0>–+ž@c¾‹C–E±ÍC•½ÓDùNA[pô=_                  ÀÀøÀÀ€A[pô? ƒËàõÍÁ©Av20180804_00529_st  Ksb329@ì{ãc$C?s5Þ@€EHf= T@ŠDU?¹™š9¾"t¼Eœ5\C–æ¨B0…Ad‰à=0$¯                  ÀÀøÀÀ€Ad‰à?¦•àõÍÁ©Av20180804_00531_st  Ksb329@ì{ãfɓ?aQÀ@€Eh…=œ",@E³ò?¡G®8¾˜bEœ?ìDžËžB0JÁAd‹á=tì                  ÀÀøÀÀ€Ad‹á?¢€õÍÁ©Av20180804_00537_st  Ksb329@ì{ão{s?rÚd@€E`3='ô >Ց'?s33\¾®{E›E3Dž×DùfAc÷™=zW                  ÀÀøÀÀ€Ac÷™? ¯JàõÍÁ©Av20180804_00539_st  Ksb329@ì{ãruc?€ï@€EÑ)="ð€>è#?LÌÍc¾¬‹DE›RC"9DùJ=AcØ=7/                  ÀÀøÀÀ€AcØ?¢†åàõÍÁ©Av20180809_00157_st  Ksb329@ì|A?öe?#V"@€E¥1¤=­Lô?«‰?Տ:¾¦éyE¤ìC—B5+Ae‹="&8                  ÀÀøÀÀ€Ae‹?¤DÇõÍÁ©Av20180809_00159_st  Ksb329@ì|D'ì?a@€E¤›=ÁXõ@S{@G®9¾­VE¤µ\DžÈB5)üAeV+=X                  ÀÀøÀÀ€AeV+?£'ëõÍÁ©Av20180809_00165_st  Ksb329@ì|Möâ?6rÁ@€E¥ö=±@
ð?èõÃD¾šŸ¾E¥<{Dž5üDù"3Ae¸Ò=*Æ`                  ÀÀøÀÀ€Ae¸Ò?¥XÌõÍÁ©Av20180809_00167_st  Ksb329@ì|Pÿ·[?!|Ï@€E¥ÿ{=ɞ>?Ùm¿@d¾§l‹E¦{C"fÉDùlþAeµ=!ÐÀ                  ÀÀøÀÀ€Aeµ?¤:õÍÁ©Av20180815_00397_st  Ksb329@ì}CH!Vè?'Ym@€E€=©¯á?Œ@Ð?×
=9¾†§ðE~RC—ŽwB  ÅAf_= ü                  ÀÀøÀÀ€Af_?¤?€õÍÁ©Av20180815_00399_st  Ksb329@ì}CKf?%Mf@€E®=©™Ì>fuM@338¾˜"uE|üÍDŸ®B%JÁAeë'=G¸f                  ÀÀøÀÀ€Aeë'?¨÷ÀõÍÁ©Av20180815_00405_st  Ksb329@ì}C_Ù´½?y\@€E}j=æ?ă²?ë…d¾r°!E{UDž\DùºAe½À=&ß                  ÀÀøÀÀ€Ae½À?¢äÛàõÍÁ©Av20180815_00407_st  Ksb329@ì}Cc%?ol@€E}¸=Փ*>hu'?ÌÌÍb¾%E{ ¤C•â°Døé¢Ae»þ=Ò                  ÀÀøÀÀ€Ae»þ? ú@ õÍÁ©Av20180816_00117_st  Ksb329@ì}`Î'
0?ï@€Eû…=Åp¬?¡Žâ@=p¤;¾\)EþáC–ßB4ÖAf¦û=Y˜Ê                  ÀÀøÀÀ€Af¦û?«3@õÍÁ©Av20180816_00119_st  Ksb329@ì}`Ò°Ç3?
oè@€ESì=èd>§?®{9¾ ÄœE€4DžÑyB4
PAe÷Ê<¾5                  ÀÀøÀÀ€Ae÷Ê?—À† õÍÁ©Av20180816_00125_st  Ksb329@ì}`Ü?0—?{Ú@€E'=ÎÅÅ@ÄY@G®(¾œ(öE'<)DžBwDùšúAg4ö<øñ|                  ÀÀøÀÀ€Ag4ö?Ÿ/€õÍÁ©Av20180816_00127_st  Ksb329@ì}`߉¯?7š@€E¢…=¹2">‰º?Ü(öd¾šŸ¾E':=C"yDù{¦Af{	<×V                  ÀÀøÀÀ€Af{	?šêÑ õÍÁ©Av20180828_00193_st  Ksb329@ì~àäG½¯?&#a@€E"Á
=Ø1~@LÌ@ÌÍ9¾œ¬E"ošC—!‰B0%Af…ä=$´Ú                  ÀÀøÀÀ€Af…ä?¤–›@õÍÁ©Av20180828_00195_st  Ksb329@ì~à燹?0y3@€E"ì…=ÔnŠ=;©?Ç®8¾‰º^E'p{Dží?B21Aföå=Ó8                  ÀÀøÀÀ€Aföå?£gõÍÁ©Av20180828_00201_st  Ksb329@ì~àñ—½!?,!Õ@€E"R=°¥ð@¹¹Ì?ÌÌÍK¾›"ÑE"Œ¤DžY'DùkðAhÄõ=
t|                  ÀÀøÀÀ€AhÄõ?¡®€õÍÁ©Av20180828_00203_st  Ksb329@ì~àô'8§?,ʝ@€E"qq=íÎ&>_†?ð£×d¾¤ZE"JáC"â-DùF˜Afmµ<û                  ÀÀøÀÀ€Afmµ?Ÿb àõÍÁ©Av20180901_00097_st  Ksb329@ì`	Ÿ?g@€EqŽ==ÁÁ­@?Š=q:¾¯ EqG3C—FB4»dAgKM=¸=                  ÀÀøÀÀ€AgKM?¡÷ õÍÁ©Av20180901_00099_st  Ksb329@ì`IT]?iR–@€EqS×=·Ü@ëò?"337¾bNEoû…DžÈœB4ffAgñ=                  ÀÀøÀÀ€Agñ?¢ð õÍÁ©Av20180901_00105_st  Ksb329@ì`Ùá]?v	+@€ErÅ3=š^ì>½2"?"33,¾­VEpHÍDž9üDùŒBAf¨ˆ<þ=
                  ÀÀøÀÀ€Af¨ˆ?ŸÇ¡@õÍÁ©Av20180901_00107_st  Ksb329@ì`º?h|
@€EsH=ë‹w?€¨"?O\)d¾©xÕEp\{C"ÕÃDùp9Af™J<ùh2                  ÀÀøÀÀ€Af™J?Ÿ-@õÍÁ©Av20190814_00565_st  Ksb329@ìªÅLj1!?•ž#@€E·½)=¤:L?Od¥?^¸R;¾‰7LE·€{C–ÒÑBQW
AAw
=8pv20190814_00565_stA@éy<#×
?¯F…é~ú¿€AAw
?§ÎõÍÁ©Av20190814_00567_st  Ksb329@ìªÅOC	??‰®/@€E¹[= ô@oP˜?}p¤8¾ A‰E¹÷ÃDž® BOzáABä=	¦Üv20190814_00567_stAAº^<#×
?½s6Ý®'¿€ABä?¡4ۀõÍÁ©Av20190814_00573_st  Ksb329@ìªÅY"0,?v÷@€EºI=ºL?ŠÎ7?aG®f¾šŸ¾E»/®DžþDú'éAA×=¢ôv20190814_00573_stA@Ù<#×
?š›üêv:P¿€AA×?¢Ô^€õÍÁ©Av20190814_00575_st  Ksb329@ìªÅ\Ÿ?tz[@€E»)=D?9ї?@c¾œ(öE½|C"97Dúh{AB=,v20190814_00575_stAA®<#×
?§Z°™ÝJ¿€AB? ce€

==> anc/pub_raw/L222_95_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  207 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             áÇ
nÒv20100520_00801_stKsb329@ë+|²bé?]Æ6@€E…Gö>ŒÊáÇ
nÒv20100520_00803_stKsb329@ë+[ð—?a²Š@€E…Q=>yŽráÇ
nÒv20100805_00352_stKsb329@ëÂóõ2?GÊ8@€Ep¤=ƒ¹páÇ
nÒv20100805_00354_stKsb329@ëÂ÷; À?\í×@€E
=Œ{"áÇ
nÒv20100809_00476_stKsb329@ëDëiÅì?@Cª@€Eo«®=¤¡0?™Û?¹™šO¾gl‹
Eh¬öD­yCÅÚáAƒDŸ=«
UáÇ
nÒv20100809_00478_stKsb329@ëDï6iI?9Î@€Eo')=°¦(?õþx?Ÿg¾Oß
EhäÍDd¬CÇ]²Aƒé>='¢áÇ
nÒv20110724_00462_stKsb329@ë:凣H?I_@€Eœò{=ã'w?ð…µ@33]¾LÌÍ
EœDÀ1ìC¼L¬A"Ïö=§‰áÇ
nÒv20110724_00464_stKsb329@ë:劊Ð?-2O@€E0R>/pÊ>™/Ã?Î{e¾ŠÀƒ
E
)D
dJC½µ¢A…o=¬ÿRáÇ
nÒv20110805_00715_stKsb329@ë<f"2§r?_œ)@€E¨|¸=™íøáÇ
nÒv20110805_00717_stKsb329@ë<f—f^.?bF?@€E©== 
|áÇ
nÒv20110813_00425_stKsb329@ë=e'Q "?%(‹@€E—wö=üƒR?Èiø?Ã×
B¾wÎÙ
E˜?
DÀU/C¼;dA…!.=¡KeáÇ
nÒv20110813_00427_stKsb329@ë=e•Oï?.Yá@€E—=—³Ð@·Œ?˅c¾vÈ´
E˜…D
•ôC½d{Aƒ·‹=´3áÇ
nÒv20110901_00392_stKsb329@ë?ÁL~î?µ/@€EÀR=ÆIà>Cm@{]¾'n˜
E½çšDÃüBC­NÙAƒ+W=ÛcVáÇ
nÒv20110901_00394_stKsb329@ë?ÁO療?7aÿ@€EÀ3=™FáÇ
nÒv20110911_00302_stKsb329@ëAU³ ×?4]w@€E¬‹š=§|,> ü ?˅_¾]/
E©¬fDÃÇmC­i7A…ƒ=»ø¡áÇ
nÒv20110911_00304_stKsb329@ëAYX{Â?-A@€E­N3=šM$?¿Aa?Þ¸RQ¾"÷Ï
Eª¡ìDvC®ÜjAƒô¡=¼YËáÇ
nÒv20110926_00397_stKsb329@ëBâ˜vïK?†'j@€EÖ¢=þƒ†áÇ
nÒv20110926_00399_stKsb329@ëB⛯ù­?™°@€EÖ«ì=ÛxáÇ
nÒv20120225_00614_stKsb329@ëUëeZW?+ø@€E¯=Äx…áÇ
nÒv20120225_00616_stKsb329@ëUëhpQw?8è@€E°¤>>â?•ÝB?Î{e¾œ(ö
E²w×DnC¼\A' ¶=¨·áÇ
nÒv20120312_00359_stKsb329@ëWé¸weg?1F@€E­"×=¾l?"<Ô?áG®U¾…¸
E®"×DÀƒ¶Cº¡ËAƒC=ÀþªáÇ
nÒv20120312_00361_stKsb329@ëW黋§?:¦@€E¬ðf=ÑrŠ?ÿ9?ó33e¾§l‹
E®ìD>FC¼xRAƒë
=­&¶áÇ
nÒv20120318_00557_stKsb329@ëX©Ç(s?3!Ø@€E¤/q=öç8áÇ
nÒv20120318_00559_stKsb329@ëX©è:g?$/Î@€E¤%)=´ótáÇ
nÒv20120319_00329_stKsb329@ëXÈõ>?)äO@€E¥…f=Ø ˆ?GñV?\`¾'ë…
E¨qHDÀ¾Cºr-Aƒ«=žWáÇ
nÒv20120319_00331_stKsb329@ëXÈø0-D?)@€E¥
=¨jÐ@¦"í?ÚáHe¾®—
E¨U
D\9C¼¸öA't=‡òéáÇ
nÒv20120401_00097_stKsb329@ëZgш"?–@€E³Ö{=Æ$@ñ»@
=q]¾‰7L
E´P¸DÀ¡CºÝqA"ˆ#=ë]páÇ
nÒv20120401_00099_stKsb329@ëZgÔâ I?ù@€E³Ý×=æßÓ>"?ºáHc¾'ë…
E´@{DMC¼u?A'\þ=®=áÇ
nÒv20120606_00518_stKsb329@ëb¦ÃA¾f?1«@€EŒPH=Ã{Ì?ºSE?£×
]¾ß;
EŠ =DÃýC­;#A'9É=mkÈáÇ
nÒv20120606_00520_stKsb329@ëb¦Ç¦»?. @€EŒÉR="ͤA31?У×b¾‰º^
E‹VRDfC®v%A'ÿ=µä5áÇ
nÒv20120610_00722_stKsb329@ëc)3c¯¨?¸I@€E‡ÏÃ=¸Bø@	î?À]¾W
=
E‡ªDÄ°C­¡ªAƒ@2=Š'LáÇ
nÒv20120610_00724_stKsb329@ëc)75 s?H@€E‡Çš=á½i?÷ª{?èõÃd¾ˆ1'
E‡¡
D9C¯"Aƒ+=ÈáÇ
nÒv20120615_00726_stKsb329@ëcÇ`ñ²_?(]v@€E"?==þc?Ž–?Ôzá`¾aG®
E'þ¸DÄGC­>ÙA"'=–RöáÇ
nÒv20120615_00728_stKsb329@ëcÇdà9'? ú'@€E"5Ã=é,(?€¿?Ñë…d¾bN
E'"áD¦úC®½Aƒ¸=´½áÇ
nÒv20120617_00460_stKsb329@ëd%ÎæØ?O'±@€Ey&f=Èr0áÇ
nÒv20120617_00462_stKsb329@ëd)hn©?Iìv@€Ex•\=ôƱáÇ
nÒv20120620_00707_stKsb329@ëdfǨˑ?¸¹ç@€El{=«™ÐáÇ
nÒv20120620_00709_stKsb329@ëdfË ÒÉ?¼p¼@€E€[f=‡(áÇ
nÒv20120703_00900_stKsb329@ëf5+¶<?{@€E|ÿ=G|?ª,3?µÂ^¾›"Ñ
EyÔ)DăC®¶Aƒ°="ïúáÇ
nÒv20120703_00902_stKsb329@ëf8ßï?ÿå@€E~ï3= á<> ¬g?ë…b¾£×

E{èÍDû¶C¯°¤Aƒµ­=µË?áÇ
nÒv20120705_00959_stKsb329@ëfF!¨–ã?;©M@€ET¨)=ÂVP?Gå?ã×
_¾›"Ñ
ER¸DÃ϶C®1ìA"FK=í»îáÇ
nÒv20120705_00961_stKsb329@ëfF$ödK?WsX@€EXïì=Ù±@žx?áG®W¾°£×
EVó…DnéC¯JÁA"R~=݋
áÇ
nÒv20120713_00765_stKsb329@ëgF'[®Ò? ÉÇ@€E'Œf=¤…P@a?³33\¾Š=q
E®DÄöC­Ÿ\Aƒbf=™™®áÇ
nÒv20120713_00767_stKsb329@ëgF<;…?hù8@€E€‡\=`áÇ
nÒv20120714_00343_stKsb329@ëgax•£?w}@€EÎá=†d@kð†?õf¾bN
E‹DÄNfC¬]ôA"U[>̛áÇ
nÒv20120714_00345_stKsb329@ëga{¿i?j¡d@€EA×=Ò%ÓáÇ
nÒv20120715_00132_stKsb329@ëg€¯ì?rÆ@€E‡í¤=ž¦"áÇ
nÒv20120715_00134_stKsb329@ëg€²Zà÷?fËÂ@€E‡êö= ÓÐAK»?ìÌÍc¾˜"u
E…÷…D—®C­ŽwAƒqé=á?(áÇ
nÒv20120716_00117_stKsb329@ëgŸvõ9þ?}R@€E˜3f=ˆEÐáÇ
nÒv20120716_00119_stKsb329@ëgŸz¯§?|^æ@€E˜´=²ä@"‹}?Þ¸R`¾ Äœ
E–{D«×C­_žA'z=îááÇ
nÒv20120717_00941_stKsb329@ëgÆ
Â÷6?J_à@€E˜¨¤>u`4>•Ò»?÷
=\¾ŒÌÍ
E—žÍDÄÙC­ÍôAƒCó=½+ÊáÇ
nÒv20120717_00943_stKsb329@ëgƵ©?/ûã@€E˜¤
>
}I>ª?æffd¾§ïž
E—§HD+¦C¯e¢A'ù©=Ë5áÇ
nÒv20120718_00722_stKsb329@ëgå":?B@€Eªë{=¹°?aKÇ?æff_¾'ë…
E©ŒÍDÄ##C­h1Aƒ¸=ˈ|áÇ
nÒv20120718_00724_stKsb329@ëgå!Û²n?R»l@€E«=³Ñ€áÇ
nÒv20120719_00525_stKsb329@ëh‡ø\?‹$@€E´‡f=¡ñáÇ
nÒv20120719_00527_stKsb329@ëhº\Þ?«‰°@€E´Yá=£EáÇ
nÒv20120721_00213_stKsb329@ëhCÚ,×O?Un@€E¥%ö=ªàáÇ
nÒv20120721_00215_stKsb329@ëhCÝ­u?F}9@€E¤^=«nøáÇ
nÒv20120721_00669_stKsb329@ëhGnâ{¶?B6T@€E í{=¾[4@_|3@(ö]¾Òò
EŸ¶¸DÄC­è"AƒZ·=ÛyñáÇ
nÒv20120721_00671_stKsb329@ëhGr&hu?;pÖ@€E "=£DáÇ
nÒv20120725_00192_stKsb329@ëhÁ»PR?uÔ{@€E"=«ˆáÇ
nÒv20120725_00194_stKsb329@ëhÁ¾zÚ<?jN@€E"é
=¨ÍtáÇ
nÒv20120726_00672_stKsb329@ëhåM¦Ìˆ?t)
@€Eyö¤=ŒSðáÇ
nÒv20120726_00674_stKsb329@ëhåPò{³?~³:@€Ezîf=t½áÇ
nÒv20120731_00479_stKsb329@ëi'®wA€?PÝF@€EjSÃ=¨±?â¨?¯\)^¾p£×
EdÕÃDÄE?C¬ÊA"*É=´V°áÇ
nÒv20120731_00481_stKsb329@ëi'±â»¢?Kli@€EkÕÃ=ºMüáÇ
nÒv20120801_00330_stKsb329@ëi¢"Oo?Y€@€E\:=›4@@Ï?Ýp¤_¾r°!
EXњDÄ*C­4¼A"O[=•¢ÝáÇ
nÒv20120801_00332_stKsb329@ëi¢%¤Êz?!%…@€E[Ý×=¸µ¨>2 ?¥¸c¾ƒ•
EXÖDhƒC®ž5Aƒ=Ð=F†áÇ
nÒv20120804_00273_stKsb329@ëjðxŽ?Y{ž@€E…1=…ÌàáÇ
nÒv20120804_00275_stKsb329@ëjóËê$?P¼e@€E"ÕR=¯'`áÇ
nÒv20120811_00170_stKsb329@ëjáj¹,?r'Ä@€E"¦×=úe†áÇ
nÒv20120811_00172_stKsb329@ëján+F«?vTg@€E"N=肠áÇ
nÒv20120814_00597_stKsb329@ëkCÒMµk?+2_@€EŠBR=²ô?-'³?·
=]¾u
E‰Á3DÄC­"{Aƒ?¥=žuáÇ
nÒv20120814_00599_stKsb329@ëkCՆiç?-@€EŠüš=À§L?©AZ?ØQìd¾‰7L
EŠGD;uC¯[#A'òø=½Ï>áÇ
nÒv20120816_00261_stKsb329@ëkJŒñk?è¨@€ERxö=Ô)áÇ
nÒv20120816_00263_stKsb329@ëkMՖ?•ï"@€ER`ö=žÚ$áÇ
nÒv20120822_00105_stKsb329@ëlCºáî?T
µ@€E{ãÃ=›ê?Ib‡?µÂ]¾ŽV
Ey;3DÄ4ZC­ÞAƒBœ=Á7áÇ
nÒv20120822_00107_stKsb329@ëlC½ûép?_}@€E{‡H=d@A)–Ð?ù™šd¾œ¬
Ey§\D;3C¯çA"•:=ãíàáÇ
nÒv20120823_00240_stKsb329@ëlanö¨h?V¬@€EnÓÃ=nŸ@áÇ
nÒv20120823_00242_stKsb329@ëlar˜-?/4½@€Emq\='ø?S
}?ð£×c¾"ýô
Ejº¸Dd‹C®«DAƒEx=©ÒáÇ
nÒv20120905_00143_stKsb329@ën†"»?=ÓÀ@€E£'3=—OD?)¤t?³33^¾˜"u
E¤®öDÄ-C­$A'"©= wèáÇ
nÒv20120905_00145_stKsb329@ën‰ÁðP?;V¹@€E£Rö=÷µ(@‹è•?Ó33c¾å`
E¤Á\DQhC®ÇA'Ô<=¹"¶áÇ
nÒv20120905_00431_stKsb329@ënÞçìä?1h@€Ešk=='ÄLáÇ
nÒv20120905_00433_stKsb329@ënâdL?¦_@€E™ùš="ÐdáÇ
nÒv20120917_00382_stKsb329@ëo'.Ÿûˆ?IÞñ@€E§ö='=`áÇ
nÒv20120917_00384_stKsb329@ëo'2X·ý?Q±(@€E§õR=ƒ•láÇ
nÒv20121001_00190_stKsb329@ëqAØІk?>©–@€E­3
=©
<áÇ
nÒv20121001_00192_stKsb329@ëqAÜϤC?@ao@€E­pÍ=›Ëø?Sà@¸b¾"ýô
E¯…DTZC¯B°AƒÞÑ=Þ¶áÇ
nÒv20121013_00117_stKsb329@ërÀ-¸Ô??L@€E¤Cš=¥T?‹¦©@
=q\¾†$Ý
E¤53DĦC­Ã3Aƒ7Â=ç¼8áÇ
nÒv20121013_00119_stKsb329@ërÀ1^6Â?\°¶@€E¤aì=—–ÀáÇ
nÒv20130705_00170_stKsb329@ë"à3¢?|ˆŽ@€EŒ–á=®'ŒáÇ
nÒv20130705_00172_stKsb329@ë"à	q³¢?mp@€EŒa=>ÝôáÇ
nÒv20130715_00123_stKsb329@ë•ÄaÎý?¦^@€E¦‰3=ÞË	>gÄ+?â\`¾–
E¤ŠRDÄkžC¬LA²=ŽD˜áÇ
nÒv20130715_00125_stKsb329@ë•ǍÞ%?õ)@€E¦«{=ÿµ¨?©•@b¾—P
E¤ÚáDåC­¤ZA€ùB=˜bÕáÇ
nÒv20130730_00257_stKsb329@ë—ò)}¨?OÃÐ@€E²ºö=Â¼áÇ
nÒv20130730_00259_stKsb329@ë—õš@³?[G@€E³Z)>ÆáÇ
nÒv20130730_00641_stKsb329@ë—$t«?Õ¶@€EŒª¤=½Èä?Õu?ôzá.¾\)
EŠ˜=DÄIyC­ŸžAƒD\=©9šáÇ
nÒv20130730_00643_stKsb329@ë—,´ƒÖ?ÈØ@€E‹2®=÷"i>èS{?×
=_¾yÛ#
E‰páD†5C¯çA'Z½=~"káÇ
nÒv20130804_00358_stKsb329@뗡–zÔ?E!@€EœË\=®.T?•É?â\a¾t¼j
E›ošDÄ{\C¬"–A†æ=xêÞáÇ
nÒv20130804_00360_stKsb329@뗡™ðl?U@€Eœb\=¦a×?Ä6Â?Ÿe¾ŽÙ
E›¤DíãC®CA€ÝÀ=n6†áÇ
nÒv20130811_00340_stKsb329@똃Ošòà?Kï¾@€E—œ=›KXáÇ
nÒv20130811_00342_stKsb329@똃Sßr?Xè×@€E–š=_)HáÇ
nÒv20130812_00163_stKsb329@똠¹£'?'´@€Ežm=¯Õ @(5?Ï\)`¾n—
E›í×DÄP¼C­¼A€¦2=Kt«áÇ
nÒv20130812_00165_stKsb329@똠½Y|É? áŒ@€Ežé)=ÉÑüáÇ
nÒv20130813_00244_stKsb329@ë˜Á2›-m?1Ռ@€E—c==øÒK@0?Ÿ_¾'J
E•>¸DÄÍHC«æA€ì~=E\¥áÇ
nÒv20130813_00246_stKsb329@ë˜Á6d0?9т@€E˜@> Cb?)c9?Î{b¾€ƒ
E–[®D˜RC­×®A'·=J$'áÇ
nÒv20130827_00122_stKsb329@ëšãÜ»?!½Ü@€EªòH=ÔüÆ@]Oh?±ë…`¾gl‹
E¨ùqDÄ|´C¬Ç+A'»=UÖáÇ
nÒv20130827_00124_stKsb329@ëšçQ˜y?!}@€Eª×®=þÖ~@ÆP?Î{e¾‹C–
E¨«×DÙXC®4ÝAW'=xRÆáÇ
nÒv20130827_00506_stKsb329@뚃kíç?1£y@€E­R=Æ*Ö?LŒn@õÃ]¾¯ 
E­­…DÄ.ÑC­½/AƒvŸ=Ô4páÇ
nÒv20130827_00508_stKsb329@뚃nÕæ|?7¦@€E¬Ï¸=ã±0?qç?Ñë…b¾ Äœ
E¬ÐDI‰C¯]ÓA€ðC="™ïáÇ
nÒv20130919_00170_stKsb329@ë`«Û`8?T*@€E†…š=è_ÿáÇ
nÒv20130919_00172_stKsb329@ë`¯®m?Tiû@€E†|="_Ab|O?áG®c¾¸Qì
E†ñqDcdC®ãuAƒ®›>
áÇ
nÒv20130920_00266_stKsb329@띁oñå‹?Q¾c@€E~åq=†8€>Åü?•Â]¾œ¬
E~ öDÄ1ÛC­"uA€T=~§êáÇ
nÒv20130920_00268_stKsb329@띁ssÙ?cÿj@€E=sÝáÇ
nÒv20130925_00266_stKsb329@ëž!ÈVk?)l_@€E¥"H=©5l@Œû?ÁG®]¾'\
E§ÍDÄ>C­Þ5AŸÍ=h,náÇ
nÒv20130925_00268_stKsb329@ëž!˴ԉ?+Y½@€E¥×…=Þ¬?5ë˜?—
=c¾ŽÙ
E¦ÖfD|¬C¯k…A€e'=fö"áÇ
nÒv20131002_00266_stKsb329@ëŸbÄ*'?*Òs@€E l…="¬=]}ï@	™š`¾™™š
E¡ŠRDÄ@C­d{Ag"=ÉO
áÇ
nÒv20131002_00268_stKsb329@ëŸeجª?6ò¿@€E¡"ì=–ÇŒ@M5›@b¾›¥ã
E¢zD"9C¯{çA'ž"=óCÔáÇ
nÒv20131003_00196_stKsb329@ëŸ!aÉCU?.;Í@€EJ==ɧ>àe?°£×]¾záH
E­
DÄG×C­"uA€øu='¥~áÇ
nÒv20131003_00198_stKsb329@ëŸ!dݵR?>Ô@€EÏÃ=Þ6¾?'T'?ÚáH`¾œ(ö
E'¤D1C¯@åA€ä:=ži÷áÇ
nÒv20131005_00266_stKsb329@ëŸapÝB'?©U@€E±M…=·mœáÇ
nÒv20131005_00268_stKsb329@ëŸasú®\?–äÛ@€E±ª=¾R˜áÇ
nÒv20140318_00364_stKsb329@ë³éX¥X?"{@€EoH> Ô÷A«?´?°£×_¾"›¦
EšõHDĘjC¬áAuÔö=œÎ:áÇ
nÒv20140318_00366_stKsb329@ë³é[Èh9?"Ø@€E¬>.
áÇ
nÒv20140320_00605_stKsb329@ë´+Ž#Sí?y=µ@€E³´f=ËüÀáÇ
nÒv20140320_00607_stKsb329@ë´+'Ìm?nâ6@€E´>¤=ËHZáÇ
nÒv20140528_00616_stKsb329@ë¼Ç¦S Ž?vWs@€E‡6{=›A¸AýåB?±ë…_¾'ñª
E"9qDėžC¬áÇ
nÒv20140528_00618_stKsb329@ë¼Ç©È`?r@€E‡¦\=Ü'ãBË+?£×
c¾Òò
E"-×DEÃC®ráÇ
nÒv20140604_00652_stKsb329@뽤ÄcL+?uy@€EvòÍ>
áX?‹±?—
=d¾Òò
EuIÃDÄ_ÏC¬c¶AŽ~=LááÇ
nÒv20140604_00654_stKsb329@뽤LJ2å?Ï@€Ev=Þ¡?ŒL£?¡G®c¾˜b
Eu^¸DÉÛC®+…A~p=8,…áÇ
nÒv20140605_00780_stKsb329@ë½Å‹>WT?(j´@€Eu¸=Ç(y> V?À\¾%
EsáDÄ\ÍC¬—A}R=€ò*áÇ
nÒv20140605_00782_stKsb329@ë½ÅŽyåõ?+Éà@€Evyì=£[x?.ŸË?½p¤d¾ƒ•
Eu€ÍDœ¼C®3øA}ò=—¨ÇáÇ
nÒv20140608_00717_stKsb329@ë¾%JlÀs?Ì@€E–Ö
=±"‹=‡à(?¸Qì_¾%
E˜­\DÄbC¬šÁA}VG=HéáÇ
nÒv20140608_00719_stKsb329@ë¾%Mæþ&?1³ì@€E–K=¡?ëˆå?ÌÌÍb¾‹C–
E—¸DŲC­ñA}ϸ=_'%áÇ
nÒv20140616_00295_stKsb329@ë¿"[¼™¤?©ñ/@€E¾f=½rTáÇ
nÒv20140616_00297_stKsb329@ë¿"^ßY?‡lÃ@€E¾~×>חA¿Uê?àc¾•
EÀ"D¾ÙC®f‡Ax¾t=°ŽTáÇ
nÒv20140618_00885_stKsb329@ë¿fÒªz?uN@€E­3\='ÔA±Þø?±ë…`¾å`
E®RfDÄUyC­:áAv
õ=¤/òáÇ
nÒv20140618_00887_stKsb329@ë¿fÕTUm?]×À@€E­H=Í®áÇ
nÒv20140621_00706_stKsb329@ë¿Åc",?Òs@€E$¸=ǁˆ?c5¨?—
=_¾q©ü
EŽáDÄ`¼C¬¸"A}¢1=ÄçáÇ
nÒv20140621_00708_stKsb329@ë¿Åf{4)?+ô@€E+{=ØSþ?ՑÐ?æffe¾å`
EŽ`DÀ´C®x´A}ŠŠ=2´×áÇ
nÒv20140622_00892_stKsb329@ë¿æ{¦Š?5C
@€EšÎá=߂ÔA{Ƭ?±ë…V¾ŒÌÍ
E›DÄh)C­FfAy£œ=kÁáÇ
nÒv20140622_00894_stKsb329@ë¿æ9M?9T=@€EšCÍ=…{¨@–µ¹?³33a¾ŒIº
Eš¹šD¾VC®²òA~|þ=†3!áÇ
nÒv20140628_00910_stKsb329@ëÀ¨Ëö-n?‰k¼@€EÕ3=‡ë$BQÙ?…¸^¾›¥ã
EŒVDÄ1‰C®h´áÇ
nÒv20140628_00912_stKsb329@ëÀ¨Ï2}V?¬ôÓ@€E	)=¯õL@Õ'»?ud¾£Sø
Eq…Dv¸C¯ÉüArvË=ÓÑáÇ
nÒv20140705_00163_stKsb329@ëÁð®CJ?^Յ@€E‰Ë=Ê[áÇ
nÒv20140705_00165_stKsb329@ëÁó͝?VàS@€E–+Ã=…°áÇ
nÒv20140707_00132_stKsb329@ëÁÀ*Ñ9ï?hWž@€E«ª>\eáÇ
nÒv20140707_00134_stKsb329@ëÁÀ.Åq?K_a@€E«‡×>AnÁ=;ó?«…d¾£×

Eª€öD_;C®.A|´<=_âáÇ
nÒv20140707_00612_stKsb329@ëÁÄ0å5N?ö:@€Eœ;š=¶'°@1«?³33]¾E¡Ë
E›LDÄW#C¬æÉA||¸= áÇ
nÒv20140707_00614_stKsb329@ëÁÄ4sO-?'Aý@€Eœl==ÝE@¬Ñ?\)b¾hr°
E›ešD›DC®±ìA{­=±áÇ
nÒv20140731_00021_stKsb329@ëÄ¿_ó`
?pS@€EÀÑá=½P<@Иl?Æff_¾—P
E½/ÃDÄmÛC¬ßAuʌ=Ñô‹áÇ
nÒv20140731_00023_stKsb329@ëÄ¿clX?D¼@€EÁcÃ>ú•@óÕ@zád¾®{
E¿áD C®ÚAu!à=[bŸáÇ
nÒv20140731_00069_stKsb329@ëÄ¿ÄØ`?e‰H@€E§.='êáÇ
nÒv20140731_00071_stKsb329@ëÄ¿ÇRÅ?¡cs@€E¨f>h90áÇ
nÒv20140813_00204_stKsb329@ëÆa©×)? Äz@€E¡$q=³v?™%¯?±ë…_¾Rñª
Ež(RDIJúC¬‹çAzïÞ=8RÇáÇ
nÒv20140813_00206_stKsb329@ëÆahbÀ?*H8@€E¡ì=">2¸G?«…U¾{çm
EžHDWLC®mqA{êT=2Œ®áÇ
nÒv20140920_00311_stKsb329@ëË#':Ð6?5©s@€E£¸ö=Ó÷V@>?™™š\¾o²
E¤13DÄ\BC­»#AyC=EÏráÇ
nÒv20140920_00313_stKsb329@ëË#–ë¯;?+Ê@€E£Q=ÜUä?¬?°£×d¾"t¼
E£æ)DÔ)C¯óøA|/Û=…í¹áÇ
nÒv20140922_00309_stKsb329@ëËc@,ː?_‡z@€E¨…=£ûøB]ïO?ØQì^¾ŽV
E©ìDÄY7C®-ÓáÇ
nÒv20140922_00311_stKsb329@ëËcDÞ ²?a¸ @€E§¸…=·µœBìÎ?ØQìc¾™™š
E¨DÊáC°áÇ
nÒv20150320_00459_stKsb329@ëáÍ`þ²ù?c©Ù@€E·H>k¿B	~`?³33_¾cSø
EµÅìDČsC¬áHáÇ
nÒv20150320_00461_stKsb329@ëáÍds'I?g~K@€E·€
>4]ðBÃ?¬ÌÍe¾ƒ•
E¶öD.fC®tþáÇ
nÒv20150509_00590_stKsb329@ëèŠRÒ?I±3@€E´)®=Ž'¸?"
?}p¤W¾záH
E´RDÄOC¬véApqÉ=³µáÇ
nÒv20150509_00592_stKsb329@ëèŽ_‰}?;
@€E³®=£"@³h?™™šb¾/
E³ÃDáªC­Ü)Ap•=-üáÇ
nÒv20150702_00112_stKsb329@ëîċŒ
e?Aæû@€E€D®=¢Í\>Gl?ó33]¾ŒIº
E{\D¼¾°C¬roAk=!Ü´áÇ
nÒv20150712_00285_stKsb329@ëðãqnØ?ƒ†@€E"õH=|¶¡@ôíW?hõÃ_¾"t¼
E"7qDÄAÃC¬‹Af=h£áÇ
nÒv20150712_00287_stKsb329@ëðæ—-?ƒúj@€E•Ž=fAKVö?}p¤c¾¢MÓ
E"›qD‡žC®#TAfµT=K'µáÇ
nÒv20150712_00853_stKsb329@ëð¸ŸSm?T7Q@€EfÃ=ǶçAĵú?ÌÌÍ`¾¢Ðå
EŒgÃDÃ÷¾C®&‡Aq"s=‹%áÇ
nÒv20150712_00855_stKsb329@ëð»Ö\?\‡3@€E2H=̱Ð@—â?™™šW¾¬1
EŒåHDô9C¯›¦AjÒ'=%œáÇ
nÒv20150806_00426_stKsb329@ëó"|™SN??E @€E¹'\="ëÐ@o?—
=^¾'J
E¼‰×DĔþC­×
Aj
<ùô\áÇ
nÒv20150806_00428_stKsb329@ëó"¤öo??~@€E¹Ç3=ŠKH@jN?\)d¾Òò
E¼×qD§
C¯š AiKe<÷jáÇ
nÒv20150811_00343_stKsb329@ëóÂÀf?u΁@€EV\á=Žb€@Š-F?'\^¾¯²
EVœ¤DĐÕC¬–%AiM=§ºáÇ
nÒv20150811_00345_stKsb329@ëóÂ" ?pü^@€ETȤ=™m@ìâÛ?¡G®c¾´9X
EUbfDzòC®–¨Ai93=-¤&áÇ
nÒv20150813_00165_stKsb329@ëôE–è?4Ü@€Ez€Í=»0à?$2?'\]¾…¸
Ey-DĪC­BAi¬<Åß4áÇ
nÒv20150813_00167_stKsb329@ëôH‡Í?<9Ï@€E{<>	i?ÊoÇ?ª=qa¾'hs
E{j=D¡HC¯{DAi,T=ª}áÇ
nÒv20150817_00199_stKsb329@ëô,žS¾?2w@€EƒJÍ=…œ?'—*?Ó33^¾›"Ñ
Eƒ¦fDĉC­.˜Aj}='8_áÇ
nÒv20150817_00201_stKsb329@ëô/ñŸÀ??â¨@€E'H¤=ŽA<?ÿ˜ø?—
=a¾ŽÙ
EÈÍD¼îC¯aHAh¾<íÿèáÇ
nÒv20150915_00105_stKsb329@ëø NÄ?.ß@€Eª‡=›ã¬?úu?¬ÌÍ_¾…¡Ë
E¯R{Dĵ/C¬òoAgÈ<å¡láÇ
nÒv20150915_00107_stKsb329@ëø QÂÕÓ?(k‰@€E«Í=á@ÇGÝ?Æffc¾'ñª
E¯m3DÁyC®¨1Ae&]=8.¢áÇ
nÒv20160718_00477_stKsb329@샣&´?6ðu@€EŠÒ×=¬—$@Eê@®`¾o²
EªfDÄt!C­_A@Ðn<ƒ€@áÇ
nÒv20160718_00479_stKsb329@샦®šÞ?@Gô@€E‹™ö=ÁLô?+
Ž@.{d¾—
=
E"íDî%C¯8´A@À]<ÀÎáÇ
nÒv20160719_00365_stKsb329@좊8î^?64@€E‹æö>)6ÿ@%B@\`¾‹C–
E"ìDÄzC­ZAAx˜<L›áÇ
nÒv20160719_00367_stKsb329@좍·Óì?ü'@€E‹Ç®=ò>˜?ùv@ٙšb¾/
EáDó3C®¾ÙáÇ
nÒv20170622_00256_stKsb329@ìHáQœ*?ˆl@€Eµì=nê A˜ @që…_¾"zá
Eº‹
DÄÇ×C®Î¸A3;=džáÇ
nÒv20170622_00258_stKsb329@ìHáïw?_ÔB@€E´ÉÃ=žÙÈ=Õį@b\a¾™™š
EÅDð1C°HA2Š<ì«.áÇ
nÒv20170629_00384_stKsb329@ìIÁŽœ?ç?Uð@€E ½H=åÐ1>ñüj@­Â^¾Oß
EÂ}×DļÍC¯¸áÇ
nÒv20170629_00386_stKsb329@ìIÁ'AvB?á®@€E¡¬H=ó½	?£»@¥¸b¾˜"u
Eº)HDöC±–áÇ
nÒv20180415_00520_stKsb329@ìnžSÈT?[¹ó@€EßR=¯ë?ŒdZ?ï\)]¾¤Z
EãÔ=DÄÙ'C®v¨A1µ5<€(¨áÇ
nÒv20180415_00522_stKsb329@ìn¡4"0?íá@€Eß'Ã=ßn¤@Éâ?â\`¾¶È´
Eà;šDÉC°IÛA1§Ð=ÀsáÇ
nÒv20180524_00957_stKsb329@ìrç±ç#? &ó@€E³_3>	oÔ@løï@‰G®]¾""
EÃyqDÄß3C®HA4$—<'	±áÇ
nÒv20180524_00959_stKsb329@ìrç´¸ÙÑ?r@€E´õ\>µ>ŸÎÖ@¡ë…a¾bN
EÃàÍD1ËC°KáÇ
nÒv20180524_01365_stKsb329@ìrêîìlz?IÍ@€E°Æ¸=±Ú¥?4wÎ@ž¸R]¾""
EÍ!3DÄë×C¬¸A4±÷<㣚áÇ
nÒv20180524_01367_stKsb329@ìrêñöb?õ'@€E±ˆ¸=±0?&µ@ÔÌÍd¾›"Ñ
EӏDZ-C®ÉÛáÇ
nÒv20180804_00537_stKsb329@ì{ão{s?rÚd@€E`3='ô A>È@Z=q^¾˜b
E£eÃDđC­o;A2a=ÙáÇ
nÒv20180804_00539_stKsb329@ì{ãruc?€ï@€EÑ)="ð€AwÛé@P£×^¾¦éy
E¢ÄáD­²C¯$9A3=àžáÇ
nÒv20180809_00165_stKsb329@ì|Möâ?6rÁ@€E¥ö=±?h¸@‹33^¾¢Ðå
E¶ñìDÄÃTC®7LA3¼<–|™áÇ
nÒv20180809_00167_stKsb329@ì|Pÿ·[?!|Ï@€E¥ÿ{=ɞ>>f[æ@º\d¾«…
EÀj{DÏC°"NáÇ
nÒv20180815_00405_stKsb329@ì}C_Ù´½?y\@€E}j=æ='£ü@ õÃ^¾ƒ•
E›®DÄ¿+C«ÐÅáÇ
nÒv20180815_00407_stKsb329@ì}Cc%?ol@€E}¸=Փ*>P¤@öffa¾™™š
EŽß×DäÍC­œ‹áÇ
nÒv20180816_00125_stKsb329@ì}`Ü?0—?{Ú@€E'=ÎÅÅ=§Ò@›…^¾dZ
E']\DĶFC®kÇA3Æ!<"l*áÇ
nÒv20180816_00127_stKsb329@ì}`߉¯?7š@€E¢…=¹2"?+ïe@ØõÃb¾‰7L
E"ûHD¹ËC°iáÇ
nÒv20180828_00201_stKsb329@ì~àñ—½!?,!Õ@€E"R=°¥ð?ÿo@u^¾/
E¦ð=DÄ©?C­‹#A4	ž<žWUáÇ
nÒv20180828_00203_stKsb329@ì~àô'8§?,ʝ@€E"qq=íÎ&?-÷@Îffb¾¨r°
E¦0=D®%C¯C3áÇ
nÒv20180901_00105_stKsb329@ì`Ùá]?v	+@€ErÅ3=š^ìAç—)@­Â^¾œ(ö
EyþáDÄÌ´C­¾5áÇ
nÒv20180901_00107_stKsb329@ì`º?h|
@€EsH=ë‹w@e;Ä@s×
c¾¥`B
E‰È¸DúC°ÉA3…<ñóÿáÇ
nÒv20190814_00573_stKsb329@ìªÅY"0,?v÷@€EºI=ºL@þ¿?±ë…]¾œ(ö
E¾wHDÄg+C²¦A6gK<ã}ŸáÇ
nÒv20190814_00575_stKsb329@ìªÅ\Ÿ?tz[@€E»)=D@…@E?â\c¾£Sø
E¿Û…DP¤C³ýqA6µ+=¿®

==> anc/pub_raw/L222_96_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  215 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             òñ¡"lv20100520_00801_stKsb329@ë+|²bé?]Æ6@€E…Gö>ŒÊÀÀÀÀÀÀÀÀòñ¡"lv20100520_00803_stKsb329@ë+[ð—?a²Š@€E…Q=>yŽrÀÀÀÀÀÀÀÀòñ¡"lv20100805_00352_stKsb329@ëÂóõ2?GÊ8@€Ep¤=ƒ¹pÀÀÀÀÀÀÀÀòñ¡"lv20100805_00354_stKsb329@ëÂ÷; À?\í×@€E
=Œ{"ÀÀÀÀÀÀÀÀòñ¡"lv20100809_00476_stKsb329@ëDëiÅì?@Cª@€Eo«®=¤¡0ÀÀÀÀÀÀÀÀòñ¡"lv20100809_00478_stKsb329@ëDï6iI?9Î@€Eo')=°¦(ÀÀÀÀÀÀÀÀòñ¡"lv20110724_00460_stKsb329@ë:åƒu{?"8@€Eœ‡á>ž½ÀÀÀÀÀÀÀÀòñ¡"lv20110724_00462_stKsb329@ë:凣H?I_@€Eœò{=ã'wÀÀÀÀÀÀÀÀòñ¡"lv20110724_00464_stKsb329@ë:劊Ð?-2O@€E0R>/pÊÀÀÀÀÀÀÀÀòñ¡"lv20110805_00713_stKsb329@ë<f'Aå?~U"@€E¨˜á=Ò%EÀÀÀÀÀÀÀÀòñ¡"lv20110805_00715_stKsb329@ë<f"2§r?_œ)@€E¨|¸=™íøÀÀÀÀÀÀÀÀòñ¡"lv20110805_00717_stKsb329@ë<f—f^.?bF?@€E©== 
|ÀÀÀÀÀÀÀÀòñ¡"lv20110813_00423_stKsb329@ë=e.@Û?ÌZ@€E—™¤=Ûú¸ÀÀÀÀÀÀÀÀòñ¡"lv20110813_00425_stKsb329@ë=e'Q "?%(‹@€E—wö=üƒRÀÀÀÀÀÀÀÀòñ¡"lv20110813_00427_stKsb329@ë=e•Oï?.Yá@€E—=—³ÐÀÀÀÀÀÀÀÀòñ¡"lv20110901_00392_stKsb329@ë?ÁL~î?µ/@€EÀR=ÆIàÀÀÀÀÀÀÀÀòñ¡"lv20110901_00394_stKsb329@ë?ÁO療?7aÿ@€EÀ3=™FÀÀÀÀÀÀÀÀòñ¡"lv20110911_00302_stKsb329@ëAU³ ×?4]w@€E¬‹š=§|,ÀÀÀÀÀÀÀÀòñ¡"lv20110911_00304_stKsb329@ëAYX{Â?-A@€E­N3=šM$ÀÀÀÀÀÀÀÀòñ¡"lv20110926_00397_stKsb329@ëBâ˜vïK?†'j@€EÖ¢=þƒ†ÀÀÀÀÀÀÀÀòñ¡"lv20110926_00399_stKsb329@ëB⛯ù­?™°@€EÖ«ì=ÛxÀÀÀÀÀÀÀÀòñ¡"lv20120225_00612_stKsb329@ëUëbBûR?,H.@€E¯{=ïg²ÀÀÀÀÀÀÀÀòñ¡"lv20120225_00614_stKsb329@ëUëeZW?+ø@€E¯=Äx…ÀÀÀÀÀÀÀÀòñ¡"lv20120225_00616_stKsb329@ëUëhpQw?8è@€E°¤>>âÀÀÀÀÀÀÀÀòñ¡"lv20120312_00357_stKsb329@ëWéµc"z?Ų@€E­Ã{=¹<ðÀÀÀÀÀÀÀÀòñ¡"lv20120312_00359_stKsb329@ëWé¸weg?1F@€E­"×=¾lÀÀÀÀÀÀÀÀòñ¡"lv20120312_00361_stKsb329@ëW黋§?:¦@€E¬ðf=ÑrŠÀÀÀÀÀÀÀÀòñ¡"lv20120318_00555_stKsb329@ëX©Š,y?7c
@€E¤=¦ðÐÀÀÀÀÀÀÀÀòñ¡"lv20120318_00557_stKsb329@ëX©Ç(s?3!Ø@€E¤/q=öç8ÀÀÀÀÀÀÀÀòñ¡"lv20120318_00559_stKsb329@ëX©è:g?$/Î@€E¤%)=´ótÀÀÀÀÀÀÀÀòñ¡"lv20120319_00327_stKsb329@ëXÈòÑ{?2[s@€E¦H¤=Χ0ÀÀÀÀÀÀÀÀòñ¡"lv20120319_00329_stKsb329@ëXÈõ>?)äO@€E¥…f=Ø ˆÀÀÀÀÀÀÀÀòñ¡"lv20120319_00331_stKsb329@ëXÈø0-D?)@€E¥
=¨jÐÀÀÀÀÀÀÀÀòñ¡"lv20120401_00095_stKsb329@ëZgÍÕF?#¸@€E³Û×>ԒÀÀÀÀÀÀÀÀòñ¡"lv20120401_00097_stKsb329@ëZgш"?–@€E³Ö{=Æ$ÀÀÀÀÀÀÀÀòñ¡"lv20120401_00099_stKsb329@ëZgÔâ I?ù@€E³Ý×=æßÓÀÀÀÀÀÀÀÀòñ¡"lv20120606_00518_stKsb329@ëb¦ÃA¾f?1«@€EŒPH=Ã{ÌÀÀÀÀÀÀÀÀòñ¡"lv20120606_00520_stKsb329@ëb¦Ç¦»?. @€EŒÉR="ͤÀÀÀÀÀÀÀÀòñ¡"lv20120610_00722_stKsb329@ëc)3c¯¨?¸I@€E‡ÏÃ=¸BøÀÀÀÀÀÀÀÀòñ¡"lv20120610_00724_stKsb329@ëc)75 s?H@€E‡Çš=á½iÀÀÀÀÀÀÀÀòñ¡"lv20120615_00726_stKsb329@ëcÇ`ñ²_?(]v@€E"?==þcÀÀÀÀÀÀÀÀòñ¡"lv20120615_00728_stKsb329@ëcÇdà9'? ú'@€E"5Ã=é,(ÀÀÀÀÀÀÀÀòñ¡"lv20120617_00460_stKsb329@ëd%ÎæØ?O'±@€Ey&f=Èr0ÀÀÀÀÀÀÀÀòñ¡"lv20120617_00462_stKsb329@ëd)hn©?Iìv@€Ex•\=ôƱÀÀÀÀÀÀÀÀòñ¡"lv20120620_00707_stKsb329@ëdfǨˑ?¸¹ç@€El{=«™ÐÀÀÀÀÀÀÀÀòñ¡"lv20120620_00709_stKsb329@ëdfË ÒÉ?¼p¼@€E€[f=‡(ÀÀÀÀÀÀÀÀòñ¡"lv20120703_00900_stKsb329@ëf5+¶<?{@€E|ÿ=G|ÀÀÀÀÀÀÀÀòñ¡"lv20120703_00902_stKsb329@ëf8ßï?ÿå@€E~ï3= á<ÀÀÀÀÀÀÀÀòñ¡"lv20120705_00959_stKsb329@ëfF!¨–ã?;©M@€ET¨)=ÂVPÀÀÀÀÀÀÀÀòñ¡"lv20120705_00961_stKsb329@ëfF$ödK?WsX@€EXïì=Ù±ÀÀÀÀÀÀÀÀòñ¡"lv20120713_00765_stKsb329@ëgF'[®Ò? ÉÇ@€E'Œf=¤…PÀÀÀÀÀÀÀÀòñ¡"lv20120713_00767_stKsb329@ëgF<;…?hù8@€E€‡\=`ÀÀÀÀÀÀÀÀòñ¡"lv20120714_00343_stKsb329@ëgax•£?w}@€EÎá=†dÀÀÀÀÀÀÀÀòñ¡"lv20120714_00345_stKsb329@ëga{¿i?j¡d@€EA×=Ò%ÓÀÀÀÀÀÀÀÀòñ¡"lv20120715_00132_stKsb329@ëg€¯ì?rÆ@€E‡í¤=ž¦"ÀÀÀÀÀÀÀÀòñ¡"lv20120715_00134_stKsb329@ëg€²Zà÷?fËÂ@€E‡êö= ÓÐÀÀÀÀÀÀÀÀòñ¡"lv20120716_00117_stKsb329@ëgŸvõ9þ?}R@€E˜3f=ˆEÐÀÀÀÀÀÀÀÀòñ¡"lv20120716_00119_stKsb329@ëgŸz¯§?|^æ@€E˜´=²äÀÀÀÀÀÀÀÀòñ¡"lv20120717_00941_stKsb329@ëgÆ
Â÷6?J_à@€E˜¨¤>u`4ÀÀÀÀÀÀÀÀòñ¡"lv20120717_00943_stKsb329@ëgƵ©?/ûã@€E˜¤
>
}IÀÀÀÀÀÀÀÀòñ¡"lv20120718_00722_stKsb329@ëgå":?B@€Eªë{=¹°ÀÀÀÀÀÀÀÀòñ¡"lv20120718_00724_stKsb329@ëgå!Û²n?R»l@€E«=³Ñ€ÀÀÀÀÀÀÀÀòñ¡"lv20120719_00525_stKsb329@ëh‡ø\?‹$@€E´‡f=¡ñÀÀÀÀÀÀÀÀòñ¡"lv20120719_00527_stKsb329@ëhº\Þ?«‰°@€E´Yá=£EÀÀÀÀÀÀÀÀòñ¡"lv20120721_00213_stKsb329@ëhCÚ,×O?Un@€E¥%ö=ªàÀÀÀÀÀÀÀÀòñ¡"lv20120721_00215_stKsb329@ëhCÝ­u?F}9@€E¤^=«nøÀÀÀÀÀÀÀÀòñ¡"lv20120721_00669_stKsb329@ëhGnâ{¶?B6T@€E í{=¾[4ÀÀÀÀÀÀÀÀòñ¡"lv20120721_00671_stKsb329@ëhGr&hu?;pÖ@€E "=£DÀÀÀÀÀÀÀÀòñ¡"lv20120725_00192_stKsb329@ëhÁ»PR?uÔ{@€E"=«ˆÀÀÀÀÀÀÀÀòñ¡"lv20120725_00194_stKsb329@ëhÁ¾zÚ<?jN@€E"é
=¨ÍtÀÀÀÀÀÀÀÀòñ¡"lv20120726_00672_stKsb329@ëhåM¦Ìˆ?t)
@€Eyö¤=ŒSðÀÀÀÀÀÀÀÀòñ¡"lv20120726_00674_stKsb329@ëhåPò{³?~³:@€Ezîf=t½ÀÀÀÀÀÀÀÀòñ¡"lv20120731_00479_stKsb329@ëi'®wA€?PÝF@€EjSÃ=¨±ÀÀÀÀÀÀÀÀòñ¡"lv20120731_00481_stKsb329@ëi'±â»¢?Kli@€EkÕÃ=ºMüÀÀÀÀÀÀÀÀòñ¡"lv20120801_00330_stKsb329@ëi¢"Oo?Y€@€E\:=›4ÀÀÀÀÀÀÀÀòñ¡"lv20120801_00332_stKsb329@ëi¢%¤Êz?!%…@€E[Ý×=¸µ¨ÀÀÀÀÀÀÀÀòñ¡"lv20120804_00273_stKsb329@ëjðxŽ?Y{ž@€E…1=…ÌàÀÀÀÀÀÀÀÀòñ¡"lv20120804_00275_stKsb329@ëjóËê$?P¼e@€E"ÕR=¯'`ÀÀÀÀÀÀÀÀòñ¡"lv20120811_00170_stKsb329@ëjáj¹,?r'Ä@€E"¦×=úe†ÀÀÀÀÀÀÀÀòñ¡"lv20120811_00172_stKsb329@ëján+F«?vTg@€E"N=肠ÀÀÀÀÀÀÀÀòñ¡"lv20120814_00597_stKsb329@ëkCÒMµk?+2_@€EŠBR=²ôÀÀÀÀÀÀÀÀòñ¡"lv20120814_00599_stKsb329@ëkCՆiç?-@€EŠüš=À§LÀÀÀÀÀÀÀÀòñ¡"lv20120816_00261_stKsb329@ëkJŒñk?è¨@€ERxö=Ô)ÀÀÀÀÀÀÀÀòñ¡"lv20120816_00263_stKsb329@ëkMՖ?•ï"@€ER`ö=žÚ$ÀÀÀÀÀÀÀÀòñ¡"lv20120822_00105_stKsb329@ëlCºáî?T
µ@€E{ãÃ=›êÀÀÀÀÀÀÀÀòñ¡"lv20120822_00107_stKsb329@ëlC½ûép?_}@€E{‡H=d@ÀÀÀÀÀÀÀÀòñ¡"lv20120823_00240_stKsb329@ëlanö¨h?V¬@€EnÓÃ=nŸ@ÀÀÀÀÀÀÀÀòñ¡"lv20120823_00242_stKsb329@ëlar˜-?/4½@€Emq\='øÀÀÀÀÀÀÀÀòñ¡"lv20120905_00143_stKsb329@ën†"»?=ÓÀ@€E£'3=—ODÀÀÀÀÀÀÀÀòñ¡"lv20120905_00145_stKsb329@ën‰ÁðP?;V¹@€E£Rö=÷µ(ÀÀÀÀÀÀÀÀòñ¡"lv20120905_00431_stKsb329@ënÞçìä?1h@€Ešk=='ÄLÀÀÀÀÀÀÀÀòñ¡"lv20120905_00433_stKsb329@ënâdL?¦_@€E™ùš="ÐdÀÀÀÀÀÀÀÀòñ¡"lv20120917_00382_stKsb329@ëo'.Ÿûˆ?IÞñ@€E§ö='=`ÀÀÀÀÀÀÀÀòñ¡"lv20120917_00384_stKsb329@ëo'2X·ý?Q±(@€E§õR=ƒ•lÀÀÀÀÀÀÀÀòñ¡"lv20121001_00190_stKsb329@ëqAØІk?>©–@€E­3
=©
<ÀÀÀÀÀÀÀÀòñ¡"lv20121001_00192_stKsb329@ëqAÜϤC?@ao@€E­pÍ=›ËøÀÀÀÀÀÀÀÀòñ¡"lv20121013_00117_stKsb329@ërÀ-¸Ô??L@€E¤Cš=¥TÀÀÀÀÀÀÀÀòñ¡"lv20121013_00119_stKsb329@ërÀ1^6Â?\°¶@€E¤aì=—–ÀÀÀÀÀÀÀÀÀòñ¡"lv20130705_00170_stKsb329@ë"à3¢?|ˆŽ@€EŒ–á=®'ŒÀÀÀÀÀÀÀÀòñ¡"lv20130705_00172_stKsb329@ë"à	q³¢?mp@€EŒa=>ÝôÀÀÀÀÀÀÀÀòñ¡"lv20130715_00123_stKsb329@ë•ÄaÎý?¦^@€E¦‰3=ÞË	ÀÀÀÀÀÀÀÀòñ¡"lv20130715_00125_stKsb329@ë•ǍÞ%?õ)@€E¦«{=ÿµ¨ÀÀÀÀÀÀÀÀòñ¡"lv20130730_00257_stKsb329@ë—ò)}¨?OÃÐ@€E²ºö=Â¼ÀÀÀÀÀÀÀÀòñ¡"lv20130730_00259_stKsb329@ë—õš@³?[G@€E³Z)>ÆÀÀÀÀÀÀÀÀòñ¡"lv20130730_00641_stKsb329@ë—$t«?Õ¶@€EŒª¤=½ÈäÀÀÀÀÀÀÀÀòñ¡"lv20130730_00643_stKsb329@ë—,´ƒÖ?ÈØ@€E‹2®=÷"iÀÀÀÀÀÀÀÀòñ¡"lv20130804_00358_stKsb329@뗡–zÔ?E!@€EœË\=®.TÀÀÀÀÀÀÀÀòñ¡"lv20130804_00360_stKsb329@뗡™ðl?U@€Eœb\=¦a×ÀÀÀÀÀÀÀÀòñ¡"lv20130811_00340_stKsb329@똃Ošòà?Kï¾@€E—œ=›KXÀÀÀÀÀÀÀÀòñ¡"lv20130811_00342_stKsb329@똃Sßr?Xè×@€E–š=_)HÀÀÀÀÀÀÀÀòñ¡"lv20130812_00163_stKsb329@똠¹£'?'´@€Ežm=¯Õ ÀÀÀÀÀÀÀÀòñ¡"lv20130812_00165_stKsb329@똠½Y|É? áŒ@€Ežé)=ÉÑüÀÀÀÀÀÀÀÀòñ¡"lv20130813_00244_stKsb329@ë˜Á2›-m?1Ռ@€E—c==øÒKÀÀÀÀÀÀÀÀòñ¡"lv20130813_00246_stKsb329@ë˜Á6d0?9т@€E˜@> CbÀÀÀÀÀÀÀÀòñ¡"lv20130827_00122_stKsb329@ëšãÜ»?!½Ü@€EªòH=ÔüÆÀÀÀÀÀÀÀÀòñ¡"lv20130827_00124_stKsb329@ëšçQ˜y?!}@€Eª×®=þÖ~ÀÀÀÀÀÀÀÀòñ¡"lv20130827_00506_stKsb329@뚃kíç?1£y@€E­R=Æ*ÖÀÀÀÀÀÀÀÀòñ¡"lv20130827_00508_stKsb329@뚃nÕæ|?7¦@€E¬Ï¸=ã±0ÀÀÀÀÀÀÀÀòñ¡"lv20130919_00170_stKsb329@ë`«Û`8?T*@€E†…š=è_ÿÀÀÀÀÀÀÀÀòñ¡"lv20130919_00172_stKsb329@ë`¯®m?Tiû@€E†|="_ÀÀÀÀÀÀÀÀòñ¡"lv20130920_00266_stKsb329@띁oñå‹?Q¾c@€E~åq=†8€ÀÀÀÀÀÀÀÀòñ¡"lv20130920_00268_stKsb329@띁ssÙ?cÿj@€E=sÝÀÀÀÀÀÀÀÀòñ¡"lv20130925_00266_stKsb329@ëž!ÈVk?)l_@€E¥"H=©5lÀÀÀÀÀÀÀÀòñ¡"lv20130925_00268_stKsb329@ëž!˴ԉ?+Y½@€E¥×…=Þ¬ÀÀÀÀÀÀÀÀòñ¡"lv20131002_00266_stKsb329@ëŸbÄ*'?*Òs@€E l…="¬ÀÀÀÀÀÀÀÀòñ¡"lv20131002_00268_stKsb329@ëŸeجª?6ò¿@€E¡"ì=–ÇŒÀÀÀÀÀÀÀÀòñ¡"lv20131003_00196_stKsb329@ëŸ!aÉCU?.;Í@€EJ==ɧÀÀÀÀÀÀÀÀòñ¡"lv20131003_00198_stKsb329@ëŸ!dݵR?>Ô@€EÏÃ=Þ6¾ÀÀÀÀÀÀÀÀòñ¡"lv20131005_00266_stKsb329@ëŸapÝB'?©U@€E±M…=·mœÀÀÀÀÀÀÀÀòñ¡"lv20131005_00268_stKsb329@ëŸasú®\?–äÛ@€E±ª=¾R˜ÀÀÀÀÀÀÀÀòñ¡"lv20140318_00364_stKsb329@ë³éX¥X?"{@€EoH> Ô÷ÀÀÀÀÀÀÀÀòñ¡"lv20140318_00366_stKsb329@ë³é[Èh9?"Ø@€E¬>.
ÀÀÀÀÀÀÀÀòñ¡"lv20140320_00605_stKsb329@ë´+Ž#Sí?y=µ@€E³´f=ËüÀÀÀÀÀÀÀÀÀòñ¡"lv20140320_00607_stKsb329@ë´+'Ìm?nâ6@€E´>¤=ËHZÀÀÀÀÀÀÀÀòñ¡"lv20140528_00616_stKsb329@ë¼Ç¦S Ž?vWs@€E‡6{=›A¸ÀÀÀÀÀÀÀÀòñ¡"lv20140528_00618_stKsb329@ë¼Ç©È`?r@€E‡¦\=Ü'ãÀÀÀÀÀÀÀÀòñ¡"lv20140604_00652_stKsb329@뽤ÄcL+?uy@€EvòÍ>
áXÀÀÀÀÀÀÀÀòñ¡"lv20140604_00654_stKsb329@뽤LJ2å?Ï@€Ev=Þ¡ÀÀÀÀÀÀÀÀòñ¡"lv20140605_00780_stKsb329@ë½Å‹>WT?(j´@€Eu¸=Ç(yÀÀÀÀÀÀÀÀòñ¡"lv20140605_00782_stKsb329@ë½ÅŽyåõ?+Éà@€Evyì=£[xÀÀÀÀÀÀÀÀòñ¡"lv20140608_00717_stKsb329@ë¾%JlÀs?Ì@€E–Ö
=±"‹ÀÀÀÀÀÀÀÀòñ¡"lv20140608_00719_stKsb329@ë¾%Mæþ&?1³ì@€E–K=¡ÀÀÀÀÀÀÀÀòñ¡"lv20140616_00295_stKsb329@ë¿"[¼™¤?©ñ/@€E¾f=½rTÀÀÀÀÀÀÀÀòñ¡"lv20140616_00297_stKsb329@ë¿"^ßY?‡lÃ@€E¾~×>חÀÀÀÀÀÀÀÀòñ¡"lv20140618_00885_stKsb329@ë¿fÒªz?uN@€E­3\='ÔÀÀÀÀÀÀÀÀòñ¡"lv20140618_00887_stKsb329@ë¿fÕTUm?]×À@€E­H=Í®ÀÀÀÀÀÀÀÀòñ¡"lv20140621_00706_stKsb329@ë¿Åc",?Òs@€E$¸=ǁˆÀÀÀÀÀÀÀÀòñ¡"lv20140621_00708_stKsb329@ë¿Åf{4)?+ô@€E+{=ØSþÀÀÀÀÀÀÀÀòñ¡"lv20140622_00892_stKsb329@ë¿æ{¦Š?5C
@€EšÎá=߂ÔÀÀÀÀÀÀÀÀòñ¡"lv20140622_00894_stKsb329@ë¿æ9M?9T=@€EšCÍ=…{¨ÀÀÀÀÀÀÀÀòñ¡"lv20140628_00910_stKsb329@ëÀ¨Ëö-n?‰k¼@€EÕ3=‡ë$ÀÀÀÀÀÀÀÀòñ¡"lv20140628_00912_stKsb329@ëÀ¨Ï2}V?¬ôÓ@€E	)=¯õLÀÀÀÀÀÀÀÀòñ¡"lv20140705_00163_stKsb329@ëÁð®CJ?^Յ@€E‰Ë=Ê[ÀÀÀÀÀÀÀÀòñ¡"lv20140705_00165_stKsb329@ëÁó͝?VàS@€E–+Ã=…°ÀÀÀÀÀÀÀÀòñ¡"lv20140707_00132_stKsb329@ëÁÀ*Ñ9ï?hWž@€E«ª>\eÀÀÀÀÀÀÀÀòñ¡"lv20140707_00134_stKsb329@ëÁÀ.Åq?K_a@€E«‡×>AnÁÀÀÀÀÀÀÀÀòñ¡"lv20140707_00612_stKsb329@ëÁÄ0å5N?ö:@€Eœ;š=¶'°ÀÀÀÀÀÀÀÀòñ¡"lv20140707_00614_stKsb329@ëÁÄ4sO-?'Aý@€Eœl==ÝEÀÀÀÀÀÀÀÀòñ¡"lv20140731_00021_stKsb329@ëÄ¿_ó`
?pS@€EÀÑá=½P<ÀÀÀÀÀÀÀÀòñ¡"lv20140731_00023_stKsb329@ëÄ¿clX?D¼@€EÁcÃ>ú•ÀÀÀÀÀÀÀÀòñ¡"lv20140731_00069_stKsb329@ëÄ¿ÄØ`?e‰H@€E§.='êÀÀÀÀÀÀÀÀòñ¡"lv20140731_00071_stKsb329@ëÄ¿ÇRÅ?¡cs@€E¨f>h90ÀÀÀÀÀÀÀÀòñ¡"lv20140813_00204_stKsb329@ëÆa©×)? Äz@€E¡$q=³vÀÀÀÀÀÀÀÀòñ¡"lv20140813_00206_stKsb329@ëÆahbÀ?*H8@€E¡ì="ÀÀÀÀÀÀÀÀòñ¡"lv20140920_00311_stKsb329@ëË#':Ð6?5©s@€E£¸ö=Ó÷VÀÀÀÀÀÀÀÀòñ¡"lv20140920_00313_stKsb329@ëË#–ë¯;?+Ê@€E£Q=ÜUäÀÀÀÀÀÀÀÀòñ¡"lv20140922_00309_stKsb329@ëËc@,ː?_‡z@€E¨…=£ûøÀÀÀÀÀÀÀÀòñ¡"lv20140922_00311_stKsb329@ëËcDÞ ²?a¸ @€E§¸…=·µœÀÀÀÀÀÀÀÀòñ¡"lv20150320_00459_stKsb329@ëáÍ`þ²ù?c©Ù@€E·H>k¿ÀÀÀÀÀÀÀÀòñ¡"lv20150320_00461_stKsb329@ëáÍds'I?g~K@€E·€
>4]ðÀÀÀÀÀÀÀÀòñ¡"lv20150509_00590_stKsb329@ëèŠRÒ?I±3@€E´)®=Ž'¸ÀÀÀÀÀÀÀÀòñ¡"lv20150509_00592_stKsb329@ëèŽ_‰}?;
@€E³®=£"ÀÀÀÀÀÀÀÀòñ¡"lv20150702_00112_stKsb329@ëîċŒ
e?Aæû@€E€D®=¢Í\ÀÀÀÀÀÀÀÀòñ¡"lv20150712_00285_stKsb329@ëðãqnØ?ƒ†@€E"õH=|¶¡ÀÀÀÀÀÀÀÀòñ¡"lv20150712_00287_stKsb329@ëðæ—-?ƒúj@€E•Ž=fÀÀÀÀÀÀÀÀòñ¡"lv20150712_00853_stKsb329@ëð¸ŸSm?T7Q@€EfÃ=ǶçÀÀÀÀÀÀÀÀòñ¡"lv20150712_00855_stKsb329@ëð»Ö\?\‡3@€E2H=̱ÐÀÀÀÀÀÀÀÀòñ¡"lv20150806_00426_stKsb329@ëó"|™SN??E @€E¹'\="ëÐÀÀÀÀÀÀÀÀòñ¡"lv20150806_00428_stKsb329@ëó"¤öo??~@€E¹Ç3=ŠKHÀÀÀÀÀÀÀÀòñ¡"lv20150811_00343_stKsb329@ëóÂÀf?u΁@€EV\á=Žb€ÀÀÀÀÀÀÀÀòñ¡"lv20150811_00345_stKsb329@ëóÂ" ?pü^@€ETȤ=™mÀÀÀÀÀÀÀÀòñ¡"lv20150813_00165_stKsb329@ëôE–è?4Ü@€Ez€Í=»0àÀÀÀÀÀÀÀÀòñ¡"lv20150813_00167_stKsb329@ëôH‡Í?<9Ï@€E{<>	iÀÀÀÀÀÀÀÀòñ¡"lv20150817_00199_stKsb329@ëô,žS¾?2w@€EƒJÍ=…œÀÀÀÀÀÀÀÀòñ¡"lv20150817_00201_stKsb329@ëô/ñŸÀ??â¨@€E'H¤=ŽA<ÀÀÀÀÀÀÀÀòñ¡"lv20150915_00105_stKsb329@ëø NÄ?.ß@€Eª‡=›ã¬ÀÀÀÀÀÀÀÀòñ¡"lv20150915_00107_stKsb329@ëø QÂÕÓ?(k‰@€E«Í=áÀÀÀÀÀÀÀÀòñ¡"lv20160718_00477_stKsb329@샣&´?6ðu@€EŠÒ×=¬—$À?¬ÌÍf¾ž¸REŒ´{D'5D·˜AE"Ô<2gòñ¡"lv20160718_00479_stKsb329@샦®šÞ?@Gô@€E‹™ö=ÁLôÀ?¯\)e¾—
=EŒVáCE BD·¾¸AE™†<HRVòñ¡"lv20160719_00365_stKsb329@좊8î^?64@€E‹æö>)6ÿÀ@G®f¾›"ÑE+3D'ÛD·AG¹<¯ôßòñ¡"lv20160719_00367_stKsb329@좍·Óì?ü'@€E‹Ç®=ò>˜À@=p¤e¾'hsEzöCERòD·¢ÑAGI<¶Ã$òñ¡"lv20170622_00256_stKsb329@ìHáQœ*?ˆl@€Eµì=nê ÀÀÀÀÀÀÀÀòñ¡"lv20170622_00258_stKsb329@ìHáïw?_ÔB@€E´ÉÃ=žÙÈÀ@*áHe¾ß;E´qìCF•ÃD¸DsA'õ¦>8—òñ¡"lv20170629_00384_stKsb329@ìIÁŽœ?ç?Uð@€E ½H=åÐ1À@ffe¾Š=qE¡"¤D'ˆD¸.^A…è×>¡3òñ¡"lv20170629_00386_stKsb329@ìIÁ'AvB?á®@€E¡¬H=ó½	À@Dzáe¾/E¡¦)CGTþD¸VwA"|>#Jòñ¡"lv20180415_00520_stKsb329@ìnžSÈT?[¹ó@€EßR=¯ëÀÀÀÀÀÀÀÀòñ¡"lv20180415_00522_stKsb329@ìn¡4"0?íá@€Eß'Ã=ßn¤ÀÀÀÀÀÀÀÀòñ¡"lv20180524_00957_stKsb329@ìrç±ç#? &ó@€E³_3>	oÔÀÀÀÀÀÀÀÀòñ¡"lv20180524_00959_stKsb329@ìrç´¸ÙÑ?r@€E´õ\>µÀÀÀÀÀÀÀÀòñ¡"lv20180524_01365_stKsb329@ìrêîìlz?IÍ@€E°Æ¸=±Ú¥ÀÀÀÀÀÀÀÀòñ¡"lv20180524_01367_stKsb329@ìrêñöb?õ'@€E±ˆ¸=±0ÀÀÀÀÀÀÀÀòñ¡"lv20180804_00537_stKsb329@ì{ão{s?rÚd@€E`3='ô ÀÀÀÀÀÀÀÀòñ¡"lv20180804_00539_stKsb329@ì{ãruc?€ï@€EÑ)="ð€ÀÀÀÀÀÀÀÀòñ¡"lv20180809_00165_stKsb329@ì|Möâ?6rÁ@€E¥ö=±ÀÀÀÀÀÀÀÀòñ¡"lv20180809_00167_stKsb329@ì|Pÿ·[?!|Ï@€E¥ÿ{=ɞ>ÀÀÀÀÀÀÀÀòñ¡"lv20180815_00405_stKsb329@ì}C_Ù´½?y\@€E}j=æÀÀÀÀÀÀÀÀòñ¡"lv20180815_00407_stKsb329@ì}Cc%?ol@€E}¸=Փ*ÀÀÀÀÀÀÀÀòñ¡"lv20180816_00125_stKsb329@ì}`Ü?0—?{Ú@€E'=ÎÅÅÀÀÀÀÀÀÀÀòñ¡"lv20180816_00127_stKsb329@ì}`߉¯?7š@€E¢…=¹2"ÀÀÀÀÀÀÀÀòñ¡"lv20180828_00201_stKsb329@ì~àñ—½!?,!Õ@€E"R=°¥ðÀÀÀÀÀÀÀÀòñ¡"lv20180828_00203_stKsb329@ì~àô'8§?,ʝ@€E"qq=íÎ&ÀÀÀÀÀÀÀÀòñ¡"lv20180901_00105_stKsb329@ì`Ùá]?v	+@€ErÅ3=š^ìÀÀÀÀÀÀÀÀòñ¡"lv20180901_00107_stKsb329@ì`º?h|
@€EsH=ë‹wÀÀÀÀÀÀÀÀòñ¡"lv20190814_00573_stKsb329@ìªÅY"0,?v÷@€EºI=ºLÀÀÀÀÀÀÀÀòñ¡"lv20190814_00575_stKsb329@ìªÅ\Ÿ?tz[@€E»)=DÀÀÀÀÀÀÀÀ

==> anc/pub_raw/L222_97_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  240 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ÃBæ‰v20100517_00642_stKsb344@ëÉ*=k?Wv@€EbÕ>"'ÃBæ‰v20100517_00644_stKsb344@ëÉ'd?d~"@€Ecx¸>3ÿÊÃBæ‰v20100802_00478_stKsb344@ëek'?@>ˆ@€EcÊ==ÐÃBæ‰v20100802_00480_stKsb344@ëe+òL?B;ó@€EdR=tø/ÃBæ‰v20100825_00366_stKsb344@ëD,èf?'ûª@€ESf=ž)ÃBæ‰v20100825_00368_stKsb344@ëD0£`î?"Ð@€EŒðÍ=°_ÃBæ‰v20110813_00411_stKsb344@ë=eyæ-?/ßk@€E˜ã3=ÊbÈÃBæ‰v20110813_00413_stKsb344@ë=e|ù'?:N@€E˜á=➥ÃBæ‰v20110830_00411_stKsb344@ë?'ÂlA?•÷@€E£Ý®=£ú"><Åz@c33c¾¯²E¥…®DžpÝC8!ËA>C<»	<ÃBæ‰v20110830_00413_stKsb344@ë?'ÅÓ^a?4½@€E¤ )=¾4D@µ7@{^¾¬1E¤h¤C'z=C7PA>Cy<wŒÃBæ‰v20110910_00173_stKsb344@ë@à´ûF?g9ª@€EŽ0Ã=ÿéªÃBæ‰v20110910_00177_stKsb344@ë@à»ÿàu?†«m@€E>H>I†?7+ý?…¸a¾¬1EŠ…HD¢!CéºAHCé<Ìû²ÃBæ‰v20110910_00179_stKsb344@ë@࿤¯?_ž@€EŒ5
=¨sô?U¶?…¸[¾¢ÐåE‰òáCŸç®Ce`AHò<‡²ÃBæ‰v20110921_00191_stKsb344@ëB@º©Š?A®L@€E™-…=Á¦|=žâ"?'ë…c¾'n˜E–úDž¦C8uAK­d<{ÃBæ‰v20110921_00193_stKsb344@ëB@¾ø¸?@?@€E˜ýÃ=|¼?çß?§®]¾†$ÝE– áC'n5C8"¼AKæç<""âÃBæ‰v20110922_00179_stKsb344@ëB`—{w?Nò@€EƔš=݈ÃBæ‰v20110922_00183_stKsb344@ëB`ž/Ö\?Qo:@€EÆš=±C$>þ`¼?p¤b¾"t¼EÃÔáD¢ãC¥`AJÏ<=òÃBæ‰v20110922_00185_stKsb344@ëB`¡‰\á?A)@€EÅä)=¤w¼?Z)?Î{^¾€EĚöCŸ''C{#AKAå<D¿ÃBæ‰v20110923_00087_stKsb344@ëB¸±6ï?2ù@€E¯â¤>ŽúÃBæ‰v20110923_00091_stKsb344@ëB¿µ7/?7£Ç@€E°5¸>ºO>ý'+@%_¾ˆ´9E­æ=D¢$sCê=AKŸŠ<'ªÃBæ‰v20110923_00093_stKsb344@ëBÂàšŠ?&Å@€E°Çš>Jò?'3@)™š\¾ŒÌÍE®{ìC * C9AKʎ<¡¿ÃBæ‰v20111008_00225_stKsb344@ëD_ÈI	ß?/ñ@€E•ñf=‰Â|ÃBæ‰v20111008_00229_stKsb344@ëD_Ï•?=)²@€E•©…=ÄEx>µO?У×b¾ß;E"dD¢DC›çAJÐ|<ŒCñÃBæ‰v20111008_00231_stKsb344@ëD_ÒYŽ½?>6~@€E•À…=µ+Ô=Š¬°?\\¾›¥ãE"öCŸèsCÂÑAJÅÇ<_½ÃBæ‰v20120316_00382_stKsb344@ëXiX\,Ò?¢~@€E¥Äf=†1>ǦÜ?ŒÌÍa¾ŽVE¤ùšDžßC;w
Ad<(<¦+ÃBæ‰v20120316_00384_stKsb344@ëXi[pïV?Z@€E¥™H=•ž=‰îô?ÈõÃ]¾‰7LE¥ðRC'ŁC4ò-AdY<ÌÜÃBæ‰v20120320_00324_stKsb344@ëXéGh?ä±@€E›eH=Ì>˜"¿?\)b¾—
=Eš¤DžåC;øÕAe†<˜¨ ÃBæ‰v20120320_00326_stKsb344@ëXéþT"?Ö@€E›®ì=ä·:>®¤ô?Ñë…]¾uEšYšC'áHC4üîAdôÛ<ç†JÃBæ‰v20120607_00708_stKsb344@ëbÈsöw@?]uô@€Eo+š=w¤ÁÃBæ‰v20120607_00712_stKsb344@ëbÈ|qj?;
‡@€EpÍ=£åD>³:ì?Ó33^¾'ë…ElõHD¡þoCjA['<Ö?‡ÃBæ‰v20120607_00714_stKsb344@ëbȀ~š?Q¾Á@€Epô{=">|?"í"?šáH]¾²-EnX¤CŸâ-C±'AZýÉ<¥B&ÃBæ‰v20120609_00184_stKsb344@ëcUKf[?1.[@€Eë×=–\|<±k£?Ç®\¾\)EW3D¡í?Ci7A_1(<ûÞ«ÃBæ‰v20120609_00186_stKsb344@ëcX³Z‹?.š@€E~ÌR="8?ÅU?Ó33^¾}ó¶E}qC¡}CÄÝA_w:<ÕãhÃBæ‰v20120612_00493_stKsb344@ëcfnßÝ?í_@€Ek6Í=‰#0ÃBæ‰v20120612_00497_stKsb344@ëcf¶¨?ØÞe@€ErX=|N/<¨¶o?8Qì_¾ÊÀƒEo£…D¡Ô¤C'-Abùe=}öÃBæ‰v20120612_00499_stKsb344@ëcfí¹,?Ôâã@€Es€=kb¹ÃBæ‰v20120620_00953_stKsb344@ëdi	õ<-?‰`@€EaUÃ=š`ÃBæ‰v20120620_00957_stKsb344@ëdiA†]?™º@€EfŠ{=–MÌ@ÅÇ?&ffa¾­VEdx{D¡óuCÆ%Af[=+/tÃBæ‰v20120620_00959_stKsb344@ëdi$[? ¶®@€EiBR=Œo$?òv?8Qì]¾ÂJEgqqCŸÏ\CŽ˜Afá<=<šûÃBæ‰v20120622_00456_stKsb344@ëd¥jïb#?%F@€E"Äš=ÏÉ"?72à?áG®]¾€E'ÀáD¡ôƒCþAg€Š=Õ}ÃBæ‰v20120622_00458_stKsb344@ëd¥nÚù¶?0¢È@€E"rá>ÕY@eãÕ?Ÿ\¾q©üE"5
CŸ¬)C¿;AgïØ<ô¤ÑÃBæ‰v20120627_00173_stKsb344@ëeBÜ¥1þ?6"@€E™l®=ûž5ÃBæ‰v20120627_00177_stKsb344@ëeBä¬Aè?4¡º@€E™û=´º÷?««C?¼(ö_¾""E˜»…D¡ÁyC§mAi…£=@ÝÃBæ‰v20120627_00179_stKsb344@ëeB迌r?4x¦@€E›™=Ü?Z+š?¾¸R\¾}ó¶Ešr{CžéC‹…Aj;=šÝÃBæ‰v20120703_00406_stKsb344@ëf‡t"{?çç@€Ej¦>	£
@*TÀ?½p¤^¾§l‹Eh
ìD¡æÙCÖAf3Æ<çJlÃBæ‰v20120703_00408_stKsb344@ëf‹Š²Ì?}¿@€ElJ=Ïã1@%\?§®]¾£SøEhÄCŸôC{#AfXE<¼#°ÃBæ‰v20120705_00177_stKsb344@ëf?Í\t?\µ<@€E€=·\X?‰Œ?}p¤Q¾"÷ÏE*D¡ÕhC%`Ab<<à]VÃBæ‰v20120705_00179_stKsb344@ëf?Ðpu´?o@€E€ì=¸×Ì?Ån?Tzá^¾…¸E€"C ô{C3AbÞé<äTÃBæ‰v20120707_00163_stKsb344@ëfÏ1¦–?uM@€E•§Ã=´=ä?áXŽ?Ñë…`¾¡ÊÁE•áD¡êCWAb7ÿ<½˜bÃBæ‰v20120707_00165_stKsb344@ëfÒiY`?¨Ç@€E•"q=Ò²'@@\2?˜Qì]¾©ûçE•>¸C ˜CT9Ab-·<•Í`ÃBæ‰v20120711_00094_stKsb344@ëg·5¦«?E'Å@€EŠ
š>T›R>ÁÁä?¥¸a¾"ýôEŠ)D¢;CéyA^Z£<Ì<(ÃBæ‰v20120711_00096_stKsb344@ëg»mÿ¸?+oÞ@€E‰°3=Øø'?ÖÈë?¹™š]¾ŠÀƒEˆÑ®C¡c¶CQìA^šû<ÏIÃBæ‰v20120712_00118_stKsb344@ëg$?Ð4¶?ˆV&@€Eö=Ð/?5Zù?fff1¾™™šE}fD¢89CïžAa´x=ÜRÃBæ‰v20120712_00120_stKsb344@ëg$D^ć?ƒ˜ß@€E€Å¤=R¹P?Û–?:áH]¾Ÿ;dE}ˆ{C¡ÆéCÄAaßú<ðQÍÃBæ‰v20120713_00439_stKsb344@ëgB€`]8?©G@€E‡cH>'y?¦QÁ?xQìV¾"záE"ÑÃD¢bCê=A_¨<èÃBæ‰v20120713_00441_stKsb344@ëgBƒ¸·?+Åw@€E‡ð
>8'š?QjŠ?½p¤^¾{çmE…'RC ¾˜CÒòA^ã2<°nÃBæ‰v20120714_00257_stKsb344@ëg`º%A?˜ž@€E—o==–ìì?ôÙ+?0£×`¾ºáHE•ÕqD¡ôsC AdåÔ=3ï©ÃBæ‰v20120714_00259_stKsb344@ëg`½\Vî?¯ï@€E˜^×=®"@d`Ø?•Â]¾—
=E–ÆáC ßßC:áAczŸ=C"ÃBæ‰v20120715_00334_stKsb344@ëg'>òïv?PC‰@€Ea$ö=©È>³_¨?€b¾\)E^'HD¢	C33Ad–ß<Ô|vÃBæ‰v20120715_00336_stKsb344@ëg'B6%¬?/©@€EaKH=ã8ø?g‡?£×]¾}ó¶E]ä)C ±ËCò-AdՎ<È~ÃBæ‰v20120716_00415_stKsb344@ëg¡·>:x?`fX@€E'i)=Ž{Ø=Ëiá?\)a¾œ(öE'9\D¡ÿ…C²°Aa?9<Ö®ŽÃBæ‰v20120716_00417_stKsb344@ëg¡º€º%?s¾@€E"¸=¸	ä>Õ×4?‹…\¾Ÿ;dE'Z=C ûdC²°AaÞ!=.¦ÃBæ‰v20120717_00351_stKsb344@ëgÁC"N¯?8õ@€Eš Í=¢´Œ?]ŽE?³33b¾©ûçE—öRD¢BC×LA^Øx<¡:bÃBæ‰v20120717_00353_stKsb344@ëgÁFïé?Mt@€E™Ý¤="üD>©\?¨õÃ]¾~ùÛE—¥3C¡œC´{A_?s<ÉäàÃBæ‰v20120717_00855_stKsb344@ëgÅdF{?*Ä@€E"7×=Î¥?ƒ±'?¸Qìa¾§l‹E'ŽÍD¢'CÞ5A`|þ<¢8õÃBæ‰v20120717_00857_stKsb344@ëgÅgwý?+·š@€E"|q=ñ-ÕÃBæ‰v20120718_00324_stKsb344@ëgáÀW3?.×@€E¶õ>2¡¥@Wzâ?\)c¾ÀEµ»3D¢1‰CZA^¿£<'p"ÃBæ‰v20120718_00326_stKsb344@ëgáß|ˆ?Cò@€E·œ=֔>W¨ß?â\]¾ A‰E¶9C ×CôþA^kA<ù6©ÃBæ‰v20120720_00525_stKsb344@ëh&ê÷•M?d-@€E'4=='¹ÔÃBæ‰v20120720_00529_stKsb344@ëh&ñMjl?kN@€Eú==˜ì=ütW?^¸R\¾œ¬EŽg…D¢NCdÝAa:;<â&÷ÃBæ‰v20120720_00531_stKsb344@ëh&ô÷ç?‡$¤@€E'CÃ>äŠ?'#?=p¤\¾'n˜EŽG
CŸ½PC°!Aa'á<÷ÉiÃBæ‰v20120723_00110_stKsb344@ëh€¸ÅÚ?$7@€E–×)=¼Ý¬?9ý?Ê=qa¾‰7E•RD¢C9XAfWÚ<æ3óÃBæ‰v20120723_00112_stKsb344@ëh€õH?&Å`@€E–×=Ãg@ßÚ?\(ö]¾ÒòE"š=C¡-CòoAfœ:<œ%ªÃBæ‰v20120724_00399_stKsb344@ëh¤Aq?—ï@€EŠ]¤=˜¯ì@ShÜ?«…a¾å`Eˆ%…D¢mCß¾Ab×Â< ·BÃBæ‰v20120724_00401_stKsb344@ëh¤DF¶ž?
;¥@€EŠ2Í=«óü?écÕ? _¾–E‡YqC «DCó¶Aa…)<âoÃBæ‰v20120725_00094_stKsb344@ëhÀŸ‹æÔ?Ç«@€E•¸H> D?S.?zá`¾OßE"j¸D¢5ÃCEãAb=yb¸ÃBæ‰v20120725_00096_stKsb344@ëhÀ¢é#›?ÄöË@€E•zR>$32?ë¾p?hõÃ]¾G®E"ŽÍC¡È1CgmAba=²LÃBæ‰v20120805_00369_stKsb344@ëj"Y}º–?Aô@€E®=ŽöØ>N|?‹…a¾–E4¸D¢Cþ¸Ai\	<'ÿbÃBæ‰v20120805_00371_stKsb344@ëj"\ÎÂÆ?Å@€E4Í=Š¸¼?ì¬ù?Y™š]¾ŒÌÍEŒßìC¡&%Cq'Ahò*<–%ñÃBæ‰v20120805_00526_stKsb344@ëj$ð§2	?dÔå@€E'ÁÃ>ŒÃBæ‰v20120805_00530_stKsb344@ëj$÷_!ù?mð˜@€E'"®=wô?¡oî?G®a¾¹Û#E'
D¢!/C•Ag–=+WÀÃBæ‰v20120805_00532_stKsb344@ëj$ú—€?¦ÊÍ@€E"\=šgè?{!#?8Qì]¾ŽÙE')C <C]²Agb8=\˜:ÃBæ‰v20120806_00205_stKsb344@ëjE4FMí?Š§è@€E|2ö=B©?±6þ?Tzá^¾¥`BEzè¤D¢CÌAiê=<£ÃBæ‰v20120806_00207_stKsb344@ëjE7;€Š?ˆ˜@€E}®=À:¨@'&6?‹…^¾£SøE|•ìC ‰C*Aj­g=Gë ÃBæ‰v20120807_00229_stKsb344@ëjbëôšÇ?j4Z@€E"4…=û½S?
Â+?£×
b¾OßE'}×D¢3CHAi^<üì»ÃBæ‰v20120807_00231_stKsb344@ëjb?^õd@€E"
>u>hâû?"33]¾‰7LE'F)C Ë#CªAiŒ¦<ºÐ¤ÃBæ‰v20120808_00105_stKsb344@ëj'K.·£?6•@€E›>(µu?€1f@33\¾¦ffE˜½HD¢øCéüAlZ½=
2+ÃBæ‰v20120808_00107_stKsb344@ëj'N–›¸?/>M@€E›g>lO?˜
i?¸Qì^¾/E˜­®C C1Aj{<¾ÃBæ‰v20120811_00560_stKsb344@ëjå¯lN?_ÚÛ@€E"Æ®=˜ôÃBæ‰v20120811_00564_stKsb344@ëj嵃dÏ?xã¾@€E"ýì=c°?Öw¹?"33^¾œ(öE"×D¢¾C±hAn¿='£.ÃBæ‰v20120811_00566_stKsb344@ëj帾wõ?…/@€E"Ë=¶®Ü@a+?‹…\¾ß;E"ãC ,îCAnJ0=9þ=ÃBæ‰v20120818_00249_stKsb344@ëkÁBä;S?Il@€E'j==¸¬À?ªöô?£×
a¾å`E×D¢@CÜjAdm‰<îLZÃBæ‰v20120818_00251_stKsb344@ëkÁFf÷[?Tƒ@€E'M¸=¦ßH=s%r?}p¤^¾œ¬EëÃC¢/ßCAHAdå¶<¨Ö¶ÃBæ‰v20120818_00393_stKsb344@ëkÂmåÖß?6¸Ó@€E'n…=p!@?%`£?\8¾'hsE—ìD¢#mC†%Ae <ß[¦ÃBæ‰v20120818_00395_stKsb344@ëkÂpùâÛ?8½@€Eƒ[¤=²-> aŠ?Ž{]¾–E'äÍC¡'ÏCÃ×Ad÷%<¨2rÃBæ‰v20120901_00079_stKsb344@ëm–Cˆì?[&@€E¶ì×>	÷^?åU?œ(ö`¾ŽÙE³ÌfD¢+C/\Ae—"<õ4æÃBæ‰v20120901_00081_stKsb344@ëm™¥ê?Uœ@€E¶ª>"Ç¿?!?Àa¾'hsE³ìC¡¤ÝC®VAf-'=ÃBæ‰v20120901_00363_stKsb344@ëmâÍtè?"éò@€E³/š=÷áÃBæ‰v20120901_00367_stKsb344@ëmé‹ßÈ?j#.@€E²j=Ä­8?d·J?Ž{a¾£×
E¯»\D¡è{C͑Afdœ<óðoÃBæ‰v20120901_00369_stKsb344@ëmí
m?FÔÛ@€E²==Ááä@|?Ï\)_¾–E¯qC …CؓAfuº=pïÃBæ‰v20120902_00099_stKsb344@ëm Xõå?lÅ@€E¦¡¸=yFˆ@ã¾ï?p¤W¾bNE¤¸D¢
˜CNAkU2=‡yÃBæ‰v20120902_00101_stKsb344@ëm "‹Oª?f]Z@€E§ì={ññÃBæ‰v20120902_00437_stKsb344@ëm£ƒM?iGw@€E£Pš=‹bÀÃBæ‰v20120902_00441_stKsb344@ëm£‰{9?ZqO@€E£ž)=Œóà?€¿?®{_¾œ¬E¡¦fD¡ÏCAj™p=N-ÃBæ‰v20120902_00443_stKsb344@ëm£Œ«´ú?f"@€E¤B={çq@jXÆ?\)_¾‰7LE¢šC NVCÏAjӐ=˜GÃBæ‰v20120913_00232_stKsb344@ëo?~›?:µ@@€EµÃš=¬•¨@'â›?Ž{^¾"t¼E³É×D¡úC¨1Ag:<،gÃBæ‰v20120913_00234_stKsb344@ëoŒZl?‡R@€EµR=¸áù>ÔX?µÂ^¾'\E²:¸C ¶%CöAf¨<â!ÃBæ‰v20120914_00190_stKsb344@ëo"ÓÐg?o$Q@€E½Üš='PÃBæ‰v20120914_00192_stKsb344@ëo"×

?vo@€E¾®=µ$L?‹»m?´zá_¾""E»"¸C >VC˜ÕAgET=[/ÃBæ‰v20120927_00099_stKsb344@ëpÀ(¹ˆ?bÁ:@€E™"{=`
PÃBæ‰v20120927_00101_stKsb344@ëpÀvìñ?Rj>@€E–Ñì=~Ø@¬qD?Ç®]¾€E"ÉšC '-C9Apèì=g'fÃBæ‰v20130713_00163_stKsb344@ë"ßØã±k?@@€E¹ö=Êa·?•?¢\b¾‡®E\D¢*oCÿ}Avðj=(]‰ÃBæ‰v20130713_00165_stKsb344@ë"ßÜMˆ?'Ø@€EÂq=ªO >d#H?®{\¾‰º^Ea…C¡,¬C¹ÛAwS =-ŠÃBæ‰v20130715_00615_stKsb344@ë•$†Í"s?&"ò@€E­åÍ=º?Ì?³n?«…b¾³¶FE©ì{D¢=CN˜As¡'=½ðÃBæ‰v20130715_00617_stKsb344@ë•$ŠYË"?f@€E­¡×=ž@F2è?à]¾¬1E©²=C¡}PCGmAscR=5ƒÃBæ‰v20130716_01128_stKsb344@ë•GVÜp.?/s@€E²ß
=ÎFMÃBæ‰v20130716_01132_stKsb344@ë•G]q»?—@€E³dR>#?à ç?µÂa¾\)E¯ŽD¡çC¤At•=[~ÃBæ‰v20130716_01134_stKsb344@ë•G`¡`7?Å
@€E³[=ê8?äÕ?«…]¾‹Æ¨E¯µC £¶CÛ¦AtÖ=2ëÃBæ‰v20130723_00416_stKsb344@ë–&	.}?' }@€E~Ü=Ÿ	ôÃBæ‰v20130723_00420_stKsb344@ë–&uŽø?|ñ!@€E}Í=yÙ@psƒ?£×`¾'hsEy(¤D¢öCArc=S.eÃBæ‰v20130723_00422_stKsb344@ë–&ľ¶?€:@€E||R=jvÈA%`?˜Qì]¾¤ZEwã®C ¿žCæéArë{=tĸÃBæ‰v20130728_00212_stKsb344@ë–À·È»?†@€E¯8¸=£q?↨?'\c¾†§ðE¬âD¢2VCÿ;Aq?Ê<ÇîÍÃBæ‰v20130728_00214_stKsb344@ë–À»B0?(ªë@€E¯¤=x?€ž?·
=\¾‹Æ¨E­ÅÃC¡¹üCjÁAqÖ÷= ªÃBæ‰v20130801_00841_stKsb344@ë—FêÏl?1_@€EpÏ×=¨}`ÃBæ‰v20130801_00845_stKsb344@ë—F:ž?2á&@€EpÕq=€›\?"Ax?Ž{b¾¨r°EkÁqD¡àþCžAsCÎ='ÒÃBæ‰v20130801_00847_stKsb344@ë—Fa@b?C3ï@€Eq&)=ž#¸=øí?À^¾ŒIºEl)C "¼CGmAsêb=JwöÃBæ‰v20130808_00084_stKsb344@똈Y¬? ´&@€EªØ=ÊCh?Z½ú?p£×c¾ŒIºE¨hRD¢(ÕC͑Au*;<þ3EÃBæ‰v20130808_00086_stKsb344@똋˜Å3?$1&@€E«s=ÎA‹?Ià§?p¤]¾OßE©<ÍC¡ŽÙC,Av"~=&éÃBæ‰v20130808_00384_stKsb344@ë˜" 9f(?g/«@€E–q>dë²?ç¨)?¼(öb¾šŸ¾E‹
D¢
ÁC[dAu-=vÎÃBæ‰v20130808_00386_stKsb344@ë˜"£ÃCŒ?Oir@€E8Í>ùA
Ø£?ÚáHP¾"÷ÏEŠ®C¡TCÂNAy3=€‰ÃBæ‰v20130808_00668_stKsb344@ë˜%Ÿíœ?R­e@€E|ä¤=»SlÃBæ‰v20130808_00672_stKsb344@ë˜%V Ì?lp-@€E{ÌR=ð§@x!?Ýp¤a¾¨r°EwBfD¡æ5C°¤AvÉ+=g¿ÐÃBæ‰v20130808_00674_stKsb344@ë˜%²Ý?UB@€E|S®=¤ò?l>É?ºáH]¾·ÎÙEw
C Â°CˆsAw½=\ÐøÃBæ‰v20130809_00175_stKsb344@ë˜@h:?–*@€E‹R="o]A¸Ž²?}p¤b¾'hsE‰RD¢!PCs3Ao½= ÏÃBæ‰v20130809_00177_stKsb344@ë˜@kÐ8?›Vå@€E‹G=¸Ÿ¤@º?€^¾"záE‰{C¡FfCè1Arlë=¤{˜ÃBæ‰v20130809_00555_stKsb344@ë˜Cæ¨æ"?dƒd@€E|Ž=OxÃBæ‰v20130809_00559_stKsb344@ë˜Cí0º³?\7$@€E|è¸=‹BèÃBæ‰v20130809_00561_stKsb344@ë˜Cð›n0?mƒŽ@€E}ã
='w(?Ñâê?¸Qì]¾ŒÌÍEw‡×C ÐåCœ)AwÑ
='®\ÃBæ‰v20130810_00272_stKsb344@ë˜aI»šö?NN¦@€E­ôš=¨"=¢ïÖ?Ç®C¾Ÿ¾wE¬ÀD¢låC³uAxÅú=˜©ãÃBæ‰v20130810_00274_stKsb344@ë˜aM,™??ù´@€E­ûÍ=祥?€çÌ?ë…^¾†$ÝE­')C¢PBC\¬Ayª=€ñ¶ÃBæ‰v20130820_00084_stKsb344@뙟£6æÇ?&Þ@€E¦÷==粉=ÉÁ:?³33c¾'JE¤×D¢4Cˆ1As§û=¯øÃBæ‰v20130820_00086_stKsb344@뙟¦€lø?'\@€E¦öÃ=îy?¶nP?'\]¾aG®E¤\C¡ËDC-PAsH=H‰ÃBæ‰v20130820_00464_stKsb344@뙢òa&6? Õ@€E¡_H=ŒVÃBæ‰v20130820_00468_stKsb344@뙢ù¥h?0Ք@€E¡ªì=«ø`?€q?®{b¾™‡EžúD¡öwCõ?AsvW=VÃBæ‰v20130820_00470_stKsb344@뙢ü=3?7&@€E¡Ï{=£Ÿü?¡ºd?Ê=qM¾‰º^Ež}šC ÄÝC&éArb‹=3è=ÃBæ‰v20130821_00087_stKsb344@뙿œÒ=û?…=@€E­µ¸=¦x@ø:R?Ž{c¾¦ffE«"fD¢CçC³3Asù=dÊÃBæ‰v20130821_00089_stKsb344@뙿 "I×?…¨@€E­p)=ð,?ÅW¼?«…_¾ŠÀƒE«#C¡"ÝCÉyAt¥¬=}ãÃBæ‰v20130821_00528_stKsb344@ë™Ãw…ˆ?"[@€E ‡ö=œDÃBæ‰v20130821_00532_stKsb344@ë™Ã}Ö4€?0v¿@€E õ==³É¬?0ï?ª=qc¾ŽÙEA
D¡î CÔþAs|J=ÔÃBæ‰v20130821_00534_stKsb344@ë™Ã/?­@€E¡oq="Ì?ý?¸Qì^¾ŒIºEîRC ìÍC©7At×=$×ÆÃBæ‰v20130822_00227_stKsb344@ë™à¶•Õ?	ÊË@€E"à¸=ª©Œ>`œ?Ï\)b¾OßE'4áD¢'
C>5Avî«=WnÃBæ‰v20130822_00229_stKsb344@ë™à¹ù¦J?o%@€E"Ê3=½ë?*ïÙ?Ýp¤`¾aG®E'×\C¡lîCT{Aw9=9·ÃBæ‰v20130822_00559_stKsb344@ë™ã€',À?;ôe@€E˜×=•‰ÃBæ‰v20130822_00563_stKsb344@ë™ã†ÖÙk?++ù@€E¼3=µ´">èH?å¸^¾ß;E')D¡ýªCožAvC=C!©ÃBæ‰v20130822_00565_stKsb344@ë™ãŠCÓ?6X@€E'
=Dà>ûòð?—
=^¾q©üEU…C ¨sCFfAvX='IÃBæ‰v20130826_00512_stKsb344@ëšd(
J²?ŽÄú@€E‰¸)=¤5LÃBæ‰v20130826_00516_stKsb344@ëšd.4»ô?‹:ÿ@€E‰È3=žÊ@Øï#?‡®b¾¬1E‡|=D¡öCóøAvñl=›õùÃBæ‰v20130826_00518_stKsb344@ëšd1s¥"?…¢1@€E‰o®=tŽð@™ç_?"zá_¾ŒÌÍE‡G
C STCbÑAußí=¹íÃBæ‰v20130902_00058_stKsb344@ë›?ñãlÌ?§Ö.@€Eœ‹H=^ã¨@~>?‡®c¾±©üEšD¢ÛC7
As¢•=Ç´lÃBæ‰v20130902_00060_stKsb344@ë›?õAEE?"£›@€Eœ§¸=hêÐAÈê?\]¾'hsE™ç3C¡"CåAqŒ?=¦,ÆÃBæ‰v20130902_00294_stKsb344@ë›AùϤÃ?-Wæ@€Eœš=ÃhÃBæ‰v20130902_00298_stKsb344@ë›BhÆ?9ÀX@€E›ä×=˜@>Áå?±ë…a¾ˆ´9E™ÉÃD¢åC­Ax?ç=`ðõÃBæ‰v20130902_00300_stKsb344@ë›Bé3‹?9f@€E›y)=¬Ï<?-…‡?×
=\¾OßE™C èÕC/Ax¢è=ÃBæ‰v20130902_00510_stKsb344@ë›CÐ×Ô?. ª@€E"ä{=Ž–ÃBæ‰v20130902_00514_stKsb344@ë›C×Â#¦?+ú@€E"
=»»¯@*¹¬?ÆffL¾ß;E'{D¡ÿmC)Ax¬!={†ÃBæ‰v20130902_00516_stKsb344@ë›CÚða'?*¼°@€E"X=P@ˆÏ?¡G®]¾‹Æ¨E'ŒC s–C½ôAxÔ=kÛÃBæ‰v20130904_00224_stKsb344@뛁£ør˜?¨+ç@€E±ƒÍ=—¥hÃBæ‰v20130904_00228_stKsb344@뛁ªeÃ?Œ]ÿ@€E±§…=ÍÀn@F4?Ã×
^¾š¬E¯A®D¡þ-CbAx½=§¨ÃBæ‰v20130904_00230_stKsb344@뛁­ªˆ?q±R@€E±»…=öš3?÷o?ÌÌÍ]¾ž5?E¯¤¤C ºCvFAxÞÆ=hþ¤ÃBæ‰v20130915_00184_stKsb344@ëœàŒ=
M?€'k@€E&\=²ÒàÃBæ‰v20130915_00188_stKsb344@ëœà'çŽD?Xʘ@€E<á=¡Ãô@'ÿk?À_¾–Ew…D¡÷øC
PAvnC=JLÃBæ‰v20130915_00190_stKsb344@ëœà–+"?_ÌÖ@€E)q=pòÈAO¬?˅^¾å`EÆRC ÍPCœ¬AxA=tìÑÃBæ‰v20130915_00472_stKsb344@ëœâåbŠº?ë¦@€E‰#…>	ð¯ÃBæ‰v20130915_00476_stKsb344@ëœâëpq,?c¼Z@€Eˆ Ã=´…@¤<–?Ñë…`¾™™šE‡"¸D¡ÎéCÉ7Ax†S=TԓÃBæ‰v20130915_00478_stKsb344@ëœâî…äÜ?]ñ0@€Eˆá=™od>û"6?®{]¾å`E†³×C JCBAy=ŠQ5ÃBæ‰v20130916_00090_stKsb344@ëc¢×†?{6v@€E''='ê,ÃBæ‰v20130916_00094_stKsb344@ëjoºÎ?#¶@€E'µ{=ÒD1@¡§? a¾ª~úEcD¡ìRCg®AtS=Ž¤!ÃBæ‰v20130916_00096_stKsb344@ëm¿?ˆ¾@€Eƒ==ë,@¯ó~?ºáH]¾ž¸RE•ìC ìîC:^A{A¦=×:ÃBæ‰v20130916_00354_stKsb344@띍v/Ý?{k£@€ExDf=Î!ÃBæ‰v20130916_00358_stKsb344@ë"a±v?†w@€Eyø>~(@‡X¥?œ(öa¾–Ex=ÃD¡ö^C`ÅAw-D=nóÚÃBæ‰v20130916_00360_stKsb344@띗ž?h(@€Ezº=nzP@–I?Ó33^¾ƒ•EyJC ‰C¾Aw›Ì=ˆ£éÃBæ‰v20130928_00221_stKsb344@란­O3o?\O#@€E¨Ì®=r›HÃBæ‰v20130928_00225_stKsb344@란³®s?_s~@€E§®®>×=+X'?¼(öW¾´9XE¦ž¸D¡ØRCú^Ax&j=ɲàÃBæ‰v20130928_00227_stKsb344@란¶Êí?>ž"@€E§Ã=Ž5<?cÉ?У×_¾–E¦‰qC mÓC
Au2¢=p¹ÄÃBæ‰v20140823_00426_stKsb344@ëÇ¢êï—Ó?N.P@€EŒ3=žÏt?WwU?Ñë…b¾ƒ•E‰öD¢
VCl‹Alü=öJÃBæ‰v20140823_00428_stKsb344@ëÇ¢î|å¯?K=D@€E‹®¸=´™Ð?™DÑ?Ôzá]¾ŽÙEˆTfC¡49C™ÛA€‡o=¬P…ÃBæ‰v20140824_00363_stKsb344@ëÇÃ4šJ?CÕó@€E›^¸=—ÄÃBæ‰v20140824_00367_stKsb344@ëÇÃ;rg&?4ô@€EœôR=° ã?5'2@(ö_¾ŽÙE™r¸D¡ôRC-'A•ê=Æ¥ˆÃBæ‰v20140824_00369_stKsb344@ëÇÃ>덭?<¾@€E6='÷œ>£sˆ@¸R\¾‰º^E™nöC u?C:áAƒ'&=íÒ{ÃBæ‰v20141011_00171_stKsb344@ëÍÀƒíŠÝ?ÙM@€Eß=Â#xÃBæ‰v20141011_00175_stKsb344@ëÍÀŠvE×?´D@€Eà)==¥rÐAŒÙ??ÁG®_¾²-Eß®fD¡¸ÝCˆsA|MS=ÐÃBæ‰v20141011_00177_stKsb344@ëÍÀÈj'?§Û2@€Eà¾×=ÒyÊ@Þ¯¾?½p¤^¾œ¬Eßø¤CŸÒNCª=Ay´>GÔlÃBæ‰v20150509_00480_stKsb344@ëè;G?•–@€E´ú)=¡CÄÃBæ‰v20150509_00482_stKsb344@ëè7e?"fh@€E´Ù=«@ÃBæ‰v20150703_00121_stKsb344@ëîßV?OH@€E²öÍ=æP²ÃBæ‰v20150703_00123_stKsb344@ëî߂‹Æ?p¯Ô@€E°£á=ÓjÃBæ‰v20150715_00234_stKsb344@ëð`¡®«Ï?Z/@€E¥=œÖÌ?…Ð
?ó33b¾†$ÝE¥ÃD¡äœC¯žA'S=¸=]ÃBæ‰v20150715_00236_stKsb344@ëð`¤ÿÄ?wm@€E¥x\=—ßP>і@õÃ]¾k…E¤g…C '-CDA'+ð=Ì8KÃBæ‰v20150730_00259_stKsb344@ëòAQ¬eN?s$'@€E"w¤=P/0?ý0§?Ñë…a¾ˆ´9E"…\D¡÷DC+…A~\=¼ÉÐÃBæ‰v20150730_00261_stKsb344@ëòAUU?nC2@€E"c)=Z{xÃBæ‰v20150810_00329_stKsb344@ëó¡ÓÇ'q?³'²@€Ej‡\=l•wÃBæ‰v20150810_00333_stKsb344@ëó¡Ù€Ú†?¡¯Ó@€Eg÷H=zFÀ@æ?=?'ë…b¾¶E¢Ed®D¢åC@ÅA{x¥>{ÊÃBæ‰v20150810_00335_stKsb344@ëó¡Ü"¤b?¬~›@€Eg™=jwhÃBæ‰v20150825_00355_stKsb344@ëõ'U";"?%'@€E')=ÑLm?uÔ6@…b¾e`BE¸D¢	ÛC¦¨A~Ë=‹dŸÃBæ‰v20150825_00357_stKsb344@ëõ'X·T?xX@€E'q=œQð>î¸c?ª=q]¾vÈ´EŽÎ{C¡|JCˆ1A|i=52ÃBæ‰v20160708_00583_stKsb344@ìELIåQ?+R2@€Egq×=°+Ð?™û7@	™ša¾záHEc.fD¢1CôþA"1=²€ÃBæ‰v20160708_00585_stKsb344@ìEO¤‡?9Â¥@€Eg¸ö=¡$ø@MË@	™š]¾{çmEc#×C¡?;Cr-A†[+>OÃBæ‰v20170622_00286_stKsb344@ìHáHÔ	?_ãˆ@€E±š=²"ÃBæ‰v20170622_00290_stKsb344@ìHáM‡'&?V%ó@€E°EH=~ÃàÃBæ‰v20170622_00292_stKsb344@ìHáP	M?S±$@€E°Í=d²hÃBæ‰v20170629_00414_stKsb344@ìIÁÀpù<?O@€E§lR=çÆTÃBæ‰v20170629_00418_stKsb344@ìIÁÅ᛼?N@€E§q=Ê4ÃBæ‰v20170629_00420_stKsb344@ìIÁÈcfW?ï	@€E¦†
=—vèÃBæ‰v20180415_00550_stKsb344@ìnÒ®sE?p@Ç@€EÝ%==×­ÃBæ‰v20180415_00554_stKsb344@ìnØÊQG?m™£@€EÝt®=¡LÛÃBæ‰v20180415_00556_stKsb344@ìnÛoØ*?‰A@€Eݨá=uy)ÃBæ‰v20180524_00987_stKsb344@ìrçêLð?dú@€E°-¸=ο_ÃBæ‰v20180524_00991_stKsb344@ìrçðxÎs?$ýl@€E°3=ÜÈÃBæ‰v20180524_00993_stKsb344@ìrçóšÇA?!ô¹@€E°,=ÛRÃBæ‰v20180524_01399_stKsb344@ìrë5"vð?'ė@€E·Í=\ÃBæ‰v20180524_01401_stKsb344@ìrë8Ó*à?${–@€E¶A¤>ªÃBæ‰v20180804_00571_stKsb344@ì{ã¬'¡?yŵ@€E™93={þÀÃBæ‰v20180804_00573_stKsb344@ì{ã¯àe?Š"T@€E˜ù…=®IÃBæ‰v20180809_00195_stKsb344@ì|§O?3)f@€E¡Í¤=¹dDÃBæ‰v20180809_00197_stKsb344@ì|'LîÆ?#Ct@€E¡y…="¥ÜÃBæ‰v20180809_00199_stKsb344@ì|•¨((?/´k@€E¡ÿ¸=óÃBæ‰v20180809_00201_stKsb344@ì|˜âoK?*][@€E¢.=='#dÃBæ‰v20180816_00155_stKsb344@ì}a5â?ûå@€E€ºö=¶ÜÃBæ‰v20180816_00159_stKsb344@ì}arÇÉ?#B@€E€²Í=Ï'<ÃBæ‰v20180816_00161_stKsb344@ì}a¶ï–?,Ó@€E€Àf=Ïù›ÃBæ‰v20180818_00195_stKsb344@ì}¢¾F!?
@€EˆLÃ=Ç?(ÃBæ‰v20180818_00197_stKsb344@ì}¢¸fc?MÔ@€Eˆó®=ÄoLÃBæ‰v20180826_00415_stKsb344@ì~£Î£§?A°Ã@€E‹8=ͬ•ÃBæ‰v20180826_00417_stKsb344@ì~£Ñü|h?XœH@€E‹«Ã=ÚÖgÃBæ‰v20180828_00235_stKsb344@ì~á2*"Ô?0T@€E"ɤ=½8ÃBæ‰v20180828_00237_stKsb344@ì~á5§¬­?'ÄÒ@€E"ã{=–ؤÃBæ‰v20180901_00139_stKsb344@ì`_ÓµI?dµ{@€EqåÃ=±8ÃBæ‰v20180901_00141_stKsb344@ì`c
Á_?Zi'@€Er£3=¤¹ÃBæ‰v20190827_00631_stKsb344@ì¬d%ÄJG?£ª¥@€EÜã¤=¨¦ÌÃBæ‰v20190827_00633_stKsb344@ì¬d)
_º?Áp@€EÜ»)=œÉ(

==> anc/pub_raw/L222_98_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  205 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ⻨¨–v20100520_00867_stKsb330@ë,ïÝH?dçä@€E•¤á=°$⻨¨–v20100520_00869_stKsb330@ë,unA?Q™Î@€E•ë3>F'⻨¨–v20100805_00418_stKsb330@ëíjl?eˆå@€E—Š¤=ÏÐ⻨¨–v20100805_00420_stKsb330@ëñ‰dî?eá@€E—{=Ë-á⻨¨–v20100809_00542_stKsb330@ëE ýÆÀ?.[p@€Eq3=Ñ_ú⻨¨–v20100809_00544_stKsb330@ëE¤Âÿ?/Ù¡@€Eq¶R=¡	ø⻨¨–v20110724_00480_stKsb330@ë:å°½ýÒ?!Åa@€E™ƒ\><ê>Ñ©I@g®`¾p£×E¦)D#Û3D΁ìABž"<¼/v⻨¨–v20110724_00482_stKsb330@ë:å´9"?(g©@€E™¿¸> è{>høÝ@^¸Rj¾vÈ´E¥ÑÃDË,!DÍÛçAB˜<œöó⻨¨–v20110805_00733_stKsb330@ë<f¸îÄ??Êê@€EªK×=Ãü?ž‡Ê?Æffb¾§l‹E¬8)D$‡}DÎ&ACz×<MÕX⻨¨–v20110805_00735_stKsb330@ë<f¼-2=?=dõ@€Eª]3=Õԋ?"Hš@zái¾¢ÐåE¬²=DË@åDÍp!ACž»<ƒú`⻨¨–v20110813_00443_stKsb330@ë=e¶¬Êy?<*@€E˜f>2ŽÙ⻨¨–v20110813_00445_stKsb330@ë=e¹á7¾?<ÒÀ@€E˜5š>µs⻨¨–v20110901_00374_stKsb330@ë?Á+"7ã?.ð÷@€EÁz¸=º­$>º­Î?Ó33a¾•EÂ	
D+¤Dʏ+AFÙ4<V#·⻨¨–v20110901_00376_stKsb330@ë?Á.‰»U?:†"@€EÂSÃ>P">ÎÛ$@	™šh¾""E£…DÏ#DÉç–AG
ñ<‰Lk⻨¨–v20110911_00284_stKsb330@ëA(W®?O`+@€E©âš=øãÔ?'kš?ˆõÃ`¾ž5?E«UHD,ÏDÊkÇAG€ç<:/O⻨¨–v20110911_00286_stKsb330@ëA+½xq?Já«@€Eª*Ã=~¬?ÔnÖ?å¸g¾¦éyE¬4¤DÏ*oDɹ'AGÃ<•7⻨¨–v20110926_00379_stKsb330@ëBâwê'?uÆè@€EØ=mH@zsµ?™™šc¾©xÕEØ߅D+³TDÊ~áAI¹˜<¤ðÃ⻨¨–v20110926_00381_stKsb330@ëBâ{4Ï@?š9@€E؀{>/??A\g?G®j¾±&éEÚtáDÏDÉԃAIž<¹"m⻨¨–v20120225_00632_stKsb330@ëUë‰9à!?Nj@€E°!=³
0?°S@<(ö_¾¤ZE®lRD#ÓçDÏ–AWÌÒ=	ÔH⻨¨–v20120225_00634_stKsb330@ëUëŒQ'?ï£@€E¯ûH=¶Q¸?Tct@¸Rh¾´9XE¯()DËÁDÎkÏAXñ$<ã®`⻨¨–v20120312_00377_stKsb330@ëWê>?8Bë@€E¬#H=ÄL5>ŸÚ&?‡®a¾"ýôE©½HD#ë¦DÏžAYG¿<‰†U⻨¨–v20120312_00379_stKsb330@ëWê– ¾?6¬@€E¬Ã>MÐ>+ç–?"záh¾¨õÃEªU…DË"NDÎOmAYF<ŽÕÇ⻨¨–v20120318_00575_stKsb330@ëX©·<Œù?2Ò@€E¥m¸=é«?Üx?\(öb¾ˆ1'E£>D$#¶DÎú AZ#ƒ<`7–⻨¨–v20120318_00577_stKsb330@ëX©ºqjü?)ò´@€E¥;…=ܬK> ìW?\h¾©xÕE¤rÍDË)DÎB=AY‡ò<ÞX⻨¨–v20120319_00347_stKsb330@ëXÉn
õ?\ö7@€E©žá>U®>äԑ@…a¾å`E¦ÐD$ÅDÏ
^AXÅ?<ÿ
0⻨¨–v20120319_00349_stKsb330@ëXÉ…«?F.@€E¨9ì>6¼Q?Ÿ?¡G®i¾–‡+E¦ÕqDËÁDÎ]ºAY@l<|ûZ⻨¨–v20120401_00115_stKsb330@ëZgþe»ò?-ô@€EµÔ¤=»~¸=#É?E¸`¾ A‰E´ÎÍD#ðDϤAY"&<@ч⻨¨–v20120401_00117_stKsb330@ëZh¡Û‡?0<@€Eµ/=Û	÷>º2€?áG®h¾¯ E¶ž¸DË×DÎ^FAYÜ®<µ-'⻨¨–v20120606_00500_stKsb330@ëb¦›¼©¿?Af·@€E‰qÍ=‡ð>0†?záH`¾§ïžE‰lD+'-DÊÕAZÛº<kM4⻨¨–v20120606_00502_stKsb330@ëb¦Ÿº;?NÜd@€Eˆþ×=xáP>ÄvÓ?'\i¾°£×E‰©ìDÎç–DÊ,¤AZøÛ<{¬×⻨¨–v20120610_00704_stKsb330@ëc)
²àè?°¬@€E†‹×=ØX‰>cÑ?èõÃ`¾p£×E…u®D++DʾA[<'.¥⻨¨–v20120610_00706_stKsb330@ëc)¢I–?ß@€E‡D¤=ãØç>§ë?¬ÌÍi¾'ñªE†Ë®DÎâÑDÊAZ¾Ú<…ߢ⻨¨–v20120615_00708_stKsb330@ëcÇ8ãKi?$›é@€E'ò==È«T>:Œ?×
=`¾Š=qE'3D+DÊñºAZëÑ<­'·⻨¨–v20120615_00710_stKsb330@ëcÇ=ñ?%mŒ@€E'#×>º~>ù¢{?˅g¾…¸E'áDΩDÊE?AZùA<ª×v⻨¨–v20120617_00442_stKsb330@ëd`­j?9@€E{PÍ=¥Ì>\Ûq?Š=q`¾›¥ãEzä¤D+]?DËÝAYî+<~#ø⻨¨–v20120617_00444_stKsb330@ëdÄT?^ñí@€Ez£q=Úû»=mÇj?Tzáh¾±©üE{¢áDÎÆDÊqºAZJÉ<ŽsÀ⻨¨–v20120620_00689_stKsb330@ëdfš|ÞM?´M@€E_i\=•bÐ?‡?5a¾­'hE_›
D+k×DÊÕÃAZ`:=eõ⻨¨–v20120620_00691_stKsb330@ëdfžœÀ?"c€@€E`:¸=§òd?'А?5h¾·KÇEb+
DÎÿTDÊ>AZµ·=p⻨¨–v20120703_00882_stKsb330@ëf¬ü£? ÞË@€ExÍ=Ñûî>.h?¾¸Ra¾šŸ¾E~ÃD+|œDʧ…AYQp<vÂh⻨¨–v20120703_00884_stKsb330@ëf—L¸?ïÌ@€EÂ)=¬È>å$Ï?Ç®h¾°£×EûìDÎãmDÉì¬AY˜	<^¼⻨¨–v20120705_00941_stKsb330@ëfEü/P{?z"
@€EUaH=®î>£G??Š=q`¾° ÅEUc®D+ê°Dʅ‰AYa‡<ÛÁÝ⻨¨–v20120705_00943_stKsb330@ëfEÿ{ÛÄ?O3á@€EUH= jD>?€i¾¶E¢EV›×DÏ?DÉòfAXÞ<ŒÈj⻨¨–v20120713_00747_stKsb330@ëgFTb®?AuR@€Eƒ6)=àÐ?0ɔ?xQì`¾ŒÌÍE'm\D+|œDÊÅËAXɞ<^Ü⻨¨–v20120713_00749_stKsb330@ëgF	Ĥà?G	%@€E'ÖR=ônY:…ú?—
=h¾å`E'ØáDÎÒúDÊ®AXÚÀ<p³œ⻨¨–v20120714_00325_stKsb330@ëgaWôÓÒ?'yç@€E':q=¢ã`?.`?W
=a¾§ïžE'øfD+RÑDË.%AX¹<½-⻨¨–v20120714_00327_stKsb330@ëga[*xz?€ÅÉ@€Eß=³-¤>Ð¥»?•Âh¾¢MÓE'ä¸DνãDʀ)AXÔà=wÉ⻨¨–v20120715_00114_stKsb330@ëg€ST¼?FË7@€E‹÷ì=­öp?¦ã?ŒÌÍa¾ ÄœEŒ²D+ÑDË5ËAX%r<èO⻨¨–v20120715_00116_stKsb330@ëg€'wÌj?L3@€E
=΋½?¬€8?†ffh¾¢MÓEš{Dο;DʄœAXæ<‰Ò›⻨¨–v20120716_00099_stKsb330@ëgŸX"Ñf?a•B@€E™4f=›ûð>èé´?\)a¾—PEšjÍD+\‹DË8{AX]€<¢×ô⻨¨–v20120716_00101_stKsb330@ëgŸ[7U?p<1@€E™23=³‹?EÜ?µÂh¾¡G®E›[ÃDη;DÊ©/AWÇD<ôÇù⻨¨–v20120717_00923_stKsb330@ëgÅ钥ß?.@€E—gö=Ût@8ºö?¾¸R`¾–E—#
D+išDÊÁ7AXÿñ<t!⻨¨–v20120717_00925_stKsb330@ëgÅìõ¬j??#@€E—H>]–5?QÍä?¹™šh¾²-E—V)DÎÙôDÊìAXq<æœ⻨¨–v20120718_00704_stKsb330@ëgäþ7¨ä?;Ü¥@€EªÒf=¸+¸>ü?p¤_¾¤ZEªŽRD)½qDÊî‡AX&ç<‡it⻨¨–v20120718_00706_stKsb330@ëgåŠ#…?4ào@€Eªà=›"Ü>Ò"?‹…k¾§l‹E«DÎ,œDʎAX"<xG⻨¨–v20120719_00507_stKsb330@ëhîŀ'?Pø@€E²/H=•$X>p?•Â`¾ž¸RE±×D)'ìD'‹AWÃ
<}E⻨¨–v20120719_00509_stKsb330@ëhñûzµ?da}@€E²ˆÍ=ºz"?ŸA?\)i¾¸ÔþE³zDÍ÷#DÊHAXl÷<·Bô⻨¨–v20120721_00195_stKsb330@ëhC°Ç
?I¨@€E§£R=à|<ûÉ?}p¤`¾°£×E¨uìD+`bDÊüÕAWŸ7<ålÑ⻨¨–v20120721_00197_stKsb330@ëhC´W•¾?G¦Ù@€E§šÍ=ˆD=¯<
?záHf¾° ÅE©×DÎØåDÊF°AWÆa<⻨¨–v20120721_00651_stKsb330@ëhGNŸšå?5iI@€E¤	š>TÝe=ƒe?½p¤`¾˜"uE£ÞD+hRD'ÍAW¯Ç<–|	⻨¨–v20120721_00653_stKsb330@ëhGQÛð+?&~7@€E¤	{=öæ>ž:J?œ(öh¾¯ E¦DÎÊúDÊÓAW…Ü<É÷⻨¨–v20120725_00174_stKsb330@ëhÁ˜Õßp?''o@€E'Ç
=T$>´5+?5`¾¬1E"jfD*àDË6AW4®<¼ž⻨¨–v20120725_00176_stKsb330@ëhÁœd??l@€E';3=•Å\?"Q?…¸j¾¨r°E"DöDΈJDʉAW3€<ŒÓc⻨¨–v20120726_00654_stKsb330@ëhå+ml?a8õ@€EyB¤= ßÜ=Ñ¢?Y™š_¾¯ EwpRD+*DÊÆ5AVܜ<ϸ⻨¨–v20120726_00656_stKsb330@ëhå.ÄnY?q•Q@€Ex¸á=ŒÎ¨>Ùu£?G®h¾ž5?ExrDÎËðDÊ%AVûM<)Ã⻨¨–v20120731_00461_stKsb330@ëi'o=?Anš@€ElÀR=®›¬>Äêý? a¾£SøEn{3D*òoDËAVn<{&Â⻨¨–v20120731_00463_stKsb330@ëi'ÛÚ?>(0@€El)='a4>½²î?ƒ×
i¾'hsElDΒ%DÊ`¤AV"–<?ðÞ⻨¨–v20120801_00312_stKsb330@ëi¡õæ ±?ó"@€Ea"R=Ҕ?,h@Qì_¾"ýôEb®D+1HDËAVƒí<À\q⻨¨–v20120801_00314_stKsb330@ëi¡ù;à×?yÛ@€Eb$á=ÄÏ4?´•æ@h¾šŸ¾Ec0¤DΨ¬DÊUüAVj<ӟk⻨¨–v20120804_00255_stKsb330@ëjΨ)T?3Eš@€E…%=>†í=þÿ?s33a¾ ÄœE†SìD*ð1DË-ªAU<)¶±⻨¨–v20120804_00257_stKsb330@ëjÑâuÖ?Aâè@€E…3
=¹t¼>v;?}p¤i¾ ÄœE†zDΑÃDÊw#AU›'<B<¯⻨¨–v20120811_00152_stKsb330@ëjáGWK?£úV@€E'×=áÛz?;kg?`¾¢MÓE'
D+xDÊîNATv†=ùF⻨¨–v20120811_00154_stKsb330@ëjáJŸ
?'ì@€E'ûÃ=‹F >l$õ?\(öh¾§ïžE'¶ÍDδ{DÊ\RAT"Œ<õÑu⻨¨–v20120814_00579_stKsb330@ëkC²l¯?C7à@€Eˆá=©âX=—?ŒÌÍ`¾…¡ËE†9…D+GDÊÌ)ASè<l¶é⻨¨–v20120814_00581_stKsb330@ëkCµ¤Fò?C7@€Eˆ;q=¢g(>¬+Š?˅i¾š¬EˆŠDμ¼DÊ'TASPÑ<¢îÖ⻨¨–v20120816_00243_stKsb330@ëk$é¡?¸°Ÿ@€EXr==æ]Û>MxN>ð£×_¾¥`BEWqšD+–DÊùAR‡=O⻨¨–v20120816_00245_stKsb330@ëk'ˆàd?—õ@€EVø)=ÿÎ?RW?8Qìh¾°£×EYfDιÃDÊB^ARjˆ=b—⻨¨–v20120822_00087_stKsb330@ëlCœ`w?Våõ@€E}Â=>z3Ò?c×
`¾¢MÓE|¸öD+("DÊÐsAPg<a®⻨¨–v20120822_00089_stKsb330@ëlCŸt›?hšÝ@€E|ž=uìÈ?`•?aG®h¾¨õÃE{¥ìDΰRDÊ2AP /<ºí⻨¨–v20120823_00222_stKsb330@ëlaOÜ;«?'¢@€EoÃ=©%X?
ν?Ó33_¾§l‹Eo«…D+çDÊöAOõ5<mUˆ⻨¨–v20120823_00224_stKsb330@ëlaS÷+?=®@€EnýH=¡uP=¢Ù¬?¯\)h¾ ÄœEoTöDάDÊ@1AOæ'<[v⻨¨–v20120905_00125_stKsb330@ënJp†Ñ?\̏@€E¤ù\>+Á>=N\?—
=a¾ A‰E¤©ìD*ùDËÑAK;B<|š>⻨¨–v20120905_00127_stKsb330@ënM"K¢?jÑ~@€E§= ý`>Ý·ê?B\h¾¥`BE¨¨DΧ…DÊUãAKY0<˜pÊ⻨¨–v20120905_00413_stKsb330@ën¹gŸ÷?"Q@€Eœ =†(L?n‡þ?™š`¾¡G®Eœ®D*øBDÊä9AK ¹<£'ü⻨¨–v20120905_00415_stKsb330@ën¼|o?zÒy@€Eßì=›H>ú—?Që…i¾£×
EžƒqDÎÁºDÊ AK+ø<ÄFy⻨¨–v20120917_00364_stKsb330@ëo'
Ȑ'?4ª@€E¥ö=–Îh⻨¨–v20120917_00366_stKsb330@ëo'{@?7=e@€E¥Ð\=‹)⻨¨–v20121001_00172_stKsb330@ëqA±sЇ?0DË@€E©ôÃ=Ô»Ð⻨¨–v20121001_00174_stKsb330@ëqAµ¼dö?0¢o@€E©óš=½m|>C¼ß@
=qh¾²-E©ñHDνãDÊ0¤AB?§<hQU⻨¨–v20121013_00099_stKsb330@ër¿ùC"j?`¼Á@€E¤m¸=€ ⻨¨–v20121013_00101_stKsb330@ër¿üXk&?sQW@€E¤Ë)=£
">W§?Ž{i¾° ÅE¤Ù®DιÛDÊbA>w<nD—⻨¨–v20130705_00152_stKsb330@ë"ßà#@Í?do'@€Ehá=±x⻨¨–v20130705_00154_stKsb330@ë"ßãE¿Ó?Lrœ@€EŽËš>¢⻨¨–v20130715_00105_stKsb330@땉¶€?~&@€E¦Æ=°(h⻨¨–v20130715_00107_stKsb330@ë•Œ;Wo?%"Q@€E¦,=Ó;Ì⻨¨–v20130730_00239_stKsb330@ë—ÏÑü?D­×@€E´žš=ÁŒ>â@™š`¾–‡+E¹àfD)Á‰DÊ)A!"<'G©⻨¨–v20130730_00241_stKsb330@ë—ÒÀŒx?V÷Ý@€E·¬=¦M¨?Iè_?¨õÃk¾ž¸RE¼{3DΓDʇ#A!iÞ<¼(i⻨¨–v20130730_00623_stKsb330@ë—°ª?	Ý@€EX¸=½¸ì⻨¨–v20130730_00625_stKsb330@ë—\¼?å©@€EŽ)=¥«`⻨¨–v20130804_00340_stKsb330@뗡sàAÊ?K@@€EœÝq=¦"H⻨¨–v20130804_00342_stKsb330@뗡wWåÅ?@€EœÍ¤=£Ô@D3ÙB£×h¾ A‰E«T)DΪéDÊn⻨¨–v20130811_00322_stKsb330@똃!îP?Nª_@€E¯¸= LÜ?R© @1G®a¾™™šE'¥šD*‡DÊ»+A ú<"ÿ
⻨¨–v20130811_00324_stKsb330@똃%n©×?MFd@€EÐ=‹38?Ph?ÈõÃh¾®{E•&DÎþDÊ'A i<²uÐ⻨¨–v20130812_00145_stKsb330@똠'šÇ—? c@€E£03>¨#⻨¨–v20130812_00147_stKsb330@똠"éì˜?0"@€E¢)=² ⻨¨–v20130813_00226_stKsb330@ë˜Á¾?(…@€E—öì=«pÔ⻨¨–v20130813_00228_stKsb330@ë˜Áҕº?"-é@€E˜2Í=ö,⻨¨–v20130827_00104_stKsb330@ëš»Ñ&?2–@€E­»á=­Îô⻨¨–v20130827_00106_stKsb330@ëš¾Ü"k?;"@€E­Ô×=Ã-⻨¨–v20130827_00488_stKsb330@뚃JéîF?:J@€E®ä…=Ø°⻨¨–v20130827_00490_stKsb330@뚃N)äU?dÓ@€E®Í=Ÿñp⻨¨–v20130919_00152_stKsb330@ë`ƒˆ/å?kÜÖ@€E‡=>o⻨¨–v20130919_00154_stKsb330@ë`†ºis?z@€E†>
'›⻨¨–v20130920_00248_stKsb330@띁P[[?<%£@€E|=‹sÐ⻨¨–v20130920_00250_stKsb330@띁S¢2?7s@€E{îö=¤d⻨¨–v20130925_00248_stKsb330@ëž!¨Ãóà? ‡@€E§H=Ñ<⻨¨–v20130925_00250_stKsb330@ëž!¬6È?rÂ@€E¦Ð=´øD!™ÐAË\)g¾—PE¶xDÎÍÓDÉêw⻨¨–v20131002_00248_stKsb330@ëŸCW2—?>@€Ež¤H=›˜ä⻨¨–v20131002_00250_stKsb330@ëŸF[ßO?Cô‡@€Ežå
=¦/<⻨¨–v20131003_00178_stKsb330@ëŸ!Cn?2ì@€E»H=Á ⻨¨–v20131003_00180_stKsb330@ëŸ!F7íW?)=Š@€E¬š=ãÕ ⻨¨–v20131005_00248_stKsb330@ëŸaRS4?ü¥@€E¯8ö>Vì=ÖõÜ?î{_¾¥`BE°
öD)ùËDʕªAjõ<õbF⻨¨–v20131005_00250_stKsb330@ëŸaU!?@?—Zg@€E®Ô
=Î!">É?Ï\)h¾º^5E¶$=DÎòDÊ°AŠÞ<ýŠ⻨¨–v20140318_00346_stKsb330@ë³é8SY?Xc…@€E %ö=˜Õ⻨¨–v20140318_00348_stKsb330@ë³é;;_¨?v£"@€EŸ'=˜ÜÕ⻨¨–v20140320_00587_stKsb330@ë´+_[Ã?|_î@€E±#®=Óß`⻨¨–v20140320_00589_stKsb330@ë´+bŸW?|#3@€E±…q=']4⻨¨–v20140528_00598_stKsb330@ë¼Ç'ÿ.?¬PK@€EŠIf=æ.¤>¢Ä?}p¤a¾ÀƒE´öD)È1DÊ{…A#Ú¯<¸.Ä⻨¨–v20140528_00600_stKsb330@ë¼Ç†Š¾_?€‰
@€EŠ§= –´⻨¨–v20140604_00634_stKsb330@뽤£Ð'?n"@€ExK…=еn⻨¨–v20140604_00636_stKsb330@뽤§;?¨¸@€Ew£\=×z⻨¨–v20140605_00762_stKsb330@ë½Åj—?,ò@€Eyá=âéÓ⻨¨–v20140605_00764_stKsb330@ë½Åmg²?3n@€Ey××=³È¨⻨¨–v20140608_00699_stKsb330@ë¾%(Y
2?)45@€E–®®=ÖǶ⻨¨–v20140608_00701_stKsb330@ë¾%+Ää÷?0;@€E—Þ3=ÃÛÐ⻨¨–v20140616_00277_stKsb330@ë¿";VRr?¯–1@€E¿,q=Õ1º=Oӆ?³33a¾ A‰EÀô¸D*ÑDÊm'A%s´<Í6⻨¨–v20140616_00279_stKsb330@ë¿">¯ã³?šO@€E½Ç>\;­@¸Rh¾½p¤EÁÚDÎò¸DʆA%45=(<~⻨¨–v20140618_00867_stKsb330@ë¿f°Wük?•ªä@€E®ž…=ŠzÐ?,6Ž?£×_¾¶È´E²Ð=D)»×DʏžA%P:<¨'⻨¨–v20140618_00869_stKsb330@ë¿f³ÍgQ?s—œ@€E®=uŸ =(¨º?™™šj¾¬‹DE²R¤DÎáXDÊ4ÝA$áh<…åó⻨¨–v20140621_00688_stKsb330@ë¿Å?×,?#ws@€EŽp
>F#⻨¨–v20140621_00690_stKsb330@ë¿ÅCUÊã?ï@€EŽyH>'N⻨¨–v20140622_00874_stKsb330@ë¿æYéÇ?6Î@€Ešª3=À<⻨¨–v20140622_00876_stKsb330@ë¿æ\¡Æå?4'Û@€E˜üÃ=Ñó}⻨¨–v20140628_00892_stKsb330@ëÀ¨ªõ°?˜'a@€E‰ö…=†ül>Êqu?õ_¾©xÕEŽL¸D)Ø!DÊÿçA&"<®?#⻨¨–v20140628_00894_stKsb330@ëÀ¨®F"º?‡ª€@€E‰ãÃ=qD_>
¼Ý?´záh¾¼jE"ÃDÎýhDÉôÕA&¤<šY×⻨¨–v20140705_00145_stKsb330@ëÁÇíÅ@?W'@€E—J3=ÅÜ?Ÿm@™ša¾º^5E Ï×D*-/Dʈ¬A&3ý<nU—⻨¨–v20140705_00147_stKsb330@ëÁË2éa?l‹£@€E"Rf=‡È?wªï@I™ši¾¥`BEš±3DÎëLDʞ-A'<'¤⻨¨–v20140707_00114_stKsb330@ëÁÀ
!Ò
?e©@€E­Í="G¨⻨¨–v20140707_00116_stKsb330@ëÁÀ
l¯×?…Ä?@€E­…=ÔØ÷?O@L(öj¾ A‰E° DÎåšDʉšA&́<¤ÛŽ⻨¨–v20140707_00594_stKsb330@ëÁÄ;=Ä?Ř@€E¦9×>v<⻨¨–v20140707_00596_stKsb330@ëÁÄ	BK?è@€E¥93=ù‡[⻨¨–v20140731_00003_stKsb330@ëÄ¿=Tå
?oìá@€E¾"ì=¨ï@rE?±ë…a¾° ÅEÁêD*KdDʓuA('<¥ÜÛ⻨¨–v20140731_00005_stKsb330@ëÄ¿@t	?y½}@€E¾{=³vH<ªò­?ÚáHg¾¬‹DEÁÇ®DÎþÉDÊdœA(C<»EÅ⻨¨–v20140731_00051_stKsb330@ëÄ¿œþ•?Z#@€E«Æ¤=­N>¶ûm?½p¤b¾Ê=qE°çHD*;uDʤ´A'߃<ÑIÙ⻨¨–v20140731_00053_stKsb330@ëÄ¿ Wá?˜"@€EªZö= T?2j‰?³33g¾¹XE­9qDÏ+DÊY/A(A4<ØÑò⻨¨–v20140813_00186_stKsb330@ëÆ`â6–j?ƒÀ@€E¡Îá=ºy⻨¨–v20140813_00188_stKsb330@ëÆ`å³ô?$j@€E¡v\=šRì⻨¨–v20140920_00293_stKsb330@ëË#d±W?<5@€E£Áq=Ý:£⻨¨–v20140922_00291_stKsb330@ëËc­¢?=Ù_@€E£°R=¡=¬⻨¨–v20140922_00293_stKsb330@ëËcNáe?ElB@€E£k®=¨<(⻨¨–v20150509_00596_stKsb330@ëè›
0?,äF@€E²ö=ù>Ã%@!G®b¾ž¸RE¶‹
D*U'Dʖ¸A?‡<ˆšD⻨¨–v20150509_00598_stKsb330@ëèžåˆÛ?)œŒ@€E²Ê\='Á_>+Oä@¸Rg¾¨õÃE·ÃìDÎçDÊkøA?€<‰êá⻨¨–v20150712_00267_stKsb330@ëðÄBÕh?ˆã6@€E—õ…=•`?S£—?‹…b¾£SøE™®D*DÊyhAFí<Ê.⻨¨–v20150712_00269_stKsb330@ëðdžaƒ?€]ê@€E–í×='Ý€?¼"?B\f¾¡G®EšöDÎÄ´DÊc–AF!V<…×L⻨¨–v20150712_00835_stKsb330@ëð™ÓP?|®€@€Eˆ¡3>£t=ÿ«å?Y™š`¾²°!EŠ\D)œ‹DÊãžAFP<˜ ⻨¨–v20150712_00837_stKsb330@ëð"ò'Ð?|M¼@€Eˆ…=>fâ>v³`?ٙšg¾¶È´E‰²öDÎØDÉÿAEڝ<—ox⻨¨–v20150806_00432_stKsb330@ëó"ˆÐnB?D³À@€E¸Ì
=Œ>¾*`?hõÃ`¾™‡E·×D*ï\Dʅ²AHŸÅ<Õ	⻨¨–v20150806_00434_stKsb330@ëó"'Üü?I°5@€E¸v¸=t"?…ò´?•Âh¾•E·5ÃDÎɚDÊ)AHôÙ<c?⻨¨–v20150811_00349_stKsb330@ëó—A?]ˆ®@€EWg×=àå?ö¬È?Ÿa¾ËC–E[EHD*û#DÊxþAIt×<Œêo⻨¨–v20150811_00351_stKsb330@ëóÂÞÚk?oj@€EV)
=·ðð>¡«Ì?…¸g¾Ã•E[({DÎÌîDÉöAIÌî<•¤ú⻨¨–v20150813_00147_stKsb330@ëô(‰ÑÐ?µ¹@€EzR=¼åT?U®@×
`¾"÷ÏEz'×D*ùHDʓ;AI¯Ö<"(>⻨¨–v20150813_00149_stKsb330@ëô+E³¾?©{@€Ey¤R=ÿ
w?‡¦7?†ffh¾—
=E|ÀRDν‰DÊ)šAJ<½L⻨¨–v20150817_00205_stKsb330@ëô9,qx?7Êá@€Eƒ$
=ôC"=yÏ@`¾¬1E'Ý\D*êDʐbAI­<"ÚÕ⻨¨–v20150817_00207_stKsb330@ëô<@=?Jã@€Eß¸=¼¹Œ>Kr¶?â\h¾ A‰Eô=DÎÄ!DÊTAJ L<sBç⻨¨–v20150915_00063_stKsb330@ëøúUPê?õ@€E¦Ù=¡þÈ?3>‹?Ç®a¾Š=qE¦ö=D+
ÃDÊh9AMå³<}Ók⻨¨–v20150915_00065_stKsb330@ëøý'Ô?òs@€E¦§Í=ü0M?8t4?¬ÌÍg¾˜bE¨8¤DÎÓ;DÉûmAMâ÷<L¾⻨¨–v20160718_00459_stKsb330@샀HA?W¬×@€Eáš>	G¤=Ê×4?—
=a¾'ë…EŒ"fD)Ô{DÊ{žAeaA<ßÝg⻨¨–v20160718_00461_stKsb330@ìƒ"	ڟ?@…@€Ej=þ'<>Èbì?\)i¾«E‹oDΤsDʀþAe
E<Å©©⻨¨–v20160719_00339_stKsb330@ì¢& h?23@€E'R>
";§4O?Ÿ^¾—
=E'…
D)ìDʎoAd‰Z<އ¢⻨¨–v20160719_00341_stKsb330@ì¢)hú??G^@€Ep=Ý'_>b{?n{g¾—PERDÎÒÉDÊlåAe <"¢p⻨¨–v20170622_00262_stKsb330@ìHá&QM?Mì¯@€E´£\=Æ8⻨¨–v20170622_00264_stKsb330@ìHá¾1)?FÈ:@€E³Çq=> ⻨¨–v20170629_00390_stKsb330@ìIÁ™Žqr?9º@€E¤xš>P¾⻨¨–v20170629_00392_stKsb330@ìIÁœ)m?#@€E¤P)=ÒhhD$$]AÕG®g¾¦ffE«ôáDÎÏçDÊ_\⻨¨–v20180415_00526_stKsb330@ìn©Ü[?ŽµN@€Eß©ö=ü.H=cۙ@
=qa¾®{Eã—3D*âDËFA$ñ¯<–¿6⻨¨–v20180415_00528_stKsb330@ìn¬Ûµô?Y͓@€Eß@ö=Àœ⻨¨–v20180524_00963_stKsb330@ìrç¾@²Î?µñ@€E±ù×>x½⻨¨–v20180524_00965_stKsb330@ìrçÁb¶Y?!Zÿ@€E¯v=ÿmB°TîB33g¾•E´²¸DÎÐ!DÊb‡⻨¨–v20180524_01371_stKsb330@ìrêûµƒ?%Á@€Eµr¸=­Ò°⻨¨–v20180524_01373_stKsb330@ìrêÿšÊ?ˌ@€E³š)=¼⻨¨–v20180804_00543_stKsb330@ì{ã{¸¼?‡D@€EŸ@\="Ä;$uË?\(öa¾´¼jE¡bD+#ÇDÊa¢A+©%<¢Ñ|⻨¨–v20180804_00545_stKsb330@ì{ã~Áâ
?‹lò@€EŸ^==•j>ä|e?øQìg¾¯²E£>{DÎÎÙDʤA+®Ã<¦⻨¨–v20180809_00171_stKsb330@ì|b"?Æ@€E¦ª)=èT⻨¨–v20180809_00173_stKsb330@ì|e("?]@€E¦†Í=Ӄ®⻨¨–v20180816_00131_stKsb330@ì}`é#Ÿí? ´@€E'F
=çaª⻨¨–v20180816_00133_stKsb330@ì}`ì•<?Ø8@€E',R=ÝD⻨¨–v20180818_00155_stKsb330@ì}¡†5Ù×?¨™@€Eˆ°ö=ðê,=vIF@û33a¾¡G®E'*fD+öDʙX⻨¨–v20180818_00157_stKsb330@ì}¡‰zwÀ?Â_@€Eˆ>š=Æì@HáÑAã33h¾¥ãTEŒÆ¸DÎѲDÊV⻨¨–v20180826_00375_stKsb330@ì~£U²0?DÞ=@€E¢ì=¼[X⻨¨–v20180826_00377_stKsb330@ì~£XÔ,"?=—ï@€EÏá=¡ž@⻨¨–v20180828_00207_stKsb330@ì~àþªö
?óW@€E"ëÍ=ÖÅ⻨¨–v20180828_00209_stKsb330@ì~áŒó?ê:@€E"§)=àOu⻨¨–v20180901_00111_stKsb330@ì`+š¸~?†¼!@€Ex¸Í=­áÐ>oìë?˅_¾¡ÊÁE}ß3D+(åDÊ¥HA. 
<¬EÜ⻨¨–v20180901_00113_stKsb330@ì`.öÍý?Y0.@€EvÊR=…ù⻨¨–v20190814_00555_stKsb330@ìªÅ7ª¦²?u­@€E±w)=…ÚÐ??ØW?hõÃb¾¥`BE³|öD+äDËÝASѺ<Òs˜⻨¨–v20190814_00557_stKsb330@ìªÅ:qp[?|Ë®@€E³\=Åýì=-/?Që…i¾šŸ¾EµªÍDÏ7ðDʤåASáå<ìÉ×

==> anc/pub_raw/L222_99_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  160 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             45ü8v20100408_00359_stKsb390@êÿèBe€?ëè@€EžY…=üO45ü8v20100408_00363_stKsb390@êÿè$Wù?*èé@€Ežc®=°àð45ü8v20100414_00466_stKsb390@ë¬Ð
§?†P@€E~"=ßGK45ü8v20100414_00470_stKsb390@ë¬Õ¥¾Á?{°@€E­š=ºâT45ü8v20110817_00694_stKsb390@ë=ãÛè£î?¾c@€EŽn==¬P?ÁÀ&@'®e¾œ(öEH¸Cî
CÒbA‰ÄÚ>œ45ü8v20110817_00698_stKsb390@ë=ãã…
–?*Ð@€E
=Þ»÷A—@ö@•p¤a¾…¸E{ÃD¶7®CÓ`bA‰S§>›r45ü8v20110821_00720_stKsb390@ë>c""É?'T@€ErU=KÙq45ü8v20110821_00724_stKsb390@ë>c‹oʾ?Šx@@€Er>Í=]ÿO45ü8v20110911_00552_stKsb390@ëAµÌj§?R	0@€E®Å¸=j»45ü8v20110911_00556_stKsb390@ëA¼Ë%?Q4¸@€E®­ì=œ45ü8v20110920_00078_stKsb390@ëB o–?h!@€E®E=§€ 45ü8v20110920_00082_stKsb390@ëB u¸‰?TZÿ@€E®M¸=ùD	45ü8v20110921_00083_stKsb390@ëB?Ûwu?c·ô@€EšÆ{>††45ü8v20110921_00087_stKsb390@ëB?âN½?Sp<@€Eš!H>/¾O45ü8v20110927_00022_stKsb390@ëBÿÒµ¯z?@¼ì@€EÊ}
=–é€45ü8v20110927_00026_stKsb390@ëBÿنÿŽ?_´œ@€EËt®=ªpD45ü8v20120225_00684_stKsb390@ëUëéOiË?#Xû@€E©£¤=‰Ã"45ü8v20120225_00688_stKsb390@ëUëï}œ
?ÿm@€E§"q=´X45ü8v20120316_00610_stKsb390@ëXkÏúNe?$']@€EŸc\=ˆX@"ò@_\)e¾²-E 6fCíÝqCҜ¬A‰¼>l¶¹45ü8v20120316_00614_stKsb390@ëXkÖ¬Å?"d»@€EŸì=©Œ45ü8v20120320_00457_stKsb390@ëXêi"ý?õü@€E'õ)=¯w@45ü8v20120320_00461_stKsb390@ëXêp}±\?
În@€E"Ã=¯-k@ß*á@9™š`¾\)E"ÿ\D¶.^CÒZA‹º>>K45ü8v20120610_00516_stKsb390@ëc'"4'é?-"Å@€E}üf=à*­?"×p@.¸Rf¾ß;E}íìCé·mCÕ)yA‡è>$*45ü8v20120610_00520_stKsb390@ëc'*§
v?b>@€E|ë3=Ê45ü8v20120616_00302_stKsb390@ëcä9¬#Š?"p©@€E†Øá=©ÀP45ü8v20120616_00306_stKsb390@ëcäAÚÐñ?$¤é@€E…ä=½¤45ü8v20120623_00242_stKsb390@ëdµù+{?	cÁ@€E—ò¸=Ú`'=Õ¨ð@0£×e¾Ÿ¾wE˜ÖáCýþCÃÐÅAŠE¦>"¨45ü8v20120623_00246_stKsb390@ëd½ó`_?k@€E—¹=¤¹h?&ƒ+@-p¤c¾²°!E˜7×D¹×DCÄðƒA‹M>Æ45ü8v20120624_00255_stKsb390@ëdæòÌáE?"ê@€E€Gì=»ýL>I~š@(Qìd¾"÷ÏE€höCüº=CÄSTAŠS¯>Œ"45ü8v20120624_00259_stKsb390@ëdæú¡†Î?ñ@€E€õ×=®45ü8v20120628_00443_stKsb390@ëeeŸP<Ù?/‹@€E'{='5D45ü8v20120628_00447_stKsb390@ëee§¦'?òq@€E'"\=žß\>P´=@ë…c¾†$ÝE'¯×D¹}CÉ%`A‰…>v{¹45ü8v20120703_00646_stKsb390@ëfÅ#59?D@@€Ep({=lÈ45ü8v20120703_00650_stKsb390@ëfÍ{ŽA?(Lc@€Eo÷š=ŽøB­(@o\)c¾§ïžEq"öD¹ÙÃCÆö45ü8v20120706_00734_stKsb390@ëfeµôÔ(?#Ih@€E`b=‡]ØA%(@8Qìe¾ƒ•EaʏCüE¢CÆ5A‡°x>
0545ü8v20120706_00738_stKsb390@ëfe½A~û?%K6@€E`{H=ª @"öö@7
=a¾"záEa_3D¹³CÇéA‰4Ñ>9tÜ45ü8v20120707_00872_stKsb390@ëf‡ïƒp?)QD@€E'A×=˜î 45ü8v20120707_00876_stKsb390@ëf‡öMŸE?,±Õ@€Eyf=^¸45ü8v20120710_00153_stKsb390@ëfåÊ^îx?N)¨@€Eq)=ÚF45ü8v20120710_00157_stKsb390@ëfåÓš?\Wä@€Es£=¥P_45ü8v20120712_00478_stKsb390@ëg(QBh?€ž@€E?q=‡545ü8v20120712_00482_stKsb390@ëg(bk?…$º@€E\=™(45ü8v20120713_00703_stKsb390@ëgE®øK+?%¿@€E~='&È>çm]?ó33d¾œ(öEøÍCü¤9CÄ)A‰›)=ë]>45ü8v20120713_00707_stKsb390@ëgEµé¶½?9­2@€E}ÃH=·Ýl?s&Ï?ٙšc¾šŸ¾E~ƒ3D¹ÅXCÅpåAˆ
/=Ûh45ü8v20120715_00790_stKsb390@ëg†	b@?jµ€@€E]ÄÍ='¨45ü8v20120715_00794_stKsb390@ëg†Þ?cg!@€E]j)=jR045ü8v20120716_00487_stKsb390@ëg¢Pî*?oÊÄ@€E{=rt145ü8v20120716_00491_stKsb390@ëg¢W¦ß?…­@€EŒÊR=oPñ45ü8v20120722_00965_stKsb390@ëheö ,?9]@€EŒ1)>
ƒ@/È@™še¾'hsEáCü|‹CÄ?A‰j·=é‡R45ü8v20120722_00969_stKsb390@ëheüîMP?@€EŒì=«Ì?°'¿@Vff^¾¡G®E{D¹·…CÅGðAŠ
S>ŠÊ45ü8v20120731_00657_stKsb390@ëi""Zh+?ré@€ELœf=³ 45ü8v20120731_00661_stKsb390@ëi")AlÝ?'[7@€ELü=¤Xÿ45ü8v20120801_00412_stKsb390@ëi¢Ãr‹c?6+
@€EQZ{=¨~d?\|:@p¤e¾ˆ´9ERmCü¡ªCÄ·
A†úÎ>¶45ü8v20120801_00416_stKsb390@ëi¢Ê›du?1÷×@€EPÜ=‹BÀ?>'?Ü(öc¾§l‹ERŒRD¹ÀîCÅÅ¢A†S=¶£45ü8v20120804_00535_stKsb390@ëj&铭?}ym@€E'Ùö=ZV45ü8v20120804_00539_stKsb390@ëj-¼ '?ði@€E'f=rø45ü8v20120814_00343_stKsb390@ëkAÆì?"d'@€E†Cq=‰L@X0º@c33e¾–E‡™…CýÁ‰CÁÜÍA†Õ¤>mM45ü8v20120814_00347_stKsb390@ëkAÍ]Ñl?¸@€E…Œ)=ØRC?•og@aG®`¾"t¼E…þfD¹õšCÎÙA…¾Þ>*i45ü8v20120814_00535_stKsb390@ëkCUBý?NŸ@€Eˆq=fè@mûk@®e¾¤Ý/EŠ®Cüó×CÂôZA…î{>DW45ü8v20120814_00539_stKsb390@ëkC[ïTŒ?'!!@€E†šö=ºâ5>´@G®c¾™‡E†9ìD¹Ç}CÄðƒA†7¸>ñf45ü8v20120828_00195_stKsb390@ëm[wÚ?>&Ì@€E´s=œ5ð>~äº@Vff[¾®—EµD¤×D'ÛdA"'Ù>"645ü8v20120828_00197_stKsb390@ëm^ÐÀw?Iµ²@€E´¼R=Oá±45ü8v20120905_00227_stKsb390@ën,×ÿ±?råÞ@€E š=6V45ü8v20120905_00229_stKsb390@ën0?Søã@€EŸÎf=lf@øÖ	@<ÌÍf¾Ÿ¾wEŸ÷HC­hD'ÒAƒ¢K>AO45ü8v20120907_00320_stKsb390@ënBAÀ	?>ö#@€E§šq=A»?'Òa@ÌÍ_¾'ñªE§¤D£ý'D'§A"?«=Ób445ü8v20120907_00322_stKsb390@ënBD–q?>¬ô@€E§×®=QÞ0@©yÌ@0e¾—
=E§‹ÃC¬¬ÍD'î¨A"ª=àSt45ü8v20120908_00057_stKsb390@ën` ÖÊR?75Q@€Eª#=ÂLl@¨ [@7
=\¾'n˜EªJ¤D¤
ND'ÚA"vÁ>h½45ü8v20120908_00059_stKsb390@ën`$mS?0Ψ@€Eª"Ã=‡¼>y?Ê@#×
f¾'ë…Eª ÍC¬VÉD(ÝA"ã>È45ü8v20120916_00201_stKsb390@ëo`—qKG?=j@€E©…{=\@Fò@\\¾ŒIºE©m…D¤~òD'ŸßAƒ°q=͂m45ü8v20120916_00203_stKsb390@ëo`šH[?0Ü@€Eª"==˜£|>ãÖu@7
=f¾"ýôEª,RC¯ÅD'¯ÏA")ö>45ü8v20120916_00393_stKsb390@ëob<§?o"ã@€Eºä==B˜45ü8v20120916_00395_stKsb390@ëobE$Í?pÜ@€E¾)=L–ß45ü8v20120917_00082_stKsb390@ëoÊýÓ?A]ó@€E›c=TŒá@¿ú@Qì^¾‰7LE›Š{D¤D'¹‰Aƒëü=é`(45ü8v20120917_00084_stKsb390@ëoÍWÑù?A½õ@€E›>)=n'Ð>Äqü?Ê=qe¾Ÿ;dEšø)C¬‹ÇD'ûA"˜œ=ž¶45ü8v20120918_00295_stKsb390@ëo¢{÷È?Q`@€E'…¸=Àíp@'Zy@{`¾œ(öE'W…D¤*˜D'›…A"(ö>€q45ü8v20120918_00297_stKsb390@ëo¢Å£?g>@€E'ÎÃ=†—X45ü8v20120929_00184_stKsb390@ëq¯?Rü?+]H@€E¶uì=Æ°?	ƒ©@8õÃ^¾'hsE¶ND£ûçD'àBAƒš=îv45ü8v20120929_00186_stKsb390@ëq²Wց?,'è@€E¶'¤=®4X?¬(a@7
=f¾'hsE¶³ìC¬ÍD(>FA"Š9>pÏ45ü8v20120930_00077_stKsb390@ëqžDÙÏ?2Æc@€EŸÀ
='	È?+?¹™š_¾¥`BEŸøRD¤žD'›…A…j=³Ž~45ü8v20120930_00079_stKsb390@ëq¡™Rw?CTÂ@€EŸ¤3=zï@Ñø…@{e¾š¬EŸùHC­(sD'×ßAƒ`•=ÊÇÂ45ü8v20121006_00110_stKsb390@ëqà]Ž?nÂã@€E"f=~º145ü8v20121006_00112_stKsb390@ëqàaè?w7Ë@€E"ö=›‰Ø45ü8v20130723_00350_stKsb390@ë–%cÐ^þ?[tò@€Evˆ>?@Õ7?ÌÌÍa¾"t¼Ew?3D¤09D'~‡An¤¶=)1"45ü8v20130723_00352_stKsb390@ë–%fó?R9Ê@€Eu¿H=÷Us>™?'\d¾"÷ÏEuÓ®C¬'òD'ͲAn³æ=¬ž45ü8v20130730_00437_stKsb390@ë—oTb?Y2@€E¤Â=ÕK'>y•?‹…a¾¾ùÛE¥žD¤-ôD'`´AV½Á='Õñ45ü8v20130730_00439_stKsb390@ë—rЌË?4f@€E¥"…=üü?Œø'?½p¤e¾Ÿ;dE¦æC¬ã×D'öAVïã=p†45ü8v20130730_00677_stKsb390@ë—rªŒ±?Ú²@€E‡aÃ=Ô@Q@TÀE?†ff_¾‹C–E‡ß3D¤RD'1AW*¶<p)45ü8v20130730_00679_stKsb390@ë—u×ؚ?)/]@€E‡{q=ƒï(@sô­?Š=qd¾"÷ÏE‡ç
C¬ž˜D'×ðAVæ­<T«45ü8v20130731_00368_stKsb390@ë—#,6'?"U@€E~¼{=g¶ÀA&à<?×
=a¾—
=E3D¤&D'fA[ˆ×<'nñ45ü8v20130731_00370_stKsb390@ë—#/vЗ?
˜ô@€E7…=…Æ@§™?œ(öd¾šŸ¾E€‡×C¬ã¶D'A[ar<S(™45ü8v20130731_00560_stKsb390@ë—$ºCt?-#«@€Ex"==s" ?ñ©?•Â^¾"t¼Ez¤)D¤ËD'‰XA[†ì<¬R45ü8v20130731_00562_stKsb390@ë—$½TÄÓ?!ÎÞ@€Exf=(Ì@-? f¾£SøEzpRC¬}ÓD'²oA[•ê<¡ak45ü8v20130802_00581_stKsb390@ë—c›Û˜˜?Wg@€Ezë®=Ì[P@[ ?¼(ö`¾™™šEz.áD¤!'D'ÃAd²Å<µPm45ü8v20130802_00583_stKsb390@ë—cŸ
Òl?
Æè@€E{ÿ®=и¦?¸D:?·
=e¾–E|Ü{C¬ô9D'Õ`AeCA<·ÿð45ü8v20130812_00103_stKsb390@똠5ìK?%#>@€E£ö{=î…Û?ö_?Š=q_¾¡ÊÁE¤`RD£÷}D(2ÑAxӔ=%×45ü8v20130812_00105_stKsb390@똠9rÒÛ?%*@€E¤VÍ=Ë?Gï˜@
=e¾•E£Ÿ\C¬='D(SÇAx1=YG¢45ü8v20130818_00642_stKsb390@ë™d"jxš?M_q@€E'ïö=ˆ/À<$«?¨õÃJ¾›"ÑE''3D¤ÓD'¢ÁA[Ÿ=—Á45ü8v20130818_00644_stKsb390@ë™d%®Ö?OXb@€E''f=}r—@4)?Î{a¾ A‰E'ö=C­åD'ܼA}—´=›g°45ü8v20130826_00398_stKsb390@ëšc²u´?'¥°@€Eˆ_H=ŒD A2¦@×
a¾¶E¢Eˆ»\D£àD'^éA~ò=òÀ45ü8v20130826_00400_stKsb390@ëšcƼ½?7"@€Eˆ|=Ç\x@ã‰@õÃd¾­VEˆ§…C¬ü¬D'ӅAÿy>yÙ45ü8v20130904_00254_stKsb390@뛂A\?"™¯@€E°Òš=rw45ü8v20130904_00256_stKsb390@뛂	ºéË?eÔñ@€E°{ì=Q"A.À@2\e¾°£×E±öC¬~5D'ÂAƒ°>	þs45ü8v20130906_00297_stKsb390@ë›Â¦³‰?3P°@€EÃH== ]?§@B\_¾¥`BEÃ2¸D¤¢D'†FA'.=ð&S45ü8v20130906_00299_stKsb390@ë›Â»¶z?Iä'@€EÛf=yû@n¿}@¸d¾œ(öEÃ;×C¬ÈD'ª^AJÊ=¨Ð¸45ü8v20130909_00232_stKsb390@ëœ"RžR¼?Blð@€E¿·=À`<@ˆ@@õÃ`¾Ÿ¾wE¿ØfD¤D'¢°AÕ[=Áh•45ü8v20130909_00234_stKsb390@ëœ"UÚg•?I

@€E¿´×=˜Ž@€D@ffd¾—
=E¿¨¤C¬hD'ÛuAü?=­NŸ45ü8v20130918_00057_stKsb390@ë?ØWz:?
Ñb@€E k
=Š½`<ªæÒ?ð£×_¾›¥ãE ]
D¤°D'­PA'ëü=$º45ü8v20130918_00059_stKsb390@ë?ۇðÐ?¾ª@€E¡<3='ÔÜ=Ø&ù?ð£×G¾ß;E ±\C¬¿žD'öFAƒ¦"=².ö45ü8v20130919_00254_stKsb390@ëaqñ	?yxË@€E'=éÐ45ü8v20130919_00256_stKsb390@ëauL?V6@€E'{¤=ôâ@@ÌÍe¾¾ùÛE'¯C¬±ËD'ÀA'Êš=Ϫ©45ü8v20131002_00110_stKsb390@ëžÿÿ8¿å?R‹®@€EšƒH>$î>ç¨:@:=q_¾àĜE›šD£ú-D'¥ôA¸>΢745ü8v20131002_00112_stKsb390@ëŸ(®ö?pgê@€E™ù×=ŽÒ45ü8v20131012_00040_stKsb390@ë ?©C«P?-·3@€E±
=ŒÞ?´±<@-p¤_¾'n˜E±wšD£þ¨D'žfA'ƒÐ=ñ4²45ü8v20131012_00042_stKsb390@ë ?¬‹™|?:Õ¤@€E±C¤=¶`<ï¬×@£×e¾¢ÐåE±"¸C¬‹DD'ÓTAò™="-45ü8v20131017_00057_stKsb390@ë ßßäƒ?«À@€Eºš>.ô¤45ü8v20131017_00059_stKsb390@ë ßãJ)?ˆHÊ@€EÂH3=°LWAHû¤?èõÃe¾bNEÂöC¬\D'ø1A€¹5>Åy45ü8v20140601_00553_stKsb390@ë½D3¿Ë?{,@€E¯\ì=Ì^õ@´?þ¸R^¾¨r°E°~D¤ÍD'{Ap
ö='æ45ü8v20140601_00555_stKsb390@ë½Dnó(?Áa@€E®óö=Þi]?j?¼(öf¾£SøE®\C¬ÚD'L‹Aoÿ˜=˜745ü8v20140604_00328_stKsb390@뽡þi½?j®@€EƒGá=ÉÙ£?Ó\u?¢\^¾¡G®E"3qD¤"‡D&ëøAcT<ö)(45ü8v20140604_00330_stKsb390@ë½¢6±m?\`Á@€Eƒn\=•Ž8@Þ6?ž¸Re¾˜"uE"3C­ƒD'‰AcHè<üŽD45ü8v20140606_00009_stKsb390@ë½ã¯ÉK¹?wZ|@€Eiîf=š[ä?—8ˆ?0£×_¾¦ffEl'D¤9D'–VAHZ¾<µüÔ45ü8v20140606_00011_stKsb390@ë½ã³!?g_ò@€Ek3>dr?l?Që…e¾©xÕEl=C¬®˜D'ÐRAH©<¹"45ü8v20140617_00652_stKsb390@ë¿DÝCè?m¥®@€E¨q=­«A_?ÈõÃR¾«…E¨Ì)D¤þD'.wA|5t=pC©45ü8v20140617_00654_stKsb390@ë¿D£ë?^y™@€E¨>=Ñ¬?w;ž?áG®f¾Ÿ;dE¨ª=C­9D'M/A~|»=¶445ü8v20140620_00406_stKsb390@ë¿£B®ó?+5 @€E'…=X<È>™¢]@®\¾¬1E'2fD¤BFD&C×A}Æ=…?U45ü8v20140620_00408_stKsb390@ë¿£Frj¬?;K @€E'š=_Ç@øÊ¢@ÌÍ8¾"záE'L=C­kÇD&‹dA€s=£>Ø45ü8v20140624_00709_stKsb390@ëÀ'~^4"?'&@€E‡îR=v.@=5ÆÛ@
p¤^¾±©üEˆÒD£î5D'àRA¯d=µ‹¶45ü8v20140624_00711_stKsb390@ëÀ'™r­?(®@€EˆÔq="5@›f8@%e¾©ûçE‰%šC¬<¬D(JA€£'=µ^ã45ü8v20140628_00706_stKsb390@ëÀ¦ÀN^Þ?a@9@€EnŒ¸=¦˜°@ŸŸº?ó33^¾¯ En¶áD£ø¬D'ö%A€Ð=£›#45ü8v20140628_00708_stKsb390@ëÀ¦Ã´Õà?5=ô@€Em†á=Iå	?Ý0ö?ð£×e¾Ÿ;dEmà{C¬BÑD(:NA'Ýü=ˆÆ·45ü8v20140712_00249_stKsb390@ëÂa™*]ø?ó£@€E¤@=²†>–¶ä@zá>¾"÷ÏE¥
D£òwD'j^A†Ôü=Ð-^45ü8v20140712_00251_stKsb390@ëÂaœ€~À?û€@€E¤¨Í=÷k®?
®N@vffd¾}ó¶E¥ÝC¬sD'£øA‡">@ç45ü8v20140712_00921_stKsb390@ëÂgjKÞP?-S@€E•°¤=¼?lr@jáH`¾—
=E•ÇHD£Á²D'à!A†¶>9Ð45ü8v20140712_00923_stKsb390@ëÂgmU]Õ?)d@€E–ܸ=±_T@‰¿©@Uf¾}ó¶E–üC«'ËD(!7A†÷|>º45ü8v20140713_00564_stKsb390@넘UòP?1ö@€E´·3=hØhA—¶@B\`¾"záE´úD£÷3D'záA…ç>3Ë45ü8v20140713_00566_stKsb390@ë"›–S¿?+W:@€E´QÍ=Ò±™@ªb@W®f¾ŽVEµWHC¬'
D'¸!A†Š>:ø45ü8v20140713_00612_stKsb390@ë…w=N?(SZ@€E±mš=—€X@
ñ,@c33_¾–‡+E±¶ÍD£íD''A†TÒ>9·t45ü8v20140713_00614_stKsb390@ë…
´¤b?
‰é@€E°š="×°?'æ÷@1ë…f¾š¬E°¦ÍC¬ÉD'ÙìA†°"=ú¢ú45ü8v20140826_00273_stKsb390@ëÈ™¸Ã€?JÒä@€E‰{=J>@³d@%¸]¾œ¬E‰šD¤°D'ÀA"÷>	¨45ü8v20140826_00275_stKsb390@ëȝ]ˆò?Iç½@€Eˆæá=tß45ü8v20150731_00153_stKsb390@ëò`.ÀÒî?7Æ@€EÆ=—#,45ü8v20150731_00155_stKsb390@ëò`23i?#Dö@€EƏ=À¦45ü8v20150807_00540_stKsb390@ëóDm6êx?†Cö@€E\=nŸñ45ü8v20150807_00542_stKsb390@ëóDp$UJ?x@€Eïš=L 45ü8v20150810_00477_stKsb390@ëó¤6@‰2?€
œ@€EhH="4@45ü8v20150810_00479_stKsb390@ëó¤8Ôã?'zã@€Egs
=r£845ü8v20150813_00609_stKsb390@ëôWãfl?¡"L@€EtŒá=|?45ü8v20150813_00611_stKsb390@ëôZÍ`Æ?º¯m@€Eu
¸=€ù`45ü8v20150816_00346_stKsb390@ëôb¤ª[?†b@€Eif=QMH45ü8v20150816_00348_stKsb390@ëôb§0E˜?ˆSÛ@€Ei5×=ù£û45ü8v20150826_00273_stKsb390@ëõ¢AÃð?_$@€Eš2×=Mû‡45ü8v20150826_00275_stKsb390@ëõ¢?šu?G5‹@€EšÄ
=žn¤45ü8v20150901_00213_stKsb390@ëöa1ÍÓ?!Ä®@€E´¿á=Ÿ^445ü8v20150901_00215_stKsb390@ëöa4ÉUŸ?|°@€E´E=¡"45ü8v20160712_00070_stKsb390@ìÀ§Àº?5ŠÓ@€E‰==Àڀ45ü8v20160712_00072_stKsb390@ìÀ«
à=?M-³@€E‰{Ã=íåY45ü8v20170412_00841_stKsb390@ì@î°¿?<¤ž@€E§ã¸=ˏ445ü8v20170412_00843_stKsb390@ì@òZûÏ?zŸ@€E§ÿ3=\—ð45ü8v20190411_01681_stKsb390@ì›,Žd?ÉcF@€Eˆ`f=u¸45ü8v20190411_01683_stKsb390@ì›,'a&a?î%@€EˆÍ=_$ø

==> anc/pub_raw/L222_9_LC_Km5.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2680 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-03-28T14:52:38
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="138">
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2022-01-27T22:57:46">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.3-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="42" datatype="char" name="STILCLAS" value="uk.ac.starlink.votable.FitsPlusTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<FIELD datatype="long" name="sourceid">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="20" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc">
<VALUES null='-2147483648'/>
</FIELD>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="objtype">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="photcode">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="18" datatype="char" name="file"/>
<FIELD datatype="float" name="Kc"/>
<FIELD datatype="float" name="eKc"/>
<FIELD datatype="double" name="sep"/>
<FIELD datatype="float" name="class"/>
<FIELD datatype="float" name="bpx"/>
<FIELD datatype="short" name="Ncomps">
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="Kfinal"/>
<FIELD datatype="double" name="eKfinal"/>
<FIELD datatype="long" name="photcodef">
<VALUES null='-9223372036854775808'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  206 / width of table in bytes                        NAXIS2  =                  138 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   34 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TNULL9  =          -2147483648 / blank value for column 9                       TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TNULL11 = -9223372036854775808 / blank value for column 11                      TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TNULL14 = -9223372036854775808 / blank value for column 14                      TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TNULL16 = -9223372036854775808 / blank value for column 16                      TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TNULL17 = -9223372036854775808 / blank value for column 17                      TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TNULL23 = -9223372036854775808 / blank value for column 23                      TTYPE24 = 'photcode'           / label for column 24                            TFORM24 = 'K       '           / format for column 24                           TNULL24 = -9223372036854775808 / blank value for column 24                      TTYPE25 = 'file    '           / label for column 25                            TFORM25 = '18A     '           / format for column 25                           TTYPE26 = 'Kc      '           / label for column 26                            TFORM26 = 'E       '           / format for column 26                           TTYPE27 = 'eKc     '           / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TTYPE28 = 'sep     '           / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TTYPE29 = 'class   '           / label for column 29                            TFORM29 = 'E       '           / format for column 29                           TTYPE30 = 'bpx     '           / label for column 30                            TFORM30 = 'E       '           / format for column 30                           TTYPE31 = 'Ncomps  '           / label for column 31                            TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TTYPE32 = 'Kfinal  '           / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TTYPE33 = 'eKfinal '           / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TTYPE34 = 'photcodef'          / label for column 34                            TFORM34 = 'K       '           / format for column 34                           TNULL34 = -9223372036854775808 / blank value for column 34                      DATE-HDU= '2022-03-28T14:52:38' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Íj™:¡v20100306_00710_st  Ksd084@êû˦* »?K6ŒA FQ=²nè?]È?ï\)e¾¢MÓFQ½DâÒ5D";®AODO<—¨o                  ÀÀøÀÀ€AODO?'õ
à
Íj™:¡v20100306_00712_st  Ksd084@êûˬ#ú±?Th_A FR³ñ=ÌB¤?¨f?Ê=qd¾‹Æ¨FR$\DPáyD'ÉÓAO•r<e#–                  ÀÀøÀÀ€AO•r?Œ¤rÀ
Íj™:¡v20100328_00321_st  Ksd084@êþƒ(Ö?^-î@€E¼\q=…4>Äôê?¨õÃd¾ ÄœE¾DâŽòD"¦AO–<—#                  ÀÀøÀÀ€AO–?'ä` 
Íj™:¡v20100328_00323_st  Ksd084@êþƒÜÞh?M•@€E¼Ô¤=ÞjA?Ë?G®e¾ŽÙE¾fÍDPûTD'BòAOª<RÉ´                  ÀÀøÀÀ€AOª?ŠY6€
Íj™:¡v20100406_00253_st  Ksd084@êÿ¢ãÆ$?ŒàÁ@€Eê«==Ê@8€™?ŒÌÍf¾"t¼Eí¸Dâ\sD"Ù'APV»=5F                  ÀÀøÀÀ€APV»?¦²À
Íj™:¡v20100406_00265_st  Ksd084@êÿ¢ô¹¥Ô?K³@€EÁg==' d@"Y? f¾ ÄœE )DâR¸D"àAOU½<–KU                  ÀÀøÀÀ€AOU½?'Éj 
Íj™:¡v20100406_00267_st  Ksd084@êÿ¢÷<݁?W,@€EÁ×=pì?F-?.{e¾ŒIºEÁW×DPTJD'˜ÕAO©'<+š                  ÀÀøÀÀ€AO©'?…sAÀ
Íj™:¡v20100406_00277_st  Ksd084@êÿ£	.?]ƒ@€EÂT=ݳG=á¸[?Š=qf¾œ(öEÃö=Dâw
D"ò-AO/<"Ôr                  ÀÀøÀÀ€AO/?'šŽ@
Íj™:¡v20100406_00279_st  Ksd084@êÿ£‰q-?[ؖ@€EÁ—Í=ž§Œ?º˜%?@e¾"t¼EÒ=DPfwD'­ªAO'®<V0                  ÀÀøÀÀ€AO'®?ŠÑ¦
Íj™:¡v20100510_00383_st  Ksd084@ëäÕ%‹Ö?EÄx@€E#¸>8tµ?1y?ó33T¾†$ÝE‹ìDèBòD'{ÇAP{<¸sÓ                  ÀÀøÀÀ€AP{?—z`
Íj™:¡v20100510_00385_st  Ksd084@ëä׬^î?G|K@€E0š>³"?' Á?¸Qì4¾€E…DZŒjD'6ÑAP»—<¤¬Ê                  ÀÀøÀÀ€AP»—?"•™@
Íj™:¡v20100511_00260_st  Ksd084@ëtý¾?zêƒ@€Eª=×=v!?ØNK?ã×
f¾"›¦E¨HDè:=D'iÛAO<¿:                   ÀÀøÀÀ€AO?—çT
Íj™:¡v20100511_00262_st  Ksd084@ëw÷f?›Ä[@€Eªã®=¼›0>õ…(?ƒ×
c¾MÒòE§›…DZT9D'k×APP<Žk«                  ÀÀøÀÀ€APP?'Íu`
Íj™:¡v20100608_00033_st  Ksd084@ë~êÌø?{Äj@€E‰b®>ßñ>›îš?c×
f¾œ¬Eˆ[DèfD'uyAPU<"                  ÀÀøÀÀ€APU?'â°€
Íj™:¡v20100608_00035_st  Ksd084@ë~íð-¥?€Œ=@€E‰»=ò'@&ïŠ?B\e¾"÷ÏEˆH)DZCTD¯¾APq<w¶æ                  ÀÀøÀÀ€APq?ŽöÜÀ
Íj™:¡v20100615_00269_st  Ksd084@ëb¡Ñv€?F3¤@€Ee"…>2O-Bkš@8Qì:¾\)Ed+
Dè@ÅD'!                  ÀÀøÀÀ€Àø
Íj™:¡v20100615_00271_st  Ksd084@ëb¥ÐQ?PÓ(@€Ee¶=>F¼,=ó:»?J=qf¾'\EaÅHDZDDö^APZ<O†                  ÀÀøÀÀ€APZ?‰ðÂ`
Íj™:¡v20100620_00166_st  Ksd084@ë	²®¾?m­l@€E';×=äù?9?k…>¾ A‰EáDè@)D'ÙAQ<½+ÿ                  ÀÀøÀÀ€AQ?—¥à
Íj™:¡v20100620_00168_st  Ksd084@ë	Èé?j[æ@€E'!×=ÈóX@óùK?8Qìc¾'ñªE€.ÍDZH1D'AQoš<cPÖ                  ÀÀøÀÀ€AQoš?ŒjÀ
Íj™:¡v20100707_00241_st  Ksd084@ë"ò»Ÿ?BÀ@€E—…=饶                  ÀÀøÀÀ€Àø
Íj™:¡v20100707_00243_st  Ksd084@ë"h|k?IÞë@€E—S==æå=ûµ®?•Âf¾ŽVE—€=DZ†fD'qAO3<v£Z                  ÀÀøÀÀ€AO3?ŽÔk@
Íj™:¡v20100708_00292_st  Ksd084@ëA͎"¬?:âh@€E•×=³¢,@µ@(öb¾˜bE'cDèCuDêAP½j<ó¬=                  ÀÀøÀÀ€AP½j?žu‡ 
Íj™:¡v20100708_00294_st  Ksd084@ëAÑâç?;V%@€E''=†3h?_"?aG®f¾\)E'øDZ]Dð1AP¶é<;Q                  ÀÀøÀÀ€AP¶é?‡aÊ 
Íj™:¡v20100709_00274_st  Ksd084@ëb«LŸ?6µp@€EŠ`=­sìBª³æ@W
=6¾š¬EŠè{DèYDÎ°                  ÀÀøÀÀ€Àø
Íj™:¡v20100709_00276_st  Ksd084@ëb$BÕ?43É@€E‰L=ÞHN?!?î{f¾•EŠpDZ_ßDæ-AOwq<…1ˆ                  ÀÀøÀÀ€AOwq?¦1
Íj™:¡v20100809_00156_st  Ksd084@ë@LI>ã?:˜£@€Eœ¸¤=»Ñ@-œ5@_¾ß;E˜ÏDèaHDÅ¢AO$<ÆõJ                  ÀÀøÀÀ€AO$?˜Þ©@
Íj™:¡v20100809_00158_st  Ksd084@ë@OéW?;~@€Eœa=ös?ÆYË?×
=f¾'JE—ÍDZjáDÅhAOO@<ˆGc                  ÀÀøÀÀ€AOO@?'ì`
Íj™:¡v20110613_00458_st  Ksd084@ë5Ä·A©?<ی@€EÚòf=Žþˆ>0a?Î{d¾Ã•EÚìDébD‹×ATïC<˜j
                  ÀÀøÀÀ€ATïC?"
A@
Íj™:¡v20110613_00460_st  Ksd084@ë5ĺŽ÷?>m{@€EÛ>¤=a"y<ʳ??¦fff¾·ÎÙEÚCHD]r^D‹#AU]<–û5                  ÀÀøÀÀ€AU]?'ßf 
Íj™:¡v20110723_00161_st  Ksd084@ë:Àâj˜?IÕP@€E¬éá=?ª@v®?"33g¾¤ZEªöfDéJoD‹˜{ASx!<"Zk                  ÀÀøÀÀ€ASx!?'‹M`
Íj™:¡v20110723_00163_st  Ksd084@ë:ÀåÌض?w¥‹@€E­NR=Ѭ¶>î¦4?&ffB¾ÂJE«ýD\öwD‹<!ASb­<p‰B                  ÀÀøÀÀ€ASb­?Ž(@
Íj™:¡v20110807_00150_st  Ksd084@ë<ŸÉŒ€×?>v}@€E«'ö=Ã/ì>3*?"33d¾®—Eª,)DéašD‹}ARlt<_$                  ÀÀøÀÀ€ARlt?'«ä€
Íj™:¡v20110807_00152_st  Ksd084@ë<ŸÌΚ'?Vœl@€E¬=Ã=Œ ´@0\.?}p¤g¾šŸ¾Eªk×D];…D‹ARC!<SÏÔ                  ÀÀøÀÀ€ARC!?Šyú€
Íj™:¡v20110816_00058_st  Ksd084@ë=¿gb/?\_0@€E¡"š=€q˜?CR?#×
e¾¢ÐåE 1qDét{D‹jARü<5'                  ÀÀøÀÀ€ARü?†²" 
Íj™:¡v20110816_00060_st  Ksd084@ë=¿j͎i?Xkð@€E¡x{="'|>-ó?@e¾šŸ¾E V¤D]+DŠõXAR¥(<BÚ                  ÀÀøÀÀ€AR¥(?ˆ[Bà
Íj™:¡v20120306_00410_st  Ksd084@ëW*.¬@:?1'Ý@€E˜Éš=³"                  ÀÀøÀÀ€Àø
Íj™:¡v20120306_00412_st  Ksd084@ëW*1Úé?/?+@€E˜¿=ãÀ>Öf?™™šg¾•E™FfD]RÑD‹DAU¾<s†å                  ÀÀøÀÀ€AU¾?ŽpÜ 
Íj™:¡v20120308_00348_st  Ksd084@ëWe'›s?M¶æ@€EÜ}Ã=¨]Œ@)ƒ?¯\)h¾©ûçEÚwqDèïTD‹åËAVo5<ǂb                  ÀÀøÀÀ€AVo5?˜ðL@
Íj™:¡v20120308_00350_st  Ksd084@ëWe '6¤?f±t@€EÜô=ÉYAåq?‡®e¾˜"uEÚþ{D\õ?DŠ­yAV'l<ËO                  ÀÀøÀÀ€AV'l?™iâ€
Íj™:¡v20120313_00416_st  Ksd084@ëXü'?‡q@€E²Ô=ê­Å??'ö?333e¾©xÕE³ƒ×Dèï}D‹íAWí»<–¥                  ÀÀøÀÀ€AWí»?'Ô¢
Íj™:¡v20120313_00418_st  Ksd084@ëXÿ[ûS?‰äå@€E³¹R=vŽ@@K:>õd¾¦éyE´#D]81DŠÜ!AXÎ<t6x                  ÀÀøÀÀ€AXÎ?Ž†Ï
Íj™:¡v20120501_00117_st  Ksd084@ë^Âå=?'(d@€EÏuH=¢T?ä‰þ?Që…2¾®—EϤDèÿ;D‹ÉìA_ <Ïá¾                  ÀÀøÀÀ€A_ ?™ü7À
Íj™:¡v20120501_00119_st  Ksd084@ë^Æ"N4?m²Ò@€EϔÍ=eâP>».ù?8Qìd¾£SøEΉìD\þÉDŠ˜BA_¨2<³                  ÀÀøÀÀ€A_¨2?–r@
Íj™:¡v20130227_00279_st  Ksd084@ëƒæ`wE?`Ê;@€E²)=‡´>×ÖÀ?\)<¾¤ZE²ŽDé-D‹Û;AdC	<å®d                  ÀÀøÀÀ€AdC	?œµÌ€
Íj™:¡v20130227_00281_st  Ksd084@ëƒæc¾¶Š?Pdp@€E²=‡ð?¤"™?fffd¾'ë…E±÷ÃD]´¬DŠW}AcêP<œÂà                  ÀÀøÀÀ€AcêP?"˜\
Íj™:¡v20130313_00339_st  Ksd084@녤@¡*ˆ?©çW@€E—=©\?Ì?ÌÍf¾ ÄœE—ԏDèüDŒ+Ac	®=C                  ÀÀøÀÀ€Ac	®?¡b`
Íj™:¡v20130313_00341_st  Ksd084@녤Cðu?…W@€E—…=¥ ?X•v?Që…c¾³¶FE˜)D]½/DŠBAc =[ˆÔ                  ÀÀøÀÀ€Ac ?«q€
Íj™:¡v20130319_00207_st  Ksd084@ë†b·ÆP?vS@€EÍáá=ƒ÷"?²Á?^¸Ri¾›¥ãEÍÎ)Dè÷;DŒ¨AbàË<º4R                  ÀÀøÀÀ€AbàË?—FŠ@
Íj™:¡v20130319_00209_st  Ksd084@ë†b»9&'?mÕ(@€EÍ==ƒç@­ùn?xQì_¾œ¬EÎ+qD^ªDŠ+AbÝ<»³=                  ÀÀøÀÀ€AbÝ?—vg 
Íj™:¡v20130320_00819_st  Ksd084@놊+«.í?бÅ@€E=º:@ZR¶?™še¾Â\EŽîDéWD‹'òAcVì=?Vù                  ÀÀøÀÀ€AcVì?§êß 
Íj™:¡v20130320_00821_st  Ksd084@놊/˜g?ÿ\Ï@€EÏ¤=·Í€@ (R>úáHe¾¢MÓE;®D]¢ÁDŠù7AcQk=Y¦'                  ÀÀøÀÀ€AcQk?«4Äà
Íj™:¡v20130321_00069_st  Ksd084@놤ì?}d÷@€E­š=¡;?u!?hõÃe¾£SøE¯‰ÃDé'ÇD‹ÿ+AcÏP<ãË                  ÀÀøÀÀ€AcÏP?œq¹`
Íj™:¡v20130321_00071_st  Ksd084@놤"h?yp¯@€E¬é×=³{Ô?hœÔ?!G®W¾¢MÓE®°=D]¡ºDŠ?AcbÁ<Ñî'                  ÀÀøÀÀ€AcbÁ?š=Äà
Íj™:¡v20130325_00299_st  Ksd084@ë‡#BX¹?V3Â@€E²­Ã=˜c8@}å?Që…b¾ª~úE´Ë×DéúéD'šAc'-<¢H                  ÀÀøÀÀ€Ac'-?"I 
Íj™:¡v20130325_00301_st  Ksd084@ë‡#GbÅr?]֒@€E²–)=ŒÑH? Ev?^¸Rd¾£SøE´b{DfÉD`bAcĊ<¨P`                  ÀÀøÀÀ€AcĊ?•

Íj™:¡v20130424_00600_st  Ksd084@ëŠé9nK7?AÈr@€E¶R=¡ó´?§S?—
=d¾¨õÃE¶7ìDéeÓD‹c#AaH<û×<                  ÀÀøÀÀ€AaH?Ÿzç€
Íj™:¡v20130424_00602_st  Ksd084@ëŠé<ð.?Jeª@€EµH=¨óÈ>´öç?s33e¾˜"uE²çšD]Û¶DŠ·¶A`šb<´‡/                  ÀÀøÀÀ€A`šb?–åà
Íj™:¡v20130505_00614_st  Ksd084@ëŒGØtEw?xí@€EâA==Á5Ä=¡.à?Î{b¾²°!EâýDéSLD‹pZAc®Q<è/                  ÀÀøÀÀ€Ac®Q?ð 
Íj™:¡v20130505_00616_st  Ksd084@ëŒGÛo\¯?(3¬@€Eáõ=ê…f?‹1Í?¨õÃf¾ª~úEârD]£×DŠëAc°¿<À؜                  ÀÀøÀÀ€Ac°¿?˜€
Íj™:¡v20130512_00545_st  Ksd084@ë':3ã1?Ï~ø@€E˜ôq=O£ç?€??zác¾¾ùÛE˜¢áDéZwD‹zAcDª=FÑö                  ÀÀøÀÀ€AcDª?¨Ú>À
Íj™:¡v20130512_00547_st  Ksd084@ë'>%å˜?à "@€E™–{=5?7?~‰£?ë…c¾±©üEšè)D]ГDŠ")AbBÖ=q:                  ÀÀøÀÀ€AbBÖ?¢Ž'@
Íj™:¡v20130515_00189_st  Ksd084@덆 ғ5?"\P@€E‡=ßÓ3@‡]š?:áHe¾›"ÑE…®DéTœD‹‡žAc¦<·Ïï                  ÀÀøÀÀ€Ac¦?–ùýà
Íj™:¡v20130515_00191_st  Ksd084@덆#Ò²ë?}8ì@€E†Ü=çy>Jìù?
=e¾˜bE†…D]ÁËDŠáüAcªê<™#                  ÀÀøÀÀ€Acªê?"#$`
Íj™:¡v20130519_00428_st  Ksd084@뎱‡—9?_W@€E"Ó…=‰àH?^ό?hõÃf¾£×
E•×DéD‹íÃAc¢c<¦Q÷                  ÀÀøÀÀ€Ac¢c?"Ê>à
Íj™:¡v20130519_00430_st  Ksd084@뎴ÅõB?GÏL@€E"­=ˆG@@ßí?B\f¾–E"ÖöD]¿mDŠ™Ac¡û<"R	                  ÀÀøÀÀ€Ac¡û?'jA 
Íj™:¡v20130526_00763_st  Ksd084@ëŽæ'5Lh?¾!À@€EÍ=›NŒ=ìzŸ?8Qìf¾¸ÔþE…D]çðDŠ³–Ado=15&                  ÀÀøÀÀ€Ado?¦&¤À
Íj™:¡v20130601_00259_st  Ksd084@돢ñð}?HA@€EŒíf=©• >õk¯?s33?¾¦ffEŒÿšDé\‹D‹»Adx<¸$¥                  ÀÀøÀÀ€Adx?—" 
Íj™:¡v20130601_00261_st  Ksd084@돢ôí}?C"H@€EA…=µ°?Ç@?O\)g¾ ÄœE|ÍD]¤¼DŠìAd)<œâ                  ÀÀøÀÀ€Ad)?"œ@À
Íj™:¡v20130604_00494_st  Ksd084@ëã?}"@€E¯0{='µ\?hó‡?G®f¾§l‹E­ÍšDéeüD‹jÁAbk&<¸/                  ÀÀøÀÀ€Abk&?—ã
Íj™:¡v20130604_00496_st  Ksd084@ëæR?¸K@€E¯…>ž­?¼®;?W
=d¾ÀƒE­µìD]Í`DŠÇmAb
ž=œ                  ÀÀøÀÀ€Ab
ž?£ÂS€
Íj™:¡v20130609_00369_st  Ksd084@됥Šý$?'H@€E«š=Ô; ?ԔB?šáHf¾¨r°E©ø¸DécÇD‹b‡Acd<± ä                  ÀÀøÀÀ€Acd?–4€
Íj™:¡v20130609_00371_st  Ksd084@됥Ž˜?'»@€EªåR=´ÕÔ@"¨M?¢\d¾§ïžE©\D] sDŠóDAcv:<ž8l                  ÀÀøÀÀ€Acv:?"Ç
€
Íj™:¡v20130610_00297_st  Ksd084@ëÄk~®‡?*T@€E˜=€Ä˜?úš.?˜Qìf¾å`E—2öDénéD‹sAc1<Æo'                  ÀÀøÀÀ€Ac1?˜Íò 
Íj™:¡v20130610_00299_st  Ksd084@ëÄoëu?$N@€E˜R==·U¨?œx‰?£×g¾ž5?E—HáD]!DŠíôAcÄu<ƒ†Ù                  ÀÀøÀÀ€AcÄu?pÛ 
Íj™:¡v20130611_00117_st  Ksd084@ëßÅü
­?"kê@€E¨UÍ= u|?Bˆó?Tzáe¾¡ÊÁE§ùqDé5ÃD‹÷žAbí`<³ÍU                  ÀÀøÀÀ€Abí`?–yª 
Íj™:¡v20130611_00119_st  Ksd084@ëßҐ5˜?‡Œ¢@€E¦Ôì>ˆ?ª?+…e¾'hsE¤£\D]¨!DŠÎAc¢"<¸†                  ÀÀøÀÀ€Ac¢"?—Â`
Íj™:¡v20130614_00112_st  Ksd084@ë'@Æ)…
?–Ò/@€Ew4¤=£KÔ>	•W?ë…b¾©ûçEvX{Dé?;D‹æÁAd©<<ùœy                  ÀÀøÀÀ€Ad©<?Ÿ3 
Íj™:¡v20130614_00114_st  Ksd084@ë'@ɪ¹'?Ž®s@€Ex"=wÕ¿>íèÍ?¸Rd¾¨r°Ew0RD]›dDŠà{AerÕ<ˊÁ                  ÀÀøÀÀ€AerÕ?™qX 
Íj™:¡v20130616_00506_st  Ksd084@둃Hfá‹?+äj@€E°>×=Ú§@&¶ç? g¾™‡E¯¨DéWD‹"9Aaù‡<«W                  ÀÀøÀÀ€Aaù‡?•jà 
Íj™:¡v20130616_00508_st  Ksd084@둃KÉòÓ?!@€E±=œN¤?"?œ(öa¾–‡+E±áD]ÒDŠÕ'AbÏÄ<R                  ÀÀøÀÀ€AbÏÄ?'ê@€
Íj™:¡v20130620_00074_st  Ksd084@ë'ÿîì‡?rQõ@€Ej¾=À­/?…?Tzáb¾Ö‡+En‡3DéDD‹ðƒAbǾ<"®Y                  ÀÀøÀÀ€AbǾ?'•Ë 
Íj™:¡v20130620_00076_st  Ksd084@ë'ÿY•H?r%ê@€EkB)=I[‰?
©?0£×b¾ÀƒEn")D]ÚDŠÀRAb£å<š†ý                  ÀÀøÀÀ€Ab£å?"Pß 
Íj™:¡v20130620_00368_st  Ksd084@ë'ߝ?Š)V@€EAZ=Ÿò?š¶?#×
b¾±&éE@ŠáDéZ‡D‹UAa×}<Ö~Õ                  ÀÀøÀÀ€Aa×}?šÏÚ 
Íj™:¡v20130620_00370_st  Ksd084@ë'â"À?ƒ8ý@€E@q…=¦w<Øʾ?ë…f¾¦éyEB¢D]ëuDŠž Abu<—ü                  ÀÀøÀÀ€Abu?'â€
Íj™:¡v20130621_00170_st  Ksd084@ë'ìw'C?[À›@€Em˜=~Äÿ?J&~?J=qf¾·KÇEm—×Dé+dD‹ç¶Ac‡F<«Õø                  ÀÀøÀÀ€Ac‡F?•z¿
Íj™:¡v20130621_00172_st  Ksd084@ë'ホñ?}ÛÖ@€ElîÍ=¹Ø?¸ž?.{b¾´¼jEn¤D]û–DŠ»mAc«r< B                  ÀÀøÀÀ€Ac«r?"Aà
Íj™:¡v20140521_00213_st  Ksd084@ë»à Üy=?Sþ;@€E¸Ÿá=h8O=?,‡?\)e¾ŽÙEºšDáµD‹ÿAeMÜ<óÓe                  ÀÀøÀÀ€AeMÜ?žzl 
Íj™:¡v20140521_00215_st  Ksd084@ë»à$²2?jàG@€E·€==ˆˆ@€Ö?…¸c¾Ÿ;dE¹DNÒáDŠoßAcèû<ù¦U                  ÀÀøÀÀ€Acèû?Ÿ4Ê 
Íj™:¡v20140521_00369_st  Ksd084@ë»â¬Âöà?4<,@€E"¤>%5@%ðv?¥¸`¾–‡+E"ÀöDáÈJD‹ãøAeÍÄ=}O                  ÀÀøÀÀ€AeÍÄ?£o©à
Íj™:¡v20140521_00371_st  Ksd084@ë»â°>Ç;?0Y@€E'ÃÍ=™[$?í1+?}p¤f¾ß;E'ÏìDNòoDŠ–%Adµ€<ÍMF                  ÀÀøÀÀ€Adµ€?™©¨À
Íj™:¡v20140528_00112_st  Ksd084@ë¼Â£"˜?´	Æ@€E™B=¸°?‡Î?5f¾¢ÐåE—ôDáÄD‹Ó\AdQg=*o                  ÀÀøÀÀ€AdQg?¥MàÀ
Íj™:¡v20140528_00114_st  Ksd084@ë¼Â0kX?õÆn@€E™l¸=Æl?å?Tzá2¾úáHE™	
DN™‰DŠ'úAf41>M/à                  ÀÀøÀÀ€Af41?É¥ü
Íj™:¡v20140528_00160_st  Ksd084@ë¼Â|­•z?œP@€E'/H=¬ ?¨ÚÝ?0£×f¾®{E'
¸Dáì´D‹Ó¦Ad'8<ê_                  ÀÀøÀÀ€Ad'8?Kàà
Íj™:¡v20140528_00162_st  Ksd084@ë¼Â€öö?Z6@€E"á=@h>‰Ò?Që…e¾®{E'â¤DO
qDŠ‰ìAdç<ÍïŒ                  ÀÀøÀÀ€Adç?™½ñ€
Íj™:¡v20140528_00208_st  Ksd084@ë¼Âò×]Ÿ?CPE@€EŽ&ì=Jìˆ@ZRñ?}p¤X¾²-E£®Dâ´D‹Ê Af	I<¶åØ                  ÀÀøÀÀ€Af	I?–Ü»
Íj™:¡v20140528_00210_st  Ksd084@ë¼Âö{½?]2@€Eë=¾3°>3+±?@f¾›¥ãEDO¬DŠ—Ae<ë<˜š'                  ÀÀøÀÀ€Ae<ë?"Dà
Íj™:¡v20140528_00256_st  Ksd084@ë¼Ã]ªö8?qR0@€E‹R==žH=ØåÝ?\(ög¾ž5?EŠ,=Dáç–D‹¶FAdì^<¤L‹                  ÀÀøÀÀ€Adì^?"‰'`
Íj™:¡v20140528_00258_st  Ksd084@ë¼Ãa&¦]?Žš@€E‹u
=Æï°?Å'j?5g¾œ¬EŠ]3DNë#DŠ·¦AdÚç<¼{                  ÀÀøÀÀ€AdÚç?—'¯`
Íj™:¡v20140528_00304_st  Ksd084@ë¼Ãè{T	?…E_@€E'H>Šš?N´?.{g¾›"ÑEŒI…DâD‹ÉPAe4y<§»+                  ÀÀøÀÀ€Ae4y?"÷e`
Íj™:¡v20140528_00306_st  Ksd084@ë¼Ãëó ?eE@€EŒ4{=ªœè>˜³?G®f¾˜"uE‹X=DO×DŠ¤ZAd®¬<—ᶠ                 ÀÀøÀÀ€Ad®¬?'ü6À
Íj™:¡v20140528_00352_st  Ksd084@ë¼Ä[ºUÒ?m"f@€E‰T¤=òAK>èý?:áHf¾™™šEˆ DáýªD‹®-AdÜ<Ÿ;                  ÀÀøÀÀ€AdÜ?"çbà
Íj™:¡v20140528_00354_st  Ksd084@ë¼Ä_oq}?‡–D@€E‰b
>֖?!x?Y™šg¾ž¸REˆ"
DNú DŠ¢VAd{_<¦Ñè                  ÀÀøÀÀ€Ad{_?"Ú=
Íj™:¡v20150220_00150_st  Ksd084@ëÞEï×?¾³£@€E'á=³xü@,t*?B\/¿%E'ªRDèï\D‹ÎFAcxË=°iÎ                  ÀÀøÀÀ€AcxË?¶
9À
Íj™:¡v20150220_00152_st  Ksd084@ëÞEò•ï@?ðä(@€E'_®=Ç4?ÿ?Û?Y™š]¾ëE'™®D]S#DŠQAgÞ£>Ûv                  ÀÀøÀÀ€AgÞ£?»nÀ
Íj™:¡v20150226_00319_st  Ksd084@ëß`ù¿õ?‡ÆW@€Eº±==šTÛ?\êˆ?k…a¾£SøE»mšDé!D‹æAdôP<èös                  ÀÀøÀÀ€AdôP?Î`
Íj™:¡v20150226_00321_st  Ksd084@ëßdi±Ÿ?Ž"ˆ@€E»S¸=fñØ>¦Èà?0£×f¾œ¬E»ÄD]‰DŠahAd\<àš                  ÀÀøÀÀ€Ad\?œs@
Íj™:¡v20150329_00118_st  Ksd084@ëâäóW…Î?pLÏ@€EžÛ×=£í(?[áê?E¸d¾—PEŸ3DébD‹üþAeXÂ<· K                  ÀÀøÀÀ€AeXÂ?–ô	`
Íj™:¡v20150329_00120_st  Ksd084@ëâäüDŸ?ml	@€EŸ'®=ieø@ƒq™?^¸Rf¾¡G®EŸJ¸D]™ºDŠz=Aeâ9<¿Þ                  ÀÀøÀÀ€Aeâ9?—ûÀ`
Íj™:¡v20150331_00221_st  Ksd084@ëã"±)Î[?0êß@€EÀ
=hùð>Ì
á?\)c¾¢MÓEÀð¸Dé}D‹úFAd<îj‹                  ÀÀøÀÀ€Ad?ÍQ`
Íj™:¡v20150331_00223_st  Ksd084@ëã"´"j«?*HÉ@€E¿ÁR=¦ˆ?C®ü?¥¸d¾§ïžEÀÞD]]DŠmÛAdxÍ<Ê6                  ÀÀøÀÀ€AdxÍ?™FÀ
Íj™:¡v20150405_00219_st  Ksd084@ëã³VNk?)"Þ@€Eáˆö=jÙ/                  ÀÀøÀÀ€Àø
Íj™:¡v20150405_00221_st  Ksd084@ë㶡½*?*Œý@€Eáþf=Šè@Oï?‡®e¾'ë…Eã¹×D]ž¨DŠaXAeˆ—<½ ð                  ÀÀøÀÀ€Aeˆ—?—´
Íj™:¡v20150422_00084_st  Ksd084@ëå्]¡?¢\@€Eو=zŽX>dÝ7?n{f¾ÕEÙÕqDéDŒ`Ae·±=l˜Ú                  ÀÀøÀÀ€Ae·±?­"@
Íj™:¡v20150422_00086_st  Ksd084@ëåà¨î¶¬?¶a@€EÙSš>ö@*å?ƒ×
e¾¤Ý/EÙŅD] !DŠz Ae6Ó=VûÇ                  ÀÀøÀÀ€Ae6Ó?ªßxà
Íj™:¡v20150509_00041_st  Ksd084@ëçþðz'?\'´@€E‰\=€?È?†Õ,?k…e¾ A‰Eè¤Dé
 D‹â‡Ad=o<ÓŸ                  ÀÀøÀÀ€Ad=o?šc3à
Íj™:¡v20150509_00044_st  Ksd084@ëçþóƨ?fN«@€EÂD='¨                  ÀÀøÀÀ€Àø
Íj™:¡v20150526_00259_st  Ksd084@ëê"SÓÃ?B€ÛA F2'=W:@>'®w?šáHP¾¤Ý/F3¥ÍDé>ÙD‹èÅAcù»<™                   ÀÀøÀÀ€Acù»?""Ä
Íj™:¡v20150526_00261_st  Ksd084@ëê"[l¸:?@͵A F1µv=Lx>˜Ç.?Që…e¾\)F1ÛD]øsDŠ‰Acü±<Y·l                  ÀÀøÀÀ€Acü±?‹6í€
Íj™:¡v20150528_00021_st  Ksd084@ëê_P€v?g‰z@€E­~)=Z[°>ô?^¸Re¾·KÇE¯×Dé#\D‹üƒAfA<ÄO‹                  ÀÀøÀÀ€AfA?˜‰ñ`
Íj™:¡v20150528_00023_st  Ksd084@ëê_Ü0î?l»®@€E¬Ó=nT·@=h¢?W
=e¾¥ãTE®)…D]õqDŠŽ5Aflˆ<Î'                  ÀÀøÀÀ€Aflˆ?™Äñ 
Íj™:¡v20160630_00396_st  Ksd084@ìC…Óä™?hãx@€E©3f=Åh>3Zb?³33e¾¦ffE§²áDéQÃD‹…XAfÐ=4qª                  ÀÀøÀÀ€AfÐ?¦Ž5@
Íj™:¡v20160630_00398_st  Ksd084@ìC‰
 m?3"R@€E§Ë{=†]ô?¯‡/?¬ÌÍb¾'hsE¦IHD]ÈDŠÍPAdñI=9!                  ÀÀøÀÀ€AdñI?§!Ä 
Íj™:¡v20170622_00652_st  Ksd084@ìHäUXa–?>¶8@€E³Tq=ƒA?íx†?£×e¾¾vÉE´PDé×DŒ\Ag«ñ<ۗ.                  ÀÀøÀÀ€Ag«ñ?›råÀ
Íj™:¡v20170622_00654_st  Ksd084@ìHäXSÿ?E¯Ò@€E´¨š=ÎS^?Aß?—
=d¾Å¡ËE¶HD]ìÝDŠí/Agn<ϧ­                  ÀÀøÀÀ€Agn?™ôõ 
Íj™:¡v20170623_00477_st  Ksd084@ìIL—?p«…@€EŸ'ö=ªÁ¬@ÖÏ?O\)g¾Ÿ¾wEž÷Dèê-DŒZAiçè=Rº                  ÀÀøÀÀ€Aiçè? JW@
Íj™:¡v20170623_00479_st  Ksd084@ìI /ŠÝ?'æÌ@€E å
=½ñx@€Ü?n{e¾£SøE 9D]Õ`D‹Ai$ö<ðGm                  ÀÀøÀÀ€Ai$ö?ží 
Íj™:¡v20180511_00084_st  Ksd084@ìq?Z<;ð?žá>@€EÛä¤=‹¡|?5b°?…¸e¾œ(öEÜúÍDè¼D‹·Ahqâ="Í                  ÀÀøÀÀ€Ahqâ?¤@¹ 
Íj™:¡v20180511_00086_st  Ksd084@ìq?]Gÿ?Žèg@€EÛÿ{=heH?¸:?záHe¾²-EÜàöD]uÓDŠžAg–R=&Î                  ÀÀøÀÀ€Ag–R?¢äÙÀ
Íj™:¡v20180511_00348_st  Ksd084@ìqA]«Î?"hä@€EÒºÍ=j…=ˆÿD?ŒÌÍ)¾¢ÐåEÒÂ)DèÀþD‹¡HAi6ä=*                  ÀÀøÀÀ€Ai6ä?¢'e@
Íj™:¡v20180511_00350_st  Ksd084@ìqA_×@™?v@€EҖš=Ô\?¡mø?\(öf¾š¬EÓrD]EDŠ€¤Ah)n=I                  ÀÀøÀÀ€Ah)n? é 
Íj™:¡v20180513_00076_st  Ksd084@ìqÀÕ?C—µ@€E׉Ã=ŠD¨>`hî?šáHQ¾§l‹E׬fDè¾D‹™7AjJs=.]ñ                  ÀÀøÀÀ€AjJs?¥Ë¾ 
Íj™:¡v20180513_00078_st  Ksd084@ìqÎL¹Â?Jôy@€EÖÃ=‰Á¸?ޖ´?ÁG®d¾˜bEÖOqD]qDŠ'oAi°'=?Ûn                  ÀÀøÀÀ€Ai°'?§ûmÀ
Íj™:¡v20190806_00178_st  Ksd084@ì©ÀŽ¦4?4Ê#@€E¥'ì=°»A‡ÎßA¸ffe¾±&éE¬ï×DéúDŒÕ'v20190806_00178_stA vÉ<#×
?Àí4_ªûÁA vÉ?Ð
Íj™:¡v20190806_00180_st  Ksd084@ì©À'hˆ*?ނ@€E¤Îì=¡Ø v20190806_00180_stA!™š<#×
?Ä#ð5µÁA!™š?Ð
Íj™:¡v20190807_00165_st  Ksd084@ì©à£z™?tÕÛ@€E¯{='õ¸?»+Ê@€f¾™‡E­)\DèðîDŒß–A#\Þ<y£×v20190807_00165_stA"5?<#×
?½ª©·`_ÁA"5??Ð
Íj™:¡v20190807_00167_st  Ksd084@ì©àLòÍ?M¾=@€E¯])=¹wü@¼GT@Ì(öe¾/E³¶D^RD‹Ëuv20190807_00167_stA"Ù<#×
?Àí4_ªûÁA"Ù?Ð
Íj™:¡v20190810_00122_st  Ksd084@ìª@q®Ä?*"ƒ@€EÏš=… "@ËúAŽQìf¾¯²E¡3DéÅDŒáv20190810_00122_stA%ãT<#×
?½ª©·`_ÁA%ãT?Ð
Íj™:¡v20190810_00124_st  Ksd084@ìª@	.¢€?*Xx@€EòR=‰"L@¢>AžáHe¾œ¬E @D]ï
D‹×Tv20190810_00124_stA&"u<#×
?Â+¹·@7£ÁA&"u?Ð

==> anc/pub_raw/VVVJ1636-4744_LC_Kn.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  138 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	õM¢Ufv20100305_00927_stKsd067@êû«¥5 ?I'›@€E´µá=¬($>¤ÊO@záe¾'ñªE·VöDUÆD¥g¦A~"=ä$¢	õM¢Ufv20100305_00931_stKsd067@êû«ª–vÏ?Eß¾@€E´ö®=˜¡H>ÒWÖ@¸a¾'hs
E¶šDå¼D¦&wA>=¸x	õM¢Ufv20100321_00508_stKsd067@êýªÂ^ß´?9
ÂA F!w=Ó¡&?zz?¹™šf¾"›¦F"xHDU…²D¥bÁAt(W<ôÙ	õM¢Ufv20100321_00512_stKsd067@êýªÎÜÜå?HæA F$Áv=ì+@CÒö?«…f¾o²
F#Ú¸DäìBD¦¶AtBõ=k†	õM¢Ufv20100625_00638_stKsd067@ë	©b­)?OÉÕ@€E‰)f=o­H>®R?™™šd¾œ¬EŠeqD^¼D¤å‰Anòu="á5	õM¢Ufv20100625_00642_stKsd067@ë	©iT'~?Cþv@€E‰÷×=ˆ.@µU?¹™šb¾'n˜
E‹Ê¤Dê;dD¥)üAo–=.	õM¢Ufv20110513_00417_stKsd067@ë1é''TÙ? æ@€E'ÉH=•R`=}Ì?ï\)`¾'ë…E'ŽÍDZDD¢u²ATf=–ðÎ	õM¢Ufv20110513_00421_stKsd067@ë1闦…?	D7@€E'š=ž
-?Ž–?õe¾…¡Ë
E' ¸Dç )D£oA»c=§û2	õM¢Ufv20110514_00753_stKsd067@ë2	€gny?7I€@€E©zö=}&É@ŒK@G®d¾"÷ÏE©žDZroD¢\îA}å"=±5	õM¢Ufv20110514_00757_stKsd067@ë2	‡6Jj?1ӛ@€E©]\=‹‰\>£Å?õg¾—
=
Eª]\DçÇÇD£JFA}<=±}À	õM¢Ufv20110515_00784_stKsd067@ë2*!Dmî?tN@€E¤ûq=¯À(?¿°Ä@8õÃe¾ŒIºE¥)šDY³dD¢†A"eG=Üo 	õM¢Ufv20110515_00788_stKsd067@ë2*'¤IK>úOù@€E¥6f=¿>@íèc@/\)g¾ŒÌÍ
E¦Î=DçžÑD¢õ'AñÕ=¶"¼	õM¢Ufv20110515_00880_stKsd067@ë2*ðYŸ.?âª@€Eª=˜©¼?[§Š@{?¾€EªRDYˆÕD¢'A†>¼³	õM¢Ufv20110515_00884_stKsd067@ë2*ö­`Ì?[@€E©À=="@ø?ËÂÃ?ð£×g¾Š=q
Eª•ÃDç öD¢âòA¬`=¬é&	õM¢Ufv20110517_00863_stKsd067@ë2i¬2ùR?80t@€EŒV='¾d@¡ß@\d¾šŸ¾E‹÷ÃDZyÛD¢QAƒD =¹¶"	õM¢Ufv20110517_00867_stKsd067@ë2i³±][?FˆD@€EŒrš=–(ì@s'|?ó33g¾‹C–
E6ÍDçâòD£L)A'=¹(ï	õM¢Ufv20110816_00448_stKsd067@ë=ÂÄ& ~?'ÁO@€E—»Í=}	?•L?záe¾¢MÓE–IšDa…PDžÆFA[Äú<ۀ	õM¢Ufv20110816_00452_stKsd067@ë=ÂʓýM?»‰†@€E™]Í=¶÷?·+?(õÃf¾µ?}
E™•\Dë"DŸTƒA[pÐ=0²I	õM¢Ufv20110831_00086_stKsd067@ë?ŸÀâ©?'m—@€E¸Ç=ÂÇä>|¡?"záf¾£SøE·ù\Da¿žDž¦FAgL='-	õM¢Ufv20110831_00090_stKsd067@ë?ŸÇîÁ"?EŸ3@€E¸•=N­˜?ä²â?Š=qe¾–‡+
E·¢¸DëiËDŸµ'Aeßó<Íüý	õM¢Ufv20110901_00210_stKsd067@ë?¿Ú/k¨?Pà@€EҎ…=×^q>£3'?€e¾ ÄœEÒHDa£ÇDžÀ"A]r.<ª™­	õM¢Ufv20110901_00214_stKsd067@ë?¿àñÇÙ?IÚq@€EÑ!×=¾òà>+ò¥?^¸Rf¾ž¸R
EО{Dën5DŸ¨bA]•o<h³	õM¢Ufv20110904_00620_stKsd067@ë@"¦¬!\?<@€Ež4
= '=‰î¾?"záQ¾ A‰Ež)Da#Džß–A`ïÃ<Æ3é	õM¢Ufv20110904_00624_stKsd067@ë@"­ 	5?8ýx@€EžO=°%ä>†¿?s33c¾‹Æ¨
EŸg×DëTÅDŸ6-A_Œ
<¸›ô	õM¢Ufv20110916_00327_stKsd067@ëA¢(*[s?^H@€E¡I=é2@ňz?ffff¾ŒÌÍE¡cìDa¹ËDž…`Acø<Ùæ	õM¢Ufv20110916_00331_stKsd067@ëA¢0: :?f^@€E¢Ì…=šá=}9‰?Y™šh¾©ûç
E£B¸Dëj DŸŽéAbúß<ëžq	õM¢Ufv20110920_00174_stKsd067@ëB!»0ؐ?-—¬@€EÅI>…ëAŽ6Ÿ?Þ¸RF¾¤ZEÅX)DaÛDžÕôAd—=À	õM¢Ufv20110920_00178_stKsd067@ëB!¿m>?,ÆY@€EÅåö=Á¢H?íý?}p¤f¾•
EÅl¸Dë\ÝDŸl{AcŠY<ÆU	õM¢Ufv20120305_00435_stKsd067@ëW;²?
©@€E®ö=ô²??Ž—%?±ë…\¾/E¯ö¸Dah1Dž¥PA\ܗ<¬p"	õM¢Ufv20120305_00439_stKsd067@ëW{ ³?Àõ@€E°Y>	•ñ?Ûæ•?¯\)h¾ŽÙ
E³PfDëRòDŸÕ'A]jÆ<º ó	õM¢Ufv20120308_00580_stKsd067@ëWh¹äm'?B_@€EÝ+=Ùbä?HTë?´záf¾™‡EàïìDayDž'˜A_+	<Ôáè	õM¢Ufv20120308_00584_stKsd067@ëWhÄÙ8k?M¯z@€EÛÎ>
ù˜?V$O?—
=f¾€ƒ
Eß®Dë%ÛD ¤A^º	<ÍûJ	õM¢Ufv20120311_00495_stKsd067@ëWÌ2rse?e @€E¥×á>8f@À™à?™™še¾å`E§n¤DalJDžÁA`l
<Š×£	õM¢Ufv20120311_00499_stKsd067@ëWÌ8¹z5?\À@€E¥Ìf=æöl?'ü±?úáHh¾r°!
E§_šDë^áDŸÉ7A`/Œ<ÏŠ	õM¢Ufv20120313_01098_stKsd067@ëXT¢~Æ?£$)@€EŸÏ\=²j˜>`¶±?aG®f¾¹XE ßšDa‡}DžþA`<s=?q^	õM¢Ufv20120313_01102_stKsd067@ëXZÌ)d?Ë×Ø@€E –
>v–@j',?(õÃh¾Ã•
E¢wDë¸ÍDŸÑšA_õ}=¥ø	õM¢Ufv20120321_00446_stKsd067@ëY¼#?Jb‹@€E®}Ã>	é?–??ÌÌÍf¾ŠÀƒE°ä¸Da'XDžhAadA<ùý	õM¢Ufv20120321_00450_stKsd067@ëYÂêUŸ?OMy@€E­ð{>qÒ?ëM?£×k¾W
=
E¯/\DëKÏDŸýHAagÃ<¹²Ì	õM¢Ufv20120322_00286_stKsd067@ëY)IgrU?€@€E©<f=ž¬@þ
í?¹™šf¾¨r°E¬ž¤Daz°DžžNA_Ÿ< ˜ž	õM¢Ufv20120322_00290_stKsd067@ëY)Pd[õ?&̺@€Eªf=ºýø?ÆK? j¾¤Ý/
E­wÃDëQHDŸùìA_ˆb<¹ã	õM¢Ufv20120323_00561_stKsd067@ëYJH\Ó?BÆ&@€E¬Í=‰H?£¯?šáHf¾£×
E®|ÍDañDžŸ®A]û@<Ðj8	õM¢Ufv20120323_00565_stKsd067@ëYJO‹¹1?IE¨@€E«¸=ƺ,>|‰±?§®j¾¦ff
E­ü¤DëV%DŸäƒA]ÊÌ<Íæ	õM¢Ufv20120527_00538_stKsd067@ëae²[?X*@€E ×=>…[>>|¾?¦fff¾˜bE zDaƒ–Dž»A_ã<ÜSu	õM¢Ufv20120527_00542_stKsd067@ëae')Æ?Iu@€E •=°3x?…ÿÁ?‹…j¾šŸ¾
E ~DëDsDŸîòA_ðz<ª,H	õM¢Ufv20120531_00209_stKsd067@ëaâ懲Â?^ýÄ@€E¡"q='Tä=å½ø?LÌÍe¾œ¬E¡Daú=Dž¤‹A`:h<¢š	õM¢Ufv20120531_00213_stKsd067@ëaâ÷§d?džž@€E¡'®={Ÿð=é»Ú?"33k¾›"Ñ
EŸÅ\DëEºD !ÃA`'`<À‹	õM¢Ufv20120601_00325_stKsd067@ëbÞµÆ?+F@€E³p=Í"@Gòz?ŒÌÍe¾ß;E³&áDaÅPDžÓ×AcèÝ<¶Â5	õM¢Ufv20120601_00329_stKsd067@ëb坩?$^Ë@€E³s¤=œÅX>›´t?\)h¾%
E´^)Dëc+DŸÐîAcí<Æäº	õM¢Ufv20130429_00536_stKsd067@닍jUN;? º@€E½h¸= Œ´@XmÉ?ª=qe¾£×
E½
¸Dar=DžÂÑAfËÑ<Ó;¸	õM¢Ufv20130429_00540_stKsd067@닍pʽÿ?4ºÚ@€E½aá=¬?£Ê«?G®c¾—P
E¿Ò)DëW¦DŸDåAg5X<¶¬	õM¢Ufv20130526_01203_stKsd067@ëŽêCZ½ç?¼íÖ@€E"Ã=Ÿ¦¼	õM¢Ufv20130526_01207_stKsd067@ëŽêJ
"?»]s@€E"f=uÙ¸@¬™ ?±ë…c¾¯²
E—¤fDë]üDŸ6VAy'>BՑ	õM¢Ufv20130627_00446_stKsd067@ë'âyR‡?8Î)@€Ey)=‰òX>nHº?ÁG®f¾˜bE*fDaú°Dž 9Au*=TÛ	õM¢Ufv20130627_00450_stKsd067@ë'â†ÒW%?<Ò,@€Eœ=ÃØ@@o1?´zág¾'n˜
E–{Dë]ªDŸÂ5AuC=JvÕ	õM¢Ufv20130629_00542_stKsd067@ë"#«xï€? õ@€Ev4=ÂÉP?&ȗ?µÂf¾ŒIºEwtDa׍Dž·øA}0Ç=^ \	õM¢Ufv20130629_00546_stKsd067@ë"#±ü1>?4@€EuÃ=Êd`?‹ûÛ?â\g¾ƒ•
EuÙÃDëWÏDŸ² A}t4=e	õM¢Ufv20130711_00239_stKsd067@딡]j¯ ?×o@€E—é{>
o>É)¸?ØQìe¾ŒIºE˜#ÃDaëDDžž‡AzO:=uù	õM¢Ufv20130711_00243_stKsd067@딡cËÇ>?
¦:@€E˜¾Ã=׀.?]?×
=g¾•
E–µ\DëSDŸÕ7Ayü"=}	õM¢Ufv20130713_00715_stKsd067@ë"ä—Ëc@?:'‰@€E‡Q>'O@Ëë?¢\f¾å`E†ùHDa¢òDž¼¬AuIY=ޑ	õM¢Ufv20130713_00719_stKsd067@ë"äžu?6Ϊ@€E‡j…>æç@
®Ü?àb¾™‡
E‡è¤DëPåDŸÍAu²ÿ=HAq	õM¢Ufv20130716_00172_stKsd067@ë•?ǖòË?.N@@€EÇ
=¬Þô>	æ?áG®e¾bNEÆw3DaÕôDž‹ÏAv¹'={@@	õM¢Ufv20130716_00176_stKsd067@ë•?Î+ÒA?E"@€EÅfÍ=êæk>ƒAw?ÈõÃj¾å`
EÃȸDëc#DŸæ-Av[N=ƒ™	õM¢Ufv20130716_00412_stKsd067@ë•A¨^ÃÛ?<K@€E¿‰R=ǒ\?ìæ™@
=e¾˜"uE¾CìDaÆúDž›AvA=_ò/	õM¢Ufv20130716_00416_stKsd067@ë•A®ö7ª?-m²@€E¿Ê¤=¢è4?~QJ?Տg¾‡+
E½¤¸DëfDŸÎAun=F0Ó	õM¢Ufv20130716_00604_stKsd067@ë•C5õð³?@Äã@€E¶Í=‹"H@
ǒ?õe¾‰º^E´ÊÍDaáËDž¶°Av©é=vcà	õM¢Ufv20130716_00608_stKsd067@ë•C<ÚŸ?@Œ@€E¶‰š=o>@,P3?Ê=qd¾—P
E¶	ÃDëQ/DŸÒNAuîÎ=]9	õM¢Ufv20130716_00796_stKsd067@ë•DÀb%?(‹@€E®àì=¯Èˆ?©°÷?Ï\)e¾™™šE®Æ¤Da­ÓDžÍËAw=k=béú	õM¢Ufv20130716_00800_stKsd067@ë•DÇ2yO?&UÖ@€E¯Jì=Ôjø?ó}?³33d¾¥`B
E¯¿ìDë\JDŸ‡uAw½=Neó	õM¢Ufv20130716_00988_stKsd067@ë•F=Æd~?i¢9@€E³ÐÃ=©Ûœ@|ǜ?£×d¾œ¬E³9qDaMôDžÈåAw·2=q­¤	õM¢Ufv20130716_00992_stKsd067@ë•FD8™z?~³@€E²¹==Ðà@+ž•?¯\)d¾šŸ¾
E³˜{DëaqDŸpbAx•Ê=ÒWT	õM¢Ufv20130717_00099_stKsd067@ë•_ŠÑ$u?Ñ@€Eߏ=ÂÎ\?E–»?˅e¾£×
EÎE
DaÍDž˜‹Aw@=9Œ	õM¢Ufv20130717_00103_stKsd067@ë•_',}Œ?§@€EÎiH=ė~Ax@{4¾‡®
EÏ_…Dë[dDŸôÕAa¯=ë¬+	õM¢Ufv20130720_00227_stKsd067@ë•ÀFϝ?Œn@€E|W
=ÜLn@)=€?šáHe¾¤ZEzžDaÇmDž­ÓAtÕæ=ošl	õM¢Ufv20130720_00231_stKsd067@ë•À•¶p??…°æ@€E|¯
=ς¹@X/?™™še¾ž5?
Ex'fDëlDŸÉšAtÏð=X˜ö	õM¢Ufv20130720_00467_stKsd067@ë•Â'Z:‰?ï@€E'=YëO@BØô?'ë…e¾¨õÃEl=DaÿmDž'ÙAuj=¸	õM¢Ufv20130720_00471_stKsd067@ë•Â˜ðי?Œ,ô@€Eƒi\=b¹á@z":?•Âg¾¨õÃ
EƒuHDëTÝDŸ°"Au´g=°§L	õM¢Ufv20130720_00707_stKsd067@ë•ÄŠgwˆ?"Ñ@€Epa×=·ê@cž;?•Âe¾° ÅEoÞDa­DžÐAv×~=ÇÀ"	õM¢Ufv20130720_00711_stKsd067@ë•Ä'q?‹¤ˆ@€EkR=­t<?ép­?œ(öb¾®—
EkAHDëP¬DŸ‰ôAvPÐ='®Ý	õM¢Ufv20130720_00899_stKsd067@ë•Æ˜.5?‰Ê@€EŒ=DúÁ@Ùs?œ(öd¾° ÅE‹rDaw\DžÀbAv"Ï=' ¬	õM¢Ufv20130720_00903_stKsd067@ë•Æýˆ,?ƒÿÇ@€E=[@©>°öI?¬ÌÍc¾¡ÊÁ
EŒ#\Dë8‹DŸ_mAvñ="ù	õM¢Ufv20130721_00410_stKsd067@ë•âPì? ®©@€E9ٚ=Ål>Hð?Î{e¾©ûçE;ÍDaç¾Dž¯
Aqï¢=#Á7	õM¢Ufv20130721_00414_stKsd067@ë•â Ì>?<€#@€E8®=AÔ@‰^?§®g¾"zá
E5¢DëWçDŸÂ°AsX=+;ã	õM¢Ufv20130721_00650_stKsd067@ë•ä-ÍÄ?A%§@€E"ü¤=ˆB¨?u"Ÿ?¡G®e¾©xÕE#þDa˦Dž¾%ApSÂ=Њ	õM¢Ufv20130721_00654_stKsd067@ë•ä$Mg<?S¢ã@€E%ü¸=–›|@1Hk?aG®b¾±©ü
E%DëOÇDŸ‡¦Ao…=G†	õM¢Ufv20130721_00890_stKsd067@ë•æ!ÁÖÐ?Eï@€E:SH=±Ò<@=Šá?®{\¾°£×E<iHDaráDžã…Aq,=2:	õM¢Ufv20130721_00894_stKsd067@ë•æ(7\
?`²ä@€E7p¸=b
ñ?‹uÎ?ª=qf¾³33
E7HDë9ãDŸhþAp0=RJŒ	õM¢Ufv20130728_00500_stKsd067@ë–ÃW·×?QÒ@€E¥dš=ª¡ÐA­
?p¤e¾Š=qE¤öDa½PDžÖ-Asœ£<þŒ	õM¢Ufv20130728_00504_stKsd067@ë–Ã^@?Áö@€E¦Ð×=¥r@¤rØ?G®c¾Òò
E¥ßÃDëfDŸ˜ÍAsÝ<×^	õM¢Ufv20130729_00094_stKsd067@ë–àˆºŽ²?>å8@€E¦ù==‡Â<>¥UÉ?å¸e¾™™šE¦ÃDb‹Dž¶At#â=u4	õM¢Ufv20130729_00098_stKsd067@ë–à¬JÌ?@fM@€E§äÍ='Ù¤?@:…?œ(öi¾…¸
E¥»DëTJDŸè¼Aså=wJû	õM¢Ufv20130730_00171_stKsd067@ë—ät3Y?b³@€E¯á='wè@æ»?³33e¾²-E®:DbœDž'=Asžz=PÚ	õM¢Ufv20130730_00175_stKsd067@ë—ë$±e?W
‡@€E°|=='q?‡y?Ã×
i¾—P
E­P)DëoçDŸòwAtä3=…`F	õM¢Ufv20140705_00077_stKsd067@ëÁ6¦ºê?'…Ü@€Ežø=ö'Ž@8µ?¹™šf¾»dZE BÍDR,¬Dž•XAv:>='[B	õM¢Ufv20140705_00081_stKsd067@ëÁ=Z-ô?žf<@€E"o¸=ÂÜ@9Á¨?±ë…e¾±©ü
E—3HDã–òDŸç+AvwH=®p	õM¢Ufv20140711_00511_stKsd067@ëÂCd¨'?39s@€EŽY=²Ûø? ôÁ?î{W¾záHE?×DQò DžÅA'3û=ÃÌÑ	õM¢Ufv20140711_00515_stKsd067@ëÂCk5£P?+³û@€E'¨ö=¬d˜Aq½?@×
c¾'\
E'……Dã©HDŸØÕA€úà=·Zi	õM¢Ufv20140711_00751_stKsd067@ëÂEgº'?"²Ò@€E"3="ê4?µ,—@(õÃ"¾‹Æ¨E–-HDQPDžýHA'ÙÈ>ÍS	õM¢Ufv20140711_00755_stKsd067@ëÂEm«o?&«d@€Eà=é¦A©Ï@{_¾˜"u
E×Dã§3DŸ—uA '=³:,	õM¢Ufv20140731_00127_stKsd067@ëÄÀJXùÁ?Tw@€E£i\=Â\à?õê?Ü(öd¾Š=qE¤>¤DRƒdDžÃ–Az´ë="ƒó	õM¢Ufv20140731_00131_stKsd067@ëÄÀQg¡O?>2¸@€E£J=¢BÔ=e˜ñ@#33f¾ŠÀƒ
EŸšöD㯾DŸôJAy¼ü=­³	õM¢Ufv20140731_00271_stKsd067@ëÄÁ'O?3ø—@€E¥$
=©O@>›q?ð£×d¾ŒÌÍE¦3
DRä{DžÑ‰Ay%¥=ˆ½	õM¢Ufv20140731_00275_stKsd067@ëÄÁ˜‰™q?+"!@€E¤ô\=ŸÓ|@¶D@ë…h¾‡+
E¡g®DãÂéDŸîoAyo=š§ã	õM¢Ufv20140731_00415_stKsd067@ëÄÃèP?:;Å@€EŸ.{='n@8͍?¢\e¾%E "3DRpsDžðîAwüT=:†Û	õM¢Ufv20140731_00419_stKsd067@ëÄÃ"vM?7ú‰@€EŸI×=Æ)0>ýÓ¡?¾¸Rg¾ˆ´9
E9×Dã˞DŸ·+AwÌ=bpÂ	õM¢Ufv20140731_00463_stKsd067@ëÄÃ{á<Æ??ùe@€E§ùÍ=—3È@K‹@e¾™‡E©ô=DR/ßDžé`Axk†=q#	õM¢Ufv20140731_00467_stKsd067@ëÄÂêÛÖ?:4,@€E§™q=®Ðœ@•\?Ü(ö`¾¯ 
E¦háDã®DŸ•'Ay…É=m)b	õM¢Ufv20140731_00607_stKsd067@ëÄĨ˜?=ð@€E«[==‰P¡@(Â@¸e¾/E¬ÿqDR¾Džü!AyLÏ=•á	õM¢Ufv20140731_00611_stKsd067@ëÄįVð'?<AÏ@€E«2
=Ë˜@÷2?èõÃd¾ª~ú
Eª½HD㤋DŸkAxEÁ=‰\Ö	õM¢Ufv20150313_00407_stKsd067@ëàèÌàä?‰øº@€EÆ
=??ø¯@?ÚáHf¾œ(öEÇß
Da¿mDž7A}íE=¶Ë	õM¢Ufv20150313_00411_stKsd067@ëàèÓZ»7?ž)@€EÆâq=ÑÏ@{e?¾¸Rd¾/
EȜRDëk
DŸ•‰AzKL=¹ç	õM¢Ufv20150610_00175_stKsd067@ë쐼PS?žwò@€E¢<)=¦û€@AÒ?šáHf¾£SøE¡Ü¸Daç}Dž{dA|áð>°	õM¢Ufv20150610_00179_stKsd067@ëì™dû'?ºÉž@€E¢¿á=¸ÓØ@цù?¯\)g¾¤Ý/
E¡ Dë4)DŸåìA{x>¨¿	õM¢Ufv20150630_00195_stKsd067@ëî"ÒÖqf?$zf@€Eš"q="¨"?W³$?¬ÌÍe¾‹C–Eš<ÍDaSçDžÏ;Aqái=–	õM¢Ufv20150630_00199_stKsd067@ëî"Ü•Í\? =Ê@€E›Žq=½òx>øhy?ØQìb¾ŒIº
Eœ.ÍDë=ôDŸXAr¥ë=0Ú.	õM¢Ufv20150708_00204_stKsd067@ëï€Ï×´?zÑ'A F;\C>*ÇÚ?ÐÊ0?Ï\)e¾…¸F:fDauÃDž–ÁAty=2le	õM¢Ufv20150708_00208_stKsd067@ëï€ÝR¼?Š
ÀA F;#Ÿ>Ô@é<æ@õÃi¾ŠÀƒ
F;^Dë.ÁDŸÌÝAr9~=Žªç	õM¢Ufv20150718_00562_stKsd067@ëðűó'´?*:R@€Eš`ö=€]l?Õ4?³33b¾†$ÝEœ‡\D`òDžõüAtuÔ=^å	õM¢Ufv20150718_00566_stKsd067@ëðŸ_ÂÞ?"i@€E–2Ã=¯""@xŒå?ž¸Rd¾}ó¶
E˜M
Dë+DDŸf¨ArŠÚ=J@»	õM¢Ufv20150718_00658_stKsd067@ëðÆoYú?zl@€EšSö>iW>ÖìŠ?p¤b¾q©üE™«\D`Ž˜DžîáAnÉî=ºƒÅ	õM¢Ufv20150718_00662_stKsd067@ëðÆuë¯f?p3Ù@€E!q>hÇ?•ó?}p¤a¾‡+
E'¡šDë DŸAq4]=bõ	õM¢Ufv20160708_00487_stKsd067@ìDr Sˆ?:Ü
@€Etšá=ŸkL@Ùi+?Ôzáe¾\)EvâDaðbDžÄ1Az@I='Su	õM¢Ufv20160708_00491_stKsd067@ìDxÿ¶?P@€Erʤ=Žo @"H¯?Ã×
f¾ž5?
Eq«3DëR-DŸÚ˜A{$
='8	õM¢Ufv20170620_01019_stKsd067@ìH©8E¼M?˜éD@€E•ïö=µ@€ó?0£×e¾Ä›¦E˜\DcßDžIhAZðî=mô	õM¢Ufv20170620_01023_stKsd067@ìH©=£7?¢ÀC@€E–Aö=‡L?Jƒ:?&ffb¾¦ff
E˜Dë6ÙDŸ€sA[p˜=²	õM¢Ufv20170621_00084_stKsd067@ìH¿o¥ð?³×@€E»E=œÿ?z&?ffff¾¡G®E½w…DcÓDŸoAYò•<éGµ	õM¢Ufv20170621_00088_stKsd067@ìH¿uïÑ?‡C@€E»{="àÌ?Q£?0£×f¾¢MÓ
E½/×Dë>fD sAZŒ<ó£g	õM¢Ufv20180508_00823_stKsd067@ìpìùÊâ?Ž'%@€E·1¸=Ïö?–K´?0£×e¾¦ffE·ƒÃDbäÝDžGmAWlV=j¼	õM¢Ufv20180508_00827_stKsd067@ìpìÿ[6?}/Ó@€E·C\=™µh=Ðb?ë…d¾¤Z
E¸JáDë@BDŸsdAW$<ë¿	õM¢Ufv20180510_00684_stKsd067@ìq$6³jü?–àÝ@€E¤Q=–0?ŠÛ=?#×
e¾¤ZE¤
DcVDžç¾AXõ8=\¬	õM¢Ufv20180510_00688_stKsd067@ìq$=»'=?ß`H@€E£R×=¶ð?¤Œà?+…d¾»dZ
E¤ˆ=Dëb-D ËAX¦=–ٍ	õM¢Ufv20180511_01120_stKsd067@ìqHv¯¤ž?¤È@€EŸèq=òÄ
?·#Ê?Tzád¾»dZE¡4öDc*ÁDž¸ÝAWlO=tI˜	õM¢Ufv20180511_01124_stKsd067@ìqH|½Ö:?Y™¾@€E Tá=ÏEõ?X)?s33i¾£×

E¡W×DëO¾DŸû¶AVÖg<™Ï+	õM¢Ufv20190616_00590_stKsd067@ì£jdú/?Q±ˆ@€E&=>'>­Ã]?"záe¾¡G®E…{…Dbƒ–DžAN@ <Œñ	õM¢Ufv20190616_00594_stKsd067@ì£jki?L×ô@€E€æÃ=°"4?Ȋå?G®f¾¦ff
E'Ð)DëÁDŸoçAN¤'<¢'	õM¢Ufv20190813_00421_stKsd067@쪤ì\d…?5»@€EÈæ×=«§@@Fm?ºáHe¾»çmEȒDcnDžè¬ASzw<°ï†	õM¢Ufv20190813_00425_stKsd067@쪤òzKK?Gˆ†@€EÆ×>
¯R>—1Â?¨õÃf¾¨r°
EÇU®DëËD +øASϽ<Ç®°	õM¢Ufv20190831_00391_stKsd067@ì¬â‡t~?nøm@€E´TH=ª&"@1)!?W
=e¾¬1E³Ó
DbÞÉDžñ‰AJwÔ< »ä	õM¢Ufv20190831_00395_stKsd067@ì¬â³œÐ?d#ù@€E´l¤=¨–??ËW?s33g¾´¼j
E¶Ê¤Dë0ƒD 0!AJ‰<¢­

==> anc/pub_raw/VVVJ1640-4846_LC_Kaper2final.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                 2300 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2022-09-30T07:53:49
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="141">
<PARAM arraysize="23" datatype="char" name="Match type" value="Pair match; All matches">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="11" datatype="char" name="Match algorithm" value="Exact Value">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="82" datatype="char" name="Join Type" value="1 and 2 (An output row for each row represented in both input tables (INNER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="15" datatype="char" name="First input table" value="342: 51_LC.fits"/>
<PARAM arraysize="21" datatype="char" name="Second input table" value="348: 51_LC_Kaper2.asc"/>
<FIELD datatype="long" name="sourceid"/>
<FIELD arraysize="18" datatype="char" name="filename"/>
<FIELD arraysize="2" datatype="char" name="filter"/>
<FIELD arraysize="4" datatype="char" name="tile"/>
<FIELD datatype="double" name="mjdobs"/>
<FIELD datatype="float" name="seeing"/>
<FIELD datatype="float" name="exptime"/>
<FIELD datatype="float" name="skylevel"/>
<FIELD datatype="int" name="tileloc"/>
<FIELD datatype="float" name="ellipticity"/>
<FIELD datatype="long" name="ambiguous_match"/>
<FIELD datatype="float" name="ast_res_chisq"/>
<FIELD datatype="float" name="chi"/>
<FIELD datatype="long" name="cnf_ctr"/>
<FIELD datatype="float" name="diff_fit_ap"/>
<FIELD datatype="long" name="ext"/>
<FIELD datatype="long" name="objtype"/>
<FIELD datatype="float" name="sky"/>
<FIELD datatype="float" name="x"/>
<FIELD datatype="float" name="y"/>
<FIELD datatype="float" name="hfad_mag"/>
<FIELD datatype="float" name="hfad_emag"/>
<FIELD datatype="long" name="detected"/>
<FIELD arraysize="18" datatype="char" name="file">
<DESCRIPTION>Expression: substring($1,11,29)</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Kaper2"/>
<FIELD datatype="double" name="Kerr"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  166 / width of table in bytes                        NAXIS2  =                  141 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   26 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'sourceid'           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TTYPE2  = 'filename'           / label for column 2                             TFORM2  = '18A     '           / format for column 2                            TTYPE3  = 'filter  '           / label for column 3                             TFORM3  = '2A      '           / format for column 3                            TTYPE4  = 'tile    '           / label for column 4                             TFORM4  = '4A      '           / format for column 4                            TTYPE5  = 'mjdobs  '           / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'seeing  '           / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = 'exptime '           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TTYPE8  = 'skylevel'           / label for column 8                             TFORM8  = 'E       '           / format for column 8                            TTYPE9  = 'tileloc '           / label for column 9                             TFORM9  = 'J       '           / format for column 9                            TTYPE10 = 'ellipticity'        / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'ambiguous_match'    / label for column 11                            TFORM11 = 'K       '           / format for column 11                           TTYPE12 = 'ast_res_chisq'      / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = 'chi     '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TTYPE14 = 'cnf_ctr '           / label for column 14                            TFORM14 = 'K       '           / format for column 14                           TTYPE15 = 'diff_fit_ap'        / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TTYPE16 = 'ext     '           / label for column 16                            TFORM16 = 'K       '           / format for column 16                           TTYPE17 = 'objtype '           / label for column 17                            TFORM17 = 'K       '           / format for column 17                           TTYPE18 = 'sky     '           / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TTYPE19 = 'x       '           / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TTYPE20 = 'y       '           / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TTYPE21 = 'hfad_mag'           / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TTYPE22 = 'hfad_emag'          / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TTYPE23 = 'detected'           / label for column 23                            TFORM23 = 'K       '           / format for column 23                           TTYPE24 = 'file    '           / label for column 24                            TFORM24 = '18A     '           / format for column 24                           TCOMM24 = 'Expression: substring($1,11,29)'                                     TTYPE25 = 'Kaper2  '           / label for column 25                            TFORM25 = 'D       '           / format for column 25                           TTYPE26 = 'Kerr    '           / label for column 26                            TFORM26 = 'D       '           / format for column 26                           DATE-HDU= '2022-09-30T07:53:49' / Date of HDU creation (UTC)                    STILVERS= '3.3     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ÆÇÄhv20100305_00903_stKsd029@êû«Vm¥J?8´r@€E¬¦R=£Ã`@3-Þ@×
g¾‰º^
E­çìD¡ÓD±ÆoAAø=坛v20100305_00903_st@/©õÏÆzS?¨{:Gð
ÆÇÄhv20100305_00905_stKsd029@êû«Y
Ý?6'5@€E¬â¸=¿]"@.ļ@"\e¾ŽV
E®H¸C¤MÓD²7LA™<=ïDÏv20100305_00905_st@/ºÖmôtI?¨ãÉh¥e
ÆÇÄhv20100321_00472_stKsd029@êýª7îs¼?>ÀÑA FS=ªtð@G<G@Qìg¾‰7
FhRD¡ÀZD±¾ÙA›ˆ=g6?v20100321_00472_st@/4L{qn?˜FÄUÞ¿µ
ÆÇÄhv20100321_00474_stKsd029@êýª>؏?,À A FÞ=¤Êœ>a@%e¾vÈ´
FC¤AªD±áAÁ‹=eŽƒv20100321_00474_st@/¿ûg‰R–?˜ùk-ùd
ÆÇÄhv20100625_00626_stKsd029@ë	©45â:?:[@€EˆGq=g÷X?üÏW@g¾ß;
E‰:)D¥g…D±@¬A@Ì=ê¶2v20100625_00626_st@/›æÕ;?¦Í‹!»t™
ÆÇÄhv20100625_00628_stKsd029@ë	©7Mæ?Eþ­@€Eˆª®=l9=¾K?ù™šb¾ŠÀƒ
EˆêC¶½ÓD°¼A'†>›»v20100625_00628_st@/Ó0ŸÐó2?©£V/Ð×
ÆÇÄhv20110513_00405_stKsd029@ë1éy8•?¼
@€EŽ'=ŠGð@4s.@£×f¾†§ð
EþD£‡çD®¸ÅA±ñ=¥'cv20110513_00405_st@/"^ÝV?£èóT©tT
ÆÇÄhv20110513_00407_stKsd029@ë1é|o1'?UÉ@€EYì="¾ì@ÌU'@ e¾ˆ1'
E>öC­2oD®»mA'ø=ה@v20110513_00407_st@/¯2—Ÿ?¥ÀÅÕüàu
ÆÇÄhv20110514_00741_stKsd029@ë2	i£âô?†@€Eª=…? ?ú…h@(Qìg¾"÷Ï
E«ùqD£ JD®ÄsA'D=ðúv20110514_00741_st@/³R<¶Ç?¨¸Û`ÚaN
ÆÇÄhv20110514_00743_stKsd029@ë2	mÿK?ïS@€Eª¸=ˆ<ó=éëÙ?ìÌÍe¾ŽV
E«0C­?žD®éãAïn=ÅÓv20110514_00743_st@/Ç.îs
u?ªf"+áI
ÆÇÄhv20110515_00772_stKsd029@ë2*u´¸?	@€E£?f=t‡Q@Ž¥m@ZáHg¾"÷Ï
E¥3D£hD®Ö=Aƒe@>Šóv20110515_00772_st@/Ÿ±[`
?¦èο@
ÆÇÄhv20110515_00774_stKsd029@ë2*ÁÔ¡?
ˆý@€E£ƒ{=©¿ì?ɘL@'®e¾'J
E¤Ù
C¬ÉšD®—uA'‡r=ÂùÈv20110515_00774_st@/ª¿Q­e?¦¾¤(
ÆÇÄhv20110515_00868_stKsd029@ë2*Ú·ì–?þß@€E©r
=‹òü@,p@4zág¾–‡+
E«ID£S–D®å'A'ö=Û&äv20110515_00868_st@/t9Í@g?¥"v&:€
ÆÇÄhv20110515_00870_stKsd029@ë2*ÝÛM?žÅ@€E©ZH=¶$>ŽˆÔ@Ue¾"ýô
Eª´¤C¬×D®‡3A'¬>¦-v20110515_00870_st@/›<4>Ú?¦èì…ÝÇ5
ÆÇÄhv20110517_00851_stKsd029@ë2i"¯¥?BĊ@€EŒ/ì=‡õk@
‰û?£×
e¾ß;
EŒ¹\D£œ‹D®¢A'eñ=¥Vv20110517_00851_st@/Ë£í3ƒ\?ªÅ2*â¶ð
ÆÇÄhv20110517_00853_stKsd029@ë2i—de…?`]é@€EŒ0ö=ŠÌ?˜¶?ç®f¾ª~ú
EŒšáC¬çLD®ä¤A€€´=˜"zv20110517_00853_st@/·«»ÓZ?¬œD?)ð2
ÆÇÄhv20110816_00424_stKsd029@ë=•õoÙ?¤+½@€E"z=\fQ>ÎOÄ?•Âg¾£×

E"&¸D§}D«'¶A~$o=«™Vv20110816_00424_st@/ǯRú¸+?¶*®·IG
ÆÇÄhv20110816_00426_stKsd029@ë=™=ä<?'ô;@€E"¸=©Œ?Aº{?Ç®b¾/
E"¸¸C»¼‹D«}A> =ùä¶v20110816_00426_st@/ÎÊï?²öTt7ÝÓ
ÆÇÄhv20110831_00062_stKsd029@ë?Ÿ"K[ô?f>"@€E·1=VÒ@"×'?¯\)f¾›"Ñ
E·\ÍD§/}DªåHA~Sž= åv20110831_00062_st@/w"ÐýÍ?®Õ1¶Žo
ÆÇÄhv20110831_00064_stKsd029@ë?Ÿ–|N?{Jw@€E·ö=Šmè?ªû)?\e¾«
E¶{®C»šáD«BÑA~‹=Œ0v20110831_00064_st@/²QOSã˜?²¾Wx"à"
ÆÇÄhv20110901_00186_stKsd029@ë?¿¬' Ù?_Ä~@€EÔ'{=@?">?Ÿh¾—
=
EÔI3D§.%D«A~¡h=©ÊÃv20110901_00186_st@/víÝâÓ?¯N'pu¸
ÆÇÄhv20110901_00188_stKsd029@ë?¿¯~]S?XÆð@€EÓÅ)=¹¼?i]>?ÚáHd¾—
=
EÔ
šC»Œ¬D«JAÖ=°5ûv20110901_00188_st@/ǽ+>Z?±"×:詗
ÆÇÄhv20110904_00596_stKsd029@ë@"x,\)?1eÇ@€ER×=µÝ$?8Ü@!G®g¾/
EžfD§{D«6A•>¦'v20110904_00596_st@/•MWÔ¼?¨˜þփîH
ÆÇÄhv20110904_00598_stKsd029@ë@"{Œˆ?1·(@€Eœ²
=—¤@†F@õÃc¾šŸ¾
EÉ
C»"ZDªòÙAÕD=Ŕ=v20110904_00598_st@/£ãŒÖ½?©¸<ã­â
ÆÇÄhv20110916_00303_stKsd029@ëA¡ïeîÇ?A÷@€Ež¶q=«f@ÙâÌ?ù™šf¾å`
EŸe
D§ 9DªâFA€ê=¿>®v20110916_00303_st@/ÝŒ´ë?§çÙ*zæÉ
ÆÇÄhv20110916_00305_stKsd029@ëA¡ó;5?6<¨@€Ežáš=šÈ!@®0?Î{d¾'hs
E 3C»†ÉD«/øAÑh=ÊXv20110916_00305_st@/±JWÛ>z?©}è)÷d
ÆÇÄhv20110920_00150_stKsd029@ëB!é>?¢@€E¿í=®Rh?þ¤@1G®f¾˜"u
EÀ…D§	ËD«'A'Wi>³¼v20110920_00150_st@/ÐÒ¶÷Š?«Pvjèë^
ÆÇÄhv20110920_00152_stKsd029@ëB!…¿b?ru@€EÀrì=œè?"R@zá`¾ž5?
EÁ4C»ÉyD«‡Açb=ހ'v20110920_00152_st@/¸®s4?ªR‹M™ás
ÆÇÄhv20120305_00411_stKsd029@ëW
è8HF?&‰@€E±¬H=Ëè?;œ-@¸Rf¾šŸ¾
E´ÛìD§H"Dªÿ×A'_=à{³v20120305_00411_st@/—Oý¶NÙ?§˜ŒØ…./
ÆÇÄhv20120305_00413_stKsd029@ëW
ëOiu?#ú½@€E±TÍ=ÙE7?ý²ó@™še¾å`
E³\RC».ÙD«xAi=ø±‡v20120305_00413_st@/‡"@[ó5?§mÎïÁ‡
ÆÇÄhv20120308_00556_stKsd029@ëWh»Õ??•î@€EÜá=y¶'?¼÷å@×
g¾ŽÙ
EÞ6öD§@ÅD«Az:=è0ëv20120308_00556_st@/Š)Æo'|?¬î·QM
ÆÇÄhv20120308_00558_stKsd029@ëWh"¶@C?BÔ@€EÜ==šjÄ@FÙn@33f¾…¸
EÝìC»j D«¤"A€T#=և'v20120308_00558_st@/€!A^Ç?¬´þ1RÁ
ÆÇÄhv20120311_00471_stKsd029@ëW̉Ýd?èB@€E¥ù=ëZ»@Š #@JáHi¾ŽÙ
E¨x)D§41D«þA'½¯=ðL v20120311_00471_st@/‡(õ_àˆ?£æ³[ž
ÆÇÄhv20120311_00473_stKsd029@ëWÌÔ¥´?	]Û@€E¦

=ÛÂâ?sºô@]p¤e¾²-
E¨bC»LjD«voA'aA>¤Ív20120311_00473_st@/ˆˆó^eG?¤c§©‰ß
ÆÇÄhv20120313_01074_stKsd029@ëX*&Š?•êÍ@€E¤â3=R®w@`±?ª=qe¾£×

E¦qD§33Dªþ^A}¾Ç=»¦ìv20120313_01074_st@/§õX "?³Î46¿
ÆÇÄhv20120313_01076_stKsd029@ëX-:pi?P@€E¤+…=­ªð@KÞz?³33e¾¤Ý/
E¥8áC»kDD«{;A}+ò=Ìäv20120313_01076_st@/¥|Zd	?²S®WA
ÆÇÄhv20120321_00422_stKsd029@ëY‰ç4'?Wfí@€E®gá=´Ì@ ½?¬ÌÍf¾s¶F
E°D§DÅDªðRA€("='zÄv20120321_00422_st@/;£Ü·Î?©\Bü‹
ÆÇÄhv20120321_00424_stKsd029@ëYÂK?Xͦ@€E®®
=Þ¢?Ãï?æffd¾‰º^
E°¤C»žD«ÂFAa=·§ov20120321_00424_st@/ËŠŒ+?¬ó`*Ĭ
ÆÇÄhv20120322_00262_stKsd029@ëY)ç¨E?óÊ@€E³Õá=¥'à>=Û@¸f¾"÷Ï
E·*D§JòDªö5AE=ÞÙ'v20120322_00262_st@/t:­wȯ?¥Ðs¤ãt!
ÆÇÄhv20120322_00264_stKsd029@ëY)ŽKˆ?ËÔ@€E²9…=–@$Pw@=qf¾†$Ý
E´ušC»XöD«›A'ºæ>tv20120322_00264_st@/ĸó¬s?©	°Y 
ÆÇÄhv20120323_00537_stKsd029@ëYJÚÚ?<î@€E«?Í=‹¼Ø@¶Ó@p¤g¾—
=
E­ÎRD§LDªçžA€åU=¿iv20120323_00537_st@/Š¶µ/ë½?§â0‡äº
ÆÇÄhv20120323_00539_stKsd029@ëYJ¤&:?<Bü@€E«?R=' D>Y-!@(öe¾'hs
E­ìC»[dD«¥'Aèí=ӄþv20120323_00539_st@/±1¥GÀ?ªiyjXµØ
ÆÇÄhv20120508_00559_stKsd029@ë_
'Á³?xZ@€E˜¸>
õ'?¬D?úáHf
E˜<D§D«%HA€;=›‰v20120508_00559_st@/³‡} Ø]?±À	›ª†´
ÆÇÄhv20120508_00561_stKsd029@ë_
–Æ ?‡¤@€E—‡…=¾S@A—é?Þ¸Rd¾dZ
E—ª¸C»Ÿ;D«2ÁA€/O=Ìûiv20120508_00561_st@/t"ùM¢?°ŠÀ+}½É
ÆÇÄhv20120527_00514_stKsd029@ëadì….©?-¤©@€E£o3=¤®@…^¨@(öf¾¤Ý/
E£ÁÃD§IyDªÿÇA'o=ÇzÖv20120527_00514_st@/ˆë¢|ö?¦ºèúãÀ
ÆÇÄhv20120527_00516_stKsd029@ëadð/ض?BŽ¤@€E£éf=ßÂ?âÜ@
p¤g¾˜"u
E£¢fC»`D«•ªA€î:=¤F.v20120527_00516_st@/šUÄ&m?§ÕíHŽÊ
ÆÇÄhv20120531_00185_stKsd029@ëa⻤Ì(?SõÄ@€E¢()=Ä;ô@,eB@
=g¾›¥ã
E¢{D§JÑD«‹A€"‹=È?åv20120531_00185_st@/Žo±ÒÓ?©/ñ¯{
ÆÇÄhv20120531_00187_stKsd029@ëaâ¿yw?UGN@€E¢¼R=¦°?\°¸?ñë…e¾™‡
E¢€)C»>5D«À"A-"=¬1øv20120531_00187_st@/Ätr¥:Š?«Yâè7ʋ
ÆÇÄhv20120601_00301_stKsd029@ëbªpŠ?3@€E°c3='ôã?ëÄÝ@33h¾'ë…
E±ÖfD§:úD«mA€ü§=½ìÙv20120601_00301_st@/ßÂâ¨V?§ç°èÝa
ÆÇÄhv20120601_00303_stKsd029@ëb®	¬?)œŒ@€E±
Ã=‰¢T?hå¨@!G®e¾"t¼
E²\C»9D«eqA',ù=è~v20120601_00303_st@/ß-6£Z½?«:G³I9
ÆÇÄhv20130429_00512_stKsd029@닍=ѬÛ?ä@€E¼—=h¨@–Jo@/\)g¾‰º^
E¾›\D§ÃD«ÍAù\=ûN]v20130429_00512_st@/r)mþG?¨z­¯¾1;
ÆÇÄhv20130429_00514_stKsd029@닍@ø£j?*N4@€E½ÿ…=qF	@F2@
=e¾"÷Ï
E¿¨ÍC»8RD«OÏA€š™=Ônv20130429_00514_st@/j»ºP?©ŸL‰©C'
ÆÇÄhv20130526_01179_stKsd029@ëŽêG"?­;@€E–-×=ñ·—<À)??¬ÌÍi¾›¥ã
E–ÅqD§ )D«ÁAz¥M=Îë?v20130526_01179_st@/Oœ¬~Þ?²óôHe
ÆÇÄhv20130526_01181_stKsd029@ëŽêØŸ? .@€E"–\=¦#Èv20130526_01181_st@/p›}'Á†?±dnM ¬(
ÆÇÄhv20130627_00422_stKsd029@ë'âLÎ/#?D®‡@€E'@=¨5|?·ï?×
=g¾‡+
E""¤D§OðDªÒ A¾"='h"v20130627_00422_st@/]ÅÅ™º?¦,KßêÄ
ÆÇÄhv20130627_00424_stKsd029@ë'âPØâ?6¼@€E'Yš=süH?.@×
d¾¢Ðå
E"TöC»WmD«³;A€Ûý=×SÙv20130627_00424_st@/wÝzy8?¦"
W™¾
ÆÇÄhv20130629_00518_stKsd029@ë"#yýÔ?6c@€Eq¥®>>ƒ"@P*@l(ög¾¹X
Eu¤{D§-DªíôA'ê¦=ðg
v20130629_00518_st@/u-fí?¢©ÒqXM
ÆÇÄhv20130629_00520_stKsd029@ë"#|5€@>÷(»@€Eq6¤= P@E¡@XõÃe¾'n˜
Eu®C»:^D«¦A'£ü=÷²½v20130629_00520_st@/€êí{¿b?¡W̎ù§
ÆÇÄhv20130711_00215_stKsd029@딡/ÜKÆ?
±@€E"~)=·Øh?>2@=p¤g¾•
E–å®D§7DªØ{AÏÏ=ìæív20130711_00215_st@/4ëB6á}? íwXÝc
ÆÇÄhv20130711_00217_stKsd029@딡3Ihª?
·J@€E""¸=¢È"?å@%e¾‹C–
E–ZC»PÅD«¼ZA{7=àõ-v20130711_00217_st@/dwÐ`?¢˜·Åfy
ÆÇÄhv20130713_00691_stKsd029@ë"äi‰£?'ƒH@€E†{='ÙëA«Üê?Ã×
f¾'n˜
E‡YqD§2DªõyA€º=wœv20130713_00691_st@/>úeàó«?¡Ý"lX
ÆÇÄhv20130713_00693_stKsd029@ë"äl¿¶º?&J@€E†Y)=£o0@è@LÌÍd¾œ(ö
EˆHÍC»1‰D«tAÇ`=ñ²€v20130713_00693_st@/N°"ØJ¾?¢²62
ÆÇÄhv20130716_00148_stKsd029@ë•?š1?0^
@€EÉ^á="‹?ÕÝ	@)™šh¾—P
EÊQ\D§2 DªÌJA€!=£ã¸v20130716_00148_st@/@NÒ^™B?§& {ÿ°J
ÆÇÄhv20130716_00150_stKsd029@ë•?gù?0@€EÊ)=ˆ¸@Ïÿ@&ffc¾¦ff
EÊî¸Cºó3D«ÎoAMm=×'!v20130716_00150_st@/hW3;'?¨OSF©µt
ÆÇÄhv20130716_00388_stKsd029@ë•Ayñ¸ê?ކ@€EÀ¤==¶ÀÔ@yúI@\)g¾…¸
EÂHD§@DªÛ®A€¸ >«µv20130716_00388_st@/VWQJ?¥øŸ#åú
ÆÇÄhv20130716_00390_stKsd029@ë•A}X«h?'Ìh@€E¿œ{=ÉТ=ç#M@G®e¾""
EÀ:fC»ÇD«©PA'®=Å<|v20130716_00390_st@/VØÃÌñA?¦K\Xïu¡
ÆÇÄhv20130716_00580_stKsd029@ë•Cè6‹?A®@€E¸yR=–_€>»ª?â\h¾ŒIº
E¹pfD§4bDªßðA3¥=§Vv20130716_00580_st@/Køc?¦Ú´5£0Û
ÆÇÄhv20130716_00582_stKsd029@ë•C4?LD@€E·ø¸="—p=d»?å¸e¾Oß
E¹\C»;DD«›ßA=¼–‡v20130716_00582_st@/ŽÁã…Î?ªš}ÝV%ì
ÆÇÄhv20130716_00772_stKsd029@ë•D‹¢Àµ?@ð;@€E­§®=véØ?{»@×
h¾–‡+
E¯<¸D§"ÉD«%A€`S=¿µv20130716_00772_st@/W®]F
?¦ow®ÐG
ÆÇÄhv20130716_00774_stKsd029@ë•DŽò±¹?M±@€E¬öì=Œ4´?8¿O?У×e¾ŽV
E®	
C»>5D«€ZAl=¢ÝÅv20130716_00774_st@/t¬*?©Vè@Đ
ÆÇÄhv20130716_00964_stKsd029@ë•FS_y??wþ@€E°þ3="b ?˜2¼@õÃg¾Ÿ;d
E² öD¦ü‹DªüsA~'"=ÆUiv20130716_00964_st@/$ÁÑ[?¥û½§Ô¥A
ÆÇÄhv20130716_00966_stKsd029@ë•F¾
—?M0Ž@€E°ÝÃ=‰ñ«?ñ¼°?µÂe¾ß;
E±sìC»[DD«VoA~1'=~#Ðv20130716_00966_st@/F då?©34®Ñ£C
ÆÇÄhv20130717_00075_stKsd029@ë•_X‰8Î?+{Ô@€EÔj)=Ÿûð?ä\@ë…g¾r°!
EÕ;
D§JÙDª¾˜A€¦y=£.lv20130717_00075_st@/bÖgç?§ƒ|j9¸p
ÆÇÄhv20130717_00077_stKsd029@ë•_[Ôçù?$f±@€EÔ)=ð¡+@¡õ?þ¸Rd¾s¶F
EÔ­ìC»n˜D«ÔA€‡.=°$Ïv20130717_00077_st@/P<Á•?¦Ë뒊¼f
ÆÇÄhv20130720_00203_stKsd029@ë•Àb
¦²?®Â@€E|ºÍ=½>(?(E?Š=qg¾¨õÃ
E}:fD§7ßDªÒÑAxó®=ÇK v20130720_00203_st@/'4™¥˜?°0H xC
ÆÇÄhv20130720_00205_stKsd029@ë•ÀeYÑX?Ž)â@€E}¼==†l@=?Ÿb¾Æ§ð
EöCºË…D«À‹A~*R=§±˜v20130720_00205_st@/ž©ËÚË?°\:ˆþ$
ÆÇÄhv20130720_00443_stKsd029@ë•Âdі5?•²s@€EzB{=Á=Ø@
kO?¢\f¾¨õÃ
E{²=D§!¢DªîFA{*›=x v20130720_00443_st@/@$5BHQ?«xêkþe
ÆÇÄhv20130720_00445_stKsd029@ë•Âh0á?'R@€E{!Ã=a§ @ÚÕi?ž¸Re¾³¶F
E|+\C»dD«¤¤A|‡É=»<Ëv20130720_00445_st@/ž
B(4?±.C«96
ÆÇÄhv20130720_00683_stKsd029@ë•ÄW	¬|?Z&¤@€EsÇ\=£Lx>Ú+?â\g¾¤Ý/
EuùìD§öDªèA}b='+xv20130720_00683_st@/1½¶B‹?£ÁË6
ÆÇÄhv20130720_00685_stKsd029@ë•ÄZv?Umk@€Evú==žþLAŽS-?ó33f¾²-
ExÇ
CºßžD«U'A~͕=¢‰˜v20130720_00685_st@/hÊ5CúA?¦Boq@P
ÆÇÄhv20130720_00875_stKsd029@ë•ÅÝíà?d³í@€E‰"Ã=Bƒ`>?Ñë…g¾´9X
EŠàD¦öfD« A}ÆÄ=š<v20130720_00875_st@/\¶²s™Û?©È'£ÿ.—
ÆÇÄhv20130720_00877_stKsd029@ë•ÅàC‡>?x'[@€E‰
==g®x>Šª¼?§®e¾ A‰
EŠ|¸C»D«5qA|Ô=…§ v20130720_00877_st@/Hä•<d?¨í1!¥å
ÆÇÄhv20130721_00386_stKsd029@ë•áΨ9?jyþ@€E?òf>v@/ø?ª=qf¾bN
EAO…D§3LDªäÕA|WI=¿gv20130721_00386_st@/EºžØµ;?£±{Êás
ÆÇÄhv20130721_00388_stKsd029@ë•áҔT?lˆ@€E?áq=™N<@W*?¬ÌÍc¾–
EAȤCºÝD«œsA}º'=K™v20130721_00388_st@/k'l6`Û?¤(Æ|µï
ÆÇÄhv20130721_00626_stKsd029@ë•ãæÌÝê?RG@€E(J)=²¢˜>¡vÙ?ð£×g¾¥`B
E)â¸D§#D«¤A'=Œßàv20130721_00626_st@/EÐÑ? ~6(6@
ÆÇÄhv20130721_00628_stKsd029@ë•ãêL46?O1@€E'®)=ö;ï<àx?Ž{e¾œ(ö
E)fC»/\D«uÓA~æT=MÇäv20130721_00628_st@/mmƈ? ùì<ØD
ÆÇÄhv20130721_00866_stKsd029@ë•åòÄRÖ?fl:@€E8¿q=oÕw>ñ°?Ñë…g¾ Äœ
E:qD¦ÿD«+¾A}4´=ªrÖv20130721_00866_st@/G5­Ò¶?£`ƒO 3
ÆÇÄhv20130721_00868_stKsd029@ë•åö%@?PZ@€E8"¤=®{Œ?s#›?Ÿe¾­V
E:ÐRC»ÇD«IHA~ƒ=]·óv20130721_00868_st@/F@ðÞx?¢¢O
´FI
ÆÇÄhv20130728_00476_stKsd029@ë–Ã'߸7?1z‡@€E¨?š=¨e˜?J3@áHf¾ŽV
E©\áD§'TDªý‰A•þ=çu0v20130728_00476_st@/};ï28#?§ys‡Ì£
ÆÇÄhv20130728_00478_stKsd029@ë–Ã+2®S?(é@@€E©5=="/|@Æw?ê=qe¾ˆ1'
Eª7…C»,ÍD«–A€Ïx=§ðWv20130728_00478_st@/~"Ú"?§)ÓÎæ,ª
ÆÇÄhv20130729_00070_stKsd029@ë–àFIEC?9'@€E¥b
=©V @Ön?´zág¾Òò
E¦6RD§2ÑDªÔîA.Y=o#èv20130729_00070_st@/IQéO'?¦èúµòE
ÆÇÄhv20130729_00072_stKsd029@ë–àIö£á?<ç@€E¥?='4Ð?Jû?àe¾‹Æ¨
E¦ìC»'oD«¬1A€àY=›4²v20130729_00072_st@/¬"b~p?ª"‹Í%ù
ÆÇÄhv20130730_00147_stKsd029@ë—°…ni?9÷F@€Eªb)=ÈÝÄ@xÛ@\h¾Oß
E«i\D§9DªÒáA€Â'>Õ¸v20130730_00147_st@/`À¼¹IÆ?ª>7ÔL
ÆÇÄhv20130730_00149_stKsd029@ë—³â«0?*	@€E«(H=ºïT@`½ÿ@ e¾™‡
E¬"fC»ƒD«´þA€â}=Ðìv20130730_00149_st@/üÅΰ?­­n
t¾®
ÆÇÄhv20140705_00053_stKsd029@ëÁ~ÿ&ç ?" Ï@€E"!
=ˆ4A{Æj? g¾Ã•
E"Ñ\DŸh1DªÓLAwW¾=z+7v20140705_00053_st@.ŁÅCV?¨.ݙ5F3
ÆÇÄhv20140705_00055_stKsd029@ëÁ{ë^?yo@€E•z\=§ÍÌ@¦Õv?×
=a¾´9X
E™$RCœ'‰D«ØRAyèk=' v20140705_00055_st@.íjFá[µ?¨éf™wt
ÆÇÄhv20140711_00487_stKsd029@ëÂC3½çØ?9üª@€E†ì>b7?ç@µ@…f¾ž5?
E0ÍDŸQPDªøÍA{…Â=œ©v20140711_00487_st@.ÞÙôùY†? óÑ}uu.
ÆÇÄhv20140711_00489_stKsd029@ëÂC7cå?Vœ@€E'<Ã='{8@Ÿ¨@$zád¾ŽÙ
E'™ìC\D«Å'ArU=À^<v20140711_00489_st@/ÇS¶Ÿ?¡€%Q
ÆÇÄhv20140711_00727_stKsd029@ëÂE8'V?=7ø@€Et)=¸ld?
@(öf¾›¥ã
E¸DŸ2ND«!7A~"â=¼‰zv20140711_00727_st@/XN–ú"?¡¸plµß
ÆÇÄhv20140711_00729_stKsd029@ëÂE;ðV??\_w@€EŒgR=W¬@ž}o@£×c¾"zá
E¸CœÿD«yA}â=šiåv20140711_00729_st@/3sœÜ ?¥.Vëa'
ÆÇÄhv20140731_00103_stKsd029@ëÄÀ
¨ë?Y§@€E¦¸¸=´Ü?|ÿz@	™šf¾'hs
E§½DŸ'DªâoAzXq=œÞ¨v20140731_00103_st@.âp\¿}?£!ºÙ—»ú
ÆÇÄhv20140731_00105_stKsd029@ëÄÀ"'?M@€E§Ã=¸TÔ?â
J@¸c¾‹C–
E¨¡®C.ÙD«»;A|,b=¬
v20140731_00105_st@.ó3üÆB?¤¹KDd
ÆÇÄhv20140731_00247_stKsd029@ëÄÁYTzV?Fœ4@€E¤[¤=€û"?ùâ@	™šf¾—
=
E¥ì=DŸ›ßDªìZA|™=‡-Äv20140731_00247_st@.Ú,Xa?¡ã˜S®§º
ÆÇÄhv20140731_00249_stKsd029@ëÄÁ\ň‹?Q@€E¤`=Ç¢O>ÖÁ@ë…d¾‡+
E¦KšCdZD«Ò%A|©=ŒMv20140731_00249_st@.êPÐP/?¢$©îÄÿ
ÆÇÄhv20140731_00391_stKsd029@ëÄÂßñG+?C×@€Ež…=šo¯@£Zâ@33h¾"t¼
E .¤DŸ•'D«\A|Ì=±þ%v20140731_00391_st@.Û^8Q]­?¡è¿*Ng
ÆÇÄhv20140731_00393_stKsd029@ëÄÂãs'Y?/L@€Ežö=¯<|>ñè@'®d¾ŽV
E HCXöD«›\Am°=¶ýv20140731_00393_st@/†æÂá?¢wþåä–o
ÆÇÄhv20140731_00439_stKsd029@ëÄÃKQ'T?&
ñ@€E¦/R=è?¯ÿØ@C×
g¾œ¬
E©•ÃDŸy²D«òA€"=Ð9>v20140731_00439_st@.ðß\¨ú?¢éè›QŽ
ÆÇÄhv20140731_00441_stKsd029@ëÄÃNÊ
*?#a3@€E¦V…=eà0?ÿY@ c¾œ(ö
E¨õ×CS×D«~VA~c©=§È‰v20140731_00441_st@.ï€ÙÊêž?¢"Âj0x
ÆÇÄhv20140731_00583_stKsd029@ëÄÄx "4?Eó'@€E¨0\=oá>çÐV@®g¾œ¬
EªÍDŸ]ªD«0ÕA}s=ž¸qv20140731_00583_st@/
¢Ý
¤'?¤d:ùGší
ÆÇÄhv20140731_00585_stKsd029@ëÄÄ{~f?<YÂ@€E§
=Šì<"mš@áHd¾šŸ¾
Eªo\C@BD«f˜A}A2=£Ë×v20140731_00585_st@.öŒ/*Ó%?£)ÓÄ
ÆÇÄhv20150228_00562_stKsd029@ëßL}1i/?Šwà@€E¡Œq>E§v20150228_00562_st@.uQWÑÌ?¥‡ïÈÔT
ÆÇÄhv20150228_00564_stKsd029@ëßL€t#é?t4@€E ×
=}=XAðX?ØQìb¾²-
E¢+C»ôD«Â=AxW=Œ:7v20150228_00564_st@.ŒËÏÖr?£º‰p£Q
ÆÇÄhv20150313_00383_stKsd029@ëàèŸÎ²*?š°@€EÉ<\=†ØàA— ?Ÿg¾§l‹
Eʙ\D§Dª¤Av€±=ŽŒ}v20150313_00383_st@.rü}è
ë?¨×)¨Ø!M
ÆÇÄhv20150313_00385_stKsd029@ëàè¢ñÜý?ð@€EÉ=€qŒA8¿þ?½p¤e¾­V
EÉøCº¼ÍD««Au=¸¯·v20150313_00385_st@.ƒò¢NÓP?¬>Š'«¢
ÆÇÄhv20150610_00151_stKsd029@ëìRb¾;?›ûo@€E¥ì=«‰X@ËJ€?±ë…g¾¨r°
E¥ZD§
fDªÄ!Ar-±=¹Øív20150610_00151_st@.2\G?¤Õæ³Åç
ÆÇÄhv20150610_00153_stKsd029@ëìUޓõ?š43@€E¦·®=¼'|@bï?£×
f¾¥`B
E¥
C» ÅD¬ÙAqþ =ˆbçv20150610_00153_st@.G£
^?£ÆC×FÅ
ÆÇÄhv20150630_00171_stKsd029@ëCÊZ?(ºº@€Eºf=c(>v‰õ@0£×g¾ƒ•
EŸD¦ä)Dªö¨Ayb<=ï81v20150630_00171_st@.Ia¯!P?¢aŠœß®
ÆÇÄhv20150630_00173_stKsd029@ëFô0?!ýŽ@€E¢åq=yN@EH›@(Qìc¾Òò
E¤«ìCº·LD«‰ÛAz*W=¹=Œv20150630_00173_st@.^T.Tˆ?¥Œ0 µ×õ
ÆÇÄhv20150708_00168_stKsd029@ëï€Gr±?*¤©A F<VÒ= ëTBÒ»}@\)g¾ˆ1'
F=K×D§ÅDªÌ¤Ayþo=@C^v20150708_00168_st@.9ÈX>^?9P8Õñæ
ÆÇÄhv20150708_00170_stKsd029@ëï€N…ia?:SA F;є=—Œx@Mi:@5¸e¾%
F<ˆCº|)D«ÃžAwñv={óCv20150708_00170_st@.M@&¶ÓQ?¾âÄnU"
ÆÇÄhv20150718_00538_stKsd029@ëðņ"-ø?%@€Ežg®=ň?üÐi@]p¤f¾'n˜
E¡fD¦ÂD«(ÅAy"=ò'Av20150718_00538_st@.(½"qš?Ÿ­6Š?…P
ÆÇÄhv20150718_00540_stKsd029@ëð'n§XÊ?'oæ@€EžÀ®=¡N€@
¼@!ë…f¾vÈ´
E kÃCºÈÕD«EËAyH#>v20150718_00540_st@.>+æ™-?£™¢[Œ½r
ÆÇÄhv20150718_00634_stKsd029@ëðÆ:ÞóÁ?(öl@€E'w=lËÀ>š?ù™šg¾€ƒ
E"®áD¦¹D«.Ax^Ï=јv20150718_00634_st@.9lŽÊC;?¦Å«IK™Û
ÆÇÄhv20150718_00636_stKsd029@ëðÆ>¢™?&Än@€Eíq=[÷Ø@ª«?ù™še¾""
EýCº°¤D«.AxŠç=âò"v20150718_00636_st@.3×ÿvXC?¤;Oü®ÂÂ
ÆÇÄhv20160708_00463_stKsd029@ìDDC±†?Qìà@€EuÙì=i{ˆBéw)@†ffh¾¡G®
EyhöD§üDªòfAMˆL=‹†Îv20160708_00463_st@*|K¤L~ú?ut¦ux
ÆÇÄhv20160708_00465_stKsd029@ìDG«j§?FÌ.@€Etá®=~í?B@+…e¾'ñª
E~ڏC»®D«½'AZTà=Çv20160708_00465_st@*ÏÔãqO?tU!$<
ÆÇÄhv20170620_00995_stKsd029@ìH©'8ý?•}I@€E"ûH=ê!.C¿v@\g¾À
E–¶D§!D«UyAUoù=dn–v20170620_00995_st@)ƒ­9&v?w6%÷ç™
ÆÇÄhv20170620_00997_stKsd029@ìH©*ß}?Ì^@€E"û=EÑB˜fD?G®e¾ÚŸ¾
E•V¤C¹ÅD«Î=ADJ=_G¨v20170620_00997_st@)KÏ̟µ?€!©Ô=5
ÆÇÄhv20170621_00060_stKsd029@ìH¿H(˜{?‹½‹@€EºTÍ=¬î¨BäX@C33g¾¦éy
E¼.D§DªäZAH9=›á¨v20170621_00060_st@)/–›]L?wQJvÑz
ÆÇÄhv20170621_00062_stKsd029@ìH¿K$F?eÇ¢@€EºWÍ=w0@Cø§ú@±™še¾£×

E½ÛHC¹§LD«wßAZŽ×=ÃbÏv20170621_00062_st@)¯¿>ìÊ?tXʚªFš
ÆÇÄhv20180508_00799_stKsd029@ìpìЖJÛ?Œ›p@€E´µ=IdaBös@ £×f¾«
E·<D§…D«u7AS2Ý=›ýºv20180508_00799_st@)®<Š†>?z)Ë艩
ÆÇÄhv20180508_00801_stKsd029@ìpìÓ¸Éá?Š@"@€E´tÍ=·"@à"Ä?èõÃd¾¬1
Eµå×C¹3¶D«ÓALj=§v20180508_00801_st@)ÃåÂ?yBä5JÑ
ÆÇÄhv20180510_00662_stKsd029@ìq$`ýq?ö·@€Eª\š=t™AôNÿ?ë…e¾Ñë…
E«3ìC¹ADª·DAM( =¦¤Tv20180510_00662_st@)fSKÕý€?"ÙÀNœ
ÆÇÄhv20180511_01096_stKsd029@ìqH>a"ð?˜.u@€Ežª=g?C'®€?Ê=qh¾«
E XRD§&ÁD«¬AV¬~=C*vv20180511_01096_st@)«Í$½Á?yh`\@éô
ÆÇÄhv20180511_01098_stKsd029@ìqHA_`¹?¯"@€Ež—=o4AóÚW?}p¤d¾¹Û#
E PöC¹o;D«qüAO.Ð=:ftv20180511_01098_st@)šýzT$?}`r1fÞ
ÆÇÄhv20190616_00566_stKsd029@ì£j-þûô?Z­@€Et{®=™4BÛÝ@(Qìe¾Ÿ¾w
Ez D§D«˜‹AYù =Mº1v20190616_00566_st@*Cž<Sr?t~z\\
ÆÇÄhv20190616_00568_stKsd029@ì£j1Cõ"?odÕ@€Eu³3=Ï,ÄAÙW²@'=qe¾"ýô
ExF¸C¸ÂòD«ýšAKÄë=qtNv20190616_00568_st@*8Qt´/?s¥Â•'è
ÆÇÄhv20190813_00397_stKsd029@쪤ÁÕ{?C·@€EÀ9=¢]Cžní@5¸h¾£×

EÃê¤D§K;D¬FVAZŽk=/_;v20190813_00397_st@*W²"Ê/?|ß?üØÝ
ÆÇÄhv20190813_00399_stKsd029@ìª¤Ä Ó?8"!@€EÀNq=ŠŸ4C˜Æ @¬zád¾¡G®
EÄ"áC¹ÈöD¬æNAap=Ö§ºv20190813_00399_st@*__	ò·?|—B,Ô
ÆÇÄhv20190831_00367_stKsd029@ì¬âYæ%c?uÝ3@€E¯iö=©j@ìFÂ?øQìg¾¨r°
E°Ø{D§2D¬S#AZ6à=)ƒv20190831_00367_st@*#H¿H
J?w®Ç™^7–
ÆÇÄhv20190831_00369_stKsd029@ì¬â\ù_þ?lÊ»@€E¯Ã)=˜cœCuu>@B\c¾´9X
E²ÂfC¹þ˜D¬°¼AYŒ
=`:!v20190831_00369_st@*&ng.?wÓa´é>

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_103n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  160 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ûúÍOv20100328_00962_stKsb283@êþ‹§[Ï?4aà@€E¤#®=ŸPÈ>†6Ý?ñë…g¾‹Æ¨E¥EÃDÆfDQqüAÇ°=3†ûúÍOv20100328_00964_stKsb283@êþ‹);ä?;"é@€E£ñš=ˆ‰\?åŒ?Տb¾xÔþE¥)C?¢DQõ?A€×=ˆr8ûúÍOv20110804_00533_stKsb283@ë<D­­Î?C?@€E¡{q=¥I`?¿+¤?ôzág¾‹Æ¨E /…D'þ°DKYyA€E—=–;ûúÍOv20110804_00535_stKsb283@ë<DUX!?@ùC@€E n==Ž›+?aãj?\1¾"ýôEŸ.=CTºDJ[×Al='ªòûúÍOv20110908_00098_stKsb283@ë@¢§Œ?.Î@€E‰ö=~Ð?`B?•Âf¾—
=Eˆ?qD–j DDRÑA€FÙ=CšêûúÍOv20110908_00100_stKsb283@ë@¢ªÝ"?¹d@€Eˆ¹ö=€8>>Í,?Տ\¾ž5?Eˆ¶=CqeãDBÆ%A€È$=]lûúÍOv20110912_00427_stKsb283@ëA#¸
É?<Á]@€E³Dö=聵?CUO?î{J¾ŽÙE±ÜÍD'±ìDKÑüAÊw=¡ãûúÍOv20110912_00429_stKsb283@ëA#
#Õr?)G<@€E³B®=ˆ›P?•?ÌÌÍ1¾Š=qE±rCTKDJZA¦=ˆÕ{ûúÍOv20110919_00647_stKsb283@ëB6./"?B^ž@€E™á=Ë#¸?ŠLè?ÚáHf¾‰º^E˜
ÃD'½7DKXbA€øþ=w÷*ûúÍOv20110919_00649_stKsb283@ëB9Tµd?1¹%@€E˜ñ)=ª£¸?ÓüX?÷
=J¾ŒÌÍE—æ{CTIºDJÇA€ä*=£Ÿ'ûúÍOv20110926_00107_stKsb283@ëBà$üô³?P\@€E´ñ3=¤y?ÅÒñ?Ôzág¾/E³·šD–)qDDEqA"á=¡|lûúÍOv20110926_00109_stKsb283@ëBà)6Û?tz-@€E´è®=[<>+ù?¹™šb¾˜bE³†RCq•?DB'A€èF>&›ûúÍOv20111001_00357_stKsb283@ëC€|#g?6u¢@€E¥j¤>mÅ(?Ìïä?У×g¾^5?E¤ó…D–UšDD RA€1!=SVtûúÍOv20111001_00359_stKsb283@ëC€ï?¾?1½@€E¥c>U¾«?2²Å?ž¸R\¾S÷ÏE¤êCq€DBÝPA€¥Ý=ûúÍOv20111001_00381_stKsb283@ëC€Cà¢?/@€E¡+®=Û»ë?œÙ\@G¾ixÕE îRD'¯}DKlZA'×=LûúÍOv20111001_00383_stKsb283@ëC€GSü?-»@€E¡`Í=ÙjÁ?jÓÇ@"\a¾p£×E¡K®CT}²DJ?ÏAƒÁo=²fûûúÍOv20111001_00429_stKsb283@ëC€¨a7þ?´@€E£©á="#´@…G?Տ=¾'n˜E£Ä{D'©ºDKiyA''ƒ=d)ÍûúÍOv20111001_00431_stKsb283@ëC€«žt?I@€E¤==ƒZ°?¤ ?µÂZ¾‹Æ¨E£Å
CT]/DJAA€ã´=3{ûúÍOv20111023_00197_stKsb283@ëF@Ó¯‰?f]@€E¡i\= m0>ÓÉÕ?áG®f¾"÷ÏE¡dD–jDC¾¨Aói>QÑûúÍOv20111023_00199_stKsb283@ëF@Öô~?YÂý@€E¢/=àW?{:œ@\)_¾"záE¢>ÍCq-DC RA'Um=áÈYûúÍOv20120301_00737_stKsb283@ëVŒmAòi?ÿo@€E¬ý×=½Ç`>nÎq?Ýp¤g¾šŸ¾E®	®D–ÒfDB"¬A'I>A(tûúÍOv20120301_00739_stKsb283@ëVŒp—È?Ïé@€E­R=wt`@!Uó?ñë…c¾¢ÐåE®ošCqîVDD=ÃAƒj<>·ZûúÍOv20120307_01011_stKsb283@ëWKd6EŒ?7×@€EâH=¬ŠL?iÓ?ê=qg¾ª~úEãÚD–™ÛDBùA€Õ=­
ZûúÍOv20120307_01013_stKsb283@ëWKgYP(?Dš@€Eã:=z$Ð? ú?¾¸Rb¾¥`BEäù…Cpè´DCïßA€ž=–­ûúÍOv20120308_00902_stKsb283@ëWk±ŸðK?_¬}@€EÉ"R=ɲa?ÃD?ØQìg¾…¸Eɓ×D–œÍDBû¦A¾¸=§}ûúÍOv20120308_00904_stKsb283@ëWk´Â¿Ù?Wø@€EȦš=¥.ð?ëÑê@b¾yÛ#EÉS×Cq$œDCÍãAS=½¥ÙûúÍOv20120318_00639_stKsb283@ëXªIâ¼ù?:½Ó@€E¤w\=Ð?áÆÞ?ٙš>¾‰7LE¥&RD'×DJn%A''×=ŸàœûúÍOv20120318_00641_stKsb283@ëXªMÉU?6»Î@€E¤^=£¦h?áåì?Æffb¾záHE¤úöCRòoDKîAMï=TíÓûúÍOv20120323_00717_stKsb283@ëYKÊc±*?B^"@€E›2Ã='8¤?'eÏ?·
=g¾'hsE›áìD–£ðDCW}AÇú=—pAûúÍOv20120323_00719_stKsb283@ëYKÎ6êM?Lk@€Eš<=•˜?vbâ?¢\b¾OßEšë\CqAHDCÃuA€Ð=M>ûúÍOv20120326_00596_stKsb283@ëY¬o<"ñ?,=V@€EŒ|Í=±X?Ü?Ï\)f¾/EŽ$D–ÂoDCßA'­=zÞ¯ûúÍOv20120326_00598_stKsb283@ëY¬sÍ?(º&@€EŽj
="ý =`…«?î{a¾‹Æ¨EŽß×Cr~5DCùXA‰=‰LùûúÍOv20120327_00722_stKsb283@ëYËÙµ"?:`)@€EñÍ>
¬?ÔÎ?ð£×g¾ŽVEŽ‹3D–}üDCyA)á=w*tûúÍOv20120327_00724_stKsb283@ëYËݨ½#?7KÛ@€EË=ûÆ=&¦¯?Ü(öc¾ÒòEŽTCq'DC"øA€a"=N×ûúÍOv20120328_00813_stKsb283@ëYì>†#?d¤'@€E‰7==€Ý$?à~ ?˅g¾®—E‰ÍšD–ÏžDC%A_›=¹ÂBûúÍOv20120328_00815_stKsb283@ëYì؎Í?\…¨@€E‰3=[ˆ@7`Ê?ï\)a¾¦ffE‰ñ3Cqº^DCïAJØ=×_¸ûúÍOv20120329_00964_stKsb283@ëZ	Œjas?8Qø@€E´
q=®ÎÈ>œ2?¸Qìg¾—
=Eµ¤D–·TDBÒA©='jmûúÍOv20120329_00966_stKsb283@ëZ	ÆÌÙ?L­@€E´b
=ÙðÑ?­à?ØQìR¾•E´ïÃCp~wDDTAì=¶,ùûúÍOv20120329_01152_stKsb283@ëZu°K7?,Û@€E¬4Ã=Ä"?˼Š?ê=q\¾Ÿ;dE¬È¸D–§DDCMãA´Y=²â"ûúÍOv20120329_01154_stKsb283@ëZy<Ý+?(']@€E¬<á=­ï\?‡è'?ï\)a¾Ÿ¾wE¬Å…CqXDCÃTA:ý=x
-ûúÍOv20120517_00617_stKsb283@ë`,=GÎ÷?(bÜ@€Ežªì=µúô>í´?ºáHg¾—
=Eœ¥ÃD––DCé'A1=hLûúÍOv20120517_00619_stKsb283@ë`,A	u?)ºf@€E×=×Ζ>ˆ£?à:¾ž¸REœXÍCq"{DCåA{="ë×ûúÍOv20120527_00838_stKsb283@ëah âsR?1+d@€EŸ¨š=ÄMÜ@Tió?×
=f¾"záEž9×D•¸ƒDEò°A\=û¹ûúÍOv20120527_00840_stKsb283@ëah%X?(š@€EŸpì=ý¾P=uÇ?Ýp¤c¾ŠÀƒEúCnhöDBAgA=h²&ûúÍOv20120528_00763_stKsb283@ëaŒ'™ñ?Qg@@€E³µq=¢T€?£e?ã×
f¾œ¬E²²fD–qºDD¼A'`=÷6ûúÍOv20120528_00765_stKsb283@ëaŒ
XäH?lˆ½@€E²Ö{=~õ9@xÇ?×
=_¾Ÿ;dE±R=Cq'ªDC
²A€õ¢=Ïã&ûúÍOv20120813_00355_stKsb283@ëk#Ž;Ô?,t@€E…£=ÜrÈ@Vå^@	™šU¾›"ÑE†½šD–ƒ;DD#ÇA"«P=¹å¥ûúÍOv20120813_00357_stKsb283@ëk#'(6U?ðD@€E…R)=ÈØÈ?>§ ?ë…3¾¹XE…ÿqCqqDC6ÙA_=sЄûúÍOv20120828_00709_stKsb283@ëmF±?Vg"@€Eº]š=›¾D@žÇ?ÌÌÍg¾/EºÙšD–¥`DCȃA'Û=¹hûúÍOv20120828_00711_stKsb283@ëmIÓŒ?Uí¡@€E»{=ô"ñ>ÔO?¦ffa¾å`E»¸ÍCr]qDC–%A€o×=¬E¯ûúÍOv20120902_00357_stKsb283@ëm¢ây'?1•Ÿ@€Eœ/=˜¶@h3?å¸O¾‹C–EœÃD–¥7DCÒAç=£NíûúÍOv20120902_00359_stKsb283@ëm¢æ#…–?>™d@€Eœ7R=‰Ål>ä[?×
=b¾ŒIºEœI…Cr¿;DC€RAg6=¨£RûúÍOv20120914_00346_stKsb283@ëo$ÕbH?ˆ4†@€E´ì
=Ñy@~m™?ìÌÍg¾¡G®E´çHD–Ž¸DCäþA€áž>®yûúÍOv20120914_00348_stKsb283@ëo$Úã?eKÏ@€E³ÈR=cX?_¦1?Î{a¾ŽVE³È=CrWDCsAû=ŒáûúÍOv20120916_00572_stKsb283@ëoc˜ìûÁ?d¹x@€E¨Þ==ƒòð?°Ô6?ç®h¾£×
E¨Þ¤D–°ÕDCŸ®AÁ=Ý0ûúÍOv20120916_00574_stKsb283@ëocœÃø?T¥†@€E¨+=†»¼@¬~? b¾ŒÌÍE¨EšCrž¸DC sA€¬v="©ÁûúÍOv20120918_00473_stKsb283@ëo£€Ûí§?]+º@€E‹M¸=µá<@‡ô?èõÃg¾›"ÑE‹AÃD–¸þDC»#A
8=²ÃþûúÍOv20120918_00475_stKsb283@ëo£ƒòބ?_¤@€EŠù3=®™`?É>?èõÃb¾˜bE‹%Cq÷
DC½`AÕ'="ÁûúÍOv20120927_00255_stKsb283@ëpÁG¥Á?j@€E‹;¸=ŒÒ?Lõ"?þ¸Rg¾'hsEŠÓ\D–"DCÀ"A·Ô=¯ô©ûúÍOv20120927_00257_stKsb283@ëpÁK	îì?[Xf@€E‹²=‹@ðÑ?Ï\)a¾›"ÑE‹}šCr;#DC¥ãA-=¡M(ûúÍOv20120928_00192_stKsb283@ëpàÊ?ÏN?C[.@€E—T\=òÇ9@BñS?˅g¾¦ffE—l¤D–"bDCÆfA'Ã=¦•ûúÍOv20120928_00194_stKsb283@ëpà͎(L?\$@€E—v¤=Ǝô?P?å¸a¾bNE—ˆ¸Cs*DCÌÍA'B'=ó_VûúÍOv20130216_00419_stKsb283@낌ӺÍF?zH@€E©¼)=Öo(?¸ÿ?Ã×
g¾OßE©žáD–ÀîDB7;A€oÚ=ÿ#ûúÍOv20130216_00421_stKsb283@낌׊æ?'Þ@€E©¯Ã=·4ä?›ß|?У×c¾p£×E©d=CqA‰DD4ZA€^=F=
ûúÍOv20130217_00433_stKsb283@났ãvö?'j@€E§3=wÜ1>¯œ|?ë…g¾²-E§4RD–ͺDB*-A€Ì[=šKûúÍOv20130217_00435_stKsb283@났æ˜ëŸ? ×Î@€E¦V=~¡?D?Ê=qb¾–‡+E¦Cr"DD-?A@Ÿ=•fûúÍOv20130222_00705_stKsb283@ëƒL‰wM?¢@€E­º3=¶¦@¢	?Ÿg¾'n˜E­œ¤D–Õ'DBAƒ=U¹	ûúÍOv20130222_00707_stKsb283@ëƒLŒ·-©?Íw@€E­"š=Ü×
?‡L:?Ç®b¾ß;E­ùìCqè´DDU'AžX=kSTûúÍOv20130312_00716_stKsb283@녌o¿Ë²?EØÿ@€EŽ²f=vô_>üÈO?¼(ög¾›"ÑEg×D–ëDBLÍA'w=tãõûúÍOv20130312_00718_stKsb283@녌sNfj?]ÕÚ@€EŽÔš=ãÄ>Ìu?Ã×
b¾'n˜E.CrÑDD-A''=µÛûúÍOv20130315_00675_stKsb283@ë…ì?‰'? ñD@€Eš"…= hü?Þ·P@\R¾š¬EšÉ3D–ê5DB[TA''f="A=ûúÍOv20130315_00677_stKsb283@ë…ìB6'?˜œ@€EšöH=¨ÛH=Ôh?æffc¾¡G®E›ˆCri7DD#A€ˆ§=zUûúÍOv20130324_01019_stKsb283@ë‡
v¡ó?QRÛ@€E=—Ò?_ªé?У×g¾ŽÙE'ÃD–ÜJDB+dAó=¿±²ûúÍOv20130324_01021_stKsb283@ë‡
²á¿?L1À@€EF×=©K´=×v"?Ê=qb¾™‡E«×CrC×DD#øA'u=ƒ`~ûúÍOv20130705_01280_stKsb283@ë"ê=|'ˆ?'¥B@€Er$==ƒQì?'™?J=qh¾ž5?EqùìD–u¢DCß}AgH=1CûûúÍOv20130705_01282_stKsb283@ë"ê@Ãt^?¤ûË@€Esö=•~ü?ƒŸ²?LÌÍ`¾Ÿ;dEs™HCqþwDC\Agћ=0ÁäûúÍOv20130710_00300_stKsb283@딂E'?<@€E¥6ö=äҊ@Q^?×
=g¾‹C–E£÷3D–ߍDB§ÏAO"<op‰ûúÍOv20130710_00302_stKsb283@딂ZÙj?(s@€E¥{=é5²?
Ør?…¸b¾Š=qE¤Cr:DDOðAOGÎ<×ûúÍOv20130808_00492_stKsb283@ë˜#– Ðð?_çÏ@€E}H=éØp@7È­?³33g¾œ¬E€Å®D–Ù`DCW}A€DY=ƒý:ûúÍOv20130808_00494_stKsb283@ë˜#š"¤?P$Ý@€E3×=˜º@¶…?\a¾ŽVE€}ÃCr÷LDCñ‰A^='ÿÜûúÍOv20130814_00547_stKsb283@ë˜ä/{ùK?DÚ@€Eº{>
ʬ?çŠc?áG®f¾ß;ET)D—
-DC6A€i=`ûúÍOv20130814_00549_stKsb283@ë˜ä3	AÈ?%*X@€El=>EU>ŸÐ?ó33b¾‡®EBfCnDC²oA€uL=sšoûúÍOv20140819_00235_stKsb283@ëÇ&n‹é®?5~e@€Ež(×=¸x`>Æ­?\I¾ŠÀƒEœðöD–ÔRDCÆwAÉ=œ¥¾ûúÍOv20140819_00237_stKsb283@ëÇ&rKP?Axt@€EžrH=ËÉ2?)÷m?Ó33b¾•E'qClèöDDBA€á'=‰èaûúÍOv20140820_00682_stKsb283@ëÇEï{–?8¹¶@€E­×
=ñlž=ºi?Ýp¤g¾bNE­{D–´¼DCîÙA)ð=ˆ<õûúÍOv20140820_00684_stKsb283@ëÇEò—Í?BNÄ@€E­'==¹ù¼>ä;T?´záb¾ŒÌÍE«ü=Ck'DDnwA€|@=ˆ‡ûúÍOv20140821_00751_stKsb283@ëÇeáÛ6ó?]Ð@€E©­®=›£d?ËMK?¼(öh¾œ¬E§Å×D–ڏDCê^A(=Î¡ûúÍOv20140821_00753_stKsb283@ëÇeå9ë‰?qÚ[@€E©ÿÃ=u ø>ϛ?øQìI¾§l‹E¨¨Cl.ÙDDSÇA"fÿ>NaÿûúÍOv20140821_00799_stKsb283@ëÇfQÔ-¿?U‡<@€E²Üf=¤eè?%à?úáHh¾–E°×ÃD–ǦDCÕôA€lå=£¸ûúÍOv20140821_00801_stKsb283@ëÇfU9­Ì?L?@€E³¤=¬õà?˜pw@\)b¾šŸ¾E±WqCl}qDDMA;•=²¬€ûúÍOv20140823_00096_stKsb283@ëǟí?)?/–d@€EŒ¨H=¯"?›¦þ@
p¤f¾¡G®EŠŽÍD—"%DC	šA€/L=‡šËûúÍOv20140823_00098_stKsb283@ëǟðÑ´h?.‰H@€E‹ß==÷d@:îp@
=b¾•EŠë3CnÈöDCtîAr'=Ÿ×ÝûúÍOv20140824_00181_stKsb283@ëÇÀW¬ïã?dO@€E÷¸=Ú¯¯?Z{ã?Ç®g¾™‡EŽRD–¸9DCöFA€sn=p¦ÑûúÍOv20140824_00183_stKsb283@ëÇÀ[˜­?ԍ@€Et{=ÑíÂ?Ûk?¹™šb¾‡+EŽ¯\Ck|îDD…'A€mî=X
5ûúÍOv20140824_00571_stKsb283@ëÇÄêdÝÐ?mÔ9@€E"C)=Ü>éßÔ?¹™šg¾šŸ¾E'ÿšD–ÇmDCÞ¨A€­=—Q¡ûúÍOv20140824_00573_stKsb283@ëÇÄíåV?g]Ç@€E"cH=£†@>´[Ï?ÌÌÍc¾•E'TClnVDDKøA€B=šMÇûúÍOv20140825_00091_stKsb283@ëÇßæù{?‹v@€E–ö=¸9X>Ñõ‡?¸Qìh¾ž5?E"ž¤D–ÖNDC…ôA€ã'= úûúÍOv20140825_00093_stKsb283@ëÇßêBHÐ?	wÅ@€E•é×=Ìå3>Éde?ê=qc¾OßE"=3ClpåDDsA€þ/=Rá×ûúÍOv20140825_00139_stKsb283@ëÇàecâS?Ü_@€E‹3=¹ÉÄ?)\l?ç®^¾‰º^EŽ<)D–¾¨DCÀ¤A€™Ü=ztûúÍOv20140825_00141_stKsb283@ëÇài=¡ ?­@€E:)=»b°@ˆ0«?×
=I¾'ë…EŽ´)CkΘDDnúAƒ={®ÝûúÍOv20140826_00092_stKsb283@ëÈBþä?}Ä@€EŠëR='_¸?_Q¡?¹™šg¾—PE‰a®D–¯}DCôA}=µ
ÛûúÍOv20140826_00094_stKsb283@ëÈEìþñ?}µo@€E‹C¤=\«¨=\A"?˅b¾"÷ÏE‰¡HCkÊDD†úA§\=ØëºûúÍOv20140827_00107_stKsb283@ëÈÆKɂ?+ö^@€E™æ{=jL?·¤‹?ºáHb¾šŸ¾E˜3D–íDC_+AK%=‡ä¬ûúÍOv20140827_00109_stKsb283@ëÈÉâë?0äÉ@€E˜æá=Œ{ü@'P?Ñë…J¾–E—"¤Cm¸DDjAq=†–+ûúÍOv20140827_00532_stKsb283@ëÈ%}Z?¬q@€E—ä=Ý?Í>_I@ë…g¾²°!E•ŒRD–Å7DC«#AƒBÐ>"í¦ûúÍOv20140827_00534_stKsb283@ëÈ%Ñ+?\•–@€E—ì=W<?¨?àc¾šŸ¾E"¶)Cl`DD%A€÷p=ÔÛÌûúÍOv20140827_00580_stKsb283@ëÈ%†á5?HP@€E˜~q=_"7?—/¯?â\g¾"÷ÏE•×šD–ÀÅDC­¢ApÇ=ŽÎÒûúÍOv20140827_00582_stKsb283@ëÈ%Š[ÙE?f[@€E˜qÍ=Á(@"?àc¾šŸ¾E–í
Cl§®DD=qA/=±©ÿûúÍOv20140827_00628_stKsb283@ëÈ%ø­P[?^F@€E"e…=‡Z?˜ZR?Ç®g¾ŒÌÍEå\D–ÄjDC¿ðA'#â=¸ñoûúÍOv20140827_00630_stKsb283@ëÈ%ü¸W ?Z2º@€E"93=W¨@<?ÈõÃb¾OßEv{Cl}/DDJÑA€FÕ=~ëÂûúÍOv20140828_00091_stKsb283@ëÈ?ÂïhÙ?•D_@€E§­ì=–©`@	/?Ü(öf¾¢MÓE¥¯HD—7DB¼A'ì®>?ëiûúÍOv20140828_00093_stKsb283@ëÈ?Ɣ?˜AH@€E¨Ã= %Œ?(·i?Ê=qa¾¦éyE¦"CoqDC‹DA'Å">&~˜ûúÍOv20140828_00676_stKsb283@ëÈER;|?qe@€E'È=Ž1Ø>¦1?·
=g¾¸QìE'5
D–DC‹dA€Ž#=È|ûúÍOv20140828_00678_stKsb283@ëÈEU¨ä?S@€E'Ÿá=žò`?h{Í?\S¾—
=E'RCmLDDÉAšH='«¡ûúÍOv20140828_00724_stKsb283@ëÈE¶&r†?f†ª@€E†á=Ã
,@"Ä?Ï\)g¾¦ffE…¸D–éXDCÃuA…N=³ouûúÍOv20140828_00726_stKsb283@ëÈE¹D†?dŒo@€E†q=vä8=¶.º?ï\)c¾—PE…xáClXDD-ãA'm=È.€ûúÍOv20140829_00103_stKsb283@ëÈ_ªðY?rS•@€E'š=›í>m"?¸Qìg¾˜"uEFD–ë\DCFÙA€Jß=®ûúÍOv20140829_00105_stKsb283@ëÈ_®´8V?eË@€E'Àq= ¦U=—5?¦ffb¾œ¬EqCmaËDCü9AN4=ǝ–ûúÍOv20140829_00583_stKsb283@ëÈeQk¬?iö@€Et:R=ˆÄ>·a?¾¸Rg¾bNEq»×D–ì‹DCº A€ã®=½¾·ûúÍOv20140829_00585_stKsb283@ëÈeU«hN?j^t@€EtUš=šL¬@…_?ñë…b¾ß;ErÓ
CmoDD7ßA€ ˜=·'ûúÍOv20140830_00074_stKsb283@ëÈk=¯?e@€E"m¤=Ô^"?GMé?³33E¾‹C–E"\D—°DCTA'"Ž=t
oûúÍOv20140830_00076_stKsb283@ëÈn«ó?R
@€E"b=ŸUd?¢pÃ?šáHa¾†§ðE'¸ÍCm¤ZDC±7A´=È?ûúÍOv20140830_00122_stKsb283@ëÈç4è?j@€Ebf>Ã_?´7Ø?à>¾ƒoElD–õ7DCD9A'@«=WZûúÍOv20140830_00124_stKsb283@ëÈëÏO?Sò@€EŽ¹q=Á%|?üŽ @	™š@¾Š=qE{Cm!DCë×Aƒè®=Ÿ?]ûúÍOv20140830_00674_stKsb283@ëȅ±?c}á@€Ež=˜øÌ>¸™2?ØQìg¾¢MÓE}ÑìD–àJDCÊÁA5ñ=ª5ûúÍOv20140830_00676_stKsb283@ëȅ"ôç?U H@€E~ò=64?'ËF?Ê=qb¾…¡ËE}-šCm.VDDBA€®='ïûúÍOv20140831_00115_stKsb283@ëȟu
?<G
@€E¥NH=ªÁ,?~#?ð£×f¾/E£ =D—¤DC1ªA€"Y=¸$ëûúÍOv20140831_00117_stKsb283@ëȟƒ"¦?14Ê@€E¥]{=è:?–ç[?î{b¾Š=qE£[3CmÀBDCÖVA=­ûúÍOv20140906_00160_stKsb283@ëÉc½%?RÿF@€E"¨)=ŒªA=|lô?Ê=qg¾¢ÐåE"âD–ðRDC¢ÁA€§Ä=‡GûúÍOv20140906_00162_stKsb283@ëÉcÀ–XG?VT›@€E"¡q=‰¹´?£r;?Î{b¾"›¦E•qCmNDD=¢A5}=§øPûúÍOv20140909_00529_stKsb283@ëÉÄVcä×?&*"@€E£ß=Ō8?ö/?×
=g¾'ë…E¤Q®D–å‰DC×+A€¾b=€ÒéûúÍOv20140909_00531_stKsb283@ëÉÄZQªÃ?0ñ@€E£Žì=èmñ?>µŽ?ÚáHM¾'hsE£}
Cl>¸DDJoA'/d=¦ ûúÍOv20140910_00506_stKsb283@ëÉãåÁ¥Ò?.£Ñ@€Eþ==Ÿkˆ>
‡É?ê=qg¾š¬EÃÃD–ÝãDCÇ+A,=…G#ûúÍOv20140910_00508_stKsb283@ëÉã釛?"Þ"@€EéR=™q¸>¥ž?Ü(öb¾˜bE·
CmÅDDHRA€áÇ=c"ÓûúÍOv20140910_00554_stKsb283@ëÉäL³Ã?"s@€E"==}õ¨@U"S?˅g¾¤ZE"AšD–Ù²DC¹A€£á=5GPûúÍOv20140910_00556_stKsb283@ëÉäP5AÖ?ú`@€E'3ì=—]ô@ۛ?ü(öc¾˜"uE'"{Clæ%DDNéA€¡/=':ûúÍOv20150330_00978_stKsb283@ëã
•Úèn?4FÜ@€E³–×=˜ä?nò´?ê=qO¾'n˜E´®RD—!DBvwA/·= þ@ûúÍOv20150330_00980_stKsb283@ëã
š¥?.X@€E³^f=‰Æ >;þ®?Ýp¤b¾›¥ãE³üÍCm BDBáºA€öÒ=z‡œûúÍOv20150331_01107_stKsb283@ëã+v»Ã»?5â@€E»	R=š¬Ø?a(ÿ?àg¾˜bE¼4ÍD–ñDBÐsA$þ=l©
ûúÍOv20150331_01109_stKsb283@ëã+z0Bh?Òæ@€EºW=¥ªØ>Ÿ§?â\2¾ŒIºE»jRCmDZDC]qA…`R=¬hûúÍOv20150817_00845_stKsb283@ëô†\ ºu?y^ý@€E"ˆ==là?^?ºáHg¾¨õÃE"ë\D–²NDDðAÙc=ê·¿ûúÍOv20150817_00847_stKsb283@ëô†_›†"?…Q@€E"ÖÍ=sã?R'Õ?ð£×a¾­VE'2)Cm¸ÕDDAAZ2=ú:(ûúÍOv20150818_00511_stKsb283@ëô¦^µíã?¤•…@€E ;¤=g¡èûúÍOv20150818_00513_stKsb283@ëô¦a±k?ž·&@€E£=sÇûúÍOv20150902_00412_stKsb283@ëö'§ÑÛ?Hʔ@€E¿if=Å->»?â\g¾ŽVEÀ3D–®ÙDDsA<Ö=¸ñûúÍOv20150902_00414_stKsb283@ëö'ª£‡"?1o–@€E¿~¸=‡$?…T?õT¾§l‹E¿ööCl­PDDA€£l=ªÊòûúÍOv20150903_00727_stKsb283@ëö¥D»?Š
ß@€E£ã
=ªŸd?•]¸?ÈõÃg¾¬‹DE£ö¤D–©ôDCóçA€Sæ>¬eûúÍOv20150903_00729_stKsb283@ëö¥G`©?"J|@€E£–¤=e€@"?Ü(öb¾¥ãTE¤]®Cl(öDDgA'®†>J²gûúÍOv20150905_00418_stKsb283@ëöâÁÇ´?1­Ó@€Eœ¸=¤:Ü?:—>?°£×g¾†§ðED–¯øDD%¢A€>2=f)ûúÍOv20150905_00420_stKsb283@ëöâĉ\`?)Õ@€Eœì=¨ëH>±W?\b¾ž¸REr)ClJDDMÓA€*Š=fMßûúÍOv20150906_00579_stKsb283@ë÷µxlù?ê-@€E'À×=¡4ìûúÍOv20150906_00581_stKsb283@ë÷¸c
Á?÷\\@€E'ÀH=œdpûúÍOv20150923_00330_stKsb283@ëù!ÖL˜4?<Þ @€E•â3=_û	@ŠZ?У×g¾§l‹E•"\D–½²DCíÃA€Þæ=‹Y2ûúÍOv20150923_00332_stKsb283@ëù!Øôˆ~?Bm´@€E•á¸=RJç@1Ce?Ï\)=¾•E–
CmMDD–AÚ>=•Y²ûúÍOv20160722_00694_stKsb283@ì™ÚVÎ?n@€E‡º¤=­(¸?šqä?Տg¾‹Æ¨Eˆ?×D–θDCåA&!=wLñûúÍOv20160722_00696_stKsb283@ì~‹K?)ý@€Eˆ<=¦gÜ@!?Þ¸Rc¾'\E‰-\Cl0åDDHƒAaƒ=‡ÕÅûúÍOv20170412_00539_stKsb283@ì@	ùí?Œx@€Eµ,=— <?'šÊ@£×h¾¢ÐåEµJD–ôBDCžAªø>ª¶ûúÍOv20170412_00541_stKsb283@ì@	»ÔØ?Xnó@€EµGö=Šì>È)Ø?ôzác¾‰7LEµ[HCmròDCðAt–=Á\iûúÍOv20190825_00669_stKsb283@ì¬%¯äCâ??¯š@€E'ݏ=؋Æ?ßê"?úáHg¾§l‹E';\D–òfDE½qA€'{=­œûúÍOv20190825_00671_stKsb283@ì¬%²Þߟ?8º>@€E"
=˜°?)M?Ôzáa¾¥ãTE'8RCo¶‡DEÞVA€1â=tha

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_104n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  319 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ¤ÈµÄkv20100421_00903_stKsb210@늘[¬?#©y@€Ek({='ÑA{ï?Ñë…f¾²°!EmÃDêÎ^C'+…Aƒ•á=
¤ÈµÄkv20100421_00907_stKsb210@ëŠ	.}??£@€Ekì="p<?ÿåÊ@C¾¡G®Eq9qDbyC'&A…Xy>	œ¤ÈµÄkv20100517_00756_stKsb210@ëÊ2ºL˜?'žä@€Ee¤=Ÿf$> øm?Ü(öh¾'ñªEfœöDíßðCŒ<¬AƒÐ>àڤȵÄkv20100517_00760_stKsb210@ëÊ8•î>?móÐ@€EfJR=Š{Œ@>Z@g¾§l‹Eh¸DfPÅCŒaìA"ÄB>Î#¤ÈµÄkv20100517_00786_stKsb209@ëʄ""9?€Ü‡@€El™3=Ëæá¤ÈµÄkv20100517_00790_stKsb209@ëʊ{?ŒË@€Em\=ª¢¤ÈµÄkv20100630_00549_stKsb210@ë
JºÓe˜?jùK@€E?)=jq(@(f?áG®i¾†§ðE•þDí¹ËC‹•`AƒÙN>ˆÛ¤ÈµÄkv20100630_00553_stKsb210@ë
JÁˆËì?†wã@€E'=ÈIÜ>'Ff@&ffg¾•Ežÿ×DeÒÁCŒ"–A"ø«>1'¤ÈµÄkv20100726_00822_stKsb209@ë
‰dM´?;™ù@€Eˆ=©vܤȵÄkv20100726_00826_stKsb209@ë
‰k²0?E'#@€E›H=°7 ¤ÈµÄkv20101027_00169_stKsb210@ë ûÿ?rkˆ@€E¦n=¹ˆ<³o@
p¤i¾²°!E¨báDëj5C"3TAƒé×>ý
¤ÈµÄkv20101027_00173_stKsb210@ë!ԋ2?}Y€@€E©mR=÷"'@*Ú@¸h¾²-EªÂDaåCA"ç]>JӤȵÄkv20101028_00119_stKsb210@ë@fj'f?:Lˆ@€E¹+¸=vµx?*Q¹@\j¾Š=qE¹g…Dë¦CƒêáA"ǵ>
A¤ÈµÄkv20101028_00123_stKsb210@ë@n}g?72@€E¸"Ã=jÌÐ?Lô?Ï\)j¾ÒòE·0DbsC®¸AƒEF=Ä@¤ÈµÄkv20101028_00149_stKsb209@ë@¦ÞÕ?4äæ@€E´¸==i¾°¤ÈµÄkv20101028_00153_stKsb209@ë@­Æ½?Dø@€E´£{=z¹È?ŠQ@(Qì.¾'n˜E·
öDíÂ5EŽoA'·T>K!¤ÈµÄkv20110813_00543_stKsb210@ë=g"«Ð?G2á@€E•ö×=©ù@ž/½@\)j¾²°!EŸuÃDëÚ Cƒ$ZAƒ¹?>ËĤȵÄkv20110813_00547_stKsb210@ë=gš;U?Rœ@€E•ýá=næù@qrS@…i¾£SøE©/
Db»ÇCƒeA"Tþ>pi¤ÈµÄkv20110901_01008_stKsb210@ë?Ư
Y ?Yz@€EÀâ¤=º·Ð@†Û@j¾¨r°Eâ)Dïi¢Ci@ÅA"wT>N›¤ÈµÄkv20110901_01012_stKsb210@ë?ƶÏàS?;±Þ@€EÂnq=¬a"@¼W@6ffj¾° ÅE¶¤DiãøChP¤A"
'>¨Z¤ÈµÄkv20110912_00559_stKsb209@ëA$¸÷=?17Ì@€E¹==¾T@JX@\)2¾®—E¸FöDm(öE¬FAƒG=ɸè¤ÈµÄkv20110912_00563_stKsb209@ëA$¿mŽN?Hï@€E¸Nö=®@g•þ@.¸R0¾†§ðE¸Ñ×DðÑXEޏAƒ¾>¿Æ¤ÈµÄkv20110913_00544_stKsb210@ëAD¬H?u±Õ@€E»ÉÍ=¬h@:?ñë…k¾¬‹DE½o
Dï"ÕCgRòAõÛ=Ó+¤ÈµÄkv20110913_00548_stKsb210@ëAD²«ž?V™à@€E»Äì=®AÌ=¤4½@G®k¾—PE¼^áDj'mCiõÃA'qµ=ÊcT¤ÈµÄkv20110917_00555_stKsb209@ëAÄò›"?R'@€E‡z=>j¤ÈµÄkv20110917_00559_stKsb209@ëAÄ™ƒõ??»'@€EˆÃ\> ¬?a)@'®.¾'\E‰6=DílÍE©qA…pX>†ä¤ÈµÄkv20110919_00425_stKsb210@ëBzg/?Ly¥@€E™g…= M¤>6·Y@\i¾ˆ1'Eš*RDëì!C'«¦Aƒ?»=Êþl¤ÈµÄkv20110919_00429_stKsb210@ëB[	f?jUÒ@€E™xH=ž6"?ȧú?×
=h¾‡+E™˜DbêC"Aƒl
="|L¤ÈµÄkv20110925_00545_stKsb209@ëBÂD=?€L½@€E½I==`Ú @0P¨@¸1¾˜"uE¼‹šDm̋E—¦A'Nk><?¤ÈµÄkv20110925_00549_stKsb209@ëBÂKIQ?\K@€EºŸì=˜ ?"F?æff#¾®{EºÆöDñ'+E½}A"H}=àű¤ÈµÄkv20110926_00365_stKsb210@ëBâHáZÎ?KjR@€EÂÈ=BÙ9>À%E@£×j¾˜bEÄ<fDCh$Aƒ«‹=éÓX¤ÈµÄkv20110926_00369_stKsb210@ëBâOzò:?\¼à@€EÁ¬á=Sí8@ð@
=j¾¥`BEÂ'šDiódCi—LAƒ ]>åQ¤ÈµÄkv20110926_00539_stKsb209@ëBãÀØbW?˜@€EÒáÍ=êºg@/Wè?ü(ö2¾¸QìEÐØÍDm@RE–=A'>¶f¤ÈµÄkv20110926_00543_stKsb209@ëBãÇ7ǘ?Ÿgß@€EÒû==t0ÇAÖ¡@(ö0¾®—EҎ¸DñhEÒA'aQ>D2k¤ÈµÄkv20110930_00439_stKsb209@ëCcJ(K?mR-@€E¡f®=&ÄA'ð@%3¾›"ÑEŸÄáDe±E|fA"mÃ>-e…¤ÈµÄkv20110930_00443_stKsb209@ëCcP`?[/k@€EŸ¬{=r£ð?ôš@#33/¾ˆ´9EŸí\Díi‰E¹hA…Ý>6˜¤ÈµÄkv20111001_00767_stKsb210@ëCƒH6e?÷æ@€E¥y×=m_٤ȵÄkv20111001_00771_stKsb210@ëCƒP†û?µW@€E§'3=³Ž(¤ÈµÄkv20111006_00255_stKsb210@ëD"Þ×`ú?e…\@€E¨%\=¾G@³½Œ@G®j¾:^5E§DïVáCg‹ÇAƒðv=—ô¤ÈµÄkv20111006_00259_stKsb210@ëD"åqÏ%?[¸@€E©-H=ÀGÀ?ƒ÷4?õl¾n—E§ÔDj}ChĜAƒªò=•%'¤ÈµÄkv20111006_00279_stKsb210@ëD#
П?i¯Š@€E³ã
=ÍúT?o-Ä@ÌÍjE³ïqDïtþCg«DA'ýC=¦Í¤ÈµÄkv20111006_00283_stKsb210@ëD#þµ'?uTa@€E³Eì=ÇÓÊA
ly@l¾LÌÍE³uHDiÿßChOžA'}¹=´Ìÿ¤ÈµÄkv20111007_00392_stKsb209@ëDBÞt†?<ä'@€E–œ)={û@X9ñ@…4¾¬‹DE–Ë®Df=EŒÕA"›Ì=þ‹F¤ÈµÄkv20111007_00396_stKsb209@ëDBäÃÿI?A`ç@€E–¯×=ˆµU>e @.¾–E—°=DíS¾E®°A'4ä=ÛmФȵÄkv20111012_00341_stKsb209@ëDâ±åì?–6@€E'è=¤Oä?ŽÂ|@£×1¾¶E¢E'ˆfDmU'E—
A'U>EҤȵÄkv20111012_00345_stKsb209@ëDâ£ë?'?x@€E'ôö=˜ÛœA‡«?Ñë…0¾¦éyE")DðþáEäAM{=ÿGô¤ÈµÄkv20111015_00116_stKsb210@ëE@0=ÐE?ÄiÎ@€E‰I3=8ÃH¤ÈµÄkv20111015_00120_stKsb210@ëE@7Eî?¾Ùj@€E‰*\=7n)@b—ý?Ôzák¾º^5E‰0{DjS–Ch®ÙAƒÒ=ÿ¨—¤ÈµÄkv20111102_00203_stKsb210@ëG€Jœ«ó?<³@€E¼ÿ…=hL?±z@¸i¾'n˜E½DïNoCi§ðA'û(=럤ȵÄkv20111102_00207_stKsb210@ëG€Pފ?Jj/@€E¿
®="È?4Äd@33j¾¼í'E½VÍDi«–Cg5AÙA=´øФȵÄkv20111104_00063_stKsb209@ëGÀAþã?9E×@€EÁjö=OÐx@V"@
=1¾º^5EÃÝìDmsEŒVA'ôg>:ó¤ÈµÄkv20111104_00067_stKsb209@ëGÀH@EÀ?2Ë`@€EÂÖÃ=€O >pŸ@7
=0¾¢ÐåEÅÝDñ!ãE½A"ÀÂ>0Œæ¤ÈµÄkv20111106_00258_stKsb210@ëHdҒŠ?›;è@€EîR=±ÚT@c¯ç@G®l¾"ýôEï)Dïz˜Ché7Aÿ>%ø¤ÈµÄkv20111106_00262_stKsb210@ëHk;2?šuQ@€EðŠ…=òex>ÎF}?þ¸Rl¾š¬EDiͲCf²oA'¢\=ê¤ÈµÄkv20120320_00607_stKsb210@ëX볺¢S?:F@€E•«H=»a ?º"ü@£×j¾²-E"i…D눴C†D9A'=¬º¤ÈµÄkv20120320_00611_stKsb210@ëXëºB–¨?.ƒ@€E–PÃ=¸¨?·™Ú@{i¾¸ÔþE"–fDc;C'·LAƒD =¦§8¤ÈµÄkv20120320_00637_stKsb209@ëXëî
ÿó?ÅÏ@€E—ð=ŸF¡A¡Ã@K…+¾ª~úE™®Df™EQËAˆ^>*é¤ÈµÄkv20120320_00641_stKsb209@ëXëô÷h­?
eý@€E™\\=SÃh?'ä•?Ê=q.¾±&éE›½šDí£dEzAƒØ=…¤ÈµÄkv20120506_00395_stKsb210@ë^ȹ:Þ>âª@€E¡àf=¯u?·i?úáHi¾ºáHE¤B)Dï{uClyÛA'ì= )½¤ÈµÄkv20120506_00399_stKsb210@ë^ÈÀs
?»ú@€E¡e…=ÃSH>',?ã×
j¾­'hE£ÜDjš-CjÓA':=† "¤ÈµÄkv20120608_00382_stKsb209@ëbè³z?g@€E‹=µDAÏl?ª=q2¾®—EŠF¤Dm1hEÆA~µý=zäå¤ÈµÄkv20120608_00386_stKsb209@ëbè¼C,?q_'@€E‹
=‰'P@Ä­Ž?¸Qì0¾®—E‹rfDðñ‰Eí7A€n!=…ÿ¤ÈµÄkv20120615_00316_stKsb209@ëcλc?1:ñ@€E¤¥…=äœ=õÿ"?¬ÌÍ1¾¸QìE¤«šDmõ¢E‰‰Ax-ñ=îY¤ÈµÄkv20120615_00320_stKsb209@ëcՇ5ê?-¹[@€E¤·š=•Ñ@ÒÃâ?Æff0¾§l‹E¥¬DñH´EµÏAx+N='¤ÈµÄkv20120615_00382_stKsb210@ëcÄ,å'??+bY@€E¢ñ
=L7à?ò õ?p¤j¾ž5?E£ÌRDï=7Cn`BAyFÃ<òj«¤ÈµÄkv20120615_00386_stKsb210@ëcÄ3°fe?6\e@€E¢){=€¨x?e%C?±ë…i¾ª~úE¢ÍDjCg+ÇAx¢+=6º ¤ÈµÄkv20120622_00372_stKsb209@ëd¤ñ¸??Ö±@€E‡ô…='?¨@óµì?Ýp¤1¾œ(öE‡y3Dn
=E"ËAXÜò<Ÿkg¤ÈµÄkv20120622_00376_stKsb209@ëd¤¥)Ö?€ç@€E‡(="¸(?ÂÓ¿@%0¾ A‰E‰!×DñP¼E¶éAY´=߇¤ÈµÄkv20120622_00486_stKsb210@ëd¥»a:-?«@€E‹à¸=¿T8Al‡E@!G®j¾©xÕEŽráDï\ƒCkÛAY£"=!̤ȵÄkv20120622_00490_stKsb210@ëd¥Ã'OH?êå@€EŠ"…=¸¨€A
ì@¸i¾Ÿ¾wE‹QHDjsuCj¶AYž<·>D¤ÈµÄkv20120701_00290_stKsb210@ëeÂ"Õà?ïÛ@€E§tq=ƒÔ=<D,?\j¾¿|îE¥hRDï\œCmíÓA|Š¥=2×g¤ÈµÄkv20120701_00294_stKsb210@ëeÂÕ?Xñ@€E£rf=•&?©ð¢?þ¸Rj¾½ó¶E¬äöDjÕCgݲA|K=x?ƤȵÄkv20120704_00338_stKsb209@ëf!1¼Ñ?c@€E"ž=\¬W=ÁË`?±ë…1¾˜"uEƒþ¤Dmî¸EPA}‹þ="=ø¤ÈµÄkv20120704_00342_stKsb209@ëf!8ãá¼?€·~@€EƒW=¯@
‡+?ŒÌÍ,¾®{E"°fDñ6‡E¡A{¶
=:#¤ÈµÄkv20120704_00356_stKsb210@ëf!WP¿
?\©‰@€E"âÃ=ґà?Öºc?p¤j¾­'hE"¾Dïr-CnbA~O,=†²Ô¤ÈµÄkv20120704_00360_stKsb210@ëf!^!S7?RÁ@€E"{=a¤X@\²C?±ë…i¾®{EƒTDj¸ÕCh}qA}çÛ="jo¤ÈµÄkv20120707_00668_stKsb209@ëf†C ÎÂ?Í@€E`sì=.?È@探?ØQì2¾'ñªE`²¸Dlã–Eå¶A€\M=P¤ÈµÄkv20120707_00672_stKsb209@ëf†KTQ¼?àÌ@€E_4¤=döh>M['?¯\)0¾—
=EaýHDðʏEA€©Ê=:á*¤ÈµÄkv20120712_00580_stKsb210@ëg(ô[1)?=5@€E‹"=eþ‡?s>?½p¤j¾¸ÔþE‹¶¤Dïd)Ck0bA"+=‰þפȵÄkv20120712_00584_stKsb210@ëg(ût ;?038@€E‹š=Oç€>£y?Ài¾¥`BEŠt=DiÖÉCi|)A=Ý="tø¤ÈµÄkv20120713_00901_stKsb210@ëgGR×Ó¼?T‰k@€EjÃq="¥Ø@ŽLÆ?Àk¾¹XEk#3Dïc#CiÜ)AáY=©.٤ȵÄkv20120713_00905_stKsb210@ëgGY'í?J]@€EjQ\=å(?Ÿc?ŸU¾ª~úEh½ìDjCj*ÁAö™=¥ÉҤȵÄkv20120714_00695_stKsb209@ëgddrÆF?ƒîW@€Eƒüf=4(˜@͐M?×
=1¾¤ZEƒ—Dn1ªEyA€\À=ԉ|¤ÈµÄkv20120714_00699_stKsb209@ëgdk«m?l¾Â@€Eƒì=]}I?ºñ?Ó330¾µ?}E"Dñ_ßE¾bA'cý=£€¤ÈµÄkv20120725_00694_stKsb209@ëhÅï$ÖN?!WŠ@€E{áš=th@Z«í?Þ¸R1¾¤ZE{ŠfDnuE§‰A·Ý='-ɤȵÄkv20120725_00698_stKsb209@ëhÅõ¹æ?5!@€Ez¾=gª‰?fñª?×
=0¾˜"uE~g
DñN%EÉ¢A'§ú='ýý¤ÈµÄkv20120726_00088_stKsb210@ëhàwµé±?M'N@€Eª§¸=MP@@n?úáHj¾\)EªË®Dï.^CnVÉAƒ¡t=úЛ¤ÈµÄkv20120726_00092_stKsb210@ëhà~æk?Vn@€E«ºÃ=7 @²¦@*=ql¾¯ E¬33Djd9Cf	7A"…m>ª¤ÈµÄkv20120726_00886_stKsb209@ëhçmuÙ÷?a¢f@€EtÜ)=X@6å@!ë…2¾/EtæDmŸE§ÛA'°7>öä¤ÈµÄkv20120726_00890_stKsb209@ëhçtå??K†Ó@€Euq×=N³§A*‰@®0¾¬‹DEx-ìDñ,EáøAƒèÃ>¹º¤ÈµÄkv20120728_00146_stKsb209@ëi ¡ÿ´?"i$@€EkG×=ê6;=9pï?ñë…2¾¬1El)DnVwEsªAƒÛv=e™¤ÈµÄkv20120728_00150_stKsb209@ëi ¨žŸ?+Q¸@€EiôÍ= /@.Ñ,?Ñë…0¾—
=Ej:=Dñv%E¤=A'Èe=";¤ÈµÄkv20120728_00236_stKsb210@ëi!_Ô;?76ó@€Edæ¸=îZ¡?`_‰?æffh¾¯²Eeó…Dï
CmoAƒ•=µÄX¤ÈµÄkv20120728_00240_stKsb210@ëi!fd€?&©‰@€Ebþ=¤O¬?P(C@\k¾ËƨEd¨Dj@ÕCfˆsA"	û=Æf¤ÈµÄkv20120731_00927_stKsb210@ëi†W©ÕQ?€½@€EPh=‡x>ö0?ó33k¾° ÅEQÄöDï<ƒCj•ÃA"k=âó¥¤ÈµÄkv20120731_00931_stKsb210@ëi†^@m?m»@€EPM3=qd@
ú?¹™šj¾™‡ENH¤Dj¼CiBÑA'ø"=©¤¤ÈµÄkv20120801_01024_stKsb209@ëi§w}Å©?W®q@€EEf=ˆ–è?»?´zá1¾°£×EEΏDm»uE·?Aƒ!=µÐQ¤ÈµÄkv20120801_01028_stKsb209@ëi§}õ>0?H#À@€ED=££@'+œ?Ñë…0¾\)EFšáDñ5ìEámA'\=ǤȵÄkv20120806_00499_stKsb210@ëjG"eè½?³ @€Ebéì=Á¤D@î¦*?¼(öi¾° ÅEf'\DïîCkO\A'pŒ=Ù´N¤ÈµÄkv20120806_00503_stKsb210@ëjG™—*Ô?ˆ"@€Eef=€Îh@On?Ôzáj¾Ÿ;dEbqDiǍChìAƒÕZ>ž¤ÈµÄkv20120815_00464_stKsb210@ëkcr?Ã9?^
û@€EUÊÍ>G˜=^TÉ?×
=i¾|í'EV´)DîÐbCnŸ}Aƒzü=Œæ²¤ÈµÄkv20120815_00468_stKsb210@ëkcy¦;?^DÊ@€EV'®>PX@:,?¦ffl¾‹C–ES…šDiˆBCeàA'S¾=LؤȵÄkv20120821_00360_stKsb209@ël$3³¦‹?%â@€E"Ò×=¨!À@îw@ £×1¾¡ÊÁE"ð{DnG¾E™Aƒc2=©`¿¤ÈµÄkv20120821_00364_stKsb209@ël$9þÎý?™B@€E"¡ì=yð±AŠÅä?÷
=0¾¦éyE†?šDñpÕEƃA"¤=§ë¤ÈµÄkv20120822_00217_stKsb210@ëlD%•;?eÜ¡@€EZ"¸=57y@
k?³33j¾ ÄœE[zDï
FCkŒ‹Aƒµ=áS­¤ÈµÄkv20120822_00221_stKsb210@ëlD£=L<?<«@€EXð=="ˤ?mán?Ï\)h¾£×
EVS
DiÔ)ChaA"…=®]ç¤ÈµÄkv20120828_00781_stKsb209@ëmÈÛ5Æ?œ/æ@€E½¾{=h^¤ÈµÄkv20120828_00785_stKsb209@ëmÏ Þ?…Ny@€E½S3=kgoA0è?õ3¾œ¬EÃáDñC–EȘA'œ>	+˜¤ÈµÄkv20120903_00323_stKsb210@ëmÅ¢0¡³?Ô;-@€E˜~\=EW—¤ÈµÄkv20120903_00327_stKsb210@ëmŨˆµF?§Þ)@€E˜‡
>)á¤ÈµÄkv20120905_00551_stKsb209@ënËÀþb?àL›@€E'[š=Gûh¤ÈµÄkv20120905_00555_stKsb209@ënÑ՚Ò?½§Æ@€E'"{=L ¤ÈµÄkv20120908_00402_stKsb210@ëne"Î+r?Eœ¹@€E¦=z: @©@ l¾™™šE¦ê¤Dï3¶CjÞúAƒjò>ÛפȵÄkv20120908_00406_stKsb210@ëne)UŠ?@÷;@€E§ø==Šëx?ƒÕ@¸j¾±&éE§MHDiî¨Ch=ôA"¹=ܲ¤ÈµÄkv20120928_00528_stKsb209@ëpã£r¦;?ƒæ£@€EšŽ×=Ô.¤ÈµÄkv20120928_00532_stKsb209@ëpã©ÃMG?nÔ@€E™ã
=¬û¼?ð."@Qì0¾¯ EœDñ_#EɚAƒ`">:
¤ÈµÄkv20120929_00530_stKsb209@ëqTS¾?8°M@€E¬JÃ=œy4?¬÷Ÿ@¸R2¾¤ZE¬ƒšDmöE›}A†VÚ=ðC•¤ÈµÄkv20120929_00534_stKsb209@ëqZ
,Õ?<']@€E¬'á=‹Êt@›
@¸R0¾ž¸RE®OqDñ>ÙEÉdA"qÝ>ê¤ÈµÄkv20120930_00519_stKsb209@ëq"öpo?X@€E ‹\=†üT@;{?þ¸R1¾¦ffE "¸Dn
ÁE¨´A'œ=±g¤ÈµÄkv20120930_00523_stKsb209@ëq"ü×çˆ?Mˆ…@€E Í='ŒÜ@¦(É?ç®0¾ž5?E¡ùDñPƒEÆÕA"
!=Þ¢¤ÈµÄkv20121012_00324_stKsb210@ër¡ÕäƒM?ºƒT@€Eæ\=Ÿ…8@¨A5?æffk¾Ä›¦E_ìDïÓCjyA'²Œ>_¦¤ÈµÄkv20121012_00328_stKsb210@ër¡ÜBK)?Æ«ñ@€EžB=F*P¤ÈµÄkv20121017_00199_stKsb209@ës@ÈT¢Å?ìÖ@€E´<¤=PU¯@#—O@ë…1¾»dZE¶DnœEŒÙAƒ7>9u^¤ÈµÄkv20121017_00203_stKsb209@ës@Ήی?ƒz3@€E´,á=dí¤ÈµÄkv20121017_00217_stKsb210@ës@é€aº?"4ó@€E¸¸=Ÿ>P?†Q€@õÃj¾¦éyE¶¶DïBúCk0!A"T>;9¤ÈµÄkv20121017_00221_stKsb210@ës@ï'iÏ?P¨@€E¹N×=—Õì¤ÈµÄkv20121029_00045_stKsb210@ëtÀ$•?*MÀ@€EÝ-š=V @Tñ»@£×k¾¾ùÛEÛª¤Dï´Cl-A'ÛN=å▤ȵÄkv20121029_00049_stKsb210@ëtÀ+/¬?2ZÖ@€EÞ¢=£Oô?îwà@zák¾›¥ãEÚ¸DiàÕCh'ªA'ʧ=Þ­]¤ÈµÄkv20121030_00073_stKsb209@ët୎£Ç?L‹@€E¨ì=†‡d@‹ø@ë…2¾å`EÄ#®Dm«EžéAƒ'Ô>Ña¤ÈµÄkv20121030_00077_stKsb209@ëtà´¿«?Wž@€EÂÿÃ=§H@Ç@…/¾¶È´EÇRDñJÉEÈ°A…"#>Lì¤ÈµÄkv20121031_00068_stKsb210@ëu¬ï¸?-—˜@€Eºlf=as	@L—ç?Ýp¤l¾–E¹êRDï:%Cjî˜A'N$=⟤ȵÄkv20121031_00072_stKsb210@ëuKêå?+pÞ@€E»&×=o'É@3áŸ@záj¾±&éE¸øfDiÜÍCh²A…Í=ç§4¤ÈµÄkv20121101_00119_stKsb210@ëu ~ÿ"Ë?<ÒÎ@€E¯Ýf=œçd=)SÂ?øQìk¾"t¼E·K\Dï()Ck«ÇA'®=ËU¤ÈµÄkv20121101_00123_stKsb210@ëu …6¶ ?)}õ@€E°±{=jÐ@‡Ô@#33k¾·KÇEÅ_×DiÌ{Chÿ¾A"ö=¶"s¤ÈµÄkv20130310_00849_stKsb209@ë…LÑñiº?ïh@€E™Ö=Âd¤?n;®@zá2¾ÊÀƒEš¹ìDnɉEE/A'÷7=¡±.¤ÈµÄkv20130310_00853_stKsb209@ë…Lãí?rÆ@€EšÑš=®}@?À›¶?úáH/¾£×
Eœ¡3Dñ˜þEvZAƒK§=Ź1¤ÈµÄkv20130314_00633_stKsb209@ë…Ì',Y¥?™Ø@€E'¥{=WŽØ?ÆÁû?à1¾ÂJE"QqDnŸ\ELZA'¤=î2	¤ÈµÄkv20130314_00637_stKsb209@ë…Ì-pÜ6?Ôå@€E'ƒ®=N98@q@Ó@×
/¾Ÿ¾wE"â¤Dñ'áEƒªA"†«>폤ȵÄkv20130314_00651_stKsb210@ë…Ì[@Gï?—µt@€E'~¸=Ø3²>§*ß@ffg¾Æ§ðE'é\Dîõ/CpÐåAƒ¢­>=Õm¤ÈµÄkv20130314_00655_stKsb210@ë…Ìa3¡˜?"æ!@€E'×=ª°d@_ZF?ç®h¾¨õÃEâÍDjÃCdð!A'Œ>TŠ¤ÈµÄkv20130316_00552_stKsb210@ë†Æ{¥?3>E@€EŸ°
=Ձ?Š@\i¾S÷ÏEžBDï(¬Cp"9A'Ê=²Ø"¤ÈµÄkv20130316_00556_stKsb210@ë†]"?&Ó7@€EžÚÃ=l©?Š¯Å@¸j¾§l‹EfDjOÏCeÙXA"P·=Í&¤ÈµÄkv20130316_00678_stKsb209@ë†ÌÎ$?
ɜ@€E›¿×=¶³<@aت?ë…2¾¯ Eœ‹3Dnl{EYA'Ó/=€¤¤ÈµÄkv20130316_00682_stKsb209@ë†ˆ>¨?.ú@€Eœ?ö=˜)¤?‹žÈ@õÃ/¾·ÎÙEž<öDñwdE…–A".,=¤Ô#¤ÈµÄkv20130318_00751_stKsb209@ë†LÜÎWf?Œ O@€Er¯3=?Øç@íD"?ë…1¾«…EséDn†¸E^VAƒOk>	T%¤ÈµÄkv20130318_00755_stKsb209@ë†LãJGw?"g°@€Es"=A—Ð@â%u@33/¾²-EuDžDñ"…Ez1A'>šâ¤ÈµÄkv20130321_00811_stKsb209@놪ϰÝ-?.¿"@€E'Áö=nï@@© ß@ £×1¾¦éyE'YšDn˜¤E;}A'³€>%¤ÈµÄkv20130321_00815_stKsb209@놪։ÔÖ?8O@€E'¢==Ni™@
bÍ@33.¾‡®E"3HDñEnAƒõŒ=øB´¤ÈµÄkv20130323_01316_stKsb210@ë†ìÙó‹þ?óË@€E"ÝR='¹@œ @=qi¾±©üE'ÞöDîüRCoÐbA"f =éÂb¤ÈµÄkv20130323_01320_stKsb210@ë†ìà~ÛR?œò@€E""=•X-?Wä@áHl¾¾ùÛE'Z)Di÷
CeÂA†A‰>/À¤ÈµÄkv20130324_01109_stKsb210@ë‡
ܽ?]ªµ@€EHH=†ZÌ>qÒõ@G®h¾»çmE›ÒDïôCpæ¨A…ˆ}>0ÞZ¤ÈµÄkv20130324_01113_stKsb210@ë‡
âˆ
{?|]Ú@€E…=¹= ?0'ø@	™šk¾®{E›r=Dj[TCeÄA'ªf=Ø)i¤ÈµÄkv20130330_00388_stKsb210@ë‡É—#óz?o+@€E"…=žöÐ@jÌ?úáHi¾Â\E'—\DîÕhCklÍAƒ`=ßÅ@¤ÈµÄkv20130330_00392_stKsb210@ë‡É¡™øå?aD‹@€E'½H=žœ?@?ÿ?Î{i¾¸ÔþE'j¤DjŠÑCd¢A'£†=̏¤ÈµÄkv20130511_00733_stKsb209@ëôC%?N¼ô@€E˜ð=dý@"p¿@,(ö1¾¨õÃE—üRDmåPExáA¾˜>ð¤ÈµÄkv20130511_00737_stKsb209@ëû>õ?eyŽ@€E˜í\= }D@ª´.@ff0¾Ïß;E™%ÃDñÉìE¯\A"
G=éVC¤ÈµÄkv20130513_00597_stKsb210@ëMHzLø?6®î@€E‡D)=?ˆ?›ªú?øQìh¾œ¬E‡ËDî‡+CmÔ{A'sg=¯_Y¤ÈµÄkv20130513_00601_stKsb210@ëMO&ƒ?0~@€E‡¹Ã=ŽÈx@gœ?У×l¾­'hE†ÈöDiîÙCfÛçAƒm=¡… ¤ÈµÄkv20130524_00037_stKsb210@뎬ë;'¨?ƒ¥,@€EŸ½¤=ƒïÈ?Ë/þ?ñë…h¾Æ§ðE 3Dî…ÓCnnVAƒ@c>;öÁ¤ÈµÄkv20130524_00041_stKsb210@뎬ñ¿
?–Ù‰@€Ež¿
=KˆÁ@ÄW
?Þ¸Ri¾ËC–Ež)\Dj=qCgðbAWZ=ý¤ÈµÄkv20130602_00706_stKsb209@ëÍÅEm?jJ@€E¿q¸='yØ?é£ø?æff1¾­'hE¿+qDmä¼EŸßA'´e=ŽÉ€¤ÈµÄkv20130602_00710_stKsb209@ëÍ˞>o?Q'@€E¿V)=Iˆ?ÿââ@…/¾»çmEÁOìDñÓ#Eœ‹Aƒä¥=»u¤ÈµÄkv20130702_00584_stKsb210@듄ÑʽÔ?$"Ú@€EŠ¸>W!º@J&R@4zá`¾×
=E‹Ã\DîFéCnœA…YU=õÕW¤ÈµÄkv20130702_00588_stKsb210@듄ØRl^?3@€E‹0…=ldg?.?ìÌÍl¾³33E‹ÔDiódCf9XAƒ†Â=¶ô6¤ÈµÄkv20130702_00710_stKsb209@듅õâI?ÈT@€E‰1\=]N_A
ïÓ@ff2¾¯²Eˆ&ÍDo<¼ER9Aƒù=¸í‹¤ÈµÄkv20130702_00714_stKsb209@듅ü"N?š^@€EˆVH=_|a@‡¶@£×/¾¤ZE‡è¤DñÚVE…ðA'߉= ió¤ÈµÄkv20130703_00736_stKsb209@듥§@¡0?@Æã@€Ejò¤=¼Ú4@~â¸?úáH2¾±©üEi )Do9EY;A'Ÿ%=†Zy¤ÈµÄkv20130703_00740_stKsb209@듥®dâƒ?6SI@€Em(á=vö ?h=™?â\/¾š¬Ek
qDñ̼E•\AƒÅK=·±¡¤ÈµÄkv20130705_01352_stKsb209@ë"êÔO,ä?ˆÙ@€Ep¿…=Q¨?z?Ü(ö1¾° ÅEpÁHDmÆéE¨þA_=ºÏ#¤ÈµÄkv20130705_01356_stKsb209@ë"êÛG¹Ó?Œ¸I@€ErKì="/È>B[?æff0¾›¥ãEuk×Dñ'TEÑ+A"\ì>@Q¤ÈµÄkv20130710_00780_stKsb209@딆Fešd?)׶@€EƒÎ®=x3á@û(?¼(ö1¾‡+E'ý…Dn:EŒA'xº=—Û\¤ÈµÄkv20130710_00784_stKsb209@딆MK¢Á?-x_@€Eƒöq=,A±?ºþè?ôzá0¾Ÿ¾wE")qDñh9E·Aƒ"$=Ç,¤ÈµÄkv20130809_00907_stKsb209@ë˜Gçr?žè‰@€E'Ô=]o@ˆž@zá2¾µ?}E"3DmŸ¾E¨ÁA">AÉ<¤ÈµÄkv20130809_00911_stKsb209@ë˜G?ªIh@€E'Øf=€–\¤ÈµÄkv20130814_00259_stKsb209@ë˜áh'>V?
Âc@€E˜ø\=¬Ø¤?·Ã~@£×2¾Å¸E˜H¸DoE_¾Aƒ9²=¢4E¤ÈµÄkv20130814_00263_stKsb209@ë˜áom[M?é¦@€E˜ø{='ÂÌ@À£?ê=q/¾­'hE˜{ÃDò×E÷3AƒÒ=˜iƒ¤ÈµÄkv20130814_00301_stKsb210@ë˜áñ"—?o@€E–>á=œR@@]²¯@¸F¾¨õÃE˜Ê)Dî/uCg*ÁA†k=Ô¾^¤ÈµÄkv20130814_00305_stKsb210@ë˜áù	Pâ?¨À@€E•š=¹èä@5@"\k¾¼í'E–¢DiŽÉC^ÒòAƒC÷=²÷=¤ÈµÄkv20130814_00493_stKsb210@ë˜ã¿o&S?˜5@€E =iF€@¥ØÝ@áHj¾—
=EÃDî~¨Cl«ÇA"$=²úí¤ÈµÄkv20130814_00497_stKsb210@ë˜ãÆö"+?
|@€EŽ%=ƒž<@ۓ©@E¸J¾²°!EÖDj{CeiºA†÷ð>k¤ÈµÄkv20130815_00201_stKsb210@ë™XÀa?
È@€E¬È=f¥y?€Á??ó33i¾›¥ãE­ÛDîƒ}CjýqAƒh=¿¤ÈµÄkv20130815_00205_stKsb210@뙊=[?
å@€E®†=Ž•ô@šsl@(öd¾¸ÔþE°@¤Dj#TCc§mA†wˆ=é+¤ÈµÄkv20130815_00303_stKsb209@ë™ázŽ'?xˆ@€E W¤=‰:(?Ç$}?ýp¤2¾ ÄœEžê)DoV5EQ}A"…=§Öj¤ÈµÄkv20130815_00307_stKsb209@ë™èÑ$Ë?Ϻ@€E f=w?™@7Ž?ù™š0¾šŸ¾E 
DòãE‹A'í=kµ¤ÈµÄkv20130920_00450_stKsb210@띃ŠD?Ú@€Eu2¤=•ã¨>eø?áG®h¾š¬EuO…Dî•'Cm°bAƒž>=¥\}¤ÈµÄkv20130920_00454_stKsb210@띃…Ýt»? I­@€Ev…×=ßÔ?—r?У×k¾­'hEt[×Dj'ðCfáA'YÚ=n¯k¤ÈµÄkv20130924_00504_stKsb209@ëž=äI?{Ç@€EÅCš=ÿ¢È¤ÈµÄkv20130924_00508_stKsb209@ëžC3W?r-Ö@€EÄÉ3=‰™@›¥?ýp¤0¾©ûçEÆ9DñмE¶VA%=Õöœ¤ÈµÄkv20131008_00100_stKsb209@럿ÖõÊó?ò{@€E¢f=¬ù¤@dkù@1ë…1¾ ÄœE¢ø¸DnLEšåAƒ‡0=ó‹¤ÈµÄkv20131008_00104_stKsb209@럿ݿÉY?(Í@€E£õì='·È>6`@0¾œ(öE¦¤RDñÌ´E·`A'Û·=¬ïd¤ÈµÄkv20131008_00190_stKsb210@ëŸÀ¶ñH­?Cž@€E§ß®=ê"٤ȵÄkv20131008_00194_stKsb210@ëŸÀ½'0?Žž>@€E§Ó×=qX@§°Ã@™šl¾Ç+E¦ÃDiҏCe™Aƒo>¤ÈµÄkv20131012_00362_stKsb209@ë B)3•"?*hX@€E¥·Í=‰áä@Ë2p@¸R1¾Ÿ;dE¦+HDmÃçE™'A"‹Z=⽤ȵÄkv20131012_00366_stKsb209@ë B/¨))?1\@€E¤¼…="T¤?˜Ýð@'
=0¾™‡E§ø)Dñ˦E»A†j¦> ͤȵÄkv20131014_00229_stKsb210@렁C›ñ8?,5&@€E­Ê=–gÌ?õ¥F@33i¾§l‹E­Î{DîŒsCm ƒA"=âI2¤ÈµÄkv20131014_00233_stKsb210@렁J!¨?1…®@€E®<3=š§à?´­¨@G®k¾Ÿ¾wE¬¸Dj^CfhöA'æ\=Êò¤ÈµÄkv20131027_00066_stKsb210@ë¢ O!?@†@€EÌA×="'À?(ÿÕ@*=qi¾²-E̹…DCm®VA">#iS¤ÈµÄkv20131027_00070_stKsb210@ë¢ ˆ:Q
?A)e@€EÌ`=ok?«†1@!ë…j¾¤ZEʒDjìCg5?A"pp>
—=¤ÈµÄkv20131031_00118_stKsb209@뢠~ç á?eî@€E©=³?îá@£×1¾´9XEª.RDméªE•\Aƒ%=Š/ˤȵÄkv20131031_00122_stKsb209@뢠…^Ï?äð@€E¨\=šE @g
?Æff0¾—
=Eª<DñÊÉEÀRAƒUý=Ž£û¤ÈµÄkv20131031_00136_stKsb210@뢠 ÕBg?'šé@€E¨²H=Œ"!@Ø7@!G®j¾¹Û#E©œ)Dî…Cl·LA"¤Ÿ=ßTs¤ÈµÄkv20131031_00140_stKsb210@뢠§Gr?Ã@€E©Aá=͍@µÈè@ffl¾Ÿ¾wE¥¥ìDié7Cf'A"&=Ö8e¤ÈµÄkv20140303_00451_stKsb209@ë²ù@ž?˜æ@€E")=KS¯¤ÈµÄkv20140303_00455_stKsb209@ë²¦i?©³·@€E"K=Á;E¤ÈµÄkv20140303_00493_stKsb210@ë²pÕû ?·º¶@€E''á=€Ä¹?»>"?Ü(öi¾µÂE'º)DCjKÇAƒ0>üT¤ÈµÄkv20140303_00497_stKsb210@ë²wAë]?©£@€E'\
=³ø ¤ÈµÄkv20140327_00492_stKsb209@ëµ*±‰Ð?.«þ@€E'ãR=L¤ØAŽ@
áH1¾­'hE'ÅHDnOLESA"(&=ä¤ȵÄkv20140327_00496_stKsb209@ëµ1DöÕ?)œŒ@€E'ƒ=S"AŸ˜`?À0¾¯ E'C…Dñ×¾Eà=A'–="7s¤ÈµÄkv20140327_00582_stKsb210@ëµuÑí? û@€EŠŠ)=ˆ&ô@[B³@¸i¾¦ffE‹Ï×Dî™üCkï\A"£–=½Øâ¤ÈµÄkv20140327_00586_stKsb210@ëµ|¡?vÄ@€EŠWH=hà'@·k?èõÃj¾ª~úE‹€¸Dj=Ce—A"\|="혤ȵÄkv20140328_00272_stKsb209@ëµ)§Ëh?z‹þ@€EŒÐ×=±ïx=B¬?æff1¾²-EŒéDn'¾EDœA'ÃY>Ék¤ÈµÄkv20140328_00276_stKsb209@ëµ)®Q·ƒ?~µj@€E2á=Áj€@(Ã|@Qì0¾"÷ÏE×DñċEÍÇAƒ^Ó>("š¤ÈµÄkv20140328_00362_stKsb210@ëµ*À27?gР@€E‰£\=¦¹y@…™}?ÈõÃi¾­'hEŠ¦=Dî³CkvÉA'ˆª=™kU¤ÈµÄkv20140328_00366_stKsb210@ëµ*׬´Ô?xÞX@€EˆF=¨˜"@/4Ü@j¾ ÄœE‰¢áDjuãCd;¦A"¨>ò©¤ÈµÄkv20140426_00807_stKsb209@ë¸Íz'Þ?Š7a@€EŠy)="†ð?¢>:?œ(ö2¾ ÄœEŠqDm«3E"qAÅÎ=¬BĤȵÄkv20140426_00811_stKsb209@ë¸ÍQ®ô?¢˜@€EŠÅq=Š˜|¤ÈµÄkv20140510_01328_stKsb209@뺍}×[Ç?Æ|y@€E
š=žTÀ¤ÈµÄkv20140510_01332_stKsb209@뺍"©}<?ʑÓ@€Eã¸="ô¤ÈµÄkv20140520_00550_stKsb210@ë»Ç=d.Ô?[ ç@€Ep×=3F >ďq@ffj¾Ÿ¾wEr•qDîË+ClÈ1A"Z>‡_¤ÈµÄkv20140520_00554_stKsb210@ë»ÇD8…?ˆ!@€ErH=uIÈ@ÜÈ?ài¾¦ffEsG…DjbòCg!A' ÿ>¹¤ÈµÄkv20140526_00715_stKsb209@뼅‰«æ?BvÛ@€E™n\=Iq`@öj&@!ë…1¾§ïžE™5®DmÛTEf^A€cë>'+.¤ÈµÄkv20140526_00719_stKsb209@뼅
8ù?=¢R@€E™H=S`¤ÈµÄkv20140526_00944_stKsb209@뼍‰ªHh?±ùU@€E¤aì=SA¤ÈµÄkv20140526_00948_stKsb209@뼍$E/?Ÿ÷@€E£[Í=–0¤ÈµÄkv20140531_00678_stKsb210@ë½&Û0'?<‡@€E}$==…~§?^n?ó33i¾©xÕE{Dî¾ÉClA"
¶= U¤ÈµÄkv20140531_00682_stKsb210@ë½&áÔÜ;?FSl@€E©®=XÛ÷?Ý¥¿?úáHk¾¤Ý/EÑÃDjbCf5A"4A=Ü(¤ÈµÄkv20140602_00717_stKsb209@ë½dT3Ò?á+@€E®N==NùÐ@©2g@
=q1¾›¥ãE®SHDn5Eb"A'¬×>«J¤ÈµÄkv20140602_00721_stKsb209@ë½dZY'Ã?ZÇ@€E°4\=ƒø?ӎ©?à0¾"záE¯üfDñ¯®EÞA…N‹=¾	¹¤ÈµÄkv20140602_00759_stKsb210@ë½d®?þ?'N@€E¦æq=({x?R"Ò@3×
i¾¯²E§ŠÍDî¹`CkÀA"`O>4%g¤ÈµÄkv20140602_00763_stKsb210@ë½d´¯)y?ŒÙo@€E¥Œ3=¾J+@ŽŽó@{k¾¥`BE¥ûDjh"Ce9ÛA'¦k>¤ÈµÄkv20140604_01340_stKsb210@ë½­Ë¡´E?N*‰@€E…ÉÍ=½½D?vs¥?Æffj¾ŠÀƒE†HDîšáCoAAƒç=¼¾ÿ¤ÈµÄkv20140604_01344_stKsb210@ë½­Ñþ?a?G‰¢@€E‡i{=Ä>œ>*?ٙšk¾'ë…E‡`Dië3Ch|¬A'Ÿœ=®z—¤ÈµÄkv20140607_00607_stKsb209@ë¾k?k@€EKdö=JPà?µü<?æff1¾¢MÓEL)DnEv¨A"ÑÚ>¯"¤ÈµÄkv20140607_00611_stKsb209@ë¾qMk?z_Y@€EPRÍ=w€è@λf@	™š0¾´9XERöfDñ¦EÔ)A…@>¯Y¤ÈµÄkv20140615_00163_stKsb209@ë¿	
²Æ'?Z"¡@€E£SÃ=ošø@‰l@G®1¾¥ãTE¤NÍDm÷}E™yA">Z¤ÈµÄkv20140615_00167_stKsb209@ë¿	ëšÃ?XY‹@€E¢)=Qú@u@=q0¾¼í'E£S®Dñé‰E®VAƒ}>E¤ÈµÄkv20140616_00503_stKsb210@ë¿$.*/~?iG?@€Eª.ì=ʳ¸?'"@ÌÍj¾§l‹EªÈ=DCl%ãAƒ>•'¤ÈµÄkv20140616_00507_stKsb210@ë¿$4®rð?…–Ž@€E¨(Í>)</ˆJ@×
j¾Ã•E¨DDjaÛCe_¾A'm6>;h¤ÈµÄkv20140617_00950_stKsb209@ë¿Gðâ†?¡­ü@€Ežw=}
€@$È@£×2¾È1'EžDm©XEŒAÔu>=<ž¤ÈµÄkv20140617_00954_stKsb209@ë¿G÷5Öü?'¶@€EŸ\=XÁA'ðš?þ¸R/¾—
=EŸ×
Dñ¬E¬)A'_¯>
0ë¤ÈµÄkv20140619_00805_stKsb210@뿆é'}?Mqþ@€EŸ{q=q
ï@Ž•@®i¾™‡E¡zDîjNCkÏ\Aƒ[å=þs,¤ÈµÄkv20140619_00809_stKsb210@뿆ð'èË?GùT@€EŸüÍ=©ÝÈ?œ­@¸Rk¾¥ãTE —3DiܼCd'ìA"]¦=ÑÝì¤ÈµÄkv20140621_00488_stKsb209@ë¿Ã\\?!Ž
@€E•=˜z}?¯Ô?õ2¾ˆ´9E•fDmùšEvÅAƒâý=­p¤ÈµÄkv20140621_00492_stKsb209@ë¿Ã‡ØQ?6V@€E–"{=`…'@‡©?Þ¸R0¾«E–µ®DñÀÅEÙqAƒÖ=ˆÖ»¤ÈµÄkv20140630_00478_stKsb210@ëÀãÈH¯?_uË@€E=äD2?ù¦@…j¾´¼jEHÍDî"þCk¬‹A"Ï">J¤ÈµÄkv20140630_00482_stKsb210@ëÀã>9L?@â@€EŽz
=ŽÕ@wœí@ÌÍj¾ÀE"ìDjhRCehöA…!É>B&¤ÈµÄkv20140630_00772_stKsb209@ëÀå©Ë/ê?u]O@€E‹h
=Œ2@â ?÷
=1¾¸QìE‹ýHDnìE®A"âÄ>&»-¤ÈµÄkv20140630_00776_stKsb209@ëÀå°º¨2?`ìi@€EˆB=z¶È?ÕÕ¶@9™š0¾µÂEˆôDñÝÃEݾA"o¬>W~ü¤ÈµÄkv20140701_00541_stKsb209@ëÁfÂì?"è@€E'˜=d'è?zsÉ@#×
3¾´9XEƒìDmùÛEx¤A'ºt=ÐG¤ÈµÄkv20140701_00545_stKsb209@ëÁm.Ä?.i@€Eèf=pœ/>ØýÇ@õÃ0¾¬‹DEÒDñϾEäfAƒ™[=ÜhȤȵÄkv20140701_00655_stKsb210@ëÁra§?'¼S@€Eu›q=l™@£‹Õ?Ü(öj¾Éº^Ex
šDî‹Clš Aƒd=z±è¤ÈµÄkv20140701_00659_stKsb210@ëÁyOLC?Bh·@€E|™Ã=`±=§š?@
=j¾º^5E0Dj1ìCe|¬A"‡š=í‡=¤ÈµÄkv20140702_00757_stKsb210@ëÁ%J'J?"³g@€EgTö=nP?›÷~?ٙšj¾¹Û#Ej\DClwAƒtˆ=ÿÛr¤ÈµÄkv20140702_00761_stKsb210@ëÁ%Q@Õ2?P½4@€Eh2{=])?–{?×
=k¾¸ÔþEiʸDj5Cf½/A'«g='¸i¤ÈµÄkv20140702_01147_stKsb209@ëÁ(õ s=?hŒ@€E'=:æA2¸ì?Տ1¾/EÐ¤DmôE½ìA'÷=°wr¤ÈµÄkv20140702_01151_stKsb209@ëÁ(ûÀ o?[ß¾@€Eƒ"¤=CGßAXœ@33/¾"ýôEƒèDñŚE¥–Aƒë">IJ¤ÈµÄkv20140703_00355_stKsb209@ëÁB#"t—?'³€@€E‹G\=š.ô@¼öv@\2¾ ÄœEŠ´DmÛÇEz-AƒýC>MФȵÄkv20140703_00359_stKsb209@ëÁB)Ë
U?:a@€E‰Ãö==K¨?"'¬@,(ö/¾¦ffEŠnRDñÄEáÓAƒÊ>"٤ȵÄkv20140703_00445_stKsb210@ëÁBÔãÂ2?N«'@€E†×=‰Zh?sª?â\j¾²-E†'…Dî—mCkß;A'®Ÿ=ΦͤȵÄkv20140703_00449_stKsb210@ëÁBÛAªD?W@€E†\=M{a>#å‡@!ë…k¾­VE‡âáDj®Ce.˜A…D$>(Bí¤ÈµÄkv20140703_00805_stKsb210@ëÁEò×î"?C® @€E`i®=¤Tà@¥/«?p¤j¾ ÄœEb~áDî2òCi9A'î"=ˆT¤ÈµÄkv20140703_00809_stKsb210@ëÁEùøæ?7+@€E]˜==m3@‡•? k¾¦ffE^ùšDiyXCbÅãAƒu´=["q¤ÈµÄkv20140707_00466_stKsb209@ëÁÂð>ä?@€E°ßö=¿Ä$@¶8f@®2¾‹Æ¨E±BDnªEŽAƒ¾Ä=×gx¤ÈµÄkv20140707_00470_stKsb209@ëÁÂö«]f?±@€E³@®=ûìõA ô@0£×/¾œ¬E³vRDñ©‰EèRA">¯†¤ÈµÄkv20140713_00376_stKsb210@ë'œ"…Þ?#¸@€Eºø={É@¢>?æffi¾¥ãTE¼f)Dî{…Ck¶‡Aƒ\=˜é¤ÈµÄkv20140713_00380_stKsb210@ë'¢å}s?"¥\@€E¹=°j¬@_ü?èõÃk¾ŽÙE½J)Dj7CeòAƒõÐ= ¨s¤ÈµÄkv20140802_00763_stKsb209@ëÅìì'e?"¨6@€E¡é=r2 @¤f@-p¤2¾²°!E¡HDmÿE¸¤Aƒ¬¼=åS¤ÈµÄkv20140802_00767_stKsb209@ëÅôÜü?&R@€E¢ïì='¶€?ûqc?Ï\)1¾™™šE¤`¸DñÝ/Eµ¶Aƒ"=œ0›¤ÈµÄkv20140803_00661_stKsb210@ëÅ'¡Ì+?iá"@€E»&¸=HÏ>û@Ê@…i¾®—E¼~Dî"åCn²°A"ßà>nÀ¤ÈµÄkv20140803_00665_stKsb210@ëÅ'§ƒ²R?Ǽ~@€E»Š=KÚ>œm©?ü(öj¾ºáHE¼^fDj åCfq'A'ƒý> ¤ÈµÄkv20140803_00691_stKsb209@ëÅ'ܟ³d?ŒZÈ@€E¹×=_¤ÈµÄkv20140803_00709_stKsb210@ëÅ'þî}L?ái®@€E½"=6€¤ÈµÄkv20140803_00713_stKsb210@ëÅ(=Ø?˜†W@€E¼£
=›Ú"¤ÈµÄkv20140804_00836_stKsb210@ëÅG^-B?]—@€Em×=	(@_·ˆ@¸i¾·KÇE'k3Dî¢fCníPA'ñF=üTî¤ÈµÄkv20140804_00840_stKsb210@ëÅGe3–0?[¼@€E¡=W5'?',<@¸Rk¾½p¤EqDjWžChFfAƒÜ¥=î;£¤ÈµÄkv20141005_00449_stKsb209@ëÍ"ôÄ?£‡q@€EÂÜ×=Œ–,@2"_?áG®1¾¨õÃE÷\DmÁªE¯+Abq>'oš¤ÈµÄkv20141005_00453_stKsb209@ëÍ
Ì0ñ?j-…@€EÁé×=zhá@`Ï@!ë…0¾·ÎÙEĘ)DñµXEÀAƒ²j>-'a¤ÈµÄkv20141005_00467_stKsb210@ëÍ("cR?}b³@€EÃÄì= Ç|A{³@(öi¾—PEÂ/\DîÑ7Cm͑A€öÈ>憤ȵÄkv20141005_00471_stKsb210@ëÍAµ˜?bš@€EÃ5¤=•s¬?¢´ô@…j¾§ïžEÁSqDjL9Cg›¦A'²Ù>ê¤ÈµÄkv20141024_00178_stKsb209@ëÏ`úè¤?™ÎÕ@€EËmö=•ç0¤ÈµÄkv20141024_00182_stKsb209@ëÏa-Òv?…G@€Eˊq=Zú_A=R›@dzá/¾´9XEÎd¸Dñ¿çE¿}AƒÿÆ>'eŸ¤ÈµÄkv20141024_00196_stKsb210@ëÏa)£½_?…'L@€Eɸ=g2ñ@8'Ì@õÃi¾Â\EƳqDî¦^Cme¢Aƒžu>9™ó¤ÈµÄkv20141024_00200_stKsb210@ëÏa04¦%?Z]&@€EË\=‡%?…ö¼@j¾¶E¢EÇ»HDjT9CggmAƒ&¶>'{i¤ÈµÄkv20150331_01227_stKsb209@ëã,Œj‡?ì@€E´Áf="D@Š¤@£×1¾™‡E¶qDnÑEžA"£µ=´\äȵÄkv20150331_01231_stKsb209@ëã,"?'¢?îØ@€E´£Ã=f9?Ö½ @&ff0¾­VE¶¯ìDñ²òEÃçA"0Ç>B%¤ÈµÄkv20150331_01245_stKsb210@ëã,·Ö–$?ôº@€E³ðH=^Y@µÂÀ?èõÃj¾¦ffE³=Dî½ËCmZ A…
¡=¬éФȵÄkv20150331_01249_stKsb210@ëã,¾•b?
ØC@€E³gš=™ž,AbŒ×?ýp¤?¾µ?}E²(öDj†%Cg8ÕA"¤='»Õ¤ÈµÄkv20150601_00583_stKsb209@ëêåà2ð˜?GŒ@€E¡·=T"¨@{(3?ôzá2¾¡G®E¡Í\DnlÝEqìAÚ­=ÊPå¤ÈµÄkv20150601_00587_stKsb209@ëêåæäÀß?4Ü@€E¡f)=lÓ?¯¡@00¾'hsE¢_×Dñ¸ÅEÒVA'O^>#ˆµ¤ÈµÄkv20150601_00601_stKsb210@ëêæ}ª?M—7@€E£Bö=\3À@«µ?þ¸Rj¾'ë…E£9\Dï	`Co>úA'j=õê¤ÈµÄkv20150601_00605_stKsb210@ëêæË?MÖ«@€E¢Š®='±`@‹qô?ü(öi¾/E¢~Dj‰üCeU?A'(ä=ë¦q¤ÈµÄkv20150601_00847_stKsb209@ëêéG àö?@åÇ@€E¶³f=LÜ0?3ÆÓ@\1¾™‡E´EšDn—ðEŠ"Aƒ³d=øú¤ÈµÄkv20150601_00851_stKsb209@ëêéN.Áß?BE@€E´»¤=V(@À¤û@%¸1¾§ïžEµqDñðîEʸA'¥ª>¶q¤ÈµÄkv20150722_01051_stKsb209@ëñIÞaö?gÛ@€E‡)=Tˆ?´@_?ù™š2¾ž¸RE†¼=Dm)7E¬¨Aƒ¥ù>mԤȵÄkv20150722_01055_stKsb209@ëñI†£Be?JðŠ@€E"þ=ƒ£ô>Ö-@¸/¾¤ZE†b)Dñ¦VE'A…Ÿ>.â=¤ÈµÄkv20150813_00985_stKsb210@ëô•Äˆ?"zM@€ERâf=Ÿô@·e¦?ç®k¾Æ$ÝETٚDîò Cj>úA…Å>4è¤ÈµÄkv20150813_00989_stKsb210@ëô›•ØD?"âï@€ETRf=3 Ø@?Æffi¾Å¡ËER`{DkCeîA'Ö>ϯ¤ÈµÄkv20150820_00589_stKsb209@ëôä?9?t[É@€E‰p=aï˜@פä@"\2¾´9XEˆI\DnxEm‰A'Àw>j¤ÈµÄkv20150820_00593_stKsb209@ëôäEü÷?hJ5@€Eˆ®=7Œy?Ù'%?ÈõÃ/¾¦éyE‰tDñÂ5E£×AûÛ=Ó@q¤ÈµÄkv20150820_00607_stKsb210@ëôäz{¼d?iÍ«@€E‡×=ªÆ´>ޙÆ?Ýp¤i¾®{E‡¹3Dò%PCKQhAƒ
á>jµ¤ÈµÄkv20150820_00611_stKsb210@ëô䀕f¯?}ª'@€E‡º×=2*P@…|8?ã×
m¾° ÅE†¤)DqsCC­Aƒ@	=êV¤ȵÄkv20150829_00196_stKsb210@ëö­[þY?}U@€EµÏ3=X4 ?£¤7@záj¾Ä›¦E·:RDï*Cj†%A" Þ>@Í֤ȵÄkv20150829_00200_stKsb210@ëö³=ßß?§1f@€E¶H=*!@;'?ÚáHi¾¶E¢EµqDk"^CeéüA€3+=È~äȵÄkv20150913_00253_stKsb209@ë÷âbfA}?U0A@€E³û×=M@æ@ff2¾­'hE´)DnQªEižA'_W=淎¤ÈµÄkv20150913_00257_stKsb209@ë÷âhLõÒ?Yñ@€E³'\=fîX?C@£×/¾›"ÑE´7Dñ¦ÁE–¸Aƒrq>ø¤ÈµÄkv20150914_00385_stKsb210@ëø%"i6?,Ë@€E–¯Í=IÏ@?Ù]@×
i¾¸ÔþE•ööDîæÉCiÜ)Aƒ˜h=¼)w¤ÈµÄkv20150914_00389_stKsb210@ëø+ßk?:¸Æ@€E—›
=T"(?c1?ٙši¾¶È´E—×DjÍ?Ce"3AƒºØ=¯ä$¤ÈµÄkv20160708_00295_stKsb209@ìB"!¥l?3¿í@€E…>®=£û8@T¾Ü@ë…(¾³33E…ðDnŒÝEjVA"î=²Š‰¤ÈµÄkv20160708_00299_stKsb209@ìB›#­?,yì@€E'n=¡fô@*¶Ú?У×*¾˜bEƒ¶DñµEíA'œ=žwA¤ÈµÄkv20160708_00313_stKsb210@ìB¶ÝŒ¹?0Ʀ@€E'¹Ã= wp?HŠÁ@!G®h¾³¶FE'½ìDîÐJCoÇ®A"ë=ìÌP¤ÈµÄkv20160708_00317_stKsb210@ìB½ŠYá?7 Y@€E'ï¸=¬*ä>áZ?Ñë…j¾ ÄœE'"¸DjG¾CdA‰A"Lµ=¾…¤ÈµÄkv20160725_00525_stKsb209@ìcú¾ØB?È]@€E‡ÕÃ=~§P@'Þö@¸R*¾¦ffEˆšDoD9EXbAƒ]c>#ѤȵÄkv20160725_00529_stKsb209@ìd;Ÿ?u•»@€Eˆ¬==XJà?Q@\'¾"t¼E‰ÃDò#ÇEþA‡©>8O¤ÈµÄkv20170403_00750_stKsb209@ì>ì8§%ô? Ó@€EŠÃ=ž.ФȵÄkv20170403_00754_stKsb209@ì>ì?·ë¿?²¸@€E‰œR=+~8¤ÈµÄkv20170403_00792_stKsb210@ì>ì—o¨"?›¢@€E‡ë3=ŠL@>‡Ÿ@&ffi¾¯ E‰&öDï-CnƨA"WÑ>] ä¤ÈµÄkv20170403_00796_stKsb210@ì>ìžMB©?³bÛ@€E‡Ç3=j"@µ?ñë…i¾²°!E‡ò=Dj>FCgÆ%Aƒ&û>A]‡¤ÈµÄkv20190827_00889_stKsb210@ì¬f.6©à?Ÿ(&@€EÔ&f=`ÓP¤ÈµÄkv20190827_00893_stKsb210@ì¬f4•n?»—@€EÔp×=pe¹>Xª@
=i¾²-EÖW…Dk°CiÚáA'vÂ>Zi

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_10n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  133 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
±8z*€v20100308_00907_stKsd090@êü06?=´&@€E¡w®=ªT@%ùG@…f¾"záE¡†Dµ7×DPšAÝ3=ÉBÕ
±8z*€v20100308_00909_stKsd090@êü34J_?8"8@€E¡²š=œ@+Oz?—
=h¾'\E¡9qCñÿDQ¯ANu={ªŽ
±8z*€v20100326_00614_stKsd090@êþF9<w*?FjÀA FDž>|Û<8HG?0£×g¾‡+FC¢…Dµ ¬DQ=²A{ÕÍ<–
±8z*€v20100326_00616_stKsd090@êþF?
Á?QcæA FBÜv=> >œj?záHh¾xÔþFAÁ¸Cñ­ÓDRðA{žÔ<ÅR½
±8z*€v20100522_00345_stKsd090@ëbòËï­?"w@€EŒ=ÌeÐ>ÞE?ìÌÍg¾§ïžE‹µìD¸æDMåÃA…HÔ>€;
±8z*€v20100522_00347_stKsd090@ëbõ¦o?…©Ð@€EŒ+ö=©œô>ÿ ±?ñë…i¾œ¬EŒ^RDP¤DN§+Aƒ\°>¨
±8z*€v20100626_00348_stKsd090@ë	é­¾??Z-£@€E_¬=Ëê»=:}?¦fff¾ž¸REbb=D¸äRDMe²Axa¿=:	×
±8z*€v20100626_00350_stKsd090@ë	í=Ëh?_<×@€E]B=>-=??5û?šáHj¾¡ÊÁE[—3Dj-DN‡mAxmø=9|V
±8z*€v20100726_00308_stKsd090@ë
'^ñø€?dϯ@€E†ýì=ôD|?V\?hõÃf¾"ýôEˆÝqD¸ôbDLó×Aw<v<ʝ§
±8z*€v20100726_00310_stKsd090@ë
'b†<Æ?VÌé@€E†íì=êïŸ>ù¾˜?fffi¾‰º^EˆÇHDyšDN1Av]=èé
±8z*€v20100815_00103_stKsd090@ëfÓt?GN¬@€Et6=È߀?É؋?=p¤f¾"÷ÏEuÌD¸÷DDMR Av0<ó6g
±8z*€v20100815_00105_stKsd090@ëÆõ?]&‡@€EsþR=Ž20?ör?záHi¾'hsEu8{D—\DN`BAwi·=/^
±8z*€v20100823_00133_stKsd090@ë<6Òz?U|Ð@€E"á®=¡ƒ´?†›?ub¾‹Æ¨E•@D¶°öDIÍqAxÇT=-ó
±8z*€v20100823_00135_stKsd090@ë@}(u?V¥§@€E•ß¸>V¹?}X?´zái¾†§ðE–ÎC÷ÅÃDJÝ/Azj=qæÊ
±8z*€v20110207_00223_stKsd090@ë&£ÎÜr?:Ãg@€E¡ç==Ê
ž?ÎXÛ?ñë…K¾ƒoE¡Ö{D¶"sDJ¯ÏA€8‡=¸ãì
±8z*€v20110207_00225_stKsd090@ë&§'y?4ÿ¨@€E¢	=ڙ>ÞWö?áG®h¾ŽVE¡ºC÷¦¨DKŸ¾A~ÿD=
±8z*€v20110806_00225_stKsd090@ë<»ñ…?›ü]@€E¹$
>,ìà>£¢'?G®e¾²°!E¹XDºzDA² Ao£=Rْ
±8z*€v20110806_00227_stKsd090@ë<¿WŽ‡?ÊÝ/@€E¸Úf=õ•?ý?W
=h¾¬‹DE¸¤¤D{#DCJ^Aq'=ž¹I
±8z*€v20110807_00336_stKsd090@ë<¡pGÑ%?9qi@€E™3Í=¤zÀ=¼òâ? d¾å`E™òDºehDAæVAmæ<õ˜®
±8z*€v20110807_00338_stKsd090@ë<¡s…-|?/gm@€E˜£R=ƒH¬="m¬?‡®h¾ŠÀƒE™$RDrNDBÎAm§Ä<Ý6Ò
±8z*€v20110810_00189_stKsd090@ë=v:D?g
@€Eº<{=¿<?=j?—
=d¾œ(öEº¼)DºiDBžwAo&Ú=6pé
±8z*€v20110810_00191_stKsd090@ë='½¡?w•@€EºÛ>,5ß?ˆVk?Š=qi¾›¥ãE»>=D_LDC0An*_=7ò¹
±8z*€v20110814_00224_stKsd090@ë=Ð?X:@€E µÍ=¢} @:7ÿ?´záf¾—
=E¡DºVéDB0sAr^ñ=9Œy
±8z*€v20110814_00226_stKsd090@ë=";Œ?SAÄ@€E¡ì=©@?U'Ž?¡G®h¾™‡E¡f{D†DC ƒAr+§=@§
±8z*€v20110816_00292_stKsd090@ë=ÁÁÄ?v;é@€E¢Ô=±yt?dÀ?—
=e¾¯ E¢µ×DºJ¨DAôjAoÉ= G
±8z*€v20110816_00294_stKsd090@ë=Á'h$­?î†@€E£Jš=•Ëä?–6h?xQìh¾¬‹DE£'Dƒ¦DC)hAp5=3'~
±8z*€v20110821_00396_stKsd090@ë>`ôi3u?uSX@€E
¤=ijï>¶g$?G®f¾¬1EGìDºQ7DAÐ!AhðV<Ül¸
±8z*€v20110821_00398_stKsd090@ë>`÷¤at?‰ù2@€EÀ=XŽh>½¸Ñ?=p¤h¾±&éE'Dg®DBðÕAi'Œ<ó
	
±8z*€v20110830_00124_stKsd090@ë?ô'wa?I"@€E´¯…=…ƒ(?a8U?œ(öf¾¥ãTEµ_ÃDºP"DB+A`]º<¬¼i
±8z*€v20110830_00126_stKsd090@ë?÷î8­?;ÃQ@€E´Ï¸=¡s>Jˆ?c×
i¾'n˜Eµ+HD^DCîA`«*<ŽÁE
±8z*€v20110903_00129_stKsd090@ë?ÿÛ.iË?ƒE¿@€E¸d×>³¹?æ=!?fffg¾yÛ#E¸­DºcÏDB3AaP<'KG
±8z*€v20110903_00131_stKsd090@ë?ÿÞ ß´?nŽ@€E·ð…>ÏB>l')?uh¾€ƒE¸ìDˆ"DC¦A`Ük<‡œu
±8z*€v20110904_00272_stKsd090@ë@ý·?Q'—@€EµÔ¤=S?"yv?@g¾š¬E¶'áDºj¸DB#3A_~µ<j"
±8z*€v20110904_00274_stKsd090@ë@ >ó?\‰<@€Eµ
=rÔa>¬3=?c×
i¾‹Æ¨E¶4ÍDzòDCÙA_Øß<Ëx
±8z*€v20120310_00208_stKsd090@ëW¦CÝz?PŸØ@€EÀ¥ì=‹J(>iÉÍ?aG®d¾›¥ãE¿mšDº%ÛDCq7AZ?<Œô€
±8z*€v20120310_00210_stKsd090@ëW¦!W˜î?J"n@€EÀú¸=¢—@Ÿ×£?aG®h¾"ýôEÀ¤D-DD–úAZâì<{jÈ
±8z*€v20120328_00501_stKsd090@ëYèɬ?Bé@€E—°q=¨g@Q¿?hõÃd¾¥ãTE—¿3DºÉDBðåA^.÷<ˆSY
±8z*€v20120328_00503_stKsd090@ëYèÍ~ãá?CF!@€E——ì=¥‹ì?¸Äm?G®h¾§l‹E—t=DãøDCþA^±<rc´
±8z*€v20120518_00174_stKsd090@ë`A¶åo[?S@€E¯D\>Õì=¥"	?W
=d¾–E®æDº#uDC2Advo<š™
±8z*€v20120518_00176_stKsd090@ë`Aº^`3?UY@€E®š¤=Å%\>økÝ?s33h¾–‡+E­ð=DûTDD5Ad:(<Çf

±8z*€v20130127_00654_stKsd090@ë€"M?<éf@€EŽO=Ê0d>
Y?=p¤d¾/EŽCÃDº
òDC-ãAU*Á<–û
±8z*€v20130127_00656_stKsd090@ë€Ub?2Bã@€EŽmá=kÇ÷@ôY?hõÃj¾¦ffEŽP)D±yDD{–ATÌ0<Cké
±8z*€v20130310_00303_stKsd090@ë…E¥þÝ?[õ‰@€Eђ>	c?o?…¸c¾‰7LEÏðRDº;DCU`AO×<Qr
±8z*€v20130310_00305_stKsd090@ë…E©f:ò?\¸i@€EÑàö=¯£ì>Ý:˜?£×h¾ŒÌÍEЅ×D½PDDÔAO«!<Ž9–
±8z*€v20130313_00481_stKsd090@녥lÐîp?gÍN@€EðH=ào?à??Që…d¾ž5?E¸öD¹ûðDC"¬ASäÁ<l4
±8z*€v20130313_00483_stKsd090@녥pp?ag¶@€EH=ØAß?£ì?'\h¾£SøEqDÐRDDëTAS»ð<l
M
±8z*€v20130320_00353_stKsd090@놄Ë*?E#@€E­{=|Š>ãóq?(õÃc¾™‡E¬²)Dº}DCd9AXn'<"
±8z*€v20130320_00355_stKsd090@놄ÎTQ;?On¢@€E¬ô)=¿"?ã:?‡®h¾™™šE¬u…DÓTDDàöAX†ä<n÷8
±8z*€v20130322_00485_stKsd090@ë†ÄÚyx'?X‡@€E¬Ý)=™Þ4>Žôv?LÌÍc¾›¥ãE¬¯HD¹ðDCy'AX@<\u4
±8z*€v20130322_00487_stKsd090@ë†ÄÝÏ·?I",@€E­…=Žé<?á!ù?n{h¾–E¬ÝìDӅDDâAX$™<qŽÁ
±8z*€v20130324_00534_stKsd090@ë‡|GŽµ?.¸<@€EŸ‡
=²Zè< ƒ?†ffd¾®{EŸzRDº{DCU/AZi<T«
±8z*€v20130324_00536_stKsd090@뇴Á?6kš@€EžÏš=lžA>¿m? h¾ŽVEöDÈDD›øAY"*<Ÿ"`
±8z*€v20130325_00393_stKsd090@ë‡$Uw»Î?Dš[@€E½Q=µ"ð?ÉËS?€c¾–‡+E¼¤)DºJDCašAXÔ%<{Ÿ_
±8z*€v20130325_00395_stKsd090@ë‡$ZxV©?\¥®@€E¼G\=ßP]@6Ò?³33g¾¥ãTE»|D́DD¿\AXë<§'H
±8z*€v20130417_00621_stKsd090@ëŠÕIbõ?OÚ@€EÃO\=Œ¯?•™ì?ÌÌÍe¾­'hEÄ\=Dº
DBRAYc	<¾0
±8z*€v20130417_00623_stKsd090@ëŠج™Ñ?ÜÊ@€EÃ^==‰½¨?y¹Ñ?´záh¾"÷ÏEÄDDÙHDC¹ªAYÞµ<˜ìl
±8z*€v20130424_00658_stKsd090@ëŠéé
Dâ?—2t@€E³ö="ªÈ?À?(öd¾­VE´>DºoDBzAV1<Õyq
±8z*€v20130424_00660_stKsd090@ëŠéì`
­?)X@€E´´
= ÍŒ@•¯}?(õÃi¾ÃoEµ]qDÞfDCÕ?AVl=è
±8z*€v20130505_00660_stKsd090@ëŒH5­¥?=ãß@€Eжš=‰G>È.'?fffe¾Ÿ;dEÑ$Dº%PDBo+AWq£<v@`
±8z*€v20130505_00662_stKsd090@ëŒH80¸Ú?,&'@€EЀ®=§·P?ŠUÂ?ÈõÃh¾ A‰EÐÔDéXDCµAWtŒ<"åð
±8z*€v20130512_00735_stKsd090@ë)Lb¤e?üey@€E©Ü¸=Èå`>›z>Ñë…e¾º^5E©ÙìDº´DBUÃAOÊz=aä
±8z*€v20130512_00737_stKsd090@ë)Oëëv?Õw¾@€E«'{=ËØ>÷ðò?\h¾Á%E«ÅÃDó3DC°"AOù˜=tÃ
±8z*€v20130604_00684_stKsd090@됀MRn?€Îô@€E«€š=ÆmÜ<'|?aG®e¾ÀE«ÛìDº&DBbÁATÐ<'d
±8z*€v20130604_00686_stKsd090@됃¿˜?z¡@€E«o3=ÆÆÜ@ºöý?(õÃi¾©ûçE«³3DÑÛDC¨ÅASáV<‹\¨
±8z*€v20130609_00559_stKsd090@됧??%Z?<¢@€E®Ùì="<†Ê?G®e¾'hsE®îDº'DDB!ËAW>X<y/l
±8z*€v20130609_00561_stKsd090@됧BrÑY?)"Ë@€E¯.)=² l>€õ?¦ffh¾‹Æ¨E®ð)D×DCAHAW`|<Œºˆ
±8z*€v20130615_00616_stKsd090@ë'd¬»^?8@€EÍ=•w¸?Þ­Z?záe¾«…E~ùìDºãDBPAV<gÂU
±8z*€v20130615_00618_stKsd090@ë'd¯jÑ°?¨oå@€E`=ià?øÖU?LÌÍh¾ÒñªED¯ÏDC˜"AUý6=…"
±8z*€v20130617_00404_stKsd090@둡ðÚ³•?=oA@€E"R=ж>ú>N?Y™še¾¦éyE…ìDº	HDBÀåAUåã<+v
±8z*€v20130617_00406_stKsd090@둡óüœH?$'ö@€E€§R=X>
¡?Š=qh¾¬‹DEdDÈbDCô{AVG<<AÜ
±8z*€v20130619_00504_stKsd090@ë'åÓ)î;?rœ@€EdÍ3=´)´?étç?zád¾­VEeQqDºDB3×AU†"<ˆT
±8z*€v20130619_00506_stKsd090@ë'åÖw"?l^V@€Eeû®=D¸i?µ/†?\)h¾­'hEfØDÊòDCT¬AUsÄ<q¦
±8z*€v20130620_00510_stKsd090@ë'zÿÑ?‰@€E<@==™Ê\?gª¢?¸Rd¾®{E<ÜöDºDBlZATEØ<Šô
±8z*€v20130620_00512_stKsd090@ë'!à)÷?gD²@€E<M\=•s"@>¬³?+…h¾¨r°E=^fDÍDC´ZAT2A<=i{
±8z*€v20130621_00606_stKsd090@ë'$Ö@»?Òö¿@€Elg=ƒ7,;Ÿ/>Ç®e¾µ?}ElyÃDº'žDB]ÃASÎ,<Ô.ú
±8z*€v20130623_00340_stKsd090@ë'do×£ë?l&î@€EpN=ë;F?€?333d¾§l‹Eq+\DºÙDBsAU¼G<Ç¥
±8z*€v20130623_00342_stKsd090@ë'ds9M?^…n@€EpH=¯$Ø?'*Ø?¸Rh¾¥ãTEq'DÁüDC"ÝAU³ë<
Ä¡
±8z*€v20130623_00532_stKsd090@ë'f\¡?Rm@€EipR=ßd@Gë>×
=e¾ A‰EhW3Dº	PDB^%AUa< Žß
±8z*€v20130623_00534_stKsd090@ë'f¶ó?‡{e@€Eg÷Ã=Ä6Ý>´ÌÜ>õi¾œ(öEg…D¸BDCšAU§<Žj
±8z*€v20130624_00285_stKsd090@뒅´+pœ?]"#@€EM)3=Qx?!Fã?\(öd¾¨r°ENHDºFDBçAW
k<Kò%
±8z*€v20130624_00287_stKsd090@뒅·h­?mÿé@€EM¿3=¿(,?'\?W
=h¾²-EO¢=DîfDC‹…AWX«<Æ
±8z*€v20130625_00270_stKsd090@뒣YŠE?MŸb@€EwB=™‹ü=Ç/Ý?hõÃd¾ª~úEyƒ\Dº+DBdîAY[<c|
±8z*€v20130625_00272_stKsd090@뒣]æB?a¬@€Ew {=-¹@Ž;ß?O\)h¾¢MÓEyPöDàƒDC­²AY}<Žr2
±8z*€v20140602_00069_stKsd090@ë½^Ö¾rí?R×@€E¾Î¸=u·8?2Z?5d¾¡ÊÁE¾âáD²%PDCc¶AZç
<_Z
±8z*€v20140602_00071_stKsd090@ë½^ÙÚâd?w"@€E½û=¼6 <N¨9?LÌÍg¾˜bE¾
ÍCçò°DDƒAZ¢Z<Œ!
±8z*€v20140602_00117_stKsd090@ë½_?5Om?k‡ @€EµÂÃ="ål>ÿÖ?aG®d¾ ÄœEµçìD²"˜DC^úAZâ<—7¨
±8z*€v20140602_00119_stKsd090@ë½_BRF?l"ò@€Eµ^=†§p@9ëN?c×
g¾™™šEµ?ÃCçÅ?DD¥`AZé/<‰&²
±8z*€v20140602_00165_stKsd090@ë½_©ø?XÚÊ@€E¯•…= >¨X?záHc¾¡G®E¯À¸D²!?DCpöAZÑn<‡•
±8z*€v20140602_00167_stKsd090@ë½_¬g¼þ?M»å@€E¯ff=I2è>†'o?záHg¾—PE¯s3CçÉyDD´þA[Ë<!
±8z*€v20140602_00213_stKsd090@ë½`

À2?LCï@€E©®3=ƒÇ@=È?G®c¾•Eª*D²9DC;–AZÏ0<T¥ 
±8z*€v20140602_00215_stKsd090@ë½`
I$?Uºï@€E¨Ø…=×mo?²X?E¸g¾Ÿ¾wE¨äCçÃDD¬‹AZ°þ<=Ôl
±8z*€v20140602_00309_stKsd090@ë½`åïî?h1?@€E¨iì>ãG@7ýG?5d¾—PE§ùHD²#®DC4)AZaí<_b
±8z*€v20140602_00311_stKsd090@ë½`é: ?qÒ¹@€E¨">>CI>¸	?ž¸Ri¾²°!E¨>¤Cç~˜DD‡ßAZ…j<­V$
±8z*€v20140602_00357_stKsd090@ë½aM	ƒ7?Yzh@€E¥¨á=ƒ^>nÄÙ?hõÃd¾–‡+E¦
D²DC(ƒAZŸ<iŒå
±8z*€v20140602_00359_stKsd090@ë½aPzO?pŽ˜@€E¥uÃ=­ÝÔ>ÔT±?5h¾™™šE¥­ÃC焜DD
AZV<h9¿
±8z*€v20140605_00226_stKsd090@ë½Ài®$@?{@È@€E =W
P@{m?0£×d¾"÷ÏEŸ©šD²)ÓDC,ÝAY <''+
±8z*€v20140605_00228_stKsd090@ë½Àlñ°\?€Èe@€E "='¨@=gë?B\i¾—
=E Ñ\CçãDDxÅAYµ<™òÉ
±8z*€v20140615_00115_stKsd090@ë¿š"´?']@€E¸\=‹¢d?´G`?™™šd¾ˆ1'E·
D²…DC%Aaºl<"•š
±8z*€v20140615_00117_stKsd090@뿝Anà?*Ñ7@€E·U¤=‡§À>ýØE?p¤h¾ŒIºE¶5®Cç¯}DDp´Aa˸<¡)
±8z*€v20150329_00260_stKsd090@ëâæ"pð?")@€E–_\>*@<v?8Qìc¾©ûçE•ªRDº#+DCožAY·<¦>\
±8z*€v20150329_00262_stKsd090@ëâæ˜:(Æ? Q¸@€E–gf=؛þ>®¥ì?\)h¾¸QìE•ZöDèsDD‡+AXyE=B…*
±8z*€v20150331_00373_stKsd090@ëã%2ß5…?'!Z@€E®{{=Zèx?_bØ?W
=c¾™™šE­ÐRDºþDC<A[Âà<m+÷
±8z*€v20150331_00375_stKsd090@ëã%6q¦?©	@€E® =N^÷?Ps?k…i¾"t¼E­€áD·ðDD«A[«™<‰v
±8z*€v20150418_00181_stKsd090@ëåcH$Ý?Œñ0@€EÁLH=X7>†ß(?™šd¾ž5?EÁ3D¹÷¶DCwA]#<·Ì
±8z*€v20150418_00183_stKsd090@ëåc xÑ"?™†½@€EÂ…=sBà?ê9?
=h¾"ýôEÂÃDÚ-DD†éA]"z<ôP4
±8z*€v20150508_00256_stKsd090@ëçæY€4?5|"A FNbŠ=¿@?SÉ?B\e¾'hsFN‰ìDº DBÔZAb~®<_â
±8z*€v20150508_00258_stKsd090@ëçæd_ÀÛ?.gŽA FP=ˆ'"@hì?(õÃj¾OßFPiÃDªÑDD&‡AbŠ7;úÜ=
±8z*€v20150522_00034_stKsd090@ëéŸ#¶Ž?Ñ´@€Eæö=reÏ@$ûí?c×
d¾®{EåbDº
òDCBoA_öœ=ÆÓ
±8z*€v20150522_00036_stKsd090@ëéŸ'L?ö4@€Eä#f=t¥@ŒÃ?Që…h¾¢ÐåEäD°DD³¶A_…<ätå
±8z*€v20150522_00466_stKsd090@ëé¢È÷°{?rr'@€Eºh¸=~³(>Eb?B\d¾šŸ¾EºÊDºÝDC¨A_Çæ<¬¹¨
±8z*€v20150522_00468_stKsd090@ëé¢Ìu9?f¨Ž@€Eº)=o~Q?¬PC?#×
h¾bNEºR)DÆDDu`A_Ëü<Pò
±8z*€v20150529_00019_stKsd090@ëê~ýa¯ó?#u)@€EÌJ=H´9@Æ`C?s33c¾"÷ÏEÍÙ×Dº
hDC_mA^fþ<mD]
±8z*€v20150529_00021_stKsd090@ëêu[L?2b @€EÌ×3=QGÀ@X?G®h¾\)EÍ@{DÍDD¹yA^ñ<œÏS
±8z*€v20160630_00586_stKsd090@ìEŸ[:
?Üb@€E›&á>'&é@äBU?(õÃd¾Ó÷ÏEš˜öDº	7DB¶VAXyù=E'
±8z*€v20160630_00588_stKsd090@ìE¢›[?Ê°a@€E›˜f>*I"?çR?J=qj¾¹Û#EšÎöD€sDCØåAYh=NØW
±8z*€v20160716_00259_stKsd090@ìAÔýK?/ýª@€E•zá=¡çÜ= wU?£×f¾Ÿ¾wE•úöD¹ÿDDBÆ5AWò<a

±8z*€v20160716_00261_stKsd090@ìA×ob¹?<}4@€E•O\= }ˆ?ª8?p£×i¾›¥ãE•¡…DXDCüîAX;ü<ÖÊ
±8z*€v20170621_00936_stKsd090@ìHÆ >ßd?^@€E––š=Ì÷þ?ý7?:áHe¾±©üE–2áDº&NDB©šA\ò¥<ÚcQ
±8z*€v20170621_00938_stKsd090@ìHÆ#:í'?…Ï@€E––š=fžÀ?`k—?ë…i¾¢MÓE–4{DŽfDC±ºA\ýð<¹"§
±8z*€v20170621_00984_stKsd090@ìHÆq%Â1? åÖ@€E—*R=Ós_=Êr?Y™še¾®—E–¤áD¹îáDB'A\£Ø<éƒ
±8z*€v20170621_00986_stKsd090@ìHÆ~ÖêÞ?¥¯¸@€E–ˆ
=¨ËÔ>­[?G®i¾©ûçE–áD}ôDD3A\v¢=±ø
±8z*€v20180330_00523_stKsd090@ìl	~'€?0Aj@€EÇq=¢rç>w¿è?¨õÃd¾ŒÌÍEÇ1HD¹û+DC: Anþj=^ó
±8z*€v20180330_00525_stKsd090@ìl	.Õ+?2±@€EÆï…=ihP?$¼?¬ÌÍh¾"›¦EÇUšD[ÇDD©7Ao™=>Ì
±8z*€v20180401_00734_stKsd090@ìlL2ù²3?åD³@€E–lÃ=ãb4@%õŠ?†ffe¾¢ÐåE–>RD¹êfDCËAp£u=ÖæÖ
±8z*€v20180401_00736_stKsd090@ìlL66ØÚ?Àu@€E–'=´ŽÀAÙ?G®h¾¥`BE–†fD81DD/ßAoO=kìU
±8z*€v20180524_00067_stKsd090@ìrßÊÊi?*ã@€Eлf=‡ò§>Y_Ÿ?¬ÌÍd¾œ¬EÐx=D¹þ%DCºApnq=(D
±8z*€v20180524_00069_stKsd090@ìrß	"83?0Ò @€EÐÎf=µƒH?|Jç?¥¸f¾‰º^Eг\DªDEøAqõ =(¸C
±8z*€v20190619_00097_stKsd090@ì£Æ°&™?I,q@€EÇîá=vx?Â["?Ž{e¾™™šEÈZ{D»)DAÿ\A\[[<¬
±8z*€v20190619_00099_stKsd090@ì£Æ³$ÐD?[ÿx@€EÇIì=…€Ø=q*í?‹…h¾Â\EÈ)3DíPDC†VA\æ¿<í/·
±8z*€v20190806_00320_stKsd090@ì©Áaå£?%øÍ@€EŸ2)=¡×|?=p~?†ffc¾®{E 7®Dº\DCù'A`²J<p€Ï
±8z*€v20190806_00322_stKsd090@ì©Á£Þ|"?'º†@€EŸ/×=ç ?	"
?ºáHg¾²-EŸì¸DxDE^éA`â‡<¶'q
±8z*€v20190807_00307_stKsd090@ì©áF@V1?>Æ.@€E­dR=ºV¨?âŸ?Y™šd¾œ¬E­¹ìDºe?DD1ìA^42<dýÝ
±8z*€v20190807_00309_stKsd090@ì©áIäà•?AÂ@€E­@f=»X@¬µØ?Që…d¾¤Ý/E®oìDQüDEtÝA^k¿<""÷

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_11n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  124 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
¤t˜	£v20100304_00786_stKsd055@êû‹±±2½?Nƒ@€EœH×=ëä>'9?úáH2¾šŸ¾Eœ\áDž"Cs×AVu×<û"k
¤t˜	£v20100304_00790_stKsd055@êû‹·ŠM?8Š@€Eœ=á>P*±@Ÿé?Š=qh¾°£×Eœ(¤C0¤Cvs3AVÞ-<:9µ
¤t˜	£v20100402_00604_stKsd055@êÿ,˜{1?b($A FX¿"=™ÇH
¤t˜	£v20100402_00608_stKsd055@êÿ,¤Aî?]óA FXãR=|–¸
¤t˜	£v20100410_00386_stKsd055@ë'û'ù™?Ú¥A F*ö=øf6
¤t˜	£v20100410_00390_stKsd055@ë(Í#_?þnA F*ef=éä<Ž,?øQìh¾—PF*sqC¬Ct¬‹AYË°<Ÿ¾²
¤t˜	£v20100711_00422_stKsd055@ë¥J´¢?l'ö@€EXÃ=€CØ?@óo?0£×d¾£×
E[l{D¡°1ClŒJAaCê<§Kc
¤t˜	£v20100711_00426_stKsd055@ë¥RYô¾?ƒç¡@€EWæ=‡@,=Äd?5j¾ŽVEZéìCž½ClÌJA`©<´:0
¤t˜	£v20100813_00201_stKsd055@ëÁÐ3?* y@€E)=šãD?-v?Ã×
d¾¡G®E33D¡´îClmAdÎ<æ'c
¤t˜	£v20100813_00205_stKsd055@ëÁS?5ñ}@€E\=¦Ë ?*X?¢\k¾±&éEëšCžÄ{ClAcÌá<Â)/
¤t˜	£v20100815_00229_stKsd055@ë¤Öº?Z3@€Ej˜Í=ƒŒt?my¥?Tzád¾™™šEo«\D¡·…Cm	üAc¦<¥ƒ—
¤t˜	£v20100815_00233_stKsd055@ë#Ít½?M%G@€Eju
=Tôh>>ƒ?&ffj¾˜bEj[®CžØ1Cm†fAc_<…jk
¤t˜	£v20100905_00097_stKsd055@ëŸÔò•ß?XL—@€E«ßq=¹dÈ>µ‹Û?k…c¾•E¯iìDŸ_ðC]ÞúAed<¹±Ý
¤t˜	£v20100905_00101_stKsd055@ëŸÜq?N!À@€E«¹×=‹Æ(>-î?G®i¾§ïžE­Ö{C•bòC]f¨AeEq< .1
¤t˜	£v20110508_00546_stKsd055@ë1Jԑ'9?J
@€E¾¸="º<<
Ñ_?¼(öb¾±&éE¾¼áDŸ—çC]6‡A~µ‹=´Æ
¤t˜	£v20110508_00550_stKsd055@ë1JÛ%Jg??x@€E¾²¤=u>?=¨U?™™šj¾"ýôE¾¿3C•ðbC]-Aâý=ˆ0
¤t˜	£v20110512_00701_stKsd055@ë1Ê_b'?bk@€EÔ¹…=qËp?è(Ü?Ÿd¾OßEÖ7®D£RC>‰7A~‡=Uòu
¤t˜	£v20110512_00705_stKsd055@ë1Êe×Àq?š€@€EՍ=ŒmX?¸O9@
áHj¾¬‹DEÖWHC¤C>¼¬Aj-=ŸñÝ
¤t˜	£v20110806_00375_stKsd055@ë<ƒ6Þ(j?H©¡@€E·p\=»·¤=M[ä?î{c¾ŒÌÍE¸h{D£*NC=FfA'U6=ÃË	
¤t˜	£v20110806_00379_stKsd055@ë<ƒ=S˜.??ÝS@€E¹=Œp(?)z?øQìj¾ÒòE¹'
C¤A‰C=ôA"Á^>	\Ã
¤t˜	£v20110807_00534_stKsd055@ë<£¸Wö?LÏ@€E–Á=èl?E«ñ?áG®e¾‹Æ¨E˜(D£uC=ÅA…í=î}
¤t˜	£v20110807_00538_stKsd055@ë<£!?ÐÐ?sVÈ@€E—}=Ëê\?9«'@¸j¾É7LE–ËšC¤+çC=A"ù>ã-
¤t˜	£v20110823_00149_stKsd055@ë> šéàÚ?ߟ@€EÂÈ=†à=‡?ôzád¾‰7LEÃûqD¢û;C>Aƒ®Ü=ðÅÇ
¤t˜	£v20110823_00153_stKsd055@ë> ¡–]z?$MA@€E'H=•£œ@U›†@Qìj¾™‡EÙ\C¤yC?TA""Ï>
#‹
¤t˜	£v20110914_00118_stKsd055@ëA_õÈNc?D'¹@€EÆã\=…V(>þJÉ@®d¾ª~úEÉ\RD£A²C?âNA…à>xý
¤t˜	£v20110914_00122_stKsd055@ëA_üÛã–?ZŠ4@€EÇòÍ=‰´´@Ý£?Ê=qi¾‹Æ¨EÈèC¥åC>û#A…JO=à'è
¤t˜	£v20110915_00119_stKsd055@ëAýu¦ö?%Z!@€Eâ¹="Ú?¤0˜@¸Rd¾‡®E偅D£3;C?ÍA…Ïã>cÂ
¤t˜	£v20110915_00123_stKsd055@ëA€BYí?0ñ¯@€EáW3=ÒÔ?±MJ?ç®j¾˜"uEâõ
C¤wC?‹A…w=÷|é
¤t˜	£v20110915_00131_stKsd055@ëA€/Aõ?6Ì@€E׈¸=²ûì>Ÿ¼?æffd¾ŒÌÍEØÀ=D£B‡C?"œA"ê=àË
¤t˜	£v20110915_00135_stKsd055@ëA€6!Yí?/×;@€EÏÓÃ="*>¢‰ú?Î{j¾ŽÙEÐß®C¤òC?™šA"<b=—~_
¤t˜	£v20120327_00368_stKsd055@ëYÈkG›?Gž]@€E"ì=îãB>à
E?\(öd¾ºáHE'×D¢ûCC=²Akãw<ç>
¤t˜	£v20120327_00372_stKsd055@ëYÈr˜"÷?Tî·@€Eü\=³È°9ü´{?333k¾˜"uE_ÃC£kDCC ƒAl]Ÿ<»Ì­
¤t˜	£v20120509_00136_stKsd055@ë_$‹ϖ?t@€Eõ=šKü?%…?¢\d¾¥`BEŽšD¢õCC+Ae'n<ª¾•
¤t˜	£v20120509_00140_stKsd055@ë_$"_c?@€E…=¯Ü">ëé¥?aG®j¾£SøEšC£ÓCCSuAeZ"<«Ž
¤t˜	£v20130319_00559_stKsd055@ë†hcñ§"?ɦú@€Eì=Ó0Ù?(Þ?¸H¾Éº^Ea
D£
CFF¨AVsª='îŽ
¤t˜	£v20130319_00563_stKsd055@ë†hjZ—%?¸Ò©@€E€'==MR@sP?=p¤6¾Þ5?E€iìC£2CFbAX!(=¸Õ[
¤t˜	£v20130320_00871_stKsd055@놊š;$Ä?îü@€E¨ö>3×=¤»Ê?LÌÍ6¾ûçmE¡…D£ìCCŠÁAW²ÿ>c7
¤t˜	£v20130320_00875_stKsd055@놊 ó:J?ƒü@€EŽÛ=>8*ã>ë¯?0£×i¾¸ÔþEoìC£*áCBp!AUŒÿ<"	ƒ
¤t˜	£v20130321_00313_stKsd055@놦"oôZ?˜Tu@€E¢—=º×¸?Ì6+?(öe¾²-E¢–fD¢ñCG BAUZÊ<'–¦
¤t˜	£v20130321_00317_stKsd055@놦šC.?UF)@€E¢Iš=Ö›@RÉN?=p¤j¾ÒòE¡¸C£d¼CE	7AUrH<[KP
¤t˜	£v20130322_00779_stKsd055@ë†Çt‡%ú?˜x\@€Eæ=è—>:¸?¸e¾µ?}Et)D£çCE‹…AUÅ´<¨½
¤t˜	£v20130322_00783_stKsd055@ë†Ç{ó«ß?ª€p@€Eì>Ïà>àÏó?#×
i¾ŽÙE5HC£¤CDGmAU«<È÷4
¤t˜	£v20130324_00492_stKsd055@ë‡'l€‡?EÝÝ@€E¦zH=|Ï@@Gñ'?aG®d¾° ÅE¥`RD¢ùÓCHŸ}AU\~<""O
¤t˜	£v20130324_00496_stKsd055@ë‡.&g?e²@€E§==¢T<ғð?‹…j¾™‡E¥')C¢ÜÍCE2-AU¤O<cÿ
¤t˜	£v20130325_00879_stKsd055@ë‡)顟"?ñ¦@€Eï…=wP?­ÁÖ?èõÃd¾›¥ãEŸ×D¢Ú^CCŸ}AU½Ã<¿ÝW
¤t˜	£v20130325_00883_stKsd055@ë‡)ôt.?U@€EŸ$)=ѶÀ?$æB?˜Qìj¾©xÕEŸàöC£81CBDÝAU±Ž<aê÷
¤t˜	£v20130417_00723_stKsd055@ëŠ¨²5ó?™@€EÁs=\j˜?ÊÑJ?áG®c¾¨r°EÄRáD¢ØCCÃAVìÎ<â!u
¤t˜	£v20130417_00727_stKsd055@ëŠ¯/"? §@€EÁ,H=‹FÄ=½¦î?ÌÌÍj¾²°!EÃXC£(sCAƒTAVn÷<œ—Ì
¤t˜	£v20130512_00645_stKsd055@ë(<Öµ"?Û^ @€E™"H=Ù©?Ì3S?d¾½p¤EšÉ\D¢½ËCB§+AWIY=-]
¤t˜	£v20130512_00649_stKsd055@ë(EZ‡á?ÌlÏ@€E›.ì>5L@ÇþR?}p¤4¾Éº^E›ÃC£AHCA?}AUY÷=°X¿
¤t˜	£v20130515_00518_stKsd055@덊mɌ{?ž5@€E¯'f=úïA>A»?\c¾/E°ô¤D¢Ð{CBLJAW¡-<ã²S
¤t˜	£v20130515_00522_stKsd055@덊ƒ[>À?«jß@€E³?)=búw?­.ˆ?zái¾š¬E³œ¤C£¤þC@VÉAWg<Êçõ
¤t˜	£v20130526_00957_stKsd055@ëŽèC˜ì ?Ñ·å@€E—C=¼_°>~'?
=qd¾œ¬E˜5×D¢ÅìCAÉüAX0=Üé
¤t˜	£v20130526_00961_stKsd055@ëŽèJ­rê?Œl¹@€E˜mf=¥Ú¤=Ëe?záj¾° ÅE˜ÎC£#TCAÑAWqÞ<~ 0
¤t˜	£v20130617_00218_stKsd055@둠"7ñ?*ž,@€E|^{>Ë?"œò?}p¤d¾˜bE|RD¢ÎFCE¡HAXí <|š…
¤t˜	£v20130617_00222_stKsd055@둠Šþ W?+´ð@€E{ù\=°›è?'|?}p¤i¾¥`BE{{C£‡CCΘAXÅÖ<Nñ
¤t˜	£v20130619_00702_stKsd055@ë'ç…6ÀÜ?fÃ@€Eo )=¡|?qj'?333d¾»çmEsÃ\D¢Ù¢CBAYc‰<qq
¤t˜	£v20130619_00706_stKsd055@ë'çŒ ?G{'@€EnÚ==´»=ú?j¾¯ EnýHC£)XC@é7AY-a</°»
¤t˜	£v20130624_00387_stKsd055@뒆|>.å?Œ|š@€EQZÍ=j=G>'×"?™šd¾˜"uETÝìD¢ÇžCA'-AY'-<•æ>
¤t˜	£v20130624_00391_stKsd055@뒆'úÑm?—Z@€ERDf=‰ú?"?:áHj¾œ(öERl¤C£ÙÛC@2°AYM	<Ôç
¤t˜	£v20130625_00516_stKsd055@뒥P÷,?—bc@€Eg
=¦Y@>;ÒF?ÌÍc¾¦éyEjD¢»žC@´¼AYh_<¿ñj
¤t˜	£v20130625_00520_stKsd055@뒥Z8ñ
?±^þ@€Edšö=ëô?X5?!G®j¾³¶FEeG3C¢ÆÉC@.˜AY5ß<ãñƒ
¤t˜	£v20130626_00139_stKsd055@ë'ÁðB˜V?ø@€E•¨¸=z
X@!T?Ç®d¾¡ÊÁE–ÜD¢ÎÙCCO\AYp<µ4
¤t˜	£v20130626_00143_stKsd055@ë'ÁöÝú?w"@€E—4Ã=—ÅÈ>[?ª=qj¾£×
E—.C£B-CBÇAYJ<—_
¤t˜	£v20130627_00056_stKsd055@ë'߉ž¯ƒ?0Âë@€E«~á=‰10>Š®	?ž¸Rd¾/EªÓ®D¢æúCEDZAYÍ-<£9u
¤t˜	£v20130627_00060_stKsd055@ë'ߏ䤅?-IÂ@€E¬‡Í=jxÉ>ʆH?Ž{i¾¥`BE¬LáC¢ÿßCCT{AY€†<jÜx
¤t˜	£v20130628_00311_stKsd055@ë"ºv=Ê?<{v@€E§.)=ʱ>>›­à?‡®c¾'ë…E¨13D¢ÅªCB¢NAYÊ;<žö
¤t˜	£v20130628_00315_stKsd055@ë"Á‹¾?-O4@€E¦3=Œ^8=ñqÂ?=p¤i¾›¥ãE§MÃC£P¤CAð!AY€…<O¨Æ
¤t˜	£v20130629_00104_stKsd055@ë" IáØ?F¶@€EA=ʞ?$ab?£×
d¾"záEHD¢ÙqCDYÛAYö <'Uà
¤t˜	£v20130629_00108_stKsd055@ë" O÷ÄÈ?³+@€ES\=®@t"¥?×
=j¾¯²E|RC£îCBšáAY˜÷<¸™
¤t˜	£v20130630_00078_stKsd055@ë"?jÅ?e@€E"™q=½-$>yzF?LÌÍd¾´¼jE")D¢ÑªCEPAY­M<ry'
¤t˜	£v20130630_00082_stKsd055@ë"?%c®?`Ù@€E"Y=ÇÉ?"˜f?ŒÌÍi¾–‡+E"ìC£2NCDAY"S<šTÓ
¤t˜	£v20130701_00207_stKsd055@ë"a½™f?]|@€E˜/ì=ȍ™@0*Ã?Ü(öd¾›¥ãE˜°RD¢Ò%CC^wAYÈ<°Ìw
¤t˜	£v20130701_00211_stKsd055@ë"aÃ]Ô?°•@€E˜¦H=¤@˜=×É?Î{i¾­'hE™|C£>˜CAå`AYþÇ<Î÷f
¤t˜	£v20130702_00140_stKsd055@듁3—Ý?¢æ@€E³Œ=ò?Íè@ë…d¾¤ZE´ƒšD¢Ï;CCò-AZ>;=Þ 
¤t˜	£v20130702_00144_stKsd055@듁"O€q?$«@€E³ã=±ü?ñ±T?J=qi¾"ýôE³¾RC£îCBÝqAYïU<?<
¤t˜	£v20130702_00380_stKsd055@듃%8ô"?0ÓÖ@€E™[Í=½jß>œ™:?†ffd¾"÷ÏEšË
D¢ÚCCãAYÕÊ<Tp
¤t˜	£v20130702_00384_stKsd055@듃,üð?(Э@€E™ÍH=À²€>œTp?'\i¾¬1Ešf{C£JCA€ƒAYWÐ<jñ

¤t˜	£v20140617_00074_stKsd055@ë¿?@ˆf?G@€Eȸ=w¼˜=ð,?Տd¾\)EÆ3D›fÉCF‡+A{¬Ö=sk 
¤t˜	£v20140617_00078_stKsd055@ë¿?GR>ç?Bˆ÷@€EÇ»®=³1¸>.A?å¸i¾É7LEÅ4C…k#CD¸RA{!½=›pa
¤t˜	£v20140618_00121_stKsd055@ë¿_¿ï¯%?Mi¯@€E¸@=±Âø?c¶6?¯\)c¾"záE·X¤D›WCFú^A|$Å=g_T
¤t˜	£v20140618_00125_stKsd055@ë¿_ÆðX?F‡Ý@€E·Ø¤="È@yK"?¥¸i¾™™šE¶{C…BCD\A|^®=]Êô
¤t˜	£v20140618_00265_stKsd055@ë¿aQ‹?¹xT@€E¸=»(?[s²?Ï\)c¾ÔzáE·ó
D›,CF/A{½>;dF
¤t˜	£v20140618_00269_stKsd055@ë¿a*r?¤G·@€E¸F
=QzÏ>ª?ØQìi¾å`E¶ÇqC…8"CCõA}sç=Ã!¬
¤t˜	£v20140618_00649_stKsd055@ë¿d³Zû¤?Ëú @€EµúÃ>"â[
¤t˜	£v20140618_00653_stKsd055@ë¿dºï‡?Ëù@€E¶DÍ="U(@,'g?ٙšh¾¤ZEµWÃC…zCAHsA~¿ß>2¤h
¤t˜	£v20140619_00073_stKsd055@ë¿8 •Œ?†…¯@€E϶š=WM`@0€?ë…c¾ž5?EÏCD›MºCEÍAgy=ò"
¤t˜	£v20140619_00077_stKsd055@ë¿?·ÖF?ú!l@€EÐÓ®=Ö?®
¤t˜	£v20140627_00090_stKsd055@ëÀ‡'µç?¾AW@€EZ…=…"|@]ïl?«…c¾Ÿ;dE].¸D›o–CAOA}í}>"H
¤t˜	£v20140627_00094_stKsd055@ëÀ‡.ÐM
?¹'°@€EYÁ=•­ AL®?±ë…i¾¨r°EZ¯\C†1CAÑA~Xø>6
¤t˜	£v20140627_00138_stKsd055@ëÀ‡"Hq´?žÎ"@€EbB==¡(>ú%0?±ë…c¾¦éyEe)D›XƒCD,JAoÈ=Ïd,
¤t˜	£v20140627_00142_stKsd055@ëÀ‡š!?œ¶®@€Ed"…={П?b²Ú?¥¸i¾¥ãTEeüC…t¼CB#–A}â‹=¹U
¤t˜	£v20150227_00125_stKsd055@ëß&‰m|…?ðYî@€E¥é=Ά,
¤t˜	£v20150421_00194_stKsd055@ëåù}?ćà@€EŸ×=ÅN@
¤t˜	£v20150421_00198_stKsd055@ëåÃdwy?¢Þê@€EžÄ==ªÒ°
¤t˜	£v20150508_00502_stKsd055@ëçêóø»?£5ýA Fz3={i(
¤t˜	£v20150513_00447_stKsd055@ëèŠ1[r?ƒ÷A F|=‹h8?ö%™?ê=q^F~ÆìD¢êfC>LJAˆa€=°ý*
¤t˜	£v20150513_00451_stKsd055@ëèŠ>ê>?ÌÏA F}ë×= íô?')@
=qjF8HC£}ôC@‰yA‰7\=‰ž,
¤t˜	£v20150528_00121_stKsd055@ëê_êá…l?5ß@€E®³=ƈ?:d@5¸d¾ž¸RE­o®D¢ôÕCFãAˆ[>MSÆ
¤t˜	£v20150528_00125_stKsd055@ëê_ñ]¾?3@€E¯(¤=¹×X?aYL?úáHi¾»çmE®fC£¨ÕCDý²A…RÎ=ز¹
¤t˜	£v20150529_00121_stKsd055@ëêðƒ ´?6e@€EÍ!=_š˜
¤t˜	£v20150529_00125_stKsd055@ëê÷m)¤?.œÝ@€EÌã{=buŸ
¤t˜	£v20150601_00121_stKsd055@ëêßjÅs?†¹@€E¾ŽÍ=}ð?ä@G®e¾ŽVE¾=
D¢èÅCFDœA…Ô1>3hÿ
¤t˜	£v20150601_00125_stKsd055@ëêßqK§s?™ Ø@€E¼÷×=€§ô
¤t˜	£v20150610_00217_stKsd055@ëìõ¿4?‡_@€Eœ˜¤=‡¼=mö?\d¾'hsEœL{D¢ÉCFœA… Ü> Œº
¤t˜	£v20150610_00221_stKsd055@ëì&É"H?"[d@€EœÄq=}d?ÊÖ?@i¾‰º^E›òRC£¢CCÃ×A…µ=>8ž[
¤t˜	£v20160715_00673_stKsd055@ì%&(ž/?†ŸÞ@€E]9=ž¨ <‹?¸Rc¾«…E_(D¢Ç\CBø"AWx'<§x
¤t˜	£v20160715_00677_stKsd055@ì%,µ5?‡ÌL@€E[T=Úêç>‹+?
=j¾œ¬EYàöC£ !C@á‰AWQt<¦üË
¤t˜	£v20170617_00493_stKsd055@ìHC¾O¡S?VVQ@€E"ðR=­ß$?3®?s33e¾¡G®E"jáD¢«CDØÕAmâ	=,
¤t˜	£v20170617_00497_stKsd055@ìHCÄ®á?jۗ@€E–:ì=–¢À?Ǚ§?ƒ×
j¾™‡E•IìC¢Ë#CE Amdá=,ë
¤t˜	£v20170619_00302_stKsd055@ìHƒU?%½@€E°òö=³b¨?rÆÍ?xQìd¾–E±d=D¢ÇÏCE	ºAn‰P=íô
¤t˜	£v20170619_00306_stKsd055@ìHƒ%Tm–?%î=@€E°ý
=gg9>³Å¨?fffi¾†$ÝE¯Â)C¢'CDjAnˆ><Ósì
¤t˜	£v20180330_00577_stKsd055@ìl	yGä?1ÞV@€EÄ…=Î
¤t˜	£v20180330_00581_stKsd055@ìl	*Øq?4ê§@€EÄ
=\qP
¤t˜	£v20180403_01081_stKsd055@ìlŒ:ð!?ª‰Š@€E¨N…=•Äð
¤t˜	£v20180403_01085_stKsd055@ìlŒ@c}(?…¢I@€E¨Oì=¢éM
¤t˜	£v20180406_01085_stKsd055@ìlëŠh.?Å>M@€E£­q=óó–
¤t˜	£v20180406_01089_stKsd055@ìlë'-ÏÇ?ü¿@€E£¯f=C8
¤t˜	£v20190807_00505_stKsd055@ì©âÙÂ8Ê?ED†@€E 
ì=ÊþÃ>©?5e¾™‡E¡Ð¤D£1/CFÝqAUÛí<I"Ö
¤t˜	£v20190807_00509_stKsd055@ì©âàÙì?S§¸@€E_®=Ē>ìs?'\j¾ºáHE M3C¤~5CHã×AUè®<ž8ˆ
¤t˜	£v20190808_00281_stKsd055@ìªîwí?Žrÿ@€EŸ9{=?Çi>Ýô?=p¤b¾¿|îE£	\D£‹CH!AU s<žõï
¤t˜	£v20190808_00285_stKsd055@ìª)ß<f?Ÿç@@€E@= 'Ì?ÉÎ?!G®i¾°£×EŸï\C¤'CH¨öAU³8<¾)Û
¤t˜	£v20190821_00313_stKsd055@ì«¢ã7?µ}@€E¬Mì>:_?½D¸?E¸d¾¢ÐåE­9šD¢ñCFìJAU>A<öþR
¤t˜	£v20190821_00317_stKsd055@ì«¢#â'í?]m@€E«À)=¼í>[­=?¸Rj¾° ÅE¬¼¸C£á‰CFÚ^AT§û<šKç

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_12n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  142 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
¢˜ãð–v20100304_00792_stKsd055@êû‹¹ÒyŠ?(+à@€E›á¤=¡R¼@!§\@£×e¾ŠÀƒE›qHBôÔþDªYÃAˆ?r>³Z
¢˜ãð–v20100304_00794_stKsd055@êû‹¼‹¬F?-'	@€E›¥=ƒb¸>ÝqU@2\4¾œ¬EœYÃE™DªtA‰£>R_#
¢˜ãð–v20100304_00796_stKsd055@êû‹¿®÷O?-ü£@€E›|ì=¨@(>>@#×
f¾ŽVEœ"ÍDŠ\Dª²A‰¸	>C–
¢˜ãð–v20100402_00610_stKsd055@êÿ,ª|ZÄ?NQ~A FXšq=ƒ]l?P@¸g¾‹C–FXüHBô¾úDª!ìA†SÝ=œ
¢˜ãð–v20100402_00612_stKsd055@êÿ,°¼ ?Wp³A FY-û="Yð@bë@4zá5¾{çmFZyöE¤ÕDª;¶A‰å>'
¢˜ãð–v20100402_00614_stKsd055@êÿ,¶­
æ?[åŠA FY¶æ=®Ÿ|?ÐJU@¸g¾|í'F[T®DŠéD©×;A†òþ=¶é2
¢˜ãð–v20100410_00392_stKsd055@ë(rC?"A F+j=²3@ž
?Æffe¾{çmF+£ÃBôPåDªWA†
=9"Ó
¢˜ãð–v20100410_00394_stKsd055@ë(©•?¯?A F+§{=­=¸@n¡?ç®5¾ƒ•F+)EšáDªlA†¶X=Œ"¤
¢˜ãð–v20100410_00396_stKsd055@ë(†? ¥A F,S
=¾¿¤@ªš?½p¤f¾yÛ#F,j…DŠÍDªÁA†¢
=c
¢˜ãð–v20100711_00428_stKsd055@ë¥V'
?r @€EW}…=nù?Š"$?ØQìg¾"t¼E[¥CŒJD©dAƒä¥=íºN
¢˜ãð–v20100711_00430_stKsd055@ë¥ZãÖª?yh`@€EX¤)=›'°
¢˜ãð–v20100711_00432_stKsd055@ë¥_Q"r?"ã@€EYÿ3=†5<@q=³?°£×f¾"÷ÏE])DæúD©dRAƒÏ´>"/
¢˜ãð–v20100813_00207_stKsd055@ëÁdâ?1w@€EŒYR=Šôà@/ý+?½p¤g¾ß;EŒò{C¯D©=A…{=—Š
¢˜ãð–v20100813_00209_stKsd055@ëÁ&Õ?M1c@€E‹=®—lAP×%@5¸4¾'ñªEŽ9®E‡¦D©psA"Áò>!À 
¢˜ãð–v20100813_00211_stKsd055@ëÁ•c)?N¼ý@€EŠ¨Ã=‡S@¦Ï@f¾'n˜EÇDê^D©-šA…	š=þ2ð
¢˜ãð–v20100815_00235_stKsd055@ë':Q5?aº@€EjŽR=‹*x@ɺœ?ó33g¾ŒÌÍEjg®CmD©cA…f>†{
¢˜ãð–v20100815_00237_stKsd055@ë*¬¬F?F»²@€Ejó3='%W@^â@
=5¾""Eo"RED©°)A"ƒZ>#û
¢˜ãð–v20100815_00239_stKsd055@ë.•-?O'M@€Ekȏ=¡"¨?ÊÜá?Ñë…g¾"t¼Ep'fDæÁD©`"A"c=àò
¢˜ãð–v20100905_00103_stKsd055@ëŸàŸ$?R+†@€E«¬
=š<>"M"?Ýp¤e¾Š=qE­»HC¶‡D§|9A'G=ÏèÄ
¢˜ãð–v20100905_00105_stKsd055@ëŸãÏb©?B•@€E«¾Í='åœ?áa6@+…3¾bNE®^=EeD§ÆwA­>°·
¢˜ãð–v20100905_00107_stKsd055@ëŸç¢y?GWõ@€E«Ã¤=Ä8`@‡Àp?Ã×
g¾'ë…E¯ª)D‹•ËD§"øA'u=˟Å
¢˜ãð–v20110508_00552_stKsd055@ë1JÞ{áM?@(â@€E¿=ššh@M?záHf¾'n˜E¿táC°bD§W®Aeð@<àõõ
¢˜ãð–v20110508_00554_stKsd055@ë1J៝?Dhé@€E¿â3=ÕØ>'‰e?ÌÌÍ5¾"ýôEÁ±…EnD§'üAf¿=+‡•
¢˜ãð–v20110508_00556_stKsd055@ë1Jäçpg?8a>@€EÀ™3="=t@å3?G®h¾'ñªEÂÇD‹©üD§XöAe"Ú<Ĕ
¢˜ãð–v20110512_00707_stKsd055@ë1Êi/?&;ü@€E×RR=…à@"c?ŒÌÍd¾ŽVEØq3C$ED£¢AdGâ<º
¢˜ãð–v20110512_00711_stKsd055@ë1ÊoÚ
R?"Z™@€EØq=}Ô!ATRŒ?…¸e¾Š=qEÚ®DK+D£œ1AcLP<ÈÎ
¢˜ãð–v20110806_00381_stKsd055@ë<ƒ@Õ?8«@€E¹1š=¦!`?'WS?ˆõÃe¾"t¼EºqC#äD£núAb¨r<¨Qí
¢˜ãð–v20110806_00385_stKsd055@ë<ƒFêjm?#¶@€E¹R¤=yW‡>˜g?'\f¾œ¬E¼ÃDVD£kßAbôª<½Xþ
¢˜ãð–v20110807_00540_stKsd055@ë<£$Šé?sô%@€E˜ö=~Y?lÚ?ƒ×
e¾•E™$C#wD£€‹Aa"e<³ž®
¢˜ãð–v20110807_00544_stKsd055@ë<£*b|?Lcû@€E™=È@#÷è?€f¾'ñªE›}ìD.D£tÕAa¼Ò<±á
¢˜ãð–v20110823_00155_stKsd055@ë> ¤ÐÔï?À@€E¿\=ÿ8@vdÍ?¡G®e¾˜bEÄ÷…C#IyD£ªA\îè<™êj
¢˜ãð–v20110823_00159_stKsd055@ë> «P¶Q?(MJ@€E¦==qÏ@ƒœâ?¢\f¾ŽVEÅB¸D+¾D£šA\ÀZ<¾‰à
¢˜ãð–v20110914_00124_stKsd055@ëA`(¿g?`iÝ@€EÇæq=œµ|@aŠÃ?ž¸Rd¾¥`BEɖ=C%,D£ªoA_û›<Öbp
¢˜ãð–v20110914_00128_stKsd055@ëA`+y?[1L@€EǛ=½¸Ä>H~‹?«…g¾¤Ý/EËG×D_¶D£—–A`P¡<ξw
¢˜ãð–v20110915_00125_stKsd055@ëA€Uô?) B@€Eà<š=œ0€?T|†?\)c¾™‡EâºÍC$ðD£µA`چ<­9
¢˜ãð–v20110915_00129_stKsd055@ëA€'h?3dK@€EßÙ)=ÍýH?#)0?c×
f¾ŒÌÍEãë\DS–D£¦ A`Ý3<°C+
¢˜ãð–v20110915_00137_stKsd055@ëA€9ºÑ£?35#@€EÎfì=«#D?òÙ?™™šc¾OßEÑC$hD£°ZA`‡<Ý1
¢˜ãð–v20110915_00141_stKsd055@ëA€@u‹?9ô`@€EÐ×=¸Ÿý?M3'?‹…f¾—
=EÔÊÍDX!D£¸RA`oû<³^a
¢˜ãð–v20120327_00374_stKsd055@ëYÈv|^?IpÐ@€E×=³züA-(ø?ٙš\¾¡G®ERfC!Ç+D¤<A" Ï=Êú

¢˜ãð–v20120327_00378_stKsd055@ëYÈ}ñ\ú?GL@€Eg®=Ò@	?w•p?\g¾£SøE=\D)‰D¤2A"©ó=Û¥å
¢˜ãð–v20120509_00142_stKsd055@ë_$—n†›?¾(@€EŒÅ{=«jX?R	?¯\)d¾‹C–EŒ`áC" D¤@{A"æ= ²}
¢˜ãð–v20120509_00146_stKsd055@ë_$ it?æ@€EŒÃ=¼xŒ?ƒÓç?àg¾¦ffEŒÆ{D
ôD¤A¢Aƒ©Ø=¹LK
¢˜ãð–v20130319_00565_stKsd055@ë†hm«ŸV?Œ–M@€E€š=´'¯?4çï?Ï\)d¾¸QìE}ö=C#ÈsD¤:˜A"_h>?}Ñ
¢˜ãð–v20130319_00569_stKsd055@ë†ht7?1?¡4G@€E€Q)=ÄEä=Â?%?½p¤g¾¦éyEÞfDFFD¤dZA'êÞ>%4
¢˜ãð–v20130320_00877_stKsd055@놊¤hÐ#?¤H@€EŽç¤>­i>᫝@d¾¦ffEŽ\C#ØÕD¤Aƒb+>±—
¢˜ãð–v20130320_00881_stKsd055@놊«?~?Åþ@€EŽúq>B@ˆÈI?ÈõÃg¾²-EŽ'öDlJD¤B˜A³9>0‡º
¢˜ãð–v20130321_00319_stKsd055@놦ÞwÅ?UlŠ@€E¢g)=¥ïp?hyL?¸Qìe¾ŒIºE ð¸C$/ßD¤náAƒà2=å¨6
¢˜ãð–v20130321_00323_stKsd055@놦¤ÇZG?gë@€E¡ï=ÈÃè@w"Ð?Î{g¾ŽVE øDGßD¤îA…_Ð>ì
¢˜ãð–v20130322_00785_stKsd055@ë†Ç³´£?áã÷@€EzÍ=¿}¼
¢˜ãð–v20130322_00789_stKsd055@ë†Ç†»æ¡?pW@€E =žï,?ß!?Ï\)g¾ž¸RE'
D0ÅD¤"¤A"Î.=í3
¢˜ãð–v20130324_00498_stKsd055@ë‡1Só?C±Ç@€E¦Ø…=—˜Á?°¬?ó33d¾š¬E¥&C$dÝD¤‡#A""w=ðËL
¢˜ãð–v20130324_00502_stKsd055@ë‡7ö·?QÊð@€E§\=¾à@¨ø§?ØQìg¾›"ÑE¥àáDD)D¤ŠwAƒ·µ=ì{l
¢˜ãð–v20130325_00885_stKsd055@ë‡)ùTåµ?	†@€EŸ­
=œ°H=̃3@ë…d¾ª~úEžØ¤C#Å¢D¤þA"È=¼(Ÿ
¢˜ãð–v20130325_00889_stKsd055@ë‡*X¯Ä?Zˆ@€EŸ©H=•w¼>÷~?£×
g¾ŽÙE oqD0ƒD¤!`A"7
=˜cC
¢˜ãð–v20130417_00729_stKsd055@ëŠ²w¶ñ?£š@€EÀjš=‡Ïð?ß??Տe¾'JEÁ¤C#=qD£ßA…2W=Çï
¢˜ãð–v20130417_00733_stKsd055@ëŠ¸±W&?%î½@€EÀLÃ=Ž H?,A—?Àf¾\)EÁìáD0D£þfA†(à=Øö
¢˜ãð–v20130512_00651_stKsd055@ë(I‡"t?"Ê+@€E›´=Ÿs0
¢˜ãð–v20130512_00655_stKsd055@ë(Qƒzô?®Aq@€E›âÍ=ªl
¢˜ãð–v20130515_00524_stKsd055@덊†—©?šñÅ@€E³H='è?§zr@\c¾¤Ý/E²ÐáC$,ÍD£ÄœA"ËÏ>1
ã
¢˜ãð–v20130515_00528_stKsd055@덊ŒÀã`?°J@€E²á{=–ï¡=¨
›?ٙšh¾¬1E³£ìDG¾D£óßAƒgÒ>@œÙ
¢˜ãð–v20130526_00963_stKsd055@ëŽèWVx³?›¥¡@€E˜G> ˜=À"F?æffe¾¯ E˜qC#¦éD£ü¬A'¸~>$ˆ.
¢˜ãð–v20130526_00967_stKsd055@ëŽè^!?žÊ@€E™:=ì4I=iøù?ù™šf¾Æ$ÝE™ö¤D%D£ö˜Aƒé«>U4
¢˜ãð–v20130617_00224_stKsd055@둠ŽMÛ«?)ø@€E{=…ª(@"?У×e¾Ÿ;dEyƒ
C##–D¤AA"-=·©Õ
¢˜ãð–v20130617_00228_stKsd055@둠œH°ž? ¦@€E{îf=¤€@1s ?Ñë…g¾"záE|/…DZD¤SDA"§E=·—ç
¢˜ãð–v20130619_00708_stKsd055@ë'ç^gi?Q˜@€EmZ=›ä|@ÖÂI?ÈõÃd¾´¼jEläRC#OßD£ÛAƒs=¤©…
¢˜ãð–v20130619_00712_stKsd055@ë'ç•ÿƟ?NÛ @€Ek0{=êÌ>°÷Â?å¸h¾¨r°Ekø¤D!¢D¤¤Aƒ¯=âé'
¢˜ãð–v20130624_00393_stKsd055@뒆†M§S?ƒÄò@€ER'Í=Ðì]@mš»?ºáHf¾–EQâC#‰yD£ÛAƒ,=ë¥d
¢˜ãð–v20130624_00397_stKsd055@뒆ŒûÌ?T Þ@€ERÊ=ÉÚ&;ÿ«-?ٙšg¾¢MÓEU.D‡D£ÄåAƒú=ǖ—
¢˜ãð–v20130625_00522_stKsd055@뒥]uܦ?¡'Ë@€EdyH>ër@"ö?¡G®e¾­'hEdW\C$üîD£êÑAƒNC>
+
¢˜ãð–v20130625_00526_stKsd055@뒥d –N?ŽÍ@€Ed^Í=Ϟ?}ç±?«…e¾©ûçEf9ìD'¾D£ê‡AƒJe=ßC
¢˜ãð–v20130626_00145_stKsd055@ë'ÁúŽ?÷æ@€E—žR='øQ@7#?±ë…d¾¥ãTE—ÉHC#|îD¤A'öV=dÔý
¢˜ãð–v20130626_00149_stKsd055@ë'ÂlâV?$4@€E™)=‡3ì;([r?ìÌÍS¾Š=qEšY3D!D¤;A…¬ô=ì"
¢˜ãð–v20130627_00062_stKsd055@ë'ß"hrZ?8¸@€E¬®==œ{È@ êu?¬ÌÍd¾OßE«¿…C#òòD¤AyA'5=¬ŸE
¢˜ãð–v20130627_00066_stKsd055@ë'ß™‰ß?2
D@€E­%á=]
±@Ñþð?ºáHf¾–‡+E¬ÑìDãD¤NÙAƒ'{=¨>;
¢˜ãð–v20130628_00317_stKsd055@ë"ÄK¤C?/@€E§8)=ƒÂŒ=Óɕ?½p¤d¾‰7LE¨6{C#ٚD£ï¾Aƒý=˜?
¢˜ãð–v20130628_00321_stKsd055@ë"ʿ̉?-¿;@€E§Ú…=kG§@-"m?Ç®h¾™™šE©=…D&D¤bAËã="«£
¢˜ãð–v20130629_00110_stKsd055@ë" S<B{?ü7@€EŽðÃ=ÓOž@ˆÓv@d¾"záEŽÈöC#kD¤-Aƒý=ÇÊS
¢˜ãð–v20130629_00114_stKsd055@ë" YCGþ?%Å@€EŽD¸=Ø ü?ë?¥¸g¾OßEŽ‰D"éD¤@ZAƒ‡ú=†PZ
¢˜ãð–v20130630_00084_stKsd055@ë"?(¶LÙ?d–Á@€E"œö=ú²á>3/?ÈõÃe¾µÂE"
C$2òD¤@œAƒPD=×t-
¢˜ãð–v20130630_00088_stKsd055@ë"?/5Òö?…¶ @€E"eá>"1ò?FíŽ?«…g¾µÂE"À)D/D¤[AM'=¸|}
¢˜ãð–v20130701_00213_stKsd055@ë"aÆ­R?
‰f@€E˜Œ®=º"4?Øi{?ë…N¾‹C–E˜báC#;#D¤°A'¹z=²Û
¢˜ãð–v20130701_00217_stKsd055@ë"aÍ'¹?Ïè@€E˜7…=©@^‹ž@ ^¾§ïžE™_HD?D¤Aƒ(¾=Üš
¢˜ãð–v20130702_00146_stKsd055@듁%ÉóÔ?!(q@€E´·=šD¨@)Œg?ù™šd¾¢ÐåE´®)C#¸D¤jAžæ=³2³
¢˜ãð–v20130702_00150_stKsd055@듁,¨¯â?%ǝ@€E²á¤>`a@"€@záW¾•E´G®D,D¤(ÝAƒhá>
˜
¢˜ãð–v20130702_00386_stKsd055@듃/¤Ú?"Ý@€E™há=»^8?ª©ú@
=d¾bNE™jC#OßD£ô¼Aïá=ÄW
¢˜ãð–v20130702_00390_stKsd055@듃6cÏ]?Î@€E™'==ÒªÌ<Ðå#@×
h¾¨r°EšöD0¬D¤ÙA'è=Ív
¢˜ãð–v20140617_00080_stKsd055@ë¿?K6°?:çû@€EÈ\=…5X>–u?Ï\)f¾‰º^EÅF¸BÉ°!D¤ešA€×Þ=¨¨?
¢˜ãð–v20140617_00082_stKsd055@ë¿?NžXÆ?<ƒá@€Eǎ=¤fÀ@GBû@ë…7¾cSøEÅxREoD¤n-A«m=¿ÖH
¢˜ãð–v20140617_00084_stKsd055@ë¿?R+¼?>@€EÇ©=¢PH@X°@
=f¾\)EźöD‡ØsD¤nfA™¦=ìÊÍ
¢˜ãð–v20140618_00127_stKsd055@ë¿_Ên"‡?QÒÂ@€E·Â=k-Ñ@D?â\f¾…¡ËEµÞ{BȖ‡D¤sA'=¹ý.
¢˜ãð–v20140618_00129_stKsd055@ë¿_ÍÝsc?Xø @€E·í\=™5D?à@…6¾™‡E·{EodD¤}ìA&Æ=ົ
¢˜ãð–v20140618_00131_stKsd055@ë¿_ÑG÷?e¹Ë@€E¸Ã=ž$>·¦?ôzáf¾¢ÐåE·%ÃD‡² D¤#A€Ý!=ɏÃ
¢˜ãð–v20140618_00271_stKsd055@ë¿a!¯Lß?®¢V@€E¸¦=+}(?*-?ìÌÍf¾Á%E·BÈéyD¤S…A€F=>n
¢˜ãð–v20140618_00273_stKsd055@ë¿a%b¥?Ö2ç@€E¹c{=9zØ?~æ@{6¾¦éyE¹.áEu¢D¤_žA€_ï>ˆÎú
¢˜ãð–v20140618_00275_stKsd055@ë¿a(^=£?›z@€E¹˜3=›¨€?‡@à@ÌÍd¾ÌIºE¹‡D‡©XD¤[3A€s>må{
¢˜ãð–v20140618_00655_stKsd055@ë¿d½m?ÄÎ!@€E¶®¸>:§Ÿ
¢˜ãð–v20140618_00657_stKsd055@ë¿dÁx×?¥êw@€E·sf=ž(°?q? @×
4¾¾ùÛE¸Ö)EsôD¤bA¢>Wöt
¢˜ãð–v20140618_00659_stKsd055@ë¿dĄt?¹'9@€E¸Š{=ûÒß?éŒ?ï\)f¾¿|îE¹¯
D‡'D¤7A&h>G'Þ
¢˜ãð–v20140619_00079_stKsd055@ë¿CsÒá?† Í@€EТ®=ó̇?Š;@f¾­'hEεÃBÆð¤D¤FAَ=à<
¢˜ãð–v20140619_00081_stKsd055@ë¿FçJ|?†ì@€EѽÍ=Ü>Pë@.{6¾­VEÑHöEwðD¤'¨AƒûÑ>\¯
¢˜ãð–v20140619_00083_stKsd055@ë¿Jª"©?†4,@€EÒÙ®=ÕØÞ?Á[¥@fff¾'n˜EѾD‡•ªD¤p¬ACó>[
¢˜ãð–v20140627_00096_stKsd055@ëÀ‡2/ÿ?¶;O@€EXŽÍ=ZE?™+?"zád¾¤ZEVÆfBÉZ D£ÏdAºV=¹ùÍ
¢˜ãð–v20140627_00098_stKsd055@ëÀ‡5Ÿ.Y?¾Æ_@€EW~ö=‹†@Œ?£×
5¾Ÿ;dEYs®EgD¤öA{c>Xo
¢˜ãð–v20140627_00100_stKsd055@ëÀ‡8ü¦.?¸Gâ@€EW+3=Š,À>u?ÈõÃg¾¤Ý/EZ¤D‡¹'D¤œAÝö>þœ
¢˜ãð–v20140627_00144_stKsd055@ëÀ‡b8?µ#G@€Edþ¤=‹,Ä>BŠŽ?\f¾«Ee+×BËD¤A€î>A
¢˜ãð–v20140627_00146_stKsd055@ëÀ‡ Öú£?¸áÄ@€Ed[q=ƒ·$@‡ö?øQì5¾°£×EfŽEuôD¤ A€°>5üí
¢˜ãð–v20140627_00148_stKsd055@ëÀ‡¤Z]?Ÿòá@€EbVR=¡uH?e=s?±ë…f¾§l‹Ec ÍD‡·ÏD¤`A€5.=ÚË:
¢˜ãð–v20150227_00127_stKsd055@ëß&Œ¨?±ô@€E¥ìR=žGü>£þ\?Ÿf¾ÂJE¤}®C$²D¤{–A€ô>%
¢˜ãð–v20150227_00131_stKsd055@ëß&'ï0z?Óe-@€E¥Í=ÈN?Dí;?¾¸Rg¾®—E£ù
DjD¤VA{º>Bغ
¢˜ãð–v20150421_00200_stKsd055@ëåÛ(e?ÉÆ;@€E Ï®=elˆ>ô"l?¢\e¾¿|îEŸôáC%¼)D¤döA|â¶>$7
¢˜ãð–v20150421_00204_stKsd055@ëåÃ@8T?¨Á@€Ežˆ\=¨ì"?Y=O?¢\g¾ A‰E8öD6éD¤†¸A~ãf=ԑ/
¢˜ãð–v20150508_00508_stKsd055@ëçëµäÔ?"t€A Fyž=\
 >Ôª?å¸d¾B\FzHfC$¨D£Þ=A€œá=µr]
¢˜ãð–v20150508_00512_stKsd055@ëçë#ŠÄ??†1A F}X©=€NH
¢˜ãð–v20150513_00453_stKsd055@ëèŠE¢&?…§A F~œ=ªm@ÞÙ@¸RdFG×C$
D£Ö°Ak¿=Zʀ
¢˜ãð–v20150513_00455_stKsd055@ëèŠLè?â}A F}ì=¯¥ØA–n'@°õÃ@F€ßÜDÿ®D™Ô)
¢˜ãð–v20150513_00457_stKsd055@ëèŠRÎÄt?#"uA F~­©=Œˆ`@N
@ë…fF€GD:D£èbAž=Š×
¢˜ãð–v20150528_00127_stKsd055@ëê_ôÖ@¿?>H9@€E¯¤='©€?"?Ÿe¾²-E­ÎC$(1D¤k3A€Á^="Šö
¢˜ãð–v20150528_00131_stKsd055@ëê_úée_?@c®@€E®jì=éDu>ŸåÌ?õX¾\)E­ÂRDBD¤'A€ðg=âT
¢˜ãð–v20150529_00127_stKsd055@ëêúô­?9*í@€EÌ÷=V9H
¢˜ãð–v20150529_00131_stKsd055@ëê€QcË?>Ž
@€É…=e¾8
¢˜ãð–v20150601_00127_stKsd055@ëêßt¸HÜ?™™@€E¼]3=«È=Çà?У×e¾«…Eºá×C#G®D¤PÍA~TB=ÝZ
¢˜ãð–v20150601_00131_stKsd055@ëêß{jº3?Šµ²@€Eº…=œ?ת±?ù™še¾—
=E¶­qD îD¤y/A}ËÕ=úÉô
¢˜ãð–v20150610_00223_stKsd055@ëì+g—"?Žˆ³@€Eœl=vè>––g?ºáHc¾¢MÓE›¨C"ՁD¤]?A}tœ=Àî"
¢˜ãð–v20150610_00227_stKsd055@ëì4$z3?ØW@€E›Ýš=…@
¢h?½p¤h¾Ÿ;dE›Ý\DqD¤fúA~Ëõ=½¥ç
¢˜ãð–v20160715_00679_stKsd055@ì%0`@?o†º@€EZ.f=mô @2å?\)d¾ž5?EXÃC#%`D£÷}A|/ñ=.ÎL
¢˜ãð–v20160715_00683_stKsd055@ì%6†)O?€ù·@€EW´{=‡Šä@Ì2?‹…e¾Ÿ¾wE[&D$¤D£ÿA{Áª=:X
¢˜ãð–v20170617_00499_stKsd055@ìHCǨÐï?sBJ@€E—==ÇŒ@	Øæ?"záf¾ŒÌÍE–EìC"…D¤…qAw¯~=^

¢˜ãð–v20170617_00503_stKsd055@ìHĆ¾?'¤R@€E—¥=©cø>®Ã+?£×
f¾›¥ãE—"D"D¤'VAy@¸=s'£
¢˜ãð–v20170619_00308_stKsd055@ìHƒ("­?.Ýê@€E±#\=ŽD> ^?˅e¾•E°zC"i7D¤a¢Ay"´=cíÙ
¢˜ãð–v20170619_00312_stKsd055@ìHƒ-ý"@?4@€E°½ì=ãÞ¤?ygæ?™™šg¾›¥ãE±\DŽé'D¤'fAwJß=,pÀ
¢˜ãð–v20180330_00583_stKsd055@ìl	†ÊŸv?0Ù³@€EÃü
=yx@&òå?ýp¤e¾}ó¶EÃ××C";çD¤Ž=A|=£= Ò·
¢˜ãð–v20180330_00587_stKsd055@ìl	Œ`†(?n@€Eý)=ƒkD>¢VÍ?Ç®g¾yÛ#EÄb¤DD¤­'A|—'=ƒ¡m
¢˜ãð–v20180403_01087_stKsd055@ìlŒC†ë?šûÊ@€E¨&Ã=Őè?c2b?Ýp¤c¾Ã•E¨p=C"qhD¤oðA~.>–3
¢˜ãð–v20180403_01091_stKsd055@ìlŒI™ Î?¬¸ó@€E¨çf=xØ?GÏ<?ºáHf¾Ç+EªöD‡D¤ÓA|>Ùb
¢˜ãð–v20180406_01091_stKsd055@ìl딞î?™n@€E£Õq=o<ø@=n?å¸e¾­'hE£O…C#²D¤P´A}Øh>˜ð
¢˜ãð–v20180406_01095_stKsd055@ìl뚽/?Ôbè@€E¤§×=u‡ ?P¾Í?'ë…g¾½ó¶E¥Ì=DŽö=D¤WAw"'>"+¤
¢˜ãð–v20190807_00511_stKsd055@ì©âã-ŒU?[	
@€Eœì=}^@uÀ@
=f¾—
=Eœ]
C%ÅãD¤ãßA"€¨>3h
¢˜ãð–v20190807_00515_stKsd055@ì©âéJKÔ?MÀQ@€Eo=¯NT>Ç*?Ýp¤g¾¥ãTEŸì{DlD¤ä¤A†@->§
¢˜ãð–v20190808_00287_stKsd055@ìª-›?¬'¿@€EbH=Êø=
¢˜ãð–v20190808_00291_stKsd055@ìª3ÇÆ?ŸB»@€Eœ<==Êüh
¢˜ãð–v20190821_00319_stKsd055@ì«¢'
àé?®á4@€E«í\>D">Òɪ@G®e¾»dZE«Î)C$"ÑD¤x)A'éØ>¡#
¢˜ãð–v20190821_00323_stKsd055@ì«¢-lj?ÂB@€E«Âì>00Ð

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_13n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  132 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
'a'Cûv20100331_00465_stKsd132@êþè÷)L€?;Õ[A F@¾H=whè?zî?LÌÍf¾"t¼F@
D	øbD
ŒÍAa*­<'á
'a'Cûv20100331_00467_stKsd132@êþèüúâŠ?G9A F@m==û$?*§-?0£×_¾'n˜F@…ÃD½àƒD
·+AaE‡<3ª3
'a'Cûv20100422_00343_stKsd132@ë£]5»#?-‰@€EŠ*{=£I?U=W?™™še¾"ýôE‹:)D	¢D!7Ac'<»ô¾
'a'Cûv20100422_00345_stKsd132@ë£_Á%û?-Å@€EŠcÍ=Tl>V<?=p¤^¾™‡E‹žfD½ä´D
%/Ac3<[R
'a'Cûv20100814_00435_stKsd132@ëáñþ$‰?BÓ@€EŒÁ®=ŸŽä=Äb?LÌÍe¾å`E‹ìD³×D
Anåz<¯ÒÈ
'a'Cûv20100814_00437_stKsd132@ëáõpDŒ?=z¾@€EŒ=‹Ïp=*ñ;?LÌÍb¾OßEŠQìDÁž D
½`AnPŠ<³êl
'a'Cûv20100815_00303_stKsd132@뼫š?sd«@€EkV="(0>Ú˜?Š=qe¾—
=EjEšDÌD
×AnÙÖ=É©
'a'Cûv20100815_00305_stKsd132@ëÀ=g•?j@€Ekq=~`±>žÊ?Y™šb¾—PEj33DÁ¶ÑD
¶‡Anôê<Ѹ[
'a'Cûv20100816_00182_stKsd132@ë ø­uï?:QŽ@€EŽÖ¤=vL@>Tè?'ë…e¾ƒoEÀöD­ôD
Anã=›p
'a'Cûv20100816_00184_stKsd132@ë üCrq??Cþ@€EŽø)='¬?%3Þ?€b¾ŒÌÍEŽDÁ¼öD
§ðAo{Ó<ÚºÏ
'a'Cûv20100905_00171_stKsd132@ë öú?e¬O@€EœB{=«WT=*ç?p£×g¾‹C–EšNÍD
ÍÃDW}Aqüt<ï®
'a'Cûv20100905_00173_stKsd132@ë ƒà)¡?n´>@€Eœ‹=¢åÌ?!Ç\?k…`¾ŒIºE›RD¿›dDÈÅArºÃ= »
'a'Cûv20110121_00391_stKsd132@ë#ê‹Ù§ý?4ü@€E¸Â¸=¢×§? @&ffe¾ž5?E¸Ï\D
eDÖFA",þ=ñÍ
'a'Cûv20110121_00393_stKsd132@ë#êCYÇ?5"´@€E¸§¸=m%p?ˆüu?èõÃb¾œ¬E¸¹®D¿·;D'Aƒžý=³´
'a'Cûv20110512_00619_stKsd132@ë1ɲ*?
Óð@€EÁå¸=x¹=&Ÿ?œ(öd¾›¥ãEÁßD´D.%AmŒØ<Ս
'a'Cûv20110512_00621_stKsd132@ë1ɵd
—?¯"@€EØ{=el>YSÜ?u`¾…¡ËEóD¿Ÿ¦DE²AmùA<¿"˜
'a'Cûv20110715_00198_stKsd132@ë9ČAQ"?¦Ÿ|@€E6S3=]RA>Ð
z?¸g¾¥`BE6aÃDMCý£×A]Ø®=œO
'a'Cûv20110715_00200_stKsd132@ë9ďVO?œõ@€E5̤=M'?¾oö>æffa¾ ÄœE6×DÃX¤Cý´þA]µë<Úiì
'a'Cûv20110807_00404_stKsd132@ë<¡ó7u?>ro@€E"ˤ=ƒ"ð>6S²?p£×e¾‹C–E"DfD×Cý‹#A[<O¡×
'a'Cûv20110807_00406_stKsd132@ë<¡ö˜èð?Bø_@€E"ëÃ=‹WÀ?³#?‡®c¾‰7LE"_ìDÃ.Cþ[DAZ‡W<xr]
'a'Cûv20110814_00328_stKsd132@ë='ˆ€§°?d@€E©Â
=Ä8À='C?B\h¾'n˜E©áDVFCý€BAZšI<_WÄ
'a'Cûv20110814_00330_stKsd132@ë='‹þÜ?bu@€EªHš=ã֑?¢¬_?LÌÍa¾Ÿ¾wEª¸DÃG–CýéüAZ­C<«y
'a'Cûv20110820_00280_stKsd132@ë>A
'0q?;d–@€E…FR=Oº?ø?G®e¾²-E…pRD>%Cýœ‹AZ <@z|
'a'Cûv20110820_00282_stKsd132@ë>A
jüù?A›ä@€E"¾Í=·<ì>L­á?LÌÍd¾š¬E"¦DÃ,CþZáAZ­<O1
'a'Cûv20110821_00464_stKsd132@ë>aw[¶à?"òÃ@€Eƒƒ=uh¡?Êæ?&ffe¾Ÿ¾wE'ì¤D¦Cýv‡AZ0q=RB
'a'Cûv20110821_00466_stKsd132@ë>az­Uc?'i@€EƒdÍ=Ÿl"?Ü©±?(ö`¾™™šEƒK
DÃ;–Cþ`ƒAZ2><ÞâÚ
'a'Cûv20110905_00086_stKsd132@ë@?Ðö1ö?0C@€E¨Lö>»ÈT@nd?ñë…2¾¹XE§—šDÄþCð8"AuÞd>Šïu
'a'Cûv20110905_00088_stKsd132@ë@?ÞÈ\ü?tÚú@€E¯]=>•3Ž?Ï!Ô@ff1¾å`E®~fD'=Cýþ˜AUçp=³«G
'a'Cûv20110916_00119_stKsd132@ëA ,ºÉ?c`¾@€E±IR=×Ʋ>ÂeØ?G®f¾ŠÀƒE°"=DDJCþ;…AXrù<y(Î
'a'Cûv20110916_00121_stKsd132@ëA cÆú?Ug`@€E°×š=žŸ >4îs?ž¸Rb¾ž5?E°7šDÃMHCüyAX5ü<†ÿS
'a'Cûv20120313_00578_stKsd132@ëXCù¨?‰Ù–@€E·ì>(
=HžQ?n{]¾¤Ý/E·0DÓ¦D¾An¨~=
'a'Cûv20120313_00580_stKsd132@ëXFɘe?ŠôO@€Eµ\=ê(k@<¦™?záHb¾/Eµ)šDÃfwCý\)AmÈ*=Dz
'a'Cûv20120321_00258_stKsd132@ëY9¢Ž?†´Ú@€EºD
=î–Ë?bol?ž¸R^¾vÈ´EºÁHDÇ®DOßAqÂ=!kÔ
'a'Cûv20120321_00260_stKsd132@ëY§ú?}éé@€E¹¾ö=íÍ4>½ù?ŒÌÍb¾ŽVE¹Å\DÃWžCýAq.ç=

'a'Cûv20120328_00233_stKsd132@ëYæ ¬¹?…Ü3@€E¬x¸=YЀ@Â]?™™š2¾î—E­qD˜RDomAsr4=™¯¤
'a'Cûv20120328_00235_stKsd132@ëYæ#®Àó?o@€E¬Aá>>§iG?ŒÌÍd¾š¬E­DÃ_\CüšÁAqæ=¸¡
'a'Cûv20120329_00768_stKsd132@ëZ¤Þ×;?D'¦@€E²H=w~`>ÖA?®{]¾´9XE²Ï\DŽ%DhAq ´=
'a'Cûv20120329_00770_stKsd132@ëZ¨µ0N?M¹O@€E±æ==°ùÈ?(›c?p¤a¾¥ãTE²"DÃUÃCýÍAqpò=à=
'a'Cûv20120509_00540_stKsd132@ë_*Öـ?(tã@€E¥bf=ÐêÔ=Ž,3?™™šc¾‰7E¤¬ÍDóCþRoAwøz=°ú
'a'Cûv20120509_00542_stKsd132@ë_*Û=?#ùà@€E¥=ØZi>L¡í?°£×a¾…¸E¤ÄÍDÃ++Cþ‰Azr=|ê
'a'Cûv20130204_00350_stKsd132@ë
£ï³Ø?öe@€E¨8¤=eg>}O"?5b¾¯²E¨ñìD¹XDZ°A^¾D<ë»
'a'Cûv20130204_00352_stKsd132@ë
§"6?p£ô@€E¨Ýq=­aÀ>ï'	?:áHa¾¢MÓE¨XfDÃ1ºCü©ÛA^áT<´"4
'a'Cûv20130310_00467_stKsd132@ë…G@÷?W[@€E½
=žQx?	#?^¸R]¾»dZE½ÆáDì)Ds¶AZ­<ŠQ
'a'Cûv20130310_00469_stKsd132@ë…GD)È?^½s@€E½[>
}d=`"?c×
a¾ÃoE½ë…DÃlbCûéÛAZåw<¡ê
'a'Cûv20130319_00813_stKsd132@ë†jÝùz«?ˆp¤@€EqòÍ=°ë(?9ô?8Qì\¾š¬Es*¸DÅÓCÿ…AZTø<²WG
'a'Cûv20130319_00815_stKsd132@ë†jèúµ"?~öJ@€EqMÃ=p9a=WÁ£?:áHd¾–‡+Er^¸DÃ6˜Cý2òAZ#<¤c
'a'Cûv20130320_00469_stKsd132@놅»ð[?>Þ¤@€E¢"š>À›@¯Ë?c×
c¾"t¼E£Z)DÍD€´AZ@<eß»
'a'Cûv20130320_00471_stKsd132@놅¿@r6?:O-@€E¡ß="¼h?­q»?J=qb¾œ(öE£8¸DÃEÓCüm²AZ¿<9Ì
'a'Cûv20130322_00985_stKsd132@ë†ÉIõQ¦?™¾@€EŠû=™B?ÿÁ‡?ë…]¾µÂE‹ÖáDÅCÿû…AZ†ÿ<ÎjG
'a'Cûv20130322_00987_stKsd132@ë†ÉM¶|S?Žn‡@€E‹$)=vM>1Å?™šb¾¢MÓEŒ{DÃB Cü×ðAYÒT<ÀQÈ
'a'Cûv20130323_00646_stKsd132@ë†æúnþ?>Û0@€EŒÐ3='ôÔ>*#"?‹…]¾Æ$ÝEŽÃD¶ÙDÏAYÊ¥<'œ‡
'a'Cûv20130323_00648_stKsd132@ë†æý¤Eš?N¦4@€EŒ§)=•%Ü>Ý!9?s33c¾¬1E´DÃO+CüPBAZÍ<‰‹½
'a'Cûv20130324_00662_stKsd132@뇚$d?s—¨@€E—ù®=O¨?«Ïd?&ff_¾£SøE˜^áDÈBDvúAYÖ<ªê
'a'Cûv20130324_00664_stKsd132@뇝m^R?'Ì!@€E—P=ÎÌ="œ^?&ffc¾¨r°E—ôfDÃHjCüTœAZ<ÐÒ³
'a'Cûv20130325_00605_stKsd132@ë‡&¶ëõ?'
@€E¯M…=~é ?›¿'?™™š`¾Ÿ¾wE°]ìD©ËDm`AY¾u<}â
'a'Cûv20130325_00607_stKsd132@ë‡&¼ |Í?<M@€E¯4¤=‰Â¤<Ÿhð?£×`¾ß;E¯vRDÃ?Cü AYáq<vT
'a'Cûv20130411_00656_stKsd132@ë‰LˆC€ˆ?æ0@€E¢œ=Y¬Ï?òï@>úáHe¾®{E¡¨áDû¶Cý¸öAY…œ=4h
'a'Cûv20130411_00658_stKsd132@ë‰L‹¢› ?ç"p@€E¢@¤=HÜp>{Ç>Ñë…b¾¼í'E È{DÃB˜Cý#AYèð=+»ñ
'a'Cûv20130508_00905_stKsd132@댫G' Ö?s+#@€E¶ù…=_§>±'½?#×
d¾§ïžE¶¶DCþYXAZnj<¢ë%
'a'Cûv20130508_00907_stKsd132@댫J©\?òV@€E·h\=šHä@Îã?3339¾bNE¶½…DÃßCý?¾AZv"<£y¯
'a'Cûv20130525_00687_stKsd132@ëŽÈÒog?ºMŠ@€E•')>i¢=im1?!G®`¾Ä›¦E•9\DèBCþÅ?A[á¶=ƒà
'a'Cûv20130525_00689_stKsd132@ëŽÈÕÇ?®¥9@€E•åf=ì™ë?M>F?ë…b¾²°!E•©šDÃ+Cýº=A[¹=
oJ
'a'Cûv20130615_00300_stKsd132@ë'a~ýÁ·?[UI@€E[š=cC	>Ox!?333V¾¢ÐåEj)DñyD9XA^|Ô<Qe
'a'Cûv20130615_00302_stKsd132@ë'a'îƒ?Q,Á@€Ež®=:ïØ>§>à?\(öb¾Ÿ¾wEžÞfDÃ@ÅCýúA^NØ<"øz
'a'Cûv20130616_00326_stKsd132@둀eQ¨ê?A´@€EŸ¼3=²´˜?ãÜ?G®`¾'hsE D¡'D_ßA^‹[<p˜Ü
'a'Cûv20130616_00328_stKsd132@둀h—³æ?"fî@€EŸ3=¦÷\=
|?€b¾å`EŸÙ…DÃU`Cüç®A^Í<ƒ60
'a'Cûv20130617_00376_stKsd132@둡»½°Ð?¢@€E€)=r¡ï="‡9?n{\¾ ÄœE€"DÔDA_¸<plu
'a'Cûv20130617_00378_stKsd132@둡¾å©?&4@€E~.¤=€Þû?ºYE?—
=c¾ž5?E~&áDÃ=ÛCý@BA_J"<¤
'a'Cûv20130619_00668_stKsd132@ë'çAGS?XQV@€Ed¡ì=}]°?*õ?(õÃc¾³¶FEdW\DÙüCþôA^üD<ƒê{
'a'Cûv20130619_00670_stKsd132@ë'çDA³?]Š@€EdÐ{=˜ª ?lŸ¤?W
=a¾ÃoEeqqDÃ!¢Cý¡‰A_Mí<§CÃ
'a'Cûv20130620_00674_stKsd132@ë'zˆø?˜H@€E=ë×=Ueh=.Y?333f¾¤ZE=JDÞ¸CýÛDA_a'<ÑxS
'a'Cûv20130620_00676_stKsd132@ë'}«í.?‹­4@€E?…=j¼©>Ì]?(õÃa¾³¶FE<®=DÃ$Cý˅A_8<ã«
'a'Cûv20130624_00209_stKsd132@뒅3HW?ZN@€EQ(==ý?ý??(õÃa¾¦éyEPòD7CþâoA_Œ­<‡â«
'a'Cûv20130624_00211_stKsd132@뒅—«Ù?W…à@€EQq=˼=È¿µ?5a¾šŸ¾EPó…DÃCýƇA_âï<Šñ 
'a'Cûv20130624_00449_stKsd132@뒆ýhák?Š*Ú@€ES6f=€"H?qÒ?ë…a¾¤ZERøDÕ?CþÑA`'<ÆÁD
'a'Cûv20130624_00451_stKsd132@뒇¶™Z?ŠVK@€ES5\=d"±?Ï?
=qa¾ž¸RER)DøCýøA`7g<¾±
'a'Cûv20130625_00434_stKsd132@뒤¯'#±?kÂ6@€Eq[
={ù§?Ì®?333b¾ª~úEpišDÝqCþÐA_¢n<‰¾6
'a'Cûv20130625_00436_stKsd132@뒤²½Ò‰?eÙÆ@€Ené\=eÅ8<×R¡?ÌÍb¾–En=DÃCþ3A` 8<‰VÙ
'a'Cûv20130626_00393_stKsd132@ë'Ããì3D?5_x@€E‰iR=‹ë0>æòS?J=q]¾—
=E‡÷qDäCÿ.¸A` <]N§
'a'Cûv20130626_00395_stKsd132@ë'Ãç »a?Iä@€EŠœ¸=Ö(u?­Ì?‡®`¾¨õÃE‰©3DÃ2CýâA`â<"FŽ
'a'Cûv20130627_00214_stKsd132@ë'à»0?1{˜@€E¤g®=†,0?¬$?c×
]¾™‡E¤'…DÜ)DA`‰q<b²
'a'Cûv20130627_00216_stKsd132@ë'à¾7'?+ÌÏ@€E¤¶="§ ?ÜëP?ˆõÃc¾¥ãTE¤{DÃK#Cý	7A_ºð<˜%á
'a'Cûv20130628_00373_stKsd132@ë"T'yí?1Ž@€E¢íR=~t>‹¨J?G®[¾Ÿ;dE¢,¸Dý'Cÿm'A`1Z<`òÅ
'a'Cûv20130628_00375_stKsd132@ë"W"f?*~Ñ@€E¢ì=uvˆ>¿o3?£×a¾œ¬E¡ø¤DÃ:˜Cý×
A`<¯<…ð~
'a'Cûv20140617_00040_stKsd132@ë¿>ï
¤Ê?ESú@€EÄ\×=d7Ð@.Ô~?•Âa¾¤ZEíÃDÃÇDk¦Aprå<êz
'a'Cûv20140617_00042_stKsd132@ë¿>òaz?HG¸@€EÅÈf=§á>Þ]?¨õÃa¾š¬EÅ¿D»«3Cüô{Aq•<ùð)
'a'Cûv20140617_00136_stKsd132@ë¿?Ñ'ðŠ?'7D@€EÂ͸=`À >äQJ?p¤\¾´9XEÂ÷3D¼jDaªApώ=#å:
'a'Cûv20140617_00138_stKsd132@ë¿?Ô_¸Í?rKs@€EÃì=nó8?"'?¨õÃb¾ž¸REäD»ÍHCü°Ap´"=B
'a'Cûv20140617_00280_stKsd132@ë¿AIæS?eë@€EÀ¨f=½0@ÊÛÊ?£×N¾¬1EÀtáD°ÅD#dApú=t
'a'Cûv20140617_00282_stKsd132@ë¿A	æ-q?B5å@€E¾Ë)=m•(?0Yz?®{b¾ŽVE¾êD»ºCükAq*«=ˆâ
'a'Cûv20140618_00423_stKsd132@ë¿b¬î?ä?eKã@€EÊ9f=…È>
(¸@¸_¾ ÄœEÊ)DyD6VAp5£=-`
'a'Cûv20140618_00425_stKsd132@ë¿b´æ³?W'@€EÅ^¤=ˆ£Ô>@Ž×?õ`¾±©üEÅ0=D»¿uCüáªAs‡z=¯4Ò
'a'Cûv20140619_00039_stKsd132@ë¿~çîѯ?'"@€EÏÿ==|™À=°Ðò?¸Qì[¾©xÕEϪ¤Dž‡D^ÙAqë=Z_ƒ
'a'Cûv20140619_00041_stKsd132@ë¿~ë{8°?‰Ñ8@€E΍ö=Ô$f@FŒ?•Âa¾²°!Eί\D»°CüÒ°AqB	=Gzg
'a'Cûv20140619_00183_stKsd132@뿀%þ¼ß?ca@€E͋¤=U-!@z$?£×
b¾¤ZEÍi
DfDl)AqLË=a?
'a'Cûv20140619_00185_stKsd132@뿀)±=?R@€EËÿš=¹Æ4<œ$d?"33a¾'n˜EËÍ3D»³#CýÙApFÎ=³ß
'a'Cûv20140625_00039_stKsd132@ëÀ?}f?8BÝ@€E‹T\=†…|=>ž?ŒÌÍc¾Ç+EŒ ¸DÇmDŠÑAo|=È
'a'Cûv20140625_00041_stKsd132@ëÀ?'}x§?R¼†@€EŠœ=ƒÜ?&‡ç?¢\`¾¯ E‹VfD»¹'CüÌÍAoÆ&=û´
'a'Cûv20140625_00087_stKsd132@ëÀ?îÅuk?4å@€EŽ3=S	o>5£s?'\`¾—PEŽD°"D‹¶Apk<Èç´
'a'Cûv20140625_00089_stKsd132@ëÀ?òvêî?-|@€EŽ÷)=/¯‡>»nT?aG®a¾"÷ÏE
D»ªVCü¾5Apžv<æ($
'a'Cûv20150330_00494_stKsd132@ëãµný?JÞu@€EÅz=[X >-»ß?Ž{e¾œ(öEÅ({D¤9DŒjAlIR<äÊü
'a'Cûv20150330_00496_stKsd132@ëãº8u'?RßB@€EÅeÍ=›|Ü<wÕr?¹™ša¾bNEÅláDÃ3žCü´9Al›ô=¾y
'a'Cûv20150405_00429_stKsd132@ëãėÆÀÄ?<6ª@€Eäûá=Wìá>߈Ÿ?—
=\¾œ¬EäìRDåD.%An<øâX
'a'Cûv20150405_00431_stKsd132@ëãěþÞ?3¢Ÿ@€Eä'3=Tx >©f?®{b¾Ÿ;dEäJDÃMCüê^Amƒ–=¸
'a'Cûv20150527_00345_stKsd132@ëêDÊR¤h?€A F:{"=ჶ@:Y?W
=]¾–F:)DÒD,9Av4€<Ñ-â
'a'Cûv20150527_00347_stKsd132@ëêDÑJŠé?~YßA F:³=‹è@˜?333b¾"t¼F:J\DÃRÙCýƒAv‰Æ<»ÃS
'a'Cûv20150528_00183_stKsd132@ëê`rÎ><?'9‰@€E¤ƒš=…"È?Ã`?záH`¾—PE¤$áDØåDaºAv†ì=
-
'a'Cûv20150528_00185_stKsd132@ëê`vô2?%Š@€E¤^…=ŠÇ°?-Ï}?ºáHb¾£SøE¤k3DÃDjCüë¦AvŸs=,Ã
'a'Cûv20150529_00279_stKsd132@ëêMêY%?-X%@€Eµ2¸="—ˆ?ÐYJ?Ç®a¾—PE´Ñ\DµPDlAvìP=Zóì
'a'Cûv20150529_00281_stKsd132@ëêQ
NG?@'D@€E´c{=©]Ä@
ª?³33U¾œ(öE´¦ÍDÃEãCü¤9Az'=£od
'a'Cûv20150605_00121_stKsd132@ëëa¼ãv?<Cü@€EäR=NF>u"?¼(öb¾""Eãž)DÌ9DmPAw=8À!
'a'Cûv20150605_00123_stKsd132@ëëakßL?41Ä@€EãϚ=o÷@>pØ?·
=b¾/Eã}3DÃ=ÓCü¶FAz[o=_K 
'a'Cûv20160715_00639_stKsd132@ì$Év?\:ë@€Elö=Ÿ?¤ý?0£×c¾"záEjMšDÔCþdAh=Ž<ª8
'a'Cûv20160715_00641_stKsd132@ì$Ì¿KZ?CóÌ@€Em³H=ˆÒH>ªê±?W
=b¾/EnfDà BCþrAgµq<¯Lƒ
'a'Cûv20160716_00375_stKsd132@ìB»bat?:K@€Eµ3=Žiì?(÷ä?W
=]¾˜bE'ìDÖÙCÿ|îAh!¡<™'b
'a'Cûv20160716_00377_stKsd132@ìB¾«\?2«¸@€ESH=¶d˜=LÓ²?…¸a¾§l‹E«\DÃ3çCýçmAhN›<ˆ÷
'a'Cûv20170617_00135_stKsd132@ìH@pȪ~?1Êe@€E°5=†?ڜÆ?ôzá\¾ŠÀƒE±)DÂ^CÿF‡Aƒö=ÏÄÖ
'a'Cûv20170617_00137_stKsd132@ìH@sj˦?,–'@€E¯ÌH=Š™?ÍË{@
p¤a¾""E±A®DÃS
Cý¨A…x—>)ó
'a'Cûv20170619_00364_stKsd132@ìHƒœ<ò$?E¡@€E¬ëš=—¸à@*ãØ?î{[¾‡®E­I…D—\Cÿ³×Aƒ'l=›aE
'a'Cûv20170619_00366_stKsd132@ìHƒŸ)ó?JÂ@€E­?=•{\@ì¨?˅D¾o²E­0¤DÃVCþ®Aƒ(2="ìÛ
'a'Cûv20180401_00610_stKsd132@ìlK6æì‰?‹W@€E'•R=‹Œ?Q^e?'ë…W¾ÍÒòE'ÃqDMPCÿ1ìAl‰'=="
'a'Cûv20180401_00612_stKsd132@ìlK:?×[?Žá"@€E'†=âl÷>ѽ²?Y™š`¾­VE'~{DÃCý'AmAÕ=
%
'a'Cûv20180401_00658_stKsd132@ìlK–Ròì?ÂÃý@€E"Îì=‡ì=dÏ:?W
=X¾·KÇE"ìRD\¬Cÿ ÅAmä}=†u[
'a'Cûv20180401_00660_stKsd132@ìlK™eœ'?©É@€E"Ϗ=4Ù?˜
ð?¡G®a¾¨õÃE"ê¸DÃ"úCýéAl¼/=^Ý{
'a'Cûv20180404_01045_stKsd132@ìl¬€Î6"?ƒ<'@€E©SÃ=•Xd?ÇI+?hõÃ\¾ª~úE©TáD#dCÿ!An)=™
'a'Cûv20180404_01047_stKsd132@ìl¬ƒá;o?~ÁV@€E©F==iþ?ADˆ?ŒÌÍc¾•E©X¤DÂðîCþ‡
An	Í=
¹P
'a'Cûv20190422_00925_stKsd132@윊Óé÷€?[†à@€EÇ8=šUœ>xX'?†ffW¾œ¬EDžÃD^‡Cÿì)AsKp=Ÿ—
'a'Cûv20190422_00927_stKsd132@윊×ʹ?^|'@€EÇ3= ¿d?¦?—
=c¾r°!EÇÑqDÃôCþ|‹As_Ý=*02
'a'Cûv20190807_00423_stKsd132@ì©â2úxØ?>Ý5@€E àá=¸s¬?¶Æ?@e¾œ¬E ({D—LDÁhAgm<•ðŒ
'a'Cûv20190807_00425_stKsd132@ì©â6L¸j?<{v@€E BÃ=»jÐ>¾]Æ@ £×`¾–EžWšDÃC×DXAf(š=bþú
'a'Cûv20190808_00535_stKsd132@쪴ÝB?¼0}@€E—gš=p´>š7Ð?8Qìf¾¦ffE–cHD£çDÝAfÈÏ=4µ
'a'Cûv20190808_00537_stKsd132@ìª1ê^? ,½@€E˜H=LP@=å:?Ç®a¾¢MÓE–í
DÃ?dD5?Aeþv=mՋ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_14n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  138 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
—èÙv20100331_00429_stKsd094@êþèkŠíÚ?(Æ#A FA+æ=ÊiA?‰ ï?"33f¾gl‹FE\HDYm?D»‹uAieZ<ž—	
—èÙv20100331_00431_stKsd094@êþèq³'g?FDpA FAÈ=Ÿg˜>xk?¢\n¾€ƒFEïÃDæËðDº~úAi
 <£Ñ4
—èÙv20100422_00331_stKsd094@ë£Kìg?/Ëc@€E‹Àš=}'0>hüÑ?hõÃg¾˜bEËHDYc¦D»6%Al²<¸´B
—èÙv20100422_00333_stKsd094@ë£MÙ?4õ@€E‹šö=ŠØ±>ª$j?\)q¾'ë…Ef¤DæļDº0´Al+˜<ÃZÜ
—èÙv20100814_00423_stKsd094@ëáÚW)]?%=7@€E‹[="Ûd
—èÙv20100814_00425_stKsd094@ëáÝɺ?=øÇ@€E‹–ö=)\
—èÙv20100815_00291_stKsd094@ë¢ï^?Užù@€Ejb¤='çL?mZ?³33f¾‹Æ¨Er,D^aºD¹¢A|ÿo=ƒqè
—èÙv20100815_00293_stKsd094@ë§Y‹7?[a¸@€Ej=®=Œ¢À?Mx—?ŒÌÍm¾˜bEqêDé<ÕD¸`ÝA~¾Þ=eê"
—èÙv20100816_00170_stKsd094@ë ß9vn?==(@€EŽ_=–HÈ@'à=?ª=qf¾vÈ´E'ÎáD^\D¹°!A{=VAÎ
—èÙv20100816_00172_stKsd094@ë ãL?5Ð@€EŽb=š0€@.x?—
=m¾˜"uE'ÁšDé?LD¸\JA~t=;µÏ
—èÙv20100905_00159_stKsd094@ë [R¼e?kW@€E¡Tì=Â€@&
D?Ôzáe¾"ýôE¤%DZ¦‡D·}šAw‹=è\ù
—èÙv20100905_00161_stKsd094@ë ^üõ?gf@€E¡=³‰°@;l¤?ºáHp¾•E£UHDçVD¶	hAÔé=ÎÄÁ
—èÙv20110121_00379_stKsd094@ë#êu?È?A[|@€E¿]=Œ6è
—èÙv20110121_00381_stKsd094@ë#êyŠƒ?HLà@€E¿á='9h
—èÙv20110512_00607_stKsd094@ë1ɚÊ܈?lF@€Eºì=víÀ
—èÙv20110512_00609_stKsd094@ë1ɞ$ˆ ?$<Ð@€E»e3="¨à
—èÙv20110715_00174_stKsd094@ë9Ä^¡?ŠŽ@€E4º¸=Ž€?75V?hõÃh¾¡G®E7<¤Db3D³Ú-As.ï=D
—èÙv20110715_00176_stKsd094@ë9ÄaRZÁ?':¼@€E4|)=YGP>Dà…?W
=m¾®—E6™Dë'D²…XAtar=;L
—èÙv20110804_00433_stKsd094@ë<Bá y2?PS@€EÙݸ> ‹¨?)m.? c¾ÒòEÝOšD\FfD³ãAmuB<õ36
—èÙv20110804_00435_stKsd094@ë<Bäýöe?(¨É@€E؂=¸!ì@$/Ï?ŒÌÍm¾Š=qEۛ\Dë,{D²µAmEº<ìSG
—èÙv20110807_00380_stKsd094@ë<¡Å""?+E9@€E•Ž3=œ¿='‰?xQìd¾""E—›×D[Í¢D²TAkçç<´9L
—èÙv20110807_00382_stKsd094@ë<¡Èâ|·?>Ø@€E"Ôq=õ°É>GÉö?Y™šm¾ ÄœE—uìDëD² ‹Al÷P<¼
—èÙv20110814_00304_stKsd094@ë='W\Ô?%‡@€E¦Ã\=¾þÏ?kÃæ?xQìc¾j~úE¨j)D\åD²\åAiúõ<µÌ
—èÙv20110814_00306_stKsd094@ë='[&k?%HM@€E§'\=²xp?†äD?•Ân¾ˆ1'E©ÁÃDëDœD²™qAj6<Ô͞
—èÙv20110820_00256_stKsd094@ë>@ÜÙÕt?Fì@€E…º\= >"ç?G®d¾ŽÙE‡Þ)D[¨D²_çAgñÂ<½QÊ
—èÙv20110820_00258_stKsd094@ë>@à<–3?FÃ@€E…ø=ÞD@MÄ;?"33m¾§l‹Eˆ"…Dë&fD²•AhHæ<è¦Ñ
—èÙv20110821_00440_stKsd094@ë>aJs¶Ü?Š@€E…	=œ"0>¿e?8Qìd¾™™šE†š)D[ÀRD²]yAgˆÓ<åá…
—èÙv20110821_00442_stKsd094@ë>aMÁúa?‹"@€E"Àì=S®p>㵇?¸Rm¾¢MÓE†TÍDëD²¬Ag\U<àVl
—èÙv20110905_00062_stKsd094@ë@?"%ô?{p}@€E©Èá>‰î5?m=?'\c¾ŒÌÍE­®ÍDgÖ¸D¨NAc#U=Û
—èÙv20110905_00064_stKsd094@ë@?—xŒ?m¢@€EªR>fKÁ@E?¿?°£×j¾å`E¬ÝÃDî&¨D¨E'Ac¾<íªæ
—èÙv20110906_00030_stKsd094@ë@_»J?'±@€E¨ã>_e?ÿÆ^?\b¾¢MÓEªf{DZå`D²aËAb)=y|
—èÙv20110906_00032_stKsd094@ë@_¿9`õ? ɧ@€E¨E=>=o@"²?ž¸Rn¾ž5?E©¼Dê¦5D²™XAbÖ1<ÈBl
—èÙv20110916_00095_stKsd094@ëAŸÌGK™?0‹-@€E®X{>µ?
.¸?p£×d¾bNE±…DaòáD³zÙA`Œ*<}(ï
—èÙv20110916_00097_stKsd094@ëAŸÐ~B?6A‰@€E¯3=°Öé@ˆç?¹™šk¾¬‹DE²ùHDëœD²&éA`°<âÞ[
—èÙv20120313_00554_stKsd094@ëXB?—­@€E·4…>D(?fø?(õÃe¾•E¶aDbŸ¾D³³+AV>Z<¦Ö
—èÙv20120313_00556_stKsd094@ëXhV?˜ôÉ@€E·oì>#N?¦F`?(öm¾©xÕE·3DëUHD²iãAUÙ#<µ¦i
—èÙv20120321_00234_stKsd094@ëYæ6
(?v+@€E¼âö=ßÛ
?(æó?}p¤e¾•E½k3Db}D³¦%AVÀº<¥Æ¦
—èÙv20120321_00236_stKsd094@ëYé·Ù÷?bE1@€E½iš>	Î<?´ù?¥¸l¾™‡E¾fDëCðD²4ÍAWY×<¾›¨
—èÙv20120328_00209_stKsd094@ëYåì—"F?oæÛ@€E®E=äµñ?ÔÇ?333d¾ÂJE¯ìDbKdD³}qAWï<'n
—èÙv20120328_00211_stKsd094@ëYåð=D¯?k<î@€E­ûÃ=¶¿Œ>£Þ?0£×j¾²-E®âRDë0ÕD²AVä<†{
—èÙv20120329_00744_stKsd094@ëZoüW)?T!X@€E´'=t	 ><wô?"záh¾ª~úE¶Q®DbH!D³'%AW1Q<Ú
—èÙv20120329_00746_stKsd094@ëZs¡Ó$?V4±@€E´q=ª9p?%x0?záHj¾­'hEµ^ÍDëHþD²;dAWŽ9<{
—èÙv20120509_00516_stKsd094@ë_*:³…?)…0@€E¢>
{Ç?a?™™šd¾‹C–E¥xRD[[#D²šAZj¢<¢[ž
—èÙv20120509_00518_stKsd094@ë_*¡sBB?/Jà@€E¡°=ÞÕÐ@3ž<?þ¸Rm¾®—E¦W3DëôD² "AZT?="^
—èÙv20130204_00326_stKsd094@ë
uü¡Q?¥Uî@€EªSR=PáX?¯*?¾¸Re¾ª~úE¨ÈDb1XD³jÁA|	ê>1
—èÙv20130204_00328_stKsd094@ë
y=3?ÁsÃ@€E«[= à
—èÙv20130310_00443_stKsd094@ë…G	–J?s	?@€EÁÁ)=¨	,?H\:?ýp¤d¾š¬EÂffDb;×D³ZAƒ†¹>SÌ
—èÙv20130310_00445_stKsd094@ë…G/t?Š™q@€EÁÃö>>'
—èÙv20130319_00789_stKsd094@ë†j°Ù1?¥¿#@€EsÙÃ=·9l?ÉíÂ?Ó33g¾¡ÊÁErÖDb	yD³£×Aƒ¨¨>H+&
—èÙv20130319_00791_stKsd094@ë†j´ØC?‹¹l@€Erp¤=ì/o@¡r?Æffn¾©xÕEs"…Dë>D²o¦Aƒ0¯>'Iš
—èÙv20130320_00445_stKsd094@놅‰q2È?AI*@€E¦~3="µ`@È?þ¸Rf¾¡ÊÁE¦ÔDbL)D³^úAƒ×,=ûÂ)
—èÙv20130320_00447_stKsd094@놅Œ ŒÓ?1y@€E¦£=ºM$?˨!@%¸l¾¥ãTE¦±3DëF-D²A…6>|\
—èÙv20130322_00961_stKsd094@ë†Éٖ_?©¨Å@€EŠu)=_¥8
—èÙv20130322_00963_stKsd094@ë†Éh|@?x~w@€EŠ8×=‡è@?áG®m¾ ÄœE‰BáDëIHD²O\A"åq>ؓ
—èÙv20130323_00622_stKsd094@ë†æÍ"?HÁ@€EŽèR=½×?ˇ?ØQìe¾ŽÙEQìDb;D³EªA"©>Ö
—èÙv20130323_00624_stKsd094@ë†æÐjÜB?LÓ@€EŽÒá=½8¸>‡Þ?У×k¾¡ÊÁEW×DëR¨D²®Aƒõú=½jÖ
—èÙv20130324_00638_stKsd094@ë‡fÒ½'?"w=@€Eš5q=‡²ä
—èÙv20130324_00640_stKsd094@ë‡jB^I?€½@€Ešá=߉@·h@	™šk¾§ïžEš–DëAHD²)ÛA†
Ž>DEG
—èÙv20130325_00581_stKsd094@ë‡&pd¡À?6'@€Eµ[3=˜X7?&ç7@ë…f¾™™šE¶W…Db-PD³:éA…=Ӑ¯
—èÙv20130325_00583_stKsd094@ë‡&u€ð«?;Þ@€E´æ\=—"@¸R@*áHj¾¦éyEµªöDë<"D²/A…%è=ôS
—èÙv20130411_00632_stKsd094@ë‰LXµ-Ÿ?Ñi8@€E™À×=i¯á
—èÙv20130411_00634_stKsd094@ë‰L\\¬?ÃmO@€EœÚ=´àp
—èÙv20130508_00881_stKsd094@댫Ä|Ç?jSƒ@€E·G¤=±~ô
—èÙv20130508_00883_stKsd094@댫Æ7?}IÜ@€E¶ý==èäá
—èÙv20130525_00663_stKsd094@ëŽÈ£ÒgÁ?‹þ¥@€E'¤>oÐ
—èÙv20130525_00665_stKsd094@ëŽÈ§U¦?¤@€E'{>‹q
—èÙv20130615_00276_stKsd094@ë'aL%7r?`"O@€E q=xJè
—èÙv20130615_00278_stKsd094@ë'aOHÈF?kzí@€E üR=Œg8
—èÙv20130616_00302_stKsd094@둀8zu<?háê@€Ežþ\=«§Ø
—èÙv20130616_00304_stKsd094@둀;öÁ?7Q@€EŸ[á=©+¸
—èÙv20130617_00352_stKsd094@둡Žaý¡?°@€E€Å¤=ƒy"
—èÙv20130617_00354_stKsd094@둡'V"?º!@€E€«)=ŸÑ
—èÙv20130619_00644_stKsd094@ë'ç
ck_?ví%@€EcR=yÆÀ
—èÙv20130619_00646_stKsd094@ë'ç
ÿ&ç?sŒ¿@€Ea{×=_>8
—èÙv20130620_00650_stKsd094@ë'LŠ½^?sØ@€EE¶ö=‡ÅÈ
—èÙv20130620_00652_stKsd094@ë'O´M¥?{üi@€EE\=_ùq
—èÙv20130624_00185_stKsd094@뒄汵o?yI@€EV¤=Í)d
—èÙv20130624_00187_stKsd094@뒄ê‰?‡Ï=@€ETH=›õÔ
—èÙv20130624_00425_stKsd094@뒆Ïbé¯?'G@€ETéÃ=ӗ
—èÙv20130624_00427_stKsd094@뒆Ҝå©?uæX@€EUsš="
—èÙv20130625_00410_stKsd094@뒤'¡À…?Pòä@€Epþ=="H
—èÙv20130625_00412_stKsd094@뒤…Ýo\?pÍt@€Eqì=sƒ'
—èÙv20130626_00369_stKsd094@ë'÷Z_G? ¹@€E†üÍ=†ý(
—èÙv20130626_00371_stKsd094@ë'ú–ê=?'–w@€EŠ"3=üh
—èÙv20130627_00190_stKsd094@ë'à‡71E?%ðE@€E¤ö=VÈi
—èÙv20130627_00192_stKsd094@ë'àŠZF?&Ð,@€E¤7R=ä("
—èÙv20130628_00349_stKsd094@ë"]"?)ç`@€E Êì=¡í˜
—èÙv20130628_00351_stKsd094@ë"Å<
?7s#@€E¢r=™î´
—èÙv20140617_00016_stKsd094@ë¿>Àý
Ø?3r@€EÇ÷f=kâ)@;Ú?'\d¾'n˜EÊÃDS	D³YÛAZÐ<€+l
—èÙv20140617_00018_stKsd094@ë¿>Ä P'?QÊ@€Eȟ{=~¹ù?oÕ~?O\)n¾˜bEÊU\D㝁D²oAY†À<|å
—èÙv20140617_00112_stKsd094@ë¿?ŒÚ‰N?œ@€EÇZH=œ|¤@$¢Þ?¸Re¾¦ffEÍfDSVD³CøAY©‰<®ŒJ
—èÙv20140617_00114_stKsd094@ë¿?Öö?|'ˆ@€EÆÅ{="t@X?W
=n¾·ÎÙEÍ-\Dã³
D²&AY€Ÿ<—Vó
—èÙv20140617_00256_stKsd094@ë¿@Ոó"?k@€EÃú=·8?]wm?†ffc¾–‡+EÈ?3DR–D³9AYåj<t˜
—èÙv20140617_00258_stKsd094@ë¿@Øø^÷?i>†@€EÃhq=uÖ7>iäV?B\o¾œ¬EÃ\Dã±'D±øÍAYNÿ<tÆK
—èÙv20140618_00399_stKsd094@ë¿b{êAR?Oàß@€EÄN…=V™>
	•?šáHd¾˜"uEÄÄ)DRŒÍD³DÅAYª'<âã®
—èÙv20140618_00401_stKsd094@ë¿bºE?'' @€EÃâ\=nq?@€?Ž{n¾¦ffEÆ_…Dã×D±õÛAYR°=ÑZ
—èÙv20140619_00015_stKsd094@ë¿~°Ç¼?m28@€EÔ;=dù?DÖ)?E¸c¾§l‹EÖ
DRۅD³_žAY <—Ò
—èÙv20140619_00017_stKsd094@ë¿~´e''?NNþ@€EӍ\=f6@>•ù?n{o¾´¼jEÕ¾fDã´åD² AY<»ùf
—èÙv20140619_00159_stKsd094@ë¿ï0º?"Èû@€EÎ)=÷¢?§?(õÃe¾­'hEÏßDSsD³BÁAXèt<²a
—èÙv20140619_00161_stKsd094@ë¿÷SɁ?tñŒ@€EÎ×=áŽ@?àå?O\)o¾¤Ý/EЇ3Dã®D²}AYdA<N:
—èÙv20140625_00015_stKsd094@ëÀ?NV"?Eì@€E……=C,Ø:ˆéý?ub¾¡G®E'÷HDRÐD³C…AYý«< `
—èÙv20140625_00017_stKsd094@ëÀ?QÓÝ7?9Ƨ@€E¥=tæI@%}Ò?aG®o¾¨õÃE'eÃD㣍D²
¨AY"v<˜ÒË
—èÙv20140625_00063_stKsd094@ëÀ?¿Àñ?B‰c@€E‹bÃ=Fo?	7?0£×d¾ˆ´9EŒŒ=DRæFD³> AYªx<[ˆå
—èÙv20140625_00065_stKsd094@ëÀ?Ât¹æ?:+@€E‹Á==L/˜>ŽBY?¥¸o¾´9XEŽ±3Dã°ÝD±üþAYäÎ<£M4
—èÙv20150329_00352_stKsd094@ëâç™Ëxd?"zÒ@€E"¶Í=›ô0@Aƒ?^¸Re¾²-E"ÝqDb¨D³jéAmà"=)'à
—èÙv20150329_00354_stKsd094@ëâ瞔€*?‡%@€E"¬=~Ÿé?!ã?uj¾¯ E"®Dë+D²AmÆê=0yü
—èÙv20150330_00470_stKsd094@ëãséüÞ?Fôù@€EÉÇÃ=yÐ@` —?'ë…X¾å`EÉøöDbrÁD³¶Aoh=%ÈO
—èÙv20150330_00472_stKsd094@ëãxÛSM?Hqz@€EÉo=­6¤?X:Ï?'\i¾™™šEÉÂRDër^D²7+An½Ò=E}
—èÙv20150405_00405_stKsd094@ëãÄkۋ,?—N@€Eçf=‡¨¥@·Ý?—
=d¾®{E뾤DbqD³kAp[=€rÌ
—èÙv20150405_00407_stKsd094@ëãÄo Þ?'3<@€E糸=˜e>]µ­?p¤l¾º^5EììD늨D²OApå=¶2
—èÙv20150527_00309_stKsd094@ëêD?ºù?†ÈA F?¾
=<¸X@Ό§?µÂf¾›¥ãFAíáDbªD³g–Aw­ì=Pˆ
—èÙv20150527_00311_stKsd094@ëêDF7"?}ÂA F?Àa=?Ô¯@ô_?€k¾©xÕFB šDë/žD²Awɨ=0ƒ 
—èÙv20150528_00159_stKsd094@ëê`FBÕ?Ce°@€E¨Ôá=ŒaŒA¶R?ŒÌÍe¾ˆ´9E«V¸Db|ZD³j¸Av«ª=JÍÅ
—èÙv20150528_00161_stKsd094@ëê`I€lw?AÒØ@€E¨iq=°_¬A1Qm?¨õÃ@¾´9XE«KDëxÅD²,ƒA{œ=l
—èÙv20150529_00255_stKsd094@ëê!Ù¹Å?0ù@€Eºîö=Vß`?9ā?×
=f¾€ƒE½Õ…Dbg+D³\)Az$o=ºÊŽ
—èÙv20150529_00257_stKsd094@ëê%t?F®¥@€E½"®=­šü@·òü?ÈõÃl¾bNE¿[×DëlÍD²sAyG
=Á"Z
—èÙv20150605_00097_stKsd094@ëë`ÅËñÛ?;7@€Eægì=¼T°?­äa?ØQìe¾ŽÙEè¡®DbaìD³ZÁAxŽµ=qw
—èÙv20150605_00099_stKsd094@ëë`ÊFëL?Ac@€EåV\=[Ñ@…à;?±ë…l¾–Eç3DëTD²=AwƒR=tˆ
—èÙv20160715_00615_stKsd094@ì$™ _±?aœÌ@€EiÇ3=qÍ>/*D?0£×e¾ª~úEmÆfDaöéD³ÕPA_J<¢7'
—èÙv20160715_00617_stKsd094@ì$œÃÇ?R@‹@€EjD¸=ÇII?¸¦?}p¤n¾´9XEn¶DëG+D²±/A_•°<¤<
—èÙv20160716_00351_stKsd094@ìB‰A6?.¦@€E®=¯Ð@¡ä?—
=g¾ ÄœEŽ¯\Daä{D³¢FA_Å<¦÷@
—èÙv20160716_00353_stKsd094@ìBŒXMŸ?.r$@€E>×='í´?$Ü?ŒÌÍm¾©ûçEŽF¸Dë(D²QyA_|5<²] 
—èÙv20170617_00111_stKsd094@ìH@GµÜE?GH@€E­ÿÍ=Íl†?­7¦?†ffc¾"÷ÏE®)DbȃD³mPAdÊ:<ÕS-
—èÙv20170617_00113_stKsd094@ìH@J²[1?@"Ø@€E®%á=¿ñ|@"±?€n¾¡ÊÁE­"D땢D²H´AdøÇ<ç5k
—èÙv20170619_00340_stKsd094@ìHƒs8Å? 7Œ@€E¬Ä)=¼ªÜ@o?"33d¾""E¬·ìDbUãD³lAd®U<Î<
—èÙv20170619_00342_stKsd094@ìHƒv?<V?OÓ@€E¬´)=¾ô
—èÙv20180401_00586_stKsd094@ìlK
è?·L0@€E'¥)=ª_‡
—èÙv20180401_00588_stKsd094@ìlK
Òá?˜hÈ@€E'/f=M¹
—èÙv20180401_00634_stKsd094@ìlKiojq?ƒOö@€E"á®=ˆ8Ì
—èÙv20180401_00636_stKsd094@ìlKl›Ÿ-?¶z@€E"É×=´æÔ
—èÙv20180404_01021_stKsd094@ìl¬O•º?'Üg@€EªM=rÀ
—èÙv20180404_01023_stKsd094@ìl¬RÄB»?†Žò@€Eªì=v$h
—èÙv20190422_00901_stKsd094@윊©8˜£?‰ï.@€EÆîá=äåB<UÇI?\)f¾ A‰EÊz¸DaíPD³Ó…ARǐ<‡J/
—èÙv20190422_00903_stKsd094@윊«ö
8?y4@€EÇy==‡t>ÀÝS?™šm¾¤ZEÊz=Dë)ôD² ´ARøƒ<·ôú
—èÙv20190807_00399_stKsd094@ì©âµÁm?*ûs@€E¦D
=íèð>âÿ'?ìÌÍe¾ixÕE¨nDcH"D´¼"AW"`<0¦
—èÙv20190807_00401_stKsd094@ì©â|{?(~@€E§Z3=ÎEŽ?®Þ?¹™šn¾"t¼E¨îÍDëÈRD³ºAW§Õ<Šúä
—èÙv20190808_00511_stKsd094@ìªëv›"?‰5E@€E•é
=<KÀ?Dçh?ÌÍg¾¨õÃE˜^fDcTjD´àÝAW¾<­±
—èÙv20190808_00513_stKsd094@ìªî¯%?|‹ñ@€E"òÃ=¶ ð>Šl{?+…o¾©ûçE—BRDëÊVD³¼{AW_5<¢¡Ñ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_15n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  126 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ž:ñöTv20100304_00807_stKsd056@êû‹ß—D«?×@€E›§=qÂá
ž:ñöTv20100304_00809_stKsd056@êû‹â'Ì¡?­P@€E›WR=vF8?Æá·@\ÌÍd¾/EœrDyËCóãuA‹>yg­
ž:ñöTv20100410_00712_stKsd056@ë,z"?> XA F-á=ÍIEAɵ@8õÃg¾"ýôF0¤{DÀó#Có|)A‹©­>.
ž:ñöTv20100410_00714_stKsd056@ë,"€Mm?5¤ßA F*ÛÜ=š=Ø@?'x@\)a¾ž¸RF.¼RDCô$þA‹@œ=ßI
ž:ñöTv20100711_00454_stKsd056@륗\'ã?z6o@€EL­\=¼'ð
ž:ñöTv20100711_00456_stKsd056@륛šeG?ƒ_Å@€EKš=Ϩ
ž:ñöTv20100813_00233_stKsd056@ëÁBfg?QŸö@€E•3=ײM
ž:ñöTv20100813_00235_stKsd056@ëÁEϘ?N,E@€E"ÙR=mB±
ž:ñöTv20100815_00261_stKsd056@ëY\½›?Um
@€Ek»ì=×âà
ž:ñöTv20100815_00263_stKsd056@ë\¾ÇÑ?G­ä@€Ek¸{=¬ôT
ž:ñöTv20100905_00129_stKsd056@ë ½¼d?E3Ô@€E¤†Í="ZH
ž:ñöTv20100905_00131_stKsd056@ë ÝK ?=ï@€E£ñ==‹³ð
ž:ñöTv20110508_00578_stKsd056@ë1KÔ3I?3$¶@€E¾Ôá=t'Ø
ž:ñöTv20110508_00580_stKsd056@ë1K8O?9WQ@€E¿?R=¥b˜
ž:ñöTv20110512_00721_stKsd056@ë1ʃà.ÿ?$±@€EÙõÍ=sè
ž:ñöTv20110512_00723_stKsd056@ë1ʇf?!c@€Eٙ
=€fü
ž:ñöTv20110806_00395_stKsd056@ë<ƒZ©Ÿ ?@€E¶H=È·œA2rÝ@Fffg¾©xÕE·ñšDņ C×3×AˆÍ>Ug[
ž:ñöTv20110806_00397_stKsd056@ë<ƒ^Jf?4¥@€Eµâì=ˆ"<
ž:ñöTv20110807_00554_stKsd056@ë<£=ù	í?Tµ@€E–Ð="Êè
ž:ñöTv20110807_00556_stKsd056@ë<£Aä·?]ª×@€E–Ê
=Õù
ž:ñöTv20110823_00169_stKsd056@ë> ¾Øâ?,"'@€E¾J=¦…ü
ž:ñöTv20110823_00171_stKsd056@ë> ÁíJÇ?N
@€E¾Â¤=a˯
ž:ñöTv20110914_00138_stKsd056@ëA`[ö¡?P´@€EƏ®=çÍA^øÑ@<ÌÍg¾å`EÉIìDÅmhC×áËA‡±´>_+o
ž:ñöTv20110914_00140_stKsd056@ëA`´ .?L–V@€EƝ
=ü?Í]ý@	™šg¾¤Ý/EÈpDPBCØßA…8´>&ªP
ž:ñöTv20110915_00151_stKsd056@ëA€Y'Ñ?+Gœ@€EÒ
×="ÿ
ž:ñöTv20110915_00153_stKsd056@ëA€\˜ò«?!"%@€EÑ´Ã=»ÐD
ž:ñöTv20120327_00388_stKsd056@ëYȓÍÇô?M²œ@€EŽº==—*p?©Ÿ?Þ¸Re¾¤ZEì¸DÅšCÙµ¢A€Âž=½þ
ž:ñöTv20120327_00390_stKsd056@ëYȗN¶F?GƲ@€EŽ«…=¼¥¸?¢{@záf¾­VEŽEqDÏC×uA'äS>9"
ž:ñöTv20120509_00156_stKsd056@ë_$¸+4â?Ԛ@€E¹š=¡QH?äy?×
=f¾¦ffE;HDÅéCÚ
A|f±=u|×
ž:ñöTv20120509_00158_stKsd056@ë_$¼s¾"?ÇN@€Ešf=±Á`="G´?Ü(ög¾±©üE-…DtœCׄZAz›F=oÝñ
ž:ñöTv20130319_00579_stKsd056@ë†h‡'*º?fa@€E€¤=§¤8?h*Ã?¨õÃe¾Ç+E€$öDÅD1CÚ³Aw5&=JµL
ž:ñöTv20130319_00581_stKsd056@ë†hŠ»Då?"=Ñ@€E€ƒá="?·Û?ƒ×
e¾µÂE€b=DìJCÖï}AwD¤=š8·
ž:ñöTv20130320_00891_stKsd056@놊¿*Øq?­Å@€EéÍ=ꇧ@'ü?¨õÃg¾ÎVE…šDÅ/CÙ@bAvüd=²d»
ž:ñöTv20130320_00893_stKsd056@놊Š™w?Ñ"@€EÊq=ŽM?}Ö?œ(öe¾° ÅE®D™ªC×nÙAxf>>ª/
ž:ñöTv20130321_00333_stKsd056@놦¸–ª&?«¶…@€E¡­q=鍟?cö¹?³33f¾¯ E å
DÅBCÛj Awm=žsè
ž:ñöTv20130321_00335_stKsd056@놦»åsã?­hÑ@€E¡Ó×=‰Ü¼?¬1Ö?Ž{f¾²-E &=D×C×0!Av±=›ò
ž:ñöTv20130322_00799_stKsd056@ë†ÇšY'Ã?'Îå@€E'$á=±Ü>ôJÓ?¬ÌÍg¾Æ§ðE'z)DÅQ²CÚ¸´Aut=Î
ž:ñöTv20130322_00801_stKsd056@ë†Ç£~ö?j~Þ@€E'×
=Tá9?]Ô\?¬ÌÍf¾«…E'qDÞfC×>˜AwK=CÀ
ž:ñöTv20130324_00512_stKsd056@ë‡Kêi–?_ê@€E¤æ)=˜Éà>×ù?¸Qìf¾´9XE¢™\DÅUXCۂ°Ayp=Šçi
ž:ñöTv20130324_00514_stKsd056@ë‡O3ÄÔ?^§ý@€E¤W==v¼¨?uÇÇ?¼(öe¾ºáHE¢¬öD;C×"Ay¹©=šs0
ž:ñöTv20130325_00899_stKsd056@ë‡*€à?ˆ'@€EŸFš='u?õ°	?Ôzáh¾¹Û#EŸÛ®DÅVCÙÂÑAzðò=g½$
ž:ñöTv20130325_00901_stKsd056@ë‡*$š?«:@€EŸ{=Žæ\A•Ü/@33g¾µ?}EŸ)\D'C׉7A€íµ=Òº
ž:ñöTv20130417_00743_stKsd056@ëŠÌc{%?å|@€E½Ú…=ŒÄ?#¿<?Տg¾«EÀ\DÅaÛCْÑAsn=DÕ^
ž:ñöTv20130417_00745_stKsd056@ëŠϟ•\?Š…@€E½‡f=œº<>ëCN?Î{f¾Ÿ;dE¿É3DpCÙ}At0±=?l
ž:ñöTv20130511_00687_stKsd056@덈y R?Ò·4@€Eºmq>?ä@ÏU?ª=qg¾Ót¼E¼øRDÅQCÚjáAsç«>B;†
ž:ñöTv20130511_00689_stKsd056@덋ûV"?þ¡Ø@€EºÂ=Å~Ü@ÞÐ^?Ã×
d¿	xÕE½1×D?;CÙ¨Aq>Y@¼
ž:ñöTv20130512_00665_stKsd056@ë(jº$?³ÁÚ@€E›ÙH=«4p>êõ?s33e¾³33EšÂfDÅHbCÙZ=AqxJ=})Â
ž:ñöTv20130512_00667_stKsd056@ë(n·"U?š7@€E›‹f=å@>Äþ?§®f¾Å¡ËEš¼{D=PCØ¢oAqÓR=kSÿ
ž:ñöTv20130515_00538_stKsd056@덊ŸtÏá?±{ç@€E³o×=ÁVd?™ùn?\)h¾ß¾wEµRáDÅd´CØìjAs"°=×ö½
ž:ñöTv20130515_00540_stKsd056@덊¢‰'J?¬ˆ@€E´{=¾=
G"?®{f¾»dZEµ¸áDvÙCÙ_\Ar"=_Ù
ž:ñöTv20130526_00977_stKsd056@ëŽèrt·7?"Jf@€E˜Žì>—ò;²µŽ?‡®f¾´¼jE™ô)DÅ/CÙÏAsò=7ˆQ
ž:ñöTv20130526_00979_stKsd056@ëŽèuæ;‰?¢À;@€E˜>Hä>¾)?¬ÌÍf¾Ç®E™E×D*CØÁªAsÚ7=…Zý
ž:ñöTv20130617_00238_stKsd056@둠®ìÝ8?1ÁL@€E{Í3=v`¡>œ2? f¾±©üE~S
DÅX)CÙã¶At6V=s§
ž:ñöTv20130617_00240_stKsd056@둠±æ²Q?A	N@€E{ f=Å÷ì?D×S?¯\)f¾ÍOßEáÃDÑhCÖ®¸At(=rÈ
ž:ñöTv20130619_00722_stKsd056@ë'ç©ÖB—?h;P@€Eiz¸=7À?üV?«…f¾Á‰7Em3DÅ_DCÙJ AqÂ= No
ž:ñöTv20130619_00724_stKsd056@ë'ç¬ê©×?€©ø@€Ei	×=Ë×%@
Š ?Ž{f¾§l‹Ek_
DvúCÙ=PAr²=0•Z
ž:ñöTv20130624_00407_stKsd056@뒆ª=D?f&@€ERÔ=Ñ">ª:?‹…f¾Ÿ;dEUü{DÅPöCØ ƒAqÓ³=6€
ž:ñöTv20130624_00409_stKsd056@뒆®³?‡¢t@€ESÍ=»°@>O?fffg¾®—EU)Df‡CØ×®Apö¡=U)
ž:ñöTv20130625_00536_stKsd056@뒥v»½?ƒiJ@€Efdá=¬£h>žiÅ?‡®h¾«…EiDÅfFCØ·ÏAqAž=LD
ž:ñöTv20130625_00538_stKsd056@뒥y²=Õ?…vU@€Ef9×=¨r¼>ìÄ{?šáHg¾³33EiH¤DvVCØÍÓArMÁ=NK
ž:ñöTv20130626_00159_stKsd056@ë'ÂÆ%ê?©@€E—'=Š<?éÀj?½p¤f¾ºáHE™ÄDÅ[TCÙLÍAu
Þ=*ü'
ž:ñöTv20130626_00161_stKsd056@ë'Âó,?–@€E˜=~‡<ÎsR@®f¾ÀƒE˜ôDŠ-C×g
At‹…=cµ'
ž:ñöTv20130627_00076_stKsd056@ë'߬39¾?0X;@€E«
f=¢´(>39j?µÂf¾«…E«à¤DÅqšCÚAq‡(=9ΰ
ž:ñöTv20130627_00078_stKsd056@ë'߯†J²?"þ<@€EªQá=l›·@X4]?«…e¾²°!E«DÏ
CÖ²Ap»Œ<ÿJö
ž:ñöTv20130628_00331_stKsd056@ë"Þ¡?.l@€E¥Sš=–®@ld
?^¸Rf¾­VE¦ÇÃDÅJwCØö¨AmΫ<Õ*T
ž:ñöTv20130628_00333_stKsd056@ë"áøD?.o$@€E¤ä=¨Ôt>‰]ó?£×f¾™™šE¦¹\D{DC×ä¼An·=¸Ó
ž:ñöTv20130629_00124_stKsd056@ë" l&M?>Z¯@€E¼Ã=¾B0@(Ç?šáHh¾¥ãTE.=DÅ@CٜAnqf<ÿ%À
ž:ñöTv20130629_00126_stKsd056@ë" o9ÿU?2™@€EÞ=ÙÎ×?¨{?¯\)f¾¥ãTE‰ìDÐRC׬An¦C=© 
ž:ñöTv20130630_00098_stKsd056@ë"?AߎE?S¶@€E'Šì=³nà?(Y?§®f¾¶È´E":¤DÅMCÚ2°Anä=ÀÝ
ž:ñöTv20130630_00100_stKsd056@ë"?E5‰z?w¯;@€E'"š>c?z¬—?€f¾Æ§ðE'X=DöCÖÔZAnDŽ=ŒŠÖ
ž:ñöTv20130701_00227_stKsd056@ë"aß¾?¹+@€E—á>?zâ?У×f¾ÀƒEšµ3DÅi‰CÙ*Ap'Î=%‰
ž:ñöTv20130701_00229_stKsd056@ë"aâ¯L´?&¸@€E˜6)=¸üP?òX?ÚáHg¾›"ÑEšfDßC×½/Ao,æ='¯Í
ž:ñöTv20130702_00160_stKsd056@듁?øù|?·W@€E³"=±Ë >n¬‰?ž¸Re¾¯ EµŽDÅOmCÙ|jAlÌr=¿â
ž:ñöTv20130702_00162_stKsd056@듁C#*Ò?Ã,@€E³Í=Âð?ño?Š=qf¾¤Ý/Eµ&{D¡ÛC×HRAlËñ<ÝTk
ž:ñöTv20130702_00400_stKsd056@듃JÂ%Õ?,4å@€E™á®=·l@¸Á?¾¸Rf¾´¼jEœ*fDÅC®CÙ"Am1Ç=7]
ž:ñöTv20130702_00402_stKsd056@듃Mþ¶)?.â@€E™ãö=´fL?ŠÜc@g¾³¶FE›)D@ƒC×þ5AlÛ_= u
ž:ñöTv20140617_00094_stKsd056@ë¿?fh9z?9ԕ@€EÊäì="åÜ<Ý?£×
g¾£SøEÊiÃD½éXCÚfAmJv=9
ž:ñöTv20140617_00096_stKsd056@ë¿?jùá?L‰@€EÊö=s¨?hÓá?™™šd¾³33EÉñ\DÃCֆ¨Amz¼=ŽF
ž:ñöTv20140618_00141_stKsd056@ë¿_æ–\£?j>p@€E»®=—Yh?5"œ?®{g¾²-E¼\{D½Ó®CÚØ´Aodƒ=ëŠ
ž:ñöTv20140618_00143_stKsd056@ë¿_éço?@€Eº××=Ãí >{?¨õÃd¾§l‹E»Ñ3D¬9C֖éAn"ç=%C 
ž:ñöTv20140618_00285_stKsd056@ë¿a>"É¡?ÑG@€E¾>&&i@FQï?§®g¾Ï\)EÀöD½ÇmCÙÿAn©&=´Å
ž:ñöTv20140618_00287_stKsd056@ë¿aAÿÚ?¿ÀW@€E½A
=¿î<@EUŒ?¸Qìh¾¾ùÛE¿C3D˜bCÖuAoL=œ'¦
ž:ñöTv20140618_00669_stKsd056@ë¿dÙ€?¨³@€E½4)=°ËÜ@[{ø?œ(öe¾¶È´E¿=D½Å'CÙ>ÙAoq=hvG
ž:ñöTv20140618_00671_stKsd056@ë¿dÜpy?¶™@€E½Úf>§?Ž	Ÿ?'ë…g¾«…E¿fDêNC×ÎwAnÎ=X
Ý
ž:ñöTv20140619_00093_stKsd056@ë¿_°>Í?ŠÁô@€EÓïá=ü|Ù@xf ?œ(öf¾¶È´EÔ\D½ß…CÚ^VAo?Z=A $
ž:ñöTv20140619_00095_stKsd056@ë¿ceël?Äà@€EÔq3=ì4>ÿS7?¡G®g¾È´9EÔß3DkCÖ7®Ao»˜=œ
ž:ñöTv20140627_00062_stKsd056@ëÀ†Ô;1?äqä@€EP4Í=­\@³le?xQìg¾¸QìEUÒfD½ÀÍCØfArÀ=ðƒ-
ž:ñöTv20140627_00064_stKsd056@ëÀ†×ªva?ÓŠ@€ESP)=åD>P…?W
=e¾ª~úEUƒ\DfÉCÙ°An-k='&;
ž:ñöTv20140627_00110_stKsd056@ëÀ‡MÌkÿ?¶$W@€EXªö=¼ÆQ@çM?p£×f¾¨õÃEYbáD½ê=CÙ5Ao6Ä=<|5
ž:ñöTv20140627_00112_stKsd056@ëÀ‡QH'?±År@€EWRf=¥Î˜>â'^?Š=qf¾¾ùÛEWšDBÁCÙQªAp}
=['Y
ž:ñöTv20140627_00158_stKsd056@ëÀ‡¸¿‰Ã?º÷˜@€E]Iì=ÐOe?5&Ú?ˆõÃ3¾¸ÔþE`nfD½éPCÙ9ÛAqËÖ=™ê¤
ž:ñöTv20140627_00160_stKsd056@ëÀ‡¼+)y?´²Û@€E\¶á=¢—Ø>Áï?'\f¾¨r°E_záDzCÙ-ôAqS¤=ˆ'c
ž:ñöTv20150421_00214_stKsd056@ëåÃ/UbÞ?áGÆ@€E£ß>'w?»Xr?¡G®d¾·KÇE£	\DŦNCÜ}Au~ç>	h—
ž:ñöTv20150421_00216_stKsd056@ëåÃ2ãˆ?Ÿ—@€E¢~®=°°?åÎç?\)f¾ÀE¢ýDÍÓCØ©At:2=

ž:ñöTv20150421_00250_stKsd056@ëåÈ~"?™µ¾@€E§o=F@â?—
=f¾²-E§+3DŀCÛ9ºAtõÍ="±
ž:ñöTv20150421_00252_stKsd056@ëåÌuÜ?µ5@€E¦{)=m×?DÄç?•Âh¾»dZE¦»ÃDø´CٍAt0"=aï¥
ž:ñöTv20150422_00216_stKsd056@ëåã€×?oµ@€EÈçš="œL?·Í?¼(öf¾™™šEÈ0{DÅ|CÛËAsÓ==EÂT
ž:ñöTv20150422_00218_stKsd056@ëåãQÓÝ?H0Ñ@€EÉI=|v=ëk¤?ã×
h¾¨r°EÈݚDÓ×CÙ0ÅAt	_=‹gu
ž:ñöTv20150528_00141_stKsd056@ëê`
¾ú§?6Vð@€E¬kH=€ÏH>Ý&Ø?ó33e¾´9XE¬ÃDÅ|{CÚÚáA~
=ž!«
ž:ñöTv20150528_00143_stKsd056@ëê`ó"!?PÑU@€E¬cš=•p@'d?ï\)f¾¡G®E«ï×Dè"CاÏA~±ä=˔|
ž:ñöTv20150529_00141_stKsd056@ëê€K?.'Í@€E̙=†ÅD?—C@%e¾£SøEÊlDÅz^CÚâ°A~[X>¾Y
ž:ñöTv20150529_00143_stKsd056@ëê€:\?$&Š@€EÌtì=,h>\ã@;…f¾²°!EË áDªCÙ
/A'[»>Níx
ž:ñöTv20150601_00141_stKsd056@ëêߎ'ªg?‡òK@€E¼'=ˆ'Ø?®ù?î{f¾®—E¹MDÅ£mCچfATÒ=Å
ž:ñöTv20150601_00143_stKsd056@ëêߑ۵?'»@€E¼N)=ˆž`@¤Ò?ç®g¾­'hE¹èÍD¡‰C؎VAXè>š–
ž:ñöTv20150608_00291_stKsd056@ëëÄ*™†¤?0ÙÒA FVð="ä,?™Hð?Ï\)f¾–‡+FZ³DÅ:%CÙÃøA~*_=(½ 
ž:ñöTv20150608_00293_stKsd056@ëëÄ2r(<?:*ôA FV}q='q?«+!?ØQìh¾£×
F[ áD>VC×ã×A}ït=P¥n
ž:ñöTv20150610_00237_stKsd056@ëìMÐ?q@€EœU®=X/=‰ÿÃ?p¤]¾®{E¸öDÅIªCÚx1A|AŽ=ˆŸ	
ž:ñöTv20150610_00239_stKsd056@ëìQo>&?…Ê@@€Eœ¹¸=ÑÅC?NÞ?Ê=qg¾®{Eì=Dk¦CØMôA~:5=ÅÁ
ž:ñöTv20160715_00693_stKsd056@ì%I†fŒ?œn@€ETI=Ÿð@›õŒ?Î{g¾²°!EWáDÅL¬CØï;A€4ö=»>W
ž:ñöTv20160715_00695_stKsd056@ì%L¦X?ŸÅ
@€ESÅq=8AZ`?‹…f¾²-EU1qDS¶C×lÍA~ÿg=ñ…È
ž:ñöTv20170617_00513_stKsd056@ìHCߧ C?P'K@€E"«3=¾%@¦ì?c×
e¾ A‰E•nDÅ^CÙ9A]m¸<§CÚ
ž:ñöTv20170617_00515_stKsd056@ìHCâ£]é?]j@€E•¡=±l@)lm?—
=g¾ ÄœE˜'qD¯+CמÙA]<×
ž:ñöTv20170619_00322_stKsd056@ìHƒ?·ÀÌ?4+@€E¯>=ʌø=kº9?§®f¾Ÿ¾wE°7HDÄøjCØÆ%A^r9<»Ý×
ž:ñöTv20170619_00324_stKsd056@ìHƒB²ø:?,f@€E¯=§&ø>¤c?Տf¾ ÄœE°~)D"¶C׺A^"<´ÚÏ
ž:ñöTv20180330_00597_stKsd056@ìl	žx«ã?»@€EÃ%
=û?ªC?¢\i¾‹C–EęDÄßCØFFAfö<<Áݪ
ž:ñöTv20180330_00599_stKsd056@ìl	¡Iü£?%ùÙ@€EÂÿö=‡@].t?àf¾£SøEÅ3®DVéC×AHAgÐ="
ž:ñöTv20180403_01101_stKsd056@ìlŒ[»ã?¥Ö«@€E©š=—¤>v²G?p£×f¾¡G®E©›\DÄǦCÙ1HAfÀ"=4Žô
ž:ñöTv20180403_01103_stKsd056@ìlŒ^"Îÿ?ž $@€E¨£R=®‰ü>õ«¼?'\f¾«E¨ò¸D)ºCØ!ìAe¦=3|
ž:ñöTv20180406_01105_stKsd056@ìl묒)ä?§×i@€E¢Í=³¼=eû—?uf¾¹XE¢È=DÄé'CÙ*ÁAdÌ´=2‹‡
ž:ñöTv20180406_01107_stKsd056@ìl믛Îþ?';¯@€E¢ö=ˆÃ8>¦¦Q?LÌÍe¾¬‹DE¢±HD#TC×>úAf©=cZ
ž:ñöTv20190807_00525_stKsd056@ì©âû¯é'?OWF@€E¢rf=Õfš=/(Ø?ÌÌÍd¾£SøE¥t)DÅ®CÝ?;AxH=w
ž:ñöTv20190807_00527_stKsd056@ì©âþÿÊ{?ZŽÐ@€E¢@Ã=Ÿ?¨?Áâ«?Ê=qg¾«E¢ÅÃD½ÃCÜQAw=<f
ž:ñöTv20190808_00301_stKsd056@ìªEd2Ú?"
Ç@€E—çR=KØ=b¬?¡G®f¾±&éE›±
DÅ2 CÜÊAv¡Ÿ=r¬$
ž:ñöTv20190808_00303_stKsd056@ìªH¾°T?Á@€E˜M…=e=·@>–?ÁG®f¾Á%E›4DéªCۍqAw#¹=˜}É
ž:ñöTv20190821_00333_stKsd056@ì«¢@	/?Éž@€Eª==êñˆ@=	)?Î{e¾¹XE­5ìDÅL¼CÞ¾AwY¤=ïCj
ž:ñöTv20190821_00335_stKsd056@ì«¢CAޝ?¨5^@€Eªf>TJì?»ÑÚ?³33g¾Ót¼E¬ÜÍD-CÜú AuOë=Ìq


==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_16n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  122 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
©`ƒé­v20100304_00774_stKsd018@êû‹›SØð?âÊ@€Eš}×=šL :/¸·?Ýp¤e¾­'hE›å\D^žD"ɉALµÖ<u^
©`ƒé­v20100304_00776_stKsd018@êû‹žC‡"?"eÌ@€Eš°®=·$|@JÇ®?ù™šg¾¬‹DE›4)Dé‡D"¸AL'4<"Ú
©`ƒé­v20100410_00668_stKsd018@ë+~IM?*A F>R"= Ø
©`ƒé­v20100410_00670_stKsd018@ë+"'ve?;ˆ"A F;¹®=›Í
©`ƒé­v20100711_00434_stKsd018@ë¥h­M¬?l®¬@€ETQ×=šàä?i´æ?
=e¾"ýôE\[®Dd¼ÍD'öéAL—t<"<ƒ
©`ƒé­v20100711_00436_stKsd018@ë¥m"7?o{•@€ETlö='¯ü>ým?\)e¾"t¼E\ó…Dë4¼D"ALR <7ÅÃ
©`ƒé­v20100813_00213_stKsd018@ëÁIFñ?b¹n@€EŠKÃ="%Ù<xð?záHe¾…¸EzDd~˜D'ãuAL‰D<9å³
©`ƒé­v20100813_00215_stKsd018@ëÁî\ê?Iä5@€E‹{×=Iúù?-o_?hõÃe¾ŒIºE<áDë("D"bÉALœ<«[
©`ƒé­v20100815_00241_stKsd018@ë4";¹?Z<Í@€Ek@= ?uç?Y™šd¾™‡EpÞ¸DdžVD"ƒAL'¶<SJ
©`ƒé­v20100815_00243_stKsd018@ë7õ9Ó?`l@€Ekď=ɇ4>ä?…¸g¾‹C–EpÔÍDë-üD"]ÃALŸv<Fۅ
©`ƒé­v20100905_00109_stKsd018@ëŸîvZ¥?fþƒ@€E©Š=èjç@ž?:áHd¾œ(öE¯HáD`2D'XALy<¡U
©`ƒé­v20100905_00111_stKsd018@ëŸò$O–?_ïk@€E©Gf=µa>ºÃR?LÌÍf¾‡+E¯)Dé;D'ÎÑALm-<'=­
©`ƒé­v20110508_00558_stKsd018@ë1J볒i?BYé@€E¿'{=ž¢X?nQÉ?@e¾˜"uEÀO3D`xƒDýËALHì<ÓO
©`ƒé­v20110508_00560_stKsd018@ë1JîðXm?J0Õ@€EÀLÃ=•_ô?ˆn?W
=g¾ÒòEÀÑ\DéeôD'¶AL^Û<&í¬
©`ƒé­v20110512_00689_stKsd018@ë1Ê<¦¾?Ž«@€EÌNì=…MŒ?
	0? e¾'n˜EËáDg¹XD<bALbú<u±Ë
©`ƒé­v20110512_00691_stKsd018@ë1Ê@dè?,$@€EÌèá="ÊÀ=;L¤?ŒÌÍg¾_;dE˼Dí ÕDŽ_dALŽÁ<%È8
©`ƒé­v20110806_00363_stKsd018@ë<ƒ Caª?3½´@€E³=pPx?"þŸ?˅d¾ž5?E³ÛìDgÌ{DðALZq<a/
©`ƒé­v20110806_00365_stKsd018@ë<ƒ#§oE?\ä@€E²ýö=«¾Ð>ˆŒH?§®g¾‰º^E²ùqDíRDŽ`ÕALI0<Z~2
©`ƒé­v20110807_00522_stKsd018@ë<¢þkUd?9S
@€E"}=¨ÖH>¦<a?‹…d¾ŽVE""Dg…DXALK)<)R
©`ƒé­v20110807_00524_stKsd018@ë<£Ž/®?;b¤@€E"r=‰©õ?ºX?Tzág¾€ƒE"i
DíNDŽOALnÞ<ƒ
©`ƒé­v20110823_00137_stKsd018@ë> ƒÔö½?Œu@€EÇ£3=˜ô=ÔZ?úáHd¾"t¼Eȝ…Dgg+D/øALFê<µí
©`ƒé­v20110823_00139_stKsd018@ë> ‡(óê? í^@€EÆ®=†<È?$n]?œ(ög¾OßEÆT=Dí
7DŽIÃAL>
<edD
©`ƒé­v20110914_00106_stKsd018@ëA_ÝÁ|7?PÄ@€EÆç=y´@!ò?J=qd¾›"ÑEÈ\RDg·
DQËAL¢<-ÕÃ
©`ƒé­v20110914_00108_stKsd018@ëA_á=—»?TƒJ@€EÇh3=¦"?'å?õf¾ ÄœEÉDžDíbDŽKøALH$<­:
©`ƒé­v20110915_00107_stKsd018@ëAåÂ1h?1þ@€EÝiö=Žþ"?Ð"à?¨õÃe¾Ÿ¾wEÞùšDg'DK+ALVm<iœe
©`ƒé­v20110915_00109_stKsd018@ëAé+È[?ç@€Eß+ö=Š]Ù=ˆÀ
?¯\)g¾¦ffEàðDí×DŽ]HALb¿<W®£
©`ƒé­v20120327_00356_stKsd018@ëYÈQ^&§?z®Ñ@€E'~{=؆–?ÏFv?…¸e¾œ(öE\ÍDgoßDž˜AL<i_§
©`ƒé­v20120327_00358_stKsd018@ëYÈUøˆ?_sV@€E'þ\=®Ì?΅¯?B\g¾¬‹DE½HDíF°DõqAKÒ]<6ãO
©`ƒé­v20120509_00124_stKsd018@ë_$n9nŒ?"ž@€E]ì=¤èx>ë5,?½p¤d¾¡ÊÁE'3Dg4ÝDÉìALâŒ<o¬J
©`ƒé­v20120509_00126_stKsd018@ë_$r`œ?!1Š@€E=²K?!–?ó33g¾–‡+Eý\Dí&úDé‰ALá³<ƒÅ'
©`ƒé­v20130319_00547_stKsd018@ë†hCñ?Œã'@€E{ö=•Çð=àT?k…e¾µ?}E€HDg¹ºDê-AxÊ=‡
©`ƒé­v20130319_00549_stKsd018@ë†hGC…?}3@€E;®=Ÿph<"û?aG®S¾¡G®E€\Dí;;DùXAwéh=9ä
©`ƒé­v20130320_00859_stKsd018@놊'‡"C?Õ|œ@€Eò>†>§[8?Š=qe¾Ïß;EŒÛšDg£–D°ÝAy°À=î¡b
©`ƒé­v20130320_00861_stKsd018@놊…îç?ÆGß@€EŽB=ˆ$>9
 ?†ffg¾´9XEcqDí8¬DŽ®A{¿>*€'
©`ƒé­v20130321_00301_stKsd018@놦{mÿ¸?­ Y@€E¥ef={Ê)@jYº?‡®d¾§ïžE¢+ÃDgfúDüJAxFè=­3,
©`ƒé­v20130321_00303_stKsd018@놦~ä—D?°!ž@€E¥\=†}¸?#z ?£×f¾©ûçE¡öÍDíRDõËAvñ9=¡C=
©`ƒé­v20130322_00767_stKsd018@ë†Ç\Z?¸B@€E"Á)=^  <ƒ¯?"záe¾·KÇE'(ÍDgžVDà¼Axóä=Ԇ‰
©`ƒé­v20130322_00769_stKsd018@ë†Ç_¯ÃR?ƒ¹c@€E"€Ã=@Ø?¾¤€?‹…g¾–‡+E'åÃDíTÝDå'AwX&=dž`
©`ƒé­v20130324_00480_stKsd018@ë‡<=ž?O$|@€E©ïf=äâ#<£Äl?hõÃe¾¬1E§†ÍDg¯;DŽDJAxÑ=(›
©`ƒé­v20130324_00482_stKsd018@뇘M¿?Wzý@€EªÃ=Ž(>âÔD?"33h¾™™šE§SÃDíayDŽüAwñ|=K{æ
©`ƒé­v20130325_00867_stKsd018@ë‡)Âî![?³ž@€ER=»/<?¿Ù?p¤f¾®{EœŸšDghåD§çAwÙp=Mš
©`ƒé­v20130325_00869_stKsd018@ë‡)Çâ¢w?0D4@€E=‡Œ ? Üv?"33W¾'ñªEœ˜)Dí%ôDŽPAwðP=2E/
©`ƒé­v20130417_00711_stKsd018@ëŠ'_~@?"K@€E¾Îš="ÿ8?—Z'?´záe¾«…E¿AHDg&VDžAxÆR=,2N
©`ƒé­v20130417_00713_stKsd018@ëŠ"š÷h?ž?@€E¾È=x<è@"w?€h¾'\E¿BDìïTDŽsAx¯i=O°
©`ƒé­v20130512_00633_stKsd018@ë(Ž
?æJy@€E–[=¯U?Èl£?†ffe¾Ä"E—Ÿ
Dg:Dx"A|þ>"|‰
©`ƒé­v20130512_00635_stKsd018@ë(#:á?ÓÄÿ@€E—r
>&¢®=hJG?¼(öh¾±©üE™Æ)DìäBDŽ<ƒA}÷>§²
©`ƒé­v20130515_00506_stKsd018@덊W]×?°dN@€E«GÃ>

Ð<<ôr?£×e¾±©üE«ú¸Dg…ÃDhAzçI=êgD
©`ƒé­v20130515_00508_stKsd018@덊Zpú>?™^L@€E«
=…0?Âø?«…g¾³¶FEªÔDíDŽÛAxh%=¢ü×
©`ƒé­v20130526_00945_stKsd018@ëŽè+tˆ?¬4@€E•‹=£
Ü=X¬<?ue¾«E—gìDfã×D°Ay-\=µg 
©`ƒé­v20130526_00947_stKsd018@ëŽè.µ…3?—÷J@€E•£{=Úý9?×¾>?xQìg¾­'hE•¨{DíËDŽG…Ay	º=…j
©`ƒé­v20130617_00206_stKsd018@둠mý8û?.Œ¨@€E|ܸ=Æ6@»&?c×
d¾¤Ý/E}ÌDgVD×ÏAvê<òpõ
©`ƒé­v20130617_00208_stKsd018@둠qRÓ?*·ƒ@€E~D== X?ýªP?}p¤f¾ŽÙE~1šDí@sDÒAvÀ†<ü‹2
©`ƒé­v20130619_00690_stKsd018@ë'çm+ò¢?ÈÚ@€Egö¤=6À @»Øé?xQìd¾®—ElaÃDg2ÑDŠÉAwþ¨=T ú
©`ƒé­v20130619_00692_stKsd018@ë'çpT{Ø?'Õ3@€Eh$f=˜Å°>b3?€g¾§ïžEk1Dìý'DŽw…Av™#=;Ë¥
©`ƒé­v20130624_00375_stKsd018@뒆dµÁî?{	~@€EKˆf=šäP>³Lú?Tzáe¾¢MÓEL|öDgDjDlƒAuÞ=
c
©`ƒé­v20130624_00377_stKsd018@뒆gøë?uw@€EJÅ3=ƒT?{Óp?\(ög¾œ(öELH¤Dìû¦DŽ_}Av²<=Å.
©`ƒé­v20130625_00504_stKsd018@뒥9…lç?€UÌ@€EgW…>Šö?<>N?n{]¾¥ãTEh±ÃDgi'Da/Au‰f=00°
©`ƒé­v20130625_00506_stKsd018@뒥<Ï?¤Ÿ@€EgR=ÀüØ>†ëÁ?'\e¾»çmEj*Dìä´DŽF-Av\X=X—þ
©`ƒé­v20130626_00127_stKsd018@ë'ÁÙ¨³?X:@€E•
=r_Ð@&º?°£×e¾¦ffE•ž{DgBNDŸçAu0=!
©`ƒé­v20130626_00129_stKsd018@ë'Áܳ¥	?Ûo@€E"ÏR=|™Ø>Aò?c×
f¾˜bE•:ÍDí‹DøAt>ò<ÒD¹
©`ƒé­v20130627_00044_stKsd018@ë'ßs˜ä?;:@€E­Þ3=žˆx>â€f?£×L¾£SøE­n¤DgkDÎÁAu·=Í×
©`ƒé­v20130627_00046_stKsd018@ë'ßv®WÂ?<ö@€E­-…=¦Ü˜?tˆ?G®g¾ A‰E¬¤¤Dí1'DÐöAt®›<û2]
©`ƒé­v20130628_00299_stKsd018@ë"£îVà?&Dö@€E§Xf=ƒw´?¬<?'ë…e¾¤ZE¨áDg49DuªAt©e=]ÿ
©`ƒé­v20130628_00301_stKsd018@ë"§)õ?%'$@€E¦ð
= =HF?s33h¾"ýôE§>áDí¢DŽôAt÷›<÷›"
©`ƒé­v20130629_00092_stKsd018@ë" 3®˜¯?4u@€E*ì=—Œ¤>Gµ?¡G®f¾˜"uEœ¤DgO¾D§;Au+–="×
©`ƒé­v20130629_00094_stKsd018@ë" 6ÄGm?3H"@€E=¡á¬?©&?8QìY¾ˆ1'EöDí'Dé²At'ú<õd
©`ƒé­v20130630_00066_stKsd018@ë"?…ÀI?BÑ9@€E•æ3=ª¸@A4;?ƒ×
X¾­VE•óqDgS¦D×AtyH=¢d
©`ƒé­v20130630_00068_stKsd018@ë"?§Þ¬?Nœ@€E•w==ºt,@"ÎN?€g¾›¥ãE•P{Dí]XDÛ¾Au>I=D|
©`ƒé­v20130701_00195_stKsd018@ë"a¦²A?ùÉ@€E™23=¥çœ@Au?£×e¾ª~úEše…Dg–D–wAtx.<÷nî
©`ƒé­v20130701_00197_stKsd018@ë"a©ø¼À?o @€E™×=«øX?ÃÒ?J=qf¾'ñªEš*öDíuDýyAt"F<ÓÌ(
©`ƒé­v20130702_00128_stKsd018@듁€ñ?Ý;@€E²{)='½¨?.£Ê?¢\f¾®{E³š¤Dg'D©ªAtµ
=
ëP
©`ƒé­v20130702_00130_stKsd018@듁Á•Œ?È»@€E²ÆÍ=ŸLL@׫?"33f¾ž¸RE´%\DíDôþAtçz=‡ß
©`ƒé­v20130702_00368_stKsd018@듃
¥Dž?0;©@€Eš==Á¨$>íh
?"33e¾«…E›ô)Dg!šDAu=}v
©`ƒé­v20130702_00370_stKsd018@듃®?)Ë@€E™"\=ºü=ê6é?‡®g¾ß;Eš××DìþFDŽ˜AtÃ=+;
©`ƒé­v20140617_00062_stKsd018@ë¿?(¡i?T>£@€EÍÍ=¼N`@¢>Ñ?\)e¾²-EÊw×DX™ªDòNAL1…<@r 
©`ƒé­v20140617_00064_stKsd018@ë¿?+ñ°‡?Qcÿ@€EÍòR=¬D?·¼?W
=e¾²-EÌ…D坲DâúALmM<)"©
©`ƒé­v20140618_00109_stKsd018@ë¿_§!Fø?ej'@€E¼.¸=œîø>«î¶?s33d¾š¬Eº˜=DX[DDùqALI<'Ԝ
©`ƒé­v20140618_00111_stKsd018@ë¿_ªŽ™‹?CsF@€E»¸=V,ð><c?xQìf¾'hsEºtRDåœ1DÊ%AL%n<­D
©`ƒé­v20140618_00253_stKsd018@ë¿`ú"Á?"v@€E¹Ï{=ƒQÌ>ó÷§?.{d¾¨r°E¹Ä{DX"DÊfALbá<Šºf
©`ƒé­v20140618_00255_stKsd018@ë¿`ýd42?¢@€EºZö=˝›?ƒ®t?f¾§l‹EºfDåhsD¹yALy@<©jË
©`ƒé­v20140618_00637_stKsd018@ë¿d"=Õ#?×#x@€E·­{>Pèš>­Â>ë…e¾²°!E·À)DX/D´¼ALŽB<ì÷@
©`ƒé­v20140618_00639_stKsd018@ë¿d–Éed?Á?Œ@€E·5š=ê>œR½>æfff¾©ûçE·?šDåBwDŽÙAL@<±8
©`ƒé­v20140619_00061_stKsd018@ë¿ý܏?¬1e@€EÓtH=ÙD@|þ?J=qe¾·ÎÙEÑfDXmÓDé'AL'X<¥÷
©`ƒé­v20140619_00063_stKsd018@ë¿"Š?ˆÄ\@€EÔ+==€_O<)$©?\(öf¾¤ZEÑBDå£ðDã\ALH¹<eI
©`ƒé­v20140627_00028_stKsd018@ëÀ…äۑ·?Î;@€EY€=¤ô>*R>¸Qìe¾¥`BEZT)DX* DŸøALÌ¡<Ø%(
©`ƒé­v20140627_00030_stKsd018@ëÀ…è^"Ë?ÕW @€EYâö=¶)ô=òÁà>Ç®g¾¨õÃEW˜¤DåADŽ[ßAL{…<ßív
©`ƒé­v20140627_00078_stKsd018@ëÀ‡¯"?¶|@€EV©3=bC?W™>×
=e¾®—EX×DXCD—mALjô<®¨

©`ƒé­v20140627_00080_stKsd018@ëÀ‡²Š+?¨]@€EW£H=eސ@@!>úáHf¾±&éEZqqDå\"DŽm/ALá<ˍ%
©`ƒé­v20140627_00126_stKsd018@ëÀ‡{ŽZ?Ž²&@€E[z)=s®¹>¨pà?ÌÍf¾ª~úE`ÃDXo}D±yALpÜ<j¬t
©`ƒé­v20140627_00128_stKsd018@ëÀ‡7Ó¬? ¸@€E]«Ã=Ò¥è@¢Z^>Ü(öf¾¤ZE`ºfDåk
DŽªALw<Eï
©`ƒé­v20150421_00182_stKsd018@ëåÂàЛ?¶c$@€E¢ò…=ÛÛ?rЎ>Ç®d¾ ÄœE¡9Dh'\DŽ
XALž <¶­
©`ƒé­v20150421_00184_stKsd018@ëåÂä:\r?¨[k@€E¢ô='|>óƒw?\g¾­VE¡ÂáDí]šDŽ%ALl×<·¼å
©`ƒé­v20150422_00196_stKsd018@ëåâÞ]³º?YFÑ@€EÉ¿¸=^œ?ôr"?LÌÍe¾¢MÓEÇÕ
DgÜJDŽ^AL²<D9‰
©`ƒé­v20150422_00198_stKsd018@ëåâá«;X?^ß@€EÉÃ=Jè°=I‹¢?Tzág¾Ÿ¾wEÆËÃDíg¾DŽ
ºALUZ<*Ùå
©`ƒé­v20150528_00109_stKsd018@ëê_Ôx'¹?GŠ¶@€E­DR>=û@|å?'\d¾¯ E¬DgªDÿ…AL'Û<60ï
©`ƒé­v20150528_00111_stKsd018@ëê_תѥ?9c¶@€E­!q=‡u°?	eœ?:áHg¾ž¸RE«"DítÝDŽBALUi<"
©`ƒé­v20150529_00109_stKsd018@ëêÚ´y?1š|@€EÏ(×=\)@Œ©Ð?k…e¾/EÎ&Dg¯¾DŽHAL†¢<¸î
©`ƒé­v20150529_00111_stKsd018@ëêÝJÉ?3$Ú@€EÍû×=Œø¬?tN½?¬ÌÍg¾–EÌíìDík®DŽöAL›-<©f7
©`ƒé­v20150601_00109_stKsd018@ëêßSδ.?–îd@€EÃ!q=•kè?'>Ö?(õÃd¾–‡+EĒ¤Dg†%DŽøAL·<m(a
©`ƒé­v20150601_00111_stKsd018@ëêßWµÙ?T@€EÂX3=r0@?+#?®g¾"÷ÏEÃ@RDí_øDèRALrr<x¢7
©`ƒé­v20150608_00247_stKsd018@ëëÃ[š»-?8ËA FWŸ\=‡ú
©`ƒé­v20150608_00249_stKsd018@ëëÃbý{@?.ó–A FWá==Œ~T
©`ƒé­v20150610_00205_stKsd018@ëìÿ¢§?‹'·@€Eœåq=ŒÍ?X"?&ffd¾¦ffEœ'ìDg%Dã…ALnü<OÖc
©`ƒé­v20150610_00207_stKsd018@ëì"¿À?›×@€Eœ¼=®=`Åê?™šg¾³¶FEœÃÃDíK–DŽÏAL¯Õ<©Iø
©`ƒé­v20160715_00661_stKsd018@ì%3Žù?w•J@€EZµ\=ÁÐÁA&[[?:áHd¾ A‰E^\DgAD}ALÑ<LØg
©`ƒé­v20160715_00663_stKsd018@ì%oÎÅ?y>ñ@€E[º==ŒÃ?@Þ³?™šg¾™‡E^ìDí	ªDŽu'ALí<q_y
©`ƒé­v20170617_00481_stKsd018@ìHC©@$?G~Œ@€E˜é¤=~)?ڒÏ?:áHd¾˜"uE˜Q…DfÄÝDÓžALH[<‹Å
©`ƒé­v20170617_00483_stKsd018@ìHC¬åfL?MË	@€EšGö=•)Ø@G(?ë…h¾‹Æ¨E–N¸Dík3DŽ,¤ALQ<¹
©`ƒé­v20170619_00290_stKsd018@ìHƒ
 Wy?!›@€E¯¿=›Ü4>?˅d¾™™šE¯èDfÛ3DÌAL3ê<aÖ½
©`ƒé­v20170619_00292_stKsd018@ìHƒ
¿`©?)"û@€E°0Í=¨ç€?óâ?¥¸h¾¨r°E°(öDí_¶DŽ:^ALy<:'ç
©`ƒé­v20180330_00565_stKsd018@ìl	cÃ8Ï?)ä@€EÄs==ƒÄ@;ºl?øQìd¾š¬EÅy\Dg¨DŽ
-ALGò<lèÎ
©`ƒé­v20180330_00567_stKsd018@ìl	g»?'–+@€EÄg)=~<^bi?³33f¾%EÄÒ¸Dí'FDŽ^oALˆÁ<aðó
©`ƒé­v20180403_01069_stKsd018@ìlŒ$|;?¥ö8@€E¦f=>f?-|¾?ë…d¾¶E¢E§1Dg;DùAL¥/<±–
©`ƒé­v20180403_01071_stKsd018@ìlŒ'ΐœ?¢¨«@€E¦[…=[üø@Ží?ÌÍg¾®—E¦þÍDíšDŽjoAL±Z<¢´·
©`ƒé­v20180406_01073_stKsd018@ìlëtàAŸ?•R@€E¡ö=›ó¤?ú¶>õe¾©ûçE ÅšDgQüDïÏALŽ+<ˆ¯
©`ƒé­v20180406_01075_stKsd018@ìlëxÆð?v±@€E¡Ÿ
=¤@Š5?
=f¾—PE¡)®D퉁DŽAXALi<XZ-
©`ƒé­v20190807_00493_stKsd018@ì©âÂÿyG?U"_@€E n×=ƒZ4A}?hõÃe¾—PE£{DgºoDŽ4AL,D<:nÇ
©`ƒé­v20190807_00495_stKsd018@ì©âÆؗ?cÙ@€E Í¤=¯å?DÃ?(õÃg¾—PE£(fDííšDŽ­ALLÛ<>mï
©`ƒé­v20190808_00269_stKsd018@쪊Gí?Š]ô@€Eœ¼®=€LÈ>Ú;?333e¾°£×E ¸Dg"jDŽ4{ALPÕ<'Ý€
©`ƒé­v20190808_00271_stKsd018@ìªǎÊ?‹1@€EœH=…fä?TA?J=qg¾°£×E¢u×Dí¾‡DŽ¡²ALd<9²
©`ƒé­v20190821_00301_stKsd018@ì«¢0eÎ?e@€E«)=â8>'X>æffe¾§l‹E­vDgÛÇDŽ þALv³<pèR
©`ƒé­v20190821_00303_stKsd018@ì«¢
…µ6?1;@€Eª²®=¨#T>QÂV?g¾¦éyE¬êDíݲDŽvALt¡<€S

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_17n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  140 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
™bv}v20100331_00429_stKsd094@êþèkŠíÚ?(Æ#A FA+æ=ÊiA>Y½?fffc¾~ùÛFAfCÁE?C"¢A\P%<8î
™bv}v20100331_00431_stKsd094@êþèq³'g?FDpA FAÈ=Ÿg˜@˜?Ó333¾hr°F?'RD©ŽCƒTœA[ØH<‡k
™bv}v20100422_00331_stKsd094@ë£Kìg?/Ëc@€E‹Àš=}'0?ìmŠ?@a¾ixÕE‹@RCÁ'®CƒA_ò²<‹'ä
™bv}v20100422_00333_stKsd094@ë£MÙ?4õ@€E‹šö=ŠØ±?›¸9?â\d¾"›¦E‹mšD©x¤C'3uA`X+<Ü©%
™bv}v20100814_00423_stKsd094@ëáÚW)]?%=7@€E‹[="Ûd?Pf?"zác¾‰º^Eˆb{CÓ+CDAbÄË<žiÕ
™bv}v20100814_00425_stKsd094@ëáÝɺ?=øÇ@€E‹–ö=)\?ÏÓ^?aG®d¾ƒ•Eˆ‡…D­èCzþúAb¼¼<¤ù?
™bv}v20100815_00291_stKsd094@ë¢ï^?Užù@€Ejb¤='çL>™÷>õc¾'JEf3CӈC}³uAc¸<b~À
™bv}v20100815_00293_stKsd094@ë§Y‹7?[a¸@€Ej=®=Œ¢À?
ô?ÌÍd¾bNEeªáD®sC{Ab¦¶<yk
™bv}v20100816_00170_stKsd094@ë ß9vn?==(@€EŽ_=–HÈ?v:?€c¾ß;E‹Ž¤CÓrÑC~Ñ'Abº"<¡®ø
™bv}v20100816_00172_stKsd094@ë ãL?5Ð@€EŽb=š0€?—ïÔ?G®d¾"t¼E‹Š¸D®C{TþAbµ†<…Y¹
™bv}v20100905_00159_stKsd094@ë [R¼e?kW@€E¡Tì=Â€?V™?:áH`¾ƒoEœqCÊeCjÉyAc£<²–
™bv}v20100905_00161_stKsd094@ë ^üõ?gf@€E¡=³‰°>'¯I?0£×d¾"÷ÏEœ2¸D«¹üCg#Ab©Þ<ªƒ
™bv}v20110121_00379_stKsd094@ë#êu?È?A[|@€E¿]=Œ6è>ï'?"33d¾|í'EÂßìCÊó¶CgåAq$="UÔ
™bv}v20110121_00381_stKsd094@ë#êyŠƒ?HLà@€E¿á='9h>?Pg?:áHP¾‡®EÂx{D«á`Ce»dAq_Õ=»³
™bv}v20110512_00607_stKsd094@ë1ɚÊ܈?lF@€Eºì=víÀ>ÍRØ?Ž{b¾l‹DE¸ØÍC®5Cm¨1AlE¼<я÷
™bv}v20110512_00609_stKsd094@ë1ɞ$ˆ ?$<Ð@€E»e3="¨à>Éf²?p¤d¾gl‹Eº
D«Ñ'ChAlÏÂ<üi
™bv}v20110715_00174_stKsd094@ë9Ä^¡?ŠŽ@€E4º¸=Ž€>©îÔ?W
=c¾"záE3´öCÙKCN¾At>ú=@¸
™bv}v20110715_00176_stKsd094@ë9ÄaRZÁ?':¼@€E4|)=YGP>¸I"?záHb¾ž¸RE3Ë®D¯ŒJCKçAs£=+}>
™bv}v20110804_00433_stKsd094@ë<Bá y2?PS@€EÙݸ> ‹¨?¾aä?¢\b¾p£×EÕB)CÌØRCO-As.=EíÛ
™bv}v20110804_00435_stKsd094@ë<Bäýöe?(¨É@€E؂=¸!ì?Üol?'ë…c¾~ùÛEÔÃD¯?dCL1ªAr<ý:j
™bv}v20110807_00380_stKsd094@ë<¡Å""?+E9@€E•Ž3=œ¿?B*?aG®a¾cSøE"üCÌHöCC
Aqõß<å
™bv}v20110807_00382_stKsd094@ë<¡Èâ|·?>Ø@€E"Ôq=õ°É@Ö?•Âc¾n—E"LD¯YCL=²Ar<úYU
™bv}v20110814_00304_stKsd094@ë='W\Ô?%‡@€E¦Ã\=¾þÏ?kù3?k…b¾vÈ´E¤RC̃TCB½ôAp0Œ<çr'
™bv}v20110814_00306_stKsd094@ë='[&k?%HM@€E§'\=²xp?‹øH?hõÃR¾yÛ#E¥HD¯s3CK¤ZApïç<æuß
™bv}v20110820_00256_stKsd094@ë>@ÜÙÕt?Fì@€E…º\= >Â¥
?c×
b¾'ñªEƒ‡CÌwCB¶Ap
x<í j
™bv}v20110820_00258_stKsd094@ë>@à<–3?FÃ@€E…ø=ÞD?¼¾Ý?Që…b¾\)EƒåqD¯ZCKÛ#ApÆY<ßS%
™bv}v20110821_00440_stKsd094@ë>aJs¶Ü?Š@€E…	=œ"0?'ñ?LÌÍb¾¤Ý/Eƒ;qC˧ðCB˜ApÞ=|
™bv}v20110821_00442_stKsd094@ë>aMÁúa?‹"@€E"Àì=S®p?*ì?@b¾¤ZE'´=D¯[®CKÈ´Ap"'=ï/
™bv}v20110905_00062_stKsd094@ë@?"%ô?{p}@€E©Èá>‰î5@ºÎÖ?£×
/¾§l‹E¦Ì=CäAhBäuÃAu(	=¯"q
™bv}v20110905_00064_stKsd094@ë@?—xŒ?m¢@€EªR>fKÁ@à'D?³33d¾•E©ž¤D²UºBôÎÙAq;.=QK"
™bv}v20110905_00066_stKsd094@ë@?›8?v(@€E©{Ã>‹Þ²?½e'?záH2¾OßE©ŸqD®ççE×AnÅp=‡sÜ
™bv}v20110905_00068_stKsd094@ë@? ¾q??mñ@€E¨å®>é@jþ@?½p¤/¾j~úE§Î)Câ¯ßEÐ5AoÀý=.H
™bv}v20110906_00030_stKsd094@ë@_»J?'±@€E¨ã>_e@¹Ô@
p¤Q¾­'hE§BöCÊZáCCü)Av–õ>87‡
™bv}v20110906_00032_stKsd094@ë@_¿9`õ? ɧ@€E¨E=>=oA!ö®@7
=1¾«…E¦sqD®ê5CL[¦A|Á=ºô
™bv}v20110916_00095_stKsd094@ëAŸÌGK™?0‹-@€E®X{>µ>>.2?G®c¾Š=qE«ëšCÙϾCKó3An¯´<åÔ*
™bv}v20110916_00097_stKsd094@ëAŸÐ~B?6A‰@€E¯3=°Öé?€gÌ?€c¾ß;E­KqD¯žwCHa‰Ap'a<¸›n
™bv}v20120313_00554_stKsd094@ëXB?—­@€E·4…>D(@ŸV?=p¤c¾‹Æ¨E¸ìCÙCMФA@<­ì¾
™bv}v20120313_00556_stKsd094@ëXhV?˜ôÉ@€E·oì>#N>â8?'\c¾Ÿ¾wE¸è¸D¯Z¸CLA?ú™<kÿ"
™bv}v20120321_00234_stKsd094@ëYæ6
(?v+@€E¼âö=ßÛ
@'ÚY?ñë…d¾…¸E¿-®CْCLçðA?Q`<Ž·
™bv}v20120321_00236_stKsd094@ëYé·Ù÷?bE1@€E½iš>	Î=è,4?ð£×b¾‰º^E¿þRD¯'CIIüA@<ŽýV
™bv}v20120328_00209_stKsd094@ëYåì—"F?oæÛ@€E®E=äµñ?}ò?·
=c¾ž5?E°ô¤Cٕ¢CL¸A=º…<mî
™bv}v20120328_00211_stKsd094@ëYåð=D¯?k<î@€E­ûÃ=¶¿Œ?¸Ðß?·
=b¾Ÿ;dE¯X¤D¯¥'CH÷
A=Ã9<gŒQ
™bv}v20120329_00744_stKsd094@ëZoüW)?T!X@€E´'=t	 ?¡<ï?"zác¾›¥ãE¶|¤CÙ¬jCM.VA=\Z<
Ç
™bv}v20120329_00746_stKsd094@ëZs¡Ó$?V4±@€E´q=ª9p=¡\Ž?¥¸1¾'n˜E¶©HD¯²CJžA>ó<)˜
™bv}v20120509_00516_stKsd094@ë_*:³…?)…0@€E¢>
{Ç?Žhq@7®a¾ƒ•E¡7…CËޘCCäZA<™<v€¦
™bv}v20120509_00518_stKsd094@ë_*¡sBB?/Jà@€E¡°=ÞÕÐ<
A@0b¾Z¬EŸ¤D¯c}CKåA<ÀÜ<ƒºX
™bv}v20130204_00326_stKsd094@ë
uü¡Q?¥Uî@€EªSR=PáX>ÛOw?¸b¾·KÇE©ìÍCÚYšCKËA[Û=wß
™bv}v20130204_00328_stKsd094@ë
y=3?ÁsÃ@€E«[= à?'"ë?\c¾¸ÔþE«éHD¯øƒCI¶A[kˆ=
'
™bv}v20130310_00443_stKsd094@ë…G	–J?s	?@€EÁÁ)=¨	,>'1¢?:áHb¾"záE…×Cٕ?CK ƒAa'<£Ò>
™bv}v20130310_00445_stKsd094@ë…G/t?Š™q@€EÁÃö>>'?ƒâ—?Y™š<¾¾vÉEÂ(¸D¯Ë3CHãAa{>=Ç
™bv}v20130319_00789_stKsd094@ë†j°Ù1?¥¿#@€EsÙÃ=·9l='ûS?
=c¾¾ùÛEs`ÍCن%CMIyA`Í<Õ?
™bv}v20130319_00791_stKsd094@ë†j´ØC?‹¹l@€Erp¤=ì/o?Ƕ?G®b¾‹Æ¨Er
HD¯¸ÕCJ¡ËA`¥j<Ӝ|
™bv}v20130320_00445_stKsd094@놅‰q2È?AI*@€E¦~3="µ`=(Š¿?333b¾ŽÙE§ªCٛ¦CJ—LAazL<"š 
™bv}v20130320_00447_stKsd094@놅Œ ŒÓ?1y@€E¦£=ºM$@	*?}p¤d¾™™šE§ø{D¯±ãCG!HAa=(<ˆ=Ì
™bv}v20130322_00961_stKsd094@ë†Éٖ_?©¨Å@€EŠu)=_¥8?_G…?¸Ra¾ÃoEŠØ¸CÙ\CL­PAa8b<å÷¶
™bv}v20130322_00963_stKsd094@ë†Éh|@?x~w@€EŠ8×=‡è=Kѵ?333S¾¤Ý/EŠ"3D¯ÅPCJ¢AaG±<ˆi©
™bv}v20130323_00622_stKsd094@ë†æÍ"?HÁ@€EŽèR=½×>Œ¿?^¸Rc¾€E#
CÙ¤ZCK BAa[ž<‹Ô'
™bv}v20130323_00624_stKsd094@ë†æÐjÜB?LÓ@€EŽÒá=½8¸?‡Oë?5c¾–‡+Eõ×D¯Â¸CHXAa ä<‰L
™bv}v20130324_00638_stKsd094@ë‡fÒ½'?"w=@€Eš5q=‡²ä@Pï?®b¾ÀEšÂ=CÙZ^CK½/Aaf»=D´¢
™bv}v20130324_00640_stKsd094@ë‡jB^I?€½@€Ešá=߉?ü]½?(õÃc¾•Eš¦=D¯ºCI Aa.<ã=¡
™bv}v20130325_00581_stKsd094@ë‡&pd¡À?6'@€Eµ[3=˜X7@2pä?´záb¾«…E·2ÍCÙևCKÕAa™<®8	
™bv}v20130325_00583_stKsd094@ë‡&u€ð«?;Þ@€E´æ\=—">6³!?¡G®c¾›¥ãE¶9šD¯Ï#CHËAaE˜<ƒW
™bv}v20130411_00632_stKsd094@ë‰LXµ-Ÿ?Ñi8@€E™À×=i¯á?‡G)?\)c¾¹Û#E–rfCÙ¦fCOWAa›j=Fßþ
™bv}v20130411_00634_stKsd094@ë‰L\\¬?ÃmO@€EœÚ=´àp=Ñ^p?!G®1¾°£×Eš­šD¯ÊFCJféAbP==>±,
™bv}v20130508_00881_stKsd094@댫Ä|Ç?jSƒ@€E·G¤=±~ô?pnå?333c¾­'hE´Æ{CÙ1hCMåãAbŠÚ< éO
™bv}v20130508_00883_stKsd094@댫Æ7?}IÜ@€E¶ý==èäá>^uË?8Qìb¾²°!E´Ý…D¯¦˜CIÔ9AbW£< € 
™bv}v20130525_00663_stKsd094@ëŽÈ£ÒgÁ?‹þ¥@€E'¤>oÐ?ËÆô?J=qc¾"÷ÏEÇHCÙ`BCM‰7Ac>,<Ö§ï
™bv}v20130525_00665_stKsd094@ëŽÈ§U¦?¤@€E'{>‹q>·¬~?+…b¾ÔzáE=D¯±CJI7Ab>g=®+ÿ
™bv}v20130615_00276_stKsd094@ë'aL%7r?`"O@€E q=xJè?ê3¼?#×
c¾ß;EŸŽÍCÙØÕCLò°Adœó<‹¥
™bv}v20130615_00278_stKsd094@ë'aOHÈF?kzí@€E üR=Œg8?âM?.{]¾Ÿ;dE ZÍD¯ËmCJMAdeÇ<ˆ!
™bv}v20130616_00302_stKsd094@둀8zu<?háê@€Ežþ\=«§Ø<,{?8Qìd¾Ÿ¾wEŸÃCÚ7CLž5Ad'œ<Ô
™bv}v20130616_00304_stKsd094@둀;öÁ?7Q@€EŸ[á=©+¸?˜%?B\b¾—PEž¸¤D¯Ú5CH¢Ad—³<ŒŽ/
™bv}v20130617_00352_stKsd094@둡Žaý¡?°@€E€Å¤=ƒy"?:À¬?G®c¾œ¬E€ÅÃCÙÌCM`AdüC<›"ü
™bv}v20130617_00354_stKsd094@둡'V"?º!@€E€«)=ŸÑ?"?†ffb¾–ElRD¯Î¸CJ}AerÝ<¡Œ°
™bv}v20130619_00644_stKsd094@ë'ç
ck_?ví%@€EcR=yÆÀ=Ïûh?¸Rc¾©ûçEa\)CÙPåCM™XAes1<›H‡
™bv}v20130619_00646_stKsd094@ë'ç
ÿ&ç?sŒ¿@€Ea{×=_>8>Niº?5b¾¨r°E`1ÃD¯´"CKùÛAe&@<·úU
™bv}v20130620_00650_stKsd094@ë'LŠ½^?sØ@€EE¶ö=‡ÅÈ>á?:áHc¾ A‰E>fáCÙN¸CN°bAd a<«…}
™bv}v20130620_00652_stKsd094@ë'O´M¥?{üi@€EE\=_ùq>ÀËæ?ÌÍb¾˜bEB>áD¯|sCKuÃAd²t<¥6Ó
™bv}v20130624_00185_stKsd094@뒄汵o?yI@€EV¤=Í)d=üâÍ?&ffb¾¦ffEUnCÙlJCN€AeMõ<¸h†
™bv}v20130624_00187_stKsd094@뒄ê‰?‡Ï=@€ETH=›õÔ>¾ßA?(õÃa¾'hsES]D¯½'CJgmAdÈk<¥/É
™bv}v20130624_00425_stKsd094@뒆Ïbé¯?'G@€ETéÃ=ӗ>0!ë?¸Rb¾–‡+ESbCÙ3COAdÁÎ<º±
™bv}v20130624_00427_stKsd094@뒆Ҝå©?uæX@€EUsš=">íuÛ?(öb¾bNESÈ)D¯¯®CJuÃAdñ‰<ŸðS
™bv}v20130625_00410_stKsd094@뒤'¡À…?Pòä@€Epþ=="H>œ@û?333b¾ß;Ep	ÃCÙb-COçAdƒÛ<•(¼
™bv}v20130625_00412_stKsd094@뒤…Ýo\?pÍt@€Eqì=sƒ'>¾}.?G®c¾Š=qEošD¯ÇðCL9ÛAd¡×<½:g
™bv}v20130626_00369_stKsd094@ë'÷Z_G? ¹@€E†üÍ=†ý(?Ä܈?c×
c¾šŸ¾E"ÿ×CÙÐCNWLAc‰~<€óÌ
™bv}v20130626_00371_stKsd094@ë'ú–ê=?'–w@€EŠ"3=üh?ªÌ?'\c¾OßE‰
D¯ÉªCK¼jAcÝ(<…X
™bv}v20130627_00190_stKsd094@ë'à‡71E?%ðE@€E¤ö=VÈi?Š|Î?c×
c¾™‡E£Õ
CÙ°!CM Ads5<Ž%4
™bv}v20130627_00192_stKsd094@ë'àŠZF?&Ð,@€E¤7R=ä("@u¬Ç?fffM¾'ë…E¤;×D¯ÑCJ¡ËAeì<˜¦
™bv}v20130628_00349_stKsd094@ë"]"?)ç`@€E Êì=¡í˜>§"‰?5c¾‰7EŸ$¤CٓuCO;Ac5$<g+Ý
™bv}v20130628_00351_stKsd094@ë"Å<
?7s#@€E¢r=™î´@/»Œ?ƒ×
c¾…¸E¡Z¸D¯ÌþCK­ÓAcWø<¾Í
™bv}v20140617_00016_stKsd094@ë¿>Àý
Ø?3r@€EÇ÷f=kâ)?m&­?•Â`¾†§ðEÈX¸C»JCL˜ÕAUgŽ<m#6
™bv}v20140617_00018_stKsd094@ë¿>Ä P'?QÊ@€Eȟ{=~¹ù@Ž{á?c×
b¾§ïžEÊ)D§þ¸CH	yAU™5<˜
™bv}v20140617_00112_stKsd094@ë¿?ŒÚ‰N?œ@€EÇZH=œ|¤@±­?™ša¾›"ÑEÆÇ3C»)ÛCKõAU<³°—
™bv}v20140617_00114_stKsd094@ë¿?Öö?|'ˆ@€EÆÅ{="t>Ìk?5.¾œ(öEÆfD¨$BCIµAUP<S½1
™bv}v20140617_00256_stKsd094@ë¿@Ոó"?k@€EÃú=·8?ߜV?œ(ö`¾¢ÐåEÃøC»LCLe`AUT4<4
™bv}v20140617_00258_stKsd094@ë¿@Øø^÷?i>†@€EÃhq=uÖ7A š?n{2¾–‡+EÄÈáD¨L¬CJ+AUæ<c€f
™bv}v20140618_00399_stKsd094@ë¿b{êAR?Oàß@€EÄN…=V™?"Î?G®a¾˜"uEîÍC»ÝPCLÁAU®ÿ<ߢD
™bv}v20140618_00401_stKsd094@ë¿bºE?'' @€EÃâ\=nq?>¥â?52¾bNEÃCD¨NoCJ‡AUN³=S¸
™bv}v20140619_00015_stKsd094@ë¿~°Ç¼?m28@€EÔ;=dù?'è3?(õÃa¾¯²EÕ×CºljCMßAUÖK<v³»
™bv}v20140619_00017_stKsd094@ë¿~´e''?NNþ@€EӍ\=f6@@mÃ?¯\)1¾'n˜EÔ©qD¨ƒCIºAXÜ<µ˜{
™bv}v20140619_00159_stKsd094@ë¿ï0º?"Èû@€EÎ)=÷¢@I|r?c×
b¾º^5EÍâ¤C»ªÁCLøAU¾5<Õ½f
™bv}v20140619_00161_stKsd094@ë¿÷SɁ?tñŒ@€EÎ×=áŽ@·ö¸?=p¤2¾å`EͅqD¨=¢CJ‡AU>§<jÙG
™bv}v20140625_00015_stKsd094@ëÀ?NV"?Eì@€E……=C,Ø>‡ŸÝ?@_¾\)E<C»T{CLŽAWs<Ž÷Ì
™bv}v20140625_00017_stKsd094@ëÀ?QÓÝ7?9Ƨ@€E¥=tæI@,Tã?…¸2¾–‡+ELD¨6CI‹AZxs<¥y
™bv}v20140625_00063_stKsd094@ëÀ?¿Àñ?B‰c@€E‹bÃ=Fo>Û¡e?Y™ša¾¡ÊÁE‹¡qC»›DCLœ)AW¸f<q+³
™bv}v20140625_00065_stKsd094@ëÀ?Ât¹æ?:+@€E‹Á==L/˜>å¢y?³331¾£SøEŒa3D¨>CIÇðAX[ø<³ÌË
™bv}v20150329_00352_stKsd094@ëâç™Ëxd?"zÒ@€E"¶Í=›ô0?¬º5?fffc¾±&éE–%\CٍôCL	üA=X"<\¹ž
™bv}v20150329_00354_stKsd094@ëâ瞔€*?‡%@€E"¬=~Ÿé@ûhy?¸Qì2¾¹Û#E•Ø{D¯ÃCI@A<™<¬ý®
™bv}v20150330_00470_stKsd094@ëãséüÞ?Fôù@€EÉÇÃ=yÐ@:!?µÂc¾ŽÙEÌKšCÙ"CLz A=w@<3Ù
™bv}v20150330_00472_stKsd094@ëãxÛSM?Hqz@€EÉo=­6¤@U?Ô@®c¾'ë…EË4)D¯©CH'A<åa<›j-
™bv}v20150405_00405_stKsd094@ëãÄkۋ,?—N@€Eçf=‡¨¥?¾?±ë…b¾Ä›¦Eéd=CÙw+CLáA=bô<·]
™bv}v20150405_00407_stKsd094@ëãÄo Þ?'3<@€E糸=˜e>?Æ?Æffb¾²°!Eç	…D¯ÒÉCH;çA<?#<þð
™bv}v20150527_00309_stKsd094@ëêD?ºù?†ÈA F?¾
=<¸X
™bv}v20150527_00311_stKsd094@ëêDF7"?}ÂA F?Àa=?Ô¯
™bv}v20150528_00159_stKsd094@ëê`FBÕ?Ce°@€E¨Ôá=ŒaŒ>£…?Տb¾å`Eª‹×CÙzCLc–A=!I<=»,
™bv}v20150528_00161_stKsd094@ëê`I€lw?AÒØ@€E¨iq=°_¬>j¤?×
=2¾'JEªuÃD¯Ú¸CIåA>I<Zö€
™bv}v20150529_00255_stKsd094@ëê!Ù¹Å?0ù@€Eºîö=Vß`?Bå<?¢\d¾ŒIºE¼°ÍCÙè"CLÕÃA=[<&ôã
™bv}v20150529_00257_stKsd094@ëê%t?F®¥@€E½"®=­šüA
îš?®{1¾€E½hD¯àsCIYšA=G¬<jʹ
™bv}v20150605_00097_stKsd094@ëë`ÅËñÛ?;7@€Eægì=¼T°?ƒÒœ?ýp¤c¾‡®EåˆCÙî5CMGðA=Z¯<pø'
™bv}v20150605_00099_stKsd094@ëë`ÊFëL?Ac@€EåV\=[Ñ@úŽÄ@.{1¾ÒòEæþáD¯ÃøCIpåA>MŠ<Œº>
™bv}v20160715_00615_stKsd094@ì$™ _±?aœÌ@€EiÇ3=qÍ?û?G®b¾¥ãTEjüöCÙD{CN¦¨Ae6ì<ªò¥
™bv}v20160715_00617_stKsd094@ì$œÃÇ?R@‹@€EjD¸=ÇII>3t?:áHd¾¢ÐåEj7×D¯¤ÕCL'Ae(¹<—F
™bv}v20160716_00351_stKsd094@ìB‰A6?.¦@€E®=¯Ð?u
¥?5c¾…¸E²)CÚ-CN½/AdÈN<"i¼
™bv}v20160716_00353_stKsd094@ìBŒXMŸ?.r$@€E>×='í´@Š?•Â+¾"÷ÏE RD¯ÎCK,JAdr·<þ+
™bv}v20170617_00111_stKsd094@ìH@GµÜE?GH@€E­ÿÍ=Íl†?Ãi€?J=qc¾€E±'qCÚÅãCN/žAam}<‹
™bv}v20170617_00113_stKsd094@ìH@J²[1?@"Ø@€E®%á=¿ñ|@?J=qc¾bNE²3D°îCLl‹Aa¨Ë<Œ¤ª
™bv}v20170619_00340_stKsd094@ìHƒs8Å? 7Œ@€E¬Ä)=¼ªÜ<n¿?Š=qb¾‡®E­Ä¤CÚ»DCMø"A_j<ŒJ
™bv}v20170619_00342_stKsd094@ìHƒv?<V?OÓ@€E¬´)=¾ô>{¯?ƒ×
c¾"záE®Å®D¯èCKñ'A^ì<mð
™bv}v20180401_00586_stKsd094@ìlK
è?·L0@€E'¥)=ª_‡?Ír>ë…d¾½p¤E'Ü)Cڎ5CNJ=AG‰–=0Ýå
™bv}v20180401_00588_stKsd094@ìlK
Òá?˜hÈ@€E'/f=M¹=£ë?\d¾±©üE'îfD¯ÌZCL[çAGÇ;<DZw
™bv}v20180401_00634_stKsd094@ìlKiojq?ƒOö@€E"á®=ˆ8Ì@OïØ?&ffc¾®{E•TCÚ bCMËDAGú<˜jƒ
™bv}v20180401_00636_stKsd094@ìlKl›Ÿ-?¶z@€E"É×=´æÔ>áO?zád¾ÍOßE•D¯â=CL€ƒAG¤
=L
™bv}v20180404_01021_stKsd094@ìl¬O•º?'Üg@€EªM=rÀ?Ÿ?™šb¾\)E© CÙf‡CM`ƒAG®<½P

™bv}v20180404_01023_stKsd094@ìl¬RÄB»?†Žò@€Eªì=v$h@øÿ?k…c¾¬1E©ÁìD¯ÊVCLîAGúô<¤P
™bv}v20190422_00901_stKsd094@윊©8˜£?‰ï.@€EÆîá=äåB>ÜìK?O\)c¾ŒIºEƖöCÙÆFCOsAW¢L<•ö
™bv}v20190422_00903_stKsd094@윊«ö
8?y4@€EÇy==‡t?]ª?ë…d¾¹XEÇí3D¯Ç+CMAX©<˜í{
™bv}v20190807_00399_stKsd094@ì©âµÁm?*ûs@€E¦D
=íèð?'²?xQìc¾–‡+E¤'ÃCÛjCVWAdu£<«@ˆ
™bv}v20190807_00401_stKsd094@ì©â|{?(~@€E§Z3=ÎEŽ?Q_è?hõÃd¾œ(öE¤¢)D°"5CT"ÑAd Ÿ<‹:²
™bv}v20190808_00511_stKsd094@ìªëv›"?‰5E@€E•é
=<KÀ>¼û†?LÌÍc¾˜"uE'|fCÚÍCWsAdp°<ÐÞ«
™bv}v20190808_00513_stKsd094@ìªî¯%?|‹ñ@€E"òÃ=¶ ð?Ÿ:?=p¤c¾©ûçE'D¯ï\CTØRAdÍù<ҁ¼

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_19n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  130 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
…¹Fyv20100216_00411_stKsd021@êùŠÓ9¾=?UHWA FPxá=Ï0=N7Ò?\)d¾†$ÝFP0)D'FD^@1Axã<ÇÖå
…¹Fyv20100216_00413_stKsd021@êùŠÙ%€m?]AUA FQ+Ü=£ˆ>Éy?•Âd¾|í'FPº
CD®ÙD^æéAwÂÒ<Ñzâ
…¹Fyv20100304_00865_stKsd021@êûŒKÏFz?-™v@€E–ßÍ=Ÿ8h>®ë?³33W¾"záE–¤D'?mD]¸öA|6Ú=k¯
…¹Fyv20100304_00867_stKsd021@êûŒN†°ß?._g@€E—@=mÈ=kY+?×
=f¾¤Ý/E–»CDØRD^;¦A|ck=jPµ
…¹Fyv20100626_00469_stKsd021@ë	Ä¿ñ?_…"@€EIf=W•h@\ßÙ?ýp¤f¾¢MÓEFìD"÷ÏD[‰üA"ç\=õ¢:
…¹Fyv20100626_00471_stKsd021@ë	ÄÃmþ?b€¾@€EIi®=pÅ'@ãÀ?ÁG®c¾¤Ý/EG2fCbp¤D\qšA†Åä>D™
…¹Fyv20100817_00239_stKsd021@ëB;]"?G3U@€E†å>
‹§@;ë^?úáHe¾²-E‡"¸D•ÛD[	ºAƒÅ=Æ!ë
…¹Fyv20100817_00241_stKsd021@ëB>ªJ?=·@€E†m®=·AÌ@8‹o?õc¾ƒ•E†b{Cc BD\^AƒBK=¹áÝ
…¹Fyv20100819_00204_stKsd021@ë'‰õ,?.µ @€E¥Ý×=½8?ä¿@e¾ŽVE¦D•/DZîAƒÃ=Æå}
…¹Fyv20100819_00206_stKsd021@ë''ùg?)¿›@€E¥ö=‡¥(>è<t?Þ¸Rc¾‡®E¦Ý®CcgðD\oAƒW´=¼s5
…¹Fyv20100819_00252_stKsd021@ë'øÑØ¥?;ß@€E®á=ß¾¬?Œk@
p¤e¾•E®¬¤D•
7D[NA'MW=º»K
…¹Fyv20100819_00254_stKsd021@ë'üYó?A§5@€E­¤=ËjN>z³˜?Տb¾{çmE­ÏšCc7D[þéA'Õ=·ÚÛ
…¹Fyv20100830_00235_stKsd021@ëá|Ä·*?CÛP@€EŽOf=­\h?þòm?æffc¾'\EŽˆáD'º=DWlÍAa²=¢3
…¹Fyv20100830_00237_stKsd021@ëင$<?G´@€EŽ3=µ.L?¬z¼?ÈõÃc¾‰7LEŽ$CPªDXUôA'=ˆCr
…¹Fyv20110508_00636_stKsd021@ë1K"ì™?G"@€EÃ8…=š´ð@L9?fffc¾–EÂþRD'àþDWH1A\f!<œ
…¹Fyv20110508_00638_stKsd021@ë1Kˆ_K?@Û©@€EÃNš=YV¿>–Ô?'\d¾¥`BEÂø¤CPþ¸DX?¾A\¸¶<'g
…¹Fyv20110721_00106_stKsd021@ë:¯fõØ?XËÎ@€E©¦Í>=âŸ?? e¾{çmE¨—qD–c\DP‰šAc<%ƒ
…¹Fyv20110721_00108_stKsd021@ë:²‰tÞ?b'7@€E© …=×â¤=
?G®a¾k…E¨1HCn)7DQp1Acöš<ŽH…
…¹Fyv20110816_00376_stKsd021@ë=Â4º¢(?±ZC@€Ežt=Ùx=P'Å?:áHd¾¨õÃEž€D–'wDOñ'Aguƒ=@	K
…¹Fyv20110816_00378_stKsd021@ë=Â8+ÛP?œK@€EžL¤=Ì4@Vù÷?J=qd¾¢MÓEžT¸Co¼DPû¦Ag§"=%ê‹
…¹Fyv20110830_00321_stKsd021@ë?ñÛº{?eè@€Eª‹š> 9*ù¶?G®d¾"›¦Eª =D–×DOä{Ajp¶<áÎx
…¹Fyv20110830_00323_stKsd021@ë?õ$ªY?Y
w@€Eª‰=ΛÃ?ˆxk?záHe¾‹C–Eª¿ÃCnf%DPÍ?Ai¶<¯§×
…¹Fyv20110904_00404_stKsd021@ë@!$w¯?Mò&@€EŸÜR=ùZz=•G§?‡®d¾l‹DEŸB¸D–x¼DOÊÁAkâ<¹³
…¹Fyv20110904_00406_stKsd021@ë@!k¿l?PçÆ@€E x==»n¬>Eœ?•Âe¾VE V¤CnsøDPØsAk÷<½Ï

…¹Fyv20110905_00150_stKsd021@ë@@oPûp?8ä@€E¿Ã=ʦï@?\)9¾'\EŒáD–Å`DOÍãAk}F<é]:
…¹Fyv20110905_00152_stKsd021@ë@@râEZ?+É÷@€E4Ã=ûw?q?¯\)8¾å`EJfCpçðDPÓ#Ak§Õ<ý‹Ë
…¹Fyv20110915_00209_stKsd021@ëA€Ë¨A?#‡@€EÍíH=º*<?[ä©?Ê=qc¾£SøEÍÔD–‰ÓDOÀsAmé¦=39i
…¹Fyv20110915_00211_stKsd021@ëA€Îõ'<?hR@€EÎã3=…Å@h÷ê?šáHe¾†$ÝEÏ0RCnÆéDPú°Am¦ó=wß
…¹Fyv20110916_00039_stKsd021@ëAŸDñ¦÷?2ýF@€E¡Ö=='!ô?Ël?˜Qìd¾ŠÀƒE¢ìD–_DDP`ÕAnq=—
…¹Fyv20110916_00041_stKsd021@ëAŸH¾?3Ño@€E¢á×=œé>J*Ê?¢\a¾˜bE£¾=Cm}²DQZAmåS<íÕ
…¹Fyv20110917_00063_stKsd021@ëA¿"'ª>?ÒJ@€E,==ŸÁ@26 ?µÂP¾—
=Eå3D–sžDOòApƒp=>R
…¹Fyv20110917_00065_stKsd021@ëA¿—Í0ö?.áM@€Ey=œ"?‰†??«…d¾œ(öE¿3Cn¬‹DPÃTAm˜æ=vé
…¹Fyv20110917_00159_stKsd021@ëAÀc>hÆ?)oÂ@€E¢Ò3=˜"T@5Ê?záHd¾bNE£ÃD–x!DOûTAm¿#<Û6
…¹Fyv20110917_00161_stKsd021@ëAÀfæS‡?+î¿@€E¢;š=´»H<Tšª?aG®d¾š¬E¢†CmëDQfAmÉ<«÷½
…¹Fyv20110918_00112_stKsd021@ëAß»¡'`?%®Ø@€E¹hf=Áž¡@Oaš?ÚáHH¾²-Eº×D–mºDO~ÉAlãF=£'
…¹Fyv20110918_00114_stKsd021@ëA߾ܺ?&Å@€EºUf=éX?–˜†?èõÃ^¾"÷ÏE»	ÃCn0bDPYìAm~Ù=2j
…¹Fyv20110919_00299_stKsd021@ëBc5?4­9@€EÀœR=•<><&r?°£×b¾å`EÁD–W+DO—LAmÈ|=ª
…¹Fyv20110919_00301_stKsd021@ëBfpA±?<§b@€EÀ<=ŠZ@
ñ?p£×W¾Ÿ;dEÀŒ)Cn4{DP[AmÕæ<È%S
…¹Fyv20130320_00709_stKsd021@놉Ce«?ºd§@€EŽÀÍ=jµ ?GJ>ë…d¾¼jEŽ3D–DQZ=AYˆ<îØÚ
…¹Fyv20130320_00711_stKsd021@놉F˜œ?˜ç[@€EŽ½=Ô3×?å¨?@J¾Ó÷ÏEŽ9ìCkë…DQ.%AYVs=ˆæø
…¹Fyv20130322_00665_stKsd021@ë†Æ}48—?³Æ@€EÇ…=ÞT
>ñC>ð£×d¾ÀEœoHD–DR>ÙAX¼y<èAC
…¹Fyv20130322_00667_stKsd021@ë†Æ€uöý?Õ'@€ExÃ=¯a>²¹>õc¾£SøEœ;qClº^DQ+¦AX¹·=Ë
…¹Fyv20130323_00566_stKsd021@ë†æR½å?Qâ[@€E–A
=ë<æ@cŒX?G®d¾¡G®E•:D–0JDQîAY6<}T
…¹Fyv20130323_00568_stKsd021@ë†æUò?Î?~f<@€E–pì=Фê>Þ®Ÿ?LÌÍc¾ ÄœE•ÃClü¬DQ´AYG<€
…¹Fyv20130324_00743_stKsd021@ë‡xó&(?JN@€E—Ã=‡ÀØ?sÀ©?(öc¾ž¸RE–EqD–;ßDQ˜ÅAY1/<?…Ô
…¹Fyv20130324_00745_stKsd021@ë‡|$Ú?~Ç3@€E—{)=>D?=ýr?\)c¾¥`BE–8=ClkÇDQ7ßAYt^<r"L
…¹Fyv20130325_00765_stKsd021@ë‡(˜`ßi?¾·@€E g=úÁû?'÷?¼(öe¾™‡E ÃD–JDQ˜åAY‰Ü<q×
…¹Fyv20130325_00767_stKsd021@ë‡(mN7?#9G@€EŸû¸>UÈ@Sÿœ?ç®e¾Š=qEžõìCk˜DQHåAYl<žB,
…¹Fyv20130509_00864_stKsd021@ëŒÊ¥uÅÕ?ä'®@€Ȅq=ö©–<Ñ<š?¸Re¾¨õÃEÍqD–×DP×A`õ=Q¦[
…¹Fyv20130509_00866_stKsd021@ëŒÊ¨ïøÌ?Ù¿K@€EÌ´{=¾¤>³]¸?&ffe¾®{EÍB¤ChÍDQò A`Ð=)ö
…¹Fyv20130515_00079_stKsd021@덅?¥?'lÍ@€E"´®>ïp?o~?+…c¾¡ÊÁE"'3D– bDQMqA`í»<†ÕB
…¹Fyv20130515_00081_stKsd021@덅B¸Ì»?wÍì@€E"è=ì¥ú?MÉà?#×
e¾¦éyE"ýÃCkT¼DQCTA`¡—<rå
…¹Fyv20130525_00751_stKsd021@ëŽÉqçN?»ú@€Ešòì=Ð×a>:º?8Qìf¾±©üEšüfD–øDP¦¨AbN<Éa¨
…¹Fyv20130525_00753_stKsd021@ëŽÉuMÏÂ?•áN@€E›F¤=³!=¥öo?™še¾´¼jE›LCiDQâAaÌû<әJ
…¹Fyv20130526_01035_stKsd021@ëŽèîü1¿?¹ˆË@€E•R=œt?êÊ?G®d¾³¶FEŠRD–"NDPÿ;Ab¥=#©
…¹Fyv20130526_01037_stKsd021@ëŽèòoÿA?²³…@€EœÐ…=õ\$>r
?0£×e¾©ûçEœVáCi)üDQÖ5Ab®@="^
…¹Fyv20130615_00508_stKsd021@ë'c…é=ò? 
@€E†¤>Ã?>`s«?&ffe¾§l‹E…àöD–"‡DQ>˜Ae
%=b†
…¹Fyv20130615_00510_stKsd021@ë'cˆØ%ñ?…¦è@€E…•==·ìp?¯?0£×d¾¶È´E…ÇšCj¹ÛDQ`ƒAe‹<Æ
…¹Fyv20130617_00296_stKsd021@둡ìõŒ?;,@€EBá=³>c?¨œ?záHd¾—
=E}\)D–\DQ€sAe;É<'ÊÇ
…¹Fyv20130617_00298_stKsd021@둡!Aô?%ÑB@€E~ù=j±ð=ÓÛ¡?xQìd¾¨õÃE~éqCkò-DQ)yAf,<<#*
…¹Fyv20130620_00738_stKsd021@ë'ùÓ{=?`}@€EYò==UûØ>¨X¼?@e¾±&éEZÙìD–yDP¦ÉAeŊ<–³!
…¹Fyv20130620_00740_stKsd021@ë'üöæ|?Vo@€E[8='È?Ù÷?záe¾²-E\µHCjBDR,ÍAeè¢<~Cp
…¹Fyv20130622_00591_stKsd021@ë'Fãl3?V†ç@€EtŸ
=~ûÈ?}‰#?¸Re¾ ÄœEtAìD–TDP›×Afzk<vÊû
…¹Fyv20130622_00593_stKsd021@ë'FæÑu©?eés@€Ev7š==> ˜?5e¾³¶FEv•šCiìÍDRyAf`Õ<ŒLÓ
…¹Fyv20130623_00616_stKsd021@ë'fµ¶Ö@?o%@€EO¡H=ÜR?Þ¡î?:áHf¾ A‰EN¢D–1DP´jAfÐ<o'
…¹Fyv20130623_00618_stKsd021@ë'f¸Ù¿?je@€EOÈf=Àqˆ>0ö?™šf¾ ÄœEO—
CioßDRÕAftæ<'?
…¹Fyv20130624_00465_stKsd021@뒇 dÿ´?–þ>@€EN}ì=ÅþÔ>1WÐ?
=e¾¤Ý/EN|)D–8åDPcAfG#<àžñ
…¹Fyv20130624_00467_stKsd021@뒇#‡¯?sÌÒ@€EN¾f=Ã0>ûê?
=e¾šŸ¾EN©ìCi¾5DQýÓAf*Ý<—æý
…¹Fyv20130625_00354_stKsd021@뒤ÛŒ?Fì@€Ez€f=‰‰ ?ðw?Tzád¾šŸ¾E|¥šD– "DPÖFAfÅ<'a'
…¹Fyv20130625_00356_stKsd021@뒤ïг?M)%@€E{`=";¼>É%?hõÃd¾£×
E|'ÃCj¸DQ¬jAfë<šj¬
…¹Fyv20130626_00169_stKsd021@ë'Â&Š8(?Vó@€E•c
=¤Ûü?º?Ž{d¾"ýôE•ºD–'uDQ'Af—<ŸbN
…¹Fyv20130626_00171_stKsd021@ë'Â)ž·?É@€E–Hq=­B>ÚBf?záHe¾'n˜E–{3Ck3øDQLAf.X<Nò
…¹Fyv20130627_00086_stKsd021@ë'ßÀñwQ?CË@€E­†¤=ÂwÔ?Oå?¯\)c¾¤ZE¬óìD–DQ+Af`€<Ò}ÿ
…¹Fyv20130627_00088_stKsd021@ë'ßÄ(™&?ˆE@€E®=z§0>&T?У×c¾ ÄœE­¸¤Ckv‡DQ4)Af›Ï<ËòA
…¹Fyv20130628_00389_stKsd021@ë"r€‰?;úE@€E $¸=²vÐ?LE?aG®d¾§l‹E m3D–ÅDPäœAg@F<'çµ
…¹Fyv20130628_00391_stKsd021@ë"uÑs%?Rˆ&@€E 	q=•`d>=&?\(öe¾šŸ¾E "ÃCj@BDQ€RAfϺ<•®á
…¹Fyv20130629_00182_stKsd021@ë" ÛÃZ]?4›=@€EŠ!…='ž<?l'?Y™šd¾˜bE‰Î=D–DQ>‡AfΨ<‹™
…¹Fyv20130629_00184_stKsd021@ë" Þ܄P?6G‹@€E‰Ï×=®X?$ˆ?J=qe¾ß;E‰4Ck‰DQDZAfñÞ<Š¨Õ
…¹Fyv20130630_00108_stKsd021@ë"?VH¶þ?Wz9@€EŽá=¨?‡4?.{e¾šŸ¾EŽJáD–žDQ sAfùê<ŽKú
…¹Fyv20130630_00110_stKsd021@ë"?YµS	?`@€Ea)=ŸVü?JÐë?"záb¾'hsEúCkó¶DQ+DAgU6<ü+
…¹Fyv20140622_00086_stKsd021@ë¿ßFî¾?b%@€E½?==Œ—">/xð?uc¾£SøE»T¸DŽF^DQÆÉAhÚ<<Áõâ
…¹Fyv20140622_00088_stKsd021@ë¿ßIÔõ»?Q´@€E»V{=vh@mî?…¸c¾£×
E¹¿HC.­'DQ/}Ah M<ª©
…¹Fyv20140623_00007_stKsd021@ë¿þ²qí-?`í@€E²){=‰˜ÌAœT?Ž{e¾'n˜E°û…DŽoÇDQ½ÃAhLÔ<ʚÎ
…¹Fyv20140623_00009_stKsd021@ë¿þµç§?#÷Ï@€E²l)=…"<>‹Òj?™™šc¾†§ðE± )C/DQ<‹Agõ8<ÝÂ
…¹Fyv20140623_00103_stKsd021@ë¿ÿVÒJ?2@€E Z¸=ŸäÜ?
f<?¥¸f¾'n˜EŸÃDŽ]?DQ åAhÅ<Łº
…¹Fyv20140623_00105_stKsd021@ë¿ÿ"›àò?x@€E 
×=[{¸?0—–?Àc¾²-EŸöC/3uDQ.%Ai>‰<ò'u
…¹Fyv20140624_00083_stKsd021@ëÀ ¶N†?mÈ@€Eª.Í=sI0?JՃ?=p¤f¾ŒIºE©áDŽK\DQžéAgÞG< ~
…¹Fyv20140624_00085_stKsd021@ëÀ "R8?\Lu@€Eª'{=@ÀØ>³9•?\)d¾™™šE©Ã\C.›¦DPáªAhÀ <í¨ 
…¹Fyv20140624_00131_stKsd021@ëÀ ©\OŒ?cáG@€E"íH=XV¨
…¹Fyv20140624_00133_stKsd021@ëÀ ¬¬?hz–@€E"Ï={ÆA?nø?s33d¾'ñªE"ö{C.ð¤DQFAh^<½àD
…¹Fyv20140625_00151_stKsd021@ëÀ@}0²¥?)jâ@€E†É=‹d4>ÿŒÉ?'\f¾ž5?E…ìDŽKðDQ´ZAgë<£ÉÕ
…¹Fyv20140625_00153_stKsd021@ëÀ@€'ŒŠ?8?@€E‡Ð¸=7¾p=Ócr?ŒÌÍc¾œ(öE‡(öC.dÝDQ/®Ah6«<Á©q
…¹Fyv20140628_00182_stKsd021@ëÀ ×»H?ZЖ@€Eµá=JõÈ=þÑ?n{f¾¢MÓEžDŽCDDQ®ÙAgw<½Âû
…¹Fyv20140628_00184_stKsd021@ëÀ Û
à?W¸T@€E'­×=~†?‹o©?€d¾³¶FE'3C.©7DQ/LAfã×<¬ï=
…¹Fyv20140701_00073_stKsd021@ëÀÿJQ½?ƒº@€EžôH=ÌL?ÿþ?«…e¾±&éEœ˜öDŽFÉDQ´)Aeä–<¸5
…¹Fyv20140701_00075_stKsd021@ëÀÿM­‡ã?Ü{@€E¡øR=–ï">ȁ–?'ë…c¾«EŸŒC.-ÓDQ‡AfM<°>S
…¹Fyv20150227_00183_stKsd021@ëß(Z¥?ã/*@€E™¸ö=«äÄ=i¼?ÌÍe¾Ðå`E˜†D–[ÏDQâNA`ªÄ=^"W
…¹Fyv20150227_00185_stKsd021@ëß(œWå?õU"@€E™¸ì=ˆfˆ>f›È?333a¾­VE˜™ÃCmv‡DQgðAap='ò
…¹Fyv20150312_00429_stKsd021@ëàÊkpK˜?…z¹@€E¹{=‡² ?ûY"?™šd¾¢MÓE·Å×D–0ZDQìAbti<¤Š,
…¹Fyv20150312_00431_stKsd021@ëàÊn­€?–š£@€E¹iÍ=9 ?qÒ?@c¾°£×E¸N¸Ck5?DQ%PAbí
<æ€3
…¹Fyv20150529_00199_stKsd021@ëꀜ†C&?.z¯@€EŜ®=Y‡@'_?"záe¾OßEŏ3D–*VDQ°´Ai•1=)!A
…¹Fyv20150529_00201_stKsd021@ëꀟ¨Œ|?<"ÿ@€EÅî=Žê›?CÔ£?Àd¾"t¼EÃÆCl€ƒDQd¼AlR=1½
…¹Fyv20150604_00395_stKsd021@ëëG5ç¾?zê@€E¶ R=Ç~?;B?^¸Rc¾˜"uEµÉ\D–+DPö¨AkØ<ïäØ
…¹Fyv20150604_00397_stKsd021@ëëG9ù?dt@€E¶Š×=oÆà>èq?'ë…d¾¦éyE¶{CjÍDQ•²Ak<Èê
…¹Fyv20150611_00099_stKsd021@ëì NÊ]²?žµ¦@€E£Ñf=ÞÎy>Ó¾Ø?B\f¾¡ÊÁE¢c
D–ìDQ×+Aj­·={)
…¹Fyv20150611_00101_stKsd021@ëì XÀ±?'ú@€E¢ü3=ݗÇ?;!%?LÌÍc¾¢ÐåE¡ƒHClMDQ˜Aj•a=G:
…¹Fyv20150624_00167_stKsd021@ëíÀa}"ë?{ØA F}ÔÜ=˜{˜
…¹Fyv20150624_00169_stKsd021@ëíÀk[s?+}ÌA F{=«p
…¹Fyv20150626_00022_stKsd021@ëíÿ.Ï?4þ@€EÏ.ö=`'Ð?#ºÔ?záHe¾ÒòEÏFD–šDQ•/Am;å<ý2/
…¹Fyv20150626_00024_stKsd021@ëíÿ#GP?1Üä@€EÐ#×=Çuð=Üð—?±ë…d¾…¸EЛCj®˜DQoAk«Ë=!xØ
…¹Fyv20150630_00075_stKsd021@ëî'r+[x?Úº@€E±Øì=ŒüÝ@'AÑ?Ó33Y¾ŠÀƒE²¸D•þÙDQ##AoÔ=—Ç5
…¹Fyv20150630_00077_stKsd021@ëî'v'Ç?~c@€E¯^='ì>ÝqŽ?Տc¾˜bE¯')Ciˆ´DQUãAoUÞ=výá
…¹Fyv20160630_00790_stKsd021@ìG8Pï1?e·›@€E–l3=anÐ?g?\(öd¾™™šE•`¤D–ZDPÍÓAlB–=cd
…¹Fyv20160630_00792_stKsd021@ìG;Œxt?Vù]@€E"r®=Š,>#(Ø?}p¤c¾ž¸RE"%qCi DRDAlXF<כ®
…¹Fyv20170618_00152_stKsd021@ìH`ÿ-r)?"lV@€E›ËÃ=ˆ,S?@ï?hõÃd¾˜bEš'\D•Þ5DQœAr
7=v[
…¹Fyv20170618_00154_stKsd021@ìHaëó.?ˆa@€E~\="Ô?Æw)?}p¤c¾\)EœXfCi¶‡DR˜¤Ap¼u=2Z
…¹Fyv20170619_00524_stKsd021@ìH"×Tg?8Æ|@€E«\=q)Ð?Ê ?ƒ×
d¾"ýôEª7\D–
ÁDQHÕApÃr<í¸Ö
…¹Fyv20170619_00526_stKsd021@ìH"ÚAºŠ?;ŕ@€E«ì= ò¤?ç'?¡G®d¾•Eª0¤Cj¾DROÏAps"=(Ž
…¹Fyv20180404_00857_stKsd021@ìl¨4Æöõ?"èY@€EžŠ
=\ÜÀ?ѹá?ŒÌÍd¾¡ÊÁEž'
D–ÍDR#–Au­Þ=‡Å¦
…¹Fyv20180404_00859_stKsd021@ìl¨7|ÿ?êM@€Ež}Í='¼x@"hå?Š=qc¾¶E¢Ež®Cj̋DRïžAs;@=‡ã
…¹Fyv20180407_00460_stKsd021@ìm	ÄËçJ?f­…@€EŽXì={²?Ô ¾?‡®d¾™™šEŽGHD–¸bDPpbAu=8ñÊ
…¹Fyv20180407_00462_stKsd021@ìm	Ç~3¸?{çè@€EŽCq=×¹Ó>'«*?'ë…c¾—
=EÕ\CpϞDQ»DAt±|=f³%
…¹Fyv20180415_00806_stKsd021@ìn
ø(:‡?SXy@€EÞ®=š®<>Bõ'?ª=qc¾"záEÞ)D•õüDQ"œAsô;=/ñ
…¹Fyv20180415_00808_stKsd021@ìn
ûá¨&?7"Z@€EÞK×=˜Ô?zϤ?Ç®e¾/EÞ&áCiäÝDR%`Ar3\=*c
…¹Fyv20190808_00359_stKsd021@쪵/!V?Tì¡@€E—¡q=ý½e?ªÙ¥?ï\)c¾´¼jE™Ã®D–;
DRMqAÀ=·ì
…¹Fyv20190808_00361_stKsd021@쪸jû!?QXã@€E"hR=Ø?¬?Ó33G¾°£×E•(Cl†fDS?AôÙ=Ƹ€
…¹Fyv20190825_00038_stKsd021@ì¬ n€?TŠ…@€E¥à=ˆaH@'é÷?¾¸Re¾£SøE¦.)DŸMüDY5'A€|õ=˜ÿ3
…¹Fyv20190825_00040_stKsd021@ì¬ !¾[›?a9r@€E¦«=¢æØ? òR?Ü(öf¾£SøE¦÷HCš$9DZW®A€qé=°½L
…¹Fyv20190825_00153_stKsd021@ì¬!À±{c?SU;@€E ¬®=š#È?#‹?Ó33c¾¡G®E ®RD–k®DRÿ+A'Ò=´Ùø
…¹Fyv20190825_00155_stKsd021@ì¬!ÃæêZ?V/Y@€EŸï==‰k(@µû?Ã×
c¾£SøE &fCm'ìDSÚoA§s=¦Qì

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_1n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  273 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
·:à}v20100131_00159_stKsd080@ê÷…Qò`°?a–«@€Eå­®=½0 ?Øú?èõÃc¾§ïžEåÍC
¯ßDŸ¥ËA}?»=°*.
·:à}v20100131_00161_stKsd080@ê÷…TN@«?bL6@€E厤= W\@öÜÉ?ٙšg¾bNEäã…D‹VDŸÅÃA&=ÈKn
·:à}v20100131_00163_stKsd080@ê÷…Vª6?X
@€Eå=‰·°@¶JD@1G®6¾‹Æ¨EäéÃE2þDŸ¯–A€^d>
®V
·:à}v20100314_00631_stKsd080@êüÊ"×`O??ðZA F<*¸=²©X@ÊÈÃ?¸Qìa¾ƒ•F=q
D5¢-DúË;Ar‰<Ò.Ž
·:à}v20100314_00633_stKsd080@êüÊ(¨€<??øžA F:Ä{='þô@^R?ºáHd¾ÒòF;P¸DÔ6^DúAq¸÷<Â)
·:à}v20100314_00635_stKsd080@êüÊ8'A?3jHA F5GR=îA>ª½?Ç®`¾ž¸RF6^×DÓ¢°B‹þúArN0<ß8'
·:à}v20100314_00637_stKsd080@êüÊ>K_z?AÃïA F4)û=ÁZ4=­€×?°£×X¾%F5TÃD4È!BvþúAqI<òyh
·:à}v20100326_00418_stKsd080@êþCû±Kè?_Ƭ@€E¥w®=ºö4?ØwQ?'\^¾"t¼E£é3D5щDúËAm¡ú<ö÷¾
·:à}v20100326_00420_stKsd080@êþCþS‡ç?a¼.@€E¥;ì=Š9$?˜N?Y™šd¾ŠÀƒE£ñ3DÔhDú=²Am|<èŒ
·:à}v20100326_00422_stKsd080@êþDO:Ñ?rÕ®@€E¥×="ª`?/òv?…¸_¾ž5?E£þDÓ×uB‡¸ÕAm=f
·:à}v20100326_00424_stKsd080@êþDšÔ'?dok@€E¤áì=}:p?}»?\)[¾—PE£ðD4uãBUAmoÛ=."
·:à}v20100411_00208_stKsd080@ë@KotØ?XË@€E¿Ìì=xAÈ?}&F?LÌÍ_¾‰7LE¾FD5pƒDú"åAhE¤<³{@
·:à}v20100411_00210_stKsd080@ë@NP?g'@€E¿±='Ç?²n?Ž{d¾¡ÊÁE¾m…DÔ)²DúJòAh™,=2:
·:à}v20100411_00212_stKsd080@ë@P²/=?f°î@€EÀq=‹i>¦'?xQì`¾ÒòE¾¥®DÓȤBŠ&fAhsÂ<ÌLÝ
·:à}v20100411_00214_stKsd080@ë@S;0®?b§…@€EÀ á=Šº(?·r‹?šáHZ¾˜bE¾ráD3åB‡«…Ah%ž<ûÐÈ
·:à}v20100411_00256_stKsd080@ë@˜måa?;À)@€Eº"¤=Á1Ì>Ô¢ä?‡®`¾ž5?E¸µ…D5Š-DúRAh	ö<½It
·:à}v20100411_00258_stKsd080@ë@›L¼ò?IGP@€Eº&
=Ž×8?Fï]?£×d¾å`E¸{DÔ@öDúQXAh?š<Íip
·:à}v20100411_00260_stKsd080@ë@žJ˜Õ?@
[@€Eº†==iê@?íœ?^¸R`¾…¡ËE·½×DÓ®ÁB‰šAi6½<ÆÏZ
·:à}v20100411_00262_stKsd080@ë@¡CÈ?;¦@€E»H=¬ÂÐ?÷˜ò?¹™šZ¾˜"uE·ú¸D4^¸B€ã×AhK<ò!í
·:à}v20100411_00352_stKsd080@ëAfòî?T©@€E¹]=€#á?0ï?ˆõÃ`¾yÛ#E¸{qD5aºDú¬!Ahˆ
<Ê1à
·:à}v20100411_00354_stKsd080@ëAiÐh¹?:/Ô@€E¹aR>"=w?Yӂ?¥¸d¾‡®E¸™×DÔ)7Dú^Ahgþ<»

·:à}v20100411_00356_stKsd080@ëAlÍùs?:®Ò@€E¹iÃ=!t>ÎVü?Տ`¾»dZE¸ôfDӘ¤B‰‡+Aj9s=Îõ
·:à}v20100411_00358_stKsd080@ëAoɏ?S®8@€E¹O\=~zP>š"?uZ¾œ¬E¸zRD3úNBˆ
=AhÙ[<°lv
·:à}v20100412_00187_stKsd080@ëcd†²?w˜¹@€E—*ì=À[Ô@Ò?=p¤`¾…¸E•¤D5Ž5DúѺAh³<¯>ÿ
·:à}v20100412_00189_stKsd080@ëcfÁ…q?Zœ—@€E–'H=‹"4?ӗ?Y™šc¾‰º^E•­HDÔ. Dúª‡Aho^<²¿'
·:à}v20100412_00191_stKsd080@ëci¿œc?`Ü@€E–=="¸ä>'G~?E¸`¾'n˜E•EHDÓ§®BŒvÉAh}s<€;
·:à}v20100412_00193_stKsd080@ëcm=àá?WG@€E•Ãö=Ü @€Wü?fffZ¾¡G®E"_qD4YìB'›¦Ah–M<´¬µ
·:à}v20100418_00364_stKsd080@ë#›ˆ?\@€E¬;=Ë!0@E0/?J=qa¾H´9E«úÍD5qºDúΨAf h<ŽÕÐ
·:à}v20100418_00366_stKsd080@ë# r'?W5Ô@€E¬T¤=ª=™†
?^¸Rd¾VE«±ìDÔ/Dúš¸Ae²,<œUœ
·:à}v20100418_00368_stKsd080@ë#Cþ?Q…@€E¬"R=Õú0?#Ä?+…a¾W
=E¬&DÓ­7B‹§ðAf‡D<'óÂ
·:à}v20100418_00370_stKsd080@ë#ig?H@€E¬uq=ª$?'$?p£×[¾ixÕE¬P{D4‹ÇBƒÿ}Ag<•7"
·:à}v20100418_00508_stKsd080@ë$݉Þ?l]Š@€E¤ØÃ=†Êü?Sߺ?\(ö]¾ž¸RE¤€D5£dDúúVAf³"<°f
·:à}v20100418_00510_stKsd080@ë$
b^ð?hÎ`@€E¤>==]¿Y?…¯?‹…V¾®{E¤KqDÔ-HDúÈ)AhD=È
·:à}v20100418_00512_stKsd080@ë$
MEƒ?ijí@€E¤H==©,x@·Øƒ?\(ö`¾'hsE¤ÃDÓª‡BŽ'òAgj¼<¯''
·:à}v20100418_00514_stKsd080@ë$Œ?Wò¨@€E¤Êì=Z! >Ö?^¸R[¾/E¤ßšD4Ž¸B"YAh<¶ßë
·:à}v20100420_00492_stKsd080@ëi"ó?N-Â@€E—F3>ȕ?)±ü?k…a¾bNE—ÝÃD5oDúÔAf¦ð<±Š
·:à}v20100420_00494_stKsd080@ëiÜ×?M+^@€E—(="[Ì>£F?k…c¾bNE—¹DÔ1'Dú€"Afœ<'TÆ
·:à}v20100420_00496_stKsd080@ëi¿Þ¨?5¹‹@€E–óö=¾Ìˆ?Ao?G®`¾\)E—ÐöDӇuBþAg<·…
·:à}v20100420_00498_stKsd080@ëi!CU?>!c@€E–ùì=Áü¼@X¿©?¥¸X¾®{E˜¤D4"DB{¾Aeö<ø8ƒ
·:à}v20110512_00107_stKsd080@ë1¿gËÖ®?>}0@€EÏþ=®Ph?4â?p¤a¾µ?}EÐD?µ`Dô9ÃAdu<¯b
·:à}v20110512_00109_stKsd080@ë1¿k)CÆ?Nel@€EÏ^ö=´'Ô?×?Y™šf¾¬‹DEÏ'qDÙ>=DóáìAcûu<¢Zï
·:à}v20110512_00111_stKsd080@ë1¿nΤé?7Ú@€EϏ=³ÖëA7–?Þ¸R.¾"t¼EÏìDØMyA…ÔþAd†U= j"
·:à}v20110512_00113_stKsd080@ë1¿r^F?(µ:@€EÎÃá=©ïG?&å@ë…,¾ƒoEÎD>&¸A—AeÚh=˒
·:à}v20110611_00333_stKsd080@ë5ƒL¬Eï?ªz@€EÀð
=˜1x>²[ò?ÁG®a¾¯²EÂðÍD?…ãDôŠ‡Airé=Hÿ
·:à}v20110611_00335_stKsd080@ë5ƒOýÙµ?"øE@€EÁ"R=§w?Jü?ØQìe¾ª~úEÃj¤DÙ‰Dô,jAiÐ=
®â
·:à}v20110611_00337_stKsd080@ë5ƒS¤Û?Vµ@€EÁžá=ÏÌá@ޚ~?Ç®/¾‰º^E•×DØ3¶A˜õÃAh>·==zD
·:à}v20110611_00339_stKsd080@ë5ƒW'Þ"?'U@€EÁßR=¹ˆ?¾?€?ž¸R+¾'ë…EÂö)D=]'A€1'Ahy=¥á
·:à}v20110712_00227_stKsd080@ë9`¡ ƒï?`Š³@€EÛG×=·/(?ÇE¸?ž¸R2¾©ûçEÜ*D?|Dô{dAo£;=v¼
·:à}v20110712_00229_stKsd080@ë9`¥£?Í@€Eڐ{=Ëÿ…>@:É?záH`¾¾vÉEÛ4áDÙ{Dô9An©Ï=='F
·:à}v20110712_00231_stKsd080@ë9`¨{¯N?t†–@€EÛ¸\=û»Ô?	Ÿ/?ð£×/¾/EÜ3×DØ3;A•™šAnÝ=fà 
·:à}v20110712_00233_stKsd080@ë9`¬Y_m?_ác@€Eڒì=Æòì@!á—@ë…(¾·KÇEÚtáD=œîAo;dAmƒÔ=…$þ
·:à}v20110728_00173_stKsd080@ë;`×'?E~@€E¶2¤=£`"?Áüò?¸Qìb¾ß;E¶«D?H!DôuüAp¬;=>Ÿ×
·:à}v20110728_00175_stKsd080@ë;`!C¬¨?MÙ÷@€E¶Ç=Ñ$E@ÿ~_?Š=qN¾'ë…E¶û\DÙ¼Dô1Ap6u=¤
·:à}v20110728_00177_stKsd080@ë;`)
?7]c@€E¸}q=co@?SÖ?à/¾–‡+E¹{®DØ A–…AqI¢=€ç
·:à}v20110728_00179_stKsd080@ë;`-ðP?3ä_@€E¸®f=Œ:¬@­âH@\)+¾ ÄœE¹ãD>{#A>í'Ar'K=‡
·:à}v20110729_00111_stKsd080@ë;€Õ/?ŸL¥@€E£"q=Â"4@2«?…¸a¾¤ZE£ÑD?l¬Dô–ÉAq‡=hŸ"
·:à}v20110729_00113_stKsd080@ë;€RH?ªŸ
@€E£ì=Í®ê@0þ'?hõÃd¾§l‹E£'qDÙ+3Dô1ËApÆÿ=f§¡
·:à}v20110729_00115_stKsd080@ë;€É1?žRŠ@€E¢ö=÷B<@Ö¿¬?p¤/¾ž¸RE¢C3DØEÓAœ²-Am9ì=s¡!
·:à}v20110729_00117_stKsd080@ë;€¢™ó?'R@€E¢R=ò²AX‰?Ï\)+¾/E¢÷®D>u?A7ë…Apé#=Š>O
·:à}v20120106_00189_stKsd080@ëO«WãÑÌ?%%9@€EÂQì=Û_›@#¼@8Qìa¾—
=EÃÖ)D?êNDôo¾A…‡ð>K
·:à}v20120106_00191_stKsd080@ëO«\º¶J?´@€EÀJ=¦$D?ŒÍ@&ffb¾m'hEÀ®DÙh‹DóüÝA"¯b>$ô<
·:à}v20120106_00193_stKsd080@ëO«aÐz+?!1Î@€EÀE=ŽçU@êû}@R\0¾˜bEÂHDØs
A' ÅAƒ­^>3^©
·:à}v20120106_00195_stKsd080@ëO«f¼w•?KJ@€EÍì=«
¼@úN@lÌÍ0¾ŽÙEÄ>=D>0"A"E¢A"mÝ>(O-
·:à}v20120113_00258_stKsd080@ëPˆ¤~ˆ?&ƒ@€E'~=R&—@¾ô¼@>{c¾¤Ý/E'ÆD?àDô]¢A">e6
·:à}v20120113_00260_stKsd080@ëPˆ§æs'?Dõ@€E'%Ã=Œ',@˜ñÇ@G®d¾ŽÙE'GHDÙ]PDóæFA†È=ôµ
·:à}v20120113_00262_stKsd080@ëPˆ¬hÐ?Eú	@€E'9¤=¿Ñ<Awq@#33/¾ŽÙE'FáDØuüA£×Aƒ°'>&rÀ
·:à}v20120113_00264_stKsd080@ëPˆ¯û€i?,$o@€E'#š>"Bß-@K…,¾‹C–E'X)D>5Aš~ú
·:à}v20120307_00355_stKsd080@ëWDJ%­ä?xûÊ@€Eò*H=ñÈ
·:à}v20120307_00357_stKsd080@ëWDMqÈo?tМ@€Eñ*Ã=°¸@³Sc@zád¾œ¬EïÖDÙXDóå'A"€@>)£
·:à}v20120307_00359_stKsd080@ëWDPêÞÜ?ˆ}ó@€EðPÍ=òHÊ
·:à}v20120307_00361_stKsd080@ëWDU^C?@€EðRá=¦±ˆ?dÈ-@\)+¾fffEïíÃD=ÖVAo©üA…sL>˜	
·:à}v20120310_00108_stKsd080@ëW¥^1ùø?d…@€E¹±=¨ßøA«ô¾?ç®`¾uE¸æ¤D@PDôeA"ù·=҆ð
·:à}v20120310_00110_stKsd080@ëW¥aKY›?^5N@€E¹\š=ºý8@¸f…?÷
=e¾'\E¸j¸DÙnÉDóóA…Ч=öx¿
·:à}v20120310_00112_stKsd080@ëW¥d¸q ?[9@€E¹™=»;¸?æZ6@.{.¾‰7LE¸±\DØaìA"¬A"Ô¶>)¼Ó
·:à}v20120310_00114_stKsd080@ëW¥h%¨Ü?cÝ@€E¹½R=³£4A–
@Qì-¾OßE¸¾=D>bNA'PAƒoè>â´
·:à}v20120328_00257_stKsd080@ëYæWRÍ,?d|@€E¦š=–ÑAª7?Ã×
b¾²-E¥ñ…D?ÙyDôzAƒæa=Ïi 
·:à}v20120328_00259_stKsd080@ëYæZš*c?fš¦@€E¦º¸=žXA±iÜ@
p¤f¾©ûçE¦DÙbÑDôyA"Â=ýÒÒ
·:à}v20120328_00261_stKsd080@ëYæ^"DÉ?‹ýs@€E¦»ì=€0
·:à}v20120328_00263_stKsd080@ëYæbHÐ?eù@€E¥à=‡¯(AW¿@,(ö+¾¥`BE¥¼¤D>œîA'+A…qv>A<õ
·:à}v20120329_00172_stKsd080@ëZ7>[?J7ª@€EÂÚ{="$$@=á(@ b¾™‡EÀðfD@ÉDôJNA"JÇ>Z×
·:à}v20120329_00174_stKsd080@ëZÜ>Û?m]!@€EÂö=†,>éžè@Qì\¾º^5EÀØáDÙT{DóÔA"¾k>6Â
·:à}v20120329_00176_stKsd080@ëZ ë]?€pÛ@€E™…=°G@@µ7G@`.¾ˆ1'EÁ"¸DØiPA…õÃA…æÛ> Ð©
·:à}v20120329_00178_stKsd080@ëZ$Ղ(?_y@€EÃ==ŽßÌA"W
@4zá.¾ß;EÁ
ÃD>4œA¨¬A"Š¼>C±
·:à}v20120501_00159_stKsd080@ë^ òjì?A°î@€EÄ1
=«-o=bkÇ@7
=c¾•EÓqD?ÑHDôXjA‡.'>5°M
·:à}v20120501_00161_stKsd080@ë^ D,?Z|ë@€EÃå¸=³U(A¥`,@(öe¾'ë…EÃRRDÙfáDóí?A"M>÷H
·:à}v20120501_00163_stKsd080@ë^ ¯¹A?^ß5@€EüÍ=°õ8A*[¿@G®/¾£SøEÃq×DØwA'"uA†'Ë>=€
·:à}v20120501_00165_stKsd080@ë^ ô½,?n.—@€EÃÄ\=¹v|
·:à}v20130308_00263_stKsd080@ë…'Gç?aŒ@€EÆRÍ>'2m?Zs/?Y™šb¾¢MÓEÄQìD?ûøDôDRA[»<´c†
·:à}v20130308_00265_stKsd080@ë…•Š‹Š?T @€EƵ3=Ûא?1KG?+…c¾£SøEŤDÙgDóË®A\T‡<Qc
·:à}v20130308_00267_stKsd080@ë…ŸtY?9(Q@€Eļš=¢¬ä@œÓØ?¼(ö/¾˜bEÃ.DØá¢Aš A\–¡<º\6
·:à}v20130308_00269_stKsd080@ë…£%ßc?:8@€EÅ_R=ƒÏü?zòo?Ü(ö-¾†§ðEÂÓ
D>$ZA¡®A\#<×ÿ™
·:à}v20130308_00275_stKsd080@ë…µºÝ?<f0@€EÄqö=³¼è??ô}?…¸a¾§ïžEÃîÍD@NDô?;A\,<•à3
·:à}v20130308_00277_stKsd080@ë…¹'N#?C¥'@€EÄlá=¥´>ÀoP?W
=d¾Ÿ;dEÃDÙP"DóÇ\A\R<yì•
·:à}v20130308_00279_stKsd080@ë…¼"¸?:›r@€EÅá=Œ50@ŸØ?u/¾¢ÐåEÃH=DØÕhA•í'A]¢S<k€
·:à}v20130308_00281_stKsd080@ë…ÀW™?FõË@€Eń='¯?4¸?´zá-¾‰7EÄxfD>3×AŸÄœA\‰<؊V
·:à}v20130313_00285_stKsd080@녣Èü¼?™ë@€E—â\=ÝÚ >P‹T?+…b¾®—E–³
D?²ÁDôUPA[,µ<ŸÞ
·:à}v20130313_00287_stKsd080@녣ËCuK?Àc@€E—Ž=>?1|>…·Ú?
=qc¾«…E–DfDÙ{#DóÐA[ς<ëjb
·:à}v20130313_00289_stKsd080@녣δÔ?šR'@€E—Ñ\=¼£dAºr?ž¸R-¾íVE—	qDØçuA¢ÌÍA]E©=¾<H
·:à}v20130313_00291_stKsd080@녣Ñø‹?xJr@€E—ß{>¹¿@¢?½p¤-¾­VE—D>+¦A§ÎÙA\ì=f¦
·:à}v20130320_00253_stKsd080@놃÷Æñ?Q‹[@€E¯R>!ü?…j?hõÃc¾™‡E­Ô)D?×ðDô9ìAZìÈ<m?y
·:à}v20130320_00255_stKsd080@놃ûU`Û?N$@€E®¹3=¨Ý°>èM=?J=qc¾¤Ý/E­ÒöDÙcDóÓLA[Pn<s–2
·:à}v20130320_00257_stKsd080@놃þÁ|?Ip@€E®Ôf=ƒÕÐ=Ѿ?áG®.¾›"ÑE­º)DØÆ^A'
=A[Ý<î.O
·:à}v20130320_00259_stKsd080@놄.žN?…P	@€E®+=Þó@t+?Ž{-¾¡G®E¬T¤D=ðÕA ¾wA['—<Ìȧ
·:à}v20130322_00241_stKsd080@ë†ÂÊþ%µ??l8@€E©Í®=bN	?é
?Ž{b¾›¥ãE¨â{D?ɺDôEAZ½´<œ-ñ
·:à}v20130322_00243_stKsd080@ë†ÂΌ¥•?>^b@€Eª¤=y4Ø@0½C?5d¾œ(öE¨ñ
DÙLbDóÁªAZÏn<rü*
·:à}v20130322_00245_stKsd080@ë†ÂÒ°Å?:eä@€Eª*®=Y¬É?¤n™?—
=.¾£SøE¨µqDØÀ1A˜¸A[{<ââ
·:à}v20130322_00247_stKsd080@ë†ÂՊÌ?7¹µ@€Eª}\=q7€@‰/Á?Š=q-¾¦éyE©s\D=ۅA¦í'A[íS<"õh
·:à}v20130323_00238_stKsd080@ë†âܧ‹J?/–¨@€E­WÍ=Är@?zHC?£×
b¾¡G®E¬£\D?ãDô7çAZ˜ï<˜œ
·:à}v20130323_00240_stKsd080@ë†âà&KC?nÒ@€E¬q3= d@2$?µÂc¾™™šE«N¤DÙIXDóÄÕAZÊè<¿j½
·:à}v20130323_00242_stKsd080@ë†âãÕr8?#T7@€E¬=œŸ$?ùêŸ@Qì.¾­'hE«…Dب9AñªA[+˜=
ÐÕ
·:à}v20130323_00244_stKsd080@ë†âçNùb?Ր@€E« ¤='È?6î?Ôzá-¾†§ðE©—šD=ÜþA¤ A[A½<ÿ‹½
·:à}v20130324_00375_stKsd080@ë‡Zâ?ÓG°@€EªÒR>r¨>BÝÌ?(öS¾Þ¸RE©¹
D?óçDô:AWñ=Á¥
·:à}v20130324_00377_stKsd080@뇋è×?·z@€E«…>G>Äåú>úáHc¾¾ùÛE©ffDÙ\¼DóÈÅAZR?<®ªQ
·:à}v20130324_00379_stKsd080@ë‡_W©?Îà@€E«nö=x@ª??#×
/¾«…E©D¸DÙôAˆ§ðAZµ"=Ší
·:à}v20130324_00381_stKsd080@ë‡×çÞ?»ŠÕ@€E«t)=—œ?é›X?}p¤,¾°£×E«
3D>zòA›…A[­ë=/8'
·:à}v20130325_00238_stKsd080@ë‡"t¤M?#…H@€E±¦{=xþ€@ˆ•¾?°£×b¾¢MÓE°©ìD?ÓdDô>ÑAZjÌ<±qÅ
·:à}v20130325_00240_stKsd080@ë‡"yj?)œŒ@€E±H…=À¨?¨Z?•Âc¾³¶FE°{ìDÙP9DóÓA[<†¯Å
·:à}v20130325_00242_stKsd080@ë‡"~ì9z?&˜y@€E±¡==ƒ¿8A:£@\)-¾"ýôE°&DØ£¶A›ó¶AZ²=Vž
·:à}v20130325_00244_stKsd080@ë‡""•n?)W@€E±===‡"`@
?¾¸R-¾bNE¯l{D=ý²A¦ÎÙAY¯×<ÊTî
·:à}v20130325_00725_stKsd080@ë‡([p?}þ@€E¨
='†À?} ý?xQìa¾›¥ãE¨°)D?†5DôjfAZYþ<lzÍ
·:à}v20130325_00727_stKsd080@ë‡($qE?ÛV@€E¦Úf=(=¬/€? c¾¢MÓE¨O\DÙ4¬DôAZŽ
<€žŸ
·:à}v20130325_00729_stKsd080@ë‡()"S?!v"@€E§Ì{=Èh@@†…³?¾¸R/¾"t¼E§šáDØË}AjvÉAZm <´ü?
·:à}v20130325_00731_stKsd080@ë‡(.¡îÓ?$‰Ö@€E¦MR=ƒÒx>‹3h?ÈõÃ+¾¡G®E¦…D>'+Aw'hA[#D<ïGÔ
·:à}v20130326_00392_stKsd080@ë‡H@"O5?(Ÿ@€E¡)="…@±s?¡G®a¾'ñªE¡ÙD?ƒçDôr˜AZ|¾<š‰1
·:à}v20130326_00394_stKsd080@ë‡HEAÚ?G:@€E¡ã)=Žzt@áÑ?Ýp¤c¾˜"uE¢0DÙ!DôéAZiº<Þa<
·:à}v20130326_00396_stKsd080@ë‡HJ"aœ?,‰@€E¢H=ʎ<?èÄø@õÃ.¾š¬E¢ìáDØÀ)A\JAZ;=œÏ
·:à}v20130326_00398_stKsd080@ë‡HO¡éI?V*@€E¢úH=O»p@-Ñ?øQì+¾‹Æ¨E¢ÍìD>5`ApĜA[O<Þ%
·:à}v20130416_00164_stKsd080@ë‰àY€)[?3év@€E׀=>Y^?œq?\)c¾¥ãTEÕÖÍD?ÄîDô6ÉAX ½<™úJ
·:à}v20130416_00166_stKsd080@ë‰à]%TÎ?9!å@€EÖ`==Ÿ3H?œuï?ë…d¾ÂJEÕå\DÙ?–Dó¾NAXâÆ<誹
·:à}v20130416_00168_stKsd080@ë‰à`·ë"?+
V@€EÖM\=·vT@T6@*=q-¾‹Æ¨EÔfDØ·×Aœ—AX;L=1,}
·:à}v20130416_00170_stKsd080@ë‰àd^¯
?,)»@€E×R=Ç\>•²è@×
,¾•EÕ	D=ë…A­vÉAX™F=T[
·:à}v20130418_00117_stKsd080@늮vðø?F'M@€EÏ©=€<ï@fú?^¸Rb¾«…EÎ~fD?—+Dô7ßAXê'<†©
·:à}v20130418_00119_stKsd080@늱½Ýq?Jó
@€Eϊ==p<è@´¼?ŒÌÍd¾ß;EÍÎDÙ[DóÎ5AXñ&<ŸÕ¡
·:à}v20130418_00121_stKsd080@늵b"	?H¡¸@€EϙH=eÒ 
·:à}v20130418_00123_stKsd080@늸ڌ©?L‹@€EÏdq=xP>C5?Տ,¾®{EÍf¸D=ï\A±ùÛAW…ï<ؽ
·:à}v20130429_00015_stKsd080@ë‹¢;•?auD@€E«w®=†ã€@úí?c×
c¾²°!E©Q®D?ÅqDôE`AWþò<•2
·:à}v20130429_00017_stKsd080@ë‹¥–'c?z¢ü@€E¨ƒ\={4ï?3Ç?záHR¾ºáHE§šDÙ;LDóËuAXüï=O'
·:à}v20130429_00019_stKsd080@ë‹©N†?qi#@€E¦ðš=yl)@*.
?ŒÌÍ.¾¬‹DE¥ÏšDØ°îA¦‰7AX/]<¤¤Ã
·:à}v20130429_00021_stKsd080@달pç?RíÕ@€E¦S==5D
·:à}v20130430_00015_stKsd080@닟QÍÈJ?C;ã@€E¹u\=̍'@ìµ?œ(öb¾½ó¶E¸pRD?ÂDôC}AWtˆ<¸VD
·:à}v20130430_00017_stKsd080@닟TçhZ?P™í@€E¸³Í=µŒ>"AC?n{d¾¦ffE·'DÙJÉDóÆÁAX
ÿ<~ñÀ
·:à}v20130430_00019_stKsd080@닟X+*%?S,T@€E¹
¤=pp?,á±?þ¸R-¾€E·;qDج"AœMÓAW™u<ڒµ
·:à}v20130430_00021_stKsd080@닟[gÏó?Wɨ@€E¸})=|Î?¤ê®?¡G®-¾ ÄœE¶ƒÃD=¦¨A£+AWb <±½¢
·:à}v20130505_00211_stKsd080@ëŒ@HIE?FwÈ@€EÐ|=ˆŽ@…¨?™ša¾‡®EÏG®D?¼)Dô6úAWû<3—ì
·:à}v20130505_00213_stKsd080@ëŒ@KÔ?Zyô@€EÐ6R=ÉüM>Œ°ì?E¸e¾ A‰EÎËÃDÙ5DóâÁAXu<]·€
·:à}v20130505_00215_stKsd080@ëŒ@N…´Š?@_r@€EϨ×=Ãu@@ ? .¾%EÎe
DØÕA$ÝAWs
<¦ÿ«
·:à}v20130505_00217_stKsd080@ëŒ@QÁôW?S—1@€EÏ)¸=†jt@Œ	?"33,¾—PE΁ìD>0sAš-AW2<è
·:à}v20130507_00317_stKsd080@댇èú€?%±@€E¯=Ô(?€¯?´záa¾\)E°löD?FúDôƒ×AW¼N<¥Ëƒ
·:à}v20130507_00319_stKsd080@댇e÷?ô@€E®ï=Ñ̝@J}Î?‹…Y¾¯ E±m\DÙ"DôƒAW-~<eÑV
·:à}v20130507_00321_stKsd080@댇ÙyÙ?€@€E®Ò…=£K`=èo
@#×
-¾±&éE±ìDع7A_XAX!=™ò
·:à}v20130507_00323_stKsd080@댇"fê?Ãà@€E¯†=ù'À>©C@¸R+¾›¥ãE±¸D=þfAlí'AX5><Ì¥"
·:à}v20130508_00301_stKsd080@댢ù¶Iþ?¯‹@€E¤/='â=Ó õ>ð£×a¾¸QìE£ÖÍD?ŒÍDôiÓAV®*=>	
·:à}v20130508_00303_stKsd080@댢ý..g?ªD¨@€E¤¤á=™F\@Lž?^¸R5¾ò-E¤ÍÃDÙ$öDóðAXT×=ÇB
·:à}v20130508_00305_stKsd080@댣ag#?™5@€E£¾f=‰g,>j&ý?(õÃ.¾¯ E¢æöDØéÃA€|îAWí<¢½^
·:à}v20130508_00307_stKsd080@댣
c±?ˆ:A@€E¤K=ržŸ@Þâ€?k…*¾•E¤¸D>{A|¬AWuò<¦þŸ
·:à}v20130508_00493_stKsd080@댤¥3Ç?{õ"@€Eœ===¢˜,?aQ?@a¾/Eœ )D?"9Dô‡TAW><ŽÜ€
·:à}v20130508_00495_stKsd080@댤©–ƒ?m'™@€Eœ!="Hp@ô¿?^¸Rc¾/Eœm\DÙ1ÓDô^AWUw<€9`
·:à}v20130508_00497_stKsd080@댤¬ŒÐÞ?F/@€E›Îš=èF&@Á¾?}p¤.¾µ?}E›;DعA[ûçAVr~<½%—
·:à}v20130508_00499_stKsd080@댤¯éè?'™ä@€E›Æá=†T,@û+Ž?}p¤+¾¡G®E›ÛìD>/¾AzjAX]<³^Ü
·:à}v20130515_00039_stKsd080@덄â¾ÜI?r@€Ec=õæ=¥Û
?0£×b¾¢ÐåEæ=D?mDôxAW!Æ<ˆŠƒ
·:à}v20130515_00041_stKsd080@덄åÀ
Í?'Bk@€EŒç=e± >Ӛ\?\d¾¤ZE´=DÙ#–DôÉAW7å<BÍ}
·:à}v20130515_00043_stKsd080@덄éò§?™}ç@€EŒ°¤>2À@Ïë'?'\-¾£×
E\fDØÙªARĜAV·<áÁ
·:à}v20130515_00045_stKsd080@덄ì5R?JÛ@€EŒ¤>&Ì'@	í1?Që…,¾£×
EŒ4áD>¼AhMÓAWŽJ<–4}
·:à}v20130519_00230_stKsd080@ëÿïöÈ?#¶a@€E¢:¤=r,ç?'
Ì?¹™ša¾ŽÙE¢¤D?ºDô<ÍAWzQ<½
…
·:à}v20130519_00232_stKsd080@ëÿ'‰\?%·@€E¡¤3=\¡`?ü§ò?†ffc¾²-E ¯®DÙJÙDóÓAW1{<")³
·:à}v20130519_00234_stKsd080@ëÿÀE?"H@€E¡¼×='ˆ>aH¬?Ü(ö.¾•EŸE…DØ̤A'A‰AXì<·¶t
·:à}v20130519_00236_stKsd080@ëÿ ¼¹?)ån@€E¡Zf=xx‰AÁ
|?¬ÌÍ,¾¤ZE &D>
áA–ïžAW<<®s0
·:à}v20130526_00227_stKsd080@ëŽàG"s˜?|v1@€E‡R=x!?ž»Ï?®c¾¦ffE†ÈáD?Ò Dô?
AVÔs<9~}
·:à}v20130526_00229_stKsd080@ëŽàK3K?~ßê@€E‡+=o–@®£¾?5d¾œ¬E†åHDÙG¦DóßAV™.<]ìÍ
·:à}v20130526_00231_stKsd080@ëŽàN¬PV?m÷Å@€E‡g
=…@\Ôþ?W
=/¾¨õÃE‡RDØÔÕAo÷ÏAVñ0<Sr
·:à}v20130526_00233_stKsd080@ëŽàR"?",ý@€E‡Oö=݀Q@Uü?¦ff,¾Å¸E…؏D=è!A" ÅAY÷=,Ë
·:à}v20130601_00205_stKsd080@돢ƒÞÇK??ª†@€EGH=Lîx>}"?hõÃb¾®{E'D?zÁDôpÝAV"L<sV
·:à}v20130601_00207_stKsd080@돢‡46é?fxØ@€E…3=ªst?Há?.{d¾¡ÊÁEô¸DÙ5yDô\AVÁØ<v'Ú
·:à}v20130601_00209_stKsd080@돢ŠÄ3÷?r¹o@€EÄ®=µ@to?´zá.¾²-E¼)DØÐ!A[ÎÙAVG0<´'±
·:à}v20130601_00211_stKsd080@돢Ž\?z&@€Eä®="¥Aˆ
¸?záH+¾¥ãTE'%qD>
°AnÌÍAW»š<¶©…
·:à}v20130604_00296_stKsd080@ë8&Ø1?r8ñ@€E«z=QH@‰4@?O\)a¾²-E¬Ø{D?m¢DôPAV€;<Z
·:à}v20130604_00298_stKsd080@ë;'wç?zç@€E«–f=¾Ô?Œ¤P?+…d¾œ(öE¬Ð{DُDô¼AVÆà<;qw
·:à}v20130604_00300_stKsd080@ë?€>?h¿—@€E«"¸=º¿À?ò—X?\).¾'ë…E¬0DØÄ!A]•AWëÈ<gà
·:à}v20130604_00302_stKsd080@ëB|Q_?|Û÷@€EªîH=¤t¯Aâ"?p£×+¾¹XE­3D>´AdQìAUx£<'g{
·:à}v20130611_00159_stKsd080@ëà$ˆÖ(?;×J@€E¥ó=›óÐ?v]?E¸c¾ÒòE¦öD?}Dôb‡AVڂ<D2À
·:à}v20130611_00161_stKsd080@ëà'÷öq?+7j@€E¤6==g£x>Àøi?c×
e¾"ýôE¤DÙ;+Dóï–AVò<zÄ
·:à}v20130611_00163_stKsd080@ëà+y¶$?1V¥@€E¥JH=~ý7@"·o?ÌÌÍ.¾¤ZE¤'qDØ¿dAa©üAVOY<ŗ
·:à}v20130611_00165_stKsd080@ëà.ÐÓB?1j;@€E¥ª=xFÏ@Ç«M?¾¸R+¾®—E¥u®D>A‰Az‹DAW?<¾_
·:à}v20140411_00089_stKsd080@ë¶áåœÒ?³Ýœ@€E¤ýÃ=wçX@õõ?³33^¾¸QìE£´fD0âÁDôðAy$n=í‡H
·:à}v20140411_00091_stKsd080@ë¶á9Y"?Žô"@€E¥{=`˜@Wäû?'ë…d¾"t¼E£~DÑî Dóç®AwÎ	=LÈÉ
·:à}v20140411_00093_stKsd080@ë¶áӂt?¨Ú@€E¥>q=ŒyÄAJü«@
=q-¾Æ$ÝE£Ë×DМRA£AvÅ°><
·:à}v20140411_00095_stKsd080@ë¶á:¬?qpd@€E¥®=•>Ì?è>T@
=-¾˜bE£Ù\D/|¬A¥Az¦x=Îb9
·:à}v20140430_00123_stKsd080@ë¹A¦ý°?`_@€E'½®=nÒ A	}?¡G®b¾š¬E™×D0üÝDô4¼A{ô=MC
·:à}v20140430_00125_stKsd080@ë¹Añ?W›Í@€E'£
=†ÄÐ?EœÒ?®{c¾™‡E·qDÑø{DóÒfA|«=–
·:à}v20140430_00127_stKsd080@ë¹Av»?[²q@€Eƒ$H=l²à@ŽTM?ð£×.¾ŠÀƒE'DЧßA"®A|$= Ö
·:à}v20140430_00129_stKsd080@ë¹AÑF?f|3@€Eƒ.®=§è?D3A@-¾\)EÞ¸D/<îAŸ¾A~åV=®2»
·:à}v20140501_00067_stKsd080@ë¹`óg–<?Gû½@€E«é
=àV¸@UþG?èõÃc¾¬‹DE«ŠöD1ìDôA'A}Pö=–Ð
·:à}v20140501_00069_stKsd080@ë¹`ö¸(P?A	Œ@€E¬Ã=†¨œ?È7q?Ê=qc¾ŒÌÍE«ÌRDÑóDóÏA}¦:=wëü
·:à}v20140501_00071_stKsd080@ë¹`ú$éï?I">@€E«Ä\='(@TÒ@*=q.¾€ƒE«á®DШ‹A"ûçA};Ù=Òæj
·:à}v20140501_00073_stKsd080@ë¹`ý"ïa?JÇ@€E«ÒÃ=½¦¼@ŸÖ*@™š,¾•E«µ×D/X1AŸ¾A{ìD=ª–Û
·:à}v20140509_00309_stKsd080@ëºbâ?"&@€E"ŽÍ=À	Ø?ÜÐ?â\b¾œ¬E"Þ¸D0ÆDô\öA~÷=WžT
·:à}v20140509_00311_stKsd080@ëºbòA?*õà@€E"aá=Áù¼@¯¿?Ï\)e¾å`E"¤DÑÑ'DóàåA~N_=J
·:à}v20140509_00313_stKsd080@ëºbõÝ<\?,×Ä@€E"	ö=ž6Q@äo¥@6ff/¾S÷ÏE"ðfDЗÏAˆn˜A~ŠÅ=®qÖ
·:à}v20140509_00315_stKsd080@ëºbùI?óy@€E"ùì=Ü5~@u8Ú@JáH-¾"záE"û×D/L¬A"ë…A}~=ö
·:à}v20140510_00214_stKsd080@뺀šÐƂ?{1²@€Eµ»š= idAŽˆc?Æffc¾›¥ãE´r¤D1)Dô>úA}™a=¦A_
·:à}v20140510_00216_stKsd080@뺀žgŠ?hBî@€E´¶)=0"Ø@(Pä?ÚáHd¾ß;E³ ¤DÒ‰DóÀîA.Á=¡¦"
·:à}v20140510_00218_stKsd080@뺀¡•Ü¡?lóA@€E³u¸=®Ð@,•X@	™š/¾"záE²hRDгßA‡5?A}Ñ=¾˜
·:à}v20140510_00220_stKsd080@뺀¤ïXh?t•ß@€E²Žš=T8°A".é@…-¾­VE±®D/ˆsA–=qA~Y%=ñžt
·:à}v20140510_00580_stKsd080@뺅s¬#?pܖ@€E‡¸=^ ø@•Þ?¡G®a¾šŸ¾Eˆ<D0àÕDôŽ°A|"Ò=W%?
·:à}v20140510_00582_stKsd080@뺅vð©?[|@€E†¼ö=ˆzÈ@´ê?Àc¾®—E‡æDÑÉDô"A}:0=‹-
·:à}v20140510_00584_stKsd080@뺅zvÔ?DÙ¯@€E†®=Xåà@8jh@p¤.¾®{E‡›qDЦÉAt¸RA}Ã=Ã,\
·:à}v20140510_00586_stKsd080@뺅}à)?‰h@€E†®3=r`7>íŠf@…,¾®—E‡¤D/&¸A‡Al&>Wö
·:à}v20140511_00446_stKsd080@뺥G¥¶]?|¢Ù@€E'ð¸=±¤(@ï'S?Æff`¾ ÄœE"¤D0°"DôxöA~Ú¢=¦òî
·:à}v20140511_00448_stKsd080@뺥K±X?A1N@€E'X…=I¹@Ҟ"@…c¾ A‰E'z¸DÑÄBDôôA€øë=ÌUù
·:à}v20140511_00450_stKsd080@뺥N¢Å'?U4c@€EÊ{=oÎP@¯]™@-p¤/¾Ÿ;dE'9®DЕÃAdĜA€Wc>f
·:à}v20140511_00452_stKsd080@뺥Rxƒ?Jµ@€E°=¼¼@±'@{+¾·ÎÙE'D/J A}VAã=Òp›
·:à}v20140517_00218_stKsd080@ë»dÊ©q~?D[¦@€Ež

=€D@B™•?¼(öa¾¦ffEŸ[…D0©hDônúA€Ç=˜ò
·:à}v20140517_00220_stKsd080@ë»dÎÑ?0ê@€Ež ö=reð@–À2@
áHf¾ž¸REŸa\DÑÊNDóóÇA€	6=¤8
·:à}v20140517_00222_stKsd080@ë»dÑÈYË?<gL@€EÚÍ=Œß"@<8'@N{/¾–EžõHDИ"AoãTA€¡=Ö"
·:à}v20140517_00224_stKsd080@ë»dÕ&G½?,+O@€EÎì=s'€AžN@Fff,¾"t¼EŸìD/pA"bA€î> ß
·:à}v20150330_00326_stKsd080@ëã·ámÄ?:Ef@€EÃ×=€LA†2@+…b¾…¸E RD@DôCžA‰;E>Z|³
·:à}v20150330_00328_stKsd080@ë㼪«:?2¾@€EÃ=·4
·:à}v20150330_00330_stKsd080@ëãÁt`?9V@€EÃ	¤=ǝT
·:à}v20150330_00332_stKsd080@ëãÆe4b?)œŒ@€EÂҏ=‰ªL
·:à}v20150330_00662_stKsd080@ëãÎñë?9ä1@€E´c{=xp8
·:à}v20150330_00664_stKsd080@ëãÓÊÝ´?2ÿ@€E´L×='2Œ
·:à}v20150330_00666_stKsd080@ëãØ|"»?,}0@€E³ÿ®=zki
·:à}v20150330_00668_stKsd080@ëãÝØ-?*$@€E´…=8´
·:à}v20150405_00069_stKsd080@ëãÁeôy?3¯…@€EÙ%¸=©ë,
·:à}v20150405_00071_stKsd080@ëãÁhkI?2Á"@€EØß{=§è
·:à}v20150405_00073_stKsd080@ëãÁkÓy?NL@€EØ·Í="5˜
·:à}v20150405_00075_stKsd080@ëãÁo{?TŠt@€EÙ+q=–™
·:à}v20150418_00015_stKsd080@ëå_¬Sã?D<@€E҅…=zà
·:à}v20150418_00017_stKsd080@ëå_¯D@¢?Pñ@€EÑuÍ=ˆô(@¹_Û@ÌÍd¾…¡ËEÐQqDÙjDóìþA…éx>hN
·:à}v20150418_00019_stKsd080@ëå_²±þ?Uƒx@€EÑ°q=^ëpA8a@W®-¾s¶FEМDØ¿#A™£×A†â>k%
·:à}v20150418_00021_stKsd080@ëå_µåՇ?EKÄ@€Eтš=n_0AÐq^@%¸-¾«EÐáD>(A£/A"L>,	É
·:à}v20150510_00097_stKsd080@ëè%X9R?VDª@€EÇW=–Ç?ûŒZ?ÌÌÍc¾bNEŶ=D?è1DôLÍA']=¬Yñ
·:à}v20150510_00099_stKsd080@ëè(ãƒÈ?^†@€EÇq3=ίÞAõ@zád¾ŒÌÍEÅÁ3DÙZ=DóÅ¢Aƒø=×%W
·:à}v20150510_00101_stKsd080@ëè,‹¢?Oøô@€EÇΏ=¢¾@'åH@0.¾…¡ËEÅôDØÂ5A'ñªAƒ¢Æ>)¾W
·:à}v20150510_00103_stKsd080@ëè/ø 
?c‰"@€EÇ®)="þ@>
@,¾"÷ÏEÅéqD>'A›º^A'C¡>=…
·:à}v20150519_00110_stKsd080@ëé?ièÑæ?E!Ï@€E¹)= È?äô(?å¸c¾•E·³ÃD?ÒDôMªA'õ=¸'È
·:à}v20150519_00112_stKsd080@ëé?m5WÑ?F¸µ@€E¹¤=•ŒTAq@£×d¾'JE·'DÙv=DóèÕA'6á=ä×]
·:à}v20150519_00114_stKsd080@ëé?q3ü??Ð@€Eº"®=c@ù"@7®.¾–‡+E¸½3D؇AŒçmAƒ«>X
·:à}v20150519_00116_stKsd080@ëé?t¾M®?AHÇ@€EºËf=Iç@åIÍ@*=q-¾‹Æ¨E¹fD>@1A¡È´Aƒ—i>\b
·:à}v20150528_00546_stKsd080@ëêd &v6?&ÝÓA FALÜ=tµ0@…QÝ? a¾"záF@ç…D?k×Dô†fA½ë=RQ
·:à}v20150528_00548_stKsd080@ëêd¦Å+™?CÄàA FA$ö=\¡˜AÛd@(öT¾'ë…FAœšDÙ-yDô×AÐ=~Í#
·:à}v20150528_00550_stKsd080@ëêd­ˆ>R?N[³A FA1æ=ü"o@­¾@	™š.¾ŽÙFAÞ¤DØÍÓA_º^A€X}=o'=
·:à}v20150528_00552_stKsd080@ëêd´,<Ÿ?2ŒSA FAOæ=~@›ƒ@¸R+¾Ÿ¾wFAùD>yAkhsAv‰=rB
·:à}v20160630_00246_stKsd080@ìBPýž|?€‰@€E´ð=Äÿ0@ä?ìÌÍa¾"t¼E´ôD?g}DôÂfAfù<=¿hË
·:à}v20160630_00248_stKsd080@ìBT=d:?[ÚØ@€EµþÃ=¬.À@4¤:@\d¾œ(öE¶¯qDÙ‡Dô	¢Agã(=Ök
·:à}v20160630_00250_stKsd080@ìBW¼v?wt§@€E·sÃ=£Tˆ@­ž@8Qì6¾–E¸)Dج‹AqÊÁAb·ƒ>
·:à}v20160630_00252_stKsd080@ìB[ñ?g	A@€E¶XR=ה®?<Æ@7
=3¾ˆ´9E¶¨fD=ç;AÐåAd9À=ü_F
·:à}v20160717_00468_stKsd080@ìaÞùš¶?ƒOó@€E…·f>1&Á>~´?LÌÍ_¾° ÅE†>öD?0sDô…qAfßi<œ®`
·:à}v20160717_00470_stKsd080@ìaâ<{?gä0@€E…H=êu¹?AMž?\)e¾±©üE†jRDÙ¸DôúAfë¸<Àìm
·:à}v20160717_00472_stKsd080@ìaåïž?t¥@€E…sÃ=³W?µ•?¡G®7¾ß;E…ìRD؝Ax¼jAf®º='š
·:à}v20160717_00474_stKsd080@ìaéU>K?f‡A@€E…`…=ºI\@^œ5?½p¤3¾Ñë…E†\áD=ë3A}…Ae³å=ðæ
·:à}v20170623_00087_stKsd080@ìIö
¥?Ñæ_@€EŸ)=¶®Ñ
·:à}v20170623_00089_stKsd080@ìIøíÝ?ؐ*@€Ežë\=Ÿx
·:à}v20170623_00091_stKsd080@ìIü8?ÁŒ•@€EŸ(¤=|I(
·:à}v20170623_00093_stKsd080@ìIþÎA—?¿þØ@€Ežš==²×ˆ
·:à}v20170623_00183_stKsd080@ìIÁ]-?ÆHE@€Ež¤\=è‹Ô
·:à}v20170623_00185_stKsd080@ìIÄ7'M?¹£¡@€Ež@Ã=—ç 
·:à}v20170623_00187_stKsd080@ìIÇa•?¶ÓA@€Eç>€<
·:à}v20170623_00189_stKsd080@ìIÊ8Î(?á÷8@€Ež	{=±
·:à}v20180508_00183_stKsd080@ìpæôa¡[? YE@€E£oÃ="F(?P°?.{a¾¨r°E¤6=D>ü¬Dô¦AfUº=´~
·:à}v20180508_00185_stKsd080@ìpæ÷ub?ˆ!u@€E¢Çq=yPÀ<=3?E¸X¾œ(öE£"×DØì)DôAhû…=r
·:à}v20180508_00187_stKsd080@ìpæúÂi?—v@€E¢{=È-€@0ä?…¸7¾¦ffE¢ÊDØ$"A‹ûçAf¤Ò=0Çù
·:à}v20180508_00189_stKsd080@ìpæý‡ª¯?¡¸I@€E¡ø=Φ@F¨z?—
=3¾¡G®E¢]qD="=AŠ=qAfí»=Jv
·:à}v20180509_00019_stKsd080@ìqþÚI?Äf'@€E‹Õ\=Ya?'h?"zá5¾³33EŒsDØAAw÷ÏAiGJ=ª

·:à}v20180509_00021_stKsd080@ìqˆ0;?çì@€E‹ÇÃ=­?{=°?ŒÌÍ2¾£×
EŒ)D<éºAŒ¶FAh¡|=Ç(6
·:à}v20180510_00236_stKsd080@ìq i¢¬?uë@€E¨F=l>pR?c×
b¾•E¨$D?)DôHsAgJš<ÖÏÑ
·:à}v20180510_00238_stKsd080@ìq l4~?mý?@€E¨9á=‡'Œ@^a	?k…b¾ ÄœE¨h)DØÿTDó÷dAgyy<ò å
·:à}v20180510_00240_stKsd080@ìq o°ÂU?^Uã@€E©_Í=uÚ(>¦†?¢\5¾'\E¨ÃDØO#AmƨAhsþ=¿)
·:à}v20180510_00242_stKsd080@ìq sUL¹?iÀ‡@€Eª_==QP_>Ô?¥¸1¾¯²E©›HD=b-Av´9Ag*1=á´
·:à}v20180719_00083_stKsd080@ìyß]ÐÀ¢?«
@€EšÂ®=ÂlÍ@‰?5c¾±&éEš~{D?HbDôo¶Ad^=Uö
·:à}v20180719_00085_stKsd080@ìyß`§ëA?¦"Œ@€E›='?™qi?B\O¾«…E›0DØò-DóõüAd5<êË
·:à}v20180719_00087_stKsd080@ìyßc£M¢?­+s@€E›C¤=¥*¸?ÞK?G®6¾®—E›©DØJ¸AhMÓAcV‡= Ÿ
·:à}v20180719_00089_stKsd080@ìyßf¶2W?¥	8@€Ešš×=›H"?
Þ?†ff2¾¢MÓE›`D=fAzÐåAe2Ý='va

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_20n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  213 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ZÕNãv20100409_00399_stKsd098@ë	?8hW@€E)ì=§Íà?S\^@(õÃc¾ˆ1'EŒ_3DøJ=D7A‰ª™>igA
ZÕNãv20100409_00401_stKsd098@ë	ÅÙ?;£H@€EB3=¢M`>^Xg@ÌÍf¾‹C–EŒ93D~_žDE?Aˆ·>C¶
ZÕNãv20100409_00403_stKsd098@ë	GC?C
î@€E\q=¨"Ä=½2ˆ?õ2¾ŒIºEŒkšBD÷ÏDpÅA‰°>([Â
ZÕNãv20100410_00566_stKsd098@ë*]ñx?$ú-A F,aC=ë¶Ó?°Ø²?¼(öb¾‹C–F(æHDø6=Dx!A‰?=–+÷
ZÕNãv20100410_00568_stKsd098@ë*¨"ô?*ÀfA F-
=à7>"¡?Ÿf¾s¶FF)˜¸D~HD;ÇAˆ»Å=œV
ZÕNãv20100410_00570_stKsd098@ë*nEƒ?'ÃôA F-HŠ>ÍÀ?&¸@ff9¾~ùÛF* šBCbD‡\Aˆ+ä>fp
ZÕNãv20100626_00445_stKsd098@ë	đÝãv?R	A@€EJrö=â#@Ý
?¢\b¾'hsEG)qDýVúCül¬A…Ï'="€
ZÕNãv20100626_00447_stKsd098@ë	ĕTûÛ?Y°H@€EJÚö=úºû>ØÂ?¼(öf¾ŒIºEH0)DƒuhDÕ`A†šì=÷Ý*
ZÕNãv20100626_00449_stKsd098@ë	Ę¿Nµ?Rz@€EJÑ\=¢…M@(ñ?Î{b¾‹Æ¨EG–áB§²°D‰yA†@ù> ¤
ZÕNãv20100817_00215_stKsd098@ëAø£?9¦@€Eˆî\=Ț>ÓËå@\Y¾j~úE…)Dý]Cúõ?A"œ¥=⮟
ZÕNãv20100817_00217_stKsd098@ëAû'%­?@}\@€EˆÝ=òѯAPÝ?ØQìg¾vÈ´E"¯®DƒuPDí'A…)\=¶°ô
ZÕNãv20100817_00219_stKsd098@ëAþÌÿx?;–@€Eˆì=²ûÜ=A©?â\a¾{çmE…`=B§Þ¸DayA…ÿ¤=ñôÙ
ZÕNãv20100817_00311_stKsd098@ëBó¾C?HEÛ@€E†ãÃ=i
Q@&æS@£×a¾ˆ1'E"'áDýX!CûJA†P½>*úÂ
ZÕNãv20100817_00313_stKsd098@ëB÷ëY*?*ù"@€E…ÉÃ='Ðp>ÈmH?àg¾"÷ÏEƒnöDƒb¨DÏßA…­Z=Ëk
ZÕNãv20100817_00315_stKsd098@ëBûÖ/w?/Á@€E"Òf=ºÞœ@#þh?ç®a¾bMÓE'&¸B¦ÐbDYXA…º³>¿©
ZÕNãv20100822_00358_stKsd098@ëⓎR>?xð
@€Eˆ©f=§¿xA\Ø-?ë…`¾t¼jE…c…DúüÕCô=A"Ä>%"8
ZÕNãv20100822_00360_stKsd098@ëâ—v¹Æ?"#@€Eˆ(3>MEA"m?Ó33f¾ ÄœE…\Dp¤C÷"þAƒH>O
ZÕNãv20100822_00362_stKsd098@ëâ›[ûÿ?rFµ@€E‡0ö=Éðu@v¿7@záb¾œ(öE…>fB…üîCø¹üA"ïÒ>Y]
ZÕNãv20100916_00085_stKsd098@ë^ãö4?aàB@€EÈT=Uã@?a t@{b¾záHEÅ…DúïDCó³×A"‡>?#
ZÕNãv20100916_00087_stKsd098@ëb‰'?q'U@€EÉ=éË@ï;?÷
=g¾ŽVEÅPÍDdåC÷k…A"og>"Yº
ZÕNãv20100916_00089_stKsd098@ëfV«Þ?d\V@€EÉH…=˜)?Ðã—@2\b¾"ýôEÅ^RB"ìCø¨"A…tŽ>GÈÒ
ZÕNãv20110517_00827_stKsd098@ë2i`éú°?I85@€E"Æö=ºÔÛ@ˆó?ç®R¾ˆ1'E"²DúõªCóˆ1A~œ=©–Y
ZÕNãv20110517_00829_stKsd098@ë2idhø?]¥ó@€E"‰{=¾Éà>»?å?Ó33g¾ª~úE"xöD"!C÷kA}Ç='òr
ZÕNãv20110517_00831_stKsd098@ë2igô Ñ?B–ó@€E"1H=oCÈ?Éj?£×b¾/E"ÛBˆ#TCøÔþA|)='
ZÕNãv20110730_00071_stKsd098@ë;Ÿ¶¬Õ6?¡o€@€Eˆ4=P"¸A,à±?£×
c¾¶E¢E‡ô¸Dþ–Cæ´{Atæh=sâ™
ZÕNãv20110730_00073_stKsd098@ë;Ÿ¹Ðkh?ß@€E‡k=ŠBü@¬N\?¢\g¾­VE†êD…JCèÙAu¹ª=Š%?
ZÕNãv20110730_00075_stKsd098@ë;Ÿ½Ëj?­pr@€E‡ö==‡ã @=Ù?ŒÌÍc¾½p¤E†èáB'Cê4œAv=›±i
ZÕNãv20110816_00340_stKsd098@ë=Áà@gN?Ž±@€Ešå=²ä>X?J=qc¾å`E˜ì=Dþ"CäÍPAsúÁ=B
ZÕNãv20110816_00342_stKsd098@ë=Á㉭?ŽT@€Ešq=Ö¶M@W)'?"zág¾£×
E™ÃD…=Cé_\As¼}=f}
ZÕNãv20110816_00344_stKsd098@ë=ÁæԐ;?‰˜<@€E™Üf=€…¸
ZÕNãv20110817_00202_stKsd098@ë=ßb ÿ??…—&@€EªÔ3=g9@ÏIö?·
=b¾–‡+E¨SqDþ˜JCæuãAt¼=ˆüZ
ZÕNãv20110817_00204_stKsd098@ë=ßf,Úª?‡rË@€Eª¤=B˜?–BÅ?'ë…g¾›¥ãE¨¥×D…P"CèÐ!Atý=7&
ZÕNãv20110817_00206_stKsd098@ë=ßi}<l?Œ'§@€E©×ì=CÈ
ZÕNãv20110820_00452_stKsd098@ë>B{'Eã?[l,@€E~šá=½H@ K?s33O¾bNE|RDþR^CグAvnè=?=ü
ZÕNãv20110820_00454_stKsd098@ë>B"Év?n@€EÏÃ=‡!ô
ZÕNãv20110820_00456_stKsd098@ë>BƒX4J?oî@€E€`='n|@V'?W
=_¾‰7E-HB»šCêÕAu;'=1ƒÛ
ZÕNãv20110821_00540_stKsd098@ë>bæ£
?œ)}@€Eƒ¿f=lÉ(@#N¼?‡®b¾¯²E'MìDþkCäjAr‡¾="t
ZÕNãv20110821_00542_stKsd098@ë>b	Íß?™ÙÀ@€Eƒá=S[È@M®À?¥¸g¾§l‹E'ÍD"ÜC髦Au¡é=~_J
ZÕNãv20110821_00544_stKsd098@ë>br`?"
Ë@€Eƒl¸=c£q@16?záHc¾²-EàfBºøÕC걉At
¯=nS
ZÕNãv20110829_00241_stKsd098@ë?aéw9?"Kš@€E£Í='ê"@›mQ@®1¾OßE¡S\E
¼Cûå`Aw¢=²'þ
ZÕNãv20110829_00243_stKsd098@ë?aìZV?D‹@€E¢a…=–_D@8.>?šáHV¾–‡+E ¦öDŽöoCö0!At´c=J?

ZÕNãv20110829_00245_stKsd098@ë?a勇r?-ä@€E¡ß×=y@;4B?´zác¾bNE cHC+XCðQ'AuVŠ=`jî
ZÕNãv20110830_00285_stKsd098@ë?ªW½?<ƒx@€E­V{>ö"@¤¹? c¾"ýôE¬}…DþhƒCä"NAu22=+Ëd
ZÕNãv20110830_00287_stKsd098@ë?­¢*?aÐh@€E¬ó>åÄ>"zž?‹…f¾xÔþE«"\D…
Cèê Asþ=,=+
ZÕNãv20110830_00289_stKsd098@ë?±º?Cê÷@€E¬Œ…=ð"@¾Å?àb¾‹C–E«áB½F¨Cê°AurZ=ƒ¥Á
ZÕNãv20110904_00464_stKsd098@ë@!{í·(?ž3@€E d\=‹²@A2O¹?×
=c¾ˆ´9EŸÏ3DþvúCäa'Auª=z[I
ZÕNãv20110904_00466_stKsd098@ë@!%)…?Çv@€EŸÅ=zÄÐ@€X•?øQìg¾ÒòE qD"ùüCéKdAuM=Ä
ZÕNãv20110904_00468_stKsd098@ë@!'GˆU?•¾@€EŸç=…n@=(ß?õ]¾‰º^EŸošB¿Ô{Cêf‡Av•=­ì"
ZÕNãv20110914_00160_stKsd098@ëA`GÝÂ?kÓ£@€Eºûì=‰Yt@{È?—
=c¾²°!Eº2¤DþIªCä±HArˆ¼=-r'
ZÕNãv20110914_00162_stKsd098@ëA`S­Á?vá	@€E¾Î®="÷Ä@mz=?ÈõÃg¾š¬E¼»D……CèœîAr³™=yž
ZÕNãv20110914_00164_stKsd098@ëA`VС™?'F@€EÀff=l\À@Ȕ?¡G®c¾/E¾ZáBÀÇCêSøAròB=eF
ZÕNãv20110915_00173_stKsd098@ëA€"äöå?/™é@€EÉ	š=«-ä@‡ï?î{c¾ŒIºEÉÍDþw;Cä`ÅAsíË=a*Ê
ZÕNãv20110915_00175_stKsd098@ëA€ˆ7…?0°q@€EȉÃ=…ά@%bp?Ã×
g¾›"ÑEÈRD……Cé(RAtWŒ=KVº
ZÕNãv20110915_00177_stKsd098@ëA€‹œ 2?%<s@€EÈÍ='Ð@VJß? c¾—PEÇ2BÀ"NCê3–Asø8=6
C
ZÕNãv20110916_00195_stKsd098@ëA ºý·¦?–^Õ@€E¨Qö=ÙÏ
ZÕNãv20110916_00197_stKsd098@ëA ¾ñ}?§¡@€E©A>Q?u÷e?fffg¾Å¡ËE§ìD…0œCè49Apÿ‰=7]ò
ZÕNãv20110916_00199_stKsd098@ëA ÂçæÚ?¯ô@€E©Ã=®‡4
ZÕNãv20111002_00034_stKsd098@ëCŸ'í
	?€R@€E‹H=€§¨@zƒž?}p¤d¾ŒÌÍEÂ7HDþcßCäpƒAofÛ="ô^
ZÕNãv20111002_00036_stKsd098@ëCŸ•÷o?†§@€EÂe=•YŒ?"ù?€h¾˜bEÂ_…D"Ä"CèÍôAo–K=7aÂ
ZÕNãv20111002_00038_stKsd098@ëCŸ˜F?Âx@€EÂøö=¼U|@^*z?¡G®b¾¢ÐåEÂÎB¿nCéË#Ao£Ú=S'
ZÕNãv20120313_01182_stKsd098@ëX ù4?Œg¦@€E¡›\=ç¶Ö
ZÕNãv20120313_01184_stKsd098@ëX	¸c?¦±À@€E¢Rì=Êœ
ZÕNãv20120313_01186_stKsd098@ëXµËS? Þ)@€E£)=ÎΚ
ZÕNãv20120527_00622_stKsd098@ëaeïa,?"Eþ@€E¤öq=¡'ôA^g@'®b¾'ë…E¦¶DþyXCæ49A^
Ù=0w
ZÕNãv20120527_00624_stKsd098@ëaeó2ŒÅ?$œã@€E¤@ì=íA˜@'®g¾ŠÀƒE¥¤D…@"Cé_}A^n*=L§
ZÕNãv20120527_00626_stKsd098@ëaeöÿuì?!I@€E¤H=‹\@Ç9á@,(öc¾å`E¦­HBÁ9ÛCêƒuA^°–=Hˆä
ZÕNãv20130126_00588_stKsd098@ëì1>–¿?@|@€E|q>,<Auõ@ÌÍc¾/E"¶)Dþb Cç©XAdÆ=eI
ZÕNãv20130126_00590_stKsd098@ëì4ڍU?Œ&@€E;>ˆÎA£°@W
=g¾"÷ÏE•Ã®D…7CçƒuAe '=XB
ZÕNãv20130126_00592_stKsd098@ëì7î\?Lc@€E-š>¯A¢á@
=c¾¥ãTE"vBÀ¶ÉCè~úAe
O=+M
ZÕNãv20130310_00495_stKsd098@ë…Gƒ	õ¢?gW@€EÂ.ö=ΦÛ@e®©?½p¤c¾˜"uEŬRDþmôCçÀåAaþr=R

ZÕNãv20130310_00497_stKsd098@ë…G†1½'?FLò@€EÂnì=É+À@B¢?Ü(ög¾ˆ1'EÆJD…RC穚Acjm= H¥
ZÕNãv20130310_00499_stKsd098@ë…G‰m&Ÿ?[Ì@€EÂ)=Qh@;‡?Ñë…c¾‰7LEÅÏHBÁiyCèpÅAbú÷= $a
ZÕNãv20130313_00682_stKsd098@녩x2%í?A¯|@€E‡Ý= 10@@º@?æffc¾²-E‹-ÃDþr‡CçšAc¨¹=)¦i
ZÕNãv20130313_00684_stKsd098@녩{aŠ´?N‰"@€E‡q3=¶ºô@¯`ù?Տg¾ŒÌÍEŠJ)D…PCçݑAchF="¡"
ZÕNãv20130313_00686_stKsd098@녩Ž>AY?w̅@€EˆŠR=\¸÷AÙ-?¨õÃb¾²-EŠ)BÁCèßA\ÁŸ=bÀ
ZÕNãv20130319_00889_stKsd098@ë†kv¶Œ?ža@€Eo¥®=ͪüAK˜p?LÌÍc¾bNEqiÃDþ|´Cæ}qA`8­<ú
›
ZÕNãv20130319_00891_stKsd098@ë†kyË=V?…6Ý@€EpKq='[ AÅT?™™šg¾™‡Eró×D…QHCèˆsA`Š‡=	#
ZÕNãv20130319_00893_stKsd098@ë†k} ·±?‡ßJ@€EptR=€]è
ZÕNãv20130320_00961_stKsd098@놋ORîº?–'@€EŒº
=Þ^?B8gþ?¾¸Rc¾È´9EmDþ– Cæî
ZÕNãv20130320_00963_stKsd098@놋RÁc7?¯¤'@€EŒ|…=‹v'@'ôO?hõÃg¾Ú¬E{D……hCè?}A_&0=u1'
ZÕNãv20130320_00965_stKsd098@놋V'ÔÛ?óþÏ@€EŒQf=Ô¹ËA t[?zác¾¯²EŒyHBÂçðCéLA]—ñ=KbÑ
ZÕNãv20130321_00403_stKsd098@놧l>ý—?`R @€E˜¾==P͈
ZÕNãv20130321_00405_stKsd098@놧o‰¥±?Pò@€E˜"ì=ғ€@$å?ºáHg¾–E›QqD…eºCçîÙAb†(=ÌU
ZÕNãv20130321_00407_stKsd098@놧r˟%?CgŸ@€E˜;)=Å¬?îH#?Þ¸Rc¾²-E›×BÂwLCèÅÃAcA'=>'ÿ
ZÕNãv20130323_00722_stKsd098@ë†ç²ðˆ?'"³@€E‰H=¢K¸@ÂN{?øQìc¾'\EŒ°öDþuüCçžúAd}o=òš
ZÕNãv20130323_00724_stKsd098@ë†ç¶o¾)?%†@€E‰Ö{=ü¨´AÁº?â\g¾ƒ•EŒŸÃD…TöCç´þAd)=-ŒÑ
ZÕNãv20130323_00726_stKsd098@ë†ç¹ÇF¦?÷¿@€E‰Þ
=Ý]ØAC)?ýp¤c¾'hsERRBÂCèÖéAd7=?~I
ZÕNãv20130325_00537_stKsd098@ë‡%ïŸ4¹?›¬@€E½=ÝïAAAd@/\)b¾dZEÁ ¤Dþp!CçO\Ae5=8á
ZÕNãv20130325_00539_stKsd098@ë‡%ôºÒy?Å@€E½[=£ÿ|@çT€@1ë…g¾}ó¶EÁ͚D…B¸C烶Ad\M=ls

ZÕNãv20130325_00541_stKsd098@ë‡%ù¨­´?Åø@€E½®=£%@@4f?ó33b¾%EÀƏBÁZCè™XAdh=HN
ZÕNãv20130411_00540_stKsd098@ë‰K×±?Ä¡@€E™=G×IA«}|?"záb¾µÂE—¦fDþ·uCæt9AY¡~=g—c
ZÕNãv20130411_00542_stKsd098@ë‰K"-.6?½
@€E˜ñ¸=gíP@¼^|?LÌÍg¾·ÎÙE—ÿšD…,åCèaËA^å=CÎË
ZÕNãv20130411_00544_stKsd098@ë‰K—_؃?ÓZ9@€E˜m{=^Ð@<S?5b¾­VE—8=BÁº^Cé.¸A]Å3=Oá,
ZÕNãv20130508_00837_stKsd098@댪·Žã?vçƒ@€EµG=}õÇAäÓÉ?Ê=qc¾¡G®E·
DþvéCå§ðAcÊÎ=Ju\
ZÕNãv20130508_00839_stKsd098@댪º¤0¡?f@€EµCá=uõy@ŸÅG?¦ffg¾'ë…E´'D…CéO;Ad…=4ÐZ
ZÕNãv20130508_00841_stKsd098@댪½ßŸ?i‰@€E±Ôá=åÛöAPšq?¦ffc¾«E±ãšB¿höCêÙA_-±=3qk
ZÕNãv20130509_00972_stKsd098@ëŒËŒ(r:?Ñ>@€EÍa¸>ÛSA@ðg?Që…c¾° ÅEËqDþ…CåbA`4³=2—ö
ZÕNãv20130509_00974_stKsd098@ëŒËrïa?¯ž@€EÍkì=ÅwPB-Ÿ?¨õÃg¾«EË®D…$þCèŽ
ZÕNãv20130512_00687_stKsd098@ë(ãý¦	?ê<W@€EQì=ª›
ZÕNãv20130512_00689_stKsd098@ë(牡ª?ºX«@€E‡
=UAøù›?\(ög¾½p¤EœJ{D…JÙCè›d
ZÕNãv20130512_00691_stKsd098@ë(ëÔ®?œ&'@€Ež=H=ørtB땖?n{c¾º^5E
BÂmCé̋
ZÕNãv20130614_00254_stKsd098@ë'BÛlÓ?'7µ@€Ey9\=ÓãŸBrÑ?ºáHb¾¤Ý/Ey()Dþ…PCç$œ
ZÕNãv20130614_00256_stKsd098@ë'BÞÆßÎ?qÝ}@€Eyc3=³!ÀB_¾@Qìg¾Á%Ey@ÍD…S¶Cè_ž
ZÕNãv20130614_00258_stKsd098@ë'Báê ó?v•Ø@€Ez3q=•³"A¯1V?¯\)b¾­'hEzñÃBÁJCéAfkí=ל
ZÕNãv20130615_00184_stKsd098@ë'`{;ÀK?…£_@€E¢¡¤=Šµè@ªø ?Ã×
b¾Å¸E£Ä=Dþf^CçåAghO=3aß
ZÕNãv20130615_00186_stKsd098@ë'`~}#l?‡iÞ@€E¢
=¼mA»¶'?Àg¾"záE¢®ÍD…PCèKÇAaš=i#
ZÕNãv20130615_00188_stKsd098@ë'`³i$?Ž[½@€E¢x
=—nô?@™û?Š=qc¾¶E¢E£+…BÁ®CéJ Ag¸¼=N2'
ZÕNãv20130616_00258_stKsd098@ë'̕'?Yœc@€Eœ•f=¯R@…œ­?ª=qc¾ŽÙEžHDþbCçó3AgÐ=î
ZÕNãv20130616_00260_stKsd098@ë'Ïÿa ?e…ù@€E›³{=i°@~Ùø?"33g¾–‡+Ež)D…[
Cè*=AfËF=6©
ZÕNãv20130616_00262_stKsd098@ë'Ó6Ãá?lô'@€EœoH=·ç¤B|?Ç®d¾Á%EËHB'ìCé¾
ZÕNãv20130616_00456_stKsd098@둂×;pn? Qó@€E¡3\=nё?Šñƒ@%¸c¾vÈ´E£Dþ|öCç@bAj`=eWŽ
ZÕNãv20130616_00458_stKsd098@둂ڗJà?#!Ô@€E ×®=}
@ª@?õg¾‰7LE¢†áD…T1Cè"AiT==*µ
ZÕNãv20130616_00460_stKsd098@둂ÝèˆÀ?҄@€E þ3='?Ø@)Ì@9™šc¾‰º^E£ƒìBÁBCéŠAiÁª=Ÿ|Œ
ZÕNãv20130617_00788_stKsd098@둥ž6ó?|o&@€E{ù\>9{A&!?¢\c¾˜"uE}uìDþˆþCåß¾AeÞ`=†O
ZÕNãv20130617_00790_stKsd098@둥¡4m›?kt:@€Ezä==¸fC…š^?Ÿg¾—
=E{mìD…@ÅCé
ZÕNãv20130617_00792_stKsd098@둥¤Jlá?z!»@€Ez3×=âÔ?…D?uc¾Ä›¦E{f¸B¾ûdCê*=AfnŸ=%z"
ZÕNãv20130619_00408_stKsd098@ë'äýØ}°?O.@€EZL{=;…'@ªÜ?®{c¾É7LE[Dþ~Cæ_¾Ag©÷='&
ZÕNãv20130619_00410_stKsd098@ë'åeu¦?QûŒ@€EYè{=Äx? %a?°£×g¾Å¡ËE[À{D…5ãCé	7Ag¼=Ɏ
ZÕNãv20130619_00412_stKsd098@ë'効W?e7—@€EZ[×=¾´B?У×c¾½p¤EZ?3BÀ'ðCéõ?
ZÕNãv20130620_00606_stKsd098@ë'ïD{°?_¾µ@€E-Ë®=o?긊?´zá[¾ A‰E.YHDþn=Cå5ãAgV\=Ö
ZÕNãv20130620_00608_stKsd098@ë'òm —?x Ç@€E,Âf=Žø@ws?\(ög¾§l‹E-qìD…'+Cè÷ðAfH´=Ÿ<
ZÕNãv20130620_00610_stKsd098@ë'õïe©?I˜±@€E+ì=W}Ø?:›v?¯\)c¾·ÎÙE-?3B¿=qCéçAgj,=G
ZÕNãv20130621_00798_stKsd098@ë'&d/&?°
]@€E`¸=8B†£Ô?Që…c¾¯ E_Ç\Dþ•²C刴
ZÕNãv20130621_00800_stKsd098@ë'&gv;œ?ͼ¾@€Eaƒ3=•äÜB¾Æ?'ë…g¾¼í'E_€¤D…aãCé!H
ZÕNãv20130621_00802_stKsd098@ë'&jüó±?×·Ž@€EcA
=ÏiA†ˆ­?&ffc¾¥ãTEb<ÍB¿äZCéUAa¡&=O^û
ZÕNãv20130623_00712_stKsd098@ë'gz+	™?Pdâ@€Ea×=qZwBÀÝ?ð£×b¾˜bEb¸¤DþˆåCå&¨
ZÕNãv20130623_00714_stKsd098@ë'g}?pÙ?N®@€E`Ðá=ûó¤?¹O?\g¾©xÕEc…D…Cé
Ag•å=]m
ZÕNãv20130623_00716_stKsd098@ë'g€{°¥?O"P@€Ea:>%X¿?¡!®?®{c¾šŸ¾Ec^áB½õÃCêM²Ahp=
%'
ZÕNãv20130625_00654_stKsd098@뒦b|ÌÚ?®Aä@€Ejà)=H¿éB#۔?aG®c¾™‡Ejn¸Dþ‹\CåKD
ZÕNãv20130625_00656_stKsd098@뒦e¸{²?¹d¥@€Eksq=´#dA'š?8Qìg¾±©üEkHD…ÑCéªáAc"Q="×ø
ZÕNãv20130625_00658_stKsd098@뒦hÍHô?ó'@€El)ì=bIxA©JŒ?xQìc¾²-EmMÃB¾åãCêe¢Aeë=&E
ZÕNãv20130626_00565_stKsd098@ë'Å3±ã'?UH:@€E…±¸=îAAzô?¼(öb¾¢MÓE‡
DþyyCåß;Ag=Š
ZÕNãv20130626_00567_stKsd098@ë'Å6áBû?_@€E†ö=•/B
–û?õg¾OßE†FD…1Céç
ZÕNãv20130626_00569_stKsd098@ë'Å:/+<?Cä@€E†\=o¯@À7?àc¾ŒÌÍE‡ðRB¿CêŠ^Ah+Ì=;ã
ZÕNãv20140406_00641_stKsd098@ë¶LíIyÇ?34_A FYUC=°¸A_G@…V¾‡®FY\DþwCåL‹Ai£K= '
ZÕNãv20140406_00643_stKsd098@ë¶Ló÷
"?4µìA FZDR=µ	Ü>ˆ¢Ø@#33g¾yÛ#FYô)D…Cé¤AiÎ-=ëÐ
ZÕNãv20140406_00645_stKsd098@ë¶Lúz?&´JA FZl.=ÎQîAæt@šáHc¾ƒoFYë
B½'òCê‡Adý=¦g÷
ZÕNãv20140501_00263_stKsd098@ë¹bÓt¡"?JŒ‹@€E¥ß)=Sÿ@T;"?¸Qìc¾‰7LE¦£ÃDöƒ–Cçx"Af¨=Kž
ZÕNãv20140501_00265_stKsd098@ë¹bÖÜë©?__@€E¥'3=v¹A=J¿?½p¤g¾˜"uE¦‹D{@ƒCè'AeaS=#«N
ZÕNãv20140501_00267_stKsd098@ë¹bÚ;/?U'@€E¥=o7XAzUH?Ôzá1¾bNE¥å…B®CèçðAdûï=%"
ZÕNãv20140621_00050_stKsd098@뿾á%d>?`@€E¾œ
=ŠÚ @Êz@O\)c¾ŒIºEÁ~áDörCçƒ3AfHg=E!Å
ZÕNãv20140621_00052_stKsd098@뿾äM½"?Å%@€E¾™)=¥‡èA"Œ`@+…f¾ƒ•EÁõ3DzïC葪AfZ=;ì
ZÕNãv20140621_00054_stKsd098@뿾ç˜Ðœ?1k@€E¾O==ŠÊ´A÷r@3331¾Š=qEÂjBûçCéJ=AfY=5TÇ
ZÕNãv20140622_00146_stKsd098@ë¿ßÆÀ£õ?'1=@€E¯"®=ac‰@ŠŽ†?¦ffc¾{çmE°–)Dö {Cè1ìAc;'=å
ZÕNãv20140622_00148_stKsd098@ë¿ßÊ!&@?†q@€E´®=²NL@­-º?ƒ×
f¾'ë…E³Å×D{Y'CèG®Ab)`=\
ZÕNãv20140622_00150_stKsd098@ë¿ßÍ®~Ù?‰Y@€E²¶\=½'@@î¤?¸Qì/¾™‡E²ñ3B)üCéX"Ab7»=+Ü^
ZÕNãv20140623_00067_stKsd098@ë¿ÿ9šÐü?³@€E§%=`ïx@ˆ@!ë…d¾hr°E©ÍDöŽFCçýqAf·¿=gL
ZÕNãv20140623_00069_stKsd098@ë¿ÿ<ïµ?
œ›@€E§š=RA°
@*=qf¾{çmE©DD{¾CèbAfÊè=w­»
ZÕNãv20140623_00071_stKsd098@ë¿ÿ@*'?F@€E§³=¨kH@Ÿ¡2@
=1¾ŒÌÍE¨â{BqªCé˜Aeë=l1
ZÕNãv20140625_00115_stKsd098@ëÀ@50L?%õ4@€E‹¿{=f¶p@±×á@=qd¾'hsEŽáDö'yCèmAe-\=M9n
ZÕNãv20140625_00117_stKsd098@ëÀ@8lƒ? '{@€E‹=j¢èA"_@¸Rf¾—
=E
D{-/CèGAe¼Þ=;í@
ZÕNãv20140625_00119_stKsd098@ëÀ@;»W"?®Â@€E‹"®=mØ@áIû@ÌÍ3¾¦ffEŽ2ÍBÜ)Cé/žAdøj=W¶´
ZÕNãv20140628_00050_stKsd098@ëÀŸ|ô1ì?^ @€E™¶…=¡…ôAŽµÂ@ÌÍd¾'n˜EšG3DöÍCçÁ‰A_mÃ=WÓÝ
ZÕNãv20140628_00052_stKsd098@ëÀŸ€BzÏ?R®·@€E™ˆ…='žˆ?¤p?Ó33f¾™™šEšàD{5CètÝAc¦Â=#^
ZÕNãv20140628_00054_stKsd098@ëÀŸƒ¦È×?P
b@€E™$š=Al@e¹|?Ê=q0¾£×
EšOÃB×
CèïAcÁd=i†
ZÕNãv20140630_00124_stKsd098@ëÀߗ˜˜=?,ÔÇ@€EÏf=›à@%Ì'@ë…d¾"ýôEŸ‡…Dö˜ÅC缋Ad¨V=7¨
ZÕNãv20140630_00126_stKsd098@ëÀߚր*?>G@€Eœá3=¦xP>ò­k@…f¾˜"uEŸy×D{1CèxöAdØ=2'¥
ZÕNãv20140630_00128_stKsd098@ëÀߞñú?9Ѳ@€E›HR=n†@Â%¾?³332¾"t¼Eœ|ÍB²-Cé&¨Ad{­=n
ZÕNãv20140702_00067_stKsd098@ëÁS9¾=?B,°@€E±Ç=€Åx>òZ{@zád¾r°!E²ù\DöôCè¦AdJE=!Ç
ZÕNãv20140702_00069_stKsd098@ëÁVžíÁ?A•	@€E°à=ƒn =«
"?ã×
f¾~ùÛE±¥\D{
`CèvÉAdIÄ=à
ZÕNãv20140702_00071_stKsd098@ëÁZ¶+?9w@€E°×…=Fâ@f×8?øQì3¾{çmE±¡BSøCé,ÍAc¿w=å
ZÕNãv20150330_00570_stKsd098@ëã¿6Ç<?1Rš@€E¿='"@¶®?î{c¾å`E……Dþs\CçƒTAgH³=@2Z
ZÕNãv20150330_00572_stKsd098@ëãÄS§?4`à@€E¿nš=™,Aê?î{g¾"záE·ÃD…7\CçÞwAfÿÄ=8ÄF
ZÕNãv20150330_00574_stKsd098@ëãɵó?Aàµ@€E¿aq=ƒŒ;ƧS?ٙšc¾˜bEÂf¤BÀq'Cé
'Agª=Ze¥
ZÕNãv20150409_00293_stKsd098@ëäFÁlœ`?A"T@€EÌüf=m>Ÿ@€•ø?\b¾'ë…EÍàfDþjCçõ¢AfPØ='q
ZÕNãv20150409_00295_stKsd098@ëäFĐÇ?Bà@€EÍ	=iêq?sÖ¡?Ýp¤g¾—PEÍÙ×D…S¶Cè	AfXF==
ZÕNãv20150409_00297_stKsd098@ëäFǽ(•?Ch¡@€EÍZ=–#ø@ƒ0°?æffc¾›¥ãEΖ=BÂÜ)Cé,JAf»ó=DÓJ
ZÕNãv20150421_00344_stKsd098@ëåÄvs¿•?¯ë´@€E©Fš==LÇ@b–?Që…b¾¢MÓE¨F¸DþŒ{CçüjAc_l='»
ZÕNãv20150421_00346_stKsd098@ëåÄz'3 ?•iY@€E©Ì3=•£ì@°÷È?s33g¾ ÄœEª>ÍD…•CèE`Ac™$=!›
ZÕNãv20150421_00348_stKsd098@ëåÄ~5?/¤@€E©9{=‰H@G¶˜?k…c¾šŸ¾E¨³…BÇ®Céq'AdØ=Ýä
ZÕNãv20150425_00289_stKsd098@ëæC–Æß?oüZ@€EµI¸=û–Q?¦?'\c¾©xÕEµtRDþp{Cçƒ×AdÃy=²
ZÕNãv20150425_00291_stKsd098@ëæC™ô=)?VY‰@€Eµ%Í=¿gä?ç¨|?¢\g¾ß;Eµ'D…JCèjAf^É=BE
ZÕNãv20150425_00293_stKsd098@ëæC1Ï0?t«Á@€E´ô)>V`?£ön?fffc¾ÕEµY3BÀ§ðCé åAdÃì=>1ê
ZÕNãv20150601_00163_stKsd098@ëêß·ÛÔR?®T'@€EÁ̏=~I?ž"2?hõÃc¾¤ZEÂY×Dþt¤Cç;#Ad"7=$
ZÕNãv20150601_00165_stKsd098@ëêߺÿ*?¦Ú†@€EÁI®='c?àw•?p£×g¾"÷ÏEÂušD…_CèžAdÅP='S‹
ZÕNãv20150601_00167_stKsd098@ëêß¾"}?˜^'@€EÀÌ)=nq@Ù5$?hõÃb¾½p¤EÂ~áBÀSuCèÞ5Ac–M=S)æ
ZÕNãv20150603_00265_stKsd098@ëë'Hr	³?'3êA F'>;=³B õC@%c¾}ó¶FƒN"Dþ™`CæBÑ
ZÕNãv20150610_00115_stKsd098@ëëÿх~Z?œ¿e@€E¢Æö=Ã|@1RÉ?aG®b¾¶E¢E£RDþ"bCç·®AcµY=)"'
ZÕNãv20150610_00117_stKsd098@ëëÿÕy$?ž§@€E¢©®=¨ƒ˜AG"/?k…g¾Á%E£=qD…=ÃCèBNAdK=>G©
ZÕNãv20150610_00119_stKsd098@ëëÿÙӛs?šgj@€E¡ï=ˆÀÕAVxk?fffc¾·ÎÙE¢2¤BÂyXCèòoAeHO=£
ZÕNãv20150625_00082_stKsd098@ëíß®‰Oõ?dî°@€E¿	)>ܖA5…‹?"33c¾‹Æ¨E¾<DþeËCç¼jAf":=œJ
ZÕNãv20150625_00084_stKsd098@ëíß³J[??nÎ@€E¿§)=Å&Ì?ɐŽ?ٙšg¾œ¬E¿OqD…
Cè@ƒAg1f=3‡i
ZÕNãv20150625_00086_stKsd098@ëíß·§±µ?7Z¤@€E¿žö=  @+æ?Ñë…c¾\)E¿ƒìB¾[¦Cé˜AgŒc=--£
ZÕNãv20160701_00274_stKsd098@ìdÝJxÊ?<<@€Eˆçq=ÇIi?ã?Ç®c¾…¸EŠDþqªCæeÃAkë5=B€
ZÕNãv20160701_00276_stKsd098@ìdà†(?,ÆË@€EˆH×=ašW?!®þ?ÚáHg¾‰7LE‰äD…65Cé]/Am|ë=EÑÐ
ZÕNãv20160701_00278_stKsd098@ìdãÃ>.?5à@€E‡ž)=Š8=•Ö?´zác¾"t¼E‰qBÀƒCêWLAl|x=E§"
ZÕNãv20170618_00060_stKsd098@ìH_7ºìÐ?2¡n@€E±=®">úÌ?¹™šc¾†$ÝE´w®DþžCæ4{AnÍ =.5
ZÕNãv20170618_00062_stKsd098@ìH_:§¶"?<{©@€E­ù\=¢d8@Ža?°£×g¾ƒ•E°
D…ôCéaªAm A=)¿¢
ZÕNãv20170618_00064_stKsd098@ìH_==}?:B'@€E­©=¥1÷@«×?\c¾šŸ¾E¯®)BÀ%ãCêxöAn'=EÙ
ZÕNãv20170619_00488_stKsd098@ìH"‹$Öú?*©@€Eª®=梤?ÙØ?¢\c¾vÈ´E«ö¸Dþ/+Cæ'oAm8¢<ÒfB
ZÕNãv20170619_00490_stKsd098@ìH"ŽQç?5	¨@€Eªoì>	AÈ?ÍÛI?§®U¾yÛ#E«öáD…AºC郶Am¥=-
ZÕNãv20170619_00492_stKsd098@ìH"'
ƒ÷?HA9@€Eª¹=Û&ƒ@? Å?¡G®c¾s¶FE¬nBÃ)üCêÁAmbQ=âe
ZÕNãv20170627_00491_stKsd098@ìI†Z‰?…`?@€E'-Ã=¿¬˜@XÚ?}p¤D¾"ýôE'§\Dþ"Cæû#AjŽË=5ü›
ZÕNãv20170627_00493_stKsd098@ìI†!GÞ?b£@€Eá=yÿ°?·ˆÊ?™™šg¾›"ÑE'³ÃD…#Céõ?AkÔÜ=ü
ZÕNãv20170627_00495_stKsd098@ìI†#ò¾N?ll†@€EÍš=¯¼(?5O…?'ë…c¾˜"uE'¿HB½öFCëÏAl	=Aþ0
ZÕNãv20180331_00475_stKsd098@ìl)…¶Ÿ?"@€E£]Ã=²U,@…¥M@	™šW¾]/E£Â)DþÙCæ¤Aoïâ=rÀ
ZÕNãv20180331_00477_stKsd098@ìl)ˆ'?$ì@€E¢ñ=Çö¨@Q.@¸Rg¾k…E£»šD…‡Cè¸RApVî=€ï‰
ZÕNãv20180331_00479_stKsd098@ìl)‹ š?»5@€E£¤=Ã.à?öj@
=qc¾ŠÀƒE¤¼=BÀ¡HCêG®Ap'd='º¿
ZÕNãv20180404_00977_stKsd098@ìl«íÂ*²?"Â7@€E¦Z×=…î¨
ZÕNãv20180404_00979_stKsd098@ìl«ðäÄ?£#@€E¦O=`Aˆ‰?aG®g¾Ÿ;dE¥þ¸D…6CékdAjŸ!=8ô?
ZÕNãv20180404_00981_stKsd098@ìl«ô5§,?'5¿@€E¦'=u&pA
®˜?hõÃc¾'ñªE¦œöBÁ©üCê]'Al>=v§ß
ZÕNãv20180508_00571_stKsd098@ìpê†LM?Ÿ™×@€E¤Ë=¨'x@¤Rÿ?\(öc¾šŸ¾E¤ßqDýñ'CçAHAkÔ³=fòÚ
ZÕNãv20180508_00573_stKsd098@ìpê‰Mù?¡O@€E¥`…=†L
ZÕNãv20180508_00575_stKsd098@ìpêŒ5'ª?¥O·@€E¥v¸= Hœ@/ª?…¸c¾–E¥¶¸B¾KÇCë(Ajø.=LÒ
ZÕNãv20190422_01199_stKsd098@윍#…K?a6—@€Eà"f=ªKô?›‰?¨õÃb¾ß;EÞô¸DýÎfCçj Am<‰=Lw
ZÕNãv20190422_01201_stKsd098@윍&5•?±@€EàŠH>%äL@Ìd?G®g¾ŽÙEß\D"êCêtþAk®=9o—
ZÕNãv20190422_01203_stKsd098@윍)Iš©?"^¹@€EàK>"dÿ?;ç1?µÂc¾¸QìEß±B½'hCë´ZAm6=Sؙ
ZÕNãv20190808_00611_stKsd098@쪴=¿~?†äS@€E‹Šq=«y8@§½¼?^¸Rc¾©ûçEˆXDýôJCë}Akë:="çÜ
ZÕNãv20190808_00613_stKsd098@쪷‡¶m?ˆÒp@€E‹§¤=Woˆ
ZÕNãv20190808_00615_stKsd098@쪺'_?†ÿ0@€E‹lq=šß¤?E¿?hõÃb¾±&éE‰ÃB¼èsCïS–Akøv=Ô|
ZÕNãv20190823_00349_stKsd098@ì«âZkÖé?)É@€EÁøÃ=ÔP"?ƒ…j@£×c¾œ(öE¿þDýðJCê"9Amï=<+N
ZÕNãv20190823_00351_stKsd098@ì«â]ƒ®¡?7r@€EÂc®>Äà>ù?Ýp¤g¾›"ÑEÀŽöD"ÿ;Cí•?AnDú=SÅA
ZÕNãv20190823_00353_stKsd098@ì«â`Éú
?@W†@€E•=ëKy?¥K?úáHc¾ŒÌÍEÁxB¼ËDCî©üAmËÉ=†ôñ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_21n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  245 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
cjƒcv20100216_00482_stKsd060@êù‹èކ?;%A FI(W=Ô¹–?ƒÔä@që…1¾¬1
FJâöD§1?EuPAU[À=4ú
cjƒcv20100216_00484_stKsd060@êù‹ï)ž_?,¦A FHëR=¡ÜX>ª®?ž¸R`¾wÎÙ
FG×=D¨–FCH´AW	^<ˆ†
cjƒcv20100216_00486_stKsd060@êù‹õõ#?1ÇåA FHDv=¦iœ='¤?•Â_¾Š=q
FGQÃCºÿ}C¾úAW&\<OÜ)
cjƒcv20100304_00899_stKsd060@êûŒ'þªÀ?4q@€EšÖ{>³?H°ÿ@*áH0¾Á‰7
Eœp=D§>°Ek3AT–Ã=KÈ
cjƒcv20100304_00901_stKsd060@êûŒ"¸‰I?>ž¶@€Eš‡ö=øÚP?uV?Ü(öa¾m'h
E˜
D¨¤jC°bAU¤<•Óü
cjƒcv20100304_00903_stKsd060@êûŒ—¦Q?C2i@€Eš83>2:-?Û3M?×
=_¾'hs
E™jRCºÎCIyAT‰}<¥;
cjƒcv20100626_00503_stKsd060@ë	ÅXŠ†?iè@€EJ¿ì>þC¨µ<@ZáH1¾«
EHåÃD¬iªE(‡
cjƒcv20100626_00505_stKsd060@ë	Åëö´?PJw@€EL"{=ín­?¸b?!G®_¾¤Ý/
EL;®D­®VCeAM'â<[•å
cjƒcv20100626_00507_stKsd060@ë	Å?2›?Q½@€EK<¸='v¤>8Gû?=p¤`¾ß;
EJ.¸CÊáªC®˜AMß<Iª"
cjƒcv20100817_00273_stKsd060@ëB…WGº?WÎ@€Eƒ³)>[?@Œ$l?õ1¾©xÕ
EƒRD¬¥EöÅALQŒ<«0D
cjƒcv20100817_00275_stKsd060@ëBˆàY?LÔ]@€Eƒr=>»Š>‹D?§®_¾‡®
E'(¸D­¼åC÷
AKîÏ<QíR
cjƒcv20100817_00277_stKsd060@ëBŒZáù?@¢*@€Eƒ)=ÄZ€?€×?}p¤_¾‹C–
EìCË<¬C³øALŽ<-+ä
cjƒcv20100819_00238_stKsd060@ë'Ù>z?:qï@€E©Õ3=¤r`@¢çå@(Qì4¾¯²
E­ÕHD¬ sEûÓAL¹<ØñÂ
cjƒcv20100819_00240_stKsd060@ë'ÜäÇë?@©
@€E©‡H=ãº??…?¬ÌÍ_¾•
EªbD­¼ÅC	=/AK¯¹<_ê
cjƒcv20100819_00242_stKsd060@ë'ൂ-?78Š@€E©g¤=Ùx?©?Ç®`¾'n˜
E¨œÍCËC×C>¸AL]u<NË;
cjƒcv20100819_00288_stKsd060@ëƒxû"`?+ír@€EªPÍ=¢ >NèØ@C×
0¾­V
E­ûÃD¬¦EòÅAL™ÿ=:<
cjƒcv20100819_00290_stKsd060@ëƒ|È7?+Q*@€E¨p\=Œ>™£Ü?À_¾'hs
E©Ÿ…D­³uC˅ALÄ<p%ô
cjƒcv20100819_00292_stKsd060@ëƒüÅ8?2Ô@€E¦€f=?Xê{?Ï\)`¾¦éy
E¨S®CË0!C^úALDO<ŒQ¹
cjƒcv20100830_00267_stKsd060@ëáÆl֘?H@€E'=qÄ¡?ú	Ë?Ž{8¾£×

E@C½2ÑE¿/ALhÖ<†oË
cjƒcv20100830_00269_stKsd060@ëáÊ><§?OuÉ@€E'_×="DA24M?ÈõÃ6¾§ïž
E'ܤDª1šEhALù<Ãï<
cjƒcv20100830_00271_stKsd060@ëáÎ
iæ?N5€@€E'…=râÈ?†gÔ?Tzá`¾¥ãT
E'S×D«Q'Bô½ôAKû¯<'J
cjƒcv20100830_00273_stKsd060@ëáѲT¦?gÅ8@€E'Ü×=¡6l?w…|?Tzá^¾¢MÓ
E'·ìC—LCÕ?AL©<~à	
cjƒcv20110508_00669_stKsd060@ë1Lu§û?-6@€Eͼš=‡Î>zÖ?ŒÌÍ3¾µ?}
EÍÆC¼èöE¿×Aa"~<®À
cjƒcv20110508_00671_stKsd060@ë1LxãÜ^?#ìM@€EÎá=£÷˜?+üë?¬ÌÍ4¾«…
EÎ`¸D©ù?Eï¦Ab÷='
cjƒcv20110508_00673_stKsd060@ë1L|ú4?&)@€EÎY¸=ƒ2¼>&Ž?§®a¾ŽÙ
EÍä¸D«"˜Bð§mAaH<Ù¶[
cjƒcv20110508_00675_stKsd060@ë1L¯j?)Ú@€EÏ=Œ¨¨@ €Š?p£×_¾—P
EÎàáCÂËCËDAaŸ†<–Ë-
cjƒcv20110721_00138_stKsd060@ë:þ«£?+D@€E£`
=±+P=l±?®{0¾±&é
E¡ÈÍCÌqËEé/Anr+=ƒ
cjƒcv20110721_00140_stKsd060@ë:€ёX?.¿«@€E¤Sq=ÉG@LÎÛ?·
=8¾ÐbN
E£ˆfD­Ø¬Ef¬AnKn=bì
cjƒcv20110721_00142_stKsd060@ë:€T?6lÕ@€E¥¤= å?%»u?…¸>¾ƒ•
E£Ë\D®òFB¾ BAn¤==Á½
cjƒcv20110721_00144_stKsd060@ë:€Wb?6ÚN@€E¥I®=é£@g?"33p¾©ûç
E¤YqCÒ5¢BÏ,AnÒ3<á­À
cjƒcv20110816_00408_stKsd060@ë=Âuå…?Ÿà@€Ešýf=µÅX>½r"?p£×3¾­'h
EšqCÌ1Eæ‹AqƒÉ=wÙm
cjƒcv20110816_00410_stKsd060@ë=ÂyU0ß?œ'¥@€E›&3="™H@Ž­?€6¾­'h
E›d{D­Ë#EAs8y="à
cjƒcv20110816_00412_stKsd060@ë=Â|µÓa?ž{Q@€E›Z¸=¦¿Ü@…W‹?xQìa¾®—
E›¦ÍD®ìbB¶üîAqT¬=Hq»
cjƒcv20110816_00414_stKsd060@ë=€6÷c?rî@€EœXR=çT>¬#1?Tzál¾"zá
EœlRCÑûÇBÓAs'=Yg'
cjƒcv20110830_00353_stKsd060@ë?'1ݨg?I%@€E¯³ö="ùl>[å5?«…0¾›¥ã
E®CË[…E݅Auˆ=12c
cjƒcv20110830_00355_stKsd060@ë?'5ŽL‰?WÌX@€E¯Ú>ØÕ@î?ŒÌÍd¾‰7L
E®²fD­´öDÿþ¨At²"=Èä
cjƒcv20110830_00359_stKsd060@ë?'EU>÷?p©³@€E±ó3=Ä×Ð?"<<?ŒÌÍ.¾ˆ´9
E°ÃC˪^EÞAsƒ =-Ä
cjƒcv20110830_00361_stKsd060@ë?'Iç?-ˆ@€E³/¤>Á'?…ß"?œ(öd¾ŒIº
E²N)D­Ï\EòAu'=_ÌB
cjƒcv20110830_00363_stKsd060@ë?'LXRý?Yê"@€E³¤=ÿlj?ôa?Š=q\¾–
E²´öD¯ºBµÄœAsN}=5T\
cjƒcv20110830_00365_stKsd060@ë?'O³±ô?ˆLä@€E³ã>=ì?P¦?Š=qm¾ˆ1'
E³áCÑyºB΢ÑAt&=s˜.
cjƒcv20110904_00436_stKsd060@ë@!GM+­? èM@€E¡«®=Ÿ+?""W?¢\3¾/
E¡‡Cˆ¨EñyAu=È=&£…
cjƒcv20110904_00438_stKsd060@ë@!Jà¶?"mŠ@€E¡À3=…*Œ@-¤õ?Ñë…7¾¯ 
E¡æRD­µHEÉAvŒ=Oìq
cjƒcv20110904_00440_stKsd060@ë@!Mؼ?$ʔ@€E †f=¨Ê"?⮸?LÌÍ`¾"÷Ï
E ÑìD®ä¤BµCAt<Î
cjƒcv20110904_00442_stKsd060@ë@!Púÿe?!ˆè@€E [š=©W">ì¾5?p£×m¾…¸
E '=CёËBс‰Atºº<à	«
cjƒcv20110905_00182_stKsd060@ë@@´OÉ?)Ü%@€E %
>¾«;}ý~?ÚáH5¾Ã•
EŸaÃCÍB-Eí#Aw5h=wÜG
cjƒcv20110905_00184_stKsd060@ë@@¸S
n?=F8@€E \=Ԁ¾@#$'?µÂ5¾¤Ý/
EŸ£HD®"%EÓAvò=%» 
cjƒcv20110905_00186_stKsd060@ë@@¼¯?2'í@€EŸ|)=Ùí[?Bû?ƒ×
b¾""
EŸr)D¯AÃB¶(öAt·¶=%Ô
cjƒcv20110905_00188_stKsd060@ë@@¿é"¾?3Ñ@€Ež]®=ù6@ù_?xQìs¾‡®
EŸzöCÒôÝBÐ_¾AtŠ±<ó¨¡
cjƒcv20110915_00241_stKsd060@ëA؆?+¿E@€EÑÝ\=‹¡@½ú?˅3¾¤Ý/
EÑÝCËjEæÁAvŸB=X‡˜
cjƒcv20110915_00243_stKsd060@ëA2Û?+¾Å@€EÑç®=ˆä?'Ùà?ºáHc¾´9X
EÑîD­»ÇEœAwÓ=(;
cjƒcv20110915_00245_stKsd060@ëAów±?Ã<@€EћÃ=ˆ"è?Ë%j?¯\)`¾ŒÌÍ
EÑBöD®õ`BµeãAv‹=1³
cjƒcv20110915_00247_stKsd060@ëAE¬ˆ?1{©@€Eћq=˜Ê|>í
ç?\(ön¾š¬
EÑà{CќîBÐ+Au{<Þ3
cjƒcv20110916_00071_stKsd060@ëAŸ'ULä?&¡º@€E¦…=›E<?¢?À6¾©ûç
E¥5ìCÌë…EÚ°AvLI=Ioß
cjƒcv20110916_00073_stKsd060@ëAŸ–D	Å?0Eõ@€E¦
\=‰¹h?º'æ?Þ¸R8¾¾vÉ
E¥~¤D­ðEJAx[Ù=Vý*
cjƒcv20110916_00075_stKsd060@ëAŸš{Ì?,†@€E¥= ±¼@Ô°ç?Ž{_¾¹Û#
E¤QqD®ñ7B»uAu†Ç=*
cjƒcv20110916_00077_stKsd060@ëAŸžšj$?!¼'@€E£­…=žoÄ>¢Ö? o¾«…
E£'CÒ}BÎ)üAu:p=¾|
cjƒcv20110917_00095_stKsd060@ëA¿ÙA•!?!^!@€E¡}3=‡N$>j$—?ŒÌÍ3¾§ïž
E Ê¸CËêáEç²Ax?É=,'Ì
cjƒcv20110917_00097_stKsd060@ëA¿Ý.3Å?=
¨@€E¢6Í=ˆbP@ÒS?}p¤5¾Ÿ;d
E¢
\D­ÄƒE$VAwm=±É
cjƒcv20110917_00099_stKsd060@ëA¿àõ(6?œ@€E¢h…='PY<ØÊ?s33`¾–‡+
E¢D®ñÛB·oAuã¯<ßy…
cjƒcv20110917_00101_stKsd060@ëA¿ä¶ƒ4? H@€E¢É=´'>Æ99?Që…m¾¥`B
E¢3ÃCÒBÐÈ1AwC¢<ü,n
cjƒcv20110917_00191_stKsd060@ëAÀ«¸¯?0…ì@€E¨3ö=Û;²@
´Ã?ç®3¾š¬
E§[qCË¿\EàáAxðy=~Õ
cjƒcv20110917_00193_stKsd060@ëAÀ¯¯4?<­@€E¨	R=(4@¯è?‹…7¾'n˜
E§)šD­¼9EôAx؇=;ö"
cjƒcv20110917_00195_stKsd060@ëAÀ³O˜o?8*¨@€E§f=ýÄ@«½?ž¸Ra¾bN
E¦&¤D®ùB·±ªAvE"=JNÑ
cjƒcv20110917_00197_stKsd060@ëAÀ¶Ü:~?.ñ@€E¦V=¢ <?`ÊR?…¸o¾Ÿ;d
E¥¢¸CÑßBÏÞ5AvãÅ=(À¥
cjƒcv20110918_00144_stKsd060@ëAßù¾1ÿ?3½y@€E½³¤>ŽQ?zZ?Î{3¾—P
E¼2{CʒEïžAw*J=cE
cjƒcv20110918_00146_stKsd060@ëAßý*"?'f0@€E½Âš=ãÝ¥?Ð
?¢\e¾¢MÓ
E¼"ÍD­"þDÿò˜AwFð=qã
cjƒcv20110918_00148_stKsd060@ëAà€r?-«ê@€E¼ï¸>‹Û?©·Û?šáH`¾"ýô
E»ÑHD®Ò˜B±ñ'AuÕ½=Ìî
cjƒcv20110918_00150_stKsd060@ëAàÕ§è?1R@€E¼z=ù¨>¢Óø?•Âo¾'ë…
E»‰…CЕBÑvFAw¢3=

cjƒcv20110919_00331_stKsd060@ëB¯Tçc?2eV@€EÁ¤Í="¹ì?PÅ?ê=q4¾Ÿ;d
EÁ.öCÊÒoEçAu=VG'
cjƒcv20110919_00333_stKsd060@ëB²"/ó?D€@€EÁš=*x@%ŽÇ?¹™šd¾œ¬
EÀå…D­•²DÿïLAw™=lŽW
cjƒcv20110919_00335_stKsd060@ëB¶ö·?Hg@€EÀêá=À†T?ÖÓ´?•Â^¾¬1
E¿ÕHD®ÂúB³/AuÅà=#:ý
cjƒcv20110919_00337_stKsd060@ëB¹7"A?^Üù@€EÀÌ=±{X?ì…ÿ?•Âo¾¨õÃ
E¿ø{CГ¶BÏ¡ËAwÉh=CŽ
cjƒcv20130320_00741_stKsd060@놉HÕ\?ª›´@€EŠ¼×>
cjƒcv20130320_00743_stKsd060@놉"•
¿?½d-@€E‹ =iµ±A7hß?.{5¾³¶F
EŒ†¸D­sÏEKmAOX=Ff
cjƒcv20130320_00745_stKsd060@놉ˆQZ?ŸÝ @€EŒl>J"w@°¼~?LÌÍ6¾'n˜
EžfD®½'BÂ/AO^Ì<Õzý
cjƒcv20130320_00747_stKsd060@놉‹y˞?¡Žœ@€EIš=™Ùè?ð¼³?\o¾Ç+
EŽèÍCÓ×B˳¶ANÅÃ<ïÿW
cjƒcv20130322_00697_stKsd060@ë†Æ»Øþß?†×@€EœÂ\=º@?/ò‹?c×
5¾Õ
EžŸ
CÍô{EÀ¸AO££=Âí
cjƒcv20130322_00699_stKsd060@ë†Æ¿t?€ê@€Eœ‹=˜a@|e?
=q7¾®{
EŸŒRD­'EFöAP^<™Ü
cjƒcv20130322_00701_stKsd060@ë†ÆÂi¡Ú?uÕ¨@€EœLš=öi?C-ò?&ffY¾ž¸R
EŸ]®D®âÙBÆ ÅAO¼4<§9¯
cjƒcv20130322_00703_stKsd060@ë†ÆŌ×i?–¸3@€Eœd=öqb>îDŠ>Ü(öo¾´9X
EŸ6öCÓF¨BË[¦AOä¢<§ô«
cjƒcv20130323_00598_stKsd060@ë†æ™*ôJ?=ù@€E"}3=po
cjƒcv20130323_00600_stKsd060@ë†æœaàp?5;€@€E"û=ctç?"8@	™š4¾¬1
E—I®D­'E>APqx<ÅX‰
cjƒcv20130323_00602_stKsd060@ë†æ +>G?Viƒ@€E"ñš=±´@¹Q?Ž{H¾'J
E–ÔD®æ5BÄW
AQR<ŽùZ
cjƒcv20130323_00604_stKsd060@ë†æ£_Ö?PA@€E•wÃ=œ"ì@yá1?Tzán¾¤Ý/
E—áCӅBË_¾AOO
<^X
cjƒcv20130324_00775_stKsd060@뇶OÄ?c@€E–=Áà?Îç?¨õÃ5¾œ(ö
E—³HCÍÈöEÀîAPl<¦v
cjƒcv20130324_00777_stKsd060@뇹ÝÁè?:\²@€E•öö=Ê!¨?­Zf?p¤7¾£Sø
E˜w3D­"+E?üAOí±<nž=
cjƒcv20130324_00779_stKsd060@뇽O¬;?>ÉÞ@€E–M>@=‰?—
==¾ß;
E™¦öD®åPBÃãTAPk=<oŠZ
cjƒcv20130324_00781_stKsd060@ë‡ÀŽJ±?,/@€E–"q=£Kð>®š?¸Qìo¾ƒo
E˜âCӂ-BÌt9AOÄ4<‰
1
cjƒcv20130325_00797_stKsd060@ë‡(üV2?Vì@€EŸxö=±n AÜpo@ÔÌÍ2¾»dZ
E¢fCÍR-EÊ
cjƒcv20130325_00799_stKsd060@ë‡):Gz?	MÂ@€EŸŸ…=§Ž@˜ó@}p¤7¾° Å
E¤G…D­¤EF5APX»= '
cjƒcv20130325_00801_stKsd060@ë‡)|Ì.?
@€EŸÄì=‹›"@/''@<ÌÍA¾˜b
E¢gD®××B‰ºAQ3h<Â%À
cjƒcv20130325_00803_stKsd060@ë‡)y{?×Ù@€EŸ±š=Ÿ­Ô@˜N‡?¡G®o¾†$Ý
E ·ìCÓ®BÌƨAO"¥<Rv
cjƒcv20130509_00896_stKsd060@ëŒÊæ©âè?•w
@€EÄߏ=jô`?Þ¡?fff4¾ÎV
EċÃCÌsøEÜfAR4{<äuK
cjƒcv20130509_00898_stKsd060@ëŒÊêõ?ž«Û@€EŚ=¸gT?ãÁ?Tzá8¾Õ
EÅ/ÃD­e7EbòARpõ<ò>m
cjƒcv20130509_00900_stKsd060@ëŒÊíãÞ6?±EÕ@€EÃÓ®=‡ÿà@Sé?™šT¾¢Ðå
EÄ¥ìD®¹B¼£TAQ8d<å§Ë
cjƒcv20130515_00111_stKsd060@덅{oä?h"@€E"‰==ˆµ
cjƒcv20130515_00113_stKsd060@덅~¦ƒã?dšô@€E"É
=¬?Ä@€sÓ?…¸=¾ÂJ
Eƒç…D­~VEXÍARŽÀ<¥­q
cjƒcv20130515_00115_stKsd060@덅â"?lZÑ@€E"ò¤=²"è@c‹{?Ž{>¾™‡
EƒÂ¤D®±BÀ^5AT¹Ž<ÁÊD
cjƒcv20130515_00117_stKsd060@덅"ÇÐd?uÂÎ@€E…R==è—Ü@EI0?ë…q¾ˆ´9
EƒRCÓRBÍuÃARA´<9·]
cjƒcv20130525_00783_stKsd060@ëŽÉ°¾ßN?ˆÃ@€Eœ¸=…ëŒ
cjƒcv20130525_00785_stKsd060@ëŽÉ´$	u?v@€Eœ?…=ºî?C'Š?Që…9¾»çm
EžÃ\D­XþEh!ASm(<Uì
cjƒcv20130525_00787_stKsd060@ëŽÉ·~qu?`Å]@€E›c¸=£ß¬?ºb?&ff[¾˜"u
Ežt)D®ÄÝB»îAS<Šž4
cjƒcv20130525_00789_stKsd060@ëŽÉºÏÔê?Sû;@€E›f=­[P>†K[?LÌÍn¾¥`B
Ež\CÒmPBÓ3¶ARÀF<F…Ü
cjƒcv20130526_01067_stKsd060@ëŽé-ö»?Û"[@€Eœ¢{=ö§i
cjƒcv20130526_01069_stKsd060@ëŽé1@_?›#·@€EšNÍ="vØ>¡EZ?(ö9¾Å¸
E×
D­hEm+AS¯­<×Ós
cjƒcv20130526_01071_stKsd060@ëŽé4µúM?‹ga@€E—•=¥y¸@žÔ?¸S¾œ¬
E™ÝD®ÖúB½®˜ASp<¦A5
cjƒcv20130526_01073_stKsd060@ëŽé8MNg?œ2V@€E•ÄR>2j?¨û¸?¸n¾À
E™D=CÒkBÑëAS:e<˜
cjƒcv20130615_00540_stKsd060@ë'cËFzc?˜£Ô@€E‰23=ø?ñ?3333¾£Sø
Eˆ{CÍ`bEíðATç<·Ã-
cjƒcv20130615_00542_stKsd060@ë'c΃áv?kW@€E‰ \=½T@
cjƒcv20130615_00544_stKsd060@ë'cÒf?›po@€EŠA3=ª|ø
cjƒcv20130615_00546_stKsd060@ë'cÕ^Ìi?‹ ó@€E‰«q>]¶?¨û?=p¤p¾"zá
E‰'CÓáBÏoATÒê<£?=
cjƒcv20130617_00328_stKsd060@둡[=ù`?*Þ@€E"ü=Û_ó@î¾@õÃ4¾²°!
E† fC͂°E×ôAT×ä=
0š
cjƒcv20130617_00330_stKsd060@둡^RÑ^?'<@€E†~R="tŸ>p£6?˅9¾¦éy
EˆRfD­‰ÛE[#ATí8<•ÿ
cjƒcv20130617_00332_stKsd060@둡aœwÅ?ºó@€E†Ë=¼9"?w@Tzá?¾‡®
E‡û
D®Á²BÃøÕATȤ=±Õ
cjƒcv20130617_00334_stKsd060@둡d±ší?Ä@€E…û…=¡Zl>ÒÖ?"záp¾Òò
Eˆê¸CÒܬBÍÁ‰ATւ<A?Ü
cjƒcv20130620_00770_stKsd060@ë'B"Ÿg?vA@€E^®=¹h8?B­…?0£×5¾»dZ
Eb:CÌúEËAUpÄ<}à¹
cjƒcv20130620_00772_stKsd060@ë'E8u?ltý@€E]9Ã="Š€A¥b°?s33<¾²-
EbÅìD­*FE]ôAUdµ<»å
cjƒcv20130620_00774_stKsd060@ë'H"ä+?cÊ@€E[åš="±An»?ë…_¾¨õÃ
E`ìD®¬jB¹å`ATå¶<xÄ
cjƒcv20130620_00776_stKsd060@ë'KÁš?oØí@€EZð{=zÆp@w|?O\)m¾¯²
E_¤{CÒBÓËDAU<ñ<¥ªª
cjƒcv20130622_00623_stKsd060@ë'G ýpÚ?[l'@€E–qH=˜l@.Î-?Ž{4¾´9X
E•D¸CÌFÉEøAVÅ=<ßq
cjƒcv20130622_00625_stKsd060@ë'G$O«?B›@€E¢<
=lˆ@³Ã9?˜Qì>¾´9X
E–RD­?×ElåAW'G<íÔW
cjƒcv20130622_00627_stKsd060@ë'G'±"?VUÜ@€E›¶=¬dè?2g?Tzá\¾'hs
E rD®ÉB»ýôAU¿)<Ìâ
cjƒcv20130622_00629_stKsd060@ë'G+SÔ?S–ì@€E•<f=Œ) ?´¼#?5l¾"zá
E–™CÑí/BÒZ AU¶`<®ïº
cjƒcv20130623_00648_stKsd060@ë'fóö??H¼<@€E])=á;c@³:?«…4¾¤Z
Eb7®CÌIXEûãAVj,<±qî
cjƒcv20130623_00650_stKsd060@ë'f÷_Z?Iق@€E^•=ÿ© >»³.?Ôzá;¾£×

EeND­NVEx‹AV;<ÃÞÄ
cjƒcv20130623_00652_stKsd060@ë'fújdx?Lý@€E`ø)=Õ1=uÀ1?³33\¾ŒIº
Ee )D®ÐB»ƒATÞø<²U"
cjƒcv20130623_00654_stKsd060@ë'fýµÍØ?,v^@€Ecrf=tq¸>™kk?Ž{n¾›"Ñ
Eh'šCÒ:áBѬAUTR</î÷
cjƒcv20130624_00497_stKsd060@뒇^Mh>?'ã@€EV·3=µÖ8>ÓeX?…¸5¾³¶F
EZÕHCËÈREAUR"=0
cjƒcv20130624_00499_stKsd060@뒇aŠO?ƒ—@€EV ==Й¾@e+I?Æff7¾À
E_ýD­;ÇEkçAWuX=1XÛ
cjƒcv20130624_00501_stKsd060@뒇eºØ?o9@€EV4Í=—øX?‰É?LÌÍ]¾ß;
E\ÃD®·+B»ÄœAUb'<§:¨
cjƒcv20130624_00503_stKsd060@뒇h8ˆ³?Öé@€EUÉ
=žE¬<ðz?®n¾'n˜
E[)qCÑޘBÑæfAUî±<"2O
cjƒcv20130625_00386_stKsd060@뒤Q–?ZÎ[@€Ep"=€²à@t²u?}p¤4¾¨r°
Eqó…CÌÃTEêœAUðb<œá 
cjƒcv20130625_00388_stKsd060@뒤TDæ9?Z7†@€Eqªf=r|ñ@YÈ$?Që…;¾° Å
Euo3D­Y7EjAUÜq<G÷­
cjƒcv20130625_00390_stKsd060@뒤Wž'7?TÕÞ@€Ep܏=‡ >zÕD?Y™šY¾xÔþ
Es+
D®ÜJB½í'AU—Ô<^­é
cjƒcv20130625_00392_stKsd060@뒤Z³Û?Jet@€Er…=}'Ð@'Ç?@n¾†$Ý
EtÄ)CÒvFBÐÒòAUˬ<P€
cjƒcv20130626_00201_stKsd060@ë'Âfã?iÀ@€E•f=—ÉH?á¶@\4¾­'h
E'E
CÌÿEä)AVX<¿SŒ
cjƒcv20130626_00203_stKsd060@ë'Âiø·a?e±@€ER=•ƒ±?Ô>'@×
<¾ A‰
E'÷\D­v^E\ÙAVŒÜ<­ß4
cjƒcv20130626_00205_stKsd060@ë'Âm9ï?'Æ@€ElÍ=©v\A¯"?Þ¸RI¾'ñª
E"D®»çBÁAV—÷<‡iú
cjƒcv20130626_00207_stKsd060@ë'Âpw ô?ûà@€EÁ×=«]Ð=Ú§?ºáHq¾Oß
E'ìáCÒÚBÏdZAU­<Š@
cjƒcv20130627_00118_stKsd060@ë'ßÿËâÂ?G @€E¬ë==ÏÇÌ@"ñ?Ç®3¾° Å
E®'RC̀EÑÇAUí$<Ãee
cjƒcv20130627_00120_stKsd060@ë'à¼h&?ü™@€E«ß=íÐ@tˆD@+…8¾®{
E°œ¤D­‹×EN^AVâž="Œ
cjƒcv20130627_00122_stKsd060@ë'à÷0#?'
Ð@€E«¥{=š4>xl'?†ffU¾ A‰
E­úD®¼‹BÄ)yAVi<…4
cjƒcv20130627_00124_stKsd060@ë'à	ŽY?*P@€E«·{="(>"Ïè?‡®q¾œ¬
E¯
öCÓ]PB͙AUp­<0žÞ
cjƒcv20130628_00421_stKsd060@ë"»áÂþ?-ß­@€EŸÛ)=¿ˆ>ùñœ?ë…5¾¥ãT
E¡K…CÌâEë3AVQN<Ô"Œ
cjƒcv20130628_00423_stKsd060@ë"¿{ÆJ?%¢û@€Ež©…=ŠN`>cX?µÂ9¾­'h
E¡l)D­kElJAVxŽ<†f
cjƒcv20130628_00425_stKsd060@ë" (?-	ÿ@€E¸=w×Ð@"Ç?Y™šC¾k…
E€D®Ë
B¿VAX:q<:ªÕ
cjƒcv20130628_00427_stKsd060@ë"Ŷ¸¹?*.õ@€Eœtš=Š(ˆ=ÿ#K?£×
o¾†$Ý
EžCÒ¦FBК AU¬Ä<~Ô
cjƒcv20130629_00214_stKsd060@ë"!á<Æ?{@€E†Eì=¨3\A³äÎ@1G®3¾Æ$Ý
Eˆ2{CÌêÁEå'AV\ƒ=!Î
cjƒcv20130629_00216_stKsd060@ë"!FŒ?-ÜÊ@€E…ò×="-@µºy?Ï\)9¾À
E‡3
D­uÓE[3AUØ<ªpÎ
cjƒcv20130629_00218_stKsd060@ë"!"'	¨?"®«@€E†Ã="d¬?î©Õ?—
=D¾…¸
E‡\D®ÊFBÂ'mAVåÁ<W¥ü
cjƒcv20130629_00220_stKsd060@ë"!%ì¹&?-e…@€E†‡H=˜?``9?µÂq¾˜b
E‡r{CÓüBΡHAUõâ<qñ'
cjƒcv20130630_00140_stKsd060@ë"?˜²hó?VO@€EØö=¸XÄAhoÈ?У×5¾Š=q
E"	…CÍZ=EÐFAVÇ5<îà
cjƒcv20130630_00142_stKsd060@ë"?›ÆÇ?CŸí@€E'3¸="˜C‡fö@(ö9¾™‡
E"=D­'^EK`
cjƒcv20130630_00144_stKsd060@ë"?Ÿm1?Ió#@€E'^Í=¨_ ?õ!4?¨õÃV¾"ýô
E"HD®ž°BÄ.AVÎ[<¢"+
cjƒcv20130630_00146_stKsd060@ë"?¢–'Ÿ?Hvˆ@€E'Ó¤=–à@vHÝ?G®q¾‡®
E"nfCÒöFBÎA‰AVT<RÂä
cjƒcv20140622_00118_stKsd060@ë¿ß‰"ž;?dq5@€E¶ç¤=‰ûx@F‡?å¸6¾·KÇ
E¸'×C®ìEÐ%A±=½KO
cjƒcv20140622_00120_stKsd060@ë¿ßŒl¥E?b{;@€E¶s3=—'?µïZ?ë…5¾©xÕ
E·¼öD¥¯–ER!Aƒ"/=Äky
cjƒcv20140622_00122_stKsd060@ë¿ßÂû¾?S¼@€E¶ðq=´It@°Ï¯?ï\)X¾/
E¸`)D¦Þ‡BÇAlŽ=ªLä
cjƒcv20140622_00124_stKsd060@ë¿ß")ƒ?Ri@€E¶Ðš='Ýð?9Š«?Ç®g¾ƒ•
E¸"¸C³Ë¦BÍ ÅAgý= Îø
cjƒcv20140623_00039_stKsd060@ë¿þøÃe›?(ÿ³@€Eªì=Ñ7ðA+¨@!ë…9¾©xÕ
E­sÃC­ BE͉A'"=­Žü
cjƒcv20140623_00041_stKsd060@ë¿þüaO?(Æ4@€Eª¾®=¯RL>êQ@G®7¾ Äœ
E®}šD¥œ¤EM}Aƒ¿ô=Ã%¯
cjƒcv20140623_00043_stKsd060@ë¿þÿ'?(vœ@€Eª>\=ÇïÐ@ ~·@£×M¾"÷Ï
E­d¤D¦ÌƒBÅ\)A?Æ=eQr
cjƒcv20140623_00045_stKsd060@ë¿ÿÚ/·?-¨'@€Eª±ö=¿gŒ@DÆS@ë…g¾‰7L
E®M×C³ÜjBÍ×
AS=¡àÍ
cjƒcv20140623_00135_stKsd060@ë¿ÿÉV*"? Ûþ@€E¡»ì=o3©@èiW@(ö8¾³¶F
E¥2)C­ìEÏHA'úï=ç\
cjƒcv20140623_00137_stKsd060@ë¿ÿ̕õ ?~‹@€E¡åö=†Š\AØ@;…6¾¥`B
E¦pD¥·¦EYqA'y>ç"
cjƒcv20140623_00139_stKsd060@ë¿ÿÐ%Ý4?&.@€E¢+3=rx§@—.í@G®M¾'J
E¦=D¦ÕqBÅ+Aˆo=ª˜Û
cjƒcv20140623_00141_stKsd060@ë¿ÿÓe}]?'7"@€E¢= ˆ=ûµÂ?ð£×f¾ŽV
E§dáC³ú^BÎ.˜A'Z_=Á·Ã
cjƒcv20140624_00115_stKsd060@ëÀ o¹[?\Üø@€E ß\=kçè=߇Ð@7¾§ïž
E£töC®VéEÝ;A'¼†>´ô
cjƒcv20140624_00117_stKsd060@ëÀ s;5?jP@€E £R=|ވ?ñù?Ç®6¾¶E¢
E¤zÍD¥³ÇE[üAv=«í÷
cjƒcv20140624_00119_stKsd060@ëÀ vÑMe?i˜±@€E çÃ=l"@?o²Œ?У×V¾Oß
E¤UD¦ãBǎVAžV=ĈÝ
cjƒcv20140624_00121_stKsd060@ëÀ z8'?vœ»@€E ©=ƒ\>w±…?У×g¾—
=
E¤®C´)šBÎÂAƒpõ>
r~
cjƒcv20140624_00163_stKsd060@ëÀ ùÚÌë?k'Ü@€Eá=€LA]A?×
=7¾¤Z
E‰ÃC®À¤EÓìA‹ß=Èފ
cjƒcv20140624_00165_stKsd060@ëÀ ýCæ?Tâ@€EŸì=?z(>Ož€?ýp¤6¾º^5
E'ÎRD¥ËøENáAƒ×Ÿ=Ú¨¾
cjƒcv20140624_00167_stKsd060@ëÀ!Ón?_'U@€E—3=T/?h´x?¯\)X¾m'h
E'qD¦Ø¤BÆ1A®T=£=
cjƒcv20140624_00169_stKsd060@ëÀ!Q(<?_VJ@€EÍ=©;³$|?·
=i¾£×

E'!HC´BͺáA¤Æ=µ×Þ
cjƒcv20140625_00183_stKsd060@ëÀ@ѺÈ=?GŅ@€E‹ã¤=ŒÔ0A "?õ8¾»çm
EdC®;¦EÙãAƒ'=Þ.¿
cjƒcv20140625_00185_stKsd060@ëÀ@Õl,?Uá@€E‹=U ?È?ã×
6¾©xÕ
EU…D¥Ä!ES7A'G=®çM
cjƒcv20140625_00187_stKsd060@ëÀ@Ø¡fí??6;@€EŠÒ=…6Ø?®%?àW¾…¸
E¥\D¦Ó¾BÆÁ‰A€¤="qB
cjƒcv20140625_00189_stKsd060@ëÀ@Ûö*?JDù@€EŠ"š=yiÁ@p‹î?°£×h¾–
EöC´CTBÏ¡ËA{q=˜z
cjƒcv20140628_00214_stKsd060@ëÀ¡¿®×?U)l@€E˜Ãì=‰J?æћ?ôzá9¾ºáH
E—@C®ZEÜbA'F^=ß±í
cjƒcv20140628_00216_stKsd060@ëÀ¡KÕl?An†@€E—õÍ=»ÂX?Öc@336¾Æ$Ý
E—s…D¥ÅyEWçA'Í=ɓà
cjƒcv20140628_00218_stKsd060@ëÀ¡"ÍT²?YÈ­@€E—ì= Wø?ŠYû?×
=B¾‹C–
E–4fD¦ãßBÅ"A'Ëe=ºQ¼
cjƒcv20140628_00220_stKsd060@ëÀ¡&¥3?a[N@€E–ÐÍ>.áï>ˆ
V?ª=qh¾°£×
E—¥\C´ªBÎMPAh=b!¡
cjƒcv20140701_00105_stKsd060@ëÀÿŒ39¾?œ@€E—®="k°?êÄ?ÚáH:¾»dZ
Eš²¤C­ò-E׶A'&=¢Í
cjƒcv20140701_00107_stKsd060@ëÀÿžé?èä@€E–`=†g€?˜Ï‰?¼(ö4¾ª~ú
E™ªáD¥³®EWA'%&=ÇE
cjƒcv20140701_00109_stKsd060@ëÀÿ"/r3?Eƒ@€E–µ¸=Ž¾¬?²l?æffM¾—
=
E™qD¦ÆáBōÓAge=€	Æ
cjƒcv20140701_00111_stKsd060@ëÀÿ–u'©?€¹@€E—zÃ='Æ">Ç:?¸Qìg¾«…
Eš C³¸sBΉ7A'K='ï(
cjƒcv20150529_00231_stKsd060@ëê€×íK?4€9@€E¿"f=k\?ÁË1?£×
5¾¨õÃ
E½CÍ$¼EԋAOßd<¿»Z
cjƒcv20150529_00233_stKsd060@ëê€Û<·?/ñ‰@€EÁö=†ùx?Jš?ÚáH7¾²°!
E¿ÂáD­tBEOãAP-D=ö¡
cjƒcv20150529_00235_stKsd060@ëê€Þ‡O??M«¿@€E¿{=ÉÐbAðÌ?5S¾yÛ#
E¼åìD®¾¨BÅQìAO™x<œ´0
cjƒcv20150529_00237_stKsd060@ëê€á™³?\U³@€E¿}=šIà?‡x{?™šq¾š¬
E¾[®CÒÙB̖‡AO,Î<œž
cjƒcv20150604_00427_stKsd060@ëëGsMtÓ?S«ô@€E¶ô{=@?à0¾È1'
Eºî¤CÍ#øEó²AOþ<«(á
cjƒcv20150604_00429_stKsd060@ëëGvñxÿ?S@D@€E¶ß®=¨8 AHúÂ?½p¤9¾®—
Eº÷qD­g×EfRAPK<±{{
cjƒcv20150604_00431_stKsd060@ëëGz=É9?Mº;@€E¶ç{=ž¥Ì@û²N?œ(ö>¾Oß
Eº×D®âVB¾åãAOµá<|®À
cjƒcv20150604_00433_stKsd060@ëëG}"C"?IRà@€E¶ÿ
=m+á?‹$ß?&ffn¾å`
Eºß®CÒ°bBÒlAOW1<GŽD
cjƒcv20150611_00131_stKsd060@ëì öâ4"?¯×C@€E£°ö=—ó<?º3Ì?LÌÍ4¾Ä›¦
E£'HC͏}EÌjAOÈ<Ø¥ñ
cjƒcv20150611_00133_stKsd060@ëì ÿëî%?–¦Ø@€E¢Ëì=®[h>4–N?c×
;¾š¬
E¢fÍD­'¨Eb1AO<Âãg
cjƒcv20150611_00135_stKsd060@ëì!«yì?"Ñ@€E£==¦e<@ºÍ?®M¾©xÕ
E¢i3D®è1B'nAMðÛ=;	t
cjƒcv20150611_00137_stKsd060@ëì!õêþ?£lª@€E¢y…=÷œ³@QÃé?¸Rp¾®—
E¢}ÃCÓ!hBËٚANÜ<ó´¬
cjƒcv20150624_00235_stKsd060@ëíÁՈK?¼…A FjSÜ=¼Ê@eÒ°@i™š)¾'ñª
FrɸCÍÑEØwANže<ÒQŒ
cjƒcv20150624_00237_stKsd060@ëíÁâò-"?"~A Fi‡=È+°@Ê[ª@¬ÌÍ+¾§l‹
FrüHD­j5EU
cjƒcv20150624_00239_stKsd060@ëíÁìËż?HA Fi0l=ƸÐ=™rð@*áHS¾Oß;
Fld¸D®©/BÄ^5ANˆÜ<†£J
cjƒcv20150624_00241_stKsd060@ëíÁö©º¤?ÆA Fi×=ÀÜP?êd@ £×l¾záH
Fl
×CÒyBιÛAN@®<zºÿ
cjƒcv20150626_00054_stKsd060@ëíÿpє2?9ä¦@€EÉM
=´¯¼@è×@!G®+¾´9X
EÊg…C̜EШANœš=…
cjƒcv20150626_00056_stKsd060@ëíÿu™?N'@€EÊæ=¥T@~β?"336¾Ÿ;d
EËN=D­H‹EP-ANá<tÖ¼
cjƒcv20150626_00058_stKsd060@ëíÿy¹_2?tç£@€EÊÜ>4n±@b»±?^¸R]¾m'h
Eʾ¸D®œ¤BÄ5ÃANå<"ÑÜ
cjƒcv20150626_00060_stKsd060@ëíÿƒ8¯?0óŠ@€EÉÅÃ=ž¤˜?œQ?}p¤q¾'hs
E˞RCÒQ'BÍ¡HANn—<'7¾
cjƒcv20150630_00107_stKsd060@ëî'™øº?¸H@€E©ER=tÈèA+?æff3¾¥ãT
E¨™qCÌpbEæJANÓ<Åáf
cjƒcv20150630_00109_stKsd060@ëî'Æ…Šï?éž@€E¢ë3=†åä?ôÿ@0£×,¾Á%
E£A×D­MhEhAQy(=
%
cjƒcv20150630_00111_stKsd060@ëî'Ø]."?÷[@€E¤"×=xª_@»˜}?Y™šO¾S÷Ï
E¢j¸D®«;BÀ…AMÔá<ZE
cjƒcv20150630_00113_stKsd060@ëî'ÜÎÈ%?Wþ@€E¨±H=ŽL@¦°7?un¾k…
E¤®CÒúBÐ4¼AMѱ<n¤ó
cjƒcv20160630_00822_stKsd060@ìGz©yŒ?V Ï@€E–Q×=®n@£ª×?Ôzá*¾Å¸
E˜#…CËÔ9EþéAg'N=<£‰
cjƒcv20160630_00824_stKsd060@ìG}Ìt?z6š@€E–83>@ò?`Ü<?G®-¾"t¼
E—Ž=D­&wE€¤Af¦Ñ<õvô
cjƒcv20160630_00826_stKsd060@ìGé‰?q¸ü@€E•Ñ{=©"8=Æô¹?^¸R^¾'J
E—~)D®º=B»×AeÃM<ÚwW
cjƒcv20160630_00828_stKsd060@ìG",Õ¡?Méy@€E–	š=€AØ>Y‹?@l¾'n˜
E—U\CѽôBÔ½qAfPÝ<‹°9
cjƒcv20170618_00184_stKsd060@ìHae("?zhU@€E˜'ö=ŒÊ @Jà?·
='¾"zá
E™6CÌ@bEèéAt
=‰­C
cjƒcv20170618_00186_stKsd060@ìHahI˜?c H@€E˜êÍ=Ž"È?‰–0?‹…/¾«
EšØ¤D­€¤Eg¦AuE£=e!{
cjƒcv20170618_00188_stKsd060@ìHak)¯&?Q«J@€E™Gö=Ÿ¡è@xr?c×
Z¾r°!
Eš_®D®˜´B¾"{Ari=	b}
cjƒcv20170618_00190_stKsd060@ìHamâ'Z?h'ï@€E—w)=š"Ô@%Eí?}p¤n¾Ÿ¾w
E˜²)CÓdÝBÎ
=At
"=Kd­
cjƒcv20170619_00556_stKsd060@ìH…'£+?e³@€E­RH=³!p@	B ?·
=(¾§ïž
E¯8{C̘öENArù°=P;
cjƒcv20170619_00558_stKsd060@ìH…ŒÚ™?&×V@€E®ö=Ä]Þ?qÙ?à+¾¡ÊÁ
E¯¿D­pÅEmAt+/=*
cjƒcv20170619_00560_stKsd060@ìH…‡‹Ð?2pc@€E®…=ïö
?ŠÔ%?—
=X¾aG®
E¯Æ¤D®"DBÁ´9Aqݐ=\
cjƒcv20170619_00562_stKsd060@ìH…ƒ«?$Ü@€E®=®%ð>§•Ü?Y™šn¾záH
E¯þCÓ1'BÑ%`AsIí<Í£
cjƒcv20180404_00889_stKsd060@ìl¨n Iw?"3@€Ež…==nø>ԗQ?Që…-¾¯²
EŸiCÌԜEÞåAK‹Ž<Åû¿
cjƒcv20180404_00891_stKsd060@ìl¨qÕ?ú$@€Ežqš=}€?¸û@?Që….¾²-
EŸ–RD­›E^RAKœT<Ìb&
cjƒcv20180404_00893_stKsd060@ìl¨t-n£?eÌ@€Ež3=EATZ‹?+…^¾š¬
EŸñ3D®hB½½ôAK8Ì<¸'S
cjƒcv20180404_00895_stKsd060@ìl¨w'Ô°?"¸f@€Ež'=mTàA1ËT?®m¾œ(ö
EŸ`CÓ%`BË{AKGë<«O!
cjƒcv20180407_00492_stKsd060@ìm	ý¶Ÿ9?Uùâ@€E¡R=œ«ü?ü,h?hõÃ+¾¤Ý/
EÃCÌÓEè¸AL"<uÚï
cjƒcv20180407_00494_stKsd060@ìm
ؒ©?Wv<@€EË)=‹•ð=ßµi?n{-¾Ÿ¾w
E…D­ˆBEhƒAKÒV<‹l
cjƒcv20180407_00496_stKsd060@ìm
I†?Vý@€EÇ®=»ÂØ@ÂÝ?uZ¾ˆ´9
EŒHáD®'ªBÀAJ¤À<~
cjƒcv20180407_00498_stKsd060@ìm
\ZŸ?n =@€EéÃ=ϼ+@ÄA?(õÃn¾™™š
EŒîöCÓ]/BÎ.AK´s<M"€
cjƒcv20180415_00838_stKsd060@ìn5øIþ?9Á«@€EÝiì=°X"?–@?@ë…*¾ž5?
EÜD{CÌÌÍEjAL,î<À |
cjƒcv20180415_00840_stKsd060@ìn9.Ü?A~'@€EÝEÃ=Ïþß@sÙ8?Î{-¾²°!
EÝ ¸D­kE|!ALy<ˆèö
cjƒcv20180415_00842_stKsd060@ìn<@³$?As@€EÝ.=lxÐ@Õ¹?G®Z¾ž¸R
EÝ)®D®ŒJBÂV‡AJª8<U!ì
cjƒcv20180415_00844_stKsd060@ìn?¦CK?S2Ô@€EÝa=‡Ã>ì¯F? l¾­V
EÝ<)CÓ>ÙBÏz^AK€©<vÞh
cjƒcv20190808_00391_stKsd060@ìªñɖŒ?ƒP0@€E—n>
 A½?ê=q(¾°£×
E˜FCÌt¼Ei7A|»©>	Œê
cjƒcv20190808_00393_stKsd060@ìªôÓA?cfˆ@€E—"{=°–ø@'žs?Ž{+¾Á%
E—¶¤D­vNEõLA{Œ=U¹
cjƒcv20190808_00395_stKsd060@ìª÷Íf¦?h(@€E–Ã=b¼?v­?ÈõÃ`¾™™š
E"=\D®xÅBϸÕAÞ=Ì«ô
cjƒcv20190808_00397_stKsd060@ìªúà g?n°Ç@€E™MR=–Ðp?`ۛ?£×
l¾¤Z
E"Ô¤CґªBÝk…A}'="V|
cjƒcv20190825_00078_stKsd060@ì¬ xE·?oÿe@€E¢Of=xx™?¹BX?à]¾¡G®
E¡"öD´41C¥¢A~`P=¶Uÿ
cjƒcv20190825_00080_stKsd060@ì¬ '•¼??\§@€E¡ô¤=†Ä?,)©?¦ffa¾©xÕ
E ÓšCééºC%xRA}W=—Q,
cjƒcv20190825_00185_stKsd060@ì¬!ûOÇi?H›J@€E›t®=…/PAâ$?èõÃ)¾¹Û#
EšçšCÌaHE`AÓF=Ú
Á
cjƒcv20190825_00187_stKsd060@ì¬!þ€"ä?Y8`@€E› ¸=Œc«@™¢$?½p¤-¾£Sø
E›ÆRD­o…Eì¬A€K=°,å
cjƒcv20190825_00189_stKsd060@ì¬"¸+Ö?_â­@€E›ª=Š™t?û"'?ã×
]¾'n˜
E›Ð¤D®'ÑBÐr-A~ä6=¬eÏ
cjƒcv20190825_00191_stKsd060@ì¬"Ëo?R͊@€E›Õ==ƒÔü?Ÿ­·?§®l¾‰7L
E›¨=CÓ*áB܇®AØÜ=†Ù×

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_22n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  209 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
UÅ܍Dv20100302_00480_stKsd062@êûK­ÌìØ?MÎgA F4Í=ÿ*T?&Ì;?§®e¾•F3õDú‹D¥™ôAP—¾<#*I
UÅ܍Dv20100302_00482_stKsd062@êûK³«Ùb?Q!\A F4oq=ëu<=— S?hõÃa¾ŒÌÍF3ÍDÍD¥}AP¿÷<	
UÅ܍Dv20100302_00484_stKsd062@êûK¹¤8?C8;A F5­H=ü;Á>º
"?Ã×
d¾Š=qF4ÐöB|jD¥'AP¦]<')¶
UÅ܍Dv20100305_00795_stKsd062@êûª"Ó¼«?1X @€E«xf=ºÐ=©@ë…e¾¡G®E«qDúìD¥ˆAP¢<µ
UÅ܍Dv20100305_00797_stKsd062@êûª–wpz?,¼k@€E«}{=±–h?¸HÁ?ìÌÍb¾ž5?E¬5…D€ýD¥åHAPí·<³§^
UÅ܍Dv20100305_00799_stKsd062@êûª™0þ?D+'@€E«X3=Ë«–?½õ]?¸Qìd¾bNEª¾RBz‡D¥¦úAOüì<yÿ
UÅ܍Dv20100315_00615_stKsd062@êüèß±†J?3j\A F9.ñ=•–È>Á?®@ £×f¾ž5?F9¸Dú‹D¥wAPª1<MÒÂ
UÅ܍Dv20100315_00617_stKsd062@êüè吣&?AZ½A F:l=ã[w?­}½?Î{c¾"záF9lD¾D¥¬9APÆ@<*ŒL
UÅ܍Dv20100315_00619_stKsd062@êüèëlÐc?JfA F:ó©=¾[¼?¬ˆ?¸Qìd¾ŽÙF9óÍB}&éD¥\APÂó<AƒØ
UÅ܍Dv20100813_00375_stKsd062@ëÃ]ͦ?³@€EŽ@=ÎN=ª›æ?Ü(ög¾¸ÔþE"Ï®DüMXD¤öVAT
/<rBj
UÅ܍Dv20100813_00377_stKsd062@ëÃa7r³?2Æ@€EŽH=Ä6ô=òPs?¹™šc¾"ýôE';HD"U¢D¤¼ASë±<Nn6
UÅ܍Dv20100813_00379_stKsd062@ëÃd˜¶E?9Â@€EŽ_\=Ø´?I?¼(öe¾§ïžE"
=B°5ÃD¤ôAT(<xí
UÅ܍Dv20100822_00322_stKsd062@ëâE£'ü?L‰¯@€EŠŸš=¤ÆP?•?Që…g¾˜"uEcìDúTåD¢NAS<"«
UÅ܍Dv20100822_00324_stKsd062@ëâI³Ã?F_*@€EŠˆ==A?mJ}?J=qb¾"÷ÏEfDù7D¢WÏASiv<XuÔ
UÅ܍Dv20100822_00326_stKsd062@ëâMs–%?Jbý@€EŠ0=¨o¸?+?c×
e¾–EŒTB‹šD¢3\ASŸº<.];
UÅ܍Dv20100823_00296_stKsd062@ë‹gÓ?NÒÙ@€E…€Í=À-ð@¬»Ñ?W
=h¾ A‰EˆøöDú;ÇD¢2‡AS%k<˜ô¸
UÅ܍Dv20100823_00298_stKsd062@ëê7?|¸ë@€E†¨®=ylÏ?=í>úáHa¾¤ZEˆíqD'}D¢sASP<z	
UÅ܍Dv20100823_00300_stKsd062@ëGÔU?qéq@€E†šö=¶¬?ï?zád¾±©üE‰*BŠr-D¢YARóÒ<œv>
UÅ܍Dv20100830_00319_stKsd062@ëâA
Q=?^áÉ@€Ej
=˜·4=‡¥?B\f¾†$ÝE"®{Dú^òD¢fáAS5Í<'£
UÅ܍Dv20100830_00321_stKsd062@ëâE71›?Y¼@€Eø
=ªS%?µž?LÌÍa¾"÷ÏE'öD'¾D¢UPAS[´<šE‡
UÅ܍Dv20100830_00323_stKsd062@ëâHËÞ?Y]õ@€EB{=zɨ>á÷ú?hõÃe¾'ñªE'"{B‹ÖD¢9ãASµ<"[Ž
UÅ܍Dv20110805_00509_stKsd062@ë<d"6Á?P¢ƒ@€EŸ…>NF?ÛÎú?'ë…a¾ ÄœE¡˜=Dþ1ªDžÙAW™Ù<ˆÙþ
UÅ܍Dv20110805_00511_stKsd062@ë<d‡s1%?Ay¢@€EŸ#\=¹Ñ"?•û?fffb¾§l‹E¡ñ…D…ޏDžU'AWö3<>ÇJ
UÅ܍Dv20110805_00513_stKsd062@ë<dŠ™Pô??Ee@€EŸ®=ÀÃÔ?É€?ŒÌÍe¾œ(öE¡öÍBʁDž2NAWÖÚ<Kd÷
UÅ܍Dv20110904_00536_stKsd062@ë@"•Üv?5°4@€EŸXá=§YÌ>êå?Š=qa¾¡ÊÁE -qDþ¶Džß
AY°‹<®'=
UÅ܍Dv20110904_00538_stKsd062@ë@"Ýà?*Å@€EŸ¡Í=ˆã0?^­D?hõÃc¾'ë…E %ìD…÷×Dž{AXž<qËR
UÅ܍Dv20110904_00540_stKsd062@ë@"	Ïß?)]ã@€EŸ¿=tEÈ?áb?·
=d¾\)E ìBÈ×
DžQXAX­'<œIj
UÅ܍Dv20110905_00330_stKsd062@ë@AæXk?8´‹@€E'b=8Ø>°h¸?s33a¾—
=E"fDþ,DžØ{AXœ7<…_
UÅ܍Dv20110905_00332_stKsd062@ë@Aéá7?o¢@€E'µ¤=~é°?û(?8Qìb¾¬‹DE"\D…ÐÅDžb-AXa=pn
UÅ܍Dv20110905_00334_stKsd062@ë@AíÌ!?Tá*@€E'6f=\&ø?׺?&ffe¾/E"i…BÉC–DžT"AX‡9<ªÄS
UÅ܍Dv20110924_00105_stKsd062@ëBŸÛ€õ?PD @€EÕ$Í= `à?4ôP?p£×a¾/E׬áDþ.éDžÈAY‰f<¢jŠ
UÅ܍Dv20110924_00107_stKsd062@ëBŸÞì‡?H'@€EÕ\=ðÕ}>+…?fffc¾˜"uE×í®D…Õ‰DžnAYw¶<…š
UÅ܍Dv20110924_00109_stKsd062@ëBŸâfÂW?VˆÐ@€EÔf
=öÿH>¢A?ž¸Re¾©ûçE×H)BÉÐbDžffAY3:<¢ª¢
UÅ܍Dv20120306_00480_stKsd062@ëW*¿±Æ·?/È%@€EœU…=ï=íÙ2?šáH`¾³33EœÃ3DþSdDž Ai?ÿ<¶úÜ
UÅ܍Dv20120306_00482_stKsd062@ëW*ÂÅ¢a?/Q¯@€Eœm×=Þ<h=GèÝ?ˆõÃb¾šŸ¾Eœ®¸D…½`DžôAjx[<ÀÃ
UÅ܍Dv20120306_00484_stKsd062@ëW*ÅٞA?5`'@€EœR=Í@^=à¿¡?ª=qe¾¤Ý/Eœ…×BÅÚDžð¬Aj"‹<Õ-'
UÅ܍Dv20120313_01158_stKsd062@ëXÍëe"?–02@€E 3¸=«¼>7RÊ?LÌÍa¾£SøEžà{DþÓDžÄƒAjð…=8ÀÙ
UÅ܍Dv20120313_01160_stKsd062@ëXÐæÍT?š
{@€E îö>;D©?ªJî?aG®a¾ÒñªEŸm…D…¢ÑDžòNAkYÈ=gJ\
UÅ܍Dv20120313_01162_stKsd062@ëXÔ	â­?Œ/‹@€E¡ƒH=Z†ˆ?^ñú?W
=e¾¹XEŸ¢BÅ BDžÙ`Al²=1T
UÅ܍Dv20120321_00506_stKsd062@ëY	@˜×'?n<@€E¨k)>Œ6?uXÖ?€`¾—PE¨;ìDþB%DžŸžAj{<¢N¹
UÅ܍Dv20120321_00508_stKsd062@ëY	DMwW?òi@€E§y\=ñØÀ?±?€b¾™‡E§G®D…µšDŸ×Aiî˜<'Ú
UÅ܍Dv20120321_00510_stKsd062@ëY	Góúc?!Y@€E§ŽÃ>"ç@+"ò? e¾}ó¶E¦õìBÆ ÅDžð)AjÎ<Õû
UÅ܍Dv20120328_00333_stKsd062@ëYç¯l?XØl@€E¤¸=ª¨è?Ê?c×
_¾¦éyE¢3DþHDž‰‰Ah9}<×N§
UÅ܍Dv20120328_00335_stKsd062@ëYç4Ž?~y"@€E¤%Í=§}=™=?LÌÍa¾£SøE¢–D…—LDŸ7øAh´<ùÝK
UÅ܍Dv20120328_00337_stKsd062@ëYçÚé›?š¯b@€E¤Ã=³˜>QT?@f¾¹Û#E¢k3BÆuÃDŸAi=J®›
UÅ܍Dv20120520_00648_stKsd062@ë`Šažs?[4î@€E­ÿq=[È<P¡—?c×
b¾›"ÑE°¼öDþ"úDŸôAgV¼<Òé
UÅ܍Dv20120520_00650_stKsd062@ë`ŠeEõ-?sOh@€E°F3=ŠŽ>î͉?@c¾•E°Ó
D…ÊDžw3Af'í<Ðlà
UÅ܍Dv20120520_00652_stKsd062@ë`ŠhÔD»?oþó@€E°íH=Kï?ø¯F?c×
e¾/E²=BÈúáDžXåAfŽN<Üñ
UÅ܍Dv20120729_00096_stKsd062@ëi?ގ`€?lýk@€Ey‡q=¼ˆÀ?…½?Që…`¾§l‹EzUìDþNDž"bAiÀ¤=qJ
UÅ܍Dv20120729_00098_stKsd062@ëi?á¡¥Ø?}Ž@€Ez6R=¼³L>si­?0£×b¾ ÄœEz˜D…zwDží7Aj=
ú¬
UÅ܍Dv20120729_00100_stKsd062@ëi?ä¶Ó¼?Ç{@€EzRá=å%Æ>½ÂŒ?k…e¾­'hEz‡×Bë…DžÇ#Aj–Ù=$€
UÅ܍Dv20130401_00573_stKsd062@ëˆ
ëôö?+Ç@€EyÍ=¶#?δ?·
=`¾œ(öE
áDþjDžªAx?=-§ë
UÅ܍Dv20130401_00575_stKsd062@ëˆ
ï]pt?3'ð@€EÂ>
²&?¯¤¡?uO¾¤ZEŽþ=D…4‹DžÝhAxºY<ý€Î
UÅ܍Dv20130401_00577_stKsd062@ëˆ
òI?¤r@€EŽÃ=­€P>í;?™™šf¾ž¸REˆÍBÄ5Dž´jAxOØ=ïí
UÅ܍Dv20130526_01311_stKsd062@ëŽëeì?½œ@€E¦¸>†?­'A?\c¾²-E¦xfDþ	²DžæÑAk>0
UÅ܍Dv20130526_01313_stKsd062@ëŽë"À©ÿ?Ê)V@€E¦1®=Ž>­?°£×b¾´9XE¦;šD…AìDŸAyA}ï>DÄ
UÅ܍Dv20130526_01315_stKsd062@ëŽë&&?ÄÂ)@€E¥©®='Vk?‡,Y?£×
f¾¯²E¥žöBÅàÅDž¾fA{UY>Ë
UÅ܍Dv20130626_00253_stKsd062@ë'Âȃ÷?EU@€E"2\=–)ˆ?Ϟe?¸Qìa¾³33E"-\Dþ¤DžˆƒA;=[ãç
UÅ܍Dv20130626_00255_stKsd062@ë'ÂËÆ1Ó?H%ž@€E"—=;t?ú?"zác¾™™šE–4)D…TÍDž¤åA~!'=i`£
UÅ܍Dv20130626_00257_stKsd062@ë'ÂÎû°?A´Z@€E–òH=›'o@c÷?¼(öe¾™™šE—"ÍBĎVDžšVA$[=a‰
UÅ܍Dv20130627_00410_stKsd062@ë'â4㬸?*.<@€E–¦á=Ü°?¶,=?ÌÌÍa¾Ÿ¾wE—fDþ5ËDž†FA~ýÜ=_÷6
UÅ܍Dv20130627_00412_stKsd062@ë'â8ÇÃ?.@€E–xš=¨¦d<`N+?§®b¾ A‰E—}ìD…IüDž¨ÝAt=IÂå
UÅ܍Dv20130627_00414_stKsd062@ë'â;SxM?1P¦@€E–3®=¶D)?Úï?ç®D¾š¬E—.ÍBÃZDž¬BA€cÄ='Øf
UÅ܍Dv20130628_00617_stKsd062@ë"?ý{Á?'3«@€EˆÞÍ=å?';?ã×
Y¾œ¬E‰_ìDþ ‹DžË–A}¶¬=\iç
UÅ܍Dv20130628_00619_stKsd062@ë"Cœð?0Œ@€Eˆê×=+?¯ ?áG®D¾ˆ1'E‰s…D…6-DžíìA€Îx=©øB
UÅ܍Dv20130628_00621_stKsd062@ë"FQM{?'k*@€Eˆ®=¢4`=ːy?ºáHe¾²-E‰¦áBàBDžrAa(=w]2
UÅ܍Dv20130629_00362_stKsd062@ë""=Æ.Î?òc@€E€:=®H@Æ(?˜Qì_¾ŒIºE|¸DþDž€ÕA€a5=FŸ
UÅ܍Dv20130629_00364_stKsd062@ë""A6¦°?þÍ@€E€f=ć"?áHƒ? c¾OßEšD…J‡Dž´A~n¤=0[ù
UÅ܍Dv20130629_00366_stKsd062@ë""D‡ïM?
¦½@€EQ®=­í"A¡Ú^?Ôzá*¾†§ðE;šBĎÙDž°ÕA'™[=‹T¨
UÅ܍Dv20130630_00384_stKsd062@ë"ArÆvq?0'Ü@€E‰R=½•Ü>·?'ë…a¾ÒòE‰²fDþ$îDžqA"3=Û
UÅ܍Dv20130630_00386_stKsd062@ë"AvÖÇ?!í\@€E‰Ÿì=Ïð`?Þ_î?¹™šc¾'n˜EŠ×D…;TDž¡ªA"•=7»8
UÅ܍Dv20130630_00388_stKsd062@ë"Ay'‰1?#·†@€EŠhš=Àlø@c'.?Տf¾'ñªEŠÑ…BÃÇ®DžµªA}ÕR=2O
UÅ܍Dv20130701_00513_stKsd062@ë"d |Fø?.Q2@€EŽq=­‹Ô=üÓ#?ºáH`¾‹C–EPáDþ7Dž°)A~Û­=J…r
UÅ܍Dv20130701_00515_stKsd062@ë"d#ÚÛX?<͞@€EŽi3=åJy@\"?£×
b¾'hsEÎöD…4¼DžÊúA‰*=n‡"
UÅ܍Dv20130701_00517_stKsd062@ë"d'£U?#"½@€EŽ¥f=º9?½Vþ?èõÃd¾Š=qE3BÃ5Dž–òA€ê0=­é‹
UÅ܍Dv20130709_00113_stKsd062@ë"_ÇÍt?+b@€E®á×=±p ?ÌE?°£×\¾¢MÓE±!3Dþ2DžbÁA|¯º=8«a
UÅ܍Dv20130709_00115_stKsd062@ë"_ÊÉlÆ?7*É@€E­¸ö=뀱@Xí2?÷
=T¾/E¯Ñ…D…RoDž'‡A~PÂ=³2
UÅ܍Dv20130709_00117_stKsd062@ë"_Ï)=¼?*y¬@€E¬êš=ïL=ô¹þ?Ó33e¾‹Æ¨E¯"HBÂñ'DžÎoA}ƒw=o
UÅ܍Dv20130709_00209_stKsd062@ë"`Šß, ?B.Ò@€EÓ
= rÐ?uB²?˅`¾'\E L)Dþ(ÅDž~°A|¯=™ô
UÅ܍Dv20130709_00211_stKsd062@ë"`Üw?4­Á@€EÆ\=œôh={o™?ê=qb¾/EŸç\D…@1Dž'A~[Q=KÊ
UÅ܍Dv20130709_00213_stKsd062@ë"`æW7?(®ž@€E‡H=ÎßM>®yO@£×f¾²-EŸ BÃ	7DžµºA~Ï·=™&Ú
UÅ܍Dv20130709_00305_stKsd062@ë"anc« ?
[¼@€E›pÃ=§">ß­?У×a¾›"ÑEŸ…Dþ!ãDžËA|Ǹ=V@ö
UÅ܍Dv20130709_00307_stKsd062@ë"aqm5c? Ï@€E›z)=¨¥x?ËÊd?ó33b¾šŸ¾EQqD…;LDž°"A~y·=hŸ}
UÅ܍Dv20130709_00309_stKsd062@ë"atáÄ+?g(@€E™ˆÍ=䗏A!T#?ÈõÃC¾'ñªEœ•BÃÈ´Džº°Aâ=‰'
UÅ܍Dv20130709_00401_stKsd062@ë"bSÌZâ?/æ@€E¢‡Ã="ºP>ãŒZ?ôzáP¾"t¼E¥HDþøDž'ÉA~')=ä
UÅ܍Dv20130709_00403_stKsd062@ë"bVï*p?,@€E¢¦š=^Ì>¼ÀŒ?±ë…N¾Š=qE¤Ì¤D…)Dž¸ƒA|Ûù=-¾ó
UÅ܍Dv20130709_00405_stKsd062@ë"b]h¦]?ÞÛ@€E¢E®=¤ö´?(?ã×
e¾ŒIºE¤}…BÁ¼jDž¬sA}þ='¬b
UÅ܍Dv20130709_00497_stKsd062@ë"c(R?2á:@€Ež*=†
ä?À°‹?àa¾‹C–EŸÌ¸DþDž›
A|Þ=M«ä
UÅ܍Dv20130709_00499_stKsd062@ë"c+mÁú?9<Ç@€Eå×=›x?}"ý?°£×b¾OßEŸ]HD…,ÍDžÐîA}~C=i«œ
UÅ܍Dv20130709_00501_stKsd062@ë"c.i)º?8€@€Eb)=D? jÔ?µÂN¾•Ež¥
B¸ÕDž¦A}^=O<¯
UÅ܍Dv20130709_00593_stKsd062@ë"dò¨ÿ?Iiç@€Eœš¸=VÄp>5_á?´zá`¾ŒIºEž
áDþfDž¥7A{oÜ="ý
UÅ܍Dv20130709_00595_stKsd062@ë"d7aÁ?Xäˆ@€EoH=µÓ¨@ ?ç®b¾›¥ãEŸ RD…+LDžÕÓA~ê·=¥?
UÅ܍Dv20130709_00597_stKsd062@ë"d	@ñb?YM
@€EÚ=›"x?cZ?ð£×e¾£×
E ®¤BÂDž§uA|ßr=£/‹
UÅ܍Dv20130709_00689_stKsd062@ë"d¼l}?+8.@€E˜©Í=—À\>§Ø ?ã×
`¾§l‹Ešž¤DþòDž½yA|ñ‹=Qü×
UÅ܍Dv20130709_00691_stKsd062@ë"d¿§æ?0	
@€E™f=Œ'Ô?r
Ú?Àb¾ŒIºEšV=D…áDžéHA|Ü=B÷·
UÅ܍Dv20130709_00693_stKsd062@ë"dÂÊåí?$¨@€E˜Æ¤=¦@`>#Kn?Ñë…e¾¦ffE™¾áBÃoDžˆ´A|	Ø=H

UÅ܍Dv20130709_00785_stKsd062@ë"eŠ?%#@€E›)=•Ê?çJÃ?§®O¾™™šEm3Dþ‹DžÅšA~€'=B"á
UÅ܍Dv20130709_00787_stKsd062@ë"e$ü9?(ö?@€E›bf=†žØ@ŸÀ/?Ñë…Q¾'ë…E‰×D…"°DžôåA€ê=šZ]
UÅ܍Dv20130709_00789_stKsd062@ë"e'
S{?>¥°@€E›»ì=—%ƒ>…x¢@fff¾›"ÑEžÃBÄG+DžÇA|"®=™}ƒ
UÅ܍Dv20130709_00881_stKsd062@ë"fkü/?FWR@€E™q
=¾þ|?ÛÂé?ÁG®a¾™‡E›‹×Dþ‹Dží'A|†S=GÁ¼
UÅ܍Dv20130709_00883_stKsd062@ë"fn%æ?3·I@€E™;=²è"?šá?µÂb¾—
=E›uìD…+DŸDA~ç=eµ
UÅ܍Dv20130709_00885_stKsd062@ë"fq:ô?@'@€E™{=ÀÕ°?¦ý?·
=O¾'ë…E›EìBÅ'mDž?A~¹;=kÎÝ
UÅ܍Dv20130710_00156_stKsd062@딀½è=—?@€EŸg{=³ô@'´¸?×
=V¾/E¡Ï×Dþ$RDžqªA}IC=Qì
UÅ܍Dv20130710_00158_stKsd062@딀ÁQ¿?
®†@€EŸ…=Ãa>ƒø1?Î{b¾ß;E¡¤D…I/Džœ´A{Zf=ILÂ
UÅ܍Dv20130710_00160_stKsd062@딀ÄxDà?£+@€Ežx3>dë>ôÂ?èõÃe¾ŽVE IBÂDž³×A|¹§=E¨‹
UÅ܍Dv20130711_00539_stKsd062@딣ïE,Û?ç'@€EŽÐH=Õ>Õ=¦¨"?ë…`¾"÷ÏE"qDþ
°DžºA{y=HrÂ
UÅ܍Dv20130711_00541_stKsd062@딣ò¬j'>ýŠç@€EŽfq=å"`?¢Ì›?™™šb¾"t¼EHD…!ªDžã#A{½|=õÙ
UÅ܍Dv20130711_00543_stKsd062@딣öÚ ?<Ê@€EÁÃ=µ"@?Sxü?±ë…d¾ŽVEHBÂÆ%DžŽoA{Fç=ì´
UÅ܍Dv20130713_00679_stKsd062@ë"äNkÎ/?*†@€E‹=`>'"?'ë…a¾•EŒxÍDþåDž±²Ayî=
UÅ܍Dv20130713_00681_stKsd062@ë"äQÄô?"þ1@€EŠß=¥Öè?'"u?±ë…b¾Ÿ¾wEŒi
D…DDžá/Azg¨=¯É
UÅ܍Dv20130713_00683_stKsd062@ë"äTëúº? Ò@€EŠÁ3=¡)°?@"³?àe¾š¬EŒ_×BÂ!ËDž™`Ayÿ®=nüŽ
UÅ܍Dv20130714_00768_stKsd062@ë•5ø9ã?<ßõ@€E©.ö>Aª=€‡@?¹™ša¾­'hE¬ŠDþ#øDžÉyAvàx=41F
UÅ܍Dv20130714_00770_stKsd062@ë•9þ´?:‡
@€Eª`×=½<\?]ËÐ?£×b¾¯²E«?×D…5'DŸAv-á=#¡»
UÅ܍Dv20130714_00772_stKsd062@ë•<eœ?8Žý@€Eªà
=ð¢•?"Ût?§®f¾½p¤E¬ãqBÄ÷LDžeãAv–(=0b 
UÅ܍Dv20130715_00387_stKsd062@ë•"aš8?=Ì@€E±>Á?Þ‰?Ñë…a¾¨r°E³{DþDžËAvGÌ=\/
UÅ܍Dv20130715_00389_stKsd062@ë•"dÕ§½?"²R@€E±¯
=úëæ=仿?Ýp¤1¾/E´;šD…"DžºÁAu'=IG
UÅ܍Dv20130715_00391_stKsd062@ë•"h2´2?%‡@€E²Z¸=ܳ_>þ{¢?ÁG®e¾¥ãTEµ6fBÂÄDž¡ôAv R=+2j
UÅ܍Dv20130718_00238_stKsd062@땀OÀÈ?ZË@€E²|…=ÃÍÀ>µ÷ã?Þ¸Ra¾˜"uEµÄfDþDž}Aw>o='G?
UÅ܍Dv20130718_00240_stKsd062@땀RäS|?"Õ%@€E³ý
=ë
UÅ܍Dv20130718_00242_stKsd062@땀V,è?¿@€E³°=È\>Mj6?¬ÌÍe¾—PE·ùqBÂûdDžµHAvO="e
UÅ܍Dv20130718_00430_stKsd062@땁Óݒ˜?{è@€E¥À=ú[ç?ùø?Ã×
`¾OßE¨×…DþBDž"®AvÒy=lX
UÅ܍Dv20130718_00432_stKsd062@땁×2Q?œƒ@€E£·3=Æl6=†ÇÚ?èõÃc¾‹C–E¥âD…åDž¾FAuÔò=8Çï
UÅ܍Dv20130718_00434_stKsd062@땁ÚÏå?{@€E¢û=ϸ¥?7Tx?Ü(öd¾š¬E¦qBÁÞ5Dž¨åAwü=$Ï.
UÅ܍Dv20130718_00622_stKsd062@땃ÄHy–?6@€E—œ==»p?¢© ?Ó33`¾/Eš>fDýùDž³Av=:b¥
UÅ܍Dv20130718_00624_stKsd062@땃ǗN?΂@€E—áf=©v™>GsW?Ï\)b¾‹Æ¨Eš¨öD…%DžæVAw¶=)ª
UÅ܍Dv20130718_00626_stKsd062@땃Ê릂?æb@€E—®¤=§ä>­'F?У×d¾–Eš#…BÃNÙDž€ZAw}'=9'·
UÅ܍Dv20130720_00095_stKsd062@땿‡—({?†T±@€EŒ%=C¢	?Å?±ë…_¾²-Em×Dþ3DžUªA|Ë=–‡…
UÅ܍Dv20130720_00097_stKsd062@땿Š¬¡‰?"Há@€E‹éÍ=Ès>"Êk?ž¸Rc¾¦ffEV{D…C¦Dž¨þAy®Ú=ˆ
UÅ܍Dv20130720_00099_stKsd062@땿ÂJé?‹·a@€E‹¢…=Œ^P>:¨é?®{e¾¤Ý/EMqBÃàÅDž»}Azþ=så(
UÅ܍Dv20130720_00335_stKsd062@ë•Á}[‹?l¼@€E'Í=Š"ˆ>ô -?šáH`¾£×
E'ðfDýýÓDž"sAx¼ˆ=ˆP:
UÅ܍Dv20130720_00337_stKsd062@ë•Á€ Nj?'‰@€E©R=d©>À­Î?œ(öa¾¦ffEÜRD…/Dž½Ax££='Ïd
UÅ܍Dv20130720_00339_stKsd062@ë•Áƒò˜¹?'M@€E'…=^ò?¥HÁ?'ë…d¾­VEù®BÁ¼jDž¼{Ax¶=§z«
UÅ܍Dv20140709_00091_stKsd062@ëÁÿEˆ»%?;«i@€EšXÍ='w>{¸?«…h¾£SøEœ€fDöQôDžq'An»î<õ¨ô
UÅ܍Dv20140709_00093_stKsd062@ëÁÿH²+6?Fb!@€EšÍ=¨'|<¨¶7?—
=a¾"÷ÏEœ'ÃD{W®DžŠ^Ao¬Ž<õg-
UÅ܍Dv20140709_00095_stKsd062@ëÁÿLs?7@€E™Í=fià?ÝwT?ï\)2¾–‡+E›¤BƒDžöAne¥= ä
UÅ܍Dv20140709_00235_stKsd062@ëÂnËtÞ?$™á@€E'Î==›Ì?
I?"záh¾›"ÑE"?qDöJDžo\Aol¿<Ò¤j
UÅ܍Dv20140709_00237_stKsd062@ëÂrW³?(†C@€E"
=³x>Œ?«…b¾'ë…E"YšD{mDž|{Ao:¿<ãw&
UÅ܍Dv20140709_00239_stKsd062@ëÂuPõ?%GÞ@€E"@¤=¼Ad?ÉÑ?ù™š4¾Ÿ¾wE"_šBÅ¢DžúAn=,o8
UÅ܍Dv20140709_00283_stKsd062@ëÂÕþŸX?ö@€E•ì=•ï¼?Ì:L?®{g¾¦ffE˜{Dö-'Džv%Ao™Ÿ<ëŽ÷
UÅ܍Dv20140709_00285_stKsd062@ëÂÙb×ç??ö@€E–C×=–· =ÈA??Àa¾"záE™¶D{ÛDž'AoÉ=[d
UÅ܍Dv20140709_00287_stKsd062@ëÂÜ©?rZ@€E—#)=ž'p?Zî@@\3¾§l‹E™º¸BSøDžïžAn·=@?Î
UÅ܍Dv20140709_00331_stKsd062@ëÂ;WÄã?X@€E•"q=©Öè@Lýn?ÈõÃg¾¨r°E—Ç
Dö9qDž|œAoS=x[
UÅ܍Dv20140709_00333_stKsd062@ëÂGm8?!¸@€E•¯=‹¦Œ>Ó±J?ª=qc¾"ýôE˜¶¸Dzö5Dž›uAoÕ<ç*
UÅ܍Dv20140709_00335_stKsd062@ëÂJÚï¥?(@€E•Šö=†èð?YÜ@p¤2¾šŸ¾E—Ö=B.DžæÑAmýy=6ø›
UÅ܍Dv20140709_00379_stKsd062@ë§T'Ô?Ns2@€E–X3=r6ø?*åI?‡®g¾»çmE˜‡ìDö%'Dž{#An^è<ÛÞØ
UÅ܍Dv20140709_00381_stKsd062@몙VS?N÷@€E—	{=‡hÌ>¾õ?¦ffb¾²-E™ÌfDzëøDžœApÓ=5"
UÅ܍Dv20140709_00383_stKsd062@ë®ÙÅ?"?o@€E™ÓH=yÄ@-TÌ?Ýp¤2¾˜"uEœú¸B$ÝDžâfAoñ=Pç
UÅ܍Dv20140709_00427_stKsd062@ëÂ
k8?H¯å@€E¡N=¨ç?'Õ>?p¤g¾ž¸RE£¥®Dö=DžoÏAo<w<ö?v
UÅ܍Dv20140709_00429_stKsd062@ëÂØÀK?@ï@€E¢í3=™¥œ@^Z"?˜Qìb¾œ¬E¤úDzç}Dž¤þApÌ<úõd
UÅ܍Dv20140709_00431_stKsd062@ëÂ+¶?6nõ@€E¢=3=Á~ŒA
@
áH4¾§l‹E¤˜áBOßDžë®Aoå=YÎ5
UÅ܍Dv20140709_00475_stKsd062@ëÂyRÌ×?Gi6@€E Q…=qnØ=ªS
?˜Qìf¾–E Õ…Dö"ÉDž"{ApMù<ê!Ö
UÅ܍Dv20140709_00477_stKsd062@ëÂ|®'Î?A‡˜@€EžR¤=ÛÄg?ý€u?ŸN¾¡G®E¡,áDzë…Dž±ªApìÂ=4=
UÅ܍Dv20140709_00479_stKsd062@ëÂõn,?=‹@€Ež¨¸=j¡x@<‰í?ï\)2¾›"ÑE¡2¤BÍÓDž×}Ao,Œ=<¬²
UÅ܍Dv20140709_00523_stKsd062@ëÂß
ag?TqÜ@€E›š='g˜>÷D˜?šáHg¾Æ§ðEœÓ\Dö)ÛDž•qAo¨=~
UÅ܍Dv20140709_00525_stKsd062@ëÂâ9‹g?m~ý@€Ešý®=ˆÊ|
UÅ܍Dv20140709_00527_stKsd062@ëÂåƒR?Rv×@€E›ç×=Ҍ:?8‡=?øQì2¾"÷ÏEÏ\BñªDžÉhAo¸»=R&Ù
UÅ܍Dv20150227_00279_stKsd062@ëß(鋔ž?Îüò@€E˜+f=Ѹ @HÏf?¾¸R_¾·ÎÙE–Ý3Dþ'Dž'AyÄ<>A

UÅ܍Dv20150227_00281_stKsd062@ëß(ì l?Öwy@€E—êH=Ïߓ@;Ó?«…b¾»çmE–]
D…ŸDž‰qAzú÷=ë"y
UÅ܍Dv20150312_00477_stKsd062@ëàÊÍK¢Á?Z¥Z@€E¶Êì=ì˜=?‰N?Ç®`¾¦éyE¶d)Dþ1ÃDž•A{â=Ãæµ
UÅ܍Dv20150312_00479_stKsd062@ëàÊÐ^è?LÊ3@€E¶Á…=ƒÝù?ͺ/?ºáHb¾Š=qE¶HáD…VDžžA{~=‡œ`
UÅ܍Dv20150312_00481_stKsd062@ëàÊÓ©_à?bz@€E¶–3=ŸÁ?ý9ó?¹™še¾¥`BE¶šBÄEDžÛ¦Ay•Ù=c{½
UÅ܍Dv20150629_00230_stKsd062@ëîd\×ý?4<¯A F)å¤=†Íè?;©v?¹™š`¾bNF%÷DýçDžšfAxËf<âH‰
UÅ܍Dv20150629_00232_stKsd062@ëîdd}-'?.ŒjA F)$š=¥\>O% ?šáHb¾\)F%D…LDžÃAy­<Á_
UÅ܍Dv20150629_00234_stKsd062@ëîdm‰Ðú?.—æA F''C=ã1®>št?G®e¾ˆ1'F#ÃB¿"uDž®°AyC<¶#¸
UÅ܍Dv20150630_00159_stKsd062@ëî"+i»0?i@€E¦â=Õé1@4>a@'®`¾\)E¨<RDýî=Dž²Azg`>	)
UÅ܍Dv20150630_00161_stKsd062@ëî"0Bx ?!F@€E¡‰R=–Ê"?žå­?ìÌÍb¾‹C–E¢$D…šDžÐîAyGI=ˆ˜
UÅ܍Dv20150630_00163_stKsd062@ëî"Q {á?þ@€E H=ý£µ@…>@
=qd¾'ë…E î¤BÁåDž"´AzáÂ=×/Å
UÅ܍Dv20150709_00043_stKsd062@ëïŸCšÅ?9|$@€EæŸ=qrG?7Î@`¾ŒIºEçšfDþ&DžiìA|ä==u{c
UÅ܍Dv20150709_00045_stKsd062@ëïŸFÒ!u?>qY@€Eäàì=]Y @áœÙ@'
=_¾ A‰EçD…H{Džˆ‹A?þ=ʞ²
UÅ܍Dv20150709_00047_stKsd062@ëïŸIåA8?)œŒ@€Eåf)=s@–O©@™še¾'\EèŽBÁDžÕüA~u=¹sg
UÅ܍Dv20150710_00043_stKsd062@ëᅳL!l?;—"@€E××=bd¸
UÅ܍Dv20150710_00045_stKsd062@ë￝VíÍ?4­ò@€EÖߏ=a·	
UÅ܍Dv20150710_00047_stKsd062@ëï¿ `‰?Fjµ@€EÕùq=Nxà
UÅ܍Dv20150710_00091_stKsd062@ëï¿ø Ö?4'8@€E˳×=W·Ð
UÅ܍Dv20150710_00093_stKsd062@ëï¿ûžf?<'@€EËHá=BÂ?
UÅ܍Dv20150710_00095_stKsd062@ëï¿þç±Õ?Dd¢@€EÊß3=5U_?±6Þ@,ÌÍd¾‹C–E˸BÀ¯Dž¿mA~R>Æ_
UÅ܍Dv20150710_00235_stKsd062@ëïÁҋS?$<B@€E¹=ö=•€ >Ðîñ?èõÃa¾šŸ¾EºXDþ"DžvfA~õ…=ŠúÕ
UÅ܍Dv20150710_00237_stKsd062@ëïÁ"1-?*& @€E¸!×=€lô?ªt@záb¾'hsE¸ÎáD…Dž¡yA}šÌ=‰6°
UÅ܍Dv20150710_00239_stKsd062@ëïÁ]ÕH?$"@€E´ªH= ˆ>ÁÅs?ñë…e¾"›¦E´ÖB¿ßDž¹A}1ý=Œd©
UÅ܍Dv20160705_00431_stKsd062@ìâvúB|?†@€EF.=܃?R'ý?‹…b¾²°!EEp¤Dþ¬Dž«ßA€¥=¶Ë
UÅ܍Dv20160705_00433_stKsd062@ìâz2@?€O4@€EF˚> wo=Ž´?ª=qb¾·ÎÙEEç®D…:DžÆ˜AœÙ=±©
UÅ܍Dv20160705_00435_stKsd062@ìâ}Y''?­oX@€EG×>CM@áwÙ?¡G®f¾´9XEE¡BÁ‡®Dž¹ìA{Ï|=©d
UÅ܍Dv20160729_00547_stKsd062@ìã﬛T?šÆ@€E¦¦ì=šu ?•ï¼@{b¾ŒIºE¦¶öDþøDžéyA€Kc=pÔ%
UÅ܍Dv20160729_00549_stKsd062@ìãò·2?2@€E¦lH=Žÿè>Ôu?ê=qb¾'\E¦#\D… jDŸ¬A:=†âs
UÅ܍Dv20160729_00551_stKsd062@ìãõ°ñ¥?×M@€E¦R=z˜?X‹@£×d¾"›¦E¥ffBÍPDžŠ°Aq§=—G%
UÅ܍Dv20170619_00656_stKsd062@ìH…СD?	9@€E®v==Ä·Ô?lÍ@õÃc¾'hsE¬ÄDþ,ÅDž°sA}Öá=žã
UÅ܍Dv20170619_00658_stKsd062@ìH…Óe'¼?!Úq@€E®\=¥´È>0iü?ÁG®b¾{çmE«ý3D…1DŸÛA|à"=5¬M
UÅ܍Dv20170619_00660_stKsd062@ìH…ÖÙZ?=ß@€E­)=ÌØ>)
ù?Ê=qe¾‹Æ¨E¬
BÁ ÅDžË®A}Î]=d—
UÅ܍Dv20170620_00383_stKsd062@ìH£s§‡n?<'V@€E".ì=‰D˜?øƒ??×
=a¾šŸ¾E'ÄDþOuDž€öA¸Ø=Œ'8
UÅ܍Dv20170620_00385_stKsd062@ìH£vFM—?eaÈ@€E"d×=цö?\*Ð?³33c¾Ÿ¾wE'M\D…\1DžÛ
A~NG=—…
UÅ܍Dv20170620_00387_stKsd062@ìH£y2¡=?jªV@€E'C3=â ¡>°‡?³33c¾ž5?E'JRBÁçðDž˜¤A|£=µmv
UÅ܍Dv20180406_01151_stKsd062@ìl올?ex@€E™¸¤=‡½È?¼öÉ?¥¸a¾¢MÓE™-…Dýì1Dž‹žA|œH=¡}
UÅ܍Dv20180406_01153_stKsd062@ìlì¡õ3?±¬@€E™Í®=yZP?±TQ?£×
c¾Ÿ¾wE™0¸D"ýìDŸ%PA}Ø>_N
UÅ܍Dv20180406_01155_stKsd062@ìl쫵%?‹|ô@€E™¢Ã=GÞ??Ú?·
=e¾©ûçE™B½I7DžàƒA{ÿ=ÓK
UÅ܍Dv20180508_00355_stKsd062@ìpèóÕÐ?†QL@€E™Cf=…ß ?Ôß>?ž¸Ra¾ ÄœE™0¤Dý÷Dž¨ÍAyo»=Žß
UÅ܍Dv20180508_00357_stKsd062@ìpè…Ùè?šÌç@€E™P==ʇ¼?@ß?¹™šb¾ A‰E˜ñìD"å²DŸ¨AzÔ=·uI
UÅ܍Dv20180508_00359_stKsd062@ìpèˆ8h|?'²¹@€E™]H=ÛÃÚ?`žŽ?®{f¾˜"uE™5B»ØDžÀ¼AzMô=ÞîC
UÅ܍Dv20180508_00739_stKsd062@ìpëê@›Q?™Pÿ@€Eµ=‡úP@y¨f?°£×d¾° ÅEµ²fDþþDžëuAzqw=ª=Ù
UÅ܍Dv20180508_00741_stKsd062@ìpëí½?B.@€E´vš=l @Š
?½p¤c¾¤Ý/E´…
D…DŸk;Az7"=½
UÅ܍Dv20180508_00743_stKsd062@ìpëðco¼?Ÿ"@€E³·®=s=ð>Š×á?Ÿd¾Ÿ¾wE´\BÀ
=DŸÑA{P>£
UÅ܍Dv20190808_00443_stKsd062@ìª[RV?c&@€E'5{=sT±?…_?‡®f¾­VE"TDþN%DŸ·ÏAuÊ:=<Ú¤
UÅ܍Dv20190808_00445_stKsd062@ìª^£ï‰?V4@€E"®=˜ùd@…!?ˆõÃb¾§ïžE–ÏÃD…PD žAtÓ=P$J
UÅ܍Dv20190808_00447_stKsd062@ìªa¨ÁÖ?gÌ×@€E"SÃ=‡Ó8>ûJ?Ÿc¾¤ZE'¡×BÁSuDŸ¾Au‹%=Z-ÿ
UÅ܍Dv20190810_00690_stKsd062@ìªDsîŸZ?$+@€Ex3=Š~?FžÓ?"33g¾¢ÐåEzzáDþZáDŸÎáAsŠ<ð[k
UÅ܍Dv20190810_00692_stKsd062@ìªDwíu?'Ð@€Exê¤='Ô?~gu?hõÃb¾‰7LEzÊ=D…e/D 4sAsŒ±<é[¿
UÅ܍Dv20190810_00694_stKsd062@ìªDzò`?ÉE@€Ex¸Í=™ZH?‰¦œ?Ÿc¾¢MÓEz…šBÂÞ5DŸä´At¹=Tr
UÅ܍Dv20190830_00259_stKsd062@ì¬ÁLÏ\?°v¿@€E"§)=yå=îMù?¥¸g¾­'hE–\DþUËDŸÖwA|s=®ØÏ
UÅ܍Dv20190830_00261_stKsd062@ì¬ÁOç
ì?œœ@€E"Õ¸=lÛ§@´?…¸c¾Ä"E•¨¤D…'¢D %Axá±=´
UÅ܍Dv20190830_00263_stKsd062@ì¬ÁS)M+?¶o@€E"Q¤=ÿf>ƒ¡Ê?˜Qìc¾¹Û#E•mHBÃÀƒDŸþAylh>wá

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_23n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  312 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
:ýz!v20100411_00452_stKsd100@ëCõi
¶?h8€A FW>>6"=ƒ‡Ê?þ¸R[¾…¸FWtC>¸Dø¦A‹ýJ>1~•
:ýz!v20100411_00454_stKsd100@ëCûI,D?PkjA FTqH>>/Œ>֗¸@\)4¾'hs
FTµRE¸‹DùM'AŠµ>rMÄ
:ýz!v20100411_00456_stKsd100@ëDWžM?c3}A FSC©>,{I?š•«?У×m¾å`
FS§D‹œDù²ÉAˆÔJ=òÑb
:ýz!v20100412_00481_stKsd101@ëiÂFÑÌ?J/ƒA F,{="þ´?{A;?÷
=c¾½p¤F\D‹áBùàBA‰W=ÊøM
:ýz!v20100412_00483_stKsd101@ëiÈO.ç?L(ÀA Fd=®ÜXC@@E1¾®{F)šEô5Cs3
:ýz!v20100412_00485_stKsd101@ëiΙÛß?WÙFA F¸=µÏ0?¤º'?Ôzál¾"ýôF|=Cÿ¾C
ýqA‰`.=¹qÚ
:ýz!v20100418_00768_stKsd100@ë)GC€³?$¤@€E…ù3=˜ª=¥?\]¾'n˜EƒöCDDø\öA‰Ì7=˺¯
:ýz!v20100418_00770_stKsd100@ë)J*ì?"+ô@€E†<…=ÀJA5a%@Qì5¾‰7L
Ev=E×?Dù°AˆëÆ>$&
:ýz!v20100418_00772_stKsd100@ë)L̼²?'VY@€E†yö=À(H?'Ý'@
áHk¾›"Ñ
E'5®D‹àþDùm'AŠ
Ý>.
:ýz!v20100509_00714_stKsd100@ëË9âIŒ?MW÷A Fg")>#¿,>0$#?Ž{]¾"t¼FecšCA7
D÷!ªA}§<ùÚè
:ýz!v20100509_00718_stKsd100@ëËG P?D[mA Fgá>^
?Ê8á?šáHf¾›"Ñ
FgMRD'-üDøu'A~Ü}=
´
:ýz!v20100817_00377_stKsd101@ëCÜqE?<«Â@€Ewžf=½¦?։?ՏI¾¬‹DE€öDŽ	ìBÿ`ÅA€†û=ŽHÕ
:ýz!v20100817_00381_stKsd101@ëCåœ?6Y)@€E{®=½B0@m'?ð£×j¾¶E¢EeHC'·C*ÁAo~=ÂÜ
:ýz!v20100822_00262_stKsd100@ëá»á?I\F@€Eù==¥º"@ gû?µÂ^¾£SøE‹‹ìC-ÄÝDõb%AƒÂµ=¡è!
:ýz!v20100822_00266_stKsd100@ëáÿG~??_@€E'…=ºœè?y\?У×i¾ Äœ
Eï3DŽ°¼Dö®¨A"¬Ä=ÈZØ
:ýz!v20100823_00212_stKsd100@ë;ԜÐ?W€ÿ@€Eˆ=Ã=·á…@lê?\_¾'ë…E†<áC,½/DõuAƒJÜ=˘ê
:ýz!v20100823_00216_stKsd100@ëBÅm?cú"@€E‡xH=§+D=§‰T?\)i¾ž¸R
E†R¸DŽµìDö´ÝAl
=¤º>
:ýz!v20100823_00332_stKsd100@ëpsв?iÍ@€E‰_f=¡›0?Ìø?ÈõÃ^¾"ýôE‡†öC.oDõ|9Aƒ/q=÷oc
:ýz!v20100823_00336_stKsd100@ëxól?yq$@€E‰‹Í=½SÜ>÷[?p¤j¾¨õÃ
E‰ÌDŽÃDöÛ;A"½==ãBÝ
:ýz!v20100824_00165_stKsd100@ë ìLK?C­ @€E†ÞH=x>‡Á?Ï\)^¾›¥ãE…	×C,­PDõ\¬A"¦ª=¸ù‡
:ýz!v20100824_00169_stKsd100@ë ó¦Ðå?6á@€E‡yÃ=ƒ\ð@N|Q?ÈõÃi¾ A‰
E†¾DŽ©Dö´A"åC=¤PÞ
:ýz!v20100826_00118_stKsd101@ëa#QC??3I6@€E•v=—N˜AÖ-@b\Z¾Ê=qEšHDŒôBÓ²-AÄþ>-æ
:ýz!v20100826_00120_stKsd101@ëa&Î5ƒ?7ÿ@€E•tq={¬AÈ°í@×
2¾¡G®E˜ÔÍEü-BÚ$ZA'ò2=í2¡
:ýz!v20100826_00122_stKsd101@ëa*tGÐ?1œ²@€E•=ùˆ@9¸L?ë…j¾¿|îE™§HC¼jBáõÃAƒK	=´Ý
:ýz!v20100828_00175_stKsd101@ë¢0ãrV?=Þ7@€E"==ÇþTAgòú@"33U¾¯ E—D‹ôîBÔº^A…÷Ü>{©
:ýz!v20100828_00177_stKsd101@ë¢4¨n?3÷@€E•ç¤=ƒ_°A¦5È@XõÃ3¾ŽVE—yqEúúBÚìA†²'>2Ou
:ýz!v20100828_00179_stKsd101@ë¢8t‹B?#;@€E–ÔÍ=Œu>ªÓß@6ffl¾Ÿ;dE˜­\CÍB⛦A†Ï>½Ü
:ýz!v20100830_00181_stKsd101@ëáqù?9vT@€E‰)Í=€ñ¸A²u@JáH:¾ŒIºE²DŒƒBÑò°A…7
>FHL
:ýz!v20100830_00183_stKsd101@ëáZPƒ?<¢T@€E‰eÃ=‡ið?'¥@51¾—PEŒ‡…Eõ…BÙ0¤A"²O>%—
:ýz!v20100830_00185_stKsd101@ëáâÀÕ?2¢w@€E‰|¸=ˆ"?êb@ÌÍl¾¥ãTE–öCRoBá{çA"!Ë=ÿÐ7
:ýz!v20100923_00136_stKsd101@ëàj÷Êý?yr@€Eªöá="‹A‡W@L(öA¾¨r°E°ÝìD‹÷uB×W
A"ï]>'"f
:ýz!v20100923_00138_stKsd101@ëàn¬æ¨?iё@€E¨½R=O=h
:ýz!v20100923_00140_stKsd101@ëàrbs?b›m@€E§=ˆ8
:ýz!v20110516_00782_stKsd100@ë2J«M¦|?Sz@€E¡9¤=n°>Ȓ@^¾/E fáC+Ç+Dõ
qAˆn>†‰
:ýz!v20110516_00786_stKsd100@ë2J±¨"3?Èè@€E¡yf=—s=
:ýz!v20110720_00147_stKsd100@ë:`(
$×?žUñ@€E…ãá=e7ß@S–ú?ÚáH^¾ºáHE†(=CI%`DñêA"Š¥>
‰i
:ýz!v20110720_00151_stKsd100@ë:`.6ÔÓ?«—S@€E‡ ®=¨"
:ýz!v20110805_00251_stKsd101@ë<a¶®¨?6]@€E˜y3=‡ë"?›³Í?ï\)]¾´¼jE˜{ÃDÊ˜B—œAˆ)¹>ü8
:ýz!v20110805_00255_stKsd101@ë<a5®Ž?A8N@€E˜…=ݛ_;<¿%@)™š[¾±©üE™7qC5óuB¥ªAˆQR>@+Ê
:ýz!v20110807_00624_stKsd100@ë<£È"Xè?ß@€E"á=·#X?]ÏN@ë…_¾‹Æ¨E'ÙÃCHÉDñ3ßA†ë‹=ÚÌ(
:ýz!v20110807_00628_stKsd100@ë<£ÎÙ<?*€@€E"h®=¦h¨?‹`%@G®l¾±©ü
E"c3D'!7Dò"þA‡æê=øÛð
:ýz!v20110810_00119_stKsd100@ë<ÿ°M•Š?_k#@€E³ÅH>¯

:ýz!v20110810_00123_stKsd100@ë<ÿ¶Qæ}?l ‹@€E´(=yn/
:ýz!v20110817_00346_stKsd100@ë=໾X?\5­@€E™j=Gq
:ýz!v20110817_00350_stKsd100@ë=àöÃÌ?@ƒÂ@€E•
==o‡à
:ýz!v20110904_00542_stKsd101@ë@"?@sL@€EŸ
ì=κš
:ýz!v20110904_00546_stKsd101@ë@"Vùâ?-ø&@€EžÕ®=›"D
:ýz!v20110905_00258_stKsd100@ë@AY¹h?2÷‹@€E'Q=sÍØ@
Øi?Տ_¾šŸ¾E'…qCIf%Dñe²A‡9¡>Á
:ýz!v20110905_00262_stKsd100@ë@A`Å'?C£ß@€E'R=±ˆAV£ž@…l¾µÂ
Eè¤D'$ÍDòžfAˆOÁ>Iÿº
:ýz!v20110905_00336_stKsd101@ë@AõÂÏÉ?I{Þ@€E'R=½†ð?(ø?ôzá[¾ÃoE'4¤DíBšõÃA‡§ò>A;
:ýz!v20110905_00340_stKsd101@ë@AüjIJ?)ü@€E'a{=q£à?O¤æ@QG®k¾¹Û#E")ìC7ÛB¨§ðAˆß¿><6y
:ýz!v20110913_00292_stKsd101@ëAA㸨?8o
@€EÆØ{=zçß?´°?™™š\¾¬1EÉšDìÝBœ³3Auô=3N
:ýz!v20110913_00296_stKsd101@ëAAëHé(?*íÌ@€EÇ=–r€=(@†?ÁG®l¾´¼jEÉêC7J=Bªó¶ArÈ0=…
:ýz!v20110918_00076_stKsd100@ëAßu%ìy?!#c@€E±;Ã=¸"?Ü~?˜Qì^¾¦ffE°n)CGã×Dñ;žAm<‡<éא
:ýz!v20110918_00080_stKsd100@ëAß{~ìD?ŒÎ@€E² ¸=à0Ð?bå+?ul¾®—
E±!\D'
üDòs–Am*Á<¨iË
:ýz!v20110919_00215_stKsd100@ëAÿÂsg¬?H]@€E»ÏÃ=¢þl>¬œ?¨õÃ^¾¨õÃEº××CGÿ;Dñ)`Aos<öt
:ýz!v20110919_00219_stKsd100@ëAÿÈґÞ?L¥³@€E¼¤=È=®ÂD?k…k¾¦éy
E»ÉÃD'øDòm/Ao­õ<Ôìb
:ýz!v20120305_00357_stKsd101@ëW
†Ã1?/"þ@€E±H=ôëP?o²?ª=q]¾½ó¶E°åDB–µÃAqª=¥
:ýz!v20120305_00361_stKsd101@ëW
X
?5I@€E¯¡¤>.@š6\@Qìd¾¬‹DE¯Ÿ®C8ò-B¦\Ap'=sÐç
:ýz!v20120307_00747_stKsd101@ëWGës?tI@€EäÅ×=·a¨@¤rÇ?ÚáH\¾Ä"EáfDZÑB™œAo",=%ý"
:ýz!v20120307_00751_stKsd101@ëWGñSO?‡I@€Eä2š>…=Á3?·
=l¾ÂJEⓅC:CB§>úAnë]='O	
:ýz!v20120308_00646_stKsd101@ëWi6öV‰?›W@€EÓèH=ÊR?C¶¼?ٙš]¾­'hEћ…D:fB—
ÁAm£±<÷ƒ
:ýz!v20120308_00650_stKsd101@ëWi= Q¯?$©ª@€EÔ}…=··"@zûð?ë…i¾»çmEÕRC9#TB¦"AmwX=ê9
:ýz!v20120311_00453_stKsd101@ëWÉãi6O?&t@€E­—3>E²@}ˆ?ð£×^¾µ?}E­.¸D2%B–ùÛA{÷J=‡êG
:ýz!v20120311_00457_stKsd101@ëWÉéäO ?1@€E­
>€ÿ£>_‡Ì@%[¾º^5E­»ÃC8wLB¤/A|Ó¶=Ì>"
:ýz!v20120313_00654_stKsd100@ëXÚ«'?"R¿@€E³\=këÈ=÷¯?£×_¾®—E´±\CGœ¬Dò
7A}Š=É̏
:ýz!v20120313_00658_stKsd100@ëXà½Ås?‹ä@€E³]f>B>"9ý?¦ffl¾®—
E·:{D'ðBDódA{-=‡™ò
:ýz!v20120313_00684_stKsd101@ëXí+'?–§@€E³Ž)=ÁÈh>÷Ÿ?¢\\¾»çmE±ó®D4)B–ÃA{•=ɚT
:ýz!v20120313_00688_stKsd101@ëX"$n?¥Îž@€E²ö=þKz?®î%?¬ÌÍ^¾²-E±P=C8iºB¥´¼A{ýu=šBÞ
:ýz!v20120318_00453_stKsd101@ëX¨ÏÏÑd?¡@€E¤ã=•H ?Úê:@+…]¾£SøE£Õ®D2¨B—vFA"zù=îYê
:ýz!v20120318_00457_stKsd101@ëX¨ÖN
¥?$"@€E¤Š¸=ˆŸ¸<{@33V¾å`E¤¤C8Ý/B¥
A"±‡=µt!
:ýz!v20120321_00368_stKsd101@ëYbv?3S@€E²
=ÎãÏA°Ô?¼(ö]¾¨r°E°FfD7B—s3Aƒ¥˜=³ŽÌ
:ýz!v20120321_00372_stKsd101@ëY!®»ë?+ˆm@€E³E¸=é¤>@œp…@®Z¾…¸E²_šC8¼îB¥
=Aƒ»×=ãIA
:ýz!v20120324_00310_stKsd100@ëYhCÅÂl?º›@€E£U=ßJ=¦¬{@£×_¾¥ãTE¥"¤CHDò–A"½Ð=äÝÛ
:ýz!v20120324_00314_stKsd100@ëYhK9C?'³@€E¢»=Û «?'Në@Qìl¾›"Ñ
E¥HD'FDóHöA†=ñݏ
:ýz!v20120326_00334_stKsd101@ëY¨•òã?ÛD@€E'!Ã>|…>ש@zá]¾£×
E³®DøB•'ìA‡BÍ>—¨
:ýz!v20120326_00338_stKsd101@ëY¨œaO{?
O@€E"/®>
)~@>è@
=T¾®—E'"C7¹XB¤/A†'Ú>ԍ
:ýz!v20120328_00645_stKsd100@ëYêP)ˆº?k¥Š@€EÇ¤="€@¿êD?ÚáH_¾»dZEdöCHñhDò˜A""=äŠ	
:ýz!v20120328_00649_stKsd100@ëYêWÃœ?f"Ç@€Eª==±gX?ÌB?Þ¸Rk¾Á%
E',)D'béDó>‡AƒÞ˜=Ûwë
:ýz!v20120329_00538_stKsd101@ëZ§«ÀŽ?ˆ¶P@€EȀ=õ°">³‡@G®]¾Þ¸REÃÇ®D@RB™ºáAƒžû>/ÎB
:ýz!v20120329_00542_stKsd101@ëZ®ÏkŽ?zkŽ@€EÇòÃ=¸Ì¨@Ëg]@ÌÍh¾²°!EƏC8´9B¦ªAƒ­\=崈
:ýz!v20120508_00586_stKsd101@ë_
ã.þÆ?`öà@€EËÃ=ñ°²?>"D@
áHY¾²°!EžuD¿ðB
PA"ä™=Âmˆ
:ýz!v20120508_00590_stKsd101@ë_
ë¨N?Šåø@€E³
=þwc>ñ2r@\k¾«E %HC5þúB­PA"Ãz=è·
:ýz!v20120508_00598_stKsd101@ë_;{¶Û?6×Ú@€EžÙ==Çю?çv"?Ï\)\¾Ï\)EŸÈRDÏÇB‹DA…VB=¼Ê}
:ýz!v20120508_00602_stKsd101@ë_D%®æ?AV¬@€EžÞ=˜ù@+Gä@{k¾°£×E¡oC5¶FB«ãTA"Ú¶=Ý©–
:ýz!v20120520_00654_stKsd101@ë`Šo#d?yD@€E­== a°=g˜?Që…]¾«E­íÃDìBýôAl–=õs
:ýz!v20120520_00658_stKsd101@ë`Šv\Ӗ?1	@€E­
=tb@Å?^¸Rm¾£×
E®ùšC7aËB®Þ5Ak0š=8°
:ýz!v20120522_00308_stKsd101@ë`ƅzB¼?˜sk@€E‡H=|ãð?…,…?¸R\¾ ÄœEˆ´áDBš|jAlE~=I·ê
:ýz!v20120522_00312_stKsd101@ë`ƌʞt?¢³"@€E†¹¤=¨‡—@v¾¶?Tzág¾©xÕE‡TáC7ˆsB§AAm›ä=`S
:ýz!v20120523_00281_stKsd101@ë`ã§tÉ+?Ž—@€E…|
=xJð=p`?k…]¾´¼jE…ýDÿ}B•—AmÇw=-žÀ
:ýz!v20120523_00285_stKsd101@ë`ã®þ%	?»Ù@€E…àö=~j>J½?fffW¾›¥ãE‡3šC7%B¤¾wAnJì=CZ¯
:ýz!v20120527_00460_stKsd101@ëadyɅ?/—M@€Eª9{=ç£H?u
ä?šáH^¾ÀE«0)DƒB•T{Aszª=$p¯
:ýz!v20120527_00464_stKsd101@ëadc'?0æ@€E¨÷R=ÑÂã>ÝP'?šáHP¾"t¼E¬TÍC7hB¤áHArK"=	wÉ
:ýz!v20120527_00718_stKsd100@ëafÂÈ|†?o³@€E£°Í={°?ßؾ?¹™š_¾±©üE¢å3CHçmDñ¼JAr'C='I
:ýz!v20120527_00722_stKsd100@ëafÊ=«²?̉@€E£ÁÍ=§ÌP?03y?µÂm¾"t¼
E¤HD'1ìDòýšAsmÀ=º
:ýz!v20120531_00131_stKsd101@ëaâFŽt¢?TN@€E¥Í\=¬@!ÿp@	™š]¾Â\E§®áDŽD1Bµ±ªAƒ'~>j
:ýz!v20120531_00135_stKsd101@ëaâNÍØæ?l!'@€E¥öì>H¶@_Çø?³33C¾§ïžE¨ÂöC6º^B£ùÛA}¸à=Þl=
:ýz!v20130526_01335_stKsd100@ëŽëR%Çe?Ž@€E¨ÿ¸=ÁÿL
:ýz!v20130526_01339_stKsd100@ëŽëXvß/?´ä@€Eª3= œx
:ýz!v20130615_00118_stKsd101@ë'_át3Ù?ƒþ@€E¨==´§È
:ýz!v20130615_00122_stKsd101@ë'_çÍyp?ŠH@€E§P== Ôt@ ìŸ@=qA¾³33E¦ÔÍC7›#B¢C–A…˜>A 
:ýz!v20130615_00328_stKsd100@ë'aÁ®Õ?ƒcš@€E—Ø==›X?«lx?У×_¾¯²E˜‰qCJú Dñ€JA"Âz>¾o
:ýz!v20130615_00332_stKsd100@ë'aÈC›`?…(
@€E™wá=—ºp?4?ê=ql¾«
EšŽRD'NVDó`bA…1>Î
:ýz!v20130626_00277_stKsd100@ë'ÂõSÙò?ŠP@€E*=Šüè?C{8?øQì^¾Ê=qEOqCIš^Dñ¬bA…¼Ý=•,	
:ýz!v20130626_00281_stKsd100@ë'ÂûÛ¸Î?!†W@€EÞ=œž@=ÖBI?Ýp¤k¾"ýô
E¤D'cÇDó%ÃA†zj=Ì#
:ýz!v20130626_00307_stKsd101@ë'Ã.|¯ÿ?´¤@€EŠD=°$œ?	çf@=q]¾ÍÒòE‹€ÍD¦úB–ÌÍA†>>Ù=
:ýz!v20130626_00311_stKsd101@ë'Ã8E%ú?e3@€E‡ð3=ò(?¡~:@\)W¾Á‰7EŠ£…C6B¤ˆ1A†G|=û"
:ýz!v20130627_00146_stKsd100@ë'à0(א?!Üæ@€E§-®=¥SX?{Ò@@¸^¾®—E¦Ö)CIíPDñˆA†=ç—
:ýz!v20130627_00150_stKsd100@ë'à63a?;3§@€E¨^f=åY÷@M±?úáHm¾¡G®
E©NRD'_Dó]A†œ=ÔóQ
:ýz!v20130627_00320_stKsd101@ë'áˆy
Ù?,Š@€Ešçf=jèx?k÷4?à]¾ºáHE›ª¸D¿+B•"A…=¥="gd
:ýz!v20130627_00324_stKsd101@ë'á'e¸—?.l@€E›=‡Wä@ŸÏ@&ffC¾½ó¶EœqìC6/B£$ZA…æ> 
:ýz!v20130628_00497_stKsd100@ë"RLhŽ?£œ@€E'Ç×=p×w?(Éh@Qì^¾±©üE"@=CIf¨DñÊ-A†6n=üãW
:ýz!v20130628_00501_stKsd100@ë"X˜r}?y™@€E'e¸=/>Þû¥?æffj¾¢MÓ
E'ëD'nDóA†%@=¹ã'
:ýz!v20130628_00623_stKsd101@ë"LY/?&«†@€E‡o
=‡°x?Øø@¸]¾¶E¢E‡ÌÍDŠéBšÏ\A"û†=ã>t
:ýz!v20130628_00627_stKsd101@ë"R'ã?ÿC@€E‡Ø¸=€ÉlA#Yæ@l¾Å¡ËEˆÀ{C5šáB¨±ªA"Sž=ÒnÚ
:ýz!v20130628_00671_stKsd101@ë"§*q?	á@€E‡ž¸=ˆG?­F:@ë…]¾­VE‡qD—+BšöFA†c"=ì½Q
:ýz!v20130628_00675_stKsd101@ë"­'îª?×@€E‡I
=—==Ï÷	?ó33l¾–E‡ÐC5Æ%B©7ÏA"}Ø=ëI
:ýz!v20130629_00242_stKsd100@ë"!NS•S?6,@€EƒÂ
=ÒH?Ϻ®?Ï\)_¾³33EƒÓìCI«…Dñ¨9A"ÿ(=ŠQ±
:ýz!v20130629_00246_stKsd100@ë"!Ta¼3?©q@€Eƒßö= %Ô?S­ú?ð£×l¾µÂ
EƒbD']'DóD)A"õu=®&«
:ýz!v20130629_00368_stKsd101@ë""JIj,?Æ@€E~0R=¢¡ä@"bð@:áH^¾ÊÀƒEšD£ÏB–®A"š<>¹
:ýz!v20130629_00372_stKsd101@ë""PÓr?IÁ@€E|í×=–×ÄA3±%@,ÌÍS¾»çmE+×C7BNB¤p¤A†Ú…>Ï]
:ýz!v20130630_00150_stKsd101@ë"?¬g¬â?/åË@€E`=˜Ã @6*
?à]¾­VEhfDçøB"­'Aƒ€=©äþ
:ýz!v20130630_00154_stKsd101@ë"?²Ì¦6?F%"@€EŽ:Ã=¦Ö<An?ìÌÍ<¾²-EŽ×ÃC7ÑB¡½qA'#?=™zß
:ýz!v20130630_00312_stKsd100@ë"@æ.Š?¸Ü@€Eò×=¯ˆ>ïê?ž¸R_¾¯²EÓHCJ#Dñ—TA'rt=bc®
:ýz!v20130630_00316_stKsd100@ë"@ìP¦?(Ú×@€EŽá=¾ŸØ?_²Y?Ê=ql¾¢Ðå
Eº=D'_¾Dó]‰A'æñ=¤±î
:ýz!v20130701_00279_stKsd101@ë"bT³
¯?0™s@€E›	š=œ É?ë"?À^¾¦ffEœ¸Dµ¢B–¥ãA½·=…f÷
:ýz!v20130701_00283_stKsd101@ë"b[*"R?:ö@€E›ÿ¤=Ž±@N@
=qW¾½ó¶EÎ)C6¼jB¤÷LA~}O=x
a
:ýz!v20130701_00345_stKsd100@ë"bОXp?8[-@€E›s=¼:?W(ô?™™š_¾¥ãTEšb¸CJDñ¤"A~ÝI=-ëÂ
:ýz!v20130701_00349_stKsd100@ë"bÖî‰`?5"i@€E›<
=ՆÄ>¼£#?p¤k¾'n˜
E™¤D'uÛDó ´Ab0=D ‹
:ýz!v20130705_00072_stKsd100@ë"ßAÂè?zÉÌ@€E‰GÍ>?©=CŸa?\(ö_¾ ÄœE‰fCJøDñƒçApL\==¯á
:ýz!v20130705_00076_stKsd100@ë"ßGî­?um=@€EŠ®=Ã~Ä>uú?G®l¾·ÎÙ
Eˆá…D'JFDód´Apۓ=
+
:ýz!v20130705_00312_stKsd100@ë"áKS?4×@€Eƒƒ×=‰Â4>3Áô?W
=_¾®—Eƒ
áCJŸ¾Dñ¢oAnz¿=
d"
:ýz!v20130705_00316_stKsd100@ë"áQ½gT?Sn¢@€EƒCÃ=Šût?²›‰?xQìj¾¯²
E¸fD'RDóTÅAp-P=<+
:ýz!v20130705_00552_stKsd100@ë"ã6ì{>?ˆÂ÷@€Erþ=›Ì >$¬\?5_¾¡G®Ep·
CJ1ìDñ¥ÓAn§K=¦û
:ýz!v20130705_00556_stKsd100@ë"ã=ívf?…¶V@€ErI=ì>>Ä؍?=p¤j¾³33
En)HD'ÛDó0BAo—=½é
:ýz!v20130705_00744_stKsd100@ë"å¾4?"ì4@€Epû®=Ù|0>\z?=p¤^¾¥`BEpó\CI¤DñÜBAo=4­è
:ýz!v20130705_00748_stKsd100@ë"åluõ?¦ú¥@€Eq=¢›@}²f?+…m¾²-
EnÓ×D'KçDò˅An§£=7›'
:ýz!v20130705_00984_stKsd100@ë"ç²$*?žÈ\@€Eƒö=¡‹$=Gøþ?J=q_¾ª~úE'ÅCF¾5DñÙËAm¤K=K†
:ýz!v20130705_00988_stKsd100@ë"çå?­c|@€E'8R=¢–Ô?†g£?k…l¾¤Z
EÝ\D'^DòÃ3Am¦þ=O×
:ýz!v20130706_00135_stKsd100@ë"S—"?!
ð@€E±‡q=–f)?îCY?ŒÌÍ_¾©ûçE±Ã
CJ BDñ–ÑAiò·<ցË
:ýz!v20130706_00139_stKsd100@ë"YŽŒ?"ë–@€E±ß®=ºDô@)÷ú?¯\)l¾¸Ôþ
E°T)D'aãDóráAiåW<ê	ý
:ýz!v20130706_00375_stKsd100@ë"}Ǽ?$Mü@€E¤W¤=›}T?‰Jí?€_¾£×
E¢ó3CJ@ƒDñ´Aiw‰<ÌÅ
:ýz!v20130706_00379_stKsd100@ë""T}Ü?&§@€E¤Ã=š¦T?ç²l?s33i¾µÂ
E¢™ìD'sðDóHAi–[<¤
:ýz!v20130706_00423_stKsd100@ë"ågw?'û@€E¢H=rdI?÷^¤?"zá_¾Š=qE¡`¤CJ~5Dñ¡ìAi'û<ô¬¸
:ýz!v20130706_00427_stKsd100@ë"ëŒZí?4|u@€E¡×…=Žÿü?BË?xQìk¾­V
EŸµ…D's¦Dó8œAimS<³
g
:ýz!v20130706_00615_stKsd100@ë"æŸd?1צ@€E'á=˜'ð>'÷'?†ff^¾£×
E'®CIf¨DñÕPAiuœ<¿Úæ
:ýz!v20130706_00619_stKsd100@ë"íX—?'¸.@€E"R¸=­:0=ª‡?…¸j¾²°!
E"œ{D'q‰DòûAip%<•Á
:ýz!v20130709_00023_stKsd101@ë"_+O?B¿ß@€E¸Ÿ=äþ¢>­w‰?•Â]¾¹Û#E¹ZöDÇ;B•´AeJµ<Ö"C
:ýz!v20130709_00027_stKsd101@ë"_bÖå?BÏ[@€E·¨q=Åc8Aý‹?Š=qC¾™‡EºÍC8–B¢;çAe×Ä<Ì´£
:ýz!v20130709_00119_stKsd101@ë"_Ôê'ë?(r@€E§ò¤=®¤<@'@i?±ë…^¾È1'E©fD®%B•<îAeD<¾}ë
:ýz!v20130709_00123_stKsd101@ë"_ÝBp"?&´@€E¨+)="Ä?>s@G®A¾É7LE¬SšC7¬B¢SuAgGC=j_
:ýz!v20130709_00215_stKsd101@ë"`®Ô(â?%£@€Ežì=ÅE
=X¨j?³33^¾µ?}EŸÐD 9B"âNAe†Ö=i5
:ýz!v20130709_00219_stKsd101@ë"`µƒðe?¦ß@€EŸn=‰»Ð?‹$¶?³33L¾²-E¢ÿìC6xB£r°Aeu<֘à
:ýz!v20130709_00311_stKsd101@ë"aŒ%Ã?#R4@€Eš_=þ ?Æ«Ó?¬ÌÍ^¾ÀE.öDŽwB—%`Aex–<Îk‰
:ýz!v20130709_00315_stKsd101@ë"a'Ïzý?Å\@€Ešnš=©šX@qPc?´záN¾¬1EPC6Z^B£îAe3#<ô…6
:ýz!v20130709_00407_stKsd101@ë"bmé'!?!ÃB@€E Há="ÆD>8#¦?ã×
^¾¼jE£3HD‡…B—oAdÔ<äϋ
:ýz!v20130709_00411_stKsd101@ë"bt—Ç\?^Ö@€EŸáÍ=‰Ñ°=I³?Ñë…^¾ºáHE£c…C5jÁB¤ãTAdܪ<ÓG
:ýz!v20130709_00503_stKsd101@ë"c4'3I?$ìY@€Eœw
=}
:ýz!v20130709_00507_stKsd101@ë"c;pÔ~?'Å^@€Eœð{=']
:ýz!v20130709_00599_stKsd101@ë"dD¼?Kò@€Eœq=idß>;0é?€\¾Ã•EašDx9B™ ÅAcÆ`<ÀY{
:ýz!v20130709_00603_stKsd101@ë"dk®?9ï¾@€E™fá=q+x?Wݹ?ŒÌÍg¾¬1E›=HC52°B¦°¤AcÜW<Á«
:ýz!v20130709_00695_stKsd101@ë"dÕð^? ò°@€E˜¤=›;ì@ϙ?³33T¾¨r°E™®D€RBšïAet<Óô
:ýz!v20130709_00699_stKsd101@ë"dۆɈ?!º½@€E˜ºR="
À;îGÔ?Àl¾ A‰E›ÜÍC5$B¨ßAdDí<ړÞ
:ýz!v20130709_00791_stKsd101@ë"e±CT?+Æ(@€E™-®=jk?/rJ?ó339¾»çmEšìfDŒBBœ]/AcýZ=
£×
:ýz!v20130709_00795_stKsd101@ë"eºÀ/Û?EH}@€E˜K®=xuÈ>;ïâ?p¤k¾Ç+E›?C5²òBªu?Ac\M<Ê_ê
:ýz!v20130709_00887_stKsd101@ë"fvý<×?5Kù@€E˜š…=Œ{DB‡›)@&ff^¾¸ÔþEš7®D¦oB:^
:ýz!v20130709_00891_stKsd101@ë"f}t¤?IIX@€E˜§¸=®cœ?cQ?p£×l¾ŽVE›V=C6PbB«ô9AcÞ¾<Á¥
:ýz!v20130710_00180_stKsd100@딀ý<F,?—@€E Jf=Û¹®?çs?¾¸R_¾—PEŸ×3CIïžDñ•AaØ`<™÷v
:ýz!v20130710_00184_stKsd100@딁èó?5Ì@€EŸÖ
=‰"X@¾¦?ƒ×
i¾ Äœ
E(D'j°DóJ Aa¥w<¼<
:ýz!v20130710_00210_stKsd101@딁8>U%?)¤@€E æ=ÍK¼<•	?å¸^¾Û¥ãE£šD£¦B–,‹AbV²<۔}
:ýz!v20130710_00214_stKsd101@딁>Кã?"$(@€EŸU==Îï¡@Wû=@záI¾Á‰7E£ÉìC6œîB£dÝAc±±=Œ
:ýz!v20130711_00419_stKsd100@딢þ—û_?YÔ@€E'®=¹¸=d2Õ@4zá^¾¨r°E'vfCIÃTDñ®ÙAb¾=Þ)
:ýz!v20130711_00423_stKsd100@딣ER?F*@€E'çÃ=,=›ë?â\k¾¥ãT
E¢fD'uôDó$œAc›ë<àä
:ýz!v20130712_00135_stKsd100@ë"À™µs??>Ì(@€EœÍ=¦¸P
:ýz!v20130712_00139_stKsd100@ë"À +Ä?H¬8@€E›'{=¦j?sìé?záHi¾®{
EšqD'sDDód)Ahžk<Û@é
:ýz!v20130713_00445_stKsd101@ë"âfdãÚ?%Õ¹@€E‰{=Ð>G·g@¸^¾ÃoE'œRDŠ‡B—5?Amô=/'Ô
:ýz!v20130713_00449_stKsd101@ë"âmd\v?B|U@€Eƒ\=š'Ð>.
?Š=qc¾™™šE'çqC5žwB¥:^AlՂ<Ý!
:ýz!v20130713_00511_stKsd100@ë"âé]òO?;»§@€E—…=œø<œÂ?ƒ×
_¾™™šE–w…CJ9Dñ¬BAltK<àe
:ýz!v20130713_00515_stKsd100@ë"âïò¼K?8zN@€E–¡¤=±·<?gÓï?®{j¾½ó¶
E– ÍD'¤Dó4îAl <Õký
:ýz!v20130714_00870_stKsd101@ë•	eïÉ?(Uµ@€E±Z3=¶¹œBT¼~@(ö[¾Þ¸RE³FöD¬RBœçm
:ýz!v20130714_00874_stKsd101@ë•Ú\?ØÉ@€E±‰=¹xÌ@€Æ•@1ë…l¿.VEµíšC6†éBªl‹Am‰Ñ={9
:ýz!v20130715_00297_stKsd101@ë•!®ò&#?Gª@€E§Ø)=Ép
:ýz!v20130715_00301_stKsd101@ë•!µëú?+@€E¨f=—Q"@Ûë?÷
=b¾·ÎÙE¬gÃC5‹B¤^¸Ai'ë='[
:ýz!v20130718_00070_stKsd100@ë•~ûà5µ?#x!@€EÀíq=±cü?ð¡o?³33_¾"záEÀ|{CIäDñŠúAa3/<•Aþ
:ýz!v20130718_00074_stKsd100@ë•=ý'?¿@€EÁ€š=Ñ ?oT?¢\l¾›¥ã
EÁàD'T¬DódRAaøÎ<½å£
:ýz!v20130718_00244_stKsd101@땀\\<A?)
â@€E²
…>8.7>ÔtL?Ï\)]¾ÐbNEµ©D–NB•ú^AbQ<ÈDÅ
:ýz!v20130718_00248_stKsd101@땀ci[ä?¥‡@€E°8\=š‹?J+ë?Ü(öa¾ ÄœEµÊ=C5ß}B¤1Ab©ø<Àú
:ýz!v20130718_00436_stKsd101@땁å|vs?)Þ»@€EŸÞ
>r¸
:ýz!v20130718_00440_stKsd101@땁ìh
…?J€@€E :R=£"?T"È@\ÌÍ_¾° ÅE¥ÄRC5aHB¤øÕAbš/=v›Q
:ýz!v20130718_00628_stKsd101@땃Р@þ?£!@€E–ï×=Ъ¼@"Ã?áG®[¾±©üE˜·3DyºB™ÍPAb~<ËøÕ
:ýz!v20130718_00632_stKsd101@땃×0S?
kì@€E˜§H=­õ|?";É@1G®g¾Ç+Eœ–C5
'B§§ðAb«4=s²
:ýz!v20130718_00784_stKsd101@땆>ٚ?ò@€E›Õ=ïP>'8?àP¾Ä›¦EœÊD'²BœÜ)A`ÿÅ=7ì
:ýz!v20130718_00788_stKsd101@땆F0¶?û@€E•ªR=çh'>30(?Ôzák¾¤Ý/E˜>RC5©üBªƒAamq<ëY‹
:ýz!v20130721_00044_stKsd101@ë•Þûx÷Ž?R%@€E…k¸=ñy¹?­Ë'?‡®^¾È1'E†¬DØ"B•hAm°Ñ<ç´²
:ýz!v20130721_00048_stKsd101@ë•ß´…ƒ?Dמ@€E…Ï==¼Ìd?"Ì	?šáHC¾¶E¢E‡EìC7M'B¢QìAnA"=-Eÿ
:ýz!v20140702_00427_stKsd100@ëÁ"hz¸X?zUí@€E"‹á=rj—>#û¹@õÃ^¾¬‹DEƒ…C
]²Dñ®A‡>'À
:ýz!v20140702_00429_stKsd100@ëÁ"kɂ?k«@€EƒÒR=1÷?R"?Ê=q5¾¤Z
Eƒ8¸EZoDòÚA†`=ß+¿
:ýz!v20140702_00431_stKsd100@ëÁ"o‹ø?t @€EƒB®=˞@>/'Ž?Ôzák¾¢MÓ
E'†fDŠ½yDóO×A……=×ò
:ýz!v20140705_00311_stKsd101@ëÁ@©mÍ?íãO@€Ep…='RX
:ýz!v20140705_00315_stKsd101@ëÁG}7c?ìÚÛ@€EuP=_X
:ýz!v20140706_00089_stKsd100@ëÁŸýü›?H(Z@€E£Þ=nxI
:ýz!v20140706_00091_stKsd100@ëÁŸ#LÑ?`eœ@€E¥ö…=Q®Q@&7]@¸R6¾œ(ö
E¥ö=EA\DòñHAt®>	7
:ýz!v20140706_00093_stKsd100@ëÁŸ&›ëX?_õ@€E+ì=bÑ
:ýz!v20140706_00137_stKsd100@ëÁŸŒg¢&?<©í@€E'½f=˜&(
:ýz!v20140706_00139_stKsd100@ëÁŸÕÖ6?=.@€E"¢Í=]šQ
:ýz!v20140706_00141_stKsd100@ëÁŸ".Æg?K€:@€E›e¤=›˜¨
:ýz!v20140706_00185_stKsd100@ëÁ¤!úQ?</l@€E–T×=x!@†½´?î{^¾'n˜E"·3C
0!DñÊA"îÉ=Æìé
:ýz!v20140706_00187_stKsd100@ëÁ¤'1Æ?6l"@€E–ÞH=vs™@¯¡?Ç®5¾"ýô
E–z{EUüDò–=A"m=šùÚ
:ýz!v20140706_00189_stKsd100@ëÁ¤!Ò°?1žÚ@€E•\=iO¨?OÒ@l¾­'h
E•X¤DŠÁªDó*fA†Àm=ݦÇ
:ýz!v20140706_00233_stKsd100@ëÁ¤4Ӝ?C]@€E—ÿ3=tš?/%?ë…^¾Ç®E–üC
3øDñܬA…Í~=ñðE
:ýz!v20140706_00235_stKsd100@ëÁ¤"Ú?|?Ps¶@€E—܏=½È?µ4?ÚáH5¾­V
E˜¸E\VDòœÕAƒ!Ç=×LÐ
:ýz!v20140706_00237_stKsd100@ëÁ¤ˆ?)6?FŸ=@€E™dá=vÞà?'=þ?øQìl¾¸Qì
E˜†¸DŠÁËDó)ÓA†ø>´
:ýz!v20140706_00281_stKsd100@ëÁ¤ñ–pD?AùA@€E"_¤=cÊ?35ü@
=q^¾†$ÝE'Å
C
oDñÎfA…‰¬=äE"
:ýz!v20140706_00283_stKsd100@ëÁ¤õ6?2ûÚ@€E"–3=¼†l?‰²˜?Ôzá5¾­'h
E"i×EXáDò}ìA…R§= ¥v
:ýz!v20140706_00285_stKsd100@ëÁ¤øUÌ»?)a…@€E"ê=–'à?Ó®?ñë…k¾œ¬
E•ÃDŠÎDóA‡ï=ÚóE
:ýz!v20140706_00329_stKsd100@ëÁ¥Rv?:	&@€E˜¦=¨#Ô@Óð@ÌÍ^¾"záE—–C	{çDñÞ¨A…º!=½Ð
:ýz!v20140706_00331_stKsd100@ëÁ¥Uã|<?*§4@€E™)=­´?^j@®5¾—
=
E™ºEU
Dò'A…]T>Ã
:ýz!v20140706_00333_stKsd100@ëÁ¥Y<a°?DC3@€E™¸=»‡¸>dz×?ýp¤m¾'hs
E™2fDŠ½HDó
úA""ë=җ
:ýz!v20140706_00377_stKsd100@ëÁ¥ÅIö™?)È@€E£€)=¹ƒp@Q@@…^¾£×
E£š=Cç+Dñè"A…‰I=ùÈ 
:ýz!v20140706_00379_stKsd100@ëÁ¥È§C{?=W@€E¥\=ÖÁ
>\*?õ5¾'n˜
E¥«šEO;DòlÝA†ò$=ñ›8
:ýz!v20140706_00381_stKsd100@ëÁ¥Ëë%}?'@€E¥{)=Ñ@¼@…l¾° Å
E§r=DŠ³DDòï
A…ìm=ø¾V
:ýz!v20140709_00625_stKsd101@ë¾Ôì×?bÆ_@€E‹¿)=sJ€?'B?ÚáHM¾«E‹û
D‡ð!B™Aƒ¤=ÐV
:ýz!v20140709_00627_stKsd101@ëÂÂ9J?B^@€E‹'='»8@"­u?ýp¤(¾¢MÓE‹cEìB¦'hAƒÿò>1
:ýz!v20140709_00629_stKsd101@ëÂÅæë?Iÿ@€E‹H=_¤©@xŒ?Ýp¤p¾£SøE)BïYB¦üjA†H˜=¬²»
:ýz!v20140709_00721_stKsd101@ëi²?ˆhg@€E't¸=¨Ï°?³×¬?Ôzá\¾¢ÐåE'ªD‡ü{B›#TAƒœí>Ò
:ýz!v20140709_00723_stKsd101@ëÂ"ÝD"?pÅ¿@€E'%ì=Ò}ç@ñ ü@&ff)¾§ïžE'+HE'DB¨Ç+A…m>1F+
:ýz!v20140709_00725_stKsd101@ëˆ~ŽÑ?ˆ†@€E'¤=jÓ(>¦©?ê=qZ¾¶È´E"€fBï¼îB¨ÙAƒÿV>
e
:ýz!v20140709_00817_stKsd101@ëÂFz†?b±'@€EiÍ=RÅg?¬ó ?àX¾š¬E·®D‡ýãBšƒA"‰>ùÆ
:ýz!v20140709_00819_stKsd101@ëÂI][ü?o@€EŽàH=¸p@'lØ@¸R*¾‹Æ¨E]®EB«âÑA"­ñ>(áˆ
:ýz!v20140709_00821_stKsd101@ëÂL¹l?"äž@€EŽ'>J°
:ýz!v20140710_00001_stKsd101@ëÂ!´•îê?…F°@€EÀ¤=N°?ù›Ã?ٙš[¾ÒñªEÃ3D‡ê^B–49Aƒ_.>m
:ýz!v20140710_00003_stKsd101@ëÂ!·ìe™?x³@€EÅR=P0`>*@
=*¾¬‹DE'
\E–B¤uA"\">
»ú
:ýz!v20140710_00005_stKsd101@ëÂ!»+_T?k®V@€EÓì=$G'@µ.¦@G®o¾Ê=qEƒôBï±'B¤xÕA" =í¨

:ýz!v20140711_00049_stKsd101@ëÂ?:7ô¹?@Ya@€E¥)=Âʨ@ÚõE?ýp¤[¾£SøE¦^)Dˆ7\B"ŽÙA†
.=û€‰
:ýz!v20140711_00051_stKsd101@ëÂ?=´"?9Jè@€E¤ÌR=‹ŽX?°°@G
=*¾§ïžE¥†E5hB¢àBA†û¬>5G
:ýz!v20140711_00053_stKsd101@ëÂ?Aç?<a@€E£Ê)=f—q@
r¹@7®]¾±©üE¦˜{BóßB¢ž5A†g¨>0ä4
:ýz!v20140711_00433_stKsd101@ëÂBÁÿcù?,1v@€E'÷
=zd?L @
áH4¾µÂE"<)D‡þfB–+A…Y=à3÷
:ýz!v20140711_00435_stKsd101@ëÂBÅM?6¾(@€E"Ïq=…z8@´¯@
=)¾­VE•2)E5B¦5ÃA…ÿ>#o
:ýz!v20140711_00437_stKsd101@ëÂBÈ ?5°È@€E"¤3=‰™¸@II@×
n¾àA‰E—3Bï_;B¥z^A"`	=í}N
:ýz!v20140711_00529_stKsd101@ëÂCœ'?8ª@€E{Ã>D?.ny?å¸]¾ÀEŒ )D‡èBB™qªA…^=ž…0
:ýz!v20140711_00531_stKsd101@ëÂC"vR?"£&@€EŽ±¤=ªvŒAC˜
@G®)¾¼jEÝ®E\B¦ð¤Aƒ¾=ȕ¥
:ýz!v20140711_00533_stKsd101@ëÂC–¨x…?"np@€EÊš=ŽIÈ@eÊ+@Ed¾«EÊÍBï#TB§ìA†#>ãÇ
:ýz!v20150312_00495_stKsd101@ëàÊõ풕?W¡@€Eµ'Ã>^²AfJ?â\^¾³¶FEµ\D£#B—;Aƒñª>	Å
:ýz!v20150312_00499_stKsd101@ëàÊüøc©?h¤@€EµXf=AÄ @€VE@333V¾¨r°Eµ™×C6½²B¥A†¢à>JÒ×
:ýz!v20150330_00816_stKsd101@ëã¦n¯
? ò†@€E¥='œ@v
r@2\^¾¶E¢E¤šD­ËB–!ËAˆÚ4>0U°
:ýz!v20150330_00820_stKsd101@ëã¯ï6Y?s¢@€E¥r¤=…"œ?¯5Í@c×
W¾´¼jE¤çìC6ÙB¤)A‰M>3ɺ
:ýz!v20150425_00301_stKsd100@ëæC­'?¢+@€E´žš>1@
:ýz!v20150425_00305_stKsd100@ëæC³­f?ˆ>@€E´fq=û»¬
:ýz!v20150425_00397_stKsd100@ëæD‹Õ†Z?q"Ä@€E¬-R=–G"
:ýz!v20150425_00401_stKsd100@ëæD'œõÅ?Vñé@€E¬x{=±hà
:ýz!v20150509_00438_stKsd101@ëè"Ýë?ƒçÛ@€E¬|Í=l'?£G?Š=q]¾ÃoE¬ÚÍDöfB—¦éAoJ=AáS
:ýz!v20150509_00442_stKsd101@ëèÇH©?‹a#@€E¬ýö=b#è@ô ?‹…U¾Ä"E­33C7‹DB¤ªAoG
=F=+
:ýz!v20150519_00753_stKsd101@ëéGÎrê-?'v»@€E¥Í>\sá<²nþ?У×`¾­'hE¥t¸D B™þúA~QÖ=êìL
:ýz!v20150519_00757_stKsd101@ëéGÕGzh?–Ú°@€E¥Ùì=ïúŒ@uJ?¦ffX¾¨r°E§ÃC5 BB¥Ay=€ÜÝ
:ýz!v20150522_00274_stKsd100@ëé¡,è?Ví@€EçK¸=Œª˜@?áG®_¾™‡Eæ¾RCIö‡Dñ'úA~Ê´=çc'
:ýz!v20150522_00278_stKsd100@ëé¡"€€?Žž@€EçÃá='¬ø>|œµ?ï\)j¾¥ãT
Eå%qD'`åDóP1Aº">D
:ýz!v20150522_00304_stKsd101@ëé¡O6Éì?k>@€Eæì=§},?d2Ð?Ÿ\¾®—Eã<¤D-ªBšA€áÀ=õ¡¥
:ýz!v20150522_00308_stKsd101@ëé¡U¤—z?m†|@€EæÍ=ƒßœ?ºßG?î{l¾¯²Eå™C:ÇB§r-A€*=¨bŸ
:ýz!v20150629_00086_stKsd100@ëîa ¸ýb?T¼"A FRr
=ŠÅà
:ýz!v20150629_00090_stKsd100@ëîa±!ûÓ?SA FSù=inÀAòË@ffj¾ A‰
F^}D'Q‰DóEhAŠÉ>ŸÉ
:ýz!v20150630_00213_stKsd101@ëî…þåÏ?%d@€E¥DR=ÎÏy
:ýz!v20150630_00217_stKsd101@ëî…}9?(Žy@€E¤òÍ=¿‰t
:ýz!v20150707_00084_stKsd100@ëï_6ۃõ?Y'	@€E§×=hã
:ýz!v20150707_00088_stKsd100@ëï_=©;?My€@€E§(=hC°
:ýz!v20150707_00132_stKsd100@ëï_®Ì²??xó@€E¤V…='ÝÁ?׀?à^¾€E¡zCI=ôDñ‰AˆôÒ>€y
:ýz!v20150707_00136_stKsd100@ëï_£øÈ~?F²ï@€E¥=©\
:ýz!v20150707_00174_stKsd101@ëï_ÿÑ·B?N'êA F?¹=lKp
:ýz!v20150707_00178_stKsd101@ëï`8V´?;]]A F;×=Œ¾ä@x@
=I¾¡ÊÁF;8RC6TB¢ƒ–A‹€=ã§4
:ýz!v20150708_00084_stKsd100@ëï7–¼?4æn@€E˜ç¤=‹]¨
:ýz!v20150708_00088_stKsd100@ëï=kÀî?+…@€E™W×=Tµá
:ýz!v20150710_00097_stKsd101@ëïÀ]R?0;=@€EÉ|H=X¿™
:ýz!v20150710_00101_stKsd101@ëïÀ
ډ¤? ¤¸@€EÈ:=L»'
:ýz!v20150710_00145_stKsd101@ëïÀc‰¶?+C@€E¹Ð=ƒ'¼
:ýz!v20150710_00149_stKsd101@ëïÀi™Ç<?$<^@€E¸á¸=K'
:ýz!v20160705_00357_stKsd100@ìá×ÛC]?€Tž@€EB)=±aü>›Ž¿?\)_¾ºáHEC'ÃCJ«DDñ¹ÃAiVš<Îè…
:ýz!v20160705_00361_stKsd100@ìáÞcþW?ÍCX@€EBº¸>þ=?'iœ?^¸R?¾Øb
E?ÂfD'R‡Dóg}Al®œ=¿±E
:ýz!v20160705_00437_stKsd101@ìâ'Ûw5?'Æ`@€EE%q=pàQ>*â?5]¾³33EE:DdB˜ÍPAió¾="ù¥
:ýz!v20160705_00441_stKsd101@ìâ‰SeÙ?ŸÎ2@€EDu×=‡¨¬?}ÌÅ?&ff[¾±&éECû\C6i7B¥øRAhÔG=F=Ê
:ýz!v20160731_00385_stKsd101@ì "+R. ?/@€E› ¤=‹OŒ
:ýz!v20160731_00389_stKsd101@ì "2¬	ß?0«D@€Eœ/¸=±wT@èYW@Fffh¾·ÎÙEœBRC5[çB§hsA‰ú>?ã"
:ýz!v20170618_00260_stKsd100@ìHaõVƒÅ?1mô@€E™*ì=†\À=¿á<?à^¾­VEœbCJ_}DòB-Aûv=È6L
:ýz!v20170618_00264_stKsd100@ìHaú¶å…?/´µ@€E˜……=Rh>­Ë?¦ffj¾®{
Eš—qD'WDó´A','=Œc1
:ýz!v20170619_00584_stKsd100@ìH…EõÝè?#Ï@@€E­Ã¤=kQÀ>H)ÿ?ã×
^¾–E¯!3CKwLDñùXAƒPž=·øˆ
:ýz!v20170619_00588_stKsd100@ìH…KJç/?%@€E­Â)=…F4@2'?ü(öl¾•
E®ûD'u‰Dód9AƒÖâ=¹
:ýz!v20170620_00293_stKsd101@ìH¢ÎôêÎ?cý"@€E%=䈐@P?Ü(ö_¾®—EŽ¯qD©üB—ùÛA'<Ï>)"
:ýz!v20170620_00297_stKsd101@ìH¢Ô£‹5?rÐ@€EŽÇ®=¦–´>¨‡8?øQìg¾º^5EZÍC6LB§SøA'Y¨=ä§\
:ýz!v20170620_00389_stKsd101@ìH£"@±Ì?Vj@€E'i…=ã{Ã@y_?ÈõÃ^¾Ç+E€¸Dœ¼B˜bA"¯=Èo~
:ýz!v20170620_00393_stKsd101@ìH£Šmœ?P@€E' R=¬ñÜ?ÍÍ@	™šg¾¯²E××C52°B§LÍA''˜=º

:ýz!v20180403_01027_stKsd100@ìl‹Ñ
ÿr?4•@€Ef
=s¬Ï
:ýz!v20180403_01031_stKsd100@ìl‹×g«
?,ë@€EžH…='}Ô
:ýz!v20180404_00911_stKsd101@ìl«q©P?–û'@€E¤3
=¯e
:ýz!v20180404_00915_stKsd101@ìl«xêòþ?…$ƒ@€E£Îá=^_ 
:ýz!v20180415_00674_stKsd100@ìn	ø
î*?.U1@€EÜ6=²Áˆ>;\â@\^¾/EÜìCL°!DòžAFÔ=ÞK™
:ýz!v20180415_00678_stKsd100@ìn	þÞÀ?2EÁ@€EÜ¤="wD@P½â@®m¾šŸ¾
EÚ/qD'ŸDóA"m.>7
:ýz!v20180508_00505_stKsd101@ìpê˜Ü/?´3@€EšÊ¸=I¡Ù?˜ó?Î{]¾¤ZEš3DaHBŸH1A'æ$>Gl‹
:ýz!v20180508_00509_stKsd101@ìpê‹´ÿ?¨'Ù@€E™üš=‰ô?Øk@ë…m¾° ÅEš2ÍC2ìJB®¥`A'ŒÉ>ƒUÌ
:ýz!v20180510_00576_stKsd100@ìq#C^#¢?ª¢I@€E©²==¸)t@Ï{?ÌÌÍ_¾—
=Eª­…CHÚ^DòPZAç™>3è»
:ýz!v20180510_00580_stKsd100@ìq#I]?´Üå@€E©¤=~Ë
:ýz!v20180511_00802_stKsd101@ìqFÝÅC?o·d@€E¡q)>kùA‹Ò@ë…Z¾¬1E¢Dj^B—¤ZAƒ³ý>
[Ú
:ýz!v20180511_00806_stKsd101@ìqF!¼=?Y£@€E¡5)=œ©>/	±?ã×
m¾¶E¢E¢?šC4ÝôB©'A'«‰=Éå
:ýz!v20190616_00416_stKsd101@ì£gîî	Þ?VM@€EXN=˜}AÓ`È?Ã×
\¾Å¸EV[\D¢B¡‹ÇA~AÐ=¡
:ýz!v20190616_00420_stKsd101@ì£gõ+uÐ??îÏ@€EV×=ejð?€â»?ul¾ ÄœEQ½šC5©7B°ãTAyAc='*è
:ýz!v20190808_00659_stKsd100@ìªèý?†RÂ@€Eƒ4=üTÄ
:ýz!v20190808_00663_stKsd100@ìª@-Ã?zvÉ@€E…=«¹"
:ýz!v20190808_00689_stKsd101@ìªT\ÃÐ?]¬@€E…a®=ÎÒL
:ýz!v20190808_00693_stKsd101@ìª[ ýÑ?Y@€Eˆ3=¶W4
:ýz!v20190809_00506_stKsd100@ìª$Û]ß?ÝVì@€E‡N¤=ú~
:ýz!v20190809_00510_stKsd100@ìª$  ^…?ßxB@€E‡ß¤=ƒ¦L
:ýz!v20190809_00536_stKsd101@ìª$T×Î?¶Q@€E†°š=Áûô
:ýz!v20190809_00540_stKsd101@ìª$[s#
?´q@€E‡83="ÓÉ
:ýz!v20190830_00187_stKsd100@ì¬ÀÁæj?¢ó/@€E•¯H=ßJŸ?ϊ?«…_¾µ?}E•KqCJlÍDòn˜A''=êJú
:ýz!v20190830_00191_stKsd100@ì¬Àƺ"f?‡l˜@€E•Ø×=[HÙ?'?áG®k¾¼j
E"€{D'6‡Dóº°A­€>
•

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_26n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  127 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
KH£v20100302_00512_stKsd063@êûL(häñ?a¬8A F1Ã=¿'Ì?¿8ù?Ñë…b¾—PF0®CÞ[#DmqAƒÔ=¡âg
KH£v20100302_00514_stKsd063@êûL.¥$<?Z+ÚA F0ñ"=Åø?e °?Î{g¾ ÄœF0ÀD±#Dî˜AƒZ	=iú‹
KH£v20100305_00827_stKsd063@êûªÔ‹Ó2?,ì@€Eªd3=›Ðà@"³A@záb¾'n˜E©h¸CÞRòD½PAƒ™s=Ý'€
KH£v20100305_00829_stKsd063@êûª×E·?7LŽ@€Eªù{=«ç`?"3@)™šf¾£SøE©¤¤D°þáD
ôA…¥>ˆÿ
KH£v20100315_00647_stKsd063@êüé\¢‰?Bå!A F9Žá=Ô<>Èo?øQìa¾\)F8ÏqCÞ0ƒDÀBAƒ˜ü=qå
KH£v20100315_00649_stKsd063@êüéb—ú³?E½¬A F:P=£<Ì<IÛ?èõÃg¾¨õÃF9ôìD°üÅDM¢AƒoÏ=iiR
KH£v20100828_00141_stKsd063@롹ãEà?3X]@€E‰%š=«±\?¬b@
=_¾ŽVE‹6áCáµãD²A'ô==ɸV
KH£v20100828_00143_stKsd063@롽˜&}?-ÖÅ@€E‰=Óð
KH£v20100830_00147_stKsd063@ëà®I¯L?I4@€E‰¸=ÍY"?×í"@
=^¾"t¼E‹cqCáYüD!7Aƒ'=É×)
KH£v20100830_00149_stKsd063@ëà±Æ¡?\.3@€E‰ Í=¢k>׃)@\g¾£SøE‹ó×D±×¦DnA', =ô ~
KH£v20100923_00102_stKsd063@ëà óW?IÊÈ@€E¥,q=ŒXd@Lï
@$zá_¾—PE¨½HCáòDTîAƒu¸=î1ì
KH£v20100923_00104_stKsd063@ëà$ß]s?GO&@€E¦'=´–à?˟ú?ìÌÍg¾šŸ¾E©—\D±ÞD[¦Aƒ,=¸(
KH£v20100924_00150_stKsd063@몯0…?>»K@€E›þH="˜ @n
A@zá_¾'n˜ECCáqDZÑA'©N=õÎ$
KH£v20100924_00152_stKsd063@ë®}`?LQÝ@€E›Y¸=‰9|?¼KN@f¾²-E!qD±ÄbD}ÓAƒw=ýð
KH£v20110807_00584_stKsd063@ë<£€–BÍ?]F@€E'ù{=ªW¬?Ò:Ž?Që…]¾–E"
áCð¤¼DD{AQ†ï<aˆ'
KH£v20110807_00586_stKsd063@ë<£ƒ¸a0?\"m@€E'Y×="ä?'?^¸Rf¾¢ÐåE'ÿqDµ§žD†AQ°–<)ôf
KH£v20110831_00274_stKsd063@ë?¡VÁ<÷?×@€EÁÍ>yÐ>™"?ˆõÃZ¾©xÕEÂ9ìCð«ÇDŠÁA[K!<üCÛ
KH£v20110831_00276_stKsd063@ë?¡Z8Ô?‡¡þ@€EÁ5q>.@1>&dB?333g¾£SøEÂSqDµ"+D½A[}e<Ä5É
KH£v20110911_00380_stKsd063@ëA*)Ÿ?L»ß@€E·~f='¿œ?Qr?k…^¾²-E¹&Cñ'°DJAc~~<±Ô!
KH£v20110911_00382_stKsd063@ëA'ý™?:HÞ@€E·L)=Œµ">eÙC?"33j¾­VE¸h{DµÀÍDjÁAc'z<´Í
KH£v20110912_00315_stKsd063@ëA!Ðà¸g?b@€EÈJö=ÆSÂ?	qI?†ff^¾¦éyEËqCñ)XD(!Ad_<ÌÒê
KH£v20110912_00317_stKsd063@ëA!Ô7#?jݳ@€EÉI3={'ˆ? Ô?£×h¾¥ãTEËgÃDµÒ¸DpRAdýÌ<óÙ°
KH£v20110924_00137_stKsd063@ëB G¨?Eøx@€Eѳ3=®sØ?ûê)?ª=q^¾…¡ËEÒJRCñDo®Ajÿ#=Ɨ
KH£v20110924_00139_stKsd063@ëB ¬x™?p%Ô@€EÑL®=ÅÑì?Œº­?…¸i¾¡ÊÁEÒ RDµ´{D±Ak
'<ó[Þ
KH£v20120308_00480_stKsd063@ëWhÅÀê?7|f@€EØ{=¨@?É«©@#×
^¾­VEÖT{CðpBDÁAƒð">'Û
KH£v20120308_00482_stKsd063@ëWhÚ¾}?7WÉ@€E×é\=Ã¥P?X»@=qi¾±&éEÖVÍDµ·D+×Aƒn=÷áÚ
KH£v20120313_00854_stKsd063@ëX	S¼p?žÅï@€E®ßá=vjX@Å@(ö^¾¤ZE­Ã…Cï§
D–FA€õ9>'Öí
KH£v20120313_00856_stKsd063@ëX	VÓ¬?ª<‹@€E®Í=¢
KH£v20120325_00321_stKsd063@ëYˆšú'=>÷{×@€EŒ)=í÷@Ÿ¡©@^¾—PE‰¯Cï‹ÇD±A|ú=¥s
KH£v20120325_00323_stKsd063@ëYˆž£"D>þ¡t@€E‹>{?‰æ>?þ¸RT¾«…E‰G®DµdœD5A'%=­\s
KH£v20120329_00660_stKsd063@ëZ¶…³?LÓ@€E¾†{=»I€>µ¶)@\^¾¡ÊÁE¼i
CïÅDÝôAƒO³=þ}I
KH£v20120329_00662_stKsd063@ëZ¹Î{?aÿ@€E¾·Ã=›˜? ûš@
áHh¾£×
E¼†Dµv‡DÍA"òM>.A¾
KH£v20120402_00436_stKsd063@ëZˆ:*~?±[@€EŸ\=ü†Õ?WŠ?þ¸R_¾«EžgÃCð3TDª AÄš="Í¥
KH£v20120402_00438_stKsd063@ëZˆ=àæ?'C@€EžÈ×=ÜZ#@yŠä@\[¾¦éyEžI…Dµw…DÃAƒ"§=æ¥C
KH£v20130526_01103_stKsd063@ëŽéyDæ?mG{@€E"»Ã=²†è@FÊæ@8õÃa¾¾vÉE"ã
CïJDÔ¼A…½+>Tj5
KH£v20130526_01105_stKsd063@ëŽé||½Á?²`4@€E"=Ú5W
KH£v20130623_00798_stKsd063@ë'hðF©Þ?˜¼è@€Ev†=>=Ô>§è]@Qìa¾ÀƒEsÀRCï±HDúoA…(>›`ë
KH£v20130623_00800_stKsd063@ë'hój•ö?ç£@€Ew«ì=Ô@X
KH£v20130628_00745_stKsd063@ë"ŒºÎ?X<@€E"VÍ=¿cØ>{ì?У×b¾²-E'…Cï"ZDËDAƒÿ='*¢
KH£v20130628_00747_stKsd063@ë"Ã§Š?¡u@€E"==Œ­h@"ô@{g¾¸ÔþEšDµ‹#DىAƒ¤B=¯´«
KH£v20130629_00298_stKsd063@ë"!ÂÌ(?!\ö@€Eƒì=¥ô @X)@×
`¾/Eí\CîùšDqyA' =¶Ñó
KH£v20130629_00300_stKsd063@ë"!Åî¤?Y.@€E"	=¿F @¤&@zág¾¯²E'¸DµtÅD[uA".=Áú
KH£v20130630_00224_stKsd063@ë"@<)ÁÅ?'»@€EŠPR=† ô?ƒÛO?ü(ö^¾˜"uEˆRCïND—®Aƒÿo=Ó&S
KH£v20130630_00226_stKsd063@ë"@?ep?!¹Î@€EŠ[®=‰Z¼@QEŠ@{g¾ª~úE‡òáDµfD"øA"ݦ=ىŒ
KH£v20130701_00545_stKsd063@ë"d`ö	²?1Þ?@€E¿q=Õóå?Ÿår@¸R`¾–‡+E­ìCï/\D3A"}=öª§
KH£v20130701_00547_stKsd063@ë"ddAÎW?5Îü@€EG
=ª3`>èx@33h¾»çmEDDµl‹Dç+AƒúÝ=Í!Ð
KH£v20130711_00139_stKsd063@딠Š`q?!v@€Eœ¯×=ª?è@«q @33_¾¥`BEžèáCîö%DˆbAƒ²¨=¾Û^
KH£v20130711_00141_stKsd063@딠•yú?-ým@€EœÔá=‰3>(ôT@G®i¾²-EŸ)šDµ_®D'AƒNc=Â_©
KH£v20130712_00095_stKsd063@ë"ÀOÞªp?B{.@€Ež
ö=ÇÇy?Ûù@]¾«…E ã
CïøD–%AƒÁ=êÁ
KH£v20130712_00097_stKsd063@ë"ÀS"כ?B°l@€Ež'…=˜H`>ëzõ@$záj¾²-E¡xDµbúD^ÉA†£7>'`µ
KH£v20130712_00647_stKsd063@ë"ÅC–¨N?0i´@€E•43=•ø?[ô?øQì`¾'hsE–Å®CïJDèöA"*á=Ù5"
KH£v20130712_00649_stKsd063@ë"ÅFÒgA?73Ý@€E"y=šë(>)A{?å¸g¾­'hE•äDµƒDÚoAƒ<B=ªÍ‡
KH£v20130713_00111_stKsd063@ë"ßk•/'?%y(@€E‰Í=ž-Œ@ +P@G®^¾«EŸ¼CïËDyüAƒ†=Úä}
KH£v20130713_00113_stKsd063@ë"ßnǎJ??@€E'×=ÇQƒ@eÐý@\)g¾¤Ý/EŸ{…DµrÉD²A"/Ê=Èê|
KH£v20130714_00344_stKsd063@ë•S¥yL?/òä@€E©_=ãJ>='i@ÌÍ_¾¨r°E¬ÃCîë¦DSÇA"
¦=ÐÕ
KH£v20130714_00346_stKsd063@ë•W
}Ý?ÇE@€E¨ á=½¢"?2ï@ffh¾¹XEª°=Dµt"DeAƒaq=Á

KH£v20130714_00800_stKsd063@ë•u•-y?(rU@€E¬=¹?À>Bšê@Aë…b¾°£×E®c×Cï£3DÊáA"Že>*—º
KH£v20130714_00802_stKsd063@ë•x·f´?)—µ@€E¬¢Ã=—î?z'‹@-p¤i¾­'hE®¢fDµ€ZDžVAƒê®>NÇ
KH£v20130716_00696_stKsd063@ë•Cô¼Ù? ¨4@€Eµþf= aÔ
KH£v20130716_00698_stKsd063@ë•C÷÷}¥?ˆmÙ@€Eµ]á=ö´
KH£v20130718_00174_stKsd063@ë•δÙf?"†@€E¸–=ªº¨?4³#@33_¾"›¦E»ÄfCîûDDŒJA"^=Ç[˜
KH£v20130718_00176_stKsd063@ë•Ò¨Ô?7åÀ@€E¸Ñ==ÔÄÕ@—V@%¸h¾™™šE½Dµ…šDsA"†=ñPn
KH£v20130718_00366_stKsd063@땁SÎ|?ò"@€E°Â{=·)>	œd@
p¤^¾—
=E³qCîÀDiÛAƒvQ=ô;
KH£v20130718_00368_stKsd063@땁Wx½+?	i¡@€E®ì=Àn\@HÜã@¸Ri¾£×
E²°)DµnD:AƒDÖ=Û¯

KH£v20130718_00558_stKsd063@땃:Sxx?cŠ@€E¥
H=oÿ0>	lä@3×
a¾Ÿ;dE§&RCîô¼D/A'Jt>UE
KH£v20130718_00560_stKsd063@땃=¶¯T?0:@€Eª	ì=‹ÀÀ@À"@!ë…g¾¡ÊÁE­ôRDµyDþVA"êD>0Š9
KH£v20130718_00714_stKsd063@땅¯'_?'s@€E"Ó=¯6Œ>óáç@6ff`¾—PE•"Cï9Dî˜AƒÏM=ê"i
KH£v20130718_00716_stKsd063@땅²µ‰å?¶@€E"1)=",@›ˆ@Qìg¾ÃoE•Ì¤Dµx‹DÉÛA"ÉB=à'§
KH£v20130721_00502_stKsd063@ë•âÖfïM??Îû@€E;µ=Àþˆ?.må?Ýp¤a¾§l‹E=^=Cî½DìAƒ–=™²G
KH£v20130721_00504_stKsd063@ë•âÙâ_?.mw@€E;)\=ÆÅt?ø…q@\g¾ÂJE<º=Dµk+DûÇAƒs=¡h¢
KH£v20130721_00742_stKsd063@ë•äê)´¯?8xâ@€E+ùH>;µ?N'm?ÈõÃ`¾Ä›¦E-qìCïZDÌ)A'f"=Éh
KH£v20130721_00744_stKsd063@ë•äíÅ:‡??³ˆ@€E+"=¥ü(>kˆJ?Ÿi¾¼jE,d)Dµ{¶D¹šA"=˜£0
KH£v20130728_00592_stKsd063@ë–Äß.#?@€E¤ßÃ=œw @9V]@*=q`¾ A‰E¦ÆáCïcTDéhA"N=à¤h
KH£v20130728_00594_stKsd063@ë–Ä"(Ùé?‹@€E¤'
=žŒ€@Ö?úáHi¾¤Ý/E¥µÃDµ†FD½?AƒSú=®Ò
KH£v20130730_00215_stKsd063@ë—?›5ü?iÝ@€E¶›Í=Î??ÖZ>@ÌÍ^¾©xÕE¸Î¤Cîƒ3D\œA'`z>e‹
KH£v20130730_00217_stKsd063@ë—C)ðê?_]¾@€E´nq=¨Öø
KH£v20130730_00407_stKsd063@ë—.š?[Áû@€E«¼f=ê:
KH£v20130730_00409_stKsd063@ë—2øÃ?7Ì@€E«š==Žˆ
KH£v20140702_00387_stKsd063@ëÁ"¯sË?Eÿ³@€EŠ#®=‰~¨>HÙH@`¾œ¬EŠ0öCмjD«3A"€`>ì
KH£v20140702_00389_stKsd063@ëÁ"±¬?@öµ@€E‰ç¸=•?t>']@(Qìh¾§l‹EŠ®D­ØÅD™šA"åj=ûŠª
KH£v20140709_00123_stKsd063@ëÁÿ‹(‡ß?%Ÿ4@€E"À="*"@
¢´@¸R^¾'ñªE•Ð=CЕÃDý/AƒÂb=Å9{
KH£v20140709_00125_stKsd063@ëÁÿŽ•4?*ª@€E"|ö=äŽÎ@"ñ@ÌÍi¾¦ffE•$áD­Ý?DêA"‹=¼¸2
KH£v20140709_00555_stKsd063@ëÂØ2\?kuZ@€E˜Z=—|?D´@×
`¾ž5?EšúCФZDŒJAç=é«ì
KH£v20140709_00557_stKsd063@ëÂ"PgL?‡¸z@€E˜e\=Gç>@@(öi¾³¶FE›)HD­ÛD}'A†	£>†b
KH£v20140709_00892_stKsd063@ëÂü5?·ºŸ@€E‹Ø×=™$ð
KH£v20140709_00894_stKsd063@ë•
C?œLÞ@€EŒ==§®ô
KH£v20140709_01036_stKsd063@ëÂO8œÿ?Ì$@€E'Òö=ƒ´˜
KH£v20140709_01084_stKsd063@븛b?ÞӅ@€E'i®=—pŒ
KH£v20140709_01086_stKsd063@ë»ùUl?§ÕX@€E'îq=©é˜
KH£v20140711_00315_stKsd063@ëÂA‰Qˆ?pû"@€E•×=«¶û>ʘÈ@ë…^¾¹XE—Í…CІ¨DÌ)A"2—>-|z
KH£v20140711_00317_stKsd063@ëÂAŒ£¬Ã?U£ó@€E•[Í=•RE?
kå@G®h¾²°!E–î{D­Ü´D¹‰A"ç†>Ò
KH£v20140712_00027_stKsd063@ëÂ_""F|?$Žç@€E§Õ=°H?Á¶æ@<ÌÍ^¾¢MÓE«º¤CÐÂNDݲA"U.>
3?
KH£v20140712_00029_stKsd063@ëÂ_—^«Ý?®ñ@€E§5=É3J?ç¹þ@G®h¾–E©ò=D­ãßDãøAƒåç=³ ²
KH£v20150425_00333_stKsd063@ëæCêÈ
p?"ä_@€E°…=ÎÒ¿>u(p@(ö_¾"záE°"öCïÛ#D/Aƒ6®>U`ñ
KH£v20150425_00335_stKsd063@ëæCîf;?Š–>@€E¯ƒ==ªõX
KH£v20150519_00659_stKsd063@ëéG¸@¤?Nù@€E§,¤=yæo?[µ@a¾›"ÑE§T¤CîՁDrNA"8Ã=Üq
KH£v20150519_00661_stKsd063@ëéG	?fÏ@€E§'š=^?è>BÎ
@õÃi¾˜"uE§{DµUÃD"øA…Eß>+0
KH£v20150629_00262_stKsd063@ëîdõVùâ?+ÇôA F0M=®kÄ?˜ð?@\`¾š¬F/хCî]²D#A…:Þ=¶c²
KH£v20150629_00264_stKsd063@ëîdü¡ìy?#QA F."=¼áÔ<îMM?î{i¾¨õÃF-¬×DµHÍDÅAƒÒÌ=|*X
KH£v20150630_00287_stKsd063@ëî…ð0B?MÀ@€EÅ.=¥ÚA
KH£v20150630_00289_stKsd063@ëî…ôÞ>9?WÛ@€Eı®=©UØ
KH£v20150712_00027_stKsd063@ëïþé>7s?€<e@€E¤=·R
KH£v20150712_00029_stKsd063@ëïþìt‡?Zb~@€E£Ó
=ƒã€?ô¨Õ@záj¾ A‰E¥›×Dµ_+D'ÑAƒìs>C·Z
KH£v20150712_00075_stKsd063@ëïÿGÓxã?F¯Ÿ@€Eœbá=ËT@%'*@!G®`¾£×
EgHCî]ÓD°RA…¾>µ•
KH£v20150712_00077_stKsd063@ëïÿK#?\P@€Eœæ=µ5D?íMG?õi¾ ÄœE¦áDµ:fD›dA…'">	E
KH£v20150712_00123_stKsd063@ëïÿžî¢à?Meî@€E™Ü®=líÀ@
Qˆ@`¾ž¸RE›@Cî8RDŒ9A"µï=ñ¤
KH£v20150712_00125_stKsd063@ëïÿ¢(¤?S³@€E™›\= " ?VŒ@'®j¾¤ZEšþ¤DµR=D†‡A"¹>[¥
KH£v20150712_00171_stKsd063@ëïÿû¢x:?…±`@€E"Fì=ŽH´?‹Ù@`¾§ïžE•7ÃCî=²D•ÓA…à >h\Í
KH£v20150712_00173_stKsd063@ëïÿþâ™=?ƒÏÿ@€E"H=ŒªÈ@1ÔÑ@õÃi¾®{E"ÇÃDµ1`D¥/A"ã¬>`Mä
KH£v20160706_00075_stKsd063@ìÿêÏL?\5@€EŠÌ\=š…¨?x@\)_¾'ë…E‰ëìCîÛçDáüA…™>-ßã
KH£v20160706_00077_stKsd063@ìÿîìr?QéÚ@€EŠ^=="ñ¨?`úç@(öh¾¸QìEŠ®DµtöD¢A"œQ>Ç

KH£v20170620_00463_stKsd063@ìH¤HÓô3?F=@€E'Öö=±Œ˜?–"@ë…`¾'ë…E'bRCD£TA"r>)%
KH£v20170620_00465_stKsd063@ìH¤K"é?U)+@€E'ê®=™MÝ>hë?î{h¾ ÄœE'>ÍDµXD_ÏA…€~>f8
KH£v20170620_00559_stKsd063@ìH¥#6;?<ÜB@€EÎf=Ê8?p|Q@™š`¾ŒÌÍE‹á…Cî¦fD—ÏA"¤>Ø£
KH£v20170620_00561_stKsd063@ìH¥"Ô?9)~@€EŽ({=Hx>>s‹@h¾Ÿ¾wEŒ4öDµ-'DdÍA'ßù=ê9]
KH£v20180415_00778_stKsd063@ìn
¿¨F±?B(w@€EÚ<)='Û@(©k@<ÌÍc¾ A‰Eه®Cî8sDè1A†¦5>sF
KH£v20180415_00780_stKsd063@ìn
£®p?\æÛ@€EÚß×=Ë?Û?CPÿ@õÃh¾¢MÓEÙïšDµDRA'ñC>DÅ
KH£v20180508_00435_stKsd063@ìpéE%3@?¦]˜@€E »3=sp×
KH£v20180508_00437_stKsd063@ìpéGæÔ5?¨Øj@€E i)=‡f"
KH£v20180510_00728_stKsd063@ìq$žzT?ÏL@€Ež
=_ž
KH£v20180510_00730_stKsd063@ìq$¢?À-æ@€EÈ¸={"
KH£v20190616_00346_stKsd063@ì£gYڜ™?@Ít@€EX—
=|H>_žD@
p¤`¾¦ffEFè{CïeÃDáA…£>C
KH£v20190616_00348_stKsd063@ì£g]"_Ñ?FYz@€EY==2=N8?¢\j¾¦ffEGÍDµT¤DïðAƒDN=¦jo
KH£v20190616_00394_stKsd063@ì£g½¥§ð?$hx@€Ea'á=•-ü?g8?ü(ö`¾å`ENG…Cï‹ÇDQhAƒŠd=×Î
KH£v20190616_00396_stKsd063@ì£gÀõ~?%Y¾@€E`ך=‡ì?tœÈ?î{j¾®—EO{Dµc;D åA"Á^=¿Ç¹
KH£v20190807_00795_stKsd063@ì©å+Xƒz?µ@€E"ƒ×=˜~´
KH£v20190807_00797_stKsd063@ì©å.£·*?Ž¢ú@€E–ö=–Ä@Ø@ë…h¾½ó¶E–xöDµßTDâNA…‹>Áå¨

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_28n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  126 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
8µã»v20100305_00839_stKsd064@êûªèË»«?4pË@€E«R=ŽÚx?¨9v?ٙšc¾–EªùqD
ãD'vVA€ä=–¾
8µã»v20100305_00841_stKsd064@êûªëÇsò?7!@€E«€Í=¿ã @4¿@\S¾²-E«
{D¿bwD'£uAO¨=Ïx

8µã»v20100315_00864_stKsd064@êüìw?0?&yA F<Öñ=ø%ƒ>°ž?î{c¾‰º^F;ÿšD×D'TöA'  =Uúˆ
8µã»v20100315_00866_stKsd064@êüì}ýܺ?+A F;é)=Ôº?ϤP?Àh¾†$ÝF:÷×D¿\ÕD'{žAü=(æ
8µã»v20100828_00165_stKsd064@ë¡ìµum?+Rå@€E‹i)=—±Ø?¼ÙT?£×d¾\)EŽ\=D
øsDGDAvâ$<êèØ
8µã»v20100828_00167_stKsd064@ë¡ðwq|? ä7@€E‹= ˜<~öu?¦fff¾OßEŽŒ{DÀK¦D5ìAwÒ¬=–U
8µã»v20100830_00171_stKsd064@ëàà,uª?6ãÅ@€E…×…=© è>Ñpt?"33d¾ŒIºE‡ÈD
ڏDN-AyîX<û"
8µã»v20100830_00173_stKsd064@ëàã®ÆR?<T£@€E†3¤=¿|X@3¸m?•Âf¾ƒ•Eˆ]qDÀ;ÏDM¢Axý=.Ub
8µã»v20100923_00126_stKsd064@ëàT<Íç?>Å @€E§ç=³êô=æ½£?¥¸e¾‹Æ¨E©ñ®D
Û¶DVoAs<N=›Û
8µã»v20100923_00128_stKsd064@ëàWñÙw?A
{@€E¦û…= «Ð?xªL?¦ffg¾•E©…DÀ9qDGøArí=Óo
8µã»v20100924_00174_stKsd064@ëè C?RÇÄ@€EœK3=‹¢ü?›T.?'\c¾å`EŸ*D
ىD|jAq¿^=Ã
8µã»v20100924_00176_stKsd064@ëì?P?L	 @€EÃ=ŠÍì?©WÄ?§®e¾¢ÐåE ®fDÀJD\îArï=÷t
8µã»v20110807_00596_stKsd064@ë<£•óø
?1{)@€E'&®=±5<>œ²?ˆõÃd¾"ýôE'ÿ…D\œD‹C×AdÖ<¡"S
8µã»v20110807_00598_stKsd064@ë<£™M.?+³º@€E'==‰È¨>àW?˜Qìg¾ŒÌÍE'‰DÄ!D‹IHAcÂû<¥­ä
8µã»v20110831_00286_stKsd064@ë?¡mõ¶ü?¡Ø®@€EÁ¸=æÎd?ûjÿ?Y™še¾£×
Eà Df¨D‹KAi÷¨=Ÿ}
8µã»v20110831_00288_stKsd064@ë?¡q`*?¯÷á@€EÂ4=Šö¤AD#G?†ffe¾Ä›¦Eî)DÄ5D‹hîAg =£A°
8µã»v20110911_00392_stKsd064@ëA(ûç—?=²'@€E·#==~-¨@?À?…¸c¾©ûçE¹‡ÃDœÍD‹>FA`cÏ<¨/ƒ
8µã»v20110911_00394_stKsd064@ëA,8<Ý?:f·@€E·[®='þT@7O?\)f¾¢MÓE¸Í…DÄ1ìD‹IãA_ü¨<šŠ(
8µã»v20110912_00327_stKsd064@ëA!ç%(.?BK}@€Eȼá=ûòN?¤Ý
?ª=qc¾¨r°EÌ*fD'D‹=HAaÑ<÷
8µã»v20110912_00329_stKsd064@ëA!êxï«??'¸@€EÉ^=È<ë?'KÛ?@f¾¦éyEÌN=DÄ2wD‹PÅAaÄ°<ŠãI
8µã»v20110924_00149_stKsd064@ëB 2ôäÄ?XâŽ@€EÎ÷==ÝÒë@Y:u?n{d¾§ïžEÑDfDvD‹d1Ab·Å<©ö
8µã»v20110924_00151_stKsd064@ëB 6N ø?VÆ@€EΟf=£C˜>Ö¹Z?hõÃf¾«EÐ=…DĘD‹[3Abej<¡-
8µã»v20120308_00492_stKsd064@ëWh!×|?8F@€EÚµ3=¹%ð>áv'?ð£×c¾¦éyEØýHD‰XDŒ
qAT¼j<¿¦Ó
8µã»v20120308_00494_stKsd064@ëWh${…?20.@€EÚw{=­Q >ïÔ?™™šf¾—
=E×é\DÄ	qDŒ%ATˆM<Š^Á
8µã»v20120313_00866_stKsd064@ëX	hŽ3à?Ý2@€E®®\=š?Î6_?G®e¾­VE¬ÈRDZoD‹üBAR˜´<ÈD
8µã»v20120313_00868_stKsd064@ëX	k¢€H? §@€E®ñ{=®OÀ<W¤O?(öf¾²-E­DÃåD‹ú%ARl"=*ü
8µã»v20120325_00333_stKsd064@ëYˆ´^üæ>÷]
@€EŠÒ3=üQ&?-þø@g
=e¾¥`BEŠïHD bD‹þ¨ARa=%õ
8µã»v20120325_00335_stKsd064@ëYˆ¸É">îŒý@€E‹BH=Ò©?ÕR?ð£×e¾Ÿ¾wE‹î¤DÃÙìDŒéARÙ£<¶m¤
8µã»v20120329_00672_stKsd064@ëZÏDá±?h›ˆ@€E¿rÃ=Œ¼?ró?=p¤d¾©ûçE½^)Dˆ´DŒ5HARøÙ<§ÌF
8µã»v20120329_00674_stKsd064@ëZÒë9Ê?hôô@€E¿‹ì=•F€?)7B?Tzád¾£×
E½=®DÃïðDŒ'LARÅz<·ya
8µã»v20120402_00448_stKsd064@ëZˆR¨©'?|²@€EŸ/Ã>ߚ=ôðø?Ýp¤d¾™‡EŸª{D/ðD‹ù‰AOð<ŽV¨
8µã»v20120402_00450_stKsd064@ëZˆVN±?5@€EŸ×>Ìñ<æ:–?ê=qf¾š¬E¡
DÃïD‹åAPBà<´ß^
8µã»v20130526_01115_stKsd064@ëŽé…i?œÝµ@€E–Ì
=hå§>Z_.?+…e¾¤ZE–®fD¡šD‹ËA]ø=
_ý
8µã»v20130526_01117_stKsd064@ëŽé"Ûÿñ?˜WM@€E—.)=g@4¤¥?B\g¾­'hE—F)DôD‹£¾A^=¥
8µã»v20130623_00810_stKsd064@ë'iéé"?±`@€Ev¦¸=j'O?¾N?5c¾£SøExZD1hD‹ºÁAd\Œ<×£
8µã»v20130623_00812_stKsd064@ë'i	æXd?Ÿ¬m@€Ew©3='h0>ÖaI?0£×f¾´9XEv*fDÃÓ¦D‹¤)Ad=±ð
8µã»v20130628_00757_stKsd064@ë"¢|òo?$µö@€E'¤Í=–jˆ@ ¬t?hõÃc¾˜bEƒNDâ=D‹†%Adj£<i'3
8µã»v20130628_00759_stKsd064@ë"¥'KG?,@š@€Eƒ=‹TD?¥`9?™™ši¾˜"uEƒHDÃËÇD‹' Ad|H<‡™T
8µã»v20130629_00310_stKsd064@ë"!Ø~Ø?C–@€E—á=¨‡ü?&!?c×
e¾"÷ÏE'E3D¾úD‹ÛTAgb;<Žä¹
8µã»v20130629_00312_stKsd064@ë"!Ûvù‡?J@€EZ®=™ÛÍ@$XJ?ž¸Rf¾–E'$¤Dì)D‹ÕAf¾ƒ<º¬¾
8µã»v20130630_00236_stKsd064@ë"@Rh<Õ?zØ@€E‹ì=•é>m:?¥¸e¾«E‹áDÎD‹þáAcÔ <™Â
8µã»v20130630_00238_stKsd064@ë"@Zi–?'$@€E‹ê\=Ó®[?ÙÃU?Ó33f¾¡ÊÁEŒDøZD‹üAd<ÿ<Ühó
8µã»v20130701_00557_stKsd064@ë"dwmD|?7aü@€EX¤=À2x?/S?ŒÌÍe¾¨r°EŽºD®D‹Æ‡Ad#S<‡gI
8µã»v20130701_00559_stKsd064@ë"dz©.b?/¹m@€E
=´Í°?J3x?±ë…g¾®{EP=DëuD‹¨ZAdµ#<²
8µã»v20130711_00151_stKsd064@딠 —os?Ïß@€E›=¥¹{?w#?þ¸Rc¾ž¸REž†öD™šD‹éyA`ÈW<åœU
8µã»v20130711_00153_stKsd064@딠£Û§[?#í°@€E›ö=­>ì>ž3Þ?ˆõÃe¾–E+HDóøD‹ñìA_Àþ<"Û
8µã»v20130712_00107_stKsd064@ë"Àe¯·"?.˜[@€EŸ¸=¢ÇÁA
¬ô?¢\e¾›"ÑE¡dRDÂÑD‹öÙA_Î*<›oê
8µã»v20130712_00109_stKsd064@ë"ÀhØk¼?$Üp@€Ežì=®]ø?Šž?¼(ög¾¢ÐåE¡KìDËçDŒÏA_•m<›íá
8µã»v20130712_00659_stKsd064@ë"ÅYŽvÑ?4z«@€E'L=q¬ @›Ü?=p¤d¾²-E"!®DØ´D‹³A`…<q˜-
8µã»v20130712_00661_stKsd064@ë"Å\ó¿?)¾Q@€E'¤Ã=‡Ý?ì/3?Ç®h¾å`E"Ã3DÃÊVD‹œ¼A_5ë<íz
8µã»v20130713_00123_stKsd064@ë"߁j€?
ø÷@€Ež;)=©Ø@Y§:?†ffd¾¢MÓEŸí
D¼¬D‹ú¸A`ñá<'u
8µã»v20130713_00125_stKsd064@ë"ß"•f?ƒ|@€EžOö=¬d]@§I?'\f¾œ(öEŸù
Dò-D‹ó×AaXG<"w¸
8µã»v20130714_00356_stKsd064@ë•ieõ'?%P@€E¨&ö=±/Ì???xQìe¾Ÿ;dEªd{DÌjD‹â¸A`qo<u(
8µã»v20130714_00358_stKsd064@ë•l¤þý? jš@€E§‹Í=–X?!$?Ôzáf¾¡G®E©úDìöD‹Ü{A`&Ù<Ì­5
8µã»v20130714_00812_stKsd064@ë•ŠÖ]D?h@€E­øR=¹8@?d"ù?Ü(öc¾§ïžE°NDãÇD‹hAa*<Ç"Ã
8µã»v20130714_00814_stKsd064@ë•ŽÈ?RJ@€E®)ö=ܸh@O»Û@
áHh¾§ïžE°è=DÃÊND‹üAao<ḣ
8µã»v20130716_00708_stKsd064@ë•D§³¹?fY@€E³T=¡†D>¼m³?J=qd¾¯ EµºD¬¼D‹¦A`Sh<´L}
8µã»v20130716_00710_stKsd064@ë•DÙ)?~DŸ@€E³V¤=©ªÈ>'—ž?\(öf¾­VEµtfDæD‹º°A`E<°˜-
8µã»v20130718_00186_stKsd064@ë•å¾%?? ×=@€E¹É3=̾@'ð?Î{e¾šŸ¾E¼ìD³uD‹ÝôA_Wú< t"
8µã»v20130718_00188_stKsd064@ë•é:{Ò?[Æ@€Eº$=¶'T?\T©?Ž{f¾™‡E½qDï¾D‹ç¶A`_<Þ
8µã»v20130718_00378_stKsd064@땁o‡œí?2@€E«¾==Ôa?NÑÔ?£×
e¾ž¸RE®MqD˜åD‹ß¾A`P<ýÁ
8µã»v20130718_00380_stKsd064@땁rÍg|?"H@€E¬r==Æ">~×Y?¯\)f¾"÷ÏE®ýHDæÑD‹Ö¸A_Ŭ<¯}²
8µã»v20130718_00570_stKsd064@땃RŒJ?v}@€E£`=='ØAc?¸Qìd¾'n˜E¥u×D©ªD‹¿A`Y[=–c
8µã»v20130718_00572_stKsd064@땃Umàƒ>ý5^@€E¢0Ã=—D?ò{?†ffg¾'n˜E¦2¤Dç…D‹¸´A`#V<¼%k
8µã»v20130718_00726_stKsd064@땅Æ!²'?úÄ@€E"ßq=›Ð¸<ÿ­7?Ü(öd¾–E"êÍDÊ-D‹µ'A_ã+<ªH 
8µã»v20130718_00728_stKsd064@땅ÉDwS?Cý@€E"®=–"¸?ˆ°g@(öf¾œ(öE"±
Dû…D‹¨ZA`œb<垦
8µã»v20130721_00514_stKsd064@ë•âíܜ¤?B"i@€E>h{={x@-õÅ?=p¤e¾½ó¶EB3D‰XD‹Æ^A[¢<I†÷
8µã»v20130721_00516_stKsd064@ë•âñfÚ«?iŠ@€E>^==a"x>ÒOZ?(öe¾©ûçE?éÃDÙXD‹¸A[¡<¢=
8µã»v20130721_00754_stKsd064@ë•å€®;?H9x@€E#
=Ê·?"|1?Tzác¾ª~úE$ß®DŁD‹–ÉA[?<W`—
8µã»v20130721_00756_stKsd064@ë•åû7?KbX@€E$}®=àKÂ?G ?(õÃh¾­VE&Ô¤DÃÑìD‹ŒåA[tV<ŒüA
8µã»v20130728_00604_stKsd064@ë–Ä6øŸ¹?f@€E£g="ä?,×@c¾–‡+E¥%ìDƘD‹›¦A[Û@<É,
8µã»v20130728_00606_stKsd064@ë–Ä:¯´?o÷@€E£«á=‹Nô?²©¥?³33g¾'hsE¥6=DöD‹•'A\«<Ž´]
8µã»v20130730_00227_stKsd064@ë—VžÂÎ?‹}¾@€E±£Ã=•Q >— £?@d¾©xÕE³ÍD–¸D‹¿ðA]"<ìP¢
8µã»v20130730_00229_stKsd064@ë—Z$N>?Eï@€Eµ1…=ÒF?Ðx?•Âe¾©ûçE¶ýÃDźD‹áìA]©'=%{
8µã»v20130730_00419_stKsd064@ë—EOz'?_ù4@€E¬ø
>	–Ù?Ï/€?³33]¾–E®®D¬ÝD‹·¶A_t:=\"É
8µã»v20130730_00421_stKsd064@ë—H€§°?9Jë@€E¯|®=yªà=ݎ®?•Âg¾¨õÃE±…ÃD÷#D‹°ƒA]ßÄ=1›Û
8µã»v20140702_00399_stKsd064@ëÁ"0íî°?SvŸ@€E‡Ïì=p¿o?RB—?k…d¾/Eˆ¬ÍDªDŒ‹ANWú<gýÜ
8µã»v20140702_00401_stKsd064@ëÁ"4Uý¸?<›"@€EˆLá=¢Ð¨@u¬?p£×f¾™™šE‰™ìD¼
D‹ÿçANB<ˆN
8µã»v20140709_00135_stKsd064@ëÁÿ¡Í/H?#1E@€E"/=œë(>U«­?ٙšc¾‹C–E"`öD¢DŒAN
·<{9?
8µã»v20140709_00137_stKsd064@ëÁÿ¤ÿn5?#Ô@€E"õ…= ˜@8S¶?Àe¾ ÄœE•'=D¼$)DŒöANÉ<Wp
8µã»v20140709_00567_stKsd064@ëÂ;þ¤?góÌ@€E˜'=ùÄ>U—&?E¸d¾«…EšáìD‹uD‹ïuAMÌæ<œ+
8µã»v20140709_00569_stKsd064@ëÂ>"åØ?Hƒ@€E˜óH=ȼü?"jô?˜Qìf¾"ýôEš½®D¼D‹æúAMðq</¼Ë
8µã»v20140709_00904_stKsd064@ëÂ.Œ	ä?±Oª@€EŠµ{>?cv?.{d¾Å¡ËEŒÚöDéºD‹¡?AMÞß=ïz
8µã»v20140709_00906_stKsd064@ëÂ1î	]?š¨t@€EŠëö=È¿9>Å\?+…f¾Å¸EŒu×D¼PÕD‹¤bAM©ý=Y
8µã»v20140709_01048_stKsd064@ëÂg"ٟ?Õ)@€E'ëì=íÛ?œù<?ÌÍd¾¹Û#E'—\Dö%D‹½AM–=sÆ
8µã»v20140709_01050_stKsd064@ëÂjcf?¼…5@€E'V>Fþ@'¶W?O\)f¾ºáHE"=D¼y²D‹¶°AM>5=°U
8µã»v20140709_01098_stKsd064@ëÂÓFÙ®?óÛ@@€E"eš>>¥Zß>æffe¾±&éE•
öD¼g¶D‹ßdAM[=F™é
8µã»v20140711_00327_stKsd064@ëÂA¡zÐ?Nîf@€E–¸H=…¡à>ƒÞ,?G®d¾ž¸RE–ë3DdDŒqAMdÒ<9,
8µã»v20140711_00329_stKsd064@ëÂA¤'.ç?V-@€E•/ö=xM0? –¿?Tzáe¾£SøE•Ÿ3D¼1DŒÇAMmô<'ÁÀ
8µã»v20140712_00039_stKsd064@ëÂ_«X¾ˆ?7…@€E§R¤=ùÐ>—}@
áHc¾¡ÊÁEª?ÃD©üDŒ¬AL	}<‰-,
8µã»v20140712_00041_stKsd064@ëÂ_®'Á?Aâ@€E§=«Æh?—­?ê=qd¾\)E©PfD¼*-DŒ'AKãÕ<eÑ
8µã»v20150312_00485_stKsd064@ëàÊÝg"?e@€E¶œ¤=‰´D?åW©?ƒ×
e¾¡G®E¶æ¤Dé'D‹ÿAFá?<pK|
8µã»v20150312_00487_stKsd064@ëàÊà¢òß?cˆŽ@€E¶©q=‡_;@Ã?ffff¾¯ E·EDø1DŒbAG+{<´c±
8µã»v20150425_00345_stKsd064@ëæDÉ«?GùÚ@€E­Q\=½0x?Úњ?‡®d¾²-E­É…DTjDŒ4åAN'¿<Ql/
8µã»v20150425_00347_stKsd064@ëæD=U?R¸J@€E­ ¤>|ã?iÝ?œ(öe¾™‡E¬"DÃâfDŒ6AN°<•/
8µã»v20150519_00671_stKsd064@ëéGEÀÔ?aæ¨@€E©á=†H ?·‹Ç?J=qd¾š¬E©‹HDHD‹ëdALºb<I€h
8µã»v20150519_00673_stKsd064@ëéG ¿þˆ?]m‹@€E©±)=†"?oö-?Y™šd¾¯ E«ÔRDÒ%DŒHAL'«<=x
8µã»v20150630_00299_stKsd064@ëî†h-;?5ýË@€EÅä®=hˆ?ÎDï?¢\d¾˜bEÆ0)D³ÇD‹†éAMK%= ðx
8µã»v20150707_00464_stKsd064@ëïdKdó?C˜*A Fü¤=¢p`?8~?°£×d¾'n˜FŸìDFD‹ÐjAM†p<ˆ
8µã»v20150707_00466_stKsd064@ëïdS6ú?=%îA Fÿ{=ÉGÆ>ü{@33f¾š¬F ˜ìDÃv%D‹ÁXAM·r<b!d
8µã»v20150712_00039_stKsd064@ëïþþ8ða?N·	@€E¢—3=Šl(?h)F?G®d¾•E¡ôD'hD‹ôRAQC<3"
8µã»v20150712_00041_stKsd064@ëïÿ[ðA??o¯@€E¢+Í=}­Ø?²îI?'\e¾¡G®E¡û
DÍìD‹ôjAPÆ<g!
8µã»v20150712_00087_stKsd064@ëïÿ]£Ya?_&@€E›­=\L8>¿?Që…e¾¢MÓEœRDy‰D‹ñšAQBy<ÎR0
8µã»v20150712_00089_stKsd064@ëïÿ`Þä?ŠbÛ@€E›…=ëJ#?¼a¬?¸Re¾ ÄœE›…DÕXD‹üþAQS<º¤S
8µã»v20150712_00135_stKsd064@ëïÿ¹$.3?O@@€Eš Í=|ÆÀ<ä=y?Që…d¾¦ffEšÍ…DoðD‹ãßAQ%<"[
8µã»v20150712_00137_stKsd064@ëïÿ¼_׬?K¦ÿ@€E™ê¸=¢2`?±u?O\)d¾ A‰EšeqDËdD‹àAQt<BZ<
8µã»v20150712_00183_stKsd064@ëðuMµ?¤ó@€E'h\=`Ũ?¿q€?(öf¾¦éyE'¸DWLD‹óÇAQ</=Zf
8µã»v20150712_00185_stKsd064@ëð°±c?š²O@€E'PÃ=ˆ!l?º?(õÃc¾·KÇE"cšDÃašD‹çÏAQ
/<òªŽ
8µã»v20160706_00087_stKsd064@ì ¡¶?râ¥@€Erf=ÉW¨@+ò0?#×
d¾¶È´EŽ{D?DŒÕAVªA<»Q
8µã»v20160706_00089_stKsd064@ìZ°?Pç²@€EŠÿö=å6">Ú¬?ˆõÃe¾ A‰E‹2ÍDѪDŒÅAV|<ÀíÝ
8µã»v20170620_00475_stKsd064@ìH¤`‰m'?P"4@€E'L\=ŒÐh>Zà!?E¸e¾šŸ¾E'Ù…DyDŒ)/AM€<€É'
8µã»v20170620_00477_stKsd064@ìH¤c"Ÿ7?E54@€E'Vf=" X?±š–?ƒ×
a¾–‡+E'»\DźDŒFAM$Ï<Î€
8µã»v20170620_00571_stKsd064@ìH¥30Ž¾?.ón@€EŽA¤=Ž±L?"'t@e¾™™šEbD bDŒ¸AMPÙ<ŽzÍ
8µã»v20170620_00573_stKsd064@ìH¥6,?#c@€EŽ×="÷Ô>…d†?µÂ`¾ž¸REŽ]qDÃzfD‹ð¤AMx<qLž
8µã»v20180415_00790_stKsd064@ìn
Ô!u?(d@€Eړ¸=ñŒ?d¨É?ØQìf¾—PEÚð¤DúDŒW}AOYê<Žà;
8µã»v20180415_00792_stKsd064@ìn
×¼?)¹"@€EÚ>á=…&ø?xPù?ç®F¾•EÙ¦DÃLBDŒ(ƒAOT€<ª3Q
8µã»v20180508_00447_stKsd064@ìpéY€ßä?ÕZ@€E¢r=nã×>Á7?\)e¾¡G®E¥{DO}DŒ%XAL!J=³þ
8µã»v20180508_00449_stKsd064@ìpé\t7?µÎ@€E§Ý\=U±Ð?v؊?.{N¾›¥ãE§ÕÃDÃ|åDŒåAK";=..À
8µã»v20180510_00740_stKsd064@ìq$·øŸŽ?¨Ýõ@€E™Ã=ƒDT@"EŠ?
=qe¾­VE™({DŠDŒãAJ{=!á
8µã»v20180510_00742_stKsd064@ìq$»NTø?¿l"@€E™§f=ÊÈ-@},Ä?(õÃe¾ºáHE™*{Dë¦DŒf‡AITT=S{4
8µã»v20190616_00358_stKsd064@ì£go#ŽÐ?M@€E^Z¸='·8@WfB?Tzáe¾šŸ¾EW¢¸D›D‹Ó}A`‰m< Ù%
8µã»v20190616_00360_stKsd064@ì£gr-ø?J–$@€E^H=›ÚL?€x
?fffg¾š¬EWä¤DÃÁôD‹±hA`H¦<¾"ï
8µã»v20190616_00406_stKsd064@ì£gÒÙ+U?/{@€E['=Š¿t?ñA§?šáHe¾ˆ´9EUö=D»D‹ÚÑA`«ï<—g¼
8µã»v20190616_00408_stKsd064@ì£gÖP?À¾@€E[{×=w÷?. ?Ž{g¾¥ãTEWX¤DÃÆ=D‹¸ƒA`Ó<Ÿ¶z
8µã»v20190807_00807_stKsd064@ì©åAvWu?ßœ@€E—ˆ)=ªý´>í—L?Që…d¾©ûçE™+®DhsDŒ¨þA`-Ø=ïó
8µã»v20190807_00809_stKsd064@ì©åDÑ«¯?Š«"@€E˜rš=£>,'×?(ög¾œ¬E˜šDÄÃDŒlZA`'=a8

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_2n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  193 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Æ"vå-v20100220_00390_stKsd082@êú	ß.×?OYA FO^=q¬H?žƒˆ?Që…d¾—P	FNäfDyKClRoA"‰P=½Î
Æ"vå-v20100220_00392_stKsd082@êú	å2T?&lÎA FR[==¡Ì@#®œ?Ýp¤5¾²-	FRDõÌCrcA†††=-
Æ"vå-v20100220_00394_stKsd082@êú	ëkÔ?*ëA FU\=Kæ¹?2°¸@G®/¾†$Ý
FTs…A{ƨCiœ¬A†P=Ϗ—
Æ"vå-v20100326_00464_stKsd082@êþDE©B?O3@€E¤°q=³Ùt@ôm@d¾å`	E¤>Dy'¾Cr{#A"‹'=÷¡æ
Æ"vå-v20100326_00466_stKsd082@êþDH,™ç?Hw@€E¤d
=žÙ\@…pà?Ï\)b¾—
=	E¤3DõÅCqÛdA"˜k=³

Æ"vå-v20100326_00468_stKsd082@êþDJ—mÅ?9þ¡@€E¤_R=º³<@'Ø@333.¾ A‰
E£òAR‹DCkˆ´AƒúT>˜l
Æ"vå-v20100418_00218_stKsd082@ë"	§t?Bý(@€E¶ÚÃ=ú"¦?CB	?¥¸c¾‹C–	E³ñÃDxãøCsÒòAƒ²=Œ«ó
Æ"vå-v20100418_00220_stKsd082@ë"š:ÿ?JŽ¸@€E¶ÕÃ>wÈ@¡9k?ÔzáV¾'hs	E³ÔDõ‹¶CrTA…XÑ=Ï3½
Æ"vå-v20100418_00222_stKsd082@ë"Dïô?CRP@€E¶»ö>.¤>Tp@Qì0¾ƒo
E¶fAJ{CnK…A"(#=
Æ"vå-v20100418_00266_stKsd082@ë"j–«?GÁ6@€E±ÙÃ=Áå˜? ¯!?¯\)d¾•	E®ï\Dx­ôCt'òA"'=¨«é
Æ"vå-v20100418_00268_stKsd082@ë"lÚ#M?[­"@€E±1)=¡Jø?øU@
=a¾På`	E®1ÃDõž5CrÖA"úå=ãه
Æ"vå-v20100418_00270_stKsd082@ë"o¯ë–?Q@€E°–3=×Èt@t}Â@{0¾%
E¯AB§ðCnDÝA""õ>Ú9
Æ"vå-v20100418_00314_stKsd082@ë"Ɔ§z?ALw@€E´'…=>ˆ@¨Pf?ìÌÍc¾xÔþ	E°‹HDxØCs‡mA""f=ΝÐ
Æ"vå-v20100418_00316_stKsd082@ë"Éf?JÛç@€E³Nö=€·X?ñèý?ó33b¾Xb	E°öDõ¢CrKDA…;=úc9
Æ"vå-v20100418_00318_stKsd082@ë"˛	?H˜@€E²·=tƉ@Þç3@
=0¾Týô
E²"fAL´9CmsA"•>'
Æ"vå-v20100418_00410_stKsd082@ë#eÕ,?+%»@€Eªå=®â¬?/Å&?Æffd¾‰7L	E¨*DyãCsr°AƒçP=¡l
Æ"vå-v20100418_00412_stKsd082@ë#h¡¯h?.p'@€Eª¬=¤k¤?I÷ž?ñë…b¾€	E¨{Dõ¼sCsžA…»Â=ßT	
Æ"vå-v20100418_00414_stKsd082@ë#k&^ä?6OA@€Eª‹×=qø0
Æ"vå-v20110717_00255_stKsd082@ë:"Z$å?&…ƒ@€E¨H=_'§?[K?¯\)`¾œ¬	Eœ|D'FÉC;òòAj…I<̑k
Æ"vå-v20110717_00257_stKsd082@ë:–Éû·?!">@€E$
=_|y?Ak´?‡®a¾¸Ôþ	Eœ!HDúñC?''AjêŽ<·bÜ
Æ"vå-v20110717_00259_stKsd082@ë:šwq?'»š@€Eœ?=°»>ÉÕ?±ë…\¾¯²
EœlÍBpÜ)C4m'Aj>½=
œŒ
Æ"vå-v20110802_00222_stKsd082@ë;ÿª§¹B?F*«@€E'Ý=‡´q@ˆø?+…b¾"t¼	E'õìD'T1C;¦fA_ N<EP
Æ"vå-v20110802_00224_stKsd082@ë;ÿ­ð¾š?CÇÌ@€E'S®=mLH?Yg_?333a¾¡G®	E'M3DúÚéC?é7A_¾<éë
Æ"vå-v20110802_00226_stKsd082@ë;ÿ±K²0?A^Y@€E'º×=…ÐD?[u?'ë…[¾ž¸R
EuìBqÖC3BA^ß«<ÀÛ]
Æ"vå-v20110803_00209_stKsd082@ë<¡u´?:Fo@€E®®=¢ò¸>1WÛ?k…a¾Š=q	E¬ìD'RúC;°!Ac‹<"¬à
Æ"vå-v20110803_00211_stKsd082@ë<¤Î÷?KäP@€E®f=¶RÐ>jûP?O\)b¾%	E«lDúõ¢C@TAc ¼<"*
Æ"vå-v20110803_00213_stKsd082@ë<¨‹«?0H¥@€E®¸=ÀZ0?˜á?}p¤[¾vÈ´
E«Â{Brp¤C3‰AcŸ¯<´#Ú
Æ"vå-v20110805_00101_stKsd082@ë<_;ŃW?OF»@€E¬t{=XõO>M?Që…c¾œ(ö	Eªa…D'C¾C<'ðAa:†<Ž‰
Æ"vå-v20110805_00103_stKsd082@ë<_?	zÓ??6|@€E«­\=dìO>mU?}p¤b¾¢MÓ	E©ìÍDúî¨C?™ÛAaHï<¡[
Æ"vå-v20110805_00105_stKsd082@ë<_BiV±?>Ž¯@€E«:¤=[i·?8wó?W
=\¾¶E¢
E©¼¤BqLÍC3øA`Ñ<†íç
Æ"vå-v20120307_00305_stKsd082@ëWCâ^ÄÜ?pB@€EèR{=áêÉ?Nø¥?·
=b¾ƒ•	EèçD'‹CAæ%A|æ=ŒL?
Æ"vå-v20120307_00307_stKsd082@ëWCå—Nf?Ìª@€E赅>Й@'«?¨õÃb¾–‡+	Eé¨ÍDûjC=iºA{~R=¢ÞM
Æ"vå-v20120307_00309_stKsd082@ëWC褴€?ƒvÐ@€EèÔ\=æù?#	õ@¸/¾€
Eê®BjâNC9%¢AzÓw=Ïú
Æ"vå-v20120308_00196_stKsd082@ëWdqJ€,?‰£Î@€Eãá=ƒw<?¦{Q?°£×a¾—
=	EãܸD'¬CBÔþAtT^=:º
Æ"vå-v20120308_00198_stKsd082@ëWdt‡+X?Ÿê@€Eãš=£
 =Ì@?'ë…b¾e`B	Eã»\Dúÿ®C=Ó¶Atû=zT
Æ"vå-v20120308_00200_stKsd082@ëWdw°P??ŽaM@€Eã3=¥
´>h,e?«…/¾'n˜
EâoHBjƨC9îAsî=dªm
Æ"vå-v20120310_00058_stKsd082@ëW¤ÿ³.k?Wl@€EÂÛH=—iL@¿"™?¡G®L¾ž5?	EÃÃ×D'+ðCB§ðAcÁ=vOë
Æ"vå-v20120310_00060_stKsd082@ëW¥¼èÿ?MD@€EÂàf=Š¼?^œc?°£×b¾˜b	EÉHDûC=ÂA~]Þ=f'
Æ"vå-v20120310_00062_stKsd082@ëW¥À¤ ?Œ×@€EÂË®>B>݌D?Þ¸R3¾ŒIº
EüáBn¿}C:höAÃå>2
Æ"vå-v20120313_00264_stKsd082@ëXu&[?€@€E¾ ×=B˜@ ?_?ª=qa¾Ÿ¾w	E½÷šD',¼CBs¶Aá=ë‰^
Æ"vå-v20120313_00266_stKsd082@ëXxËBß?ž™º@€E¼¡ö=ªÆ?>š?ºáHa¾Ÿ¾w	E¼'¤Dû"°C=~úA€ßÉ=ÃW
Æ"vå-v20120313_00268_stKsd082@ëX|^=?ÈC@€E»K\=Gg˜?F߇?À.¾¾ùÛ
E»ùBgJC9"A<F=·gÁ
Æ"vå-v20120321_00184_stKsd082@ëYzsN+?S¾j@€E³lÍ=ƒ!¼?n:n?˜Qìb¾"zá	E²÷3D'CB¦AHØ='\­
Æ"vå-v20120321_00186_stKsd082@ëY~AŸ?Mvj@€E³NÃ=o"O@#?®{J¾£Sø	E³HDû+C>IüAßÈ=¯êq
Æ"vå-v20120321_00188_stKsd082@ëY¤»?P¢@€E³!)=~|a@±äÒ@¸R/¾ß;
E³N)BjÎÙC9bAÚ¹=Ïa¦
Æ"vå-v20120329_00314_stKsd082@ëZ€¬ÿ?jr1@€E¾t=‡È˜?
&?½p¤a¾«…	E¾(áD',CBŒ‹A'í=¨³o
Æ"vå-v20120329_00316_stKsd082@ëZƒ}Ù?b~f@€E½ú…=Ž½ð@@é?×
=a¾'ë…	E½×Dû"òC=¶FA§$=¹1¤
Æ"vå-v20120329_00318_stKsd082@ëZ‡Ÿã?Vq*@€E½Ä=|^h?éʶ? /¾¡G®
E½¢Bl¹XC9ùA¤="·J
Æ"vå-v20120424_00220_stKsd082@ë]AþCí–?MÒ¶@€E¢É='<0?(@"?æffb¾¡G®	E Î¸D'CAþúA"Ü=ç±
Æ"vå-v20120424_00222_stKsd082@ë]B¢â™?BX¸@€E¢\='+Ä>xº@33`¾˜b	E lDû!šC>ÃA†D¾>
ë^
Æ"vå-v20120424_00224_stKsd082@ë]Bää?Jåf@€E¢'\=ÏÉ
Æ"vå-v20130310_00249_stKsd082@ë…E-c*r?>Žk@€EÊAì=¡•¸?]&H?ôzáb¾xÔþ	EÊm\D'FéCC×A†kå=¹"€
Æ"vå-v20130310_00251_stKsd082@ë…E0¹kq?9 Î@€EÉÏ)=ßa8
Æ"vå-v20130310_00253_stKsd082@ë…E4_î}?A"í@€EÉÁ…=¡<>Á3@
áHV¾Ä"
EɞfBqcTC:"A†b>M
Æ"vå-v20130313_00427_stKsd082@녤û)D?Y)‰@€Eø®=¨$ô@†ŠÐ?å¸a¾‹C–	E+…D'?LCC×ÏAˆé=÷˜é
Æ"vå-v20130313_00429_stKsd082@녤þ¯M`?JÝP@€Eß=®@Ü?t5?µÂ`¾Ÿ;d	EŒ¶öDûD‹C=ÎVA…aŽ=Çw™
Æ"vå-v20130313_00431_stKsd082@녥‰T?",@€E¾H>&H
Æ"vå-v20130321_00013_stKsd082@놤#ƒ=?g'û@€E¯ð= Âp?Åû ?Ó33a¾"ýô	E¯a
D'CCC>úA…=äåi
Æ"vå-v20130321_00015_stKsd082@놤n@Ð?VW‡@€E¯#×= ¨@DØN?ç®`¾ž¸R	E®ƒìDû&C=ŽA‡þ>(t:
Æ"vå-v20130321_00017_stKsd082@놤ÃÅè?U«®@€E®Â=›H!=¤ñ½@*=q=¾Ÿ;d
E®¦fBo‰7C:k…A†¢Ê>[îr
Æ"vå-v20130322_00191_stKsd082@ë†ÂaW˜î?¢y?@€E®Â=ßÜL
Æ"vå-v20130322_00193_stKsd082@ë†ÂdåS?s]&@€E®Ø)=}(H@]?õ`¾Æ$Ý	E®TDûI`C=¼îA†¥°>¯l
Æ"vå-v20130322_00195_stKsd082@ë†ÂhDØ!?ŒËª@€E¯7H=¥›Œ?î)@¸RE¾¢MÓ
E®½\Bl†%C:?Aƒáã>MF
Æ"vå-v20130324_00432_stKsd082@뇚}9'?mÅ@€E›^=`M ?|¸?µÂc¾¥ãT	Eš£
D'XCAðbA†'f=ãÛr
Æ"vå-v20130324_00434_stKsd082@뇞$BÕ?™@€EšÓì=f´i>‡#V?Ê=qa¾ž¸R	Eš†{Dû<ÅC=ÁHA…¡v=ô(
Æ"vå-v20130324_00436_stKsd082@뇡¿ã…?or@€EšwÍ=ˆ2ü@Бö@®S¾Ÿ¾w
EšháBls¶C9õÃA…âe=êpp
Æ"vå-v20130325_00675_stKsd082@ë‡'Šœ&?hø@€E¨cš=Á=Œ?¥G9?ñë…b¾ŽÙ	E¨qD'e¢C?³3A…{æ=ʕ/
Æ"vå-v20130325_00677_stKsd082@ë‡'£ì¯?ëR@€E¨VH=Ž¢ ?[à¤?Ó33D¾˜b	E§¶{Dû1üC?%ãA…þ=µ(
Æ"vå-v20130325_00679_stKsd082@ë‡'"—¼ ?Dí@€E¨¼®=dÌP?˜Ãb@×
\¾"t¼
E¨_ÃBs¬C8A"Í2=ên*
Æ"vå-v20130326_00156_stKsd082@ë‡A—ëJ?*£F@€EÆ;R=—Jü@%XC@¸b¾˜"u	EÆqD'DCB'NAƒ¿á=É5
Æ"vå-v20130326_00158_stKsd082@ë‡Aœû™?úÏ@€EÅdf=škÌ?ð"?ôzá`¾£×
	EÅS\Dû1PC=bA†'=À¿^
Æ"vå-v20130326_00160_stKsd082@ë‡A¡ðöM?"Åy@€EÄò¸=1È@tÈ@\)\¾¤Z
EÄ3Bl¢ÑC;žA"7Å=ØÏA
Æ"vå-v20130421_00170_stKsd082@늀!¯¨?¦j­@€EÓ³Í=ÌÙ¢
Æ"vå-v20130421_00172_stKsd082@늀!Ê»%?‰Ýo@€EÓͅ=ÆN>¯øÅ?ýp¤a¾²-	EѪ)DûÕC;ëDA"Ú£>Nc
Æ"vå-v20130421_00174_stKsd082@늀%+=p?";Ÿ@€EÔfH=ՙ@mö@ÌÍP¾«…
EÓTBr–‡C<'ìAƒ×ü>Fy
Æ"vå-v20130430_00109_stKsd082@닠{ùÌ?$¢@€E­ª®=µu,?oì©?ôzáa¾œ(ö	E¬=D'6áCC49A"4Î=¬>^
Æ"vå-v20130430_00111_stKsd082@닠?$Ìr@€E­qq=µˆL?†ÌÚ?ÚáH`¾yÛ#	E«ÃDû5ÃC=aHAƒô-=™ÊÃ
Æ"vå-v20130430_00113_stKsd082@닠£K?1+r@€E­'3=ºè>ÙBé@….¾…¡Ë
E¬)\Bo±'C:¶Aƒ´=ß O
Æ"vå-v20130505_00065_stKsd082@ëŒ?À›ç?‰`©@€EêOá=þès@8úí?ã×
b¾›¥ã	Eè!ìD'-XCDŒÍA"Ǎ>'\
Æ"vå-v20130505_00067_stKsd082@ëŒ?¤FF?¡ÒÈ@€EéÆ×>V
Æ"vå-v20130505_00069_stKsd082@ëŒ?—«-?Š€ã@€Eé)=ÀlÐ
Æ"vå-v20130505_00257_stKsd082@ëŒ@¥¿Ò¾?S'â@€EÉƸ=•>?;ã?â\a¾ž5?	EǓ\D'B˜CC;AƒI*=Âã
Æ"vå-v20130505_00259_stKsd082@ëŒ@¨Ø±‡?S'µ@€EÉ =‡«`? ý0?èõÃ`¾å`	EÇZDû/LC=`A…£:>Nn
Æ"vå-v20130505_00261_stKsd082@ëŒ@¬0åÑ?O|µ@€EÉW=Ñ"$?iün@P¾{çm
EÈ.Bq¾C:¤A"•8>q"
Æ"vå-v20130506_00345_stKsd082@ëŒg"?{‡@€EµVR=`¤>ÿ³?ñë…b¾l‹D	E³zfD'Y‰C=mAƒ0Á=DG
Æ"vå-v20130506_00347_stKsd082@ëŒg"·à,?&ðÏ@€EµB¤=õ@'ßð?ª=qa¾t¼j	E²ï
DûôC?÷ÏAƒWâ=sl
Æ"vå-v20130506_00349_stKsd082@ëŒg‡¹!Ê?*—÷@€E´æ>×Ï?$O•?Ñë…]¾p£×
E²ÈáBsC5¸RA'Y= IÁ
Æ"vå-v20130507_00411_stKsd082@댇Ùeý5?8gü@€E¯Sq=æ@B@»e?Ôzáa¾vÈ´	E®6¸D'NÙC>˜"AƒÜ–=5
Æ"vå-v20130507_00413_stKsd082@댇ܪ‰?GçÐ@€E¯xH=ퟃ=˜~?ٙša¾""	E®l)DûC?œjAƒ_S=»j›
Æ"vå-v20130507_00415_stKsd082@댇à72q?dï@€E¯îá>-þe@[<Œ?ð£×[¾‰º^
E®k3Bt_;C6$ZA"Ž¤=î	ê
Æ"vå-v20130508_00251_stKsd082@댢"µŽî?°1V@€E¬;Í>BÃ
Æ"vå-v20130508_00253_stKsd082@댢˜9èY?Àe^@€E¬wš=ϟ£@‹ƒ?ÌÌÍ`¾¼j	E©ÅDûL{C>OA'ut>5ÊÙ
Æ"vå-v20130508_00255_stKsd082@댢›Èµ?·‹ñ@€E¬¥q=–' @€ÓŽ?½p¤/¾/
E«@öBqE¢C7ФAƒS}>V«
Æ"vå-v20130508_00443_stKsd082@댤<÷?'ÌG@€Eß{=¢Ô?*_ú?Ñë…c¾šŸ¾	E›¦ÍD'j5C>¥AƒÁú=ā
Æ"vå-v20130508_00445_stKsd082@댤?sÜ?–Ã$@€Es)=é¯@+r?ºáHa¾ž5?	E›B¤Dû!ÓC?3¶AƒÎ=ïËe
Æ"vå-v20130508_00447_stKsd082@댤B–â?"´@€EK=¤¢i@™¹@ë…[¾¦éy
E›"{Brß;C8ÑAƒŸ,=åim
Æ"vå-v20130508_00683_stKsd082@댦¦:Â?§€O@€E"š=¸E?¼mË?ºáHc¾àĜ	EœÜD'HBC>ñªA'KP>pš€
Æ"vå-v20130508_00685_stKsd082@댦©‹Iu?¯"P@€EŠ\="=¸Âw?®{a¾¿|î	Eœc…Dúò^C>ÂAÖ+=ÇÁ-
Æ"vå-v20130508_00687_stKsd082@댦­+ª?žáÚ@€Ec=sC˜?)	@Q¾œ¬
EœRBt$ÝC5³uA'{ö>$šJ
Æ"vå-v20130510_00081_stKsd082@ëŒß'‰º©?Kò%@€E¸1H=•l?í•P?®{a¾'hs	Eµð¤D'BwCCNVA'šÂ=Ò
Æ"vå-v20130510_00083_stKsd082@ëŒß•ä
0?O ³@€E¸|Í=‰	,?k|Ê?¹™ša¾œ(ö	E¶~áDûEC>&fA'‹=Äel
Æ"vå-v20130510_00085_stKsd082@ëŒß™xÂ4?Y]ï@€E·í3=k@'ïÙ@ÌÍ0¾µ?}
E·')Bk C;4{A''">
L
Æ"vå-v20130525_00325_stKsd082@ëŽÄ¼ñv?mß@€EŠê==»^|>k÷'?¸Qìa¾˜"u	Eˆ¶ÍD'vòC>̋Aƒä=­$m
Æ"vå-v20130525_00327_stKsd082@ëŽÄÀOp¬?¨…è@€E‹{>&Îõ
Æ"vå-v20130525_00329_stKsd082@ëŽÄëm?g¦4@€E‹â)=¦$P@ë/@
=Y¾¨õÃ
EŠLRBs"uC6`A'‡=ð&
Æ"vå-v20130526_00129_stKsd082@ëŽßÿÊP?•¨ó@€E‹®š=¦–?(Ç ?Ç®a¾ Äœ	E‰ÆRD'LZCCMAƒ‰å=öæ;
Æ"vå-v20130526_00131_stKsd082@ëŽßƒZÞ?›£f@€E‹Vá=öuÃ>\Z?àa¾°£×	E‰¸RDûK#C>ÃA…DÒ>Z
Æ"vå-v20130526_00133_stKsd082@ëŽß†™â•?"±ƒ@€EŠ¾{=κ5?Ë͉@8¾®—
E‰žRBr)üC9¨1AƒV >|
Æ"vå-v20130603_00276_stKsd082@ëå&Wà?RÈ@€EºŽ)=à¡í?ûh?Ó33b¾'hs	E¹hRD'^C=:A'\=N¯]
Æ"vå-v20130603_00278_stKsd082@ëå)*?Zb@€Eº¶Ã=ÈRM?ÊÏ?°£×a¾hr°	E¹"{Dû5C@¤AïO=~z
Æ"vå-v20130603_00280_stKsd082@ëå,ø?!@Œ@€Eº®f=Û§²=Ñä?ÔzáH¾ŽÙ
E¹£
Bs#×C51A'ŽD=…•U
Æ"vå-v20130604_00246_stKsd082@ëδ³Ñ?‰ÊÎ@€E«Î{=¤?[…½?î{a¾ Äœ	Eª×D'K×C?SøAÆò=ÏËÔ
Æ"vå-v20130604_00248_stKsd082@ëÒê!?™ô×@€E«rf=Ö´Œ=îk?î{a¾¢MÓ	EªáDûìC@ÄÝA'™¨>G¯
Æ"vå-v20130604_00250_stKsd082@ëÕm)ú?»)@€E«iì=ì½?ɟ'?Ýp¤[¾²-
EªY…BtwÏC6"uAÅ=àIy
Æ"vå-v20130604_00438_stKsd082@ëgk1?J+'@€E®¢q=kùX@ccå?ÈõÃc¾•	E®"RD'\ÕC>+A'È=¼õ
Æ"vå-v20130604_00440_stKsd082@ëjí¿?P½K@€E®­R=ZO@Ë3Q?½p¤a¾›¥ã	E®
áDû%7C?§ðA':=ŸÊU
Æ"vå-v20130604_00442_stKsd082@ën?Qù@€E®¢
=Ḧ?‹9?÷
=Z¾—
=
E¬½BtÀƒC6!Aƒ¼¸=ÃV
Æ"vå-v20130616_00594_stKsd082@둄ŽÛ$©?/f¨@€E³b3=¥Ñ"?£±?Ü(öa¾‰7	E²)D'cdC>JÁAƒ<9=ªf
Æ"vå-v20130616_00596_stKsd082@둄'ÿš?=@€E³>R=¡ðä>C¿[?Տa¾£Sø	E²W
DûTC?0åAƒšt=N
Æ"vå-v20130616_00598_stKsd082@둄•ƒ)Á?-ò|@€E³/á>®/@¶Ž@
=q\¾m'h
E±áBthsC5ÎÙA!Ë=¢\$
Æ"vå-v20140403_00442_stKsd082@ëµéHeJ?%&ÄA FiҚ='­p?Š÷R?šáHa¾'J	FhuáD'k\C:ôA…[Q==©¨
Æ"vå-v20140403_00444_stKsd082@ëµé£þ6ý?ÖA Fi©=ƒÍì@gÚõ?ÌÌÍD¾^5?	FgøDû¾C?Ó3A…š=i œ
Æ"vå-v20140403_00446_stKsd082@ëµéªÌLI?'™úA Fh[H=xŽ¿<ŽD?£×
[¾"zá
Fe¾…BvC6
ÓA"ú=4àš
Æ"vå-v20140412_00156_stKsd082@ë·£@‡?FJE@€EÚ\Ã=‡h¼?©!£@£×a¾bN	EÙÃDtûTCCîA"ÙÐ>ž¡
Æ"vå-v20140412_00158_stKsd082@ë·¦T˜^?D<l@€EÙó\=^# ?ԏd@33b¾"÷Ï	EØÕHDó¶FC=P¤A…'r>¢K
Æ"vå-v20140509_00109_stKsd082@ëº_Ñó­Œ?%	¬@€E¿5{=Œ2>h8å@(öa¾l‹D	E½NRDtú=CCRoA†.=êÒi
Æ"vå-v20140509_00111_stKsd082@ëº_Õdõ?#!@€E¾ïq=‰ñÐ?ÒÎ@ë…a¾ŽV	E¼å×Dó·ÏC=¹A‡—=îÄ
Æ"vå-v20140510_00116_stKsd082@뺾ðuô?ß`@€EÂ:=="™´@/"?èõÃb¾ A‰	EÀÂ)DuÏCCâÑA"P¸=Þ7Ì
Æ"vå-v20140510_00118_stKsd082@ëºÂ;™‰?"ÂO@€E"=00¸
Æ"vå-v20140510_00434_stKsd082@뺃ñÿ÷?\/°@€E£_
=L'?"
\@G®c¾œ(ö	E¡ý®Du1ºCA¬A"y=éY
Æ"vå-v20140510_00436_stKsd082@뺃õZX?jžÅ@€E£jì=d#P>®^}?úáHb¾²-	E¡ÍDó´{C?2oA…Š=òä…
Æ"vå-v20140510_00626_stKsd082@뺅Øð°?V³@€EŠpf=ˆì>±@ÌÍc¾¸Ôþ	E‰ìÍDuCøC?Š=A†ÄŽ>1‰
Æ"vå-v20140510_00628_stKsd082@뺅Û]y-?~ëÂ@€E‹Ã=ºnl>AD…?ð£×`¾ˆ´9	EŠ¼{DóªC?«DA…Øâ=ߐ²
Æ"vå-v20140511_00324_stKsd082@뺣ùŽF?gdt@€E+f=PÍ>›³?Þ¸Rc¾µ?}	E‹XDu{CA'NA†ƒc=ø"b
Æ"vå-v20140511_00326_stKsd082@뺣ý	Àô?a4ð@€EBq=;¿`?X[¾?â\`¾²-	E‹´¤DóC>·A†tî=ÝVÇ
Æ"vå-v20140521_00013_stKsd082@ë»Þp²?nO@€EÒ>)=SC'>—Þ£@
=qa¾ƒ•	EÑÒáDuBCDÕA…Q=çw
Æ"vå-v20140521_00015_stKsd082@ë»Þs.:Ñ?i¾Q@€EÒ%=‹¹Ø=5@{a¾²-	EÏDfDó½ËC=ÀA…ñ²>®²
Æ"vå-v20140521_00061_stKsd082@ë»ÞÛ;J.?Aî@€EÙͅ=CC€?¶$‹@33b¾¤Z	E؍Du CCªÁA"´"=ÝÑ
Æ"vå-v20140521_00063_stKsd082@ë»Þސt?>­w@€EØù3=fm
Æ"vå-v20150220_00214_stKsd082@ëÞF'õ#?w"ß@€E'ýf=êah?ò'`?¨õÃb¾¼í'	E'šD'FCD^A"AB=ÑíÍ
Æ"vå-v20150220_00216_stKsd082@ëÞF†>Mn?Œ¦²@€E"¤>†§>'p	?Àa¾«…	E't=Dú[#CG}/AƒÑ0=ÞKÌ
Æ"vå-v20150220_00218_stKsd082@ëÞF‰´‰µ?h>'@€E'ˆq="¤>Ã<G?þ¸RY¾¬‹D
E'ÆfBpÍÓC;s3A…=ԃ 
Æ"vå-v20150226_00383_stKsd082@ëß
D& ?ˆ"Ñ@€E¸q=JŒ
Æ"vå-v20150226_00385_stKsd082@ëßÏ«¤?–¢ì@€E¸é=vØ="bô?Ê=q`¾®{	E¸Ø=DûRòC=·A">ì>¡$
Æ"vå-v20150226_00387_stKsd082@ëß:"Ñ?ˆù¥@€E¹Ý…=þÐ?Ñ@‰@
=Q¾–
Eº"ÍBp²-C:S3A"E>Kx´
Æ"vå-v20150329_00062_stKsd082@ëâäY§–‡?æÑ@€E£3=Q.ð
Æ"vå-v20150329_00064_stKsd082@ëâä^p?—gg@€E¢ºö=pHà
Æ"vå-v20150329_00066_stKsd082@ëâäcS'Í?‰¼@€E¢¾==O0Ø
Æ"vå-v20150331_00165_stKsd082@ëã"/µ$?©˜@€ENJf=¥'è@>:@\b¾‹Æ¨	EÈ	qD'CCC"ÑA…Ÿ†=Ûbæ
Æ"vå-v20150331_00167_stKsd082@ëã"¦8?1"Ý@€EÇÎ{=£U>çN{?Ÿa¾ˆ´9	EțqDû8ÝC= ÅA"¥ï=Àib
Æ"vå-v20150331_00169_stKsd082@ëã"E²?('@€EÈ;ì=‰dl?xBÒ@
=F¾'\
EÈp¤BpaHC;	üA"É¡>Wž
Æ"vå-v20150402_00262_stKsd082@ëãaæå¢\?"BI@€EÚa¸=Ûòü
Æ"vå-v20150402_00264_stKsd082@ëãaê$;t?y	ô@€EÙñì=‡(L@Ý5?¾¸R`¾Òò	EÙ	×Dû_#C>\A'ÇP=À±Š
Æ"vå-v20150402_00266_stKsd082@ëãaíh"'?dä"@€EÙÔ=†>ÿ—¬@.¸R;¾å`
EØÝÃBm¾C::A…øÙ>MÍ7
Æ"vå-v20150405_00307_stKsd082@ëãÃza^?$É@€EÛQÃ=‹õ@‹@!G®8¾¤Ý/	EÙ¾áD'Q'CC>¸A…–Á=ç{G
Æ"vå-v20150405_00309_stKsd082@ëãÃ}BáQ?+@€EÜ«=L¸@&|?÷
=`¾'ë…	EÛ+HDûDƒC=yXA†3ó=ñ…e
Æ"vå-v20150405_00311_stKsd082@ëãÀ¢ø=?+§2@€EÜ´š=…{ß?9¼í@ÌÍB¾ŠÀƒ
EÛßqBrÜ)C:'A…r.>$Ro
Æ"vå-v20150422_00028_stKsd082@ëåà¢?Û?Àå4@€EØF>.ù
Æ"vå-v20150422_00030_stKsd082@ëåàë»O?v'Ç@€EÖl…=py
Æ"vå-v20150422_00032_stKsd082@ëåà]oó?‡3H@€EÖ9ö=]I
Æ"vå-v20150526_00107_stKsd082@ëê 
¿¢?9ûüA F9¶¸=~çß?kc;?B\c¾ŠÀƒ	F8|¸D'PZC?êÁA…-D=
Cþ
Æ"vå-v20150526_00109_stKsd082@ëê ö,??³GA F9)l=g²1=–n‰?˜Qìa¾‰7	F7…®DûN^C>4¼A…@Ì=YÅt
Æ"vå-v20150526_00111_stKsd082@ëê &s?BÁsA F7ñW=Œ?K?½Ë?ºáH\¾""
F6ø)Bq~úC:Ç®A…T=bHÔ
Æ"vå-v20160630_00292_stKsd082@ìB«Øn?«Nä@€E®–…=ç³±
Æ"vå-v20160630_00294_stKsd082@ìB®ôm?¿å@€E®¿š>ŸV
Æ"vå-v20160630_00296_stKsd082@ìB²>Á‡?™Ø$@€E®§¸=È
Æ"vå-v20160717_00418_stKsd082@ìa]'ó?†DG@€E‹›
>	¶Š?àK?ºáHc¾"ýô	EŠâÍD'@{C?qìAƒô"=årŠ
Æ"vå-v20160717_00420_stKsd082@ìa`áס?v@€E‹tH>Kç?È:?ºáHa¾¤Z	EŠÙqDû6oC@¦%A…K=çóN
Æ"vå-v20160717_00422_stKsd082@ìad<	ñ?¡¬Æ@€E‹U
>°?¸*í@@¾¨r°
EŠÕBn¥ãC7GðAƒìŒ>SÒ
Æ"vå-v20170622_00596_stKsd082@ìHãéoûf?Ðf'@€E²3>	Ç
Æ"vå-v20170622_00598_stKsd082@ìHãì¡i?´@€E²ÚH=ÍÏé?&ˆ@£×a¾ Äœ	E²
…Dû…ãC;}²AƒÐ>H_
Æ"vå-v20170622_00600_stKsd082@ìHãï0'?Šˆœ@€E³y=ù«=+¯@ë…T¾ˆ´9
E²O\BqOßC51AƒF>ÿÄ
Æ"vå-v20170623_00325_stKsd082@ìIìAQ"?Âè.@€Eg>
.u
Æ"vå-v20170623_00327_stKsd082@ìIï‰$×?§'J@€E)=‹áD
Æ"vå-v20170623_00329_stKsd082@ìIò\cƒ?¯qG@€Eœôö=ÿ‰
Æ"vå-v20180508_00229_stKsd082@ìpçmZF?œ:×@€EvR=ź?ƒ©U?ï\)b¾"zá	EC×D'MËC?‹…A"r‰>Ï?
Æ"vå-v20180508_00231_stKsd082@ìpçpŽB£?¤Š@€EË\=÷|
Æ"vå-v20180508_00233_stKsd082@ìpçs^|7?ž½@€Ežá=TÉ
Æ"vå-v20180509_00109_stKsd082@ìqÀŽü?Ä~@€E‡ÂÃ=â'
Æ"vå-v20180509_00111_stKsd082@ìqÃSô?ÒCð@€Eˆ0=mûð
Æ"vå-v20180509_00113_stKsd082@ìqÆ"©x?Ñr"@€Eˆ¸=|&ð
Æ"vå-v20180510_00138_stKsd082@ìq¥iq?'Ç@€E¨Nì=J
?
Æ"vå-v20180510_00140_stKsd082@ìq­Åàõ?Š±®@€E¦¡f=·ôÀ
Æ"vå-v20180510_00142_stKsd082@ìq°²"?Žæ@€E¦R=YÁ@-w@¸Z¾ž¸R
E¥P{BvÓøC;ñªA…Hµ>({
Æ"vå-v20190807_00061_stKsd082@ì©ßN÷É?Q½5@€E°½{=‹À? ö´@…d¾›"Ñ	E¯r¤D'Š CCÃTA…-@>·z
Æ"vå-v20190807_00063_stKsd082@ì©ßQ+±Š?L	Ü@€E¯x¸='6\?Ÿê?èõÃ_¾\)	E­ìDûúÁCAÝôA'áz=á×
Æ"vå-v20190807_00065_stKsd082@ì©ßSâ«0?Bֆ@€E®·×=³Ÿ"@Ey'?î{]¾ß;
E­Œ)BZC;¿¾Aƒls=îê
Æ"vå-v20190809_00092_stKsd082@ìª áps?§'@€E"Á¸=¼ >n®ó?¸Qìc¾ŒÌÍ	E'Ò{D'{#CAé7A…"k>y¦
Æ"vå-v20190809_00094_stKsd082@ìª "4?«ˆ;@€E"í¸=Ƥ8=Kf½?¬ÌÍ`¾vÈ´	Eƒ)DûÖVC@ëÇAƒØŸ>
òª
Æ"vå-v20190809_00096_stKsd082@ìª <éÀ?³¿_@€E"ÀÍ=ëç0?¶5?ï\)\¾r°!
Eƒ­ìB~RòC:7ÏA"j¾>(ç
Æ"vå-v20190810_00061_stKsd082@ìª?|k›…? Ÿ5@€E•/¤=€\>Ä:û?ù™šU¾¤Z	E"¥\D'"¤CCožAƒä=pÈÐ
Æ"vå-v20190810_00063_stKsd082@ìª?V?'«@€E"!š=^´¡@ùj?ù™š_¾'J	E"s×Dû÷mCA›dA†"Ö=¼Z¤
Æ"vå-v20190810_00065_stKsd082@ìª?ÏÓ½?"U	@€E"çá='¾ ?kr?Þ¸R\¾/
E'íìB€šC:"þA'Žé=u4P

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_30n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  124 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
¾‹v20100302_00336_stKsd104@êûI›¹"?]´.A F,-©=¾Þ¸?rú?µÂj¾‡®F+cÃDΤ{D'{A[ò.<]‰˜
¾‹v20100302_00338_stKsd104@êûI•Šöê?vFCA F-Cv=ÿÊx=,N‡?}p¤a¾‹Æ¨F,>D+VwD'1ÛA[‰'<Dð
¾‹v20100813_00315_stKsd104@ëÂßc•?"@€EŠ»=‹æ>%AQ?ù™šk¾¾ùÛE )DÒÉD,A\Œâ<¸˜¬
¾‹v20100813_00317_stKsd104@ëÂâýáB?'Öµ@€EŠ¼Ã='ÖØ?ºìN?¸Qìa¾˜bEô{D/Ó#DC+A\«<w.
¾‹v20100814_00329_stKsd104@ëàÞË'?%ÄÖ@€E‡ë®=¯Âà?°"‰@ £×j¾¡G®E‹}\DÒ˜D^fAS×Â<½<œ
¾‹v20100814_00331_stKsd104@ëàâ,»?$@@€E‡ãÃ=¡?8=½¡õ?«…a¾""EŠ{D/ÈåD3;ASÞ<Z%
¾‹v20100924_00118_stKsd104@ë_‡DW?9O@€E˜{=¶Êˆ@VÏÀ?Ç®j¾§ïžEEÃDϙÓD{Æ5A;?L<-¢À
¾‹v20100924_00120_stKsd104@ëcPÜ?9.@€E™v
="A\?&Ë+@ £×`¾šŸ¾EMìD+ó¦D}|ZA;m<hÿù
¾‹v20110514_00861_stKsd104@ë2
Zf£x?'dD@€E«í®=}¶Ÿ?lˆ?ìÌÍj¾²-E®=ÃDÏ°þD{ÅÃAOv$<•ºH
¾‹v20110514_00863_stKsd104@ë2
]®œ`?*ò]@€E¬M3="9?zÛ
?Ó33b¾•E¬ÔÍD,'žD}øbAO8N<€×P
¾‹v20110515_00988_stKsd104@ë2+Ʋ'?†@€E§\=›çÜ?ïâÁ@1ë…i¾®{E«·\DÏÚúD{RÑAD²Í<‡%<
¾‹v20110515_00990_stKsd104@ë2+Éç$g? W@€E¦Û=›gÌ>`©C@hQìa¾ß;E¨p¸D,ÃD~jADÃÊ<µ`
¾‹v20110805_00353_stKsd104@ë<b{"e€?S™õ@€EÜö=Ž–g?ƒ»Ñ?fffj¾©xÕEöDÓs×Dt;øA[¿><…"|
¾‹v20110805_00355_stKsd104@ë<b~ÉÚ)?a'Ô@€E'ö=š^ >ʈ‰?…¸a¾£SøE'öD3•²DvöA[Üû<¤ž¶
¾‹v20110808_00427_stKsd104@ë<Å)É'?Oš@€E·éH=¥þñ?øpƒ?"zák¾¨õÃEº£×Dӂ5DsºòAZȏ<¦¦4
¾‹v20110808_00429_stKsd104@ë<ŶË?P"¾@€E¸3=µx>4K´?G®d¾bNEºU®D3'NDv­AZpi<c"J
¾‹v20110901_00246_stKsd104@ë?ÀY6¨?:;g@€EÓÃ{=†ê@>}œX?£×
k¾­VEÖ)ÃDÓj‡Dtn¸A[Í<‹'
¾‹v20110901_00248_stKsd104@ë?À"™,·??§1@€Eӝá=y/á='WO?Àa¾œ(öEÔï×D3…ÃDv[3A[Þ <¯©½
¾‹v20110910_00081_stKsd104@ë@ߺƒïŽ?}0(@€E—ôf=£ë@0•?xQìj¾¤Ý/E˜W®DÓhöDt:òA^&R<֚9
¾‹v20110910_00083_stKsd104@ë@ß½Ðë•?kí`@€E˜™f=x£h?/u?Që…b¾¯²E™D3cdDv³#A^oÿ< Ü7
¾‹v20110913_00262_stKsd104@ëAA¨Trs?&Ė@€E½Ôš=ŒÄ?–V?Ê=qk¾¯²EÁ(DӘ!DsÅ/AX&y<¥€Ð
¾‹v20110913_00264_stKsd104@ëAA«Ëe?N@€E½å3=È/=6&Ê@®d¾½p¤EÁîöD3…?DvÝAX«ü<ôý5
¾‹v20111003_00083_stKsd104@ëCÀ2þdÊ?^ëm@€E•R=¾õì>NDw?ƒ×
j¾´¼jE•ÌfDӁÃDt
`A[—»<–M
¾‹v20111003_00085_stKsd104@ëCÀ6fnt?ažO@€E•‡H=ÙöÄ?dœ.?p£×c¾™‡E•±×D3'^Dv¹hA[ d<'5 
¾‹v20120307_00813_stKsd104@ëWH[Pm×?,ÿf@€Eë^¸=óý@ªÅ@Qìk¾¨õÃEêsìDÓhöDu‡¾AX7<¿×f
¾‹v20120307_00815_stKsd104@ëWH^fb`?3¸ÿ@€EêÉ=üÕú>?Y?ó33b¾§l‹Eé{ìD4ðDvzNAW»S<­ù 
¾‹v20120308_00616_stKsd104@ëWhÿC'&?nQ@€EÚ؏=º¤(<ñ3 @£×h¾ A‰EÚÖfDӋ3DuráAX6><ÖÜ
¾‹v20120308_00618_stKsd104@ëWiXZ	?)2@€Eڐ3=§óL?2ZY?úáHa¾™™šEÙÚöD4DvyìAW{Ù<ÕhÅ
¾‹v20120313_00750_stKsd104@ëXŽ²ËD?ªv½@€Eµî¸=¶
@U–$?™šh¾­VE´®DÓ}ËDuf˜ARºý<á¯ù
¾‹v20120313_00752_stKsd104@ëX'ÈÏè?Ÿ¼:@€Eµ0Í=¶'¬?ÒWþ?E¸a¾²°!E´D4¼Dv~ÉARŠ/<·rJ
¾‹v20120323_00501_stKsd104@ëYIȐŠ?c¨V@€E¬k=žÚ
¾‹v20120323_00503_stKsd104@ëYI˹ר?Zn}@€E¬éf=y,
¾‹v20120328_00357_stKsd104@ëYç9h?\Ð@€E£?==Îz	?›'s?°£×i¾§l‹E¢¦áDÓ:NDu£–A?°!<OÑ%
¾‹v20120328_00359_stKsd104@ëYç<'‡"?X3²@€E¢á¸=è\Æ>tóu@
=c¾¢ÐåE¢Ë
D3È1DvƒA?³<Ye
¾‹v20130616_00210_stKsd104@ë']Ð_ÿ?Aœ÷@€E¦F=—<?gä–?p¤i¾¨õÃE¦X{DÒù'Dt¥?AD2'<;˜l
¾‹v20130616_00212_stKsd104@ë'`ó…s?TšV@€E¦mö=—Œ°?7Âò?ØQìa¾¢MÓE¦]®D4bDuåôADJÃ<u‰
¾‹v20130626_00613_stKsd104@ë'Ő>ò.?1Œa@€E}=fáÀ<Æ&–@Ü(öj¾¥`BE'ÎöDÒ¸DuOß
¾‹v20130626_00615_stKsd104@ë'Å"Uª?WÇH@€E}á=x†`>*?î{b¾šŸ¾E}ùD3…ôDv·
A+Sb<FÇÒ
¾‹v20130627_00530_stKsd104@ë'ã"GGè?Õj@€Eê3=Õý}>Ï<ÞA¸i¾¶E¢E™;ÃDÒÌîDtîV
¾‹v20130627_00532_stKsd104@ë'ã%\ÛÎ?!ۈ@€E&á=‡…Ô?L@>{d¾£SøE'¸D3¡ËDv9‰A1Æ;<.ìq
¾‹v20130628_00545_stKsd104@ë"¬ñšâ?‡t@€EŽ%á=»Õ8?R@€õÃj¾ºáHE"8ÍDÒ¡ìDu'A9wR<uv
¾‹v20130628_00547_stKsd104@ë"°LÔD?k˜@€EŽK=•lÄ=ó‡@ˆõÃ`¾˜bEŽFfD3ŠNDv~ÙA:Ö<¾eO
¾‹v20130629_00434_stKsd104@ë""ËpF?ó6@€Evn=Á׌?H-@u¸h¾§ïžE{tÍDÒ»DtîúA@(8<¾°S
¾‹v20130629_00436_stKsd104@ë""΢â?l>@€Ev)=º0,?´ @<ÌÍd¾›"ÑEyJD3ŸmDv&fA@Q©<Žƒ0
¾‹v20130630_00264_stKsd104@ë"@ˆØÇ?ã@€EŠ;
=ë?‡ˆ@…i¾¥`BE‹4öDÒÆFDt¸AGÛÎ<Òâ
¾‹v20130630_00266_stKsd104@ë"@Œ
?Ú@€EŠ¡×=ãR¢<ÀûÚ@Qìd¾œ(öEŠÍD3îÙDvLAH#<Ž"œ
¾‹v20130701_00441_stKsd104@ë"c•Ô;?~r@€E‰)=‹¨>zêï@\)i¾/E'ò=DÒ¦DtÞ¨AO![<Áó
¾‹v20130701_00443_stKsd104@ë"c™'#0?X1@€E‡{=±ä?¬?ٙš`¾—PE'PD3ŒjDvOÏAN´ƒ<ó
¾‹v20130711_00179_stKsd104@딠×Ùá?óâ@€E–'>3g?3³@W
=h¾–Eš…DÒ°Dt°RAU}=w
¾‹v20130711_00181_stKsd104@딠Û¨x?"š@€E–s)>	/@×$@
=qb¾'ñªEšˆD3ÁyDuöVAUx<±eØ
¾‹v20130712_00039_stKsd104@딿Ý	›_?Fmß@€E›!H=±õ>º?¶?§®i¾/EŸ
öDÒÅXDtª=AQ‡Á<¡
¾‹v20130712_00041_stKsd104@딿à@|È?MLÇ@€E›$ì=Æ8>ÕË®?£×b¾¡ÊÁEŸDfD3ÐÕDuà¤AQë¢<}–A
¾‹v20130712_00591_stKsd104@ë"ÄÒ0É÷?]îz@€E²¤=ðX<åMú?†ffj¾¤Ý/E
DÒ©7Du7LARÈf<Žâ~
¾‹v20130712_00593_stKsd104@ë"ÄÕdE¥?QÏB@€EŽ3=•
¾‹v20130713_00055_stKsd104@ë"ßÔv9?*Oö@€E¨<=ÙÿP?¿
i?Þ¸Rj¾­'hE­ìfDÒÀ"Dt­APQš<–H
¾‹v20130713_00057_stKsd104@ë"ßý
,?/<@€E§½)=­†@TžÙ?÷
=b¾ A‰E«oìD3äþDuÜ)AOë§<¨-È
¾‹v20130713_00607_stKsd104@ë"㸩ïþ?@–¥@€EƒÃ=§@ä?<ԓ?®{k¾®{E'HDÒ³DDu!AOiø<vGç
¾‹v20130713_00609_stKsd104@ë"ã¼
Òí?@>³@€EŽ¤=ћ^@º`©?Ó33d¾"ýôEñqD3(BDvdAO|•<ŽµU
¾‹v20130714_00288_stKsd104@ë"ÿìŠ|ñ?><x@€E¦5)=úÀ@Ÿ^?³33i¾µ?}E«–fDÒÊÉDt«–AKIW<U–
¾‹v20130714_00290_stKsd104@ë"ÿï_.?&v@€E§`®=§T@P7?áG®b¾®—E­,fD3¼œDuì¼AK]ï<j÷
¾‹v20130714_00840_stKsd104@ë•Ì—µ?#-H@€E­ì®=ݧæ=¥´P@?\)k¾´9XE³(öDÒ¼1DunÙAJ?<Ý÷"
¾‹v20130714_00842_stKsd104@ë•Ï10z?$©@€E­oö=ǎÈ<Ùq@R\d¾¤ZE²™×D3ÏDv¿¾AJt<énì
¾‹v20130715_00267_stKsd104@ë•!^Sþ?$ú*@€E§Yö>­-?N­R@`h¾¸ÔþE¬³\DÒ¸jDtÐbAIX<¾¢,
¾‹v20130715_00269_stKsd104@ë•!a€Þ? ˆ½@€E§R¤=ÿÿ©?f°±@333c¾®—E¬UHD3"…DvAI'¤<´
¾‹v20130716_00304_stKsd104@ë•@Ë2ˆ¾?#`@€E¾Å==µ3(@.î
@Qìi¾©ûçEĚÍDÒáDt AAÆR<€n©
¾‹v20130716_00306_stKsd104@ë•@Îið_?3Ãß@€E¿<×=ÐZ?ñÙ?Ç®a¾œ¬EÅ
\D3–FDuëTAAÇÙ<!ût
¾‹v20130716_00496_stKsd104@ë•B[Å-q?.M©@€E¾ÎÃ=Ï;Þ<.q@QG®i¾¯ EÆ!\DÒ²DtüAAçë<±Ö–
¾‹v20130716_00498_stKsd104@ë•B_!]É?CåX@€E¾Ý
>.U?>a@*áH`¾‹Æ¨EµqD3ƒDDvK¶AB
g<Tj
¾‹v20130716_00880_stKsd104@ë•EgòÖ?HÂá@€E±¹=±vÀ?ŵä@G®k¾·KÇE·ìDÒ©üDuT¼AA7J<""
¾‹v20130716_00882_stKsd104@ë•EkLv?RÈ;@€E±Å®= '<?P{†?´zác¾™™šE´œRD3vDv‰AAK—<JÆ'
¾‹v20130720_00647_stKsd104@ë•Ä³Ž?cÿÐ@€Eyâö=æOÇ
¾‹v20130720_00649_stKsd104@ë•Ä…‹?G‡È@€Ex{=^¸
¾‹v20130720_00839_stKsd104@ë•Å™›òå?züA@€E"¸=ß(
¾‹v20130720_00841_stKsd104@ë•Åœ¿Žv?˜6@€Eƒ=6åÈ?Ñԇ?¡G®c¾´9XEŠ(=D3xbDvØåA"œ<ƒ	t
¾‹v20130722_00218_stKsd104@ë–»yxg?›Êá@€Egò)=j/
¾‹v20130722_00220_stKsd104@ë–¾ñ!Á?²ã†@€Eh R=X?I›À?¥¸b¾½ó¶ExD3¡ÛDuËTA 6<žaù
¾‹v20130724_00055_stKsd104@ë–?±me´?cÈ_@€E¦c=£Òx
¾‹v20130724_00057_stKsd104@ë–?´¹jÅ?mO@€E¦£\=k\w
¾‹v20130727_00608_stKsd104@떤Êq£[?XÀ¬@€Eª;R=«e=‡?õj¾™‡E®ŽDÒ£3Dul)A5ö?<['
¾‹v20130727_00610_stKsd104@떤͕9Ž?Y›@€Eª"¸=t˜?'Õ‹?ØQìd¾£SøE°K…D3t)Dv½²A5ø;< Qñ
¾‹v20140402_00367_stKsd104@ëµÉØMÙþ?$fÍA FL(
>(ð?[³"@w
=j¾ŒIºFNnáDÒ±qDu,ZAL<œº1
¾‹v20140402_00369_stKsd104@ëµÉÞý6!?#RjA FLÉ=æ˜@ïé@7
=`¾ƒ•FN¨ÍD3œ{DvnÉAKuZ<—º0
¾‹v20140702_00331_stKsd104@ëÁ!œ{`É?Z@€E‰ž)=xÀ>"¨@&ffh¾šŸ¾Ep¸DÊò=DtÎVAHò <‰Ä|
¾‹v20140702_00333_stKsd104@ëÁ!ŸÄÖß?$¸E@€EŒGf=uW@Dj?¯\)b¾®—ExD$k3Dv	HAHx¾<.$
¾‹v20140709_00691_stKsd104@ëÂDӉ?Nüv@€Eâ3=ÓÜ?·ƒÉ?ž¸Rh¾¤Ý/E'{DÊÓÇDue/AOFA<O›S
¾‹v20140709_00693_stKsd104@ëÂHXÄg?Iâœ@€E13=²j ?ä¡­?"záb¾—PE'dáD$¸DvˆAOk¢<Y,‡
¾‹v20140709_00787_stKsd104@ëÂv3?r!Ü@€EŠ.ì=öÈ÷>Ï/e?8Qìj¾¦éyEŒáDÊâÁDuhÅAOI<osŠ
¾‹v20140709_00789_stKsd104@ëÂWŠ?w†@€EŠdÍ=wÐ>ãD?c×
`¾/EŒ+HD$9DvÅANì<†°Ñ
¾‹v20140711_00163_stKsd104@ëÂ@1Ÿ¢?¸¿@€E¢¬f="A¼@½?^¸Rh¾Û¥ãE¥B¸DÊí'DtÁìAOÑ~=_W›
¾‹v20140711_00165_stKsd104@ëÂ@4©ÀX?oÎô@€E¢Ë=ÖÙ?@"ß?@c¾ ÄœE¤ÎáD$KøDuõ'APgV<J—
¾‹v20140713_00046_stKsd104@ëÂØ°«Y?-¡å@€Eƺ¤=¡AE>=c-?Ó33i¾"÷ÏEÌ
RDÊï×Dt¼AOä<…kv
¾‹v20140713_00048_stKsd104@ëÂÛõd?Ž¿@€EÆÃ=ŽHl=7×À?ÈõÃc¾š¬EÌ>D$PåDuæ‡APK(<‡S
¾‹v20140714_00073_stKsd104@ë¡¥
Ñ$?M|u@€E¶Ð=Š<|?xÞ"?Që…h¾/E¼U3DÊÔZDt×mAMR<‡®¼
¾‹v20140714_00075_stKsd104@롨[3,?? •@€E¶iq=x©(?‡Õc?(õÃc¾˜"uE»Q®D$¬Dv'AM?R<Iif
¾‹v20140714_00121_stKsd104@ë¢|H{?™@€E´H=™Å$>€Î?Ê=qh¾¯²E»‰…DÊÍDtËÇAMS<"
¾‹v20140714_00123_stKsd104@ë¢á­¯?%Ô@€E³Ó×=¡ö<?Ëi?·
=b¾Ÿ;dE·i×D#úÁDv)ÛAM%®<pj
¾‹v20150331_00469_stKsd104@ëã%ðRX=?&¨ê@€E°q=¸`=Ò¬.@'
=i¾Á%E³jRDÒùÛDuuA9L¹<Rá
¾‹v20150331_00471_stKsd104@ëã%ó°0µ?+™?@€E¯üö=~b€?¢¬V@g®a¾±&éE²c
D4E`DvrA9ù<Š«
¾‹v20150626_00082_stKsd104@ëíÿÆȁ9?>ý^@€E¾¦==mµ	?«Ï"@ei¾ºáHEʈ)DÒ¹Dtç¾A.$(<á
¾‹v20150626_00084_stKsd104@ëíÿË´žÙ?<ğ@€E½®¸=߀ê={Ö@Œzáb¾Ÿ;dEÄ#®D3µPDvA-ÑÐ<ƒº

¾‹v20150712_00671_stKsd104@ëðZñÃ|?Q0A F$f=¨%Ä>©ß^?
=j¾¯ FÉqDҒÁDuLJAO¥¶<|ƒu
¾‹v20150716_00116_stKsd104@ëðÃ}¨Í?)x?A FAÙ=|¸@n1@áHi¾›"ÑFFò…DÒ£–DtÁ‰AMîp<rîU
¾‹v20150716_00118_stKsd104@ëðÊ-‹?,bQA FAU€="¡>n¬?ìÌÍc¾"ýôFEu{D3w+Dv¤AMÀ›<+}
¾‹v20150717_00283_stKsd104@ëð¡\AA?ZÄ9@€E™Å3=ÞbÜ=Ôœ?E¸i¾¡G®E›œ¤DҝyDt¤AK|Ò<1:G
¾‹v20150717_00285_stKsd104@ëð¡_—ÐA?IØJ@€E™$Ã=vF`@s$?^¸Rd¾ž5?Ešª)D3TDuñyAK~}<<¥6
¾‹v20150720_00187_stKsd104@ëñ]eÆÙ?pb\@€EHÃ=n«8> )ø?¯\)i¾¹XE'¨fDҍ`Du"A=¶<œÓÞ
¾‹v20150720_00189_stKsd104@ëñ`ËA‡?U°¥@€Eîf=ÆL>ú6:?ÚáHb¾£SøE"aÃD3+DvÄ)A>-<x,õ
¾‹v20160706_00643_stKsd104@솋ðd?MñY@€Eˆ{=k÷°@}2Š?¨õÃj¾½p¤E‡ë\DÒ¡yDu˜"AG¢< ]c
¾‹v20160706_00645_stKsd104@ì‰è¼m?d´B@€E‡ŸH='˜@7ù\?k…e¾™™šE†"¤D3zoDv«#AGGŽ<b—ù
¾‹v20170620_00503_stKsd104@ìH¤šcxË?J"@€EŽÝ
=¥/">÷o?ÚáHi¾™‡ERDÓßDua‰A/•<60L
¾‹v20170620_00505_stKsd104@ìH¤4s¥?EãŠ@€EŽÅH=¿³=Š£Y?Ï\)c¾ÒòEŽz¸D3Ë3Dv¨RA/™<iª
¾‹v20170620_00599_stKsd104@ìH¥pÊÀ?8o@€EŒD×=bh÷@ô@˜Qìj¾«…EÚ=DÒþFDu$)A.ì`<t͙
¾‹v20170620_00601_stKsd104@ìH¥s"e??8ñ@€EŒEH=qä˜?<*¶@õÃc¾"÷ÏEŠù×D3±šDv'òA/q…<sr
¾‹v20180404_01073_stKsd104@ìl¬¸Êœq?mËÞ@€E¢õ=k½h?Yzß?G®j¾¨õÃE£*RDÒÒúDu›çAB4#<Y‡é
¾‹v20180404_01075_stKsd104@ìl¬»ÅM§?zê†@€E¢ü×=«n`>¾ò	?^¸Rc¾ ÄœE£{D3'NDvãDAB0<V$‰
¾‹v20180510_00530_stKsd104@ìq"ß
Ò&?ùƒ@€E¶…=¥
|?T>>áG®d¾µ?}Eµ¸¸D4{¶Dw—ÏA@¯r<ÑÚ¯
¾‹v20180511_01060_stKsd104@ìqGÿi'?€Ó¿@€Ežcö=¨yœ>¤K?J=qh¾²-Ež2{DÒýìDužAA T<¾
±
¾‹v20180511_01062_stKsd104@ìqH‹ÐÙ?€Ì"@€Ež†q=Šqì?än?W
=c¾¡G®Eµ3D3Dw²AAÊ<f—B
¾‹v20190616_00482_stKsd104@ì£ivpiõ?D!Ô@€Efs…='Šô@#?p@#×
k¾¶E¢E^ӅDÓ_¶Dt–¨A5s<€
d
¾‹v20190616_00484_stKsd104@ì£iyjº‰?>¤@€EfE3=˜ˆT?Ÿ~@2\d¾©ûçE]‡®D4"×DuêÑA54<n5p
¾‹v20190808_00755_stKsd104@ìªÓÜËó?hŠŒ@€EˆBÃ=‰ñ´?lÓÒ?§®l¾«E‰÷HDÓ²ÉDv1‰A=!ù<‡†¯
¾‹v20190808_00757_stKsd104@ìªÖæ)?\³<@€Eˆõ=‰¼ä@*ra?Î{d¾©ûçE‹
…D5ÃDw¢A=Må<R1Û
¾‹v20190810_00714_stKsd104@ìªDžî]?(@€Et-H=®Hà@[ž@™ë…j¾¥`BE~?…DӅªDvlZA9¼¸<§Þ
¾‹v20190810_00716_stKsd104@ìªD¢G(?%Àþ@€Et==¦sü@3Ä@Š=qd¾šŸ¾EzìD4Ô¬DwÈÕA9'E<'-)

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_31n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  123 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
:¸v20100305_00879_stKsd065@êû«.	bÕ?/Á @€E®–á=ý°@Ž‡?àR¾‰º^
E¯DÌS¶DþAY=‹ø3
:¸v20100305_00881_stKsd065@êû«0µ_H?0@€E®Í=¢ÀÜ@O»³?£×V¾"zá
E­Ý3D$ì¼D\A¸u=p¤5
:¸v20100319_00603_stKsd065@êýlzòº?³A FA£\=ñ¢3?¸©ð?n{b¾Rñª
F?¼=DÌ ÍD€ÇA€«<âϯ
:¸v20100319_00605_stKsd065@êýl·7d?ŸA FAW€=ٕ‰?i»?«…h¾€ƒ
F?†fD$¥?D€ä¼A€áe=4¥í
:¸v20100324_00417_stKsd065@êþŒ'Û?  ÌA F0áö>l'?Š³Œ?¦ff9¾ˆ´9
F3×DÌLZDøåA™n=-5ò
:¸v20100324_00419_stKsd065@êþ'fI‹?(WA F1E=½¥Ø=£Ñ/?•Âf¾‡+
F2È3D$ò D€Ï;A£=È/
:¸v20100927_00097_stKsd065@ë`W?E†I@€E§ö=…\ ?wY?ØQì[¾záH
E™qDÎ{DzÜAƒ=ÄLá
:¸v20100927_00099_stKsd065@ë`ÎÙ?'@€E7¸=»ÛÈ>¦~t?ž¸Rh¾"ýô
E˜úD)7D|¯ðA°ß=ŽŸ|
:¸v20110514_00585_stKsd065@ë2/Øoî?.Úb@€E©°ö=ŠÄœ?d‹?™™šc¾ŒIº
E©šDνºDzÀåA~{á=T¸
:¸v20110514_00587_stKsd065@ë23^¦?)m´@€E©¹H=¯ßˆ>F»‰?€i¾ŽV
E¨†¸D)éD|¥A}p=È«
:¸v20110515_00592_stKsd065@ë2(­j}?~Ñ@€Eyá=³œü@j(W?å¸B¾™‡
E›ÔáDÎv‡DzæúA~í=I<$
:¸v20110515_00594_stKsd065@ë2(°¶¡g?À,@€Evš=Ênï<'†?æffe¾ŒIº
E›öfD)<jD|Æ%A~ é=rV
:¸v20110516_00554_stKsd065@ë2HÅ«æx?Ì@€E–\==§íD@[t¤?Ê=q8¾cSø
E•TRDΣ\DzÎéA€Lá=ƒ˜Ö
:¸v20110516_00556_stKsd065@ë2HÈ÷/¢?
çJ@€E–®=™šø>m"
?\(öT¾ŠÀƒ
E•¦D)·D|¯
A€gc=´ç
:¸v20110517_00767_stKsd065@ë2hæ©í¥?"$Å@€EŽÞì=zng?Ó,ú?\T¾Òò
E×DΣ¾Dzâ-Afé=Sá
:¸v20110517_00769_stKsd065@ë2héå׋?ªY@€EŽß
=•t@ ?šáHY¾ Äœ
EŽÍD)¨´D|ª^A€û&=Uo
:¸v20110615_00769_stKsd065@ë6
Vp?j1ë@€EÃÃ=ÛEW?ûÏÌ?±ë…]¾%
EÀé…DÒ-DsˆåA1·=±æ
:¸v20110615_00771_stKsd065@ë6
Q‹Ž?k&@€EÂϤ=ï"K?êÏT?·
=g¾˜"u
EÁáD0²°DuVA€`}=¤
:¸v20110826_00104_stKsd065@ë?OD`Ø?€ª@€E"´)=šP@-SÃ?xQì]¾¤Ý/
E" =DÒðDsŒZAwKt='Ô1
:¸v20110826_00106_stKsd065@ë?RgpÒ?~'@€E•Uš=n`@±m?Tzáf¾¥ãT
E"öD0¤)DubAw?=‡E
:¸v20110911_00528_stKsd065@ëAs Õ?|³Ç@€E½´ö=¯«Y?¶È&?‹…Y¾§l‹
E¼…DÑÔZDsГAsŸ±=B°B
:¸v20110911_00530_stKsd065@ëAv»˜È?J·@€E½K>`©>9í?¥¸j¾¨r°
E»?×D/þÉDu½/At =¡QH
:¸v20120306_00350_stKsd065@ëW)‰
u4?'•Ž@€E—Þq=¹"Œ=¾uà?p£×^¾–
E™Ì{DÒX´Drã…AkuŒ<Á@»
:¸v20120306_00352_stKsd065@ëW)ŒK˜/?(z@€E˜!ö=Äd?(?ƒ×
[¾ž¸R
Eš
D1)XDtüÍAl"<ÒÏ_
:¸v20120307_00903_stKsd065@ëWJSLRê?
õn@€EÜùì=»c—>«f?ƒ×
a¾ Äœ
Eá=DÒqDs.ÉAl–<­…"
:¸v20120307_00905_stKsd065@ëWJVH{ð?xu@€EÝ`Ã=ïMÅ>Åì ?"33`¾ A‰
EàêfD1DDtý?Akxó='—
:¸v20120310_00380_stKsd065@ëWª*jb?<¬@€Eµ\>4L@ˆk\?Š=qa¾"t¼
E·'ÍDÒYãDs#Alä<×
:¸v20120310_00382_stKsd065@ëWª?˜F?H	@€Eµi\=ï&?ʈ?'\g¾–
E¸&D19DtýAl_9<Øê
:¸v20120313_00810_stKsd065@ëX	|K€? /·@€E´šì=wã×@ù?W
=b¾©ûç
E¸º)DÒCTDs'+Al{x=Œã,
:¸v20120313_00812_stKsd065@ëX	'Zá?•{?@€Eµ$Í=x"G=€Ë?O\)f¾­V
E¸"D1N‡DuLAjÛ®=A"
:¸v20120325_00277_stKsd065@ëYˆ3Švf>õr¯@€Erá=ÝÉ1?tÝ?@b¾'hs
E'eÃDÒkTDsAh©<…
á
:¸v20120325_00279_stKsd065@ëYˆ70®I?ž<@€Em>_#@x)Í?æfff¾™‡
E'*D1G+DtæfAhöQ=J
:¸v20120329_00616_stKsd065@ëZMMÑ?`?@€Eŵ
=§ôP>`…ü?^¸R_¾™™š
EÊRDÒs®DrÝÓAj"–<öÚÝ
:¸v20120329_00618_stKsd065@ëZPò›é?s;¼@€EÅê3=ã³;>P?aG®f¾£Sø
EÉç®D1OÏDtódAjˆM=Ù
:¸v20120510_00600_stKsd065@ë_JM7¦_?01@€E€Ñ=¯í ?°£k?fffa¾šŸ¾
E~fDÒ;ÏDs¢Ab¾ú<‡yí
:¸v20120510_00602_stKsd065@ë_JPßÖë?*5O@€Ež…=ÎQ>†¿°?&ffh¾˜b
E€A®D0Ò^DuxÕAbßl<\[
:¸v20130526_01155_stKsd065@ëŽéâ²1–?sX@€E•R=ƒ#€?¿|ý?(õÃ_¾®{
E–mDÒxÕDsœ¼ARGÌ<·M;
:¸v20130526_01157_stKsd065@ëŽéæ'?œÜE@€E–$f=©¤?L ª>úáHi¾¸Ôþ
E—}×D1HƒDu~AR˜"<ï&Q
:¸v20130627_00830_stKsd065@ë'å†ØÒ?3¹·@€E–3=Œ#(>™Â?†ff`¾‰º^
E—;ÃDÒ]'Ds®ÙAQ¦¿<^iº
:¸v20130627_00832_stKsd065@ë'åŠ`¨?9`V@€E–q="§?Äð?£×g¾'ñª
E—'ìD1E²Du'ºAQßè<a&{
:¸v20130701_00261_stKsd065@ë"b2Lä	?JS@€Ešî=ʸŽ<'$ü?Î{`¾‹C–
E™,¸DÒwDs'-AQ"×<ŒOT
:¸v20130701_00263_stKsd065@ë"b5pT§?@€E›-š=©ŒL=ú¤ˆ?õg¾£×

EšqD1~ÙDuHbAQšÓ<¯Ïï
:¸v20130714_00252_stKsd065@ë"ÿ™ŒxÊ?+P×@€E§G¸=«ò?±ó?Ýp¤`¾‰º^
E§@{DÒgLDsWßAO/t<€'ï
:¸v20130714_00254_stKsd065@ë"ÿœ–~‡?0Ìç@€E¦™=åòú>Ӗf@Qìg¾å`
E¦0D1tœDu'AOØ<¹ƒ-
:¸v20130714_00660_stKsd065@ë•WÑ?,Ä{@€E£a>,"×?ð´@¸`¾¥ãT
E¤…DÒWLDs°¤AN×t<¥{†
:¸v20130714_00662_stKsd065@ë•ZÁҞ?%+'@€E£A
=Ú5?'DG?àg¾¬1
E¤¡×D1S#DužéAN›`<Žƒr
:¸v20130715_00231_stKsd065@ë•!Ó>¬?::\@€E§bÃ>}>Zħ?ÁG®`¾ž5?
E¤BDÒZáDsfúAN·ô<Zî€
:¸v20130715_00233_stKsd065@ë•!ôKA?MÕ"@€E§¸>?•ñå?å¸h¾"t¼
E¤\RD1oLDu>‡AN¹=<‰yQ
:¸v20130715_00687_stKsd065@ë•%Å¥‹À?"š@€E¯£¤=Å2ôAl@l(öb¾®{
E±SDÒZDsòÁAO!=^
:¸v20130715_00689_stKsd065@ë•%ÈÈæä?*(B@€E¯Ä=¾»Ì?H3Ð?ÈõÃg¾›¥ã
E±•®D1Du¿mAO5¥<¯'»
:¸v20130716_00220_stKsd065@ë•@'È4?"¡ì@€EÀåH=Ã÷ü?Œ¤™?…¸b¾¸Qì
E¾¼DÒqºDs1yAO,Ê<ڟu
:¸v20130716_00222_stKsd065@ë•@*ßҎ?ƒ$@€EÀïö=ì!¥>Å®?fffg¾·ÎÙ
E½ÿ3D1sçDuAO"<°
"
:¸v20130716_00364_stKsd065@ë•ADԅÔ?"Û¹@€E¿çR=Íòò?.vö?áG®_¾˜b
E½˜{DÒmºDsuÃANýÆ<\G?
:¸v20130716_00366_stKsd065@ë•AH.ú?)æ@€E¿×á=Ö¿@O)?¸Qìg¾©ûç
E¿D1`ÅDu?;ANÛ,<m'©
:¸v20130716_00556_stKsd065@ë•BÔVÔx?7)ñ@€Eº	×=ÎÐÎ>JrR?p¤`¾œ(ö
E¹šDÒdƒDs¿;AO<Mªñ
:¸v20130716_00558_stKsd065@ë•B×£Zc?/cx@€E¹™×=µ{ˆ?¯˜e?\g¾•
E¸¸D1hDuXAO,<ˆh
:¸v20130716_00748_stKsd065@ë•D\òy°?;þ+@€E²Þ×=]"=­ ?·
=c¾™™š
E±¬)DÒeªDsÆ5ANµÊ<†dw
:¸v20130716_00750_stKsd065@ë•D`Cg?IÍ~@€E³	×=sóa?‰?fffh¾­V
E²¯\D1=`DuzÁAO9<Ež
:¸v20130716_00940_stKsd065@ë•EÜÔ²?;@€E²\×='wè?Èíù?Æffb¾›"Ñ
E³l¸DÒ1ªDsĜAO<£{K
:¸v20130716_00942_stKsd065@ë•Eà=?Bwø@€E²z
=Bû?h;ï?ç®i¾£Sø
E³•…D0ßÏDu´¼AOw<£R
:¸v20130718_00130_stKsd065@ë•t$ŠN?(‹@€E¼¾q=ÃxT=6œ?£×
`¾Òò
E¼ÝÃDÒkžDsPAO™»<AÎð
:¸v20130718_00132_stKsd065@ë•wT%?Q@€E»º…=£ðH@lI¦?¨õÃg¾¥`B
E¼\D1§¾Du®AOIJ<YU>
:¸v20130718_00322_stKsd065@땀þ–Xœ?@€E²f=Ø=aöx@33`¾‡+
E°dDÒqüDsmãAO¤¡<ÿ9
:¸v20130718_00324_stKsd065@땁â®6?Z@€E®êš=·;X?a»Ñ?ôzág¾•
E®àRD1yüDu=ÓAOg¥<"¿y
:¸v20130718_00514_stKsd065@땂`¢Ø?"@€Eš®=¸>Ât¿?Ã×
`¾ƒ•
E˜P=DÒiªDs™AOi2<h
:¸v20130718_00516_stKsd065@땂"•
¿?ˆ
@€E›âR='…ø?.!Í?þ¸Rh¾ß;
E™À=D1rDuu¢AO!<'"
:¸v20130718_00766_stKsd065@땆‰¿‡?Ña@€EƒÃ=¨ø<ÃlG?áG®c¾‡®
EŸ-×DÒ,œDs÷;AOJ<ªˆ'
:¸v20130718_00768_stKsd065@땆'n7?p@€E¤Ž{=_rI=-?³33j¾¢MÓ
E¤\D0çDu¶wAObç<¤²Ø
:¸v20130723_00132_stKsd065@ë–#|à?cÕ¼@€E‡Ö…=Á"4?Í?8Qìb¾š¬
E‡áDÒrúDs¦‡AO#§<–`à
:¸v20130723_00134_stKsd065@ë–#'ª‡?V>@€E‡æ)=­c¨?l?E¸h¾£Sø
E‡D1r°DuihAOK¥<Y"'
:¸v20130728_00164_stKsd065@ë–À/̶Ò?LOw@€E§UÍ=³»œ>Ž–?&ff`¾'ë…
E£öDÒtJDstÍAP<ò<tà·
:¸v20130728_00166_stKsd065@ë–À3µ_?7€q@€E§Aö=¢c°>G\?™™šf¾¡G®
E¤KHD1l¼DuG}AO¸è<Y¦þ
:¸v20130729_00046_stKsd065@ë–àæg~?EgÅ@€E©hf=®T@9L›?aG®`¾ŽV
E¦uHDÒ~¸DskdAP4!<S¦Ö
:¸v20130729_00048_stKsd065@ë–à/´??JK@€E§í==º…Q?Îý?J=qh¾—P
E¤<D1®Du¸APe¥<XíÞ
:¸v20130730_00123_stKsd065@ë—'"1?4
¾@€E©¸=‡Ïœ>Øví?hõÃ`¾‰º^
E¥·DҔZDs[…AOÑë<`m
:¸v20130730_00125_stKsd065@ë—…c—)?ÿ@€E¨ï¸=xUx>[CÂ?¦fff¾›"Ñ
E¥'{D1†‡DuTÝAOÄ<dת
:¸v20130730_00315_stKsd065@ë—q¶¦?D©@€E·Øf=•™$>é¦?E¸a¾ß;
E¶ð=DÒtjDs¥²AOè<‹Ð
:¸v20130730_00317_stKsd065@ë—tâ*,?9Fw@€E¶=‰¾ü?.Pš?n{g¾'hs
E²¿ìD1gmDuŠAO÷à<\Õu
:¸v20130730_00507_stKsd065@ë—ôµt?Zî<@€EOì=p8@MY?\(ö`¾'n˜
Eœ¥®DÒSðDs¿
AP[ÿ<ÚF
:¸v20130730_00509_stKsd065@ë—/ö?>¬z@€E›³®=¶2ä>Â#?&ffg¾"÷Ï
E›ÃD1;Du¨sAPo<–>Æ
:¸v20140702_00295_stKsd065@ëÁ!Jݜ?7s[@€E"A=BõÐ?[´?†ffb¾¤Z
E"
DʂúDs`bAIPê<9Ë
:¸v20140702_00297_stKsd065@ëÁ!M¾G?62\@€E'‡ì=†±<éq?ª=qh¾•
E'<¸D!ã…Du@!AIW<Hw\
:¸v20140705_00293_stKsd065@ëÁ±·É?»†@€Erf=Nx¸=Ìã¡>Ç®`¾¯ 
Ef+…DÊomDsVVAI;x=À"
:¸v20140705_00295_stKsd065@ëÁ¤¡?À2V@€Er=›ö4=‰ÔD>æffi¾²°!
EhtRD!èbDuQìAIKñ<ü´o
:¸v20140709_00175_stKsd065@ëÁÿñéqž?ýý@€E"Íf=žhŒ>¢{/@õÃ`¾'ë…
E"ȏDÊr%DstîAJ$r<w›"
:¸v20140709_00177_stKsd065@ëÁÿõ)R4?Èä@€E"a¤=‰ùH>¤§u@.¸Rd¾—
=
E"
ÃD!ÓçDu\AI×ò<œ¦~
:¸v20140709_00607_stKsd065@ëŠÝ?B9º@€EŽÈf=gp?¤÷?´záa¾'hs
EÑìDÊ\¬Ds²áAI<L…
:¸v20140709_00609_stKsd065@덍â?>Í.@€EŽ=`	x>ž›?áG®i¾"ýô
E¡
D!ž%Duo\AJ×<EHq
:¸v20140709_00946_stKsd065@ëÂ~°d?Þ(ç@€EŒþ>	kv?Òy*>áG®d¾²-
EŒßHD!,‹Dv)AIÁ'=&‰
:¸v20140728_00190_stKsd065@ëÄ`‡dm"?"
Õ@€E'ˆ×>(XÍ?+5?Që…c¾°£×
EŽØ¤DÊÒ^Ds!AKJ<·T 
:¸v20140728_00192_stKsd065@ëÄ`Šû±'?ŒßÝ@€E''š>(ð£?S¯?°£×g¾­V
EæD"zNDuD¬AJØ¡<º‰d
:¸v20140729_00127_stKsd065@ëÄîÚ˜?2Ç÷@€Eā
=]z©=ÄXH?§®a¾ž¸R
E¿%3DʨÍDs"jAJž‹<Pµ
:¸v20140729_00129_stKsd065@ëÄòsþ?>ñ=@€EÅš=¿òì?XOw?Ó33d¾®—
EÀáD"SuDu€ÅAJÌ<‡­
:¸v20140729_00175_stKsd065@ëĀZKZÇ?)M@€E¶Õ=Õ?¡?‡®a¾¡ÊÁ
E±ÿ×DÊ°Ds/AJv<<1âò
:¸v20140729_00177_stKsd065@ëĀ]´@?1Ú~@€EµÌì=¡Eè?—<ì?Ê=qg¾¡ÊÁ
E°É\D"]ÓDusTAJ€<nʕ
:¸v20150312_00549_stKsd065@ëàËZM¤?[œ&@€EµRÍ>D>]?W
=b¾ŒIº
Eµ¡\DҕËDsSDAOÏL<dpN
:¸v20150312_00551_stKsd065@ëàË]:ùP?V
¶@€Eµj
=‰2,?²ñ¢?—
=f¾›"Ñ
EµÓ
D1º-DuAOën<tn
:¸v20150707_00540_stKsd065@ëïejÞË}?c0°A FÖö=ÿÊ¡?9¶‡?¡G®a¾–
F,öDÒ-ÃDs±‰AOEŠ<S
'
:¸v20150707_00542_stKsd065@ëïeqغÂ?`ŽòA FTš=H>ˆvî?s33i¾š¬
FaÃD0å'DuƒAOY2<0‹Š
:¸v20150716_00080_stKsd065@ëð\J®¥?AnJ@€E§M¸=¥p>Dz>?záHb¾…¡Ë
E¦Z¤DÒEãDs=ÃAPñ<K­4
:¸v20150716_00082_stKsd065@ëð_"j2?<Ð@€E¦á=ª£e>EZ
?ˆõÃh¾'hs
E¥¸D1 ƒDu
`AO¸Ë<[že
:¸v20150717_00343_stKsd065@ëð¡×+öS?K"é@€E"ý\=¤s\>p>p?+…a¾ß;
E'yHDÒTDs€RAP$í<!"
:¸v20150717_00345_stKsd065@ëð¡Úv³æ?;&Ä@€E•"=lMy@&¯?ug¾ A‰
E'`ÍD1OßDu'+AOúº<N1
:¸v20150717_00391_stKsd065@ëð¢6wk?1ïÒ@€E—;=•H?ƒ¦w?\)`¾‰7
E"²áDÒbDs{ÇAP"õ<m¢À
:¸v20150717_00393_stKsd065@ëð¢9ÚlH?oB;@€E—ó¸=bä?ZS>úáHf¾"ýô
E"0áD1_ðDu+×AP)y<o¶å
:¸v20150719_00031_stKsd065@ëðç(…ZG?-cè@€E˜'ì=ÃÿhA‡ã?·
=M¾Òò
E˜,öDÑÿøDsû×APGy<•H§
:¸v20150719_00033_stKsd065@ëðç+ǔ)?'Z\@€E™U
=Òæ‡@>i?Àf¾œ(ö
E™\ÍD0­/DuÄ{APmÕ<'(S
:¸v20160708_00223_stKsd065@ìAðk"?Q͇@€E—n×=Àœ°?èˆ0?!G®`¾"zá
E"fRDҙDs{–AM&‹<úã'
:¸v20160708_00225_stKsd065@ìAóÜñˆ?`a'@€E—")=™c¨?²ÕË?!G®d¾™‡
E"t¤D1ÁXDu?\AM™Ó<ô?
:¸v20170620_00709_stKsd065@ìH¦š7>0?º2›@€E‹'= Ý¸?a¦R?\)j¾·KÇ
EfRD0ï+Duÿ
ANƆ=#ò
:¸v20170620_00923_stKsd065@ìH¨tZÏ?ÂÑà@€E—¤ì=‰®D>y't?
=@¾½ó¶
E™`)DÒ:DsðÅAN½=/Š
:¸v20170620_00925_stKsd065@ìH¨vá¨ý?ÆY@€E—Ñ>*9<>Ã?#×
h¾¾vÉ
E™SHD1bDuå¢ANΨ<ü½Ï
:¸v20180508_00631_stKsd065@ìpëyT?¢¤d@€E§5á=ë÷Œ?oï8?®5¾£×

E¦±3DÒ6DsÓ3AQj=
MZ
:¸v20180508_00633_stKsd065@ìpëÿ˜?ý-@€E§H=kðÿ?ƒeÏ?\j¾¦éy
E¦¡×D0¨DuÛÇAQXø<îqk
:¸v20180508_00679_stKsd065@ìpëf³¸Õ?¸<@€E­|
=Th>uPÁ?ÌÍb¾³33
E¬–¤DÒüDt9šAQ}=É\
:¸v20180508_00681_stKsd065@ìpëi®_N?žˆû@€E­9{={	?;­9>Ç®i¾¢MÓ
E¬"{D0ÃTDu͑AQ³<ÍCs
:¸v20180511_00930_stKsd065@ìqF÷±Ø*?Jß@€EŸif="r¨?²ðÿ?#×
S¾¾vÉ
EŸ—×D1LDu¥ÓAQ¸ö=)«
:¸v20190411_01379_stKsd065@ì›)äé‰F?çâ@€E‹Ù=ö¦Œ>õ;>ÌÌÍ_¾¡G®
E‰$ÍDÒqšDs±ASRï=*—I
:¸v20190411_01381_stKsd065@ì›)èm?ºxˆ@€EŒX=³¬d>Œ…ú>ë…f¾¸Ôþ
E‰¯®D1©šDuGðAS[=!sÒ
:¸v20190616_00542_stKsd065@ì£iî'T?Jµa@€EqÂÍ=O7@»"
?záHa¾ž¸R
EvÍÃDÒ¸DtMATRÊ<Œ`|
:¸v20190616_00544_stKsd065@ì£iñ
i?G>Á@€Eqi=šnÅ@£Ä?E¸g¾«
Eu¢¸D0qºDvD)ASÓº<ko€
:¸v20190808_00815_stKsd065@ìªNëZ¬?bj@€E'a¸=ßo–?™)¼?!G®b¾¢Ðå
E"‰…DҏDu¬îAV;ö<r6~
:¸v20190808_00817_stKsd065@ìªR8qŒ?U{È@€E'ÍÃ=µT¬?"
 ?fffh¾®{
E"¸fD0¨ÕDwºNAV:E<Ÿ€Î

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_32n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  246 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	÷Ñ\9hv20100302_00336_stKsd104@êûI›¹"?]´.A F,-©=¾Þ¸	÷Ñ\9hv20100302_00338_stKsd104@êûI•Šöê?vFCA F-Cv=ÿÊx	÷Ñ\9hv20100302_00368_stKsd105@êûJNߌ?J´AA F)¦)=±Àø	÷Ñ\9hv20100302_00370_stKsd105@êûJ+˜_?SR–A F*áÜ=‡ ð	÷Ñ\9hv20100813_00315_stKsd104@ëÂßc•?"@€EŠ»=‹æ	÷Ñ\9hv20100813_00317_stKsd104@ëÂâýáB?'Öµ@€EŠ¼Ã='ÖØ	÷Ñ\9hv20100814_00329_stKsd104@ëàÞË'?%ÄÖ@€E‡ë®=¯Âà	÷Ñ\9hv20100814_00331_stKsd104@ëàâ,»?$@@€E‡ãÃ=¡?8	÷Ñ\9hv20100814_00351_stKsd105@ëáمB?,…ª@€Eƒ®f=Õêá	÷Ñ\9hv20100814_00353_stKsd105@ëáK°?1š@€EƒC=¿¼Ø	÷Ñ\9hv20100924_00118_stKsd104@ë_‡DW?9O@€E˜{=¶Êˆ	÷Ñ\9hv20100924_00120_stKsd104@ëcPÜ?9.@€E™v
="A\	÷Ñ\9hv20100927_00129_stKsd105@ë`[Ï©Ì?=PC@€E¢j{=‹b|	÷Ñ\9hv20100927_00131_stKsd105@ë`_w.?)è@€E¡ý×=Á²	÷Ñ\9hv20100928_00091_stKsd105@ë€ñÅ?:ü@€E'µH=|AX	÷Ñ\9hv20100928_00093_stKsd105@ë€|'?1"Õ@€E' )=š"Ð	÷Ñ\9hv20110514_00861_stKsd104@ë2
Zf£x?'dD@€E«í®=}¶Ÿ@=Ü?W
=g¾§l‹
E¬F=DîŽ-Dú6‡A`¾<zG	÷Ñ\9hv20110514_00863_stKsd104@ë2
]®œ`?*ò]@€E¬M3="9@¼P?Ã×
i¾¯ 
E­'Dh™üDû´{A`Eú<Ú^Ô	÷Ñ\9hv20110514_00977_stKsd105@ë2>ۍZ?bîÙ@€E±¨3=‰Ž 	÷Ñ\9hv20110514_00979_stKsd105@ë2BY+j?N.@€E±Ø…=zA	÷Ñ\9hv20110515_00988_stKsd104@ë2+Ʋ'?†@€E§\=›çÜ?›?§®i¾—P
E¨¤Dîf˜DùßÇA`û(<ÂFH	÷Ñ\9hv20110515_00990_stKsd104@ë2+Éç$g? W@€E¦Û=›gÌ@Ie\?У×j¾µ?}
E¨;×DǵDûµãAaU]<ʂî	÷Ñ\9hv20110516_00586_stKsd105@ë2IP¬Á?R3@€E˜†á=ÐPè?œ£Á@õÃ`¾³¶FE™pRDeÌ)CEãAa.=<©	÷Ñ\9hv20110516_00588_stKsd105@ë2I}'?R@€E—º¸= u@n"˜?Àb¾¯ E—[Dì|C
=Aa'q<Ãä	÷Ñ\9hv20110805_00353_stKsd104@ë<b{"e€?S™õ@€EÜö=Ž–g@·?Ü(öj¾¬‹D
EŽs…Dò)ºDö‰'AkÚ=3<o	÷Ñ\9hv20110805_00355_stKsd104@ë<b~ÉÚ)?a'Ô@€E'ö=š^ @R"&?¨õÃN¾š¬
EŽÃ×DoÖD÷ÿ–AlëÙ=PTü	÷Ñ\9hv20110807_00653_stKsd105@ë<¤—<?"ê@€E'÷ö=ˆ'Aq^`?£×
`¾¦ffE'qDmˆ"BÖMPAn°ž=×D	÷Ñ\9hv20110807_00655_stKsd105@ë<¤ðG{?¶D@€E'Q==žÈ"AÕ× ?˅b¾¦ffE'º=Dð& BéjAm>\=D8	÷Ñ\9hv20110808_00427_stKsd104@ë<Å)É'?Oš@€E·éH=¥þñ@†-ü?µÂk¾/
E·*RDòªDö7ÇAm)!=_…é	÷Ñ\9hv20110808_00429_stKsd104@ë<ŶË?P"¾@€E¸3=µx=®sœ?ٙšI¾—
=
E·ÀDo?DøXAoº=VÛ¹	÷Ñ\9hv20110831_00106_stKsd105@ë?ŸèXԂ?‰yq@€E¸þì=`30@vòâ?šáH^¾¾ùÛE·Ê¸DmXBÛ½ôAnâÂ=uÈ/	÷Ñ\9hv20110831_00108_stKsd105@ë?Ÿëòó?†š(@€E¸ñ¸=§û @†T?'ë…1¾ ÄœE·+3Dð-ÓBävÉAp§(=ƒï	÷Ñ\9hv20110901_00246_stKsd104@ë?ÀY6¨?:;g@€EÓÃ{=†ê@@Ü?µÂk¾¬‹D
EÑìáDò=ìDö°Aq·Ï="º	÷Ñ\9hv20110901_00248_stKsd104@ë?À"™,·??§1@€Eӝá=y/á@w§L@ë…J¾¼j
EÓ&RDoÞ¸D÷ðjAoFx=‰"w	÷Ñ\9hv20110901_00278_stKsd105@ë?Àf–l¾?Wé @€EΙÍ=Ÿ¹ACbV?å¸`¾Æ§ðEÎXDmboBÚß¾Aoãß=¥Ñ|	÷Ñ\9hv20110901_00280_stKsd105@ë?Àj‡ý?.YÂ@€Eδf=|9@ˆö@zá;¾¸QìEο×Dð;ÏBæ­Ao=Š¾ú	÷Ñ\9hv20110910_00081_stKsd104@ë@ߺƒïŽ?}0(@€E—ôf=£ëA>`?ž¸Rk¾º^5
E–ó
Dò ƒDöˆ)Ao¿)=z
	÷Ñ\9hv20110910_00083_stKsd104@ë@ß½Ðë•?kí`@€E˜™f=x£h@¹U¿?¾¸RA¾§l‹
E—»®Do_Dø°Ar!=…Ìÿ	÷Ñ\9hv20110912_00075_stKsd105@ëAwÚ­?<¦#@€E¹ì3=N@–'?¥¸`¾³¶FE¹›×Dm~fBÖïžAs= =2åÃ	÷Ñ\9hv20110912_00077_stKsd105@ëA Îה?G©~@€E¹½š=¶`@âìX?£×
J¾›¥ãE¸ÁqDð*FBçí'Ar"š=:ú%	÷Ñ\9hv20110912_00339_stKsd105@ëA"õÈo?L¹×@€EÃ{=Å€ADûæ?×
=_¾µ?}EÆ
{Dm¹ìBØAp'ö=sø	÷Ñ\9hv20110912_00341_stKsd105@ëA"	dwú?I|@€EÄá="Ô?ÐA?'ë…c¾²-EŒDð5`Bëã×Askf=*í]	÷Ñ\9hv20110913_00262_stKsd104@ëAA¨Trs?&Ė@€E½Ôš=ŒÄ@¾PŠ?€j¾"÷Ï
E¼:öDò‡Dö:úArêã<ç«Ç	÷Ñ\9hv20110913_00264_stKsd104@ëAA«Ëe?N@€E½å3=È/Aú_?¾¸RK¾¹X
E¼v¸DoÓDø
¨AtYí=—(	÷Ñ\9hv20111003_00083_stKsd104@ëCÀ2þdÊ?^ëm@€E•R=¾õì@ê\e?Ç®k¾²-
E–×Dò
^DöfwArVÿ=ÓG	÷Ñ\9hv20111003_00085_stKsd104@ëCÀ6fnt?ažO@€E•‡H=ÙöÄAö]€?½p¤H¾—P
E—¤DoCDøÅ	÷Ñ\9hv20120307_00813_stKsd104@ëWH[Pm×?,ÿf@€Eë^¸=óý@gõÐ@Qì^¾®{
Eð¸Dò'ðDöèBA'ÀÇ>›j	÷Ñ\9hv20120307_00815_stKsd104@ëWH^fb`?3¸ÿ@€EêÉ=üÕú	÷Ñ\9hv20120308_00504_stKsd105@ëWh6â°?:Ú;@€EØR\=À
L	÷Ñ\9hv20120308_00506_stKsd105@ëWh9÷W»?1Á0@€E×ݸ>
<Ú	÷Ñ\9hv20120308_00616_stKsd104@ëWhÿC'&?nQ@€EÚ؏=º¤(?†H€@ £×l¾˜"u
Eß2DòT)DöñXAƒLO=æ¢)	÷Ñ\9hv20120308_00618_stKsd104@ëWiXZ	?)2@€Eڐ3=§óL@¬Å½@)™šH¾œ¬
EÞDp#…D÷ÐZA:y=û–›	÷Ñ\9hv20120313_00750_stKsd104@ëXŽ²ËD?ªv½@€Eµî¸=¶
	÷Ñ\9hv20120313_00752_stKsd104@ëX'ÈÏè?Ÿ¼:@€Eµ0Í=¶'¬	÷Ñ\9hv20120313_00926_stKsd105@ëX	å	T=?ž‹j@€E¨,®=†ÔÔ	÷Ñ\9hv20120313_00928_stKsd105@ëX	è6?¨Ø@€E¨·=½ªA!P;?ž¸Ra¾¼í'E¥MÃDðŒÕBä:^Avù´>%:	÷Ñ\9hv20120323_00501_stKsd104@ëYIȐŠ?c¨V@€E¬k=žÚ	÷Ñ\9hv20120323_00503_stKsd104@ëYI˹ר?Zn}@€E¬éf=y,	÷Ñ\9hv20120327_00250_stKsd105@ëYÇ-waá?|ž{@€E˜f>1
|	÷Ñ\9hv20120327_00252_stKsd105@ëYÇ1
'?eÊ<@€E—=·o	÷Ñ\9hv20120328_00357_stKsd104@ëYç9h?\Ð@€E£?==Îz		÷Ñ\9hv20120328_00359_stKsd104@ëYç<'‡"?X3²@€E¢á¸=è\Æ	÷Ñ\9hv20120329_00684_stKsd105@ëZèÎJ¦?`"j@€EÀG=¨ö´	÷Ñ\9hv20120329_00686_stKsd105@ëZìEx…?cŒ`@€EÀ5==²¤	÷Ñ\9hv20120520_00560_stKsd105@ë`‰Œq'‹?2u@€E˜ËH=ŒšÝ	÷Ñ\9hv20120520_00562_stKsd105@ë`‰þ«? Èi@€E—Ê®={áx	÷Ñ\9hv20130616_00210_stKsd104@ë']Ð_ÿ?Aœ÷@€E¦F=—<	÷Ñ\9hv20130616_00212_stKsd104@ë'`ó…s?TšV@€E¦mö=—Œ°	÷Ñ\9hv20130626_00613_stKsd104@ë'Ő>ò.?1Œa@€E}=fáÀ	÷Ñ\9hv20130626_00615_stKsd104@ë'Å"Uª?WÇH@€E}á=x†`	÷Ñ\9hv20130626_00693_stKsd105@ë'Æ0"m
?DöÏ@€E
=—ƒX	÷Ñ\9hv20130626_00695_stKsd105@ë'Æ4ÔÑ?;½Ú@€E~ù3=£RÐ	÷Ñ\9hv20130627_00530_stKsd104@ë'ã"GGè?Õj@€Eê3=Õý}	÷Ñ\9hv20130627_00532_stKsd104@ë'ã%\ÛÎ?!ۈ@€E&á=‡…Ô	÷Ñ\9hv20130627_00850_stKsd105@ë'å¬ù‹?4©@€E•y==óÉ	÷Ñ\9hv20130627_00852_stKsd105@ë'å¯xC?+k€@€E•&Ã=˜ã	÷Ñ\9hv20130628_00545_stKsd104@ë"¬ñšâ?‡t@€EŽ%á=»Õ8	÷Ñ\9hv20130628_00547_stKsd104@ë"°LÔD?k˜@€EŽK=•lÄ	÷Ñ\9hv20130629_00434_stKsd104@ë""ËpF?ó6@€Evn=Á׌	÷Ñ\9hv20130629_00436_stKsd104@ë""΢â?l>@€Ev)=º0,	÷Ñ\9hv20130629_00562_stKsd105@ë"#ÑÔ¹U?"ï@€Er9q=­'ä	÷Ñ\9hv20130629_00564_stKsd105@ë"#Õz¦?"F@€Eq~á=¥æ	÷Ñ\9hv20130630_00264_stKsd104@ë"@ˆØÇ?ã@€EŠ;
=ë	÷Ñ\9hv20130630_00266_stKsd104@ë"@Œ
?Ú@€EŠ¡×=ãR¢	÷Ñ\9hv20130630_00440_stKsd105@ë"Aöañ?NŽŽ@€E…
®=ýÆ 	÷Ñ\9hv20130630_00442_stKsd105@ë"AùÀö«?@@€E"¯ì=ÕRV	÷Ñ\9hv20130701_00377_stKsd105@ë"cV³k?!†@€E–¢×=µ•t	÷Ñ\9hv20130701_00379_stKsd105@ë"cá7=?&''@€E–‡{=³¥è	÷Ñ\9hv20130701_00441_stKsd104@ë"c•Ô;?~r@€E‰)=‹¨	÷Ñ\9hv20130701_00443_stKsd104@ë"c™'#0?X1@€E‡{=±ä	÷Ñ\9hv20130711_00179_stKsd104@딠×Ùá?óâ@€E–'>3g	÷Ñ\9hv20130711_00181_stKsd104@딠Û¨x?"š@€E–s)>	/	÷Ñ\9hv20130711_00451_stKsd105@딣B/ºÙ?Sç@€E'a
=ÐTš	÷Ñ\9hv20130711_00453_stKsd105@딣E·¯¯?"š@€E'=½/¸@R£¢@333[¾¶E¢E'8ÍDðBãDœA‰Ë›>"‰K	÷Ñ\9hv20130712_00039_stKsd104@딿Ý	›_?Fmß@€E›!H=±õ	÷Ñ\9hv20130712_00041_stKsd104@딿à@|È?MLÇ@€E›$ì=Æ8	÷Ñ\9hv20130712_00591_stKsd104@ë"ÄÒ0É÷?]îz@€E²¤=ðX	÷Ñ\9hv20130712_00593_stKsd104@ë"ÄÕdE¥?QÏB@€EŽ3=•	÷Ñ\9hv20130713_00055_stKsd104@ë"ßÔv9?*Oö@€E¨<=ÙÿP	÷Ñ\9hv20130713_00057_stKsd104@ë"ßý
,?/<@€E§½)=­†	÷Ñ\9hv20130713_00607_stKsd104@ë"㸩ïþ?@–¥@€EƒÃ=§@ä	÷Ñ\9hv20130713_00609_stKsd104@ë"ã¼
Òí?@>³@€EŽ¤=ћ^	÷Ñ\9hv20130714_00176_stKsd105@ë"ÿ
Ꮷ?'Ç[@€E¯ªH=ya	÷Ñ\9hv20130714_00178_stKsd105@ë"ÿŸ¢?dj@€E¯!Ã=£íÔ	÷Ñ\9hv20130714_00288_stKsd104@ë"ÿìŠ|ñ?><x@€E¦5)=úÀ	÷Ñ\9hv20130714_00290_stKsd104@ë"ÿï_.?&v@€E§`®=§T	÷Ñ\9hv20130714_00680_stKsd105@ë•}÷è?&µ@€E£%š>ï	÷Ñ\9hv20130714_00682_stKsd105@땁FÑ÷?3È@€E¢ø>
4	÷Ñ\9hv20130714_00840_stKsd104@ë•Ì—µ?#-H@€E­ì®=ݧæ	÷Ñ\9hv20130714_00842_stKsd104@ë•Ï10z?$©@€E­oö=ǎÈ	÷Ñ\9hv20130715_00153_stKsd105@ë• Ç®?°@€E¤È¸=ây	÷Ñ\9hv20130715_00155_stKsd105@ë• F-?Tn@€E¥ q=¥.¬	÷Ñ\9hv20130715_00267_stKsd104@ë•!^Sþ?$ú*@€E§Yö>­-	÷Ñ\9hv20130715_00269_stKsd104@ë•!a€Þ? ˆ½@€E§R¤=ÿÿ©	÷Ñ\9hv20130716_00240_stKsd105@ë•@LÆÍY?ŠFÌ@€EÀ£š=—&ì	÷Ñ\9hv20130716_00242_stKsd105@ë•@PW€ð?~*@€EÀÌ=oÌx	÷Ñ\9hv20130716_00304_stKsd104@ë•@Ë2ˆ¾?#`@€E¾Å==µ3(	÷Ñ\9hv20130716_00306_stKsd104@ë•@Îið_?3Ãß@€E¿<×=ÐZ	÷Ñ\9hv20130716_00432_stKsd105@ë•AЗ\?0t¨@€E¿xR=ÞÓ	÷Ñ\9hv20130716_00434_stKsd105@ë•AÓo^?(Ël@€E¿¯=¼^‡	÷Ñ\9hv20130716_00496_stKsd104@ë•B[Å-q?.M©@€E¾ÎÃ=Ï;Þ	÷Ñ\9hv20130716_00498_stKsd104@ë•B_!]É?CåX@€E¾Ý
>.U	÷Ñ\9hv20130716_00624_stKsd105@ë•Cbåøî?7@€E³Ó®=›çP	÷Ñ\9hv20130716_00626_stKsd105@ë•Cfdx{?=¶:@€E³Ó®=ˉl	÷Ñ\9hv20130716_00816_stKsd105@ë•DçëV{?¨±@€E¯‰f=˜Å¼	÷Ñ\9hv20130716_00818_stKsd105@ë•Dë(Âí?+pé@€E¯¥¤=ïø	÷Ñ\9hv20130716_00880_stKsd104@ë•EgòÖ?HÂá@€E±¹=±vÀ	÷Ñ\9hv20130716_00882_stKsd104@ë•EkLv?RÈ;@€E±Å®= '<	÷Ñ\9hv20130716_01008_stKsd105@ë•Fh"­?H>'@€E²…=•¬	÷Ñ\9hv20130716_01010_stKsd105@ë•Fl 9±?7 @€E²@=³,¼	÷Ñ\9hv20130717_00205_stKsd105@ë•f‰ê¤ú?GG@€EÄpH=Á¦,	÷Ñ\9hv20130717_00207_stKsd105@ë•fšÈmÂ?²Ç@€EÝE3=º™p	÷Ñ\9hv20130720_00247_stKsd105@ë•ÀÂU&?«‡@€E€ª=^#p	÷Ñ\9hv20130720_00249_stKsd105@ë•ÀŕeØ?o=c@€E€®=œòì	÷Ñ\9hv20130720_00487_stKsd105@ë•Â¹|ùP?'øê@€E,3=Ù?	÷Ñ\9hv20130720_00489_stKsd105@ë•Â¼ßêa?0¶@€E€¡)=¦[`	÷Ñ\9hv20130720_00647_stKsd104@ë•Ä³Ž?cÿÐ@€Eyâö=æOÇ	÷Ñ\9hv20130720_00649_stKsd104@ë•Ä…‹?G‡È@€Ex{=^¸	÷Ñ\9hv20130720_00839_stKsd104@ë•Å™›òå?züA@€E"¸=ß(	÷Ñ\9hv20130720_00841_stKsd104@ë•Åœ¿Žv?˜6@€Eƒ=6åÈ	÷Ñ\9hv20130721_00238_stKsd105@ë•à]/Ü?-Ck@€Eg_®=hNÁ	÷Ñ\9hv20130721_00240_stKsd105@ë•à"Ÿ!?@€Ee5=·RÌ	÷Ñ\9hv20130722_00218_stKsd104@ë–»yxg?›Êá@€Egò)=j/	÷Ñ\9hv20130722_00220_stKsd104@ë–¾ñ!Á?²ã†@€Eh R=X	÷Ñ\9hv20130722_00250_stKsd105@ë–ÿÀ‹?Ùdì@€E_0{=•É4	÷Ñ\9hv20130722_00252_stKsd105@ë–ž?ȯX@€E\X=~[y	÷Ñ\9hv20130724_00055_stKsd104@ë–?±me´?cÈ_@€E¦c=£Òx	÷Ñ\9hv20130724_00057_stKsd104@ë–?´¹jÅ?mO@€E¦£\=k\w	÷Ñ\9hv20130724_00231_stKsd105@ë–AŠÔIÄ?8"@€E‰Í=ïâ	÷Ñ\9hv20130724_00233_stKsd105@ë–AŽ.6I?&Z@€Ek×=Úü­	÷Ñ\9hv20130727_00304_stKsd105@떡ôTæŒ?V'¿@€E±9R=ÇQ¨	÷Ñ\9hv20130727_00306_stKsd105@떡ø
7¡?^ÝC@€E°=š=•;ü	÷Ñ\9hv20130727_00608_stKsd104@떤Êq£[?XÀ¬@€Eª;R=«e	÷Ñ\9hv20130727_00610_stKsd104@떤͕9Ž?Y›@€Eª"¸=t˜	÷Ñ\9hv20130728_00520_stKsd105@ë–Áu:ë?ÿØ@€E¦Mš=§RD	÷Ñ\9hv20130728_00522_stKsd105@ë–Ä·)?"Ð@€E¦W
= 	÷Ñ\9hv20140402_00367_stKsd104@ëµÉØMÙþ?$fÍA FL(
>(ð	÷Ñ\9hv20140402_00369_stKsd104@ëµÉÞý6!?#RjA FLÉ=æ˜	÷Ñ\9hv20140702_00331_stKsd104@ëÁ!œ{`É?Z@€E‰ž)=xÀ	÷Ñ\9hv20140702_00333_stKsd104@ëÁ!ŸÄÖß?$¸E@€EŒGf=uW	÷Ñ\9hv20140703_00051_stKsd105@ëÁ>ÿGMÇ?\lè@€E²~='i 	÷Ñ\9hv20140703_00053_stKsd105@ëÁ?Ÿíq?Q;5@€E²sÍ=€¹	÷Ñ\9hv20140709_00691_stKsd104@ëÂDӉ?Nüv@€Eâ3=ÓÜ	÷Ñ\9hv20140709_00693_stKsd104@ëÂHXÄg?Iâœ@€E13=²j 	÷Ñ\9hv20140709_00787_stKsd104@ëÂv3?r!Ü@€EŠ.ì=öÈ÷	÷Ñ\9hv20140709_00789_stKsd104@ëÂWŠ?w†@€EŠdÍ=wÐ	÷Ñ\9hv20140711_00163_stKsd104@ëÂ@1Ÿ¢?¸¿@€E¢¬f="A¼	÷Ñ\9hv20140711_00165_stKsd104@ëÂ@4©ÀX?oÎô@€E¢Ë=ÖÙ?	÷Ñ\9hv20140711_00195_stKsd105@ëÂ@rÞd$?K‹ä@€E
{=´àÌ	÷Ñ\9hv20140711_00197_stKsd105@ëÂ@vA/ ?DB"@€Eœá=ŽÍ 	÷Ñ\9hv20140711_00963_stKsd105@ëÂG<Á|?GˆÙ@€E˜f=¥Ï	÷Ñ\9hv20140711_00965_stKsd105@ëÂG!šº+?Rà¹@€E—õ=çœ}	÷Ñ\9hv20140713_00046_stKsd104@ëÂØ°«Y?-¡å@€Eƺ¤=¡AE	÷Ñ\9hv20140713_00048_stKsd104@ëÂÛõd?Ž¿@€EÆÃ=ŽHl	÷Ñ\9hv20140714_00073_stKsd104@ë¡¥
Ñ$?M|u@€E¶Ð=Š<|	÷Ñ\9hv20140714_00075_stKsd104@롨[3,?? •@€E¶iq=x©(	÷Ñ\9hv20140714_00121_stKsd104@ë¢|H{?™@€E´H=™Å$	÷Ñ\9hv20140714_00123_stKsd104@ë¢á­¯?%Ô@€E³Ó×=¡ö<	÷Ñ\9hv20140728_00064_stKsd105@ëÄ_t´?2Mk@€E—ì={è	÷Ñ\9hv20140728_00066_stKsd105@ëÄ_wĽ_?#3Ÿ@€E—q="­à	÷Ñ\9hv20140728_00112_stKsd105@ëÄ_ØF®?6ÞÚ@€E"'=áÇ	÷Ñ\9hv20140728_00114_stKsd105@ëÄ_Û¬S†?)œŒ@€E"(=Ò6þ	÷Ñ\9hv20140728_00210_stKsd105@ëÄ`±!«K?dªK@€E'¯)>aœ	÷Ñ\9hv20140728_00212_stKsd105@ëÄ`´•³Ü?Qº0@€E'Ðö>jòR	÷Ñ\9hv20140729_00051_stKsd105@ëÄGwˆx?1`ã@€EÄ¥==ŸŽ	÷Ñ\9hv20140729_00053_stKsd105@ëÄJÛ`c?)y[@€EÄêÃ=Ÿ´0	÷Ñ\9hv20140729_00195_stKsd105@ëĀ…jãy?'Ï@€E±Ë×=¼ 	÷Ñ\9hv20140729_00197_stKsd105@ëĀ‰0%?)"@€E±°á=ªøp	÷Ñ\9hv20150310_00580_stKsd105@ëàŒ´¿/*?^0@€EåÉ®=–öà	÷Ñ\9hv20150310_00582_stKsd105@ëàŒ·áÂ?UÅ@€Eåá=º¼$	÷Ñ\9hv20150331_00469_stKsd104@ëã%ðRX=?&¨ê@€E°q=¸`	÷Ñ\9hv20150331_00471_stKsd104@ëã%ó°0µ?+™?@€E¯üö=~b€	÷Ñ\9hv20150331_00501_stKsd105@ëã&,­Ó7?>*@€E¯ÝÍ=ýJr	÷Ñ\9hv20150331_00503_stKsd105@ëã&/ê-Ü?*^@€E¯²®=¹U"	÷Ñ\9hv20150605_00289_stKsd105@ëëem
??‡%@€EÈ£\=œÞï	÷Ñ\9hv20150605_00291_stKsd105@ëëeq[ñ?\Ëè@€EÈ%Ã= 0Ü	÷Ñ\9hv20150605_00370_stKsd105@ëëfó‡?–Ê3@€EÍNÃ=´ì	÷Ñ\9hv20150605_00372_stKsd105@ëëf'fõX?'W7@€EÍ)¤=Rß	÷Ñ\9hv20150626_00082_stKsd104@ëíÿÆȁ9?>ý^@€E¾¦==mµ		÷Ñ\9hv20150626_00084_stKsd104@ëíÿË´žÙ?<ğ@€E½®¸=߀ê	÷Ñ\9hv20150712_00671_stKsd104@ëðZñÃ|?Q0A F$f=¨%Ä	÷Ñ\9hv20150716_00116_stKsd104@ëðÃ}¨Í?)x?A FAÙ=|¸	÷Ñ\9hv20150716_00118_stKsd104@ëðÊ-‹?,bQA FAU€="¡	÷Ñ\9hv20150716_00148_stKsd105@ëð€LN²Á?ômA F8®=ÀL	÷Ñ\9hv20150716_00150_stKsd105@ëð€S$A?ß´A F8 f=¼³ AYDi@Qìa¾ß;F8l¸Dð)Bá|jA‹=´>`…É	÷Ñ\9hv20150717_00051_stKsd105@ëðŸ
|›1?E «@€E«>d¾	÷Ñ\9hv20150717_00053_stKsd105@ëðŸ
¨z?SBa@€EªDš=ƶ 	÷Ñ\9hv20150717_00283_stKsd104@ëð¡\AA?ZÄ9@€E™Å3=ÞbÜ	÷Ñ\9hv20150717_00285_stKsd104@ëð¡_—ÐA?IØJ@€E™$Ã=vF`	÷Ñ\9hv20150720_00187_stKsd104@ëñ]eÆÙ?pb\@€EHÃ=n«8	÷Ñ\9hv20150720_00189_stKsd104@ëñ`ËA‡?U°¥@€Eîf=ÆL	÷Ñ\9hv20160706_00643_stKsd104@솋ðd?MñY@€Eˆ{=k÷°	÷Ñ\9hv20160706_00645_stKsd104@ì‰è¼m?d´B@€E‡ŸH='˜	÷Ñ\9hv20160708_00243_stKsd105@ìBÞ®¢?D"‰@€Eœ>¸=žœÃ	÷Ñ\9hv20160708_00245_stKsd105@ìB*ˆ?J"@€E‹Å=·¿P	÷Ñ\9hv20170620_00503_stKsd104@ìH¤šcxË?J"@€EŽÝ
=¥/"	÷Ñ\9hv20170620_00505_stKsd104@ìH¤4s¥?EãŠ@€EŽÅH=¿³	÷Ñ\9hv20170620_00599_stKsd104@ìH¥pÊÀ?8o@€EŒD×=bh÷	÷Ñ\9hv20170620_00601_stKsd104@ìH¥s"e??8ñ@€EŒEH=qä˜	÷Ñ\9hv20170620_00727_stKsd105@ìH¦Ä:è?ê¢@€EŒÒ¤=wð¸	÷Ñ\9hv20170620_00729_stKsd105@ìH¦Ç'|?ªJ[@€E	Í=i 	÷Ñ\9hv20170620_00943_stKsd105@ìH¨¥\`S?¨ó@€E"É=¸lÈ	÷Ñ\9hv20170620_00945_stKsd105@ìH¨§ö8×?µ Š@€E"Žá=ÆT	÷Ñ\9hv20180404_01073_stKsd104@ìl¬¸Êœq?mËÞ@€E¢õ=k½h	÷Ñ\9hv20180404_01075_stKsd104@ìl¬»ÅM§?zê†@€E¢ü×=«n`	÷Ñ\9hv20180406_01255_stKsd105@ìlìÙ·Œ?W"@€E–¤{={…O	÷Ñ\9hv20180406_01257_stKsd105@ìlìÜÙ¿ú?"4e@€E–`\=½áô	÷Ñ\9hv20180510_00530_stKsd104@ìq"ß
Ò&?ùƒ@€E¶…=¥
|	÷Ñ\9hv20180511_00498_stKsd105@ìqBzx·L?n¿‹@€EÈë==ˆ	÷Ñ\9hv20180511_00500_stKsd105@ìqB}'qà?'KÕ@€EȜ=§' 	÷Ñ\9hv20180511_01060_stKsd104@ìqGÿi'?€Ó¿@€Ežcö=¨yœ	÷Ñ\9hv20180511_01062_stKsd104@ìqH‹ÐÙ?€Ì"@€Ež†q=Šqì	÷Ñ\9hv20180511_01236_stKsd105@ìqIUY
b?x%ƒ@€E¤=©£À	÷Ñ\9hv20180511_01238_stKsd105@ìqIXQ?rCå@€E¤<H=³‹¼	÷Ñ\9hv20190616_00482_stKsd104@ì£ivpiõ?D!Ô@€Efs…='Šô	÷Ñ\9hv20190616_00484_stKsd104@ì£iyjº‰?>¤@€EfE3=˜ˆT	÷Ñ\9hv20190808_00755_stKsd104@ìªÓÜËó?hŠŒ@€EˆBÃ=‰ñ´	÷Ñ\9hv20190808_00757_stKsd104@ìªÖæ)?\³<@€Eˆõ=‰¼ä	÷Ñ\9hv20190810_00714_stKsd104@ìªDžî]?(@€Et-H=®Hà	÷Ñ\9hv20190810_00716_stKsd104@ìªD¢G(?%Àþ@€Et==¦sü	÷Ñ\9hv20190811_00793_stKsd105@ìªdÈ9õÅ?V"@€E‡Å=Š[8	÷Ñ\9hv20190811_00795_stKsd105@ìªdËK½ï?QA@€E‡÷¤='[D	÷Ñ\9hv20190812_00621_stKsd105@쪄-åß?L8ß@€E¹==‰`	÷Ñ\9hv20190812_00623_stKsd105@쪄05G5?W̶@€E|H=‰"T	÷Ñ\9hv20190814_00507_stKsd105@ìªÄÀk†?ž÷¾@€E½4R=Îqï	÷Ñ\9hv20190814_00509_stKsd105@ìªÄÃ1xH?"p§@€E½Áö=Õ ù

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_33n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  128 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
*
ùV@v20100305_00851_stKsd027@êûªþæÕ¸?-â¨@€E«é
='/\?b…¤?xQìf¾'ë…	E¬fDD;DDL^éA^̇<ŽrÚ
*
ùV@v20100305_00853_stKsd027@êû«®Ž?1Ò@€E«Å=œi(@'?ž¸Rg¾'ë…	E¬/DۗDDLvfA_.¿<¥ÇJ
*
ùV@v20100319_00423_stKsd027@êýh×éÛü?h¦A FR.€>Bô‰>©ƒ@g¾W
=	FS¸DDéDL¦˜A_ì<«T-
*
ùV@v20100319_00425_stKsd027@êýhÝð†:?a$A FRŸ>V
?wdT@\f¾^5?	FRÔ=DÛÃÇDLÆA_mh<µ<´
*
ùV@v20100319_00563_stKsd027@êýk'ى?!luA FIx="Þ˜@;?ç®Z¾s¶F	FIc¸DC»uDLæúA^°u<'´•
*
ùV@v20100319_00565_stKsd027@êýkˆ@p³?(˜uA FIi¸=Æy@>ç‹l?£×f¾_;d	FHž3DÛ¥DKå?A_<OÈï
*
ùV@v20100324_00377_stKsd027@êþÿä\?$'BA F3Ã=ÔÂ(?¯wþ?£×
g¾–‡+	F4^RDD¾DL™XA^ð <RÔ÷
*
ùV@v20100324_00379_stKsd027@êþÅl0?+»?A F3ü³=Ѥ>'Má?"33g¾å`	F4>DÛ¡`DLÀBA^ۏ<ƒŒô
*
ùV@v20100927_00081_stKsd027@ë_õu6?-—@€Eœ0×=vç>en?\)g¾ŽV	Eœ›HDFªDGٚA^v³<š«0
*
ùV@v20100927_00083_stKsd027@ë_øÒ˜?+—@€Eœ ==b:y?yê?'ë…g¾Òò	EfDÝ¥PDF·ßA^"»<µn
*
ùV@v20110514_00569_stKsd027@ë2ŵ+?"Wì@€E¨æ
=šI\?/$î?c×
d¾¢MÓ	E©(¤DG`sDG¼)AWì<6%á
*
ùV@v20110514_00571_stKsd027@ë2Q/ó?&ÞÇ@€E©Žö=›¦H?®‰‡?Š=qf¾Oß	E©QDݳÏDFî5AVé—<jS
*
ùV@v20110515_00576_stKsd027@ë2(ôÚ]?%öò@€Ež®=Ý>V?8áõ?ÁG®g¾""	Ežd=DFþÉDGÎVAWDŒ<ŒÈP
*
ùV@v20110515_00578_stKsd027@ë2("JŸá?Lô@€Ežv¸=±ÀP?#›?Ü(ög¾'ë…	Ežy\DݙhDF\ÍAW<²­
*
ùV@v20110516_00538_stKsd027@ë2H¨ì£,?M@€E–Šq=‰è`>ù˜œ?šáHg¾‹C–	E–Ñ…DG9üDG×}AVê<Kq 
*
ùV@v20110516_00540_stKsd027@ë2H¬E³"?@€E–§¸= ±(>°@\f¾ŒIº	E–#®DݨDF¾ÉAW"¶<θ\
*
ùV@v20110517_00751_stKsd027@ë2hÉvÖ÷?ow@€EŽîH=«çÝ@ö™Á?àP¾\)	EÂfDG BDGÞVAYÞz='
*
ùV@v20110517_00753_stKsd027@ë2hÌۛ?%H¿@€EŽ"H=b4?îoI?'\f¾‹Æ¨	EŽÎÍDÝ£mDF£çAVèÎ<]°
*
ùV@v20110615_00741_stKsd027@ë6	ÝKåÝ?Tk@€EÄÉf=˜k@?˜ž?€f¾'hs	EÆX)DNQ‰D@—ðARã<x'°
*
ùV@v20110615_00743_stKsd027@ë6	àÓm?Y¥@€EÄ'á=h†!>÷¬Þ?O\)f¾"zá	EƖRDá\´D>qAR½‰<³H
*
ùV@v20110826_00076_stKsd027@ë?>ð+?}Ø:@€E—îö=†5¤?$@y?xQìe¾¶E¢	E˜
DN%ÓD@kAE›"<îM…
*
ùV@v20110826_00078_stKsd027@ë?e ï?}á@€E˜8Ã=–jø>*^ê?+…f¾¯²	E˜NfDá#×D?1AEf@<è q
*
ùV@v20110911_00500_stKsd027@ëA?a?^Á?@€E¼q=˜ >k"ß@L(ög¾¦éy	EÂTDN%D@Ú°A,c¿<¯=
*
ùV@v20110911_00502_stKsd027@ëAB'åÆ?Bz6@€E¼{=‹½X@>Eö@s33g¾¢Ðå	EÅ¡ÃDáCžD>d)A.	<Ÿk—
*
ùV@v20111004_00061_stKsd027@ëCà
ÆÓ?<)^@€E®È®>RWÆ=ž–@^¸Rg¾ˆ1'	E¯+ìD[»çD3>éAFëŽ<¯¢4
*
ùV@v20111004_00063_stKsd027@ëCà,sQ?[ð@€E®âö>@±k?j‰ü@1G®f¾ŽV	E¯¶DèäƒD5zÁAG
Á<¼cØ
*
ùV@v20120306_00322_stKsd027@ëW)UĈ?7VÝ@€E˜·{>
¢É@"ÃÇ?â\f¾±&é	E™Á×DNñšD@hBAZA<®âç
*
ùV@v20120306_00324_stKsd027@ëW)XÙ¿?6W
@€E˜ÿ=½üD=WUÚ?"zág¾˜"u	E™uìDáID@²AZØ<Š·û
*
ùV@v20120307_00875_stKsd027@ëWJ!ÛòÚ?,@€EÞ¨…=Ü¡@wR??´záe¾"ýô	Eß"RDN±D@6éAYÏ3<ž¥•
*
ùV@v20120307_00877_stKsd027@ëWJ$׀/?H#@€Eßì=Å(°@>é?Ü(ög¾Oß	EÞυDáND?âòAY³J<"J8
*
ùV@v20120310_00352_stKsd027@ëW©ßsMU?
,H@€EµD
=ÌT??üá?ê=qe¾—
=	E¶%ÃDNÁªD@AšAZLÝ<¾›â
*
ùV@v20120310_00354_stKsd027@ëW©âlÑå?V½@€Eµ
×=±ü"=µÈ?³33g¾"t¼	EµìöDá2D@ÅAZgê<«Ñ¢
*
ùV@v20120313_00782_stKsd027@ëXÔ¤L{?›@€E´ßR=xÿÐ?+[-?záf¾¡G®	E´#\DNì¼D@+ÇAZƒ=É
*
ùV@v20120313_00784_stKsd027@ëX×Æۜ?—2É@€E³ÝÍ=¡T=À?
=qf¾¦ff	E³FÍDá?ßD@ÉAZ€Å="~
*
ùV@v20120325_00249_stKsd027@ëY‡õkL)?=©@€EFì=ñ(?:œè?У×e¾"÷Ï	EÈ¤DNâ D@;#A[¸<£8
*
ùV@v20120325_00251_stKsd027@ëY‡ù("?=@€Ef=˜"@ê¼?"33g¾"zá	EÍDá+®D@)AZ•)<†Þ
*
ùV@v20120329_00588_stKsd027@ëZ¼*=?z4@€EÈš=Ç£ô>°a?W
=f¾ž5?	EÇÄRDOmD@rNA[S<É7¥
*
ùV@v20120329_00590_stKsd027@ëZdJ­?|@€EÈ=¹>T?ßh?W
=f¾£Sø	EÈqDá0D@FwA[¾<ãz
*
ùV@v20120510_00572_stKsd027@ë_J"Qº?2~e@€E€îš={óÀ=&	ˆ?=p¤g¾›"Ñ	EX¸DN]ãD@µ`A\˜P<H{<
*
ùV@v20120510_00574_stKsd027@ë_Jñ¤H?+œœ@€E€±)=€º @P?Y™šf¾‹Æ¨	E€A
Dá5¢D?MãA\Z<j
g
*
ùV@v20130526_01127_stKsd027@ëŽé§6»(?˜¦@€E'î×=\¥@‰B?¸Re¾¹Û#	E"ÊDO3TD@{×A_Yv=k™
*
ùV@v20130526_01129_stKsd027@ëŽéª˜ª†?ˆC@€E•#=eI€?¤ìn?!G®e¾´9X	E–"šDàñºD?¡'A_6G<ä.Ç
*
ùV@v20130627_00802_stKsd027@ë'åT$?%?aà@€E'£Ã=Œˆ?Q=E?\(öe¾'hs	E"¤DOmD@r=A_<Uå
*
ùV@v20130627_00804_stKsd027@ë'åWG¯Â?'Å@€E'õ=ž¦?9?"33e¾‡®	E"wDájD?­?A_4<‡5ÿ
*
ùV@v20130701_00233_stKsd027@ë"aÿÖ>æ?9¡@€E—¶=©ü=‰? f¾™‡	E—J{DOG}D@ã…A^ð§<ŽP

*
ùV@v20130701_00235_stKsd027@ë"bøØÄ?e@€E˜,=¼ô0>"¦æ?uf¾'\	E—"áDá°D?roA_"<w`
*
ùV@v20130714_00224_stKsd027@ë"ÿdƎD?åM@€E§×=þ	>>4Q?Ž{f¾³33	E¦"áDOìDA3…A_Y<ŒÉN
*
ùV@v20130714_00226_stKsd027@ë"ÿgé˜à?í×@€E§¬)=Ü6ƒ?A  ?ƒ×
f¾—P	E§öDá^D?N¨A_6$<‰4ü
*
ùV@v20130714_00632_stKsd027@ë•#šÉð?"ÀÚ@€E£=÷·>b¨p?å¸e¾³¶F	E¤þDO/D@g
A^Ê)<¦zÜ
*
ùV@v20130714_00634_stKsd027@ë•&øÇý?+¨@@€E£Ã=ÿG?‰C?€f¾¨õÃ	E¤þRDàû
D?ÓA^"R<hb
*
ùV@v20130715_00201_stKsd027@ë• gjB?´U@€E¤‰ì=É-n?õr¤?èõÃe¾"zá	E£äRDO<îDAøA^ͦ<¯»Þ
*
ùV@v20130715_00203_stKsd027@ë• j®ú?$@€E¤8R=ïä?˜z«@G®f¾Š=q	E¤.Dá	HD?T)A^å<ډŸ
*
ùV@v20130715_00659_stKsd027@ë•%'©®?-›@€E±Õ{=¡š%>W?p¤e¾—
=	E´\DO åD@HBA_PÎ<ƒ·
*
ùV@v20130715_00661_stKsd027@ë•%•øå¯?	€@€E±÷ö=º"h?‰/1?ÚáHf¾¤Z	EµM×Dàç®D?áyA_tM<ݾš
*
ùV@v20130716_00192_stKsd027@ë•?îÉ&O?@2l@€EÅö=Ü^?Œì?ˆõÃf¾'n˜	EÄ´öDO-ÓDA)ÛA_Lû<'U€
*
ùV@v20130716_00194_stKsd027@ë•?ò'Ÿ×?B•/@€EÅÍ=ÁÜ@Œ"?fffe¾¡G®	EÄóÃDá?D?JA_†ò<
*
ùV@v20130716_00336_stKsd027@ë•AŠí.?)*r@€E¿üq=¹Ç>†;?˜Qìf¾ß;	E¿.DOU¢DA
òA_®¼<'Ä
*
ùV@v20130716_00338_stKsd027@ë•A'C?"¿ˆ@€E¿â= ÷Ü?œ­]?J=qg¾‹C–	E¿¼ÍDàø{D?A_<q­
*
ùV@v20130716_00528_stKsd027@ë•BŸÄ?=>P@€E½ì=´©x?æb=?\(öf¾•	E½ÛDO"ÁD@ÄÝA_#k<f=M
*
ùV@v20130716_00530_stKsd027@ë•B¢Ø'8?L|q@€E¼Å¤=µ¦D>c¬
?záf¾å`	E½Dàø¼D?œ¬A_·;<;€
*
ùV@v20130716_00720_stKsd027@ë•D"àtõ?aż@€E¯Âö=š¾?±B.?G®e¾ª~ú	E±¹\DOJ^D@ƒA_‹Ç<µ¡o
*
ùV@v20130716_00722_stKsd027@ë•D&öá?BÅQ@€E¯,Í=¦{€>§!F?E¸e¾™™š	E°ò)Dàö^D?±yA_[Ù<Ÿ1
*
ùV@v20130716_00912_stKsd027@ë•E©Ðh¹?,£@€E²H=¯ÄÔ@ƒ½Ø?€e¾›"Ñ	Eµ.ÍDO8D@?A_Tš<ˆ¼¡
*
ùV@v20130716_00914_stKsd027@ë•E¬äÕW?+.p@€E²k\=ÅkÌ>dn3?G®f¾'hs	Eµ4{Dà׍D?ÑA_sï<¾('
*
ùV@v20130718_00102_stKsd027@ë•@ªÀ?!¬@€EÁѸ=
ø>Y_ö?s33f¾‰º^	EÀìDOÛDAK¦A^Ó*<ŽŠ
*
ùV@v20130718_00104_stKsd027@ë•C[²?#s²@€EÁ7Ã=Æû=?\(öf¾‰7L	EÀHDá‹D?BoA_1<o¾®
*
ùV@v20130718_00294_stKsd027@땀ÃF??a@€E®O3=ԛ>ìU"?¢\f¾†§ð	E¬ÛìDO4jDAƒA^å˜<šW#
*
ùV@v20130718_00296_stKsd027@땀Ǝà?eÊ@€E¬ŠÍ=¶Ä>5¡ï?"33g¾'J	E«›3DáßD?iA_)«<¦I
*
ùV@v20130718_00486_stKsd027@땂G£U?X!@€Eœó\=Õ§?:u?Ñë…f¾ŽÙ	E()DO-/D@ևA_X<§7
*
ùV@v20130718_00488_stKsd027@땂J–qq?â\@€Eœ…3=œ¬?I¥u?Ü(öf¾ˆ1'	EP¸Dàø{D?‰HA_wè<¼"J
*
ùV@v20130718_00738_stKsd027@땅ÜaR?1U@€E´{=¤RÌ@y?§®e¾—
=	E'¢¤DO.D@MA^£µ<Š§‡
*
ùV@v20130718_00740_stKsd027@땅߄Ð4?ë@€E§\=™'=Ÿ—Ä?p¤f¾š¬	E'•…DàÙD@ßA_(<¤£å
*
ùV@v20130723_00104_stKsd027@ë–#Hmâ²?ZS›@€E‡;3=Œ† =Ѕi?J=qe¾›"Ñ	E‡£×DO<¼D@"A_Ÿ'<›jÈ
*
ùV@v20130723_00106_stKsd027@ë–#K½îŽ?Nm@€Eˆ¤=|8?,|?B\f¾²-	EˆÑqDáD?³ÇA_oÇ<Fn
*
ùV@v20130728_00136_stKsd027@떿ï…
?Dj—@€Eªè\>&¥?/´Í?Tzáe¾†$Ý	Eªþ¸DO 1D@ôA_2î<…ïè
*
ùV@v20130728_00138_stKsd027@떿ò§—´?4q#@€Eª¥¤>Æ3>Tæ?k…g¾|í'	EªZfDááD?qhA_p<™š"
*
ùV@v20130729_00018_stKsd027@ë–ßÅxjJ?Lم@€E«.=ŠbÔ@¬™?p£×f¾ž5?	EªÛìDNÿ}D@è1A_:ã<¥!Ã
*
ùV@v20130729_00020_stKsd027@ë–ßÈè[ô?g_—@€E«.…=¡R[?iE@?J=qg¾œ¬	E«}®DáÑD?IüA_mZ<ÇQž
*
ùV@v20130730_00095_stKsd027@ë—FS;f?Cþ"@€E§¾ö=W@@š¤Œ?E¸f¾/	E§®DOÉD@áA_´<Ñ÷
*
ùV@v20130730_00097_stKsd027@ë—I­7?Ez3@€E©¤š=®]Œ?(ƒ?Y™šf¾¡G®	E¨ô)Dá	üD?g}A_m"<ÑþN
*
ùV@v20130730_00287_stKsd027@ë—=>iÈ?¨D@€Eµ~ì=‰å">ëZ¬?.{f¾²-	EµÌÍDOD@¸RA_}ê=× 
*
ùV@v20130730_00289_stKsd027@ë—@"ï?*Í@€Eµ3¸=¤«ä>"X?¸Re¾´¼j	Eµ²DàúéD?ÛA_A-=(H«
*
ùV@v20130730_00479_stKsd027@ë—Ùà0?Br@€E 'f=‡$?XŒ¦?E¸e¾ž5?	E¡c3DO!HD@u¢A_ËV=?!#
*
ùV@v20130730_00481_stKsd027@ë—ÜWSú?UôI@€EŸs{='ïè?ؾ'?Që…f¾bN	E Æ¤DàïÏD?žVA_Ë=§g
*
ùV@v20140702_00267_stKsd027@ëÁ!Ñ^,?-~d@€E"Œ×=­?$ƒú?†fff¾ŒIº	E"
…D?÷\DA4ÝA_dA<ŽŒˆ
*
ùV@v20140702_00269_stKsd027@ëÁ!2ÇS?0æ`@€E"Ûš=ž>Ð?Vp
?záHf¾ˆ´9	E"\DÙQÛD?mãA_˜Ö<Òw
*
ùV@v20140705_00265_stKsd027@ëÁ€Þû˜½?ÓüU@€Ezy\=geÈ=áÓ×?!G®g¾©xÕ	EwD@ìDACA_Ä°=e€
*
ùV@v20140705_00267_stKsd027@ëÁ€âôu?½S@€E€Í=Œ¶È='*Ü?¸Rf¾¯ 	E ÍDÙnòD?/®A`0þ=DÕT
*
ùV@v20140709_00147_stKsd027@ëÁÿ¸›ýÍ?)؀@€E'ô=´…,>øW?•Âg¾'ë…	E''3D?îÙDAyhA_!œ<\‡½
*
ùV@v20140709_00149_stKsd027@ëÁÿ»Å"s?$]@€E'¬×=Édè>ï`J?•Âf¾‹C–	E'P=DÙN^D?_+A_Zƒ<Œ5"
*
ùV@v20140709_00579_stKsd027@ëÂR·óL?Iš@€E•¯==Uºð?¨ž?ƒ×
f¾¢MÓ	E–*¸D?ÔD@ü{A_‰Ä<Œ´Q
*
ùV@v20140709_00581_stKsd027@ëÂV=©?t™û@€E•j×=L5ð>øÒ?Që…f¾"t¼	E•'RDÙ5PD?šA_{Ó<ßBT
*
ùV@v20140709_00916_stKsd027@ëÂEâóU?Êù¦@€E‰«Í=mFw?\"Ê?™šg¾°£×	EŠêD?»¶D@[¶A_ƒ0=V.	
*
ùV@v20140728_00160_stKsd027@ëÄ`Bc¢g?-Ó@€E"ÉÃ>AÛÎ?Gà?k…f¾±©ü	E"¸D@uDAK¦A_7»<û
â
*
ùV@v20140728_00162_stKsd027@ëÄ`EΛ¯?‹ÍM@€E"Îf=»7x?2D"?:áHe¾²-	E"¼{DÙz¨D?³¦A_[û=2
*
ùV@v20140729_00099_stKsd027@ëĪ ûM?Ié@€EÅ==c•a?«ZÏ?Tzáf¾ŽV	EÃÚ=D@DAP¤A_=M<o;
*
ùV@v20140729_00101_stKsd027@ëÄ­žc®?A³@€EÄbá=…ÍÌ>Ŕô?uf¾'hs	EÃ~DÙc\D?zoA_lá<¬Ê
*
ùV@v20140729_00147_stKsd027@ëĀ1ڙ?.}@€EÁ<¸='¨=Ã}?‹…f¾\)	EÀÖ{D?Ó#DAm'A_e<'Üõ
*
ùV@v20140729_00149_stKsd027@ëĀ	/ÿ?&sv@€EÀÔ¤= `È?TµŒ?záHe¾‰º^	EÀláDÙp{D?¤îA_Y<–6Ã
*
ùV@v20150312_00521_stKsd027@ëàË&–1°?w½@€E´h=œ}"?.òW?(õÃe¾©ûç	E´€DO{uDA(bA_<H<í§
*
ùV@v20150312_00523_stKsd027@ëàË)ÒfÀ?yš@€E´‡)=¨3L=ƒi;?8Qìf¾©xÕ	E´ÿqDá$¬D?SA__Ä<æÅÞ
*
ùV@v20150707_00500_stKsd027@ëïdÓb¢?A†•A Fq=ˆP¼?±OÃ?J=qf¾—P	FþHDN·LD@¡ºA_p—<iÅ
*
ùV@v20150707_00502_stKsd027@ëïdÚí‡?>ü6A FzR=áó}:8א?uf¾ŽÙ	F‰DàÔD?±ºA_€g<B}
*
ùV@v20150716_00052_stKsd027@ëð(½Éz?%QX@€E¬ªö=ì@>´PÀ?'\e¾€	E©ï®DOÛD@øA_w¡<fÁÖ
*
ùV@v20150716_00054_stKsd027@ëð,
à?-V@€E«5¤=éÖ5?1?Š=qf¾‡®	E§^)DàáqD?Z=A_%–<TO	
*
ùV@v20150717_00315_stKsd027@ëð¡™Xb?\'@€E––)="?>(²¦?5e¾ˆ1'	E"^ÍDNÎ%DA3DA_"<–Åy
*
ùV@v20150717_00317_stKsd027@ë𡜲a?NR@€E–]=Aß?pÄý?\(öe¾q©ü	E"ïqDàíšD?môA_¼‰<›
*
ùV@v20150717_00363_stKsd027@ëð¡ü‡*?^Åï@€E•f
=~Ð1?܄ç?(õÃe¾"ýô	E•ZáDOšDA'ÏA_œ§<­"Ó
*
ùV@v20150717_00365_stKsd027@ëð¡ÿÁÁ¬?Rðã@€E•"==4܇@Qj?(öf¾Oß	E•nÍDàí`D?‡\A_'É<¡û.
*
ùV@v20150719_00003_stKsd027@ëðæõa;.?CwŠ@€E™ì=}x7?õÍØ?@e¾Ÿ¾w	E™[qDNúD@1šA_š­< ¨ä
*
ùV@v20150719_00005_stKsd027@ëðæø¸®2?4j²@€E˜¦®=p"?€ßø?333f¾–	E™ÃDà´D@+A_¤j<Œ€B
*
ùV@v20160708_00195_stKsd027@ìA±çÎÜ?2N½@€E™N¸=¥J8?«?aG®f¾ŽV	E˜ü¤DNöFDA¥'A_<<øÀ
*
ùV@v20160708_00197_stKsd027@ìAµe1Þ?BËN@€E•ÿ3=?q²?uf¾œ¬	E–š)DáRD?{ÇA_µÙ={
*
ùV@v20170620_00679_stKsd027@ìH¦höÔ]?Ž{@€EŠ!)='-h>cΠ?8Qìe¾Ïß;	E‹{
DN§+D@²A_H_=A9a
*
ùV@v20170620_00681_stKsd027@ìH¦kžïš?™Ñ×@€EŠ*f=iô>\?záf¾¶È´	E‹A3DáÁD?Ç;A_|=)æl
*
ùV@v20170620_00895_stKsd027@ìH¨G":?´Gý@€E'͸=EJ˜?QM"?#×
f¾Ëƨ	E"'ÍDN·+D@í`A^£=|Ÿ¿
*
ùV@v20170620_00897_stKsd027@ìH¨Iß,K?©d5@€E'nÍ>K›?Ú ?E¸f¾Â\	E"«3DáVD?ÂNA_
U=]P
*
ùV@v20180508_00603_stKsd027@ìpêÐÇ2¯?iSÆ@€E¥"¤=0`<£b?n{f¾ Äœ	E¥²{DNFúD@ß¾A_ʪ<×S¡
*
ùV@v20180508_00605_stKsd027@ìpêÓÚ'~?€gT@€E¥×=­t>àÓ2?c×
f¾«	E¥³®DàËD?³…A_Ž=q#
*
ùV@v20180508_00651_stKsd027@ìpë73?ƒªu@€E¨L=—`@¡€K?&ffg¾£Sø	E©]ìDN#DD@ø!A_h_=
éî
*
ùV@v20180508_00653_stKsd027@ìpë:‰‰?'@€E¨ÕH=5Ò>c?!G®f¾œ(ö	E©ìöDà·
D?úÁA_O=í
*
ùV@v20180511_00900_stKsd027@ìqF¹ífö?=]š@€EŸ·=>!•>}ƒ?8Qìe¾ŽÙ	EŸç
DN•¢D@^fA_\²<ƒ
*
ùV@v20180511_00902_stKsd027@ìqF¼ØmÀ?W†b@€EŸþH=àÙQ?ô&?G®f¾ž5?	E S
DàéD?H"A_Rò<ÂâX
*
ùV@v20190411_01353_stKsd027@ì›)µ•x£?ØQs@€E‰vá=á­ñ?Qá»?záe¾ž¸R	E‰¨DádD?<þA_§=se¸
*
ùV@v20190616_00514_stKsd027@ì£i·»'ß?DЖ@€Eo'Í=‰ê$?6Á˜?0£×g¾'ñª	EmaìDNœDA5A_KÓ<ŒÌ7
*
ùV@v20190616_00516_stKsd027@ì£iº¬‡?C‹Ç@€Eo¨Í=‰~ü?ì¨-?€f¾¥`B	En®Dà¯
D@*A_nÈ<µ'2
*
ùV@v20190808_00787_stKsd027@ìªI"?nx{@€E‹v¸=ɹ"?ϐå?G®f¾®—	E‹g®DN_žDBñHA_d<ã\´
*
ùV@v20190808_00789_stKsd027@쪍 :?tW¯@€EŠèš=§ÔÌ>ÐD)?5f¾ª~ú	E‹'{DàÕËDAڏA_½ <ï%Ï

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_34n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  142 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ižææv20100305_00885_stKsd066@êû«9/ ª?:@€E¬"
= ¡x?¹¬¤?}p¤n¾£×

E¬—qBø…¢DŠß¾AhïT<ÕgÆ
ižææv20100305_00887_stKsd066@êû«;Ø®W?=>"@€E«')=ÖÓÒ? "?xQì`¾œ(ö
E¬ áDŠ˜D‰Ý`AhÔZ<Ì(
ižææv20100305_00889_stKsd066@êû«>í¼?>'@€E«Ü\=ò~@ÄD?W
=1¾"ýô
E¬‹ìE
D‰DAhh¡<áeÇ
ižææv20100321_00387_stKsd066@êý©ò‡Ç?7v†A F"½Í=_?+ß ?£×s¾‹C–
F#ôBø0¤DŠH!Ab7‡<'ñx
ižææv20100321_00389_stKsd066@êý©ÚÄ?:îA F" ×=—¨=-úÈ?záH_¾|í'
F$U=DŠBD‰õ?Ab`ý<'9'
ižææv20100321_00391_stKsd066@êý©ºw5?>EMA F#\\=9˜>Þ[Ô?¨õÃ1¾bMÓ
F$£HEÅD‰+AbŽ½<Ò
ižææv20100324_00447_stKsd066@êþ	ÃY1?!Ô*A F/˜=ÎXÞ>i¸3?ٙšs¾›¥ã
F1ÞÃBø.DŠFA]ÝÈ<p"
ižææv20100324_00449_stKsd066@êþ	ÎæX?­ÒA F/8>r«?Èîm?ºáH_¾"zá
F203DŠ	D‰óA^l½<"ÚM
ižææv20100324_00451_stKsd066@êþ	¶[ò?!‰CA F/J>A¬@>>v?ù™š1¾~ùÛ
F08\E
˜D‰^A^\<²éç
ižææv20100927_00115_stKsd066@ë`>p8L?Aþý@€Eœ==µç@èB?W
=o¾šŸ¾
E—bC
iüDˆU¢Al"ã<æ
Æ
ižææv20100927_00117_stKsd066@ë`BgŽZ?)‡q@€Eœü=®â@!|ø?'\^¾'ñª
E™èáDŒ³ÏD‡8Am]<åÙ´
ižææv20100927_00119_stKsd066@ë`FK?A"9@€Ež¹…>¹ð?š´?À5¾²-
Ešç×EšD†iyAl°è=)~³
ižææv20110514_00603_stKsd066@ë2R␃?-҆@€EªU®=¦O ?¹çP?ŒÌÍn¾¤Ý/
E©-…C|jDˆ;®Ak9*<è§}
ižææv20110514_00605_stKsd066@ë2V*~¯?0q˜@€Eª{…=¤Ã"@dhÛ?O\)a¾ŽV
E©'áDŒÏ–D‡EÓAj–†<¥K)
ižææv20110514_00607_stKsd066@ë2YÒ¤}?-U€@€Eª±ì=w˜?Â1?¼(ö3¾…¡Ë
E©KÃE>ÙD†\)AjT=Pº
ižææv20110515_00610_stKsd066@ë2(ϛÄA?öÿ@€E›Ã=¹ãA@"/,?¾¸Ro¾ A‰
EšY×C
]qDˆ@{Al	÷=Kª
ižææv20110515_00612_stKsd066@ë2(Òê-[?[@€Ešæ=ëDf?¥Ê?xQìa¾|í'
Eš:öDŒ«–D†ï×Akvv<µô
ižææv20110515_00614_stKsd066@ë2(Ö@¹"?Ò*@€Eš©š=ÐÕÁ@{j?Ï\)1¾záH
E™ÂE#\D†e‰Al/<ì$¢
ižææv20110516_00572_stKsd066@ë2Hé3e2?|@€E—ñf=±ˆH@¨ç?p¤n¾"t¼
E—8ÍC¦Dˆ8RAnQ><áüb
ižææv20110516_00574_stKsd066@ë2Hì°ØP?«á@€E—öR=È#—@ ?‹…a¾‰º^
E—3DŒÄ1D‡uAn~ô<Ö±Ÿ
ižææv20110516_00576_stKsd066@ë2Hð(א?)@€E—£=ÄÐ5@ÄK?³330¾wÎÙ
E–àRE>)D†eAn`›<×Ȥ
ižææv20110517_00785_stKsd066@ë2i	H
`?)Èð@€E]=™Öô@ŒíÙ?Ž{o¾•
EŒ§\CÛçDˆ<´AlC<Þp;
ižææv20110517_00787_stKsd066@ë2iÄ©¾?$4@€E‡á=xq°?¹jF?k…Z¾"zá
EÃDŒË
D‡#Akçå<Ȁ¹
ižææv20110517_00789_stKsd066@ë2i¹E?;–$@€ER=§4´@«?\)4¾ŠÀƒ
EŒ†fE8D†S3Ala<þ}
ižææv20110615_00775_stKsd066@ë6
;IØ?mqB@€EÁ¨R=ùlá@c?n{i¾›¥ã
E¿ÁC*Ô{D"'‰AkŽè=Sc
ižææv20110615_00777_stKsd066@ë6
  ¤P?lҟ@€EÃf=Ò\æ@?ï?fffb¾'n˜
EÀ£ÃDW¶D'ûmAk;×=	ã]
ižææv20110826_00110_stKsd066@ë?[7cš?›ž@€E"}=>ï@"D
?k…f¾ A‰
E'z{C*ÙD"¦^Atÿ=ˆý
ižææv20110826_00112_stKsd066@ë?^vM9?Š-S@€E•¸=áh¯@Hå?‡®b¾¡ÊÁ
E"€)D@¤Dƒ:fAuò¸=iâé
ižææv20110911_00534_stKsd066@ëA‡'õ?p‡/@€E¾Ç=™Ó?±û@?—
=l¾ž5?
E¼C(°åD"ÉÓArA=2¸
ižææv20110911_00536_stKsd066@ëA‹ËÀˆ?e±@€E¿n×=‹Š|@su?u_¾—
=
E½¤D&D'úéAq==.ŗ
ižææv20120306_00356_stKsd066@ëW)"Ûúg?A¢0@€E˜?=ÀÝh@fÀ
?s33M¾å`
E™µ…C,õÃD"`A`ëÃ<¸Q(
ižææv20120306_00358_stKsd066@ëW)˜e`?:\y@€E˜'¤=­b?ÝXÝ?šáHZ¾¡G®
E›ÍDPZDƒ·A_Ÿx<³ñì
ižææv20120307_00909_stKsd066@ëWJ^­_t?"+U@€EÜJ×=¯l?ßÉB?¾¸RG¾¦ff
EÞ՚C-1hD"b AcÀ<õd
ižææv20120307_00911_stKsd066@ëWJaÁf?&5œ@€EÛ …=Ò¦Å?ƒr‡?p¤\¾°£×
EßG…DLbDƒµ‰Aaz<ÖÀÑ
ižææv20120310_00386_stKsd066@ëWªIº?ÚC@€Eµgì=ÛUï?=¥?«…L¾¢MÓ
E¸zRC,YÛD"dÍA_hù<ą
ižææv20120310_00388_stKsd066@ëWª¥>?ë;@€Eµ¸\=ÝLŸ>ȑ*?¡G®_¾¡G®
E¸ñÃD8)Dƒ©?A^yd<¥Cj
ižææv20120313_00816_stKsd066@ëX	ã˜?Ÿk@€E´!
=€u @Ä÷?.{;¾¦éy
E¶…\C,ÇðD"A^˃=~s
ižææv20120313_00818_stKsd066@ëX	÷-É?€Ú@€E³³®=m؟
ižææv20120325_00283_stKsd066@ëYˆB˜œ?%D@€E'¸=àW0?Jž@…=¾¯²
E'Ó×C-1ªD"[AdRS=(
ižææv20120325_00285_stKsd066@ëYˆEÆ®P? x@€E->
òc@¶†?¾¸Rb¾–‡+
E")D>ÁDƒÈAbßÂ<¸c£
ižææv20120329_00622_stKsd066@ëZ[iÏ?…@€EÆ«Ã=õ²&@F'¦?G®:¾©xÕ
EÊDöC,ˆsD"mA_ÈÊ<Ù…
ižææv20120329_00624_stKsd066@ëZ_çY?Š8Ú@€EƼ>0œ<ÖE/?+…c¾¤Z
Eʨ{DFDƒèÝA`<\<Êçé
ižææv20120510_00606_stKsd066@ë_J[)?8Æh@€ECš=‡±ð?¹w??}p¤g¾«…
E€\C+¼îD"¸¤Af‹ƒ<«ìQ
ižææv20120510_00608_stKsd066@ë_J^ñ\Ï?:Â@€Eš=¯,?lé?J=qb¾"t¼
E7\DQDƒXAf
<'É
ižææv20130526_01161_stKsd066@ëŽéï2"?–Ûa@€E—Ö…=jø?'ÅY?záo¾¸Ôþ
EšÙ
C35D"ÑA@$'=XC
ižææv20130526_01163_stKsd066@ëŽéòwƒ?‰áK@€E—Lq=˜(Ü>u3Š?ÌÍb¾«
E™e3DšwDƒQhA@qw<b

ižææv20130627_00836_stKsd066@ë'å'½!^?%³à@€E•º)=ˆ!=õu˜@N{h¾¤Z
E˜¹\C1ؓD"%ºA=u*<"'
ižææv20130627_00838_stKsd066@ë'å•ßj´?-/à@€E•òì=ÓGÁ?>›z@1ë…`¾›¥ã
E—Ä{D®˜DƒÃA=VG<i<²
ižææv20130701_00267_stKsd066@ë"b>¿?â3@€E›#=·ýd?¾Rí@9™šj¾˜"u
E›8áC1°¤D"K3A<f<"Äq
ižææv20130701_00269_stKsd066@ë"bA6r?èØ@€E›
=¹a"?P+½@p¤V¾Oß
E›šD™Dƒ¶òA<q<"
ižææv20130714_00258_stKsd066@ë"ÿ¥Ó>+?;#V@€E§½Í>­Ù?iù@7®k¾œ(ö
E¨WC1V‡D"vVA=W<¢·u
ižææv20130714_00260_stKsd066@ë"ÿ©	Ôj?;ôK@€E§Äf=ðôK<"»c@)™ša¾¡ÊÁ
E©yÃDŽDƒÔ´A=(Ç<–L¤
ižææv20130714_00666_stKsd066@ë•d$§Õ?.qÉ@€E¢®ö=ót¼@QÄ÷@^¸Rj¾·ÎÙ
E§‰qC1ùšD"?…A=ô=<À¹â
ižææv20130714_00668_stKsd066@ë•gj¨?*\ò@€E¢Ðá>[?lâ@(Qìa¾¯²
E¥€fDžDƒ–A=ÔÁ<zƒ¬
ižææv20130715_00237_stKsd066@ë•!õ ?/cš@€E§ÒH=Ì>BÐ@…k¾¤Z
E§Œ)C1xD"`öA@´=<¢§
ižææv20130715_00239_stKsd066@ë•!`_'?(Â1@€E¨®>±H>F·¸@9™šU¾¤Ý/
E§ˆfDžfDƒ¿LAAø<'éÛ
ižææv20130715_00693_stKsd066@ë•%Ò@Á?(G@€E¯Àq=¾v?xg@ë…i¾«
E²Z=C1Ÿ}D"uAA%C<ŒÖ
ižææv20130715_00695_stKsd066@ë•%Ո7œ?Ù_@€E¯˜=°ìÌ?¼]@LÌÍ_¾¬1
E´\ÍD¤bDƒv=AAYT<Æq¹
ižææv20130716_00226_stKsd066@ë•@3¸yY??"d@€EÀÎ
=Šó?À
S@záj¾ A‰
EÁ)C1ƒ×D"pBA>­g<¤än
ižææv20130716_00228_stKsd066@ë•@6ó¼Ñ?jÂI@€EÁD¸="&¤?5K?záHb¾¹Û#
EÁ,áD¾NDƒäÕA?F<sù­
ižææv20130716_00370_stKsd066@ë•AQwqQ?¶À@€EÁF{=ÂÖd?1ñç@(öj¾¤Z
EÀž¸C29D"eãA>Øð<xì¶
ižææv20130716_00372_stKsd066@ë•AU±^?
@€EÁãÍ=®ž|?@àæ@¸`¾œ¬
E¿å×Dš=DƒÖA>aí<[zî
ižææv20130716_00562_stKsd066@ë•B岗?6£A@€Eºw¤=ŠÊð>F$@"\h¾'n˜
E¹õìC2[#D"]ÓA>ƒ<ºKê
ižææv20130716_00564_stKsd066@ë•Bé«Õ±?:»£@€E»"{='
€@Œ‹Æ?ôzáb¾–‡+
E¹¤¤D˜"Dƒ¦A>€[<?A
ižææv20130716_00754_stKsd066@ë•Di¤¿?*.[@€E±
=…W`?v'|@1ë…j¾£×

E±õ…C1íPD"?TA>n<˜Âx
ižææv20130716_00756_stKsd066@ë•DmR6?:tÞ@€E°+=Tp?Eîú?¬ÌÍa¾šŸ¾
E±E3D ¤Dƒ›\A>˜<UÐ
ižææv20130716_00946_stKsd066@ë•EéKÙ?.ßg@€E²Í=…±(@:_g@
=j¾œ(ö
E³"=C1+D"#®A>-'<o
ižææv20130716_00948_stKsd066@ë•EñU,Ø?#>$@€E±²ì=µ1°?Þ]@s33_¾§l‹
EµaÃD²áDƒe‰A>q<¦k
ižææv20130718_00136_stKsd066@땆J?"O<@€E¿ö=ÁP?J@G®m¾¨õÃ
EÀ»ÃC1ç®D"ŠA@<'"s
ižææv20130718_00138_stKsd066@ë•Š@¦
?ž+@€E¾ä
=Ðf=ìà@Ec¾§ïž
E¿¨=D´9Dƒã3A@<'u¬
ižææv20130718_00328_stKsd066@땁QGE?tÛ@€E¯q=°@@uñC@Œ(ök¾²°!
E³H¤C1ãD"cðA?Ï?<³X)
ižææv20130718_00330_stKsd066@땁› ?
Õ@€E¯Í=»ô?צó@*=qa¾'ë…
E¬oqD¡PDƒÑ'A?èu<'4F
ižææv20130718_00520_stKsd066@땂©‹Õ?b'@€E›\=œöT<‡–I@¸Rj¾\)
E™ìC2-D"_A@qü<"È
ižææv20130718_00522_stKsd066@땂ï×´?ûœ@€Ež+Í=œâç>Õ²¡@—
=c¾œ(ö
EŸD°œDƒ¦°A@d3<Ú:g
ižææv20130718_00772_stKsd066@땆"jÄ? "@€E €
=…žT?šÃ°@¸Rl¾²-
E¢ÒC1žD"A@w–<³÷
ižææv20130718_00774_stKsd066@땆%¤yò?§¡@€E›Ñ=¢@:i@ £×`¾—P
E‰®DŠÙDƒuA@nZ<ŒÄN
ižææv20130723_00138_stKsd066@ë–#"
™6?hLÏ@€EˆÃ=sž<6Üa?ٙšh¾¢Ðå
E†Ö{C2QhD"IXA>"å<'`›
ižææv20130723_00140_stKsd066@ë–#—Gd™?qçW@€Eˆ'=sn @ދÛ?ˆõÃ`¾¤Ý/
Eˆ…D¢¨DƒA>/Q<}^5
ižææv20130728_00170_stKsd066@ë–ÀB"Õ?Jdi@€E¦Þš=Ìá>>Œ^?½p¤i¾¢MÓ
E¢ö¤C2ð!D"döA?¸j<Eï
ižææv20130728_00172_stKsd066@ë–ÀEu	í?6а@€E§¯=±{$?}K?Ü(öa¾ A‰
E¤•ÃD°¬DƒÑA?±ñ<XUÍ
ižææv20130729_00052_stKsd066@ë–àã@?97Œ@€E­¡R=ËÜ?`ŠÈ?þ¸Rl¾'hs
E¨
C1ÖFD"bA=ÿ¿<‹
ižææv20130729_00054_stKsd066@ë–à .3D?6•r@€E¯—Ã=¿òÀ?Ø}Ø?Ã×
a¾œ¬
Eª•×DžfDƒÓÏA=¶l<Š:t
ižææv20130730_00129_stKsd066@뗏a>?55G@€E¨3=£ÒÌ>švN?Ñë…n¾bN
E¥ÀC1ò-D"€RA=Ôã<¦<È
ižææv20130730_00131_stKsd066@ë—'dÌ]?@´@€E©Žá=¢*¼@À2?£×
b¾›¥ã
E§nöD'DƒÙqA=¾s<"^
ižææv20130730_00321_stKsd066@ë—}ùБ?Z9@€E¶g=2@UG?p¤g¾©ûç
E¶¹qC1ÓøD"P"A=Àº<©`
ižææv20130730_00323_stKsd066@뗁>žÌ?0ÁÑ@€E¶Çá=¸"Ì?B°?ٙšc¾›¥ã
E·AHD¨ÅDƒ¦A=][<|©Ï
ižææv20130730_00513_stKsd066@ë—«½‰?Dvæ@€E›ê®=È°@SI?œ(ök¾›"Ñ
E›ý3C1ó3D"1²A>L<¯ÊC
ižææv20130730_00515_stKsd066@ë—øCs?;­@€EšÃ=Œ§T>"¶ñ?¨õÃU¾ž¸R
Eš D™Dƒ¦°A=¤F<}h
ižææv20140702_00301_stKsd066@ëÁ!Wi]è?JEe@€E"¿H=²§˜@8@\l¾ A‰
E"š{BêþwD"véAA!+<Œ…
ižææv20140702_00303_stKsd066@ëÁ!Zíòa?FŽR@€E•4¤=ŠžŒ@-·›?¯\)b¾"÷Ï
E•ÿ…DˆìÅDƒåhAA)‹<Uˆ9
ižææv20140702_00305_stKsd066@ëÁ!^…[õ?7Ö@€E"ûR=uVˆ?É.@ÌÍ2¾…¸
E'ÏÃEHD'ªwAA–<™n
ižææv20140705_00299_stKsd066@ëÁ&-¸?Úc.@€EÃ3=g²ç>Wb>Ñë…j¾½ó¶
E{•ìBêò-D"¦VAB'=TH$
ižææv20140709_00181_stKsd066@ëÁÿþêÁª?S@€E–cá=–—|=á¶À@P£×j¾¨r°
E˜ºBê¦éD"¦AAÞ©<•¾±
ižææv20140709_00183_stKsd066@ë©?@€E–â…=ƒ/0<ª[@ b¾™™š
E˜dDˆá`D"JAA 3<m&W
ižææv20140709_00185_stKsd066@ë‹_š?˜'@€E—¸=€ñÍ@Påk@ØõÃ6¾å`
Eœþ¤EBÁD'¶
ižææv20140709_00613_stKsd066@ë—{Õ?:²²@€EŽö="dô?êó?î{l¾ŽV
EE
Bë7ÏD"suAAÀº<ƒÆ

ižææv20140709_00615_stKsd066@ëšóü'?9³1@€EÅ
=H¨?ÁpÙ@(Qìa¾/
Eå×DˆäþDƒÇLAA}5<")
ižææv20140709_00617_stKsd066@ë­¦@ò?<på@€EŒJR=›×Ü@ÛBß@õÃ6¾Òò
EHE4¸D'ÝXAB6Î<Šx;
ižææv20140709_00950_stKsd066@뉸?û¥@€EŒ­=¿Aä?¥	>ÌÌÍn¾¹X
EfBçKDD"+\AAøè=:˜
ižææv20140709_00952_stKsd066@ëÂŒ|…b?ÄûÜ@€EŒT=´óÌ=äá³?
=qa¾³¶F
E¤DˆÈ´DƒrÉABš<úè¾
ižææv20140709_00954_stKsd066@ë•åô?äc@€EŒq>"oM?ﳑ?¦ff0¾§l‹
EŒpREçDƒAB0=b^J
ižææv20140728_00196_stKsd066@ëÄ`•^œ?@êœ@€E'ˆ¸=±€0@Ðú>@*=ql¾™™š
EhfBí¦éD"²VA@çö<—L¼
ižææv20140728_00198_stKsd066@ëÄ`˜éuÐ?CÞÍ@€E'ƒ>wÞ^@Hëî@z=qX¾ž5?
EI3D‰.-D"ÛA@fg<¯ª 
ižææv20140728_00200_stKsd066@ëÄ`œV2?'F=@€E'ʤ>`3ü@tGÿ?ÚáH1¾—
=
EŽ
EmdD'ËðAA¸<Ñn´
ižææv20140729_00133_stKsd066@ëÄü£´Ñ?J20@€EÃÈH=Mú@?'fu?õj¾ª~ú
EÁN¸BëßD"¤RA@ŸÂ<'Ñ®
ižææv20140729_00135_stKsd066@ëĀL%È?;ó@€EÂÁ=={|Ï>·BÁ?ºáHd¾š¬
E¾ãìDˆøD"+A@MÑ<(E
ižææv20140729_00137_stKsd066@ëĀîÒ?('@€EÂf=´"|?°)Ö@LÌÍ-¾¢Ðå
E¾u®EQßD'ÝA@'¯<ŠV
ižææv20140729_00181_stKsd066@ëĀhÈ«Ö?34À@€E²yì=p}h>NJ@3×
l¾›"Ñ
E¯¿×BíáËD"œA@tZ<¨Ð"
ižææv20140729_00183_stKsd066@ëĀlGK™?*m]@€E±ù¤=¬f ?Yö@pd¾Ÿ¾w
E¯úöD‰–DƒõHA@T@<´Ï
ižææv20140729_00185_stKsd066@ëĀoûÆ5??¾@€E±;>9¯AΨ«?×
=1¾œ(ö
E­A®EdD'ÏmAA'£<†Ê*
ižææv20150228_00544_stKsd066@ëßL\%?‹ž€@€E¢'š=sg@AF!?ë…l¾¤Ý/
E¤íHC2ûçD"›ACžq<ИÎ
ižææv20150228_00546_stKsd066@ëßL_aÊu?ƒç5@€E¢¢f=œ+?k÷3?zác¾•
E¢Ü¤D¹'DƒíqACy;<¢Á
ižææv20150312_00555_stKsd066@ëàËfp!{?o‰~@€EµÐ¤='Ÿä@;ʚ?p¤i¾ A‰
E¶—HC2ýqD"j5ACZ<"¦S
ižææv20150312_00557_stKsd066@ëàËub«?oÑQ@€Eµd3=Ó¤ë@õ7?"33c¾±&é
E¶ˆD«dDƒÌåACTÝ<¡E
ižææv20150707_00570_stKsd066@ëïeÚL8?T5àA FöW=œ‹`@hUy?Æffj¾«
FDRC1×DƒµËAL Ô<AÓF
ižææv20150707_00572_stKsd066@ëïeáu?X#'A FX
= Mä@:1`?"33`¾š¬
Fm{D}'DƒpBAL"<3Qì
ižææv20150716_00086_stKsd066@ëðnAìß?8d¸@€E§š='®à@d+î?¨õÃd¾šŸ¾
E¦ÃìC0»¦D"t¬AQ‹;<ž=4
ižææv20150716_00088_stKsd066@ëðqÃ1?FՀ@€E¦ì=fà@»Ç¥?s33c¾ŽV
E¤N¸DhjDƒèAQcî<ƒ'
ižææv20150717_00349_stKsd066@ëð¡ã"#Á?[ãQ@€E•3
=d
¸@ C?‡®m¾/
E'¤=C1iºD"Œ´APUê<'WD
ižææv20150717_00351_stKsd066@ëð¡ævÌ»?M&X@€E•
H=¤Ûl?$6?}p¤b¾'hs
E'DŠ=DƒÛðAPXò<†¶
ižææv20150717_00397_stKsd066@ëð¢B£MÍ?Jl@€E˜c¸=‡£Œ?¢]6?G®m¾"ýô
E•ƒ\C1I7D"€9AP†¥<‰¶"
ižææv20150717_00399_stKsd066@ëð¢FÅ?%h½@€E˜Hì="ß|@›?ž¸Rb¾Š=q
E•TDXDƒä¬APÌ¢<M+Œ
ižææv20150719_00037_stKsd066@ëðç4<¨R?/±Ô@€EšQ=Šñx@µµ?ÌÌÍh¾¦éy
Eœ C0DZDƒøþAM
¦< Êî
ižææv20150719_00039_stKsd066@ëðç7x&Ø?#®·@€Ešw=œ2(=¡ÍF?§®b¾œ¬
E›ªDYDƒVÑALâ\<gká
ižææv20160708_00229_stKsd066@ìAüàÆ?b§@€E"•ö=®Á°@E…?˜Qìn¾²-
E'KìC2`ÅD"±'ADu—=#Ñ
ižææv20160708_00231_stKsd066@ìB?Ð?NÎk@€E—Ǹ= h|>Ê ;?8Qìc¾'hs
E–j{D²ND"ºADYw<ßp'
ižææv20170620_00713_stKsd066@ìH¦¡õÙ6?¥}/@€E‹šq=«É¸A?2ò?\)k¾»dZ
E‹c×C1¦éD"'çAJ=½=#ðb
ižææv20170620_00715_stKsd066@ìH¦¤Ô«h?¸s@€EŒ-¤=£,D@YFÔ>£×
P¾° Å
E‹Û\Dg\Dƒ¥ËAJ(ÿ=!ö
ižææv20170620_00929_stKsd066@ìH¨~õÄ=?Žw]@€E—Üö=¤H?* '?LÌÍp¾¶E¢
E™ßšC1QìD"-AIñ§<ÞÜ
ižææv20170620_00931_stKsd066@ìH¨µW?˜u@€E—Å==yq@R¯}?ë…_¾¬1
E™®D`¬DƒAIôë<ÝFm
ižææv20180508_00637_stKsd066@ìpë˜ç?‹ñn@€E§Õ{=tzøAɃ£>æffn¾§ïž
E¦"áC1¯\D"øAEÂú<ᾆ
ižææv20180508_00639_stKsd066@ìpë?Ë?ŽÒû@€E¨H=‡Óü?W·ü?®c¾œ¬
E¦Ý®DDƒ_¾AEÂÖ<Úȉ
ižææv20180508_00685_stKsd066@ìpër27
?'èD@€E¬"=2D8?÷'×?\k¾§l‹
E«×C1'D"éAEš3=!.
ižææv20180508_00687_stKsd066@ìpëu«Í?"ُ@€E¬ä='R?â]é?™š_¾·ÎÙ
EªñqDƒžDƒ€AE¦ã<è?m
ižææv20180511_00934_stKsd066@ìqFÿß>?nK•@€EŸ=>iÊ@€?Që…n¾¤Ý/
EŸ0fC2Å¢D"®¸ADnê<±²
ižææv20180511_00936_stKsd066@ìqGL5c?sl@€Ežð)>b	>&!$?p¤d¾±©ü
EŸuìD³TD"®AD°C<9à
ižææv20190411_01385_stKsd066@ì›)ðçß"?ŵq@€EŒÁ…=§§,>^iU>áG®X¾¯ 
EŠHC2W
D"ŽáAByj=GLè
ižææv20190411_01387_stKsd066@ì›)ô¦1?­v™@€EŒ'š=ô÷*?ò þ?0£×B¾Ä›¦
EŠqDqhDƒÐÕAB§`=Aüé
ižææv20190616_00548_stKsd066@ì£iù¼yÃ?;Ý"@€Eoíì=—¶ü=s¸D?Ÿk¾Á‰7
EwC0ýôDƒËžADL<O
ižææv20190616_00550_stKsd066@ì£iüÎøv?=ÞÃ@€EpËq=Ëç@?©ÑA?Æffb¾Ÿ;d
Et'ìDeªDƒ$AD7<…êa
ižææv20190808_00821_stKsd066@ìª\æm?W]Ú@€E'ÇÃ>?S×f?°£×m¾¸Qì
E•×C1ã×D"¦=ABUI<¹ŠÄ
ižææv20190808_00823_stKsd066@ìª_GÓÿ?UAe@€E'€ì=¶˜@@ªÉŸ?k…c¾ª~ú
E"~áD~FDƒðœAB>I<Ñ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_37n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  122 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	ìÖgÂËv20100302_00372_stKsd105@êûJ
iP?Q1A F,+\=©ï\=Ö=ž?ŒÌÍg¾ˆ1'F,ÿáD¹*ÉDÄúNAdÆé<Dã	ìÖgÂËv20100302_00374_stKsd105@êûJI]í?Aa7A F-á=»ÁÐ>D?uc¾n—F.w3D'mDÅAd»<Nˆß	ìÖgÂËv20100814_00355_stKsd105@ëá!¡«6?/¼@€EƒŠ\=Ÿ?¼ñ?‹…e¾•E€ÍHD½ jDÄ!ËAb<‹T	ìÖgÂËv20100814_00357_stKsd105@ëá%x¸?5#Œ@€E"ö=™ý>g"‡?\(öd¾ŽÙE'×DúDÄIÓAbM[<hë	ìÖgÂËv20100927_00133_stKsd105@ë`cä´?>ªï@€E¡==r«W=Àò2?aG®f¾'ñªEœu3D»C×DÁ'ÓAeoA<•ÅÆ	ìÖgÂËv20100927_00135_stKsd105@ë`fèL/?(ԅ@€E £3="¹À>d¡k?s33c¾•E›¾D;¶DÁÓçAe݆<•Ýk	ìÖgÂËv20100928_00095_stKsd105@ë€"õ?7©-@€E'j=1>j
#?Që…g¾‰º^EŽ;D»qDÁ†^Ae<Š	ìÖgÂËv20100928_00097_stKsd105@ë€\c?6HÛ@€Eo=¤c$?SÉ?xQìd¾ŠÀƒEŒ–D›×DÁ¹ÓAd£˜<™ÚÂ	ìÖgÂËv20110514_00981_stKsd105@ë2E¾*ž?8Ø¿@€E±'š=€± >DÔ_?ffff¾²-E¯j=D»PƒDÁ¬9A_>·<f…	ìÖgÂËv20110514_00983_stKsd105@ë2HýÚâ?0þƒ@€E±Àš=ö$=Œ¾¢?Tzác¾'n˜E¯¬{D†DÁԜA_\‡<a x	ìÖgÂËv20110516_00590_stKsd105@ë2I
þv=?ž@€E—žö=ÍÎî>ãã?ƒ×
f¾‹Æ¨E–lÍD»}qDÁ©hA_÷<rÃ	ìÖgÂËv20110516_00592_stKsd105@ë2I–@t?¦Ê@€E˜Q×=ý)÷=‰?¯\)d¾ŠÀƒE–»3DË#DÁà9A^å¬<5	ìÖgÂËv20110807_00657_stKsd105@ë<¤"±[?'ã@€E'·)=¢@|?P"?ffff¾š¬ERD¾ÁÛD¾.¸Ac5†<i{	ìÖgÂËv20110807_00659_stKsd105@ë<¤E¦}?C¢@€E"!=ƒ˜ø>/{í?0£×d¾"záE'=ÃD)ìD¾qAc%<kV)	ìÖgÂËv20110831_00110_stKsd105@ë?Ÿïá˜?r•é@€E¸Žq=…X?¡Åæ?LÌÍg¾µ?}E¶]\D¿úD½þÑAc»À=Ь	ìÖgÂËv20110831_00112_stKsd105@ë?Ÿò€ëÎ?j#û@€E¸«R=Ì=žòï?E¸d¾¤ZE¶xfDwD¾:AböP<£Œ	ìÖgÂËv20110901_00282_stKsd105@ë?Àm‡,…?1n@€EÏH=—ö/>>ƒî?€g¾° ÅEÌiqD¿+D¾&ÑAc0ê< ›	ìÖgÂËv20110901_00284_stKsd105@ë?ÀpÈ9À?\Ö@€EÎôÃ>#DØ?µ"?8Qìd¾Éº^E̜öDèÕD¾5ªAb&="°¨	ìÖgÂËv20110912_00079_stKsd105@ëA¤*§I?@ç?@€E¹øÍ=9<=£vâ?hõÃf¾´9XE·˜áD¾ñüD¾FAb‹<"ƒ˜	ìÖgÂËv20110912_00081_stKsd105@ëA§J1R?IUi@€Eº®=Кã?Ê
m?Y™še¾ŽVE·gšDWßD¾s…AbF<ŽF	ìÖgÂËv20110912_00343_stKsd105@ëA"êN"?P':@€Eñ…=«>:¡?hõÃf¾¦ffE¿Ô=D¾‡}D¾I²Abõ<Ž	ìÖgÂËv20110912_00345_stKsd105@ëA"k?gš›@€Eĺ{=•!¸>ªÈj?aG®e¾Ÿ;dEÁǚD
D¾uÛAaþè<®YÌ	ìÖgÂËv20120308_00508_stKsd105@ëWh=…Ÿ?+Ϫ@€E×½¤=ªA`Aq·?¢\g¾¥ãTEÙèD¾ÜJD½éªAV"Ð<…	ìÖgÂËv20120308_00510_stKsd105@ëWh@!1?4¬@€EØFf=£Ñ$?»ñR?Ó33d¾˜"uEØîRDº=D¾%'AV_¿<ÇAû	ìÖgÂËv20120313_00930_stKsd105@ëX	ë6Å9?—l‹@€E©ÌH='Íl?¢.?ÌÍg¾«Eª¿D¿"D½éASg·<½Úi	ìÖgÂËv20120313_00932_stKsd105@ëX	îKã?›iÀ@€E©ÖÍ=‰ü|=È>úáHd¾Ã•EªŠöDщD¾#\AS!Ž=eÒ	ìÖgÂËv20120327_00254_stKsd105@ëYÇ4ÒŊ?^®@€E—yš=×Ê(?ð½ç?8Qìg¾…¡ËE—LRD¿ƒD½ØRAZÊS<Ÿ‡Ï	ìÖgÂËv20120327_00256_stKsd105@ëYÇ8Cm¾?i΢@€E—Áì=¨—ˆ?ȋ?&ffd¾‹C–E—þfDóçD¾…AZý<"ª‰	ìÖgÂËv20120329_00688_stKsd105@ëZïìF»?^ ?@€EÀ	=˜y>÷=?+…f¾šŸ¾E¿öÍD¾ÿTD½Ë}AS`<cÛ	ìÖgÂËv20120329_00690_stKsd105@ëZóe'¼?QÞA@€E¿É=Á«O>&V?ud¾¢ÐåE¿×ìDËøD½ýXASë<`	ìÖgÂËv20120520_00564_stKsd105@ë`‰"‹¸…?2ê@€E˜×=†,L>º3^?p£×f¾²-E•éìD¾ëðD¾H´AUÁo<`¬ 	ìÖgÂËv20120520_00566_stKsd105@ë`‰—2ÁÉ?.R@€E™ì=ŒšX=ÜÛ¡?§®d¾§ïžE—PDˆBD¾wAUÎ+<'"	ìÖgÂËv20130626_00697_stKsd105@ë'Æ7u ?<@€E~£Ã=¡ð@lãU@g¾Ÿ¾wE{¤D¿|jD¾ÏA
m=—ß	ìÖgÂËv20130626_00699_stKsd105@ë'Æ:öpµ?A2e@€E"f=¸ °=– ­?·
=d¾Ÿ;dE|Š=Dñ'D¾>Ao]=Lœ	ìÖgÂËv20130627_00854_stKsd105@ë'å²Ïeƒ?/@€E•æ=™°@Úxˆ?æfff¾å`E"^áD¿œD¾5A…½=Ìyò	ìÖgÂËv20130627_00856_stKsd105@ë'å¶_G¹?#–³@€E•{{='}p?¬M@c¾¢MÓE"7×D.¸D¾+ÇA…w=Ãf	ìÖgÂËv20130629_00566_stKsd105@ë"#ض°+?C¿@€Eq3=¶>´8?´záf¾›¥ãEo÷3D¿"mD½û…A{B•=KE	ìÖgÂËv20130629_00568_stKsd105@ë"#ÜV'?íâ@€EpÕÃ=¨OŒ?Œ,q?Ôzác¾ž5?Eo2DCøD¾&AzcŸ="è:	ìÖgÂËv20130630_00444_stKsd105@ë"Aüü	?@Ä@€E"®>	M,>®ê?Y™šf¾§l‹Eƒ!…D¿…ËD½Ý7At_<äŸ`	ìÖgÂËv20130630_00446_stKsd105@ë"B8?)×o@€Eƒ´¸=¬àŒ=ìë;?^¸RW¾'n˜E'ËìDED¾uAtGª<â;Ã	ìÖgÂËv20130701_00381_stKsd105@ë"c BŠ?+z@€E–:ö=¯` ?…WN?ˆõÃg¾š¬E"AÃD¿dD½êÉAt.<اø	ìÖgÂËv20130701_00383_stKsd105@ë"c#—­?&¼Ò@€E•¾š=¿2¼>±í^?¨õÃd¾šŸ¾E"TDRÑD¾'Atû=S#	ìÖgÂËv20130711_00455_stKsd105@딣I!÷Ì?@@€E'=¾s@>¶q?¬ÌÍf¾ŽÙEŽ¯ìD¿´ÅD½ÖÑAt $<Öß	ìÖgÂËv20130711_00457_stKsd105@딣L¤sg?ª@€EÎ==Ïüö>âI¬?¡G®d¾OßEŽ‡qDfÙD¾
At<Öì±	ìÖgÂËv20130714_00180_stKsd105@ë"ÿJí?ío@€E®L=­Gp@ü?…¸N¾¡ÊÁE¬¾D¿‡D½ÉôAv|=øõ	ìÖgÂËv20130714_00182_stKsd105@ë"ÿub-?"7¾@€E®M\=³7ü?‹‹Í?ÁG®d¾³¶FE¬,áDA‰D¾Avõ=2ÜÐ	ìÖgÂËv20130714_00684_stKsd105@ë•"®¶?"tÈ@€E¢àÍ>2p·=òº?\g¾©ûçE böD¿")D¾Av@S=&´m	ìÖgÂËv20130714_00686_stKsd105@땈˜a?"»Á@€E£>†=t;?¢\d¾¨õÃE Ò¤D*°D¾8ÅAv0H=³¬	ìÖgÂËv20130715_00157_stKsd105@ë• Þ>?۞@€E¥=È|>ñsz?¥¸f¾§ïžE£HD¿ªD½Ë\AwŠ=€{	ìÖgÂËv20130715_00159_stKsd105@ë• 	ö?³ñ@€E¥sÃ=ö¥?ò?…¸d¾ž¸RE£a®D;D¾´Aw¯|<çFï	ìÖgÂËv20130716_00244_stKsd105@ë•@SÁþ¾?x¬@€EÀ[=‹Óp>×K?p¤f¾Ÿ¾wE¾c®D¿¡²D½ë×Ay®:=Œû	ìÖgÂËv20130716_00246_stKsd105@ë•@Vý<×?K‹@€EÀ`{=så9>YÔ?Æffd¾²-E¾LDrÑD¾ÕA|ŸÒ=ÜKw	ìÖgÂËv20130716_00436_stKsd105@ë•A×çÑ?.cÐ@€E¿g)=ٗK>N6µ?•Âf¾ÒòE¼ñ
D¿ )D½ÙôAyE¾=!^	ìÖgÂËv20130716_00438_stKsd105@ë•Aځi?+·_@€E¿Ä)=¸d?C-?•Âd¾¸ÔþE½<{DK#D¾A{ê)=R	ìÖgÂËv20130716_00628_stKsd105@ë•CiÃm~?F¶0@€E³âÍ=£ÕÐ@Rš?±ë…f¾¦ffE±'HD¿ŽND½÷®A{)7=lðÓ	ìÖgÂËv20130716_00630_stKsd105@ë•Cmd1ƒ?Qý\@€E´ ¤=¨ûP?ÛØ3?¢\c¾"÷ÏE±l=DIüD¾#¦Az¤ª='f^	ìÖgÂËv20130716_00820_stKsd105@ë•Dó?#c}@€E¯S{=‹ìä?ïf?§®f¾œ(öE¬ÖÍD¿ŽD½áPAy2Ã=7;_	ìÖgÂËv20130716_00822_stKsd105@ë•Dñèû'?%5h@€E¯8==›u<>ɨø?¬ÌÍc¾\)E¬Â=DþD¾%/AzßK=6¹ß	ìÖgÂËv20130716_01012_stKsd105@ë•FoOX®?#°@€E²"ö=¤X@s¤?ºáHh¾¬1E¯›3D¿a?D½ýPAy=>ù	ìÖgÂËv20130716_01014_stKsd105@ë•Fr‹B?,Ë@€E²ž
=˜ÀÌ=:?˜Qìd¾š¬E°DÿðD¾%A|"Ý=\…n	ìÖgÂËv20130717_00209_stKsd105@ë•fžrG?½¬@€Eåxö=Ó!>~Êã?·
=g¾šŸ¾EÜ7®D¿X1D¾7AwS=m >	ìÖgÂËv20130717_00211_stKsd105@ë•f¡xŠ?Å@€E÷Ȥ=ž9Õ>µ{‰@\c¾‡+Eðê¤DÆÉD¾E/AyoO>4ÛØ	ìÖgÂËv20130720_00251_stKsd105@ë•ÀÉ"ä?x©œ@€E="FÈ=ùí@?"záf¾¡G®Ezp¤D¿±hD½ÒÙA€tÎ=ŽŒ÷	ìÖgÂËv20130720_00253_stKsd105@ë•ÀÌO¤X?zo]@€E«…=ƒMÜ>HŠ"?§®d¾£×
Ez¶DYªD¾ÝA¥à='š`	ìÖgÂËv20130720_00491_stKsd105@ë•ÂÀ&€ó?ªŽ˜@€E€Ã®=¡9{@\?\)f¾¬‹DE~D¿©qD½Ý7A€PŽ>%ä'	ìÖgÂËv20130720_00493_stKsd105@ë•ÂÃr»´?Žõ@€E€øq=ÊÖ@
øf?˅c¾¢MÓE}Ø{DVéD¾2AâÕ>&ˆÍ	ìÖgÂËv20130721_00242_stKsd105@ë•à—(R?%ê8@€Ee)=³â€>çàs?±ë…f¾§ïžE`ÔRD¿¥7D½ÓÏA€üj=oüš	ìÖgÂËv20130721_00244_stKsd105@ë•à›ז?*…@€EeÃq=ª—°?dÔ?§®d¾©xÕEaê=DCD¾)AËh=k)€	ìÖgÂËv20130722_00254_stKsd105@ë–uJ?ã?¼@€EZë…=Mè?¢?m?¦fff¾ÌIºEV‹®D¿Ü9D½Ý¢Aeh>…a	ìÖgÂËv20130722_00256_stKsd105@ë–ÂÓ?ÓÇÛ@€EZûì=oø	ìÖgÂËv20130724_00235_stKsd105@ë–A'x®?2üœ@€E/®=óÕ>&?uf¾£×
Eå3D¿¸{D½éPAvs<Ô)ó	ìÖgÂËv20130724_00237_stKsd105@ë–A•
Îu?0Sï@€E¬Ã=´çÔ>¥'?£×d¾ ÄœE3DhåD¾mAwjÜ<ý}	ìÖgÂËv20130727_00308_stKsd105@떡ûU%Ì?M	î@€E°×=§ªd@Å~?µÂf¾œ¬E­‡×D¿¡qD½ÝAy"=9	ìÖgÂËv20130727_00310_stKsd105@떡þ–Ãü?^"†@€E±Gö=Š¼$?#Hê?¢\<¾–E®¯®DvD¾¼AyÆY=OUv	ìÖgÂËv20130728_00524_stKsd105@ë–Çò}6?!C+@€E¦0=="öì?''?Š=qf¾€E£¾ÍD¿–¸D¾A|^=,0	ìÖgÂËv20130728_00526_stKsd105@ë–Ë!ܟ?|ø@€E¥U=­/Ü?é¢?'ë…d¾–‡+E£¨)D5ãD¾EyA|0=S	ìÖgÂËv20140703_00055_stKsd105@ëÁ?.ãm?Wݖ@€E²æq=›°Ä@Á?fffh¾•E±¸áD·ÆVD½Ã#A`SL<…Îj	ìÖgÂËv20140703_00057_stKsd105@ëÁ?	zè?fZÚ@€E´"q="Pø?)æÐ?333d¾'ë…E³ìCù£øD½û}A`az<ˆ±k	ìÖgÂËv20140711_00199_stKsd105@ëÂ@yž'ü?=H@€E›é
={49>Ž'?B\g¾å`E›
fD·ÂoD½ëTA^(3<USs	ìÖgÂËv20140711_00201_stKsd105@ëÂ@|ñè»?/#µ@€Ež5==jsx;yÎã?\(öd¾•E›æ)CùŽ¸D¾-yA^cH<cJ¥	ìÖgÂËv20140711_00967_stKsd105@ëÂG$øÂõ?Cc¥@€E˜[
=†0?Çè?s33g¾›"ÑE•3
D·b-D¾!yA\b<oE÷	ìÖgÂËv20140711_00969_stKsd105@ëÂG(>­»?6ìä@€E˜îÃ=†ž$=äÜ?\(öe¾¤ZE–ù×CøtZD¾o;A\æ—<gJ	ìÖgÂËv20140728_00068_stKsd105@ëÄ_{Q…?"~x@€E–´á=Ñ?_?^¸Rf¾™‡E–ÈöD¸¶D½ä¬Ah§@<"cº	ìÖgÂËv20140728_00070_stKsd105@ëÄ_~²2B?!«}@€E–˜R=|\o?Kw?c×
d¾ÒòE–œ¤Cúž5D¾AhôŒ<•Ø	ìÖgÂËv20140728_00116_stKsd105@ëÄ_ß^œ?,ôÞ@€E"S×=Ÿº">"æï?n{e¾ÒòE"ƒ3D¸˜D½ÚAi<\<—i*	ìÖgÂËv20140728_00118_stKsd105@ëÄ_é3æ?*	w@€E"«{=à•==Oåù?:áHd¾ŽÙE"©qCûéD¾ÁAiŸA<nE	ìÖgÂËv20140728_00214_stKsd105@ëÄ`¸UVŸ?EùU@€E'@®=ØD¼>§sâ?J=qf¾'ñªEÎD¸41D½ÈAh«¡<‰øƒ	ìÖgÂËv20140728_00216_stKsd105@ëÄ`»¿ä‡?\@€E'Tö>6q-?_éÓ?fffd¾–‡+EñšCûYyD½ëßAi''<Ëõ	ìÖgÂËv20140729_00055_stKsd105@ëÄNŚÿ?4¾×@€EÅG¸=¼ªì>?D]?Ž{f¾¡G®EÄW®D¸¸D½à¬AgÖ@<ÅÐÀ	ìÖgÂËv20140729_00057_stKsd105@ëÄRPDf?)'î@€EÅÙH=`DO@V8?}p¤d¾µÂEÅØRCú—ðD¾×Ag'£<¹d	ìÖgÂËv20140729_00199_stKsd105@ëĀŒ–Ü{?/Á®@€E²Dq=ÍäÙ@}@?W
=f¾¤Ý/E²=šD¸ ZD½éËAeê¦<¬,U	ìÖgÂËv20140729_00201_stKsd105@ëĀé—?3U0@€E²t=­%|>}A?p¤d¾£SøE²Î=Cúÿ;D¾
Afþ<æ
²	ìÖgÂËv20150310_00584_stKsd105@ëàŒ»<±â?¼‡@€E啚=›®(?2¹?´zág¾‹C–Eå¿®D¿µôD½·ÏAh›¹<©Ã	ìÖgÂËv20150310_00586_stKsd105@ëàŒ¾~5:?z*@€Eåkö=˜F>ôàà?¾¸Rd¾œ(öEåËqDvfD½ñXAh Î<Ã?"	ìÖgÂËv20150331_00505_stKsd105@ëã&3:õŸ?1ž@€E¯¯=Ÿˆ4?D¯¸?hõÃf¾/E°¬¸D¿W#D½±ªA^Ö½<|};	ìÖgÂËv20150331_00507_stKsd105@ëã&6]oG?<ÿ@€E¯¶\=šz(=ýÙ1?\)e¾–E°fD£uD½îA^­<™à'	ìÖgÂËv20150605_00293_stKsd105@ëëevÙ ?›~¨@€EǏ)=ì ¼>ó²?:áHf¾·ÎÙEÆHD¿ÐþD½×–A`5=­i	ìÖgÂËv20150605_00295_stKsd105@ëëez¼Cé?wËz@€EÇN{>É?;Å?5e¾˜bEÅ1ÃDŠÑD½ü)A`'•<èã	ìÖgÂËv20150605_00374_stKsd105@ëëf—> z?†ZÌ@€EÍ(f=¤ä>¦Él?Që…f¾ª~úEÊ
D¿ÍPD½è¼A`'¡=Qí	ìÖgÂËv20150605_00376_stKsd105@ëëfšÿ?'?ƒlÜ@€EÌͤ=Ÿ"ä?ô?B\d¾—PEÊK
D‹uD¾A`å¹<ºS€	ìÖgÂËv20150716_00152_stKsd105@ëð€ZúŠ?lA F8½=»6Ä<»ü'?LÌÍg¾ß;F7ŒáD¿iD½ÚoAgGM<W	ìÖgÂËv20150716_00154_stKsd105@ëð€`N°?A F7Æñ=Í£?'Ú?£×
c¾"záF7qqDÚD¾°Agp•<‡ZÕ	ìÖgÂËv20150717_00055_stKsd105@ëðŸèµá?1X4@€Eªá=¹mÔ>"èú?¥¸h¾–‡+E©ND¿kTD½ÞòAd&p<›bb	ìÖgÂËv20150717_00057_stKsd105@ëðŸ:"¶?9'¬@€Eªý3=Š]=Õ§À?…¸c¾²-EªMHDæD¾!AdG°<•ÄÐ	ìÖgÂËv20160708_00247_stKsd105@ìB•â«?V¯´@€EŠ_=Éúð?ö?Tzáf¾˜"uEŠœÍD¿É¢D½Ì¬Aeéñ<¢m	ìÖgÂËv20160708_00249_stKsd105@ìB èóŸ?Eëß@€EŠáH=ËT–>}R?\(öd¾œ(öEŠÅHD'D¾ãAf¤<¥¦w	ìÖgÂËv20170620_00731_stKsd105@ìH¦ÉÖÞI?Áóï@€EM=( ?R¥ã?\(öf¾ÎVETD¿}D¾Al /=ÁŸj	ìÖgÂËv20170620_00733_stKsd105@ìH¦Ì§ãß?–s€@€E×=™5Œ?"3?fffd¾©ûçEfD/D¾]Aib=nŸÓ	ìÖgÂËv20170620_00947_stKsd105@ìH¨ª¹²>?²I@€E"$==¨y˜<×ô¤?ffff¾µ?}E"ND¿LåD¾5Ajš'=£Þ-	ìÖgÂËv20170620_00949_stKsd105@ìH¨­¥µ\?šx²@€E"Öq=è?ƒ!?Tzác¾¼jE"…DSøD¾xRAjzA="É0	ìÖgÂËv20180406_01259_stKsd105@ìlìßûˆw?‰—@€E–»Í=…9D=2L?:áHg¾¸QìE–k\D¿G¾D½ÎÙA^­<ÔéÑ	ìÖgÂËv20180406_01261_stKsd105@ìlìã""?²àË@€E—6H=Ü`$>Ž‡ù?®d¾µ?}E–vD'ÑD¾fA]†;=y©¥	ìÖgÂËv20180511_00502_stKsd105@ìqB€¤ ^?lx`@€EȤ=©€ô?¿þn?—
=g¾›¥ãEÇKHD¿*-D½BAe"¼=ÿa	ìÖgÂËv20180511_00504_stKsd105@ìqBƒI*ì?}N@€EÇpÃ=™ªÐ@!'Û?ƒ×
d¾£×
EÇB{DºD½•HAeˆ'=~b	ìÖgÂËv20180511_01240_stKsd105@ìqI[+šc?R,´@€E£Ê=¦:¨<|žÑ?.{g¾™‡E£VöD¿;DD¾(JAdC<žan	ìÖgÂËv20180511_01242_stKsd105@ìqI^=ˆ!?ú@€E¤Ã=Ád>U²?xQìc¾¥ãTE£—…D¤D¾Y'AdÙí='85	ìÖgÂËv20190811_00797_stKsd105@ìªdÎ^Òô?_%@€E‡Ï=6Ü?Ofÿ?…¸g¾©ûçE"ÀfD¿M7D¾ìÕA]'v<'s'	ìÖgÂËv20190811_00799_stKsd105@ìªdÑq²J?P¾{@€EˆV=…°ð=ƒt?@d¾¡ÊÁE…×DD¿<1A]°v<ƒ†	ìÖgÂËv20190812_00625_stKsd105@쪄3}¦?V®È@€Eµ
=né?°É?G®g¾©ûçEŽD¿bfD¿	¢Ae+ƒ<–‹:	ìÖgÂËv20190812_00627_stKsd105@쪄6»hv?N¿}@€E'!\=uÕ(>ßÁ~?c×
e¾ A‰EŽ~RDãD¿E`Ae<"<©[Ú	ìÖgÂËv20190814_00511_stKsd105@ìªÄÆS;f?h³E@€E¾5š=ŒRÔ?o<?"33g¾ž¸RE»ÂD¿BáD¾ú=Ahô=4gø	ìÖgÂËv20190814_00513_stKsd105@ìªÄÉ~ä?U™"@€E¾e= ­´@+!Ù?¹™še¾£SøE»¤D<ÍD¿J¸AgfN=2Ä

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_40n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  187 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	¹ëçav20100317_00745_stKsd108@êý,_=o?dãA F6R=þ›û	¹ëçav20100317_00747_stKsd108@êý,eB¿Ã?ÌÂA F5z>
B¶?kw?šáHf¾‰º^F4FšDt7ÏD¯mApfö<ó!t	¹ëçav20100324_00527_stKsd108@êþ
*ü2k?2š°A F0Ÿš=È˟	¹ëçav20100324_00529_stKsd108@êþ
0ä8ú?4÷A F1 ³=·w€?'Ä?"33e¾‰7F/¼=DtY'D~-Aoó<¦Ñ	¹ëçav20100814_00281_stKsd108@ëà3¶?-Æè@€Eˆ¿R=¼ˆ	¹ëçav20100814_00283_stKsd108@ëà'¸±ã?(_@€Eˆä…=Ò×#>žJJ@~¸R^¾š¬E‹áDõÚ^DÖ‡A9†j<Ð¤	¹ëçav20100814_00285_stKsd108@ëà†7N?(ÌX@€EˆñR=¤öÌ	¹ëçav20110512_00769_stKsd108@ë1ÊúìëP?}@€EÄÆf=£øÜ>(?\`¾¦éyEÄñ\Dó××D¨AsoÐ=5¸©	¹ëçav20110512_00771_stKsd108@ë1Êþ6Çg?²#@€EĕR=‹=ð?•}ã?¯\)g¾›¥ãEÄk×DvnFDŸ
Arû>=!í‡	¹ëçav20110513_00815_stKsd108@ë1ì÷JÄõ??b@€E Åì>)÷ò?9ý?ˆõÃ`¾˜bEŸfRDóÀ9DÊFAr2g<û›r	¹ëçav20110513_00817_stKsd108@ë1ìúgêö?07ñ@€E Ú>8B=€[?—
=f¾'ñªEŸ­Dv@ÕD²^Arâ_=#G	¹ëçav20110515_00654_stKsd108@ë2)Çì?¦j@€EœÊ¸="ì ?˜–K?œ(öY¾–Eœ3DóÓDD¤¼Aq®9=v	¹ëçav20110515_00656_stKsd108@ë2)#H°?5>@€E›ôÍ="0à=ɵÊ?°£×g¾›¥ãE›\Dvb D"¬Arƒd=˔	¹ëçav20110516_00832_stKsd108@ë2K'ñ_?1@€E£	=»V?%?¢\`¾'\E¢}×DóÏ+D²FAs:=(š	¹ëçav20110516_00834_stKsd108@ë2K
­X?
He@€E£-…=½~Ø?4•°?€g¾ŽVE¢[ÃDvPbD©Ar³<ç÷j	¹ëçav20110529_00544_stKsd108@ë3é±~þ
?«@€EÑ.¸>Û.=>"Œ?¨õÃ_¾}ó¶EÐÇ×DóÚD9Arì="!	¹ëçav20110529_00546_stKsd108@ë3éµæ?[@€EÑû®=ÓIœ>ŠÛ¸?šáHg¾""EÑF¸Dvg\DªAr>=%ä¾	¹ëçav20110608_00520_stKsd108@ë5(¹Ha?Ço@€E£{q=Í
Ž=³§Ü?³33`¾'hsE£7×DóÍPD¸¤ArÒ*=-@	¹ëçav20110608_00522_stKsd108@ë5(…ïµ?	s,@€E¢H\=ÆO[?gÎ?°£×f¾¢MÓE¢œDvGD­/As‹'=¿¯	¹ëçav20110817_00394_stKsd108@ë=á+)Éþ?5Ïv@€Ešœ=‰j>¯›°?®{3¾wÎÙEšdRAäýôD‰IüAs4«=!²	¹ëçav20110817_00396_stKsd108@ë=á.¶×m?/]p@€Eš{3=…>nhŠ?€_¾‰7LE™ðD÷¤D‰ÈîAs<J<ñA½	¹ëçav20110817_00398_stKsd108@ë=á2CÏc?(a2@€E™nf=›gÐ>.]w?…¸f¾'ë…E˜a3D}Õ`D‰¶˜ArÁ(<Ùôj	¹ëçav20110822_00365_stKsd108@ë>ðª¢€?'ÓÆ@€EŽ·ì=¥•?Íîç?fff3¾²-EŽ¼{AîbD‰hArb ='Z	¹ëçav20110822_00367_stKsd108@ë>ôŒ:?‹l@€Ea…=˜L?‰"ñ?Y™š_¾ž5?EŽÕ\D÷}ÛD‰ú˜As¿þ=J#!	¹ëçav20110822_00369_stKsd108@ë>÷4š<?žŽW@€E$q=€´Ø?Ù?hõÃf¾«…EŽì{D}ÙHD‰ì{AuGÓ=«eD	¹ëçav20110831_00170_stKsd108@ë? eXßÀ?¶¼@€Eº»=>ôº=½1?½p¤5¾ª~úEºDáAë$ÝD‰LZAt›ˆ=ÖïÍ	¹ëçav20110831_00172_stKsd108@ë? h·N‹?¿–u@€EºU\=™bÜ@(t?}p¤^¾¡ÊÁE¹ŽÍD÷iD‰²^Auè>҃	¹ëçav20110831_00174_stKsd108@ë? v+«U?ÒÜ@€Eº)H>NÃJ?ë"?Àe¾íVEº
3D}"ÝD‰ÁPAuª>‡‹¸	¹ëçav20110901_00342_stKsd108@ë?Àâ¨Ã?8L˜@€EÅo=‡P?ò
¦?•Â3¾™™šEÅؤAéD‰?çAså÷=lÐ	¹ëçav20110901_00344_stKsd108@ë?Àåãõ?Dêg@€EÆf= W0>>Ú?˜Qì`¾•EÆšD÷ŽD‰âFAsº™=ÉR	¹ëçav20110901_00346_stKsd108@ë?Àé4ã?.bï@€EÆì="Cø@â?‡®f¾"záEÅúfD}—}D‰èÍArà2=­	¹ëçav20110919_00455_stKsd108@ëBÀ«{ï?R	š@€E«®=Ç ?иQ?Ÿ2¾Ÿ;dE«Aìº^D‰	ÛAs±|=ƒÔ	¹ëçav20110919_00457_stKsd108@ëBÃؒ(?BºÏ@€E«4…=ƒ (?Äîe?¨õÃW¾›¥ãE«&fD÷nD‰åãAs=Å	¹ëçav20110919_00459_stKsd108@ëBÆö~Í?V·V@€E«v®=ÞâQ@ˆ2ý?xQìf¾™‡E«oD}§®DŠoAub=-"	¹ëçav20111002_00082_stKsd108@ëC êN?Tü¶@€E­+¸=é+"?Â#p?ª=q3¾"t¼E­×Aì×
D‰ArÌð=(nÆ	¹ëçav20111002_00084_stKsd108@ëC *D!?`"@€E­gö>¨¦?´Ž?n{_¾záHE«§®D÷l¬DŠ
yAr¦*=	.µ	¹ëçav20111002_00086_stKsd108@ëC egc?_˜@€E­ef>‡°>v´ò?Tzáe¾ÒòE«Å×D}‡+D‰úÁAr¶…=•	¹ëçav20120604_00125_stKsd108@ëbaWDÐ??)ÙÇ@€E !)=xÀ?v[ž?®{2¾¡ÊÁE áAÚOßDŠAr¾
='?	¹ëçav20120604_00127_stKsd108@ëba[À1?)Œµ@€EŸÐ)='ðä?1"?€^¾'n˜EžÞ¸D÷ÐbD‰‰¢AsWE=óC	¹ëçav20120604_00129_stKsd108@ëba^Ô Ô?.–[@€EŸ³¤=¦_?—?§®d¾œ(öEŸ*D~KDD‰‰7Arª¿=;Ú	¹ëçav20120604_00345_stKsd108@ëbeåû?{!@€EoÛÃ=ô̐@H¥o?ºáH3¾˜bEošAÔïžD‰Û
AsÈ= &	¹ëçav20120604_00347_stKsd108@ëbe
Æ<?r€@€EnŸÃ=ýf>¬>?p£×]¾\)Em%qD÷¥D‰"þAs'Ó<ØÐÑ	¹ëçav20120604_00349_stKsd108@ëbe
1]?Ž,@€En=Ã=ÉT<?\Èó?LÌÍg¾'hsElD~D‰Š˜Arj<³
	¹ëçav20120620_00075_stKsd108@ëd_hV…ô?´{~@€E¾°>g¿l>û?"zá2¾|í'E½÷HAèoD‰ÎáAu‡ñ=ÊaÆ	¹ëçav20120620_00077_stKsd108@ëd_kÆ'?š¿4@€EÁ{>€Ð>è$?}p¤_¾œ¬EÀ;šD÷ÏøD‰¸ƒAs·=µ¦m	¹ëçav20120620_00079_stKsd108@ëd_o(Ìþ?Š£x@€EÂNá>ˆn>¿‰Ò?hõÃf¾—
=EÂOšD~F˜D‰¿çAr¾ï=Qï'	¹ëçav20120620_00123_stKsd108@ëd`<ñZ?y_@€Eªâ{=gCÈ@3Ë?ºáH1¾¨õÃE©®¤AÙ D‰ÃDAu®c=£ž	¹ëçav20120620_00125_stKsd108@ëd`@W-¹?nœF@€Eª×=‹;p>Nz÷?'ë…^¾¬1EªìD÷ÞD‰ºwAs#2=b¨	¹ëçav20120620_00127_stKsd108@ëd`Cý˝?eè¿@€Eª{==o‡¨?(Q?ˆõÃg¾ž5?Eª=D~PBD‰ºVAsŒˆ=ɏ	¹ëçav20120620_00317_stKsd108@ëdaá_f?÷š$@€EƒlH=Ù º@qâÅ?O\)_¾ÍÒòE'$fD÷§#D‰ä¬At †>#ç	¹ëçav20120626_00085_stKsd108@ëe «#Å,?‰¦Ú@€E–)=¥?'Ѧ?ª=q1¾±&éE–˜)Aà\D‰ÀÝAu̕=•F	¹ëçav20120626_00087_stKsd108@ëe ®³?H$ô@€E•Ûö=j9>·@Ï?‡®_¾Ÿ;dE•.D÷²FD‰ÃTAtC,=êÞ	¹ëçav20120626_00089_stKsd108@ëe ±ëjG?Tv€@€E•½Ã=¯áŒ@olO?¨õÃ2¾¯²E•$fD~-D‰¸‹Aué
=˜Õ	¹ëçav20120626_00277_stKsd108@ëe"»–Y?ƒóÎ@€E……\=ì¢U?OCþ?n{4¾™™šE…V)Aà¥ãD‰'‡Ar4Õ=Iñ0	¹ëçav20120626_00279_stKsd108@ëe"¿c'm?m,t@€E…ö=hø?ç±?'\_¾ ÄœE"Ç…D÷¡PD‰Ç®AsR¹=8jK	¹ëçav20120626_00281_stKsd108@ëe"Ãé†?ˆ½A@€E…µ=="Ôà?m³?^¸Rf¾¤ZE…RD}õD‰´jAsÇÊ=!'	¹ëçav20120629_00361_stKsd108@ëe…‡d'È?/"@€E Ÿf='`0>'
ù@
p¤3¾ƒoEŸm×Aá©üD‰ZéArJ–=còl	¹ëçav20120629_00363_stKsd108@ëe…‹
Úß? @€E †ì= Ø?`¥V?£×^¾¡ÊÁE L¸D÷{DŠúAsp=á	¹ëçav20120629_00365_stKsd108@ëe…Ž³‡,>æ»Æ@€E R=›"T?Nfô?p¤g¾—PEŸíD}©'DŠ
%As;=‰˜	¹ëçav20130526_01383_stKsd108@ëŽë±Úˆw?·˜@€E Ô¤=·"D>{ªp?Ž{2¾° ÅEŸ»
Aâr°D‰8¬Av­> r@	¹ëçav20130526_01385_stKsd108@ëŽëµæÇ?ÑC¾@€E î…=éM=>c›?p£×`¾±&éE £HD÷xÕDŠ!As'M=ܐý	¹ëçav20130526_01387_stKsd108@ëŽë¸OÒ¦?¯áØ@€EŸï=‰}Ä>ŒSß?†ffe¾»çmEŸß
D}ü¼D‰ÿAw‹=æ¢c	¹ëçav20130626_00901_stKsd108@ë'È.Å:?L·¬@€Etô)={¡€?ÄĜ?ÁG®4¾—
=EtZAãr°D‰0¼As«=$9ä	¹ëçav20130626_00903_stKsd108@ë'È`¾\?Y<Ä@€EtWÃ=‡¦?ß!?G®`¾"ýôEr|¤D÷TÕDŠ%Asvª=õ'	¹ëçav20130626_00905_stKsd108@ë'È '÷—?O!Ô@€Et3=ªŸp>ôË?Ž{f¾° ÅErÒ¸D}ÎÙDŠ
PAsñN=ª	¹ëçav20130627_00770_stKsd108@ë'å	eϓ?)9@€EŠÈö=§²Ì?¢ýf?¨õÃ2¾"t¼E‹w×AÝõÃD‰w+Asl4=,‰Ô	¹ëçav20130627_00772_stKsd108@ë'åã½?7Öi@€E‹X)>+8x?ùbé?p£×`¾‡+E‹GÃD÷ePD‰Ó¦At"Ò<Õ 	¹ëçav20130627_00774_stKsd108@ë'åx"e?(?±@€E‹µf>"¢û@%?—
=e¾˜bE‹j¤D}â°D‰ÓdArâ§<ìX	¹ëçav20130629_00770_stKsd108@ë"%~pƒv?K"@€EkD=°tl<ä‰á?ù™š3¾‰7LEkŒ¤AÞdZD‰VfAsK=5ÿ	¹ëçav20130629_00772_stKsd108@ë"%"˜Ï?Û³@€Ek'…=·+?&ü?§®`¾œ(öEjú=D÷UyD‰í?As_—<ýÑÚ	¹ëçav20130629_00774_stKsd108@ë"%"ÒØU?B¹@€Ej'¤=¼Ð?:2Á?'ë…e¾/EjRD}ÓuD‰ÙÛAs&¦<étž	¹ëçav20130630_00696_stKsd108@ë"Cð'q?cJ†@€E}")=™­ü>¸^?fff2¾šŸ¾E|ÑAÝë…D‰uËAsͳ<òå4	¹ëçav20130630_00698_stKsd108@ë"Có:ÅN?KÒ@@€E})…=¼Q9>ŠE?333`¾'n˜E|'HD÷g¶D‰Ñ²At&˜<ݖo	¹ëçav20130630_00700_stKsd108@ë"Cöw»£?GW&@€E}'Í=§÷è?¹ƒ?ue¾¡G®E|à¤D}øD‰ÅÃAs¬›<ìt	¹ëçav20130701_00681_stKsd108@ë"ep–Öq?2a @€EŒöH=«]D?EÝ?·
=3¾‹C–EŒq×A۟¾D‰_As±Ç=û×	¹ëçav20130701_00683_stKsd108@ë"es×é?D÷I@€E©{=´gÐ?Ý´î?G®`¾šŸ¾EŒ÷×D÷LjD‰åAt7"=+·	¹ëçav20130701_00685_stKsd108@ë"ewéƒ?3ÂE@€E·ö="k<?b¢–?'\e¾ž5?ED}òÑD‰Ó®As×=ß	¹ëçav20130713_00751_stKsd108@ë"äèÔ ?Å@€E†¤3=£¢t@eÛ?Ýp¤3¾•E…ÚáAݏ\D‰h´Arª3=(´V	¹ëçav20130713_00753_stKsd108@ë"äìˆÍ?)Ì@€E…Ê3=¦v\?¬+Ä?hõÃ`¾›"ÑE"¡×D÷OðD‰íHAsUˆ<ßߢ	¹ëçav20130713_00755_stKsd108@ë"äï}ì•?Ù=@€E…3=£4,?Œª8?'ë…e¾"ýôEƒá…D}ì‹D‰ÚéArá£=Ñ,	¹ëçav20130717_00039_stKsd108@ë•_
eÔE?ð"@€EÓ&ö=1˜@56–?ÁG®3¾‡+EÒÐAÜÝ/D‰·¶Ar¤À="]~	¹ëçav20130717_00041_stKsd108@ë•_§Lá?w@€EÔ6¤=Ì>LËÝ?¸Qì_¾Š=qEÒåšD÷|sD‰—ßAsî=!æv	¹ëçav20130717_00043_stKsd108@ë•_ÐVð?$a@€EÕá='">̟?…¸f¾ƒoEÔFRD~-qD‰ˆÝArÜ©=UU	¹ëçav20130717_00173_stKsd108@ë•fM~MŽ?ôÓ@€EÇ^=µ¨>ðùr?Ç®<¾š¬EÆöRAÞbD‰E7ArÕ®=#Ýå	¹ëçav20130717_00175_stKsd108@ë•fPó¨?
Cÿ@€EÅkö=¤Ü@\ÝM?«…W¾•EÂËqD÷HÕDŠ
-Ar%»=$x 	¹ëçav20130717_00177_stKsd108@ë•fTUè??>r@€EįH=Ô'Ü<Hav?œ(öe¾—
=EÂò)D}—ðD‰ùÓArÛâ<ý<6	¹ëçav20130720_00169_stKsd108@ë•Àíó8?ƘÚ@€Eu•q=nùÇ?¡´õ?aG®^¾»çmEtâD÷bD‰¸ÝAt	?=ó\‰	¹ëçav20130720_00171_stKsd108@ë•À-³—?§á@€EuŠ=>-÷?¾$µ?W
=f¾¯ EsÈRD~7
D‰•ÃAubô=£ÍË	¹ëçav20130720_00407_stKsd108@ë•ÂþI?¯Æ@€Eh¯…=œL8>ð?‹…3¾¢ÐåEg†AØÀƒD‰Ÿ3At¯=à›Ë	¹ëçav20130720_00409_stKsd108@ë•ÂX»Ù?—ÈÖ@€EfÝ\=jJ¨?-nƒ?J=q^¾²-Ee—®D÷a`D‰¬!At+à=ArA	¹ëçav20130720_00411_stKsd108@ë•Â«§8?–j•@€Ef"R="Pü?»\y?E¸f¾¸ÔþEd×
D~#TD‰˜åAsž\='æ	¹ëçav20130720_00599_stKsd108@ë•Ã á;ð??`ã@€EjC3=©?†éë?ž¸R2¾§ïžEi¨¤AØƨD‰ˆƒAsÁ=­'	¹ëçav20130720_00601_stKsd108@ë•Ã¤‡ô¬?:.b@€Efì='¶|>Rõ?J=q`¾ A‰EeʸD÷L)D‰ÛÏAsgG<Ò4¨	¹ëçav20130720_00603_stKsd108@ë•Ã¨Ѽ?:°ž@€EdªR=·,D?'$æ?n{g¾¦éyEc[×D}¼JD‰½ÛAso²<ñ±	¹ëçav20130720_00791_stKsd108@ë•Å2t×?òG)@€E'"¸=Û<'?E?k…4¾±&éER{Aä=qD‰EºAt%'>J
Ó	¹ëçav20130720_00793_stKsd108@ë•Å5k׿?ƒ'@€E&==ŽÞ=݊<?O\)`¾°£×E€'=D÷W¶D‰÷øAsт=Zû0	¹ëçav20130720_00795_stKsd108@ë•Å8úíò?˜£ƒ@€E€¯®=\=¿?då?p£×f¾«…E€J=D}ÄJD‰áAt'ä= ]	¹ëçav20130720_00983_stKsd108@ë•Æ±õ@3?`/@€EŽá=jé>DêÍ?ÌÌÍ4¾¦ffEŒÍAß´9D‰DÝAqãt=7u\	¹ëçav20130720_00985_stKsd108@ë•ÆµhgH?|Lï@€EŒ‹{=[ƒ9>~gÃ?Që…Y¾¤ZE‹ÕšD÷C–DŠ"òAuÞ=N	¹ëçav20130720_00987_stKsd108@ë•Æ¸˜íø?r§b@€EŠgÃ=y=4zü?\)f¾¦éyE‰‰ìD}ÁhD‰ùÛAs"=†	¹ëçav20130721_00206_stKsd108@ë•àB—"²?5@€En+
=ÒÃl?l´É? 3¾©ûçEn\ÍAۃD‰¬ÍAt)Á=­	¹ëçav20130721_00208_stKsd108@ë•àF [?)ª@€ElG
=¿¬r>Ûßû?O\)^¾£SøEjÆfD÷gdD‰¥üArۚ<¾Ê'	¹ëçav20130721_00210_stKsd108@ë•àIAâù?#@€Elmq=¯¹h?MiØ?‡®f¾´9XEkg
D~'
D‰šfAs,ü<ôAG	¹ëçav20130721_00446_stKsd108@ë•âSõ*d?<pQ@€E?H=Îh^>äÎê?±ë…2¾° ÅE? ¤AávÉD‰•qAsyv=^‹	¹ëçav20130721_00448_stKsd108@ë•âb™Ã
?S.¡@€E=-×=©žX?7Ã.?@]¾«E<dD÷e/D‰¸JAsÝþ<òõ>	¹ëçav20130721_00450_stKsd108@ë•âfÃý?LC@€E<×=z<®Ìð?uf¾¤Ý/E;vD}÷žD‰¢¨As—X=«B	¹ëçav20130721_00686_stKsd108@ë•äf >?'€m@€E)=§8>ZÆ? 3¾©ûçE(2fAÛzáD‰e'At®=F3E	¹ëçav20130721_00688_stKsd108@ë•äjBä?"Nð@€E(¡H=«¸D?D³º?E¸`¾¨õÃE'³®D÷YD‰ì´At³Ã= IÐ	¹ëçav20130721_00690_stKsd108@ë•änªà?Z~–@€E'Ìf=ž"p>‡i?Y™še¾¹XE&ÔÍD}ÖéD‰ÔÝAs9(=0Ö	¹ëçav20130721_00926_stKsd108@ë•æmù™?F_Ò@€E7'{=•'Ø>c¶…?¸Qì4¾¥`BE6(RAܶFD‰DÅAs×»=
L	¹ëçav20130721_00928_stKsd108@ë•æpß´?UŸ@€E5î¤=†1ô>N¸B?'ë…a¾ÀE4aHD÷P9DŠÃAtb¸=õ¤	¹ëçav20130721_00930_stKsd108@ë•æsÓÌÆ?h˜¹@€E3[\=·E´>½†Ú?ffff¾¯ E1záD}È1D‰ýüAs¤=	%	¹ëçav20130724_00535_stKsd108@ë–D‹"n?_.@€E–ð×=¬>¬> ï…?¦ff3¾ž¸RE•Õ
Aß´9D‰PÍAsty='צ	¹ëçav20130724_00537_stKsd108@ë–DŽR¹5?xO¹@€E—
=n\>v>?p£×`¾›¥ãE•'fD÷i²D‰üAsG±=:Á"	¹ëçav20130724_00539_stKsd108@ë–D'"Þ?"áZ@€E—<¸=ž >0U§?0£×f¾/E•³ÃD}îúD‰ä1As|…=Pé:	¹ëçav20130727_00416_stKsd108@떢ñªø?GbÕ@€E­Rá=šÂØ@e8Ý?à3¾–E¬|fAÜÊÁD‰wLAswz=\ir	¹ëçav20130727_00418_stKsd108@떢ôvßÛ?/÷@€E­==pq>7¡?\)`¾¦ffE¬)×D÷eD‰×çAsì=$	¹ëçav20130727_00420_stKsd108@떢øÓ?:Å@€E¬&¸=‰Iü?2*b?ºáHe¾¢MÓE«9\D}î%D‰ÅyArùa=3$z	¹ëçav20130730_00063_stKsd108@ë—A«?-% @€E£@==ø[ö?õ¶Ç?\4¾˜bE£WHAÝD‰³×As݇=c‹•	¹ëçav20130730_00065_stKsd108@ë—
|æ[?#r@€E¥ë¸=´h4?¸Ì^?½p¤]¾¡ÊÁE¥fD÷e'D‰«dAsÁ+=c-	¹ëçav20130730_00067_stKsd108@ë—
'(?)@€E¥Ë=ÅÚ >s|"?§®f¾"záE¤³\D~‹D‰–‡AsV¹=¸Ú	¹ëçav20130730_00351_stKsd108@ë—¼'X_?_ð@€E«3=·û0@?i@
=4¾¬1EªSšAÝVD‰€)Auë+="¤	¹ëçav20130730_00353_stKsd108@ë—¿y!Õ?k•÷@€EªÊ)=µˆ8?âä?Ž{_¾¦ffE©üD÷[}D‰µ?AsöØ=88p	¹ëçav20130730_00355_stKsd108@ë—Âác?XâÛ@€E¨°q=ˆÃ¨?ßr¹?œ(öf¾²-E§˜D}èbD‰°ÅAu¶=m…_	¹ëçav20140629_00296_stKsd108@ëÀÀ|;å´?ø1@€E íì= ÀP?@Ò÷?®{`¾™™šEž¼{Dïæ˜D‰ÂÑAs!=Ÿ)	¹ëçav20140629_00298_stKsd108@ëÀÀDZ?ŸÁ@€EŸãR=msP?ÿô?šáHg¾—
=EÏÃDo BD‰¤Aró=Éú	¹ëçav20140711_00597_stKsd108@ëÂDJ®¥?"Q@€EŒÁö='œ>"g?®{_¾—PE‹QšDï¨bD‰øåAsÜi=‡*	¹ëçav20140711_00599_stKsd108@ëÂD׶¶?Àâ@€EŒ>¸=Ñ€=¦§à?'ë…d¾ŒÌÍEŠøfDn{¶D‰××Arý¡<èt¥	¹ëçav20140711_01029_stKsd108@ëÂGž'h$?-(@€E¡xR=‰n˜?"'	?"33_¾œ(öE rRDï›dDŠ'ÇAs2Q=	g		¹ëçav20140711_01031_stKsd108@ëÂG¡m"V?!¾Š@€E¡‡¸='X">,X©?ž¸Rg¾ž5?E $ÍDnPåDŠªAs‹¢=©§	¹ëçav20140731_00165_stKsd108@ëÄÀ¡bü$?;±l@€EŸ8q=–|œ?6Ψ?‹…`¾ A‰EžÍDïñ`D‰Ç
AsXý=KF	¹ëçav20140731_00167_stKsd108@ëÄÀ¥.rÚ?;—ö@€E ¤=‹©Ð?óC?Š=qh¾šŸ¾EŸqDo¸D‰°ÍAsA¹=f	¹ëçav20140731_00213_stKsd108@ëÄÁ*¯?Y…‰@€Eª{×=°3Ô@S¶? _¾/E©yšDïü1D‰¯
AsBµ==¯	¹ëçav20140731_00215_stKsd108@ëÄÁ«?b'Ö@€E©sö=¸õP>	Kª?¢\h¾›¥ãE¨â{DnøÅD‰¬BAs×=?â	¹ëçav20140731_00309_stKsd108@ëÄÁފ9?*{@€E£V
= L?Ä`?¯\)`¾›"ÑE¡ÚDïò˜D‰Ò5Ase·=Šö	¹ëçav20140731_00311_stKsd108@ëÄÁâ6æò?!³²@€E£7H=Á$4=nS?€g¾å`E¡è¸DnÿßD‰©As$+<î¸	¹ëçav20140731_00501_stKsd108@ëÄÃË/Ÿ?N•@€E«Ë=oCw>ázÁ?G®`¾œ¬E©´ÍDïÔ!D‰òNAsù<ÿ"	¹ëçav20140731_00503_stKsd108@ëÄÃÎe£É?Kx@€E¬ËÍ=‹Å€?iü??"33g¾˜bE«V¤DnÿðD‰øAs$ý=‹I	¹ëçav20140731_00549_stKsd108@ëÄÄ.šs?K_@€E§==‰ŠX?¤ßö?c×
_¾­'hE¦©qDïâ%DŠ¤Asȁ<ØÄS	¹ëçav20140731_00551_stKsd108@ëÄÄ2ƾ?Wò@€E¥{=aÒ>zÐ	?§®h¾ž5?E¤¤=DnÚ DŠAt*l=7Hë	¹ëçav20150228_00598_stKsd108@ëßLÇó
?fÉ@€E')=±Ød<z<%?¥¸3¾§ïžE Aß²-D‰ÕüAsö.=5ód	¹ëçav20150228_00600_stKsd108@ëßLÊg'`?—͸@€Ež¸>O>RK?k…^¾£×
EDfD÷vÉD‰žAubÝ= -[	¹ëçav20150228_00602_stKsd108@ëßLÍÈÅ×?'T@€Ež
=Î:¡=¾ä–?s33e¾§l‹E•×D~o;D‰™Asš°=jZí	¹ëçav20150331_00565_stKsd108@ëã&¥']?+ÀÊ@€E«üf=œ·?š
÷?¹™š3¾bNEª_ìAãD‰×–AstÐ=Ò	¹ëçav20150331_00567_stKsd108@ëã&¨Z§–?--¾@€E¬D
=¸ét?=O?}p¤_¾'ñªEªìD÷ŸÇD‰Ï+AròË<×:|	¹ëçav20150331_00569_stKsd108@ëã&«oŠQ?'Op@€E¬Í=§Á˜?éO?¾¸Rf¾bNEª¢D~v%D‰½XAs̯=`­k	¹ëçav20150718_00063_stKsd108@ëð¿ui?'†?@€Eµ³š='L?"ºî?¹™š3¾‡+E¶PfAØC–D‰¨þArØ?=.¿b	¹ëçav20150718_00065_stKsd108@ëð¿L+R? ó"@€Eµ™{=«œ@*›?«…^¾ÒòEµ]×D÷TîD‰´JAsTš=žg	¹ëçav20150718_00067_stKsd108@ëð¿"ª´õ?'î0@€E¶	Í=¥¨ =Ä®¿?¥¸h¾ß;EµsqD}ó…D‰œAr}<ÿÍl	¹ëçav20150718_00147_stKsd108@ëðÀ"‡"^?%´0A FQÙ==—vl?›»?ÁG®3¾–FRÁ3AØ£×D‰©XAsÕ*<ÍèH	¹ëçav20150718_00149_stKsd108@ëðÀ2øeW?7͆A FQF8=Ÿè€	¹ëçav20150718_00151_stKsd108@ëðÀ9˜½|?&m`A FPÎ
=ž´¨	¹ëçav20150718_00598_stKsd108@ëðÅø]Ê6?*Ý@€E•=¢ü?3•;?Ç®4¾~ùÛE_
AÜó¶D‰2áAsN`=DLœ	¹ëçav20150718_00600_stKsd108@ëðÅû€úf?z
@€Eká=¹oÌA86_?ï\)J¾ˆ´9EŽï®D÷7–DŠ‰AyÑ=É@›	¹ëçav20150718_00602_stKsd108@ëðÅþÃ	U?iV@€E'áq=—a>ÃâX?ž¸Rf¾"ýôE^D}'-DŠmAt1q=!lS	¹ëçav20150718_00694_stKsd108@ëðƲSÊW?'@€E›Ûq>uB@åH?÷
=3¾t¼jE›£®AÞ¬D‰^Av"=ÀR	¹ëçav20150718_00696_stKsd108@ëðƵµ™?'_æ@€E™'>ˆS…>˜ª'? F¾>vÉE˜Ä¤D÷)ìDŠ9/AuP?=Žíø	¹ëçav20150718_00698_stKsd108@ëðƹ™Ì?|1¤@€E™'×>yø@ºâ?fffd¾MÒòE˜¶{D}WDŠ ƒAs"–=oùv	¹ëçav20150720_00235_stKsd108@ëñ½ÖŸß?^ÜQ@€E_š=lß@n'?Ã×
3¾ž¸REs®AÜJD‰KçAt>;=g"	¹ëçav20150720_00237_stKsd108@ëñÁG³s?\ø@@€E…)="Ãl>?Sw?uQ¾Ÿ¾wEŽ½×D÷A¢DŠ
‡Aud=æ	¹ëçav20150720_00239_stKsd108@ëñğ&v?K¤–@€ER=‰lˆ@Ð?k…d¾²-E3šD}¬{D‰îwAulø=L;	¹ëçav20160710_00148_stKsd108@ì€XÞ-r?1m¯@€E#®="ä>?‹?¾¸R,¾©xÕEùHAڏ\D‰¾fArÖî=/â	¹ëçav20160710_00150_stKsd108@ì€\0m?Bx^@€EÕ=•ç ?
…B?ƒ×
`¾™‡E§ÃD÷|D‰ÇLAr¸î=Òá	¹ëçav20160710_00152_stKsd108@ì€_Sg†?<I@€Eç=¦ÁŒ:þž|?ŒÌÍg¾¡ÊÁE=D~¢D‰µªAs¸={	¹ëçav20170621_00120_stKsd108@ìH¿¨
:P?Qæt@€E¸')=tð=ÝAÔ?ÁG®-¾™™šE·'A˛¦D‰k#At¤$=_;á	¹ëçav20170621_00122_stKsd108@ìH¿ª¦¼î?P+Ý@€E¸ =y
X?ô¿?Š=q`¾ŽVE·)D÷®D‰å`AsŠ=.­­	¹ëçav20170621_00124_stKsd108@ìH¿­BÙC?XG#@€E¸ïš=‰Hœ?ÝÜ?¥¸f¾™‡E·)D}Æ5D‰ë+As¢£=4$"	¹ëçav20170621_00408_stKsd108@ìHÂâàŠ?Jnö@€Eš©×=£/ø?¥5@?™™š-¾"záEš)AÈÎÙD‰bFArI=J£	¹ëçav20170621_00410_stKsd108@ìHÂzЁ?=G'@€Eš_Í=Õ;·=Î7Ý?•Â`¾""E˜í
D÷"D‰éXAsÔY=-šÀ	¹ëçav20170621_00412_stKsd108@ìHÂ8?B‰§@€Eš®=¯JÀ>ÆÆ>?£×f¾Ÿ;dE˜©3D}ȤD‰îArÏ!=s¨	¹ëçav20180330_00963_stKsd108@ìlšº»þ?{{@€E°N\=šÂ`@ïC?î{,¾n—E¯sìA½‰7D‰‰AsÀÊ=3îÙ	¹ëçav20180330_00965_stKsd108@ìlÜº+?ª™@€E°uá=¾+>–±?ª=q_¾|í'E¯G\D÷K\D‰ï®Ar«{=¼×	¹ëçav20180330_00967_stKsd108@ìl îýÏ?ðu@€E°{=¶|Ä?õˆx?ÈõÃd¾q©üE¯qšD}O®D‰óTAsøb=&Ɯ	¹ëçav20180511_01012_stKsd108@ìqG™eF¬?sg@€EœùR>u>}w?¹™š.¾­'hEœf¤A¼7LD‰eÃArÑ|=TŽ'	¹ëçav20180511_01014_stKsd108@ìqGœ‡oË?þú@€EB\>P>º™®?µÂ`¾«…Eœº)D÷CÏD‰óAtօ=c«	¹ëçav20180511_01016_stKsd108@ìqGŸtt?›Ðþ@€E^>	æ?0k?ž¸Rd¾¢MÓEœ¸=D}‡®D‰çøAv'=À*	¹ëçav20180511_01444_stKsd108@ìqJëQb?dµ@€E¶RÃ=©¸@»n=?´zá,¾ŽÙEµÄöA»ë…D‰Ü"AtÁ=]¸Ò	¹ëçav20180511_01446_stKsd108@ìqJî@:?HÀƒ@€E¶G…=z7=Ó^Ô?ˆõÃ_¾'ñªE´ò¤D÷7DDŠX{AsŠd=%<V	¹ëçav20180511_01448_stKsd108@ìqJñz–Ÿ?JCí@€E¶p==ӆ‰?Î{5?¨õÃe¾¡ÊÁEµhfD}hDŠ~ÁAs¢r=#ú¿	¹ëçav20190411_01645_stKsd108@ì›,(Ëå?ò¶@€EŒš®=ﮀ?e+¦?k…_¾¸QìE‹bD÷MôD‰ì9Ar¨ã>Ï}	¹ëçav20190411_01647_stKsd108@ì›,+¶½?¹ÿ'@€EŒ©H=HØñ?ð¶I?G®h¾¤ZE‹gÃD}—®DŠAuÎ=ç¢8	¹ëçav20190617_00403_stKsd108@죉ùƒê[?‰»x@€E•x)=Ój?6Â?šáH+¾«E™öAÆ9XDŠ6éApþ<=Œ	¹ëçav20190617_00405_stKsd108@죉ü±×S?Hž@€E"h…=–@>¸ó
?£×^¾µ?}E—ÍD÷K¦DŠ€þArÌý=!',	¹ëçav20190617_00407_stKsd108@죉ÿ9a?`|@€E"ìf=GEP@œày?Y™šf¾¥`BE–"{D}6úDŠ§mAsϕ=,LV	¹ëçav20190830_00523_stKsd108@ì¬Ãk·8'?k7@€E‹R=ùÀ;rúÑ?œ(ö.¾å`EŠßAÈ DŠÑAt±"=V%	¹ëçav20190830_00525_stKsd108@ì¬Ãnæ!Ý?œdl@€E‹N®>I½?rL?£×@¾ËƨE‹ÃD÷²VD‹lJAw³à>xT	¹ëçav20190830_00527_stKsd108@ì¬Ãwª z?[ñÅ@€E‹.f=Ў¯<V5?'ë…f¾¨õÃEŠÑ×D}̬D‹6=Arï±=5ô9

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_41n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  137 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	ÙåìÞv20100305_00975_stKsd069@êû«ú	`Ò?g¦@€E­Ð=ȵ]>x¯?â\c¾'ñªE­M\C ¡DžÂAHÉ<€7l	ÙåìÞv20100305_00979_stKsd069@êû«ÿˆÌB?\±¥@€E­x=ãrÅ?§¥™?ÈõÃd¾'hsE­DFNDžvAH!ì<né	ÙåìÞv20100326_00897_stKsd069@êþJ#vwV?/UA F5ç¸>Š×?»y@K…b¾ˆ´9F5®C cDž·¶AM*G< ± 	ÙåìÞv20100326_00901_stKsd069@êþJ1G«e?#¤QA F5 Ü=ô3k?y\‡@
=e¾™‡F6¤D/®DžŽÉAM*Ú<"RÕ	ÙåìÞv20100508_00379_stKsd069@뫆¥l?CâzA F6óW=Ð ô@I?Ï\)d¾–‡+F4ìC=ç®DD‹AV:<JI™	ÙåìÞv20100508_00383_stKsd069@ë«"­Å?;èªA F4^$=õën=¦Á?ã×
f¾—
=F1uD'è¤DˆAV4©<TN5	ÙåìÞv20100817_00347_stKsd069@ëCn.A?5¯&@€Enæ)=½40@GÞ?œ(öc¾€ƒEiŒRC>?DK;Aduï<ÃH5	ÙåìÞv20100817_00351_stKsd069@ëCvæÌR?ÎV@€Ekæ¸=·!@?/é?\)e¾"ýôEi%šD'áÃDˆ"AdÖ<¤;5	ÙåìÞv20110513_00609_stKsd069@ë1ë<rù?"@€E™ÜÃ=™	ÙåìÞv20110513_00613_stKsd069@ë1ëBædN?Eê@€E™I=}H8Bœº"A¹…b¾'ñªEŸÜRD³LD›1'	ÙåìÞv20110514_00945_stKsd069@ë2
û®òœ?(øB@€E¬äq="Ûð	ÙåìÞv20110514_00949_stKsd069@ë24Í?6Z×@€E­=€«q<^Ša@§®c¾—PE±+HDÜöD› ö	ÙåìÞv20110515_01120_stKsd069@ë2,ÕªŒ0?\@€E¥‡=B8?rÏA¦záb¾~ùÛE¹C,oD›6‡	ÙåìÞv20110515_01124_stKsd069@ë2,ܓn²?àÐ@€E¥ö=Æo	ÙåìÞv20110614_00869_stKsd069@ë5ê†]ÇÜ?]ð‹@€EÓÇá=ŸVH@=n]@Tzád¾–‡+E՞¤CJÄÝD—%¢A0.ö<Ž—ª	ÙåìÞv20110614_00873_stKsd069@ë5ꍭͮ?f
@€EÔuR=˜<¤=U©?áG®d¾ŒIºEÓ`D"ƒD—T9A0ô<€·2	ÙåìÞv20110808_00487_stKsd069@ë<ŌZ˜?eœ¶@€EÄۚ=›å¨?»Š@zád¾š¬EÃÒCJj=D—eA4ÏÏ<Š¶	ÙåìÞv20110808_00491_stKsd069@ë<Œ™í?bb•@€EÄ*=ž<>ª¦y@áHf¾ß;EÂ?šD"^ÑD—¥'A54ˆ<¥-Í	ÙåìÞv20110905_00462_stKsd069@ë@Bû8$à?e@X@€E"¸='ä?G²œ@\d¾~ùÛEÃ×CKÞ5D—G¾A9Ì<'ÉY	ÙåìÞv20110905_00466_stKsd069@ë@CNI?VL»@€E'Ôq=푗>wh?±ë…e¾Š=qE'ÙHD"¦oD—ˆJA91	<wzf	ÙåìÞv20111002_00142_stKsd069@ëC 'ã\±?E‹›@€E­Õf=›ÿ@>7"q@3×
d¾–E«'CI ƒD—€‹A<ˆ<}úæ	ÙåìÞv20111002_00146_stKsd069@ëC ˜Z	6?;%o@€E­°¸=̜?Eû¨@c¾ A‰E­ND"O#D—ŸLA<±!<Xh	ÙåìÞv20111003_00191_stKsd069@ëCÁ; ½?qEÜ@€E'†…=™†è?MDÌ?³33e¾´9XE'™šCI@ƒD—IüA<¿S<®à	ÙåìÞv20111003_00195_stKsd069@ëCÁ}Z?–pç@€E'º=p@'±?\(öc¾¦éyE'mHD"H{D—"\A<Ïï<ÑÁA	ÙåìÞv20120308_00724_stKsd069@ëWißYa›?".3@€EÓT×=¦à@ìT?Æffe¾Ÿ;dEÓ÷ÃCKeD—:wAY<™ÖL	ÙåìÞv20120308_00728_stKsd069@ëWi偄O?"ÐÈ@€EÒ>)=Τ6?½j—?¡G®c¾å`EÑoD"—ÇD—`¼AX¼˜<…®Ä	ÙåìÞv20120313_01050_stKsd069@ëX
þªÕ×?˜§£@€E¢˜q=äd=þf'?5e¾´9XE¡¿šCKLD—7}AZ–<Ý2s	ÙåìÞv20120313_01054_stKsd069@ëXÔjü?"̈@€E¡æö=Ç?@
ÃS?®c¾Ÿ¾wE¡±ìD""{D—pöAZŠ<ér	ÙåìÞv20120323_00609_stKsd069@ëYJ·fž›?'x@€E£Ò=™;T?·Ÿ?‹…d¾¤ZE¤RCLcTD—&oA[¨ê<QH—	ÙåìÞv20120323_00613_stKsd069@ëYJ¾éè?6ó‰@€E£q=¼a? Öì?G®e¾²-E£CHD"©ºD—ZA[l<tËÏ	ÙåìÞv20120328_00417_stKsd069@ëYçÂWs.?™p@€E¡\¤=—ÅÀ>üç?®d¾©xÕE¡ìCK"þD—#A\-Ê='	ÙåìÞv20120328_00421_stKsd069@ëYçÉM¡t?}Þí@€E J==¯Ø ?ËP?333e¾²-E ¨RD"¦^D—&áA\b
<Äæ	ÙåìÞv20120329_00808_stKsd069@ëZú¼‰´?kã@€E´æq=£@Åô?c×
d¾˜"uE´c3CK~úD—oA\»Ã<³|‹	ÙåìÞv20120329_00812_stKsd069@ëZÍ¥e?Vˆ\@€E´ö=©º¨?pÌ?aG®f¾\)E´Ñ3D"¡'D—H‹A\\><•NL	ÙåìÞv20120508_00511_stKsd069@ë_	î|š…?.IÔ@€E"–H=Ӆ¬>H{Z?ƒ×
d¾ˆ´9E"5qCKüîD—hsA`o<i@ 	ÙåìÞv20120508_00515_stKsd069@ë_	ö¤ýP?@€E"c¤=¸¤?Ã0³@£×e¾™‡E"=D"'D—‹dA`¦<Ô¦	ÙåìÞv20120527_00682_stKsd069@ëafpç²?	z@€EŸ–=ìZf@dÒ@,ÌÍd¾˜bEŸIqCKÏßD—I/A]!q=l0	ÙåìÞv20120527_00686_stKsd069@ëafwDz\?!ÓÕ@€EŸÔ…="ùp?4&§?ŒÌÍf¾Ÿ¾wEŸD"¦áD—ˆA]°<vr	ÙåìÞv20120531_00305_stKsd069@ëaãÑz¬?`et@€EŸ¸3=¡d>¥Áp?W
=d¾©xÕE 2{CK˜ÕD—üA\F¼<Tø	ÙåìÞv20120531_00309_stKsd069@ëaãÙ+ü?]Ÿ@€EŸPá=¤€?W\ê?LÌÍd¾–‡+Ež3D"²°D—FÁA\Ê<"gU	ÙåìÞv20130526_01251_stKsd069@ëŽê (?€3D@€E˜s¤=ïÄ>Ûb?Š=qc¾²°!E˜´CPôD–ÿßA9‹k<rü±	ÙåìÞv20130526_01255_stKsd069@ëŽê¦Î0$?ˆÆI@€E–¸=y
ÿ>"Ur?
=qe¾¥ãTE–…D"tjD—Ž^A9ª<¢þ9	ÙåìÞv20130623_00850_stKsd069@ë'iV¦J,?dށ@€Etƒ®=Ž·0@öU?•Âb¾˜"uEr¤COð!D–ì¬A=¹"<Gû	ÙåìÞv20130623_00854_stKsd069@ë'i]ÊQ?o!N@€Es	q=€î¨@)Žž?p£×d¾•Eq°öD"{D—ŒjA=žÀ<mGB	ÙåìÞv20130627_00686_stKsd069@ë'ä]Ì×?*ˆ@€E‰—ì=|ÇG@•¦ƒ@
p¤c¾ŒIºEˆÖ{CQD—V‡A>XE<aV"	ÙåìÞv20130627_00690_stKsd069@ë'äcÌÓ?"þa@€E‡º="$5>8A@S×
e¾™™šEˆòD"´!D—\A>ù<ŽÀ/	ÙåìÞv20130629_00878_stKsd069@ë"&TÞi,?*§@€Eh7q>wy= >@<ÌÍc¾‹Æ¨Eb¹CPÍD—wA>.<tæp	ÙåìÞv20130629_00882_stKsd069@ë"&[MÙ}?.]@€Eh…=¼Ä0@©–@0£×b¾™‡Ef¤D"D—|ƒA>n<KÙù	ÙåìÞv20130630_00516_stKsd069@ë"B‡CK?G:*@€EÄ)=Úýè?Ȥà?ØQìd¾‹C–E}¾fCP¤D—eyA><){›	ÙåìÞv20130630_00520_stKsd069@ë"Bz׸??D&@€E~E®>	ýs=±¯±?™™šf¾"záE}›…D""ÅD—VA>‹v<
³›	ÙåìÞv20130701_00597_stKsd069@ë"dÇ9J$?.ÎF@€EˆO=ŸÉˆ>ô?@zác¾–‡+EˆC×CPÀÅD—>éA>ÄT<j"þ	ÙåìÞv20130701_00601_stKsd069@ë"dͲ:z?#K/@€Eˆ†ì=‡ù¨?iƒ@k…e¾²-E‡éšD"±D—oÇA>÷[<—-¿	ÙåìÞv20130720_00131_stKsd069@땿џ¯Þ?²,Ç@€E}Æ==±xØ?D©N?ë…c¾®—E}¶áCO¬JD—q?AA¡á<çý&	ÙåìÞv20130720_00135_stKsd069@땿׶?˜?"¶ç@€E}{=ƒ:˜>¾§Œ?&ffe¾ÀƒE:D"­'D—C3AApç<Âúó	ÙåìÞv20130720_00371_stKsd069@ë•ÁÊê)T?¯l@€EˆÃ¸=ÁÝà>°@õ>Ü(öc¾¬1E‡´CPsøD—bAAt¬<ò¹*	ÙåìÞv20130720_00375_stKsd069@ë•ÁÑÄô?¢¸Ó@€E‡ì=n^°=ñVý?\)e¾±&éE‡Ñ3D"½D—09AA•<<ôn_	ÙåìÞv20130720_00563_stKsd069@ë•ÃZüÖ?ŽŽø@€EzÍ=@ù@¢?#×
c¾²°!EyyqCQéD—&ÁAA®å<Ì2À	ÙåìÞv20130720_00567_stKsd069@ë•Ãa:ª?'V§@€Ez¡®=s ?YÂÂ?B\e¾¤Ý/EzqšD"ªfD—X!AAjÌ<'sF	ÙåìÞv20130720_00755_stKsd069@ë•ÄìŸpH?y=¾@€E;š=Ÿ¤?:üP?‡®c¾¥`BE|=CProD—AA\§<f-	ÙåìÞv20130720_00759_stKsd069@ë•ÄóWÐ÷?^œr@€EzÓÃ=Š$;@—L¨?&ffc¾¶E¢E|h¤D"D—s#AAyG<Šÿ¥	ÙåìÞv20130720_00947_stKsd069@ë•ÆoEî!?X@€EŠ#)=fŸ¸>'QÀ?œ(öd¾œ(öEˆê)CPU?D–ü¬AA4<:È	ÙåìÞv20130720_00951_stKsd069@ë•ÆužwÐ?]Q
@€EŒ¼=M‡È<ûk ?ž¸Re¾¥ãTEÎöD"lÍD—{®AAÍÛ<–&	ÙåìÞv20130721_00170_stKsd069@ë•ßû]ïI?4û˜@€E\Í=fÓ@1ìî?Ã×
c¾¥ãTERCPŽÙD—}²AA²Ô<gÉ	ÙåìÞv20130721_00174_stKsd069@ë•àŽù?{¤@€E}-×=•"ô>*'?èõÃf¾° ÅEË…D"´!D—4ZAAÜ0<:ÎR	ÙåìÞv20130721_00362_stKsd069@ë•áeі?8u@€E;›
=¡ÆD?žzû?±ë…c¾´¼jE?=ìCP¥¢D—cøAA–ô<I-ˆ	ÙåìÞv20130721_00366_stKsd069@ë•á¤ŽºÃ?J>@€E<Ù\=ž?ÔÊÜ?ôzáe¾¸ÔþE?÷…D"µšD—IËAA'X<Cup	ÙåìÞv20130721_00602_stKsd069@ë•ã´ž}Y?5]†@€E;i…=«u>ÉZ
@\c¾­VE>ÉCPÎVD—6-ABb<['Í	ÙåìÞv20130721_00606_stKsd069@ë•ã»þ®q?i…@€E5Ð=¹ñl?ŽÁ?@e¾¯²E81ÃD"°¼D—_dAAós<<-Ô	ÙåìÞv20130721_00842_stKsd069@ë•å½.Sû?a{@€E3áÃ=·Ð˜>"H%?®{c¾¨õÃE3ä)CPš D–øÅAA«~<€¦	ÙåìÞv20130721_00846_stKsd069@ë•åħ""?R:'@€E.®)=†õŒ?Ë|"?å¸c¾µÂE0µD"ˆD—uAA®<f[O	ÙåìÞv20130721_00986_stKsd069@ë•æèª/?0(@€E:«
=€€D@€j{?æffb¾·ÎÙE=ÅCOçðD–å‰AA²"<<"ø	ÙåìÞv20130721_00990_stKsd069@ë•æî®sñ?8©7@€E8°==©Œ@#5w?\e¾µ?}E;üöD"mqD—²AA¼g<(çÜ	ÙåìÞv20130722_00182_stKsd069@ë–iH
`?§F\@€Eu†=œV?
>õU¾ÊÀƒEun¸CQcD—jéAB2Q=ï¬	ÙåìÞv20130722_00186_stKsd069@ë–pIôÁ?¹:@€Erí
=_Á`>º#?G®e¾¸QìEsÚfD"¿D—*ÁAAÙç<É
ˆ	ÙåìÞv20130724_00499_stKsd069@ë–D#WhG?ö@€E"±…=¦æ°>âz??fffc¾¸ÔþE"í3CPHöD—${ABn<˜`	ÙåìÞv20130724_00503_stKsd069@ë–D*
e4?`3á@€E"ƒ¤=wÔ`@&ʟ?ŒÌÍc¾Ÿ¾wE"
D"ŸdD—t{ABé<ƒ9 	ÙåìÞv20130728_00644_stKsd069@ë–Ä–.	ÿ?&ê0@€E£¹×="δ?¡¦Ã@£×c¾¦éyE¥H=CPËD—ABž…<‡¥	ÙåìÞv20130728_00648_stKsd069@ë–Ĝ̙Ì?‡Ò@€E¡À
='	È>¨÷@%¸e¾OßE¢W×D"ˆjD—ŽoABÈq<'+	ÙåìÞv20130801_00317_stKsd069@ë—AÅAæ?`@€Et†¸=•(=C@j=qc¾›"ÑEuÅÃCQ)D—S+ACu<±.	ÙåìÞv20130801_00321_stKsd069@ë—AËð¹'?"Ê{@€Evº¤=˜å¼?•æÀ@5e¾¤Ý/Ew]šD"¶˜D—R^ACv<ƒK[	ÙåìÞv20130801_00653_stKsd069@ë—DŒ&?'Oc@€Et[
=ªíÃ;!ëá?:áHc¾¡G®EpÑÃCP¤D—®AC†U<ˆX+	ÙåìÞv20130801_00657_stKsd069@ë—D'²¿Û?\Tl@€Ev!®=€?d>'z?aG®e¾§l‹Eu>D"–5D—ãACA<ì{	ÙåìÞv20130802_00219_stKsd069@ë—`‰—Þ®?@J@€EŠ¸=±ð>°ír@
=qc¾"÷ÏEŠzRCPÑhD—i?ACÈÐ<\Gù	ÙåìÞv20130802_00223_stKsd069@ë—`ŠÂ?§€@€EŠ§=«²?^©E@4záe¾œ(öEŠÏ…D"¦D—CuACâŠ<‹Í?	ÙåìÞv20140710_00079_stKsd069@ëÂ(3F-â?QëA@€E·8f> !?Eš?ŒÌÍb¾³33E´ÙHCèöD— ‹A<ÂÇ<ZÀˆ	ÙåìÞv20140710_00081_stKsd069@ëÂ(6aê?jµÁ@€E¶€š=–`x@Âü@¸R4¾OßE²ÄEÄD—•`A=É<˜TŽ	ÙåìÞv20140710_00083_stKsd069@ëÂ(9vN?oí€@€E´°=={Ó`@ñ$?™™šc¾¥ãTEµÔ¸DŒÇLD—œjA<ƒ¨<K	ÙåìÞv20140711_00799_stKsd069@ëÂEǵ?'Z@€EŒc
=…%?>ä@333c¾/ET¤CáD—<jA<æ®<t3	ÙåìÞv20140711_00801_stKsd069@ëÂEËkn
?3å˜@€E‹4¤=™3p@E—ü@*=q2¾ŠÀƒE‹ÛEÒáD—¢úA;•µ<…Ã-	ÙåìÞv20140711_00803_stKsd069@ëÂEέ‡¸?8>è@€EŠì=X¯h>pN@
=c¾ŽVE‹¢öDŒÑD—ŒjA<Ã*<_üŸ	ÙåìÞv20140711_00943_stKsd069@ëÂFñW¦Z?YŒ³@€E•¹='Ò8>®ô%?ìÌÍc¾­VE–R{CÝqD—*5A<z­<‡ˆ¾	ÙåìÞv20140711_00945_stKsd069@ëÂFôÄ]=?m¹$@€E•Ä=§üð@vlÑ@333¾—PE–´)EÈÙD—©ªA<'<¡%"	ÙåìÞv20140711_00947_stKsd069@ëÂFøFmx?GJs@€E•qö=vZø@*c@ffc¾¢ÐåE–ãHDŒÀ´D—ŸLA<¨ï<–e	ÙåìÞv20140804_00662_stKsd069@ëÅE@õÔ?0QÍ@€E˜p=£d"?‹ª@
=c¾—PE—$áC\D—¤A:~z<;åŒ	ÙåìÞv20140804_00664_stKsd069@ëÅED4²å?1ÐW@€E˜2ö=_ì?Ø·@w
=2¾•Eš9qEñLD—ºÉA9‹<›<	ÙåìÞv20140804_00666_stKsd069@ëÅEG€½U?>ãn@€E˜*¤=‰HÔ?¨'Å@£×d¾'n˜E—c®DuD—‰'A:*e<{"H	ÙåìÞv20140804_00710_stKsd069@ëÅE¯­W?1¨_@€EšH=¦¯?•‰ñ@Aë…c¾›¥ãE˜RCED—1A;)Ã<TÒØ	ÙåìÞv20140804_00712_stKsd069@ëÅEÆ*ç_?H@€E™è==äìA[çÑ@?\)3¾'n˜E˜ßÃEñ¾D—É'A9õp<ŽËÑ	ÙåìÞv20140804_00714_stKsd069@ëÅEʨ¿?KMÚ@€E™ñ)=¼ùü>нÐ@
=d¾/E™ó×DŒöND—…‰A:
Þ<}÷Á	ÙåìÞv20140815_00031_stKsd069@ëÆ G_J?L²@@€E Âš= ¾>uQ?áG®c¾Ÿ;dE áCìD—|A9"V<_K	ÙåìÞv20140815_00033_stKsd069@ëÆ JÜ|î?XM¿@€EŸ3=‡ÙÌ> ïç@‹330¾/E ìE‹D—J˜A8à¢<À³?	ÙåìÞv20140815_00035_stKsd069@ëÆ N'‰Þ?Káa@€EŸa\=|šˆ=¤ í?¸Qìd¾²-E ]\D<ÕD—#A98#<añ	ÙåìÞv20140815_00079_stKsd069@ëÆ Æ¡Á?8×@€Ež£=€~$?Å}Ú?¥¸c¾œ¬E ¸C£D—kA8âÅ<(ŒR	ÙåìÞv20140815_00081_stKsd069@ëƠɂÀd?RG@€E¤Ü=_¸@@^¹²?"331¾\)E£"¤E²D—KA7À¢<ÜÃÓ	ÙåìÞv20140815_00083_stKsd069@ëÆ Í'Y?KÁŸ@€E¦L
=—`?9}•?Ã×
e¾'ñªE¥"
DN˜D—<1A8Þ¹<Ò¹Ì	ÙåìÞv20140815_00130_stKsd069@ëÆ¡7Ì$†?uÈ|@€E—jì=q¸È>`o?c×
b¾š¬E–ÛšCðbD—k¦A9½<"o	ÙåìÞv20140815_00132_stKsd069@ëÆ¡;Tõ{?€™1@€E—¥f=V0	ÙåìÞv20140815_00134_stKsd069@ëÆ¡>Ò—?'vc@€E–f=´Çx<'nF?n{b¾¤ZE–.¸D. D—D¼A8Ýw<ÏÊV	ÙåìÞv20150703_00061_stKsd069@ëîß>x?"¼…@€E²¨Í=¾W¨=áñÉ?¸Rd¾¥ãTE²å3CNáD—g¾AO½<ìí¡	ÙåìÞv20150703_00065_stKsd069@ëîß…7?t:)@€E¯ˆš=…åL?Ïq?ÌÍf¾š¬E®6D"Š‡D—%hAOx­<Ϫo	ÙåìÞv20150715_00462_stKsd069@ëðc÷«£?2qÚA F$}='9ð>- y?¨õÃc¾‰7LF"/3CP0åD—A²AQ8ì<'§ˆ	ÙåìÞv20150715_00466_stKsd069@ëðdSf"?$
A F"Ææ=¤¥é>Ó+x?£×
e¾å`F!
D"wÏD—gðAQLŠ<.&	ÙåìÞv20150720_00031_stKsd069@ëðþó¨£ù?]î@€E»•=–Ü>-QÒ?Që…d¾"ýôE»<¸COs3D—€bAQ¸f<™Ñ"	ÙåìÞv20150720_00035_stKsd069@ëðþú9Fô?TˆÌ@€EÉ
\=€B,?"Ù(?aG®f¾—PEÇRD"Š^D—;
AQú@<Ò<H	ÙåìÞv20150720_00079_stKsd069@ëñAïA?Wh«@€Ef=ª¤8=÷ð(?5b¾™™šEQ\CP©7D—,)AQÈI<zì	ÙåìÞv20150720_00083_stKsd069@ëñI=%¥?UšF@€EÞì=œÔ>>f7?zád¾–EŒã\D"ÇD—mXAQõ<;Ü	ÙåìÞv20150720_00127_stKsd069@ëñ®pPu?A…â@€EŠzá=iº @{w?=p¤b¾¡G®E‰ÈRCOß;D—6AQº‹<F¦ý	ÙåìÞv20150720_00131_stKsd069@ëñµq†«?E¥"@€E‰Ì=Žz(<º®]?333e¾ A‰E‰?…D"uD—p¼AQìç<@¢Å	ÙåìÞv20160710_00544_stKsd069@ì"IޅÝ?,<x@€E€ö="z,?³/@O\)c¾¡G®E"N¸COó¶D—CžA5<pƒ?	ÙåìÞv20160710_00548_stKsd069@ì"P±¾?&‰f@€E€¤¸=s]À?×Ú#@Z=qf¾Ÿ;dE…šöD"˜ÝD—Ÿ\A4Շ<wY	ÙåìÞv20170621_00468_stKsd069@ìH'ý?YxQ@€E–û==\Ƙ<è!|?
=e¾œ(öE–ÄfCM ÅD—#…AWíÐ<'(³	ÙåìÞv20170621_00472_stKsd069@ìH‡~nÆ?oN•@€E–l3=‹Fè?!HÕ?™šf¾¤Ý/E•ÐRD"¨D—}ªAWÓ<££	ÙåìÞv20170621_00564_stKsd069@ìHÃC<Šö?rYX@€E"õ×=©:8>ˆ˜8?333e¾/E"¾CMëÇD—*éAXÈ<¨öv	ÙåìÞv20170621_00568_stKsd069@ìHÃH£8?k¿¾@€E"	ì=|h>Åt…?0£×e¾¬1E"™HD"ÔD—tþAW<Ÿy0	ÙåìÞv20180510_00636_stKsd069@ìq#Àã	¥?Ôv–@€E­]=œˆ?¤ké?ÌÍe¾º^5E¬ï®CLÑhD–ûA5æü=Dð	ÙåìÞv20180511_00880_stKsd069@ìqF–TŠò?wëY@€E¡ö=Žfô?¥Ñ¿?ˆõÃd¾¤Ý/E¡e×CLkDD—$A5ʧ<–í-	ÙåìÞv20180511_00884_stKsd069@ìqFœ"^?½žÀ@€E ž3=´N?
˜v?…¸:¾Ú¬E¡¿
D"¥D—•ÓA7"'=¡6[	ÙåìÞv20180511_01360_stKsd069@ìqJ?Àû?PR¾@€E¬zš=Ù1?~éÜ?ÌÌÍd¾­VE®ÈCJbÑD—kÏA6<a<<ɐ	ÙåìÞv20180511_01364_stKsd069@ìqJE–\Î?R)j@€E¬m=jÀ@>¬¬?…¸d¾²-E­÷
D"o–D—·×A5û<Œ"œ	ÙåìÞv20180719_00243_stKsd069@ìyáz×?Ó¤]@€E"iÃ=~ó?ÄÊH>¨õÃd¾¬‹DE'úÍCMzáD–çžA9=,9	ÙåìÞv20180719_00247_stKsd069@ìyá—ñ#?»Mä@€E'—=†u?ž‰A?¸Rf¾¦ffE']ìD"¤D—Q‰A9"&="ü	ÙåìÞv20190617_00367_stKsd069@죉™ä\?dË@€E'²=mÕh?—ú¿?k…c¾§ïžEŽÙìCKt{D˜AUþÃ<¦d›	ÙåìÞv20190617_00371_stKsd069@죉 ä›?K8@€E'Ã=€ºÝ?|g§?n{c¾¢MÓEŒØ=D"dD˜d¼AUÛó< ò	ÙåìÞv20190617_00463_stKsd069@죊|
¿?~¯@€E—"f='»ˆ@ÉuË?5d¾›¥ãE"Ó\CI™šD—ËçAV&‹<§"×	ÙåìÞv20190617_00467_stKsd069@죊Ìh¤?"@€E—=‹©˜@®Z@?ë…e¾¥ãTE'13D"+çD˜ßAUüV<øx*	ÙåìÞv20190831_00439_stKsd069@ì¬âé8,?'âÚ@€Eºë=¿ã`=<µM?'ë…b¾¢MÓE·çìCLÙD˜yA@ì<šó	ÙåìÞv20190831_00443_stKsd069@ì¬âïNŒ«?fÙÒ@€E¹Â)=µì8>ë§?—
=f¾§l‹Eº2=D"z=D˜±ÛA@þx<{T+

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_42n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  137 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	³ö¸}v20100317_00745_stKsd108@êý,_=o?dãA F6R=þ›ûA…'@ffc¾uF67DæØ{DNΨA}OU=9Î	³ö¸}v20100317_00747_stKsd108@êý,eB¿Ã?ÌÂA F5z>
B¶AµÒÆ?ù™šd¾wÎÙF5^áD[sDDN,JA|¢é=*ZÎ	³ö¸}v20100324_00527_stKsd108@êþ
*ü2k?2š°A F0Ÿš=È˟A}Ì?Ç®c¾cSøF1·ÃDæôîDNw}Ay®<úr	³ö¸}v20100324_00529_stKsd108@êþ
0ä8ú?4÷A F1 ³=·w€Avj?¸Qìe¾fffF2hD[¡šDM¿ßAyi«<àB	³ö¸}v20100814_00283_stKsd108@ëà'¸±ã?(_@€Eˆä…=Ò×#=ÐpG?"zád¾…¡ËE…Í\Dëu`DL\ApTÄ<Ë—	³ö¸}v20100814_00285_stKsd108@ëà†7N?(ÌX@€EˆñR=¤öÌ?Û¬?n{`¾'JE…föDd¯DK²=AoW<Ó¡¾	³ö¸}v20110512_00769_stKsd108@ë1ÊúìëP?}@€EÄÆf=£øÜ@×A›?èõÃc¾¢ÐåEÎDéDG–VAbº<ì&ã	³ö¸}v20110512_00771_stKsd108@ë1Êþ6Çg?²#@€EĕR=‹=ð?ûGÜ?Ž{f¾•E˜RD_ì¼DGXAbI*<˜.3	³ö¸}v20110513_00815_stKsd108@ë1ì÷JÄõ??b@€E Åì>)÷ò?•"5?aG®c¾"záEŸÜRDèۖDG™hAaá<«øù	³ö¸}v20110513_00817_stKsd108@ë1ìúgêö?07ñ@€E Ú>8B>³1~?\(öf¾ƒ•EŸÀD_'ÁDF÷ÏAaÐõ<ŽÙF	³ö¸}v20110515_00654_stKsd108@ë2)Çì?¦j@€EœÊ¸="ì @²PÈ?Ôzác¾‹C–E›òáDé
ÑDG ÕA_ה<¥}k	³ö¸}v20110515_00656_stKsd108@ë2)#H°?5>@€E›ôÍ="0à?¾Pï?Ýp¤f¾ŠÀƒEš`)D_êáDGA`	ï<ÎìF	³ö¸}v20110516_00832_stKsd108@ë2K'ñ_?1@€E£	=»V?Á…?¬ÌÍc¾OßE¡röDé‹DGŸ®A`ª†<³ZÄ	³ö¸}v20110516_00834_stKsd108@ë2K
­X?
He@€E£-…=½~Ø@qQ?×
=f¾'hsE¡¼D_á'DG=A`ïž<Å	³ö¸}v20110529_00544_stKsd108@ë3é±~þ
?«@€EÑ.¸>Û.@{I?±ë…c¾…¸EÏaHDé(¬DGKTA\Th<†¬&	³ö¸}v20110529_00546_stKsd108@ë3éµæ?[@€EÑû®=ÓIœ@x¹ó?n{e¾cSøEÏqD`¼DFߍA[Þa<*		³ö¸}v20110608_00520_stKsd108@ë5(¹Ha?Ço@€E£{q=Í
Ž@E"Ù? c¾'hsE¢ÛìDé	‰DGº°AYm´<†÷à	³ö¸}v20110608_00522_stKsd108@ë5(…ïµ?	s,@€E¢H\=ÆO[@l?«…f¾˜bE¡•šD_ÔjDG33AY_`<L[	³ö¸}v20110817_00396_stKsd108@ë=á.¶×m?/]p@€Eš{3=…@j@Á?Ž{c¾ß;E˜
Dìû#D?ðbA]à¤<q'Ö	³ö¸}v20110817_00398_stKsd108@ë=á2CÏc?(a2@€E™nf=›gÐ@…{?^¸Rf¾OßE—ùÃDgÐÕD?tîA]ªq<4;¦	³ö¸}v20110822_00367_stKsd108@ë>ôŒ:?‹l@€Ea…=˜L@NΚ?#×
d¾š¬EŒÝìDìËdD@kA]àû<Ϟi	³ö¸}v20110822_00369_stKsd108@ë>÷4š<?žŽW@€E$q=€´Ø>
M§?ë…e¾²-EŒ˜=Dg]?D?ÀÅA]S6<û&~	³ö¸}v20110831_00172_stKsd108@ë? h·N‹?¿–u@€EºU\=™bÜ?c£E?zác¾£×
E·S\DìÆFD?Ç
Abáë=QþÔ	³ö¸}v20110831_00174_stKsd108@ë? v+«U?ÒÜ@€Eº)H>NÃJ=j÷?=p¤f¾éxÕE·‹ìDg@sD?N˜Ab~=µVd	³ö¸}v20110901_00344_stKsd108@ë?Àåãõ?Dêg@€EÆf= W0>	â¤?J=qd¾"÷ÏEÃ|¸DìÞ5D@Aa¤{<™Û/	³ö¸}v20110901_00346_stKsd108@ë?Àé4ã?.bï@€EÆì="Cø@$s?B\e¾Ÿ;dEÃÃ\Dg^éD?ÍPAaÕÚ<bÊ¢	³ö¸}v20110919_00457_stKsd108@ëBÃؒ(?BºÏ@€E«4…=ƒ (>ˆ¾œ?G®d¾›¥ãE¨
Dì7D@sAiÐÜ<Þˍ	³ö¸}v20110919_00459_stKsd108@ëBÆö~Í?V·V@€E«v®=ÞâQ>Ðd/?s33f¾˜bE§îDfÞúD?ÒNAi~=1-b	³ö¸}v20111002_00084_stKsd108@ëC *D!?`"@€E­gö>¨¦?\?+…c¾""EªúöDìHD@hÅAh4Ž<®m'	³ö¸}v20111002_00086_stKsd108@ëC egc?_˜@€E­ef>‡°?;mŽ?B\e¾""EªÞ¤Df–FD?°Aha¢<—õ«	³ö¸}v20120604_00127_stKsd108@ëba[À1?)Œµ@€EŸÐ)='ðäAY?ó33d¾•EžÍDí=7D>ñHA"þð=ÏØ	³ö¸}v20120604_00129_stKsd108@ëba^Ô Ô?.–[@€EŸ³¤=¦_A:ac@33f¾å`EŒDhFfD>xbA…ë=ï=×	³ö¸}v20120604_00347_stKsd108@ëbe
Æ<?r€@€EnŸÃ=ýfAb•?Ñë…c¾"t¼ElC
DíM‰D?)ÛA…
å=—-U	³ö¸}v20120604_00349_stKsd108@ëbe
1]?Ž,@€En=Ã=ÉT<A¯ây?øQìf¾ˆ1'Ek¤RDh…ÓD>¯žA…(=½Ž	³ö¸}v20120620_00077_stKsd108@ëd_kÆ'?š¿4@€EÁ{>€Ð	³ö¸}v20120620_00079_stKsd108@ëd_o(Ìþ?Š£x@€EÂNá>ˆn@ÿë?ë…e¾™‡EÀìDgŒÍD?5A"¡¾>7°n	³ö¸}v20120620_00125_stKsd108@ëd`@W-¹?nœF@€Eª×=‹;pA @d¾¡ÊÁEª73DìÞéD?«dA…'e>h_	³ö¸}v20120620_00127_stKsd108@ëd`Cý˝?eè¿@€Eª{==o‡¨	³ö¸}v20120620_00317_stKsd108@ëdaá_f?÷š$@€EƒlH=Ù º	³ö¸}v20120626_00087_stKsd108@ëe ®³?H$ô@€E•Ûö=j9ACÜ>@c¾£×
E"òöDìÿD?»×A….÷>sí	³ö¸}v20120626_00089_stKsd108@ëe ±ëjG?Tv€@€E•½Ã=¯áŒ@Îùe@	™še¾»çmE"LfDgÎFD?ÏA"(ç>$ýs	³ö¸}v20120626_00279_stKsd108@ëe"¿c'm?m,t@€E…ö=høA"†?×
=d¾Ÿ;dEƒ¬¤Dí;D?ÃçA…á =ûÀ	³ö¸}v20120626_00281_stKsd108@ëe"Ãé†?ˆ½A@€E…µ=="Ôà@Gã¹?ýp¤e¾¥ãTEƒ²fDgÍ?D?báA†x2>7|	³ö¸}v20120629_00363_stKsd108@ëe…‹
Úß? @€E †ì= ØA¢\/@+…d¾¦éyEâfDìٚD@YA†~P=î¼	³ö¸}v20120629_00365_stKsd108@ëe…Ž³‡,>æ»Æ@€E R=›"TAfÂå@I™še¾¢ÐåEž.{DgyüD?íAˆ¬?>
	³ö¸}v20130526_01385_stKsd108@ëŽëµæÇ?ÑC¾@€E î…=éM=	³ö¸}v20130526_01387_stKsd108@ëŽë¸OÒ¦?¯áØ@€EŸï=‰}Ä	³ö¸}v20130626_00903_stKsd108@ë'È`¾\?Y<Ä@€EtWÃ=‡¦@ˆ?·
=d¾–Er {Dì¤åD@%ÃA…
2=Э	³ö¸}v20130626_00905_stKsd108@ë'È '÷—?O!Ô@€Et3=ªŸpAÂz?ÚáHe¾•Erh{DgöD?–FA"s&>ÈI	³ö¸}v20130627_00772_stKsd108@ë'åã½?7Öi@€E‹X)>+8xA,rI@\)c¾vÈ´E‰à{Dìê˜D?Ú-A…9=¹ð'	³ö¸}v20130627_00774_stKsd108@ë'åx"e?(?±@€E‹µf>"¢ûAÐ0_?ü(öd¾|í'EŠ"ÍDhLD?>%A… c=œìT	³ö¸}v20130629_00772_stKsd108@ë"%"˜Ï?Û³@€Ek'…=·+A·@#×
c¾ß;EiNáDìä{D?øƒA†"N=¾æ	³ö¸}v20130629_00774_stKsd108@ë"%"ÒØU?B¹@€Ej'¤=¼ÐAê'd@2\e¾ŽÙEh¾Dgã¦D?YyA‡sx=äw›	³ö¸}v20130630_00698_stKsd108@ë"Có:ÅN?KÒ@@€E})…=¼Q9A…8?àd¾‡®EzÁÃDìÜ1D?ÍÓA†/Ý=ëzã	³ö¸}v20130630_00700_stKsd108@ë"Cöw»£?GW&@€E}'Í=§÷èA¤ð3@£×e¾–E{c…DgîfD?)XA…¬=ÕÇ	³ö¸}v20130701_00683_stKsd108@ë"es×é?D÷I@€E©{=´gÐAÅ
6@ë…d¾‰7LE‹É®Dìë;D?ԜA†»>:Ð	³ö¸}v20130701_00685_stKsd108@ë"ewéƒ?3ÂE@€E·ö="k<AJ÷â?˅e¾'ñªE‹øfDh
?D?CA…h>=íù˜	³ö¸}v20130713_00753_stKsd108@ë"äìˆÍ?)Ì@€E…Ê3=¦v\AŸ^·@ffd¾œ(öEƒÝÃDìêD?ö‡A†Êì>AŸ	³ö¸}v20130713_00755_stKsd108@ë"äï}ì•?Ù=@€E…3=£4,A:L7@ÌÍe¾ A‰EƒA
Dh%?D?|{A…å›>l	³ö¸}v20130717_00041_stKsd108@ë•_§Lá?w@€EÔ6¤=ÌASQÕ@Aë…c¾OßEÑn=DìóD?o}A…øB>©Â	³ö¸}v20130717_00043_stKsd108@ë•_ÐVð?$a@€EÕá='"A0V(@#×
e¾…¡ËEÒ2{Dh,¬D>Í/A…ji>Ùf	³ö¸}v20130717_00175_stKsd108@ë•fPó¨?
Cÿ@€EÅkö=¤ÜAB!@6ffd¾—
=E҅Dì²éD@‡A‡ë>$
Ñ	³ö¸}v20130717_00177_stKsd108@ë•fTUè??>r@€EįH=Ô'Ü@äv"@#×
e¾ŽVEÁã®Dg öD?~˜A†JÅ>6a¨	³ö¸}v20130720_00169_stKsd108@ë•Àíó8?ƘÚ@€Eu•q=nùÇ	³ö¸}v20130720_00171_stKsd108@ë•À-³—?§á@€EuŠ=>-÷@Q©?½p¤e¾¨õÃErÖ=Dh/D>éHA'«>%.ò	³ö¸}v20130720_00409_stKsd108@ë•ÂX»Ù?—ÈÖ@€EfÝ\=jJ¨	³ö¸}v20130720_00411_stKsd108@ë•Â«§8?–j•@€Ef"R="Pü?ý¥‹?ºáHf¾¤ZE`ùqDhD¬D>ËdA"°.>U÷	³ö¸}v20130720_00601_stKsd108@ë•Ã¤‡ô¬?:.b@€Efì='¶|Aêù'?ë…c¾™‡EdW
DìõD?£ÇA"v=èÐ	³ö¸}v20130720_00603_stKsd108@ë•Ã¨Ѽ?:°ž@€EdªR=·,DA8×?ï\)e¾¢ÐåEavDhøD?"^A…ŠD>¶É	³ö¸}v20130720_00793_stKsd108@ë•Å5k׿?ƒ'@€E&==ŽÞ	³ö¸}v20130720_00795_stKsd108@ë•Å8úíò?˜£ƒ@€E€¯®=\=¿	³ö¸}v20130720_00985_stKsd108@ë•ÆµhgH?|Lï@€EŒ‹{=[ƒ9	³ö¸}v20130720_00987_stKsd108@ë•Æ¸˜íø?r§b@€EŠgÃ=y@­rÿ?\f¾›¥ãEˆ)…Dg"{D?^‡A"¤=éž&	³ö¸}v20130721_00208_stKsd108@ë•àF [?)ª@€ElG
=¿¬rA¨º@(öc¾/EiiìDìøåD?šA…Y>
ºì	³ö¸}v20130721_00210_stKsd108@ë•àIAâù?#@€Elmq=¯¹hA´ÊM@
=f¾©xÕEhµìDhU/D>÷®A……Ì=û[Ù	³ö¸}v20130721_00448_stKsd108@ë•âb™Ã
?S.¡@€E=-×=©žX@¤–?øQì;¾° ÅE9¸RDí	ìD?mA‡4û>%{ 	³ö¸}v20130721_00450_stKsd108@ë•âfÃý?LC@€E<×=zAhF?î{f¾ª~úE84)Dh`D?ÕAƒü<=­Úí	³ö¸}v20130721_00688_stKsd108@ë•äjBä?"Nð@€E(¡H=«¸D?‹¯ß?´zác¾¦ffE%S\DìåXD?ôZA"ÅA=è¨;	³ö¸}v20130721_00690_stKsd108@ë•änªà?Z~–@€E'Ìf=ž"pA… y?¹™šd¾§ïžE$àRDh\D?0ƒA"Èû=Ä1o	³ö¸}v20130721_00928_stKsd108@ë•æpß´?UŸ@€E5î¤=†1ôAÁ׊?Ï\)d¾¹Û#E3>D콁D@ƒA"Žü=	³ö¸}v20130721_00930_stKsd108@ë•æsÓÌÆ?h˜¹@€E3[\=·E´@壦?±ë…f¾˜"uE0@ÍDg–¸D?uA"†½='"W	³ö¸}v20130724_00537_stKsd108@ë–DŽR¹5?xO¹@€E—
=n\A$ Á?Ó33d¾‰º^E•íšDìæwD@¤A"$V=Ô°	³ö¸}v20130724_00539_stKsd108@ë–D'"Þ?"áZ@€E—<¸=ž 	³ö¸}v20130727_00418_stKsd108@떢ôvßÛ?/÷@€E­==pqAGâ @ffd¾•Eª•HDí9D?ë…A"ï`=÷¨|	³ö¸}v20130727_00420_stKsd108@떢øÓ?:Å@€E¬&¸=‰IüAViè?æffd¾bNE©'Dh2ÁD?9ªA"É=ǞC	³ö¸}v20130730_00065_stKsd108@ë—
|æ[?#r@€E¥ë¸=´h4A‡>¸@G®c¾™‡E£i\Dìÿ+D?†5A…È=ß:Ò	³ö¸}v20130730_00067_stKsd108@ë—
'(?)@€E¥Ë=ÅÚ Aã@!ë…f¾"›¦E¤×DhcøD?bA†´è>O	³ö¸}v20130730_00353_stKsd108@ë—¿y!Õ?k•÷@€EªÊ)=µˆ8?óüH?Ü(öd¾š¬E©šöDìõPD?§A'¶6=Êih	³ö¸}v20130730_00355_stKsd108@ë—Âác?XâÛ@€E¨°q=ˆÃ¨	³ö¸}v20140629_00296_stKsd108@ëÀÀ|;å´?ø1@€E íì= ÀPAº«@*=qc¾"÷ÏE ˆ=DåJÙD?¿A†a:>Ë	³ö¸}v20140629_00298_stKsd108@ëÀÀDZ?ŸÁ@€EŸãR=msPA‹j_@õÃd¾'n˜EŸ®DXèbD?¾A…'¶=ÞΔ	³ö¸}v20140711_00597_stKsd108@ëÂDJ®¥?"Q@€EŒÁö='œAÌÄê@\)e¾€ƒE‹°Då(bD@-¢A…²L=üÝQ	³ö¸}v20140711_00599_stKsd108@ëÂD׶¶?Àâ@€EŒ>¸=Ñ€A°\ã@\e¾Š=qEŠÜÍDX"D?Ž¨A…¡r=È¿	³ö¸}v20140711_01029_stKsd108@ëÂGž'h$?-(@€E¡xR=‰n˜A–<™@
p¤d¾Ÿ¾wEnDäãD@IA"œ¾=ê¹O	³ö¸}v20140711_01031_stKsd108@ëÂG¡m"V?!¾Š@€E¡‡¸='X"A¹WZ@¸Rf¾›¥ãEŸšDWâoD?¾wA…G=磘	³ö¸}v20140731_00165_stKsd108@ëÄÀ¡bü$?;±l@€EŸ8q=–|œ@û	û@¸Rc¾/EŸÎ=D傠D?Ã#AƒN=먡	³ö¸}v20140731_00167_stKsd108@ëÄÀ¥.rÚ?;—ö@€E ¤=‹©Ð@ít	@$zád¾"÷ÏE 5…DYcTD?:=A…0c=þ	³ö¸}v20140731_00213_stKsd108@ëÄÁ*¯?Y…‰@€Eª{×=°3ÔA0z?þ¸Rc¾'hsE©x¸D嘬D?™A'И=Ì6	³ö¸}v20140731_00215_stKsd108@ëÄÁ«?b'Ö@€E©sö=¸õPAv9á@33d¾"t¼E©›DYcTD?	7A"¨m=úÂ[	³ö¸}v20140731_00309_stKsd108@ëÄÁފ9?*{@€E£V
= LA'@$zád¾–‡+E£HD夜D?ÎéA"µÑ>
'	³ö¸}v20140731_00311_stKsd108@ëÄÁâ6æò?!³²@€E£7H=Á$4A•ýP?ç®d¾‰7LE£DYhD?VAƒÈ=¿¥	³ö¸}v20140731_00501_stKsd108@ëÄÃË/Ÿ?N•@€E«Ë=oCwA
ã™@'
=d¾¢MÓE«NDåF5D@sA…ç|>¯þ	³ö¸}v20140731_00503_stKsd108@ëÄÃÎe£É?Kx@€E¬ËÍ=‹Å€Aúx@33f¾–‡+E¬8ÍDYFD?¹ÛA"1)=ÜÇÛ	³ö¸}v20140731_00549_stKsd108@ëÄÄ.šs?K_@€E§==‰ŠX@½3Ë@	™šd¾¥ãTE¦ˆÍDåP9D@tAƒ–"=ç	³ö¸}v20140731_00551_stKsd108@ëÄÄ2ƾ?Wò@€E¥{=aÒ@ɹá?ó33e¾'ë…E¥ADXÜÝD?Ý/Aƒ±ú=Æÿv	³ö¸}v20150228_00600_stKsd108@ëßLÊg'`?—͸@€Ež¸>O@ÙS¬?Ç®c¾¢ÐåEœ9ÃDìøÅD?jA'è·>‰£	³ö¸}v20150228_00602_stKsd108@ëßLÍÈÅ×?'T@€Ež
=Î:¡?ɲ­?´záf¾¡ÊÁEœ®öDhˆsD>³A'ÝÕ=âG"	³ö¸}v20150331_00567_stKsd108@ëã&¨Z§–?--¾@€E¬D
=¸étA\põ?ã×
B¾'\E¬õ…Dì¸öD?t¼A'{Í=œ4{	³ö¸}v20150331_00569_stKsd108@ëã&«oŠQ?'Op@€E¬Í=§Á˜A6{?î{f¾'JE­xDgËDD>áªA'$=Çòñ	³ö¸}v20150718_00065_stKsd108@ëð¿L+R? ó"@€Eµ™{=«œA"X@(öd¾†$ÝE´¯HDì®ÉD?±ºA'^=©›ý	³ö¸}v20150718_00067_stKsd108@ëð¿"ª´õ?'î0@€E¶	Í=¥¨ ArÍ~@d¾‡®Eµ¸Dg³–D?PA'Ù=¯Ã,	³ö¸}v20150718_00149_stKsd108@ëðÀ2øeW?7͆A FQF8=Ÿè€A*@"\c¾ƒoFP§Dì»ðD?Ç\Aƒa=–c		³ö¸}v20150718_00151_stKsd108@ëðÀ9˜½|?&m`A FPÎ
=ž´¨A}P@'®e¾‡+FPn\DgÆÙD?+–A'÷Í=Î	³ö¸}v20150718_00600_stKsd108@ëðÅû€úf?z
@€Eká=¹oÌ@‹¨Ž@¸d¾†§ðEŽ<ÍDìŒsD@xöA"¶>®·	³ö¸}v20150718_00602_stKsd108@ëðÅþÃ	U?iV@€E'áq=—a?!8†@f¾ŽÙEl)Dg4D?ä‹A"êñ>ž	³ö¸}v20150718_00696_stKsd108@ëðƵµ™?'_æ@€E™'>ˆS…@šä?úáHc¾=p¤E—…\DìYôD@W}A'Å>>¬%	³ö¸}v20150718_00698_stKsd108@ëðƹ™Ì?|1¤@€E™'×>yø?ãe?î{f¾VE–¶fDfèBD?éªA'	Ÿ=óA	³ö¸}v20150720_00237_stKsd108@ëñÁG³s?\ø@@€E…)="Ãl@‡Ö@
=d¾¨r°E°¸DìôD@4AƒÇÚ=á2	³ö¸}v20150720_00239_stKsd108@ëñğ&v?K¤–@€ER=‰lˆ?ò:Z?Þ¸Re¾œ(öE^DgmD?´þA'ÿâ=¨E	³ö¸}v20160710_00150_stKsd108@ì€\0m?Bx^@€EÕ=•ç @0s ?^¸Rd¾"÷ÏEšDìáD?÷ðAr°‹<æÝÜ	³ö¸}v20160710_00152_stKsd108@ì€_Sg†?<I@€Eç=¦ÁŒ?Ôf2?ˆõÃe¾™™šE¹
DhuD?^fArß1<üD˜	³ö¸}v20170621_00122_stKsd108@ìH¿ª¦¼î?P+Ý@€E¸ =y
XAS¶?W
=d¾ˆ´9E¸«ÃDì'D@ÏAfú<ɚ%	³ö¸}v20170621_00124_stKsd108@ìH¿­BÙC?XG#@€E¸ïš=‰Hœ@«¤;?Y™še¾ŒÌÍE¹…Dg
ÓD?"TAf•˜<Ór:	³ö¸}v20170621_00410_stKsd108@ìHÂzЁ?=G'@€Eš_Í=Õ;·Am¿/?W
=d¾ŽVEšNDìáPD@-AeBM<˜‹U	³ö¸}v20170621_00412_stKsd108@ìHÂ8?B‰§@€Eš®=¯JÀA¢?"?^¸Rf¾Ÿ;dEš{Dg›×D?îAeA¬<¦`â	³ö¸}v20180330_00965_stKsd108@ìlÜº+?ª™@€E°uá=¾+A+vZ?¨õÃd¾uE¯íHDìÚ D?îfAoZÔ<ß.‹	³ö¸}v20180330_00967_stKsd108@ìl îýÏ?ðu@€E°{=¶|ÄAŽc@õÃf¾'\E°KÃDgßD?y'Ap:¡=2Êé	³ö¸}v20180511_01014_stKsd108@ìqGœ‡oË?þú@€EB\>P?Ñ*Ÿ?\)d¾£×
E-®DìÁD@®Ao¥2=0WÌ	³ö¸}v20180511_01016_stKsd108@ìqGŸtt?›Ðþ@€E^>	æ>Spt?uf¾«…ELÍDg°ƒD?€öAp§º=‡ý	³ö¸}v20180511_01446_stKsd108@ìqJî@:?HÀƒ@€E¶G…=z7@D?†ffe¾†§ðE¶áDìˆRD@ßÏAp\+<àð	³ö¸}v20180511_01448_stKsd108@ìqJñz–Ÿ?JCí@€E¶p==ӆ‰?õÉæ?£×
e¾œ¬E¶=3Df×D@¹ìAqsX=1â=	³ö¸}v20190411_01645_stKsd108@ì›,(Ëå?ò¶@€EŒš®=ﮀ?.˜?O\)d¾¼í'E‹¹®Dì¶D?öÉAt> Õ9	³ö¸}v20190411_01647_stKsd108@ì›,+¶½?¹ÿ'@€EŒ©H=HØñ>Æð>?Tzáe¾²-E‹©ÃDgŸ¾D?»#Apuë=¢ps	³ö¸}v20190617_00405_stKsd108@죉ü±×S?Hž@€E"h…=–@@}-P?p£×c¾£SøE˜DìkTDALþAn"2<÷Ȗ	³ö¸}v20190617_00407_stKsd108@죉ÿ9a?`|@€E"ìf=GEP@áÀX?:áHf¾¢ÐåE–üDf'òDAHAm³ñ<òj£	³ö¸}v20190830_00525_stKsd108@ì¬Ãnæ!Ý?œdl@€E‹N®>I½>Q¡R?&ffd¾­VEˆf¸Dì±7DC5qAp
¦=rEÉ	³ö¸}v20190830_00527_stKsd108@ì¬Ãwª z?[ñÅ@€E‹.f=Ў¯@†ÜU?fffc¾ª~úEˆFöDfô9DBWmAopü=13

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_44n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  144 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	ªf±™ƒv20100321_00574_stKsd109@êý«˜óŒ)?"êA F´==㡝>™7?fffd¾vÈ´FqC2½ôD±'ÑA€e)<³fc	ªf±™ƒv20100321_00576_stKsd109@êý«Ÿ-Ín?!©ÁA F3Š=÷z³>)£'?…¸e¾€FDŽÔD²+uAÀV<ÐI5	ªf±™ƒv20100325_00711_stKsd109@êþ(«#Û?2ïfA F<*
=¶<>Ù-´?‹…d¾\)F:±HC2'®D±ÏžA°<îÐå	ªf±™ƒv20100325_00713_stKsd109@êþ("‡@ü?/ªRA F;Ëá=Ȩ@
?†ffU¾Š=qF:pDŽß®D±âA	â<Ök	ªf±™ƒv20100911_00100_stKsd109@ë_ú+_?$c—@€Ež$ö=A¥?àö?aG®e¾–‡+Ex=C>œ¬D®a?Abuv<'ó·	ªf±™ƒv20100911_00102_stKsd109@ë_þ²gò?(2@€EŸ
R=—ã7?¢¤è?k…f¾¦ffEž…Dß¦D®mAbœô<…Rº	ªf±™ƒv20110512_00785_stKsd109@ë1Ë"Á½?@€EÅf==_|?An?ó33g¾|í'EÄåHC>îVD®&ÙAƒBí=¬´»	ªf±™ƒv20110512_00787_stKsd109@ë1Ë&.ȕ?-P@€EÅR=´	Œ=ž=?ÈõÃQ¾%EĸRDçmD®¹/AƒÄå=Ž»y	ªf±™ƒv20110514_00615_stKsd109@ë2j¾…?+À¥@€E§Òá=¥Ù¼@Wì?÷
=Z¾'ë…E§C=ÜjD®tJA†«Ÿ=ìžì	ªf±™ƒv20110514_00617_stKsd109@ë2n®˜?,j1@€E§A==¡á?½¤?ìÌÍg¾'ë…E¦€ÍDD®s+A"4a=Ã	ªf±™ƒv20110515_00718_stKsd109@ë2)¡hŠÙ?!™@€E›Ü=™ù¬=÷­?ýp¤g¾'ë…EšÏšC>—ÏD®+3A"éŒ=¬<	ªf±™ƒv20110515_00720_stKsd109@ë2)¤¼‹?/Ï@€Eœ==³$?¹jÜ?Տf¾†$ÝE›(¤DÛ
D®¼ƒA"NÊ=‡œ	ªf±™ƒv20110516_00896_stKsd109@ë2Kˆ½ž‡?X!@€E§Eö=¸I˜?]0?Ÿg¾'n˜E¦_qC>x"D®"éA"O=ƒàà	ªf±™ƒv20110516_00898_stKsd109@ë2KŒMk?ï•@€E§}=ef¸>†Èê?šáHf¾ŽVE¦w…Dì)D® 9AƒèÑ="²*	ªf±™ƒv20110816_00458_stKsd109@ë=ÃՀ°??"Y<@€E˜f=³V<	ªf±™ƒv20110816_00460_stKsd109@ë=ÃØ»ó·?áÀ@€E˜@{="׬	ªf±™ƒv20110817_00424_stKsd109@ë=ájŽïr?"Ï@€E™f=¼ú(?u‹2@
=f¾""E˜£qC[—Dª²A‡ë¼>#	ªf±™ƒv20110817_00426_stKsd109@ë=án7E'?éb@€EšG=ÍŠ@	ôd?÷
=f¾ŽVE™¤¤D"¤åDªÏmA†ŠÈ=úĔ	ªf±™ƒv20110902_00118_stKsd109@ë?àðÕK?i§Ä@€E³®="t@	ªf±™ƒv20110902_00120_stKsd109@ë?àôÈd?X"¤@€E³´=lz8	ªf±™ƒv20110904_00686_stKsd109@ë@#5G÷?N•@€E á)=ªh?Xdþ?ï\)e¾bNEŸ"¤C[ÍÓDªkTA…¬Ñ=àø	ªf±™ƒv20110904_00688_stKsd109@ë@#9U³?Hr@€EŸ—
=}à?c*[?Ýp¤d¾ŽÙEžM×D"~D«A"¦n=ÐLÀ	ªf±™ƒv20110905_00480_stKsd109@ë@C%"c?^Læ@€E"p)=̃<@-|2@zág¾"›¦E'm\C]Dªy/A†üÐ>­E	ªf±™ƒv20110905_00482_stKsd109@ë@C(±ºx?Q@€E"o3=xMA@`Vù?×
=f¾…¸E"®D"É¢Dªñ7A‡6>-à¾	ªf±™ƒv20111002_00208_stKsd109@ëC¡
¼ç'?;¸è@€E±ôö=´b|@kã??Þ¸RN¾–E¯î¸C\¾úDª|"A€ÌP=¨P–	ªf±™ƒv20111002_00210_stKsd109@ëC¡ç¤?A‹Ã@€E²Ê{='gô>Pry?¯\)d¾‹C–E±®D"xœD«wA€Ü=‰×*	ªf±™ƒv20111003_00209_stKsd109@ëCÁ4À¬X?wßÀ@€E'y¸=‡\Ü?Ïê?·
=e¾œ(öEÙ®C[ïßDªqXA€ÃÄ='þ¯	ªf±™ƒv20111003_00211_stKsd109@ëCÁ7ý[?b!D@€E'&¤=}¯@12?Àe¾/E'6áD"uãD«ôA;=–Úµ	ªf±™ƒv20120604_00203_stKsd109@ëbb x–?"Žq@€E=šø>—B/?G®d¾œ¬EŸqCY‹ÇD«núAm‰ƒ<e	ªf±™ƒv20120604_00205_stKsd109@ëbb$<_Ø?(æ›@€Eiá=Š9>Üp
?G®4¾Ÿ;dEŽ«šD"¹qDªm¢Amҏ<¼	ªf±™ƒv20120609_00250_stKsd109@ëcàí»°?<³¶@€EuÄR=¸£È<Zn?záHe¾–Et#
CZŠÁD«Ari‰<óõ	ªf±™ƒv20120609_00252_stKsd109@ëcä›u'?.`{@€EtŸ\=ºs0?êõö?G®g¾ŽÙEs<öD"±šDªÙ²Ar†<ÑÍÉ	ªf±™ƒv20120630_00016_stKsd109@ëeŸ»ám?5{½@€E²M…=µ8T<"ŠŒ?¬ÌÍe¾¡ÊÁE°ÔfCZ@BD«(bAuŽ=µ•	ªf±™ƒv20120630_00018_stKsd109@ëeŸ¿U?+2#@€E±<>Á
>.&?Þ¸Rg¾¥ãTE°_
D"®DªÇ¦Avv3=4Èü	ªf±™ƒv20120630_00049_stKsd109@ëe¡$ýÖ/?'@€E£Îf=ô_3?¹LÙ?"33d¾"záE¢ìC[R-D«®Au£Ú=Aç	ªf±™ƒv20120630_00051_stKsd109@ëe¡(kY?	ñ@€E£¦3>ÏÃ?¦­?¢\g¾œ¬E£HD"®5DªÝãAuŽn=,Â	ªf±™ƒv20130526_01413_stKsd109@ëŽëë­"8?£'B@€EœÖf=¤">1;?záf¾¾vÉE›	\CZ1ªDªÉXA^B¡=;/þ	ªf±™ƒv20130526_01415_stKsd109@ëŽëî÷º6?­¹#@€Eœ"f="~?—wµ?\f¾µÂEš4öD"íDªøA^tp=šÓ	ªf±™ƒv20130627_00464_stKsd109@ë'⣥X?Aâó@€Ek…=ÉΤ>iÛ2?@e¾‹C–EÈCZ.ÙD«2-A_ L<;[	ªf±™ƒv20130627_00466_stKsd109@ë'⦹¸H?,l.@€Eº{=¤¾">†¯ô?333e¾šŸ¾Eú)D"	ÓDª¨)A_¶Î<5//	ªf±™ƒv20130629_00800_stKsd109@ë"%·Ó{"?!zw@€Ef@á=›`?a³?n{e¾œ(öEebfCZ•ÃDªéHA_"©<J£	ªf±™ƒv20130629_00802_stKsd109@ë"%»$XÐ?$G-@€EfH=  ?^ï?•Âc¾/Ee2D"ôDªàƒA_‡<u¤	ªf±™ƒv20130630_00726_stKsd109@ë"D/½??:7â@€E|ÎR=À#|?I A?E¸f¾å`EzÃCZf%D«ZA^Ôã<8$]	ªf±™ƒv20130630_00728_stKsd109@ë"D3;†"?67@€E{q×=–‡¸>Ë-?(õÃe¾£SøEy¨)D"öéDª¤A_ ³<-¼†	ªf±™ƒv20130721_00092_stKsd109@ë•ßZÃÁ?7¸à@€EƒO{=‹½œ>G¿Â?+…e¾£SøE'§ÃCZšD«>A_ýc<d•	ªf±™ƒv20130721_00094_stKsd109@ë•ß]SgÜ?2Q'@€E'¬q=ˆB˜>¢ªÁ?¸f¾±&éE'DD"7Dª‡3A_à¬< ü	ªf±™ƒv20130721_00284_stKsd109@ë•àú-ã¾?>8@€ENkq=Šý€>ÇÒÆ?333e¾˜"uEM$ÍCY'oD«5ºA_¢‡<A¶	ªf±™ƒv20130721_00286_stKsd109@ë•àý¾Ú?,õ7@€EO^¤=‡ðô=	}Þ?G®f¾£×
EN¸D"
¢Dª•yA_xŸ<BmD	ªf±™ƒv20130721_00524_stKsd109@ë•ã³Ã;?^z@€E)"R=‹HÌ> óÅ?ë…e¾­'hE(]šCY‹DD«+ßA_D¶<‰y	ªf±™ƒv20130721_00526_stKsd109@ë•ã
²û?Zø–@€E)×ì=JnH?Cß?@f¾±&éE)
¸D"‹Dª'=A_B1<©	ªf±™ƒv20130721_00764_stKsd109@ë•åXÞ?/Ç®@€E$V=ƒGl?)R"?n{e¾©xÕE"<¤CZ¼DªÞ¨A_B³<^'ã	ªf±™ƒv20130721_00766_stKsd109@ë•åÁ¦Ô?%ˆô@€E$ÂR= ­\>ÒIƒ?E¸c¾´9XE#ÌÍD"ê%Dªâ˜A_H<9èà	ªf±™ƒv20130721_01004_stKsd109@ë•ç•j5?C^@€E<ö=Š·Ø?(j­?!G®f¾ª~úE:CZtþDª¿#A_b'<]ZÎ	ªf±™ƒv20130721_01006_stKsd109@ë•ça×?Eùx@€E:ƒ\=R3È>×ð"?Y™šf¾³¶FE7Ï3D"ÜDªð"A_¤<–¶Á	ªf±™ƒv20130722_00098_stKsd109@ë•ÿ«äà??©!ë@€E"ô=u‰P=|éÈ?
=qe¾®{Eƒ–áCZ%ãD«7A]üë=
KÜ	ªf±™ƒv20130722_00100_stKsd109@ë•ÿ¶îôÀ?Ͻ@€E‡^H=Ëær>Ãd?f¾¯ E…à¤D"öÁDª§ÇA^º=Fð±	ªf±™ƒv20130723_00456_stKsd109@ë–&ÐáÚP?'?,@€E}Õ×=¤g4@Hi >úáHe¾µÂEzáCZ=²DªÎ A_ŠÝ<øt;	ªf±™ƒv20130723_00458_stKsd109@ë–&ÔÖ×?‹Í•@€E~`=ŸŸ¬>—?¸Rf¾¯²EyðÍD"Ó+DªîFA_Ö+<Ö#6	ªf±™ƒv20130724_00421_stKsd109@ë–Cs-õ?P9&@€E—¹=‹
T>µ³P?E¸e¾ ÄœE–ØÍCYþ5D«1Aa&r<fË©	ªf±™ƒv20130724_00423_stKsd109@ë–Cvêíõ?]aÞ@€E–Ö
=aæà?8W%?8Qìe¾­'hE•Y\D"û}Dª¶fAaí<œ´_	ªf±™ƒv20130801_00239_stKsd109@ë—A)Àc?ö/@€El†ö=³'(?tª?èõÃf¾"ýôEjCZ˜D«AZ÷%<¸ŽÚ	ªf±™ƒv20130801_00241_stKsd109@ë—A-±™k?3ô@€Ek¶¤= ý=ë™Ñ? f¾Ÿ;dEkK×D"{Dª'¨A[Kø<o†é	ªf±™ƒv20130801_00575_stKsd109@ë—Còã‡y?CHö@€Eu?ì=€M(>ÖF?=p¤e¾™™šErºCZh´DªâA[6¿<rmF	ªf±™ƒv20130801_00577_stKsd109@ë—Cö— ˜?8¡@€Eu\='u8?êo?aG®d¾«Et1ÃD"îéDªÈ9A[qä<{	ªf±™ƒv20130802_00141_stKsd109@ë—_í#™ã?Kž¾@€EŽh>­bt?êjÓ@7
=Q¾¶E¢EŽÔ)CMLD«* A\§›>+•Ö	ªf±™ƒv20130802_00143_stKsd109@ë—_ðG€?@€EÊf=¢
@=JÙ?—
=f¾'ë…EÇìD"ÏDª'A[E`<…_*	ªf±™ƒv20130802_00381_stKsd109@ë—aù¸Èß?F/8@€E}(¸=³­ü>I
|?.{e¾¤ZE{ë×CYý/D«¸A[r¡<GZ	ªf±™ƒv20130802_00383_stKsd109@ë—aý͋9?VÞ´@€E}H=l_H?…¬¦?®f¾«…E{ƒ®D"÷TDª—A[uO<NI	ªf±™ƒv20130802_00621_stKsd109@ë—cõ¥©G?3=&@€Eƒë{=pú'?ž\•?@e¾¨õÃE'ûšCZŽDªÛ\A['Ë<;Ÿ	ªf±™ƒv20130802_00623_stKsd109@ë—cù\þ?"0Ï@€Eƒò=‹×ì?@`"?¨õÃe¾‹C–E'ÀD"ìDªÓuA[<n< Ôñ	ªf±™ƒv20130803_00197_stKsd109@뗀qâ{5?Ias@€EÈ{=¢Ûì>Ì<Û?+…e¾ß;E…CZ<jD«0A\Ô£<7 *	ªf±™ƒv20130803_00199_stKsd109@뗀u¾Rá?F^@€EWÍ=›‹<>m¦y?aG®f¾™‡EŽºD"{Dª˜"A\–ð<x.é	ªf±™ƒv20130803_00485_stKsd109@뗂ýà?"—Z@€E–$H=yØè>(4À?333d¾©xÕE"µ\CZz^Dªé'A\ÕÓ<¾œ;	ªf±™ƒv20130803_00487_stKsd109@뗃üŸx?}õˆ@€E–®=dë?ÉØ?(öf¾£SøE"ýìD"ÿDªÑA\ç•<Æ Ê	ªf±™ƒv20130803_00845_stKsd109@뗅ò'ßk?B€³@€E¢M\=ˆ±ð?ç]§?=p¤e¾™™šE µ…CZš DªÃA\¥Æ<hA§	ªf±™ƒv20130803_00847_stKsd109@뗅ö%¦ƒ?Lû@€E¢ŸR=€ýL=£oZ?Që…d¾£SøE¡3ìD"èZDªç}A\Vw<‡ñô	ªf±™ƒv20130804_00194_stKsd109@뗠*P›¤?$œ@€E Øì=©U?Ô¤?˜Qìe¾'n˜E ×CYòòD«0)A\it<z©7	ªf±™ƒv20130804_00196_stKsd109@뗠-àBË?.@€E ó¤=Ì'g>"r@?W
=f¾¥ãTE¡öD"øDª¬jA\GP<-»o	ªf±™ƒv20130804_00650_stKsd109@뗤[6‡?F:ó@€E—Š)=´¹?ŽE?@d¾›¥ãE–C3CYãDªß–A\"s<[@	ªf±™ƒv20130804_00652_stKsd109@뗤ٛ<?B‹ÿ@€E—kf=žXä?n9Š?+…e¾•E–({D"èœDªÝhA\m<S©Ò	ªf±™ƒv20130805_00304_stKsd109@ë—ÁÉ]â3?aT5@€E¤ÿÃ=f>=àç?#×
e¾¢ÐåE£·ÃCZožD«*òA]Ì·<—I÷	ªf±™ƒv20130805_00306_stKsd109@ë—ÁÍ
+?[¼@€E¤‰¸=o7?ÝfU?LÌÍe¾¢ÐåE£—3D"åqDª'A]¯Ë<3½	ªf±™ƒv20140629_00228_stKsd109@ëÀ¿Ðôu?+€@€E£'==šX?~O?}p¤d¾œ(öE¢DáC¼¬D«HA`¶ú<†ÎŸ	ªf±™ƒv20140629_00230_stKsd109@ëÀ¿ÔZ/v?;á@€E£dì=ÙùÁ>"û?E¸f¾"záE¢BDŒpîDªª5Aa™<ƒs	ªf±™ƒv20140629_00232_stKsd109@ëÀ¿Ý6¡þ?0º@€E£õ®=p<?¹½ë@×
2¾Á‰7E¤˜fE¿ºDª3ÇAa7º=-µù	ªf±™ƒv20140711_00385_stKsd109@ëÂB7¦'?ˆ»"@€E"¿{=ûrª?Ð×ü?.{d¾–E'Ó×CJ=D«aAayˆ<ÓXë	ªf±™ƒv20140711_00387_stKsd109@ëÂB:\ã?m¿â@€E"S®=ǹ`<–Y/?0£×f¾¡ÊÁE"˜áDŒLBDª®ÁAa[?<³}"	ªf±™ƒv20140711_00389_stKsd109@ëÂB=È}]?KÛ@€E"—3=Œéx?vì?J=q3¾–E" {E²ÝDª2FAa©ë<€–	ªf±™ƒv20140711_00625_stKsd109@ëÂDV[à?@€EŽ¿¤=Š/x>­ù?"záe¾—PEŒfRC <jD«²AadŸ<}Ü	ªf±™ƒv20140711_00627_stKsd109@ëÂDYÕ¤7?í‡@€EŽá=‰Ÿ8>XU'?ƒ×
f¾"záE‹KDŒBòDªáAaJÔ<†¶	ªf±™ƒv20140711_00629_stKsd109@ëÂD]GŽŠ?õ|@€EŒËf=">8?¯º»?ØQì3¾'ñªE‹Ü{E©mDªq'AaX"<÷ûÁ	ªf±™ƒv20140711_01057_stKsd109@ëÂGÖçóš?KŽ"@€E u==­@>ry?\(öf¾š¬En¤C µDªó\A`ÚË<"ÆE	ªf±™ƒv20140711_01059_stKsd109@ëÂGÚN¾?W†@€E 13=°V?Må"?333f¾'ñªE%×DŒ5HD«òA`ýA<'pC	ªf±™ƒv20140711_01061_stKsd109@ëÂGÝl·ä?3˜@€EŸt3=‡ÆÈ	ªf±™ƒv20140807_00101_stKsd109@ëÅ %vLj?Npt@€E£ÿ\=‰´=RƳ?Tzác¾/E£ƒ…C :áD«0îAe7_<–nq	ªf±™ƒv20140807_00103_stKsd109@ëÅ )`a?kBµ@€E¤=\P;Ý£ ?:áHf¾£×
E£Ð¤DŒ…Dª"TAe
ü<²Vf	ªf±™ƒv20140807_00105_stKsd109@ëÅ -/?`Ù	@€E£Ï®=…&ø?ÜÞø?…¸2¾¥`BE£€)EÌÑDª+øAcí/<Ôw	ªf±™ƒv20140816_00195_stKsd109@ëÆÀÀ[Šj?Jáu@€E¹Vá=ˆ¯|>¶h;?n{e¾‰7LE¸D¸C>¸D«1ÓAi‹m<ÀÐe	ªf±™ƒv20140816_00197_stKsd109@ëÆÀÃðÕÁ?<í0@€E¹oá=¢Öô?!c$?aG®f¾"záE¸W\DŒ"þDª"ÝAiWÝ<¦˜Ú	ªf±™ƒv20140816_00199_stKsd109@ëÆÀǏ)?C&•@€E¹`¸=Ÿ">
Yë? 3¾Ÿ;dE¸\öE̓DªÙAiÇd<½gÜ	ªf±™ƒv20140816_00243_stKsd109@ëÆÁ*'f?:ÿ@€E¶eÃ=nø'>A?Tzád¾›¥ãEµeC3øD«1AièÍ<¡%	ªf±™ƒv20140816_00245_stKsd109@ëÆÁ.â•?0CH@€Eµjì=K¨ù>>v?k…f¾¡G®E´Å3DŒ‹Dª£®Aim{<ªÕ-	ªf±™ƒv20140816_00247_stKsd109@ëÆÁ1¥ÄË?--€@€E´‡H=pHQ?"AÁ?¡G®3¾®{E³ÚREÍyDª%yAh×T<åÛ	ªf±™ƒv20140816_00291_stKsd109@ëÆÁê¤N?Zɹ@€E·H>×D?ØÛu?†ffe¾¦éyE¶
C¡HD«&wAimñ<è8Š	ªf±™ƒv20140816_00293_stKsd109@ëÆÁ'Ux?'"Í@€EµS{>¹*?ÒSC?LÌÍf¾'hsE´{DŒDª¼öAit"<ìñ´	ªf±™ƒv20140816_00295_stKsd109@ëÆÁ"íÓ-?y#š@€E´b\>¢›='p‡?"zá4¾™™šE³QÃEÌÕDª&NAi÷¥=Žâ	ªf±™ƒv20150228_00508_stKsd109@ëßLé<?†ªw@€E›\f=›¥8?üÓÄ?+…d¾/Eš<{CZBD«TBAg~<æù	ªf±™ƒv20150228_00510_stKsd109@ëßL+æ¹? <€@€E›—…=›^D>¾ó­?B\f¾¬1Eš¢RD"ôÍDª"Ah9=A¾	ªf±™ƒv20150228_00652_stKsd109@ëßM:ÌTW?"='@€E½ª¸=•¾Ì>û‰\?B\d¾™™šEÁNCYffD«_mAh8q=?þ9	ªf±™ƒv20150228_00654_stKsd109@ëßM>#0?›?ý@€E¾Ã=±Ï=Cã€?xQìf¾®{EÂD¤D"Dª}ÛAg² =FéG	ªf±™ƒv20150330_00696_stKsd109@ëã:ä1î?Èç@€E¼!H=‹´=æ³ç?ƒ×
e¾š¬E¹ô¤CZ®VD«aÛAi5›<¯$S	ªf±™ƒv20150330_00698_stKsd109@ëã?òÉ·?Û@€E¼>×=›{L?¨a{?'ë…e¾ž¸RE¹Ö¸D"Dª¯ðAi;—<²4Ò	ªf±™ƒv20150331_00595_stKsd109@ëã&á	Š˜?¹Î@€E«³=˜\==Òæ?záHd¾†§ðE©˜CZÛdD«XjAiËQ<ß#	ªf±™ƒv20150331_00597_stKsd109@ëã&äF;#?%è!@€E«ff=¦Ÿ´=²Î?ue¾"záE©š)D"$1Dª¸AiøÏ<«¯Z	ªf±™ƒv20150421_00362_stKsd109@ëåÄ®˜"a?'âû@€E´ýf=šåp>ÏPº?333d¾/E´w…CZõÃD«P¬Ag¿Ä=Ó	ªf±™ƒv20150421_00364_stKsd109@ëåIJ‰T¨?œ:_@€E´×{=Ÿ>jύ?5e¾¥`BE´¸D"'dDª¶AfÕg="ê	ªf±™ƒv20150721_00001_stKsd109@ëñ¶? ?A©;@€E¬·=§îØ?­P?…¸e¾å`E¬JáCYÕD«=qAk«‰<ÉO²	ªf±™ƒv20150721_00003_stKsd109@ëñ¹Ö?0¿Q@€E¬ò×='"l?Dl?W
=e¾bNE¬ƒ…D"ôsDª©üAkÀ<™[	ªf±™ƒv20150721_00049_stKsd109@ëñ®-z?3'-@€E«¤=ø»?/¹?…¸f¾OßEªnCYYXD«5ÛAlú<Ãæá	ªf±™ƒv20150721_00051_stKsd109@ëñøð?#Šx@€E«3=œü>ô³L?W
=e¾™™šEªÒfD"ê^Dª©ºAj­¬<˜®®	ªf±™ƒv20150721_00097_stKsd109@ëñv	Œq?4ö@€E§WH='ê˜?{
?5e¾…¡ËE§ÍCY-ÓD«.áAkA6<ƒ>	ªf±™ƒv20150721_00099_stKsd109@ëñyk¼<?1we@€E¦ò=lh?Žu:?•Âe¾‹Æ¨E¦ñšD"ü¬Dª¬ƒAkŒá<Îm 	ªf±™ƒv20150726_00239_stKsd109@ëñÀ«Ù½v?ÊPA Fm£$>$ht?¦w~?Տe¾ŽÙFmRCYP¤Dªâ Al"U<Ìÿî	ªf±™ƒv20150726_00241_stKsd109@ëñÀ³'!¦?	"ÉA FpzÈ=ë>¯@/`Ë?\g¾bNFpL…D"èåDªŸAlæz<Õ%>	ªf±™ƒv20160710_00562_stKsd109@ì"nϛß?:àÑ@€Eƒo…=ÐÁ¥>ì^?k…e¾–‡+Eƒ/×CYΘDªðƒAci…<+O	ªf±™ƒv20160710_00564_stKsd109@ì"r3Ôn?.]@€E…D)=†‹P?ªE?k…`¾•E"=HD"ø¤D«FAc»Ø<…;Î	ªf±™ƒv20170621_00486_stKsd109@ìH ´ëÛ?\B!@€E–´{=a¨?–ø®?¸e¾œ(öE–×CY"¼D«8JAeª<ˊ'	ªf±™ƒv20170621_00488_stKsd109@ìH£¥Ñá?_ã`@€E–—3=ÇÕO?(÷?LÌÍ^¾¡G®E–…D"DD«ÉAdܟ<Ñ
Î	ªf±™ƒv20170621_00582_stKsd109@ìHÃb¶"ç?lè@€E'=²ç0=Éa³?E¸d¾ª~úEè{CYÜjD«AãAerT<Úá~	ªf±™ƒv20170621_00584_stKsd109@ìHÃf>bç?iF@€E'›H=ÞΡ>¨éÓ?€K¾«EÉ\D"*VD«îAd"<îÔ	ªf±™ƒv20180508_00361_stKsd109@ìpè«s¼?"ðþ@€E—ù¸=«À=gºÔ?¸R-¾šŸ¾E—öCY¬ÍD«GAU‡<蛄	ªf±™ƒv20180508_00363_stKsd109@ìpè®Ã²r?‹‹6@€E˜=ƒUÌ?;ÉÇ?n{B¾¬1E—¤¤D"&ÙD«/×AVEŠ=•	ªf±™ƒv20180511_01186_stKsd109@ìqHñ]–?k©b@€Eùö=Š ´>œ?=p¤e¾«Eœë3CYÂÑD«&FAW†S<À6		ªf±™ƒv20180511_01188_stKsd109@ìqHô"?n´@€EžE¤=Š¥8?•Ó{?TzáZ¾­'hE!
D"+D«
yAX3Ê<ñ¾#	ªf±™ƒv20180513_00781_stKsd109@ìq‹ÆÃ-'?™À'@€Eº—á=•c¬>ÜÙÍ?:áHf¾©xÕE¹Y
CZ¯\D«dAVZë=+yw	ªf±™ƒv20180513_00783_stKsd109@ìq‹Ê'y?¥/@€EºÖ=ƒh?S"i?.{e¾´¼jEºšD"wdDª¿+AU–=4Á	ªf±™ƒv20190803_00126_stKsd109@ì©ešï)Ä?n•À@€E£Aq="	œ>?Ñ­?záHf¾¤Ý/EœØRC\ròD«´"AU5ó<žO	ªf±™ƒv20190803_00128_stKsd109@ì©ežbÿ?b9@€E¤¶q=è–^@Y'd?'ë…b¾¨õÃEž—\D"Ž D«"‹AU'Î<̆S	ªf±™ƒv20190811_00839_stKsd109@ìªe¼#?J˜@€E'ý¤=Žø(=n?J=qf¾"záE'6öC\ØÕD«'AV<uÝ]	ªf±™ƒv20190811_00841_stKsd109@ìªe!ÞVã?TՔ@€E'…==}ÆX=½Á?E¸_¾¢ÐåEàöD"‡øD«c;AVb¯<ŸäX	ªf±™ƒv20190816_00286_stKsd109@ì«÷"‹Æ?_ÿ@€E–A{=‰=¤>«¡'?=p¤e¾bNE•ŒC\'D« "AW7˜<'t	ªf±™ƒv20190816_00288_stKsd109@ì«úD6?[ނ@€E–ˆ)=ÅÎa<»+ß?8Qìa¾Ÿ;dE–rÍD"†%D«c+AVû\<‡^î	ªf±™ƒv20190830_00553_stKsd109@ì¬ÃªTÒÀ?b'Á@€EˆÜö=p;P>e*²?c×
d¾±&éEˆÇÃC[KD«€!AWI¬<¡{	ªf±™ƒv20190830_00555_stKsd109@ì¬Ã­ÔÚ7?K³½@€EˆŠq=ŠÛ0?äÓÍ?\)?¾Æ§ðEˆ¦¤D"Q`D«+uAUµä<á"M

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_47n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  180 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	HvCv20100729_00443_stKsb355@ë
åVW	Ò?v³#@€ECì=\f0=ÏÑi?W
=f¾'ë…	EC†=Dê±ÓDtoÏAuÂ=,*å	HvCv20100729_00445_stKsb355@ë
åZgOE?"÷Ð@€EBÒ¸=‰«ˆ>úPb?záHg¾ Äœ	EC×DbÙºDtÕãAu$=CÛ	HvCv20100904_00180_stKsb355@ëãD?Ad@€E†=ö	»?¹¡?ŒÌÍU¾ŠÀƒ	E…ø¸DèkøDq7Au>ƒ=Õ-	HvCv20100904_00182_stKsb355@ëß|þ??«{@€E…Š==óœ*=Œq`?ƒ×
e¾›¥ã	E…_šD^V%Dqc¦Au¬<=	¦˜	HvCv20100930_00252_stKsb355@ëÁÀ³ê(?M5@€E—{=±úd>Ìѽ?‡®h¾ŠÀƒ	E˜¦)Dè`þDpï¾Au±2=áL	HvCv20100930_00254_stKsb355@ëÁāt_?Ps"@€E˜äá=Å4?؏n?\)d¾}ó¶	Eš¢¸D^^‡Dq}PAvÊ)=!åš	HvCv20101004_00123_stKsb355@ë@"ø/Q?SÆM@€E—•==K^@>—Ö?"zág¾˜"u	E˜ýDè^úDpõPAuµÂ=@ê	HvCv20101004_00125_stKsb355@ë@˜´<?V/º@€E—w®=º¤€>y—7?Ž{e¾'hs	E˜šD^3#DqffAv
ý=r\	HvCv20101007_00098_stKsb355@ë }q»?kÖ#@€E®¾H=²
d>Ôíé?'ë…h¾ŽV	E°qDè}Dpç
AuhS=aA:	HvCv20101007_00100_stKsb355@렁9›­?_¹ˆ@€E¯	¤=€?Úyß?ˆõÃd¾¢MÓ	E°ºD^tÍDq\{AuC‰=Ù	HvCv20101008_00102_stKsb355@ëÀa9Ö»?8kå@€E–Ñ®=mæ ?¢E?¢\X¾ŒIº	E—òfDèpDp·At+:=*¸	HvCv20101008_00104_stKsb355@ëÀdà)v?@'Y@€E–Àq=y•!?§æ?"33K¾'hs	E—þ¤D^AºDqaÛAuϓ=)œn	HvCv20101008_00138_stKsb355@ëÀØIª?5ér@€E˜Û¸=Y4(>4ý?Që…g¾ˆ1'	E™ÚáDèjDp™ªAuµ±<ß)r	HvCv20101008_00140_stKsb355@ëÀÜKµ¶?<3¹@€E˜d\=ˆ†@ ½}? f¾ŠÀƒ	E™^{D^7žDq5?AuÔ«=.u&	HvCv20110630_00626_stKsb355@ë7ç»ë]Ü?bqJ@€Ej–f=ð²5?BÈó?†fff¾¤Z	Ei-ìDèHÍDo"…Atê2=GÅ/	HvCv20110630_00628_stKsb355@ë7ç¿F¼Ó?_w@€EnSì=­Ÿˆ?cþÆ?^¸Rf¾¡G®	EkýHD^×DoÿžAt|_<í7h	HvCv20110806_00635_stKsb355@ë<…ëSöw?Cz¬@€E ná=±Ÿ0?9su?"33c¾'ñª	E yÃDì
'Dh¶5Avßú=,è½	HvCv20110806_00637_stKsb355@ë<…îlu?BoK@€E K¸='Ý,>AY?hõÃe¾‰º^	EŸñHDeqìDhùüAv*É<ú]	HvCv20110822_00199_stKsb355@ë>€›¥î?©ün@€E…3=?o@=‹ƒÄ?ŒÌÍf¾«…	EƒßšDëêVDhíÓAví³=ˆ:?	HvCv20110822_00201_stKsb355@ë>€Ÿ=?¨a¯@€E…¸=jé×>ÀŠ ?Që…f¾¢Ðå	EƒqDe)ªDitAvyF=¥è(	HvCv20110830_00239_stKsb355@ë?2Ò:J?1[@€E¤eì=qy>­'?G®g¾œ(ö	E£w®DèNFDp#…AuÄ<ðŸÉ	HvCv20110830_00241_stKsb355@ë?6PÔ¯?0üò@€E¤ì=¸Ù¼>Ñì"?œ(öY¾œ(ö	E£ðáD^-²Dp\At­=!Â#	HvCv20110918_00414_stKsb355@ëAâfœí?%"P@€E«)=äÜ?%AQ?®{g¾ˆ1'	EªçqDèDöDp
¢Au'œ=,•C	HvCv20110918_00416_stKsb355@ëAâ…3ü1?.BÕ@€Eªá¤=Ò5@&ñ?n{f¾…¡Ë	EªnRD^RDp_ðAu2n=±±	HvCv20110919_00505_stKsb355@ëB>I<?\/¹@€E§á=·Ü$?¿2ñ?˜Qìg¾|í'	E¦Ó3DèRÉDpÛAu_7=X¦þ	HvCv20110919_00507_stKsb355@ëB"Q©k?ZºE@€E§
)>c~>Ðs?ƒ×
e¾…¸	E¦tÍD^;ÇDp,ÝAtšF=,ä·	HvCv20110922_00149_stKsb355@ëB`2×é6?UiL@€EÂ[¸=Ç»†=n?Ž{f¾ŠÀƒ	EÂ+qDëðBDhŽ5Av@Ž=7¥µ	HvCv20110922_00151_stKsb355@ëB`6ºÒ#?S‹@€ER=ßâþ?LP,?"zá@¾ŽV	E†)DedDhíAuD=*Ē	HvCv20110925_00283_stKsb355@ëBÀ4+¶?'+o@€E¾"×=æë@3\?ŒÌÍf¾€ƒ	E½¼¸Dì¼DhúNAwÛ¤=´&C	HvCv20110925_00285_stKsb355@ëBÀ7pډ?f×0@€E½lf=¢80?7ˆ¢?†fff¾ƒ•	E½ÍDe"‹DiráAu°X=Y·e	HvCv20111006_00119_stKsb355@ëD!eFkI?1žö@€EÅÃ=lä°>Œéz?šáHf¾"÷Ï	EÅgÃDëþ-Dhß+Au$B=œ	HvCv20111006_00121_stKsb355@ëD!hi5y?:8·@€EľÍ="Ì?PûÓ?¸Qìf¾¢MÓ	EÅ
De¡Di:^Aut@='½ú	HvCv20111007_00250_stKsb355@ëDA˜‹Q­?Dùî@€EŸ;
=›Û`@å#?"zág¾—P	E =Dì}DhÔZAt¾=þ=	HvCv20111007_00252_stKsb355@ëDA›®Í?K:(@€EŸ¡3=ifà>Ü,Â?¬ÌÍe¾'ñª	E 'ÃDe'^DiO;AuÙÌ=_ŠØ	HvCv20111008_00435_stKsb355@ëDam\Ê[?‡‡Í@€E'>ÇA?,I«?}p¤f¾ A‰	E''HDìßDh²ÑAuœx=e"š	HvCv20111008_00437_stKsb355@ëDap~Ȉ?d4Þ@€EÒ=‡lh@}ßê?Ž{e¾ž5?	E'w×De"þDiMPAu =I	HvCv20120606_00350_stKsb355@ëb¥HÊ?)‡@€EŒÓ\=˜ÇÔ<2ˆÅ?s33e¾‡®	E‹w3DëìDiÃAuS<Ô«ð	HvCv20120606_00352_stKsb355@ëb¥"¶xÍ?.÷!@€EôH=|è>_ê?Š=qe¾ŠÀƒ	EŒ×
DeQXDj%Avu=š6	HvCv20120616_00628_stKsb355@ëcçk½,?C&@€E…7®=€Oü>:¨?'\e¾¨õÃ	E†'HDëàÕDiœAsNç<õ©'	HvCv20120616_00630_stKsb355@ëcço³÷¿?5—Ÿ@€E"
{=œÁP>dXˆ?hõÃf¾›¥ã	E…1…DeAšDiQXAtî<Ûµ1	HvCv20120617_00820_stKsb355@ëdQŸYø?b§"@€Eg ¤=´Ô>Æ¼?k…f¾–	Eg™Dëâ^DiTjAs»»=[†	HvCv20120617_00822_stKsb355@ëdUWŠÖ?Bs@€Ei}š=¿UQ>ÀYR?aG®W¾\)	EiÏ®DeT¼DizÑAs,ˆ<ö/˜	HvCv20120626_00639_stKsb355@ëe&}ÆÕ<?e®¤@€E‹ÌH=_]Ð>ðÁ?·
=f¾œ(ö	EŒÿ
Dëç}Diw\AuKÅ=RÜ9	HvCv20120626_00641_stKsb355@ëe&°©Ö?aˆ@@€E—äf=µ·H>¿4l?ýp¤e¾Ÿ¾w	E—ÏšDe1ËDiÓdAq"">Ýè	HvCv20120627_00095_stKsb355@ëeAYC=A?ƒ&¡@€EŸ{Ã=…µû@,P?…¸e¾œ(ö	Ep¸DìjDiÑXAtL=9mj	HvCv20120627_00097_stKsb355@ëeA\ÙÅY?‡V€@€EŸÌš=œä?–M?‡®f¾œ¬	EöfDe'Dj?LAt‰~=Q¶<	HvCv20120704_00412_stKsb355@ëf!ØG.¾?K è@€EaRÍ=Üd?@é.?hõÃf¾¥ãT	E`û\DëÎDi`ÕAq·<èy	HvCv20120704_00414_stKsb355@ëf!Ûވ6?6£@€E`­\='l‹>!B?@f¾šŸ¾	E]W×De65Di®¨AqK<´'F	HvCv20120706_00189_stKsb355@ëf`"_¶t?${2@€EŠï®="‡"?&º'?Š=qf¾/	E‰¨fDëØÅDjApÁ:<® 	HvCv20120706_00191_stKsb355@ëf`%›…'?0Q@€EŠÀ3=ul°?cLÞ?}p¤f¾'ë…	EˆÚ¸De^¨DjLAq3z<³‹o	HvCv20120707_00081_stKsb355@ëf(æÔ
?Njz@€E'63=´Ö>–8?LÌÍe¾ƒ•	E'«qDëñËDiûuApÙÞ<ËMe	HvCv20120707_00083_stKsb355@ëf,!´?T¾$@€E'f=°sÌ@…	û?uf¾†$Ý	E×\Dee¢DjlJAqq<ëG!	HvCv20120711_00252_stKsb355@ëgЙ
(?ôj@€Eb==ˆe?âÏÚ?"zág¾hr°	EcDëéDjhApv@<ÞÐ{	HvCv20120711_00254_stKsb355@ëgÕ|©t? Š@€Ea»3=‹î>¼ü?n{f¾""	EbyìDe8BDjÜþAp¬î<±±4	HvCv20120712_00180_stKsb355@ëg$òì÷e?Ë5^@€E'Qf=Œ¯´?ôw#?€f¾´9X	EƒŠDì2Di»ÇArH·=º*	HvCv20120712_00182_stKsb355@ëg$÷2v ?ëŒ×@€E‡ =ŸUW	HvCv20120713_00117_stKsb355@ëg?Åäuá?Nùü@€E"›×=£˜<©O?c×
g¾™™š	E"i×Dëò˜DjyªAq¡<Û¿^	HvCv20120713_00119_stKsb355@ëg?Èûl?J"»@€E"Ò{=y$p?[€Ü?p£×f¾¤Z	E"3DeT9DjÃuAp9K<哏	HvCv20120714_00129_stKsb355@ëg_sÁ?ü Þ@€E~)=µI>ßýÄ?€e¾¦ff	E›òRDe=ãDj´Ar•%>Í	HvCv20120714_00415_stKsb355@ëgbùŠ?Q/@€EŠö=§Z€?ˆ~Ú?aG®e¾Š=q	E‰QqDëíªDiüJAq´<Øï	HvCv20120714_00417_stKsb355@ëgb¿8?^
B@€E‰®f=sç?¢œp?k…f¾'ñª	Eˆ¹\De;DDjFÙAqÆ*<ÜÚ	HvCv20120715_00948_stKsb355@ëg‡BÅA¾?l@€Ef{=…Q>MwË?k…f¾šŸ¾	Eh<¤DìqDi;uAqdt<øŒK	HvCv20120715_00950_stKsb355@ëg‡Eçzù?\;;@€Efi×=w¹÷?áµn?záHf¾§ïž	Egð)DetœDi''AqÝ«=ö‰	HvCv20120716_00189_stKsb355@ëg Wh?oó¤@€EŒc×=Žjl?Á«$?n{f¾›¥ã	E‹YìDëåPDjM/Aq)=pÐ	HvCv20120716_00191_stKsb355@ëg k¤ê?ƒÉ>@€EŒH=°fD>àKÜ?aG®e¾¨r°	E‹Ã×DeX¤Dj/Ap®\=)		HvCv20120717_01013_stKsb355@ëgÆ´¥^I?˜ž@€Ež©H=¹©? 6®?Ýp¤f¾"ýô	EŸ'RDëô¤Di:-Ao"=¶	HvCv20120717_01015_stKsb355@ëgÆ·Ô¢?-N‰@€Ež™=áPÍ?g!Õ?—
=e¾bN	EŸÒ¤DeªDi©šAojN<¡—	HvCv20120722_00507_stKsb355@ëhb	g}?m¾Ü@€E†…Í>‹)"=_öh?n{f¾'hs	E†I®DëÌÕDi‡LAl®«<®rÐ	HvCv20120722_00509_stKsb355@ëhb¤"ß?QO@€E†Àš>fŽ>¿Îh?n{e¾"zá	E†™HDe*^DiÔÝAl«ø<†Ê		HvCv20120723_00076_stKsb355@ëhË 7?0ûH@€E—‡Ã=¤x>^P?W
=f¾•	E–ØáDëÉ¢Dj?®AlV+<"¦	HvCv20120723_00078_stKsb355@ëhÎÃ!}??]à@€E—'3=´®t?€˜?˜Qìf¾¥`B	E–L=DenÙDjڏAljx<Í}		HvCv20120723_00896_stKsb355@ëh†õ'8|?}…€@€E"\=³l?€\?ffff¾«…	E–bÍDëù7DiqhAlè®=ˆR	HvCv20120723_00898_stKsb355@ëh†ø¦T"?zE@€E"U¸=_"ø?ãÂå?ue¾©ûç	E•€=DexRDiÓÇAl¹=—'	HvCv20120724_00293_stKsb355@ëh£%"bs?ûM@€E‡V…=²œ @FÓ¼?ª=qO¾Oß	EˆO\DëÙ¢Dj9Ajòž<Ȏ·	HvCv20120724_00295_stKsb355@ëh£(Ùx,?Œ@€E†ðì=Ʌº="ÜÌ?333e¾‡+	E‡ÍìDe2 Dj[…AkEÿ<s	Â	HvCv20120725_00480_stKsb355@ëhÄ$,ºÉ?3.T@€Ec¤="³"?tŸ?}p¤Y¾–	E'F)DëۖDiÑ7Akt"<Òú	HvCv20120725_00482_stKsb355@ëhÄ'ut÷?-Fó@€E3="Ì¡>;®?aG®f¾œ¬	E'N=DeEPDjAj÷Ç<³Yß	HvCv20120730_00139_stKsb355@ëidnÞՎ?RJ¡@€Eg=îG=¡û©?(õÃg¾²-	EhDëî¸Di|¼AiD<™¶+	HvCv20120730_00141_stKsb355@ëidr,¾?L§ô@€Ef¾=w?>Ù-?E¸e¾™™š	Eg§×De7ßDißßAi?<¡—	HvCv20120731_00863_stKsb355@ëi…Ùö±M?}Iv@€EZD==õq*=Üð™?&ffg¾¡ÊÁ	E[h)Dëç#DiOmAi:M<ÂŊ	HvCv20120731_00865_stKsb355@ëi…Ý´Ø?bYî@€EZ'ö=Ð,@1¸?#×
f¾ Äœ	E[JDe9ªDi¯žAhà<¯Ú	HvCv20120806_00075_stKsb355@ëjD9̚M?hµ1@€E'~×=nuG?·?O\)f¾œ(ö	E'iìDëî˜DiªòAch<Øùþ	HvCv20120806_00077_stKsb355@ëjD=Bó?5̞@€E'¼á=]±)>Rd?#×
e¾™™š	E'¢¸DeBNDj¨Abúk<œ†o	HvCv20120819_00140_stKsb355@ëk඾mŽ?>; @€EŒ˜>éL?ÜH@õÃf¾˜b	EŒÇìDëã;Dj	HABº<<|Ç	HvCv20120819_00142_stKsb355@ëkà¹ú²¹??wÐ@€EŒ=åÜá>–+"@¸g¾'n˜	E‹NÍDeAüDjgmAB¿÷<€¢–	HvCv20120820_00170_stKsb355@ëlssŠf?:@€Eö=úF
=+‹ü?ù™šf¾ŽV	E€šDë ¬Diœ‹ACy<O8X	HvCv20120820_00172_stKsb355@ëlv–$D?9ÅØ@€E"=ʖã?€D¿@$zá^¾ž¸R	EÛ\Dd]?DjGABòµ<[þ	HvCv20120821_00218_stKsb355@ël"ê•z{?0ü@€E‡™×>5Ð?`RX@fff¾'ë…	EˆD¤DëåDiŠ AFðA<fì	HvCv20120821_00220_stKsb355@ël"íӘ?/St@€E‡*R>9ñ?
›?Ñë…e¾ŽÙ	E‡FÍDe?ßDißmAFâ~<9ê	HvCv20120827_00294_stKsb355@ëlávŒNW?ÚÐ@€E—X¸=£Ò,?rÑu?ØQìe¾…¡Ë	E˜-
DëÞDiÚAZÀ.<ŸŠñ	HvCv20120827_00296_stKsb355@ëlázpye?™¢@€E—¹=·]T<É-?J=qe¾ˆ1'	E˜(¤De@"Dj+×AZ'Æ<Pß	HvCv20120901_00237_stKsb355@ëm€áåû?-å­@€Eµ¾…=‹»¨>+Œ›? f¾"t¼	E·ºöDëäZDikAaÌw<šrs	HvCv20120901_00239_stKsb355@ëm€å9Ê?&Vé@€Eµ´…=Š1Œ?^˜?Që…f¾—P	E·L=DeXbDiÁAa™á<iY	HvCv20120901_00429_stKsb355@ëm'c;j?A6&@€E°E=h8>Àu?:áHf¾ž5?	E²HDëêÑDitœAaÇÑ<"rï	HvCv20120901_00431_stKsb355@ëm'f´v?9¬¡@€E°Pö=‰Œô@-''?aG®f¾­'h	E²VDeH"Di¨1AbG<l§X	HvCv20120902_00161_stKsb355@ëm¡Ò¹?OÛ@€EžÏ{=bU÷@=^e?8Qìe¾"t¼	E ?®Dëß\DiÖ¸AbÚ<'{K	HvCv20120902_00163_stKsb355@ëm¡
,Éã?;ÄÆ@€EžpÍ=Rô˜>rq??s33e¾ž5?	EŸ½ÃDe7;Dj17Ab^?<™k`	HvCv20120910_00172_stKsb355@ën¡0ø"?$#µ@€EÙìf=~((>±a?—
=Y¾"zá	EÚՅDëëðDi³ÇAiïk<ٝ%	HvCv20120910_00174_stKsb355@ën¡3¡2?oŒ@€Eچ==¡Ã$>6Eî?€f¾›"Ñ	EÛ±…DeSDj	Aj4Í<²>	HvCv20120914_00060_stKsb355@ëo!Ù~kÁ?‡Wá@€E½=Êî=‹õÐ?}p¤e¾­V	E¿S…DëéìDiÏ\AmxB=
×¼	HvCv20120914_00062_stKsb355@ëo!Ü¡‹Ö?ƒ¡Ò@€E½-=¯ú°;d+9?hõÃf¾—P	E¿×DežDjSÇAl"H=*wP	HvCv20120917_00166_stKsb355@ëo€s9X?/nB@€E¤Y{=e5ß>ˆ?c×
f¾/	E¥¤DëèDi¬¼Am–
<´~Ã	HvCv20120917_00168_stKsb355@ëo€vwÛÚ?#ž@€E¤³á=…ÞÜ>i*&?J=qf¾™‡	E¥ÉšDe`´DiðƒAl¶õ<Ÿ>&	HvCv20130712_00209_stKsb355@ë"ÁIå÷Á?`Î,@€E—H==¨+?ºËê?Š=qM¾"zá	E–3HDë­ÃDiF˜AvHP=8IŠ	HvCv20130712_00211_stKsb355@ë"ÁMT·g?S¼@€E–¹=Ÿx>/Ø~?—
=f¾œ(ö	E•ïšDen¸DjÔ)AuTL=}­	HvCv20130713_00249_stKsb355@ë"àŠ\?'@€E–O¤=¤óÐ?Áhü?'ë…`¾ Äœ	E"£×D뚘Di0åAu#x=	HvCv20130713_00251_stKsb355@ë"àÁúa?cç@€E–W=µóø>½[=?"33f¾ Äœ	E"êáDek×DjÿLAv|=Õû	HvCv20130714_00458_stKsb355@ë•T
™6?2qÏ@€E¥Óö=Ód@#N?"zág¾Ÿ;d	E¤ôáDë©`Di2-Au•Ï=
àÊ	HvCv20130714_00460_stKsb355@ë•WlV?=v@€E¥w×=À\(?upù?™™šd¾'hs	E¤/qDe:NDj­ÃAvÊ =½	HvCv20130715_00533_stKsb355@ë•#ÊeÊ	?*¨@€Eªu=ÃÚ¸?R[?'\g¾ŽÙ	E«4RDë¢fDigmAv=8Ã	HvCv20130715_00535_stKsb355@ë•#Íù}Z?!&@€Eªê…>%ü`>–¾C?¥¸f¾ A‰	E« öDeM?DjÙìAu[Æ<çþÛ	HvCv20130727_00298_stKsb355@떡Üî7×?Qþ"@€E«Ì=xI'>˜Cu?Ž{f¾›"Ñ	E«1DëŸDiQHAt'ß=K`e	HvCv20130727_00300_stKsb355@떡àMG±?Q*‹@€E«>á=ó ¿>"½›?'\f¾Oß	Eª¨fDeG\DjãçAu2'= I	HvCv20130728_00322_stKsb355@ë–Á¥:6³?‹Ÿ@€E£Éá=™A,>fî1?´zá_¾ŒÌÍ	E£DëžòDiIyAuJf=Ü-	HvCv20130728_00324_stKsb355@ë–Á¨¨Šù?	Ý@€E¤çR=´öÈ>ã›À?³33Y¾'\	E¤#ÃDeHåDjüÍAudª=ut	HvCv20130729_00322_stKsb355@ë–ä¶YM¤? M@€E›]=Œ@¬<T˜ã?záHf¾'hs	E›ŽDëvDiÆÙAt"[<Ê~u	HvCv20130729_00324_stKsb355@ë–ä¹n0_?6
ð@€E›0®=k/ð?'úÀ?Ž{e¾¶E¢	E›Ä)De?
DjuAt\Õ<ó<ÿ	HvCv20130731_00308_stKsb355@ë—"¦`Ô?{+@€EyÙ®=~o?<Î?\)g¾™‡	EzIÃDëŒ!DizAt—(<àÎß	HvCv20130731_00310_stKsb355@ë—"©²0i?¥‡@€E}ƒH=lÊx=®"q?hõÃf¾\)	E~…HDeIüDj'=Au+<ß,	HvCv20130806_00045_stKsb355@ë—ß³‰Úµ?VÛ¬@€E¸
ì=J?-f©?Š=qA¾—P	E¶ÆRD뗦Di@bAy{={Á–	HvCv20130806_00047_stKsb355@ë—߶ùk¼?C…"@€E¸=»08?K¨`?ª=qf¾ Äœ	E¶é×DeEDjß}Av¹
='		HvCv20130807_00085_stKsb355@ë˜ø_"?¹îŸ@€E™•ì=ã@@ˆoW?‹…f¾ Äœ	E™–fDë¨ZDhöFAx	±=òwï	HvCv20130807_00087_stKsb355@ë˜h¼,?•'i@€E˜†{=æý<ɍ¬?¾¸Rf¾¾vÉ	E˜×DecTDkuAx*Ž=ǽ—	HvCv20130807_00565_stKsb355@ë˜EQXb?J§@€EŽË=¾kÜ>'íJ?s33\¾ˆ´9	Ea®DëlDiáºAuõ™<üþ&	HvCv20130807_00567_stKsb355@ë˜HtXB?]+@€EŽk=зM=Ý#²?Š=qf¾'ë…	Ej¸DerNDiï\Aw
d=2´À	HvCv20130809_00285_stKsb355@ë˜A_(¿'?—{@€E†fH=a—?ë[?•Âe¾ A‰	E†13D듮Di`ÅAtD=nB\	HvCv20130809_00287_stKsb355@ë˜AbŒ+?Œ¿u@€E‡3=6D×@H‡?k…d¾¥ãT	E‡)De2=Djþ‡Av**=\âQ	HvCv20130817_00252_stKsb355@ë™AD×E!?êl@€E½¦f=})x<T½Ð?ƒ×
[¾‹C–	E½0RDë†ÑDiYÛAu¹Õ<ü[	HvCv20130817_00254_stKsb355@ë™AH3e]?åŒ@€E¾†ì=†¬>4?™™še¾²-	E¿ušDe<ÝDj±šAuG¤=1	HvCv20130819_00076_stKsb355@뙃•½A?#Ê@€E£V…=‹?aÚy?p£×f¾…¡Ë	E¤>DëožDió–Au)<σÏ	HvCv20130819_00078_stKsb355@뙃ìD?c@€E¢ËÍ=¢à8?Xç ?ž¸Rf¾›¥ã	E£Õ3DeRNDiéHAuHe<Ùö‹	HvCv20130904_00146_stKsb355@뛀áUu?Ôj;@€E®
=ï‰
>ë©á?}p¤f¾Àƒ	E°l¤Dë~¸Di"9Atã=ÍéÒ	HvCv20130904_00148_stKsb355@뛀äL?õ?ñA;@€E®œ…=',?¬oà?£×
f¾±©ü	E°JáDeŠDiöFAw®>"èI	HvCv20130915_00106_stKsb355@ëœßÚñ£F?ˆt@€E"sq=²H=¾§?ƒ×
f¾Ÿ¾w	E"©®Dë{×Di·\Avx=_³	HvCv20130915_00108_stKsb355@ëœßÞ Ù?†Hò@€E"l)=Liù>è¯?‡®d¾¡ÊÁ	E"j)De6ÙDj2Av°â=0¥™	HvCv20130915_00394_stKsb355@ëœâA(Éù?[ú @€Eˆö=§4"?ÚRè?•Âf¾œ(ö	E‰…Dëv¨DiçÏAvÒ=.X{	HvCv20130915_00396_stKsb355@ëœâDLP?p×Ì@€Eˆb=ŒL>"±Ô?†fff¾™‡	E‰k×DeJáDj"AvSK=þ¨	HvCv20130916_00060_stKsb355@ëìå?vˆg@€E‡ÂH=÷Ù->
­ˆ?€f¾ A‰	EˆÚ=DëjéDiµ?Au0Q= Ë	HvCv20130916_00062_stKsb355@ë#®¾?Ž…:@€E†'¸=t}¯>Üs¯?Tzáf¾™™š	E‡‡3DeTœDiñËAtÃ|=5"J	HvCv20130916_00324_stKsb355@ëM™J?`Àé@€Ey…=tjø>£+Ç?uf¾¬1	E|ÃD뎇DiêAvlÏ=ä+	HvCv20130916_00326_stKsb355@ëP9Éz?aIæ@€Ex—q=´ Ì>'¥Ý?ffff¾"ýô	Ezƒ…DeQÛDiԜAuz=	ªƒ	HvCv20130917_00189_stKsb355@ë Å·,?'>"@€Ejá=˜,>ÖÇ[?£×f¾Š=q	E'°DëišDiÝãAtëÎ<ÉF	HvCv20130917_00191_stKsb355@ë ÈuðG?ó@€Es3=†¦X?DYK?´záf¾Ÿ¾w	E'š)DeE¢DiÞ%At]ñ<ûš	HvCv20130927_00089_stKsb355@ëž_ò´·?V›}@€E–·ö=ŒB?¼µ
?¹™šf¾Ä"	E˜d)Dëb=DiÈRAvLâ=Qèz	HvCv20130927_00091_stKsb355@ëž_õÈ´d?z( @€E—®=T×P>€»z?Ž{e¾¿|î	E˜ÏšDeHöDj" Aw42=H£7	HvCv20130928_00143_stKsb355@란ýb?Ə@€E­ê×=ýsk>ý¥Ÿ?xQìf¾­'h	E¯ð¤DëvNDiÑËAu…O<ØKù	HvCv20130928_00145_stKsb355@란‹3$?%s@€E­ñ¤>E8>Xr¶?°£×f¾'hs	E¯å3DeP´Diö%Aw4Ø=$0c	HvCv20130929_00198_stKsb355@랠¨R^ò?³@€E¦É==˜r=Åý?Ž{f¾–	E§ˆöDëj^Diã×Auüf<ß®	HvCv20130929_00200_stKsb355@랠«Žå?#¼(@€E¦[f=•¡@z?^¸Re¾"÷Ï	E§®DezòDiè!Av…O<ÌHØ	HvCv20130930_00236_stKsb355@ëžÀÛ#aÚ?2!@€EšYf=šP4>œ#Å?ƒ×
f¾•	E›¹\DësuDiϞAuÉJ<éx	HvCv20130930_00238_stKsb355@ëžÀÞGC6?܃@€Eš%…=·t=팼?ƒ×
e¾œ(ö	E›6=DeS¶DjsAvŠÑ<×&%	HvCv20131001_00060_stKsb355@ëžßø'?z@€EŸÀ{=—`è@*'[?'ë…f¾†§ð	E¡'RDëw…Diä¼Avf=,å	HvCv20131001_00062_stKsb355@ëžßûc='?*¬@€EŸ ="é,=‰y¯?xQìe¾Oß	E¡'{Ded9Dj
?Aw$0<í›"	HvCv20131011_00139_stKsb355@ë  eeJ?çf@€E¸ƒ×=™¹Ü>üS?¨õÃf¾¢MÓ	E»{DëlÅDiãøAtq_<æd	HvCv20131011_00141_stKsb355@ë  h²‹Ù?)'Ï@€E¸¶ö='j ?Nщ?ž¸Re¾˜"u	EºëìDekDj<þAsí<á"ã	HvCv20140217_00460_stKsb355@ë°L7Ÿ‰H?ÊÑ~@€E|o×=æ]Û?½ps?•Âf¾Ÿ¾w	E|MDëß3DhñªAwðu>=YÈ	HvCv20140303_00213_stKsb355@ë²	û7ï0?ï.@€Eš×=¡®@<Qz?k…f¾¢MÓ	E™®DëÁãDhùXAuã°=†	HvCv20140303_00215_stKsb355@ë²	þZÄ?£†|@€Eš4{=§s<>*
Õ?œ(öf¾£×
	E˜î=De"dDki'AxuN=–Õ^	HvCv20140813_00660_stKsb355@ëÆdþßԑ?Z+@€E Õá='-D?Ïìa?ºáHf¾›"Ñ	E£C\Dë€RDj'¾Avk>=PÓL	HvCv20140813_00662_stKsb355@ëÆeåy?S¨²@€E¡…=ˆˆt??À[¾ß;	E£DeGßDiíÓAu¾~=qá"	HvCv20140821_00189_stKsb355@ëÇ`'¶üV?.Gö@€E¸=l0;Qí˜?§®S¾—P	E¹VRD뉑Diƒ¶AvJz=Ì	HvCv20140821_00191_stKsb355@ëÇ`–¹ö?-'@€E¸á=='/Ì?ZÕ?§®f¾²-	E¹n)De4{Dj~5AuR^<ùek	HvCv20140821_00417_stKsb355@ëÇbñU7•?9æ'@€E¢â=wYÉ@‹§‡?'\C¾˜b	E¤pfDëwuDiìÍAuZr=
W	HvCv20140821_00419_stKsb355@ëÇbô¦zÔ?8g"@€E¢ÍH=H7?rö¬?™™še¾šŸ¾	E¤®De~fDi÷žAv>O='2|	HvCv20140821_00561_stKsb355@ëÇd5_Ã_?A|@€E¡Bf=™y¼@R"t?—
=g¾"›¦	E¢yDëpDj	hAv½Ñ=C˜Í	HvCv20140821_00563_stKsb355@ëÇd8œ
è?MÙd@€E¡†H>	›<øi/?\)e¾ˆ´9	E¢6¸De[¶Di»uAu¤Î=]'	HvCv20150529_00417_stKsb355@ëꂩ]|2?PrÅ@€E¯®=rà ?Ynd?s33f¾"ýô	E­÷3DëÀ‹Di+–Atnæ=4ø	HvCv20150529_00419_stKsb355@ëꂬhÉ?Vã—@€E­•ì=† Ø?ª`²?"zá`¾"zá	E¬áHDe¡hDjÆÉAvîP=7RÒ	HvCv20150604_00589_stKsb355@ëëK"dHÕ?¸G@€EȈÍ=R¥>ÚÇ?ž¸Rg¾¹Û#	EÉG®Dëq¢DiàƒAvó#=ªIE	HvCv20150604_00591_stKsb355@ëëK%oá9?­ƒN@€EÈÆ)=Œ¯€?7xC?•Âf¾«	EÉj)DeœþDiœZAv€e=©Nõ	HvCv20150604_00637_stKsb355@ëëK}z?ŠkÝ@€EÐ{=ƒ¡0@d»?®{g¾­V	EÑ×3DëzòDj-Au£ö=ŠfY	HvCv20150604_00639_stKsb355@ëëK€9¼?ða@€EÐq=´>ù\?¡G®f¾©xÕ	EÑY…De‹¦DiÃuAuŠ´=™Â	HvCv20150726_00211_stKsb355@ëñÀTæŒ<?".@€EÁ›{=—òÌ>çk?¸Qìe¾²-	E¿½
DëešDicuAt>)=Û9	HvCv20150726_00213_stKsb355@ëñÀX´¬Å?Yº@€EÀÇÃ=ŒÅÌ>WcÁ?\)e¾ŒÌÍ	E¿öDeuDj/®Atå_<äu	HvCv20160718_00237_stKsb355@ì€ü§°ß?EÄ@€E‹B\='•€?•?†ffg¾–	EŠ¼DëÍDis#At±ã=…	HvCv20160718_00239_stKsb355@ì€ÿôñ?LÉ¿@€EŠ«R=œN<?_!?aG®f¾—
=	EŠ"ìDe0åDj"dAv¦s<íâý	HvCv20170331_00490_stKsb355@ì>Œä#?nŸ@€E—EÍ='çÜ=¨B?™™š]¾©ûç	E—˜öDëÆ DiVfAz‰Ò=•+	HvCv20170331_00492_stKsb355@ì>ŒzúG?§Š"@€E—g\>è°>_"`?£×f¾©ûç	E—¬)DepåDk¦AwÈ=غ¼	HvCv20190821_00621_stKsb355@쫤y§`Ø?£ÍÖ@€EšC¤="
"?^$f?Ñë…g¾Ÿ;d	Eš}Dëò%DkÙA}'l>:'	HvCv20190821_00623_stKsb355@쫤|ºÑ"?·Ã=@€Ešãö=èõJ<'­*?…¸Q¾¦éy	Eš~)DdgmDlÔþAyùo=ӂ.

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_48n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  118 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	9jýv20100422_00553_stKsd114@ë¦WX–ð?H¨A Fo3=Øp9> q?Që…d¾›"ÑF3)Dߓ;DÆÖoAgÞ<QiÆ	9jýv20100422_00555_stKsd114@ë¦]/Æl?5
A F RM=ÇÈH?røú?¥¸c¾Ÿ;dF 6DM=?DÆc®Agzw<‹#	9jýv20100819_00376_stKsd114@ë"ài²K?)Ïç@€E´==Ɗð>ú¬º?uc¾‹C–EŽsšDâ·¾DÄùšAo£Ó<¼A	9jýv20100819_00378_stKsd114@ë"äՇ?(Gr@€E'¼=¿Ï€;2¦š?ˆõÃc¾š¬E'ø¸DS´îDÄÁAq*c<Î
»	9jýv20100825_00408_stKsd114@ëDªÈ€?7ë@€E'=ÍN>?j…?¯\)\¾Iº^E"
\DàƒmDÃ*%At–¬<â™ö	9jýv20100825_00410_stKsd114@ëD®{mà?/ï<@€E'ì=Ê9B@Pߑ?¯\)a¾KƨE"…
DO=/DÂÝAsÚ<ÜŠ	9jýv20110723_00537_stKsd114@ë:Ʋ	j?d£@€E©Œì=vX?¥xÃ?‹…b¾¡ÊÁE­¸áDäX¤D¿hJAe"í<Øã~	9jýv20110723_00539_stKsd114@ë:Ƶ,'?iGU@€E©½¤=¥+œ=ŠÈƒ?aG®b¾™‡E­«HDV¯D¾õ/Ad"S<Ë=ž	9jýv20110726_00691_stKsd114@ë;&Öÿµ?9cd@€EŸ±3=•Ü>¾†Ë?hõÃe¾/E <)Dà£\DÃTAe‡<¡¿É	9jýv20110726_00693_stKsd114@ë;&ÙVÚ?4ØÛ@€Ežq®=͸?ßMˆ?‡®b¾'hsEž')DOvD¾ AeC'<£p'	9jýv20110806_00431_stKsd114@ë<ƒ¹J¿A?9{@€E›"Í=˜Žd=öŽˆ?¡G®e¾záHE›çDàßmD²˜A_ó?<'/	9jýv20110806_00433_stKsd114@ë<ƒ¼ÇZ?«ë@€E›y=•ÙP?Áх?hõÃa¾–‡+EœÃDOԋDÂWA`<b©	9jýv20110822_00271_stKsd114@ë>2·íî?¸Ù¡@€Eƒ÷ö=TiX=ÆN]?\a¾ºáHEƒ­\DäI?D¿e'AVÄ="¯k	9jýv20110822_00273_stKsd114@ë>6.ŠØ?½åc@€Eƒý{=R>?-à#>æffb¾¦ffE"	ìDV''D¾Ï3AV ½=â	9jýv20110829_00159_stKsd114@ë?`¹+4·?D‹r@€E¸®>øQ?€=Ë?p£×e¾"÷ÏE>{DààÅDÂæ¸AXœ<ƒÉF	9jýv20110829_00161_stKsd114@ë?`¼·ÁM?=՛@€EO==î›?'/?¨õÃc¾bNEÆ{DO©D'FAYÍ<|Ðý	9jýv20120611_00722_stKsd114@ëcGªƒ?-ýÖ@€ElF=‹Ì\=‡²B?s33b¾"÷ÏEl=DäÕD¿³¾A])\<TžÀ	9jýv20120611_00724_stKsd114@ëcGãw^?/é@€ElŽÍ=¨Ð?)b?G®^¾¢ÐåEl˜RDVXD¿T{A]é<p	9jýv20120617_00700_stKsd114@ëd;Üu?)må@€Eg¸=œ"´>?‰?™™šb¾¤ZEi&fDä"%D¿¥ÓA]9ü<‰M	9jýv20120617_00702_stKsd114@ëd>÷?2.þ@€Ek«H=™"ì=ˆÔ:?G®^¾ž¸REm²fDVt9D¿RÉA]SÊ<wòí	9jýv20120626_00231_stKsd114@ëe"W®m?lrÁ@€Eˆ3\=–E@=NÊ)?(õÃa¾«EˆKDãûçD¿ñ‰A_;x< ÿw	9jýv20120626_00233_stKsd114@ëe"[Gôá?kô÷@€Eˆ*H=ܜ3>'L?J=q^¾¨õÃEˆ<áDV#çD¿ž‡A^ïœ<¦µ^	9jýv20120703_00300_stKsd114@ëf|Gú>ïÁã@€Enµ\=®Žð>ÊO¶@…a¾™‡Eqx¤Dä`D¿µ/A\í<Ù±Þ	9jýv20120703_00302_stKsd114@ëf€%åB?¾Å@€Enºá=ç!ð?Ææ•@33^¾™™šEqDV{×D¿fÉA\¹è<åA¬	9jýv20120705_00263_stKsd114@ëf@v6b¾?GӞ@€Ef6=•ÔT?,8P?‹…b¾£×
EeÁqDäE`D¿ÐJAYôh<"	9jýv20120705_00265_stKsd114@ëf@yZÈ?BÅN@€Edõ×=—ÿÜ<'j-?s33_¾¨õÃEcW3DV‰hD¿pAYÎ+<c9é	9jýv20120706_00238_stKsd114@ëfaz3? @€E…s)=›'è=ZT€@{a¾‹C–E"ßšDä$ÍD¿ÁyAZ£Š<¾ÔÄ	9jýv20120706_00240_stKsd114@ëfa}<VH?Ë-@€E…ûá=£@šå3?Ÿ^¾å`E…£®DVp1D¿o¾AZ‹Q<n.G	9jýv20120707_00322_stKsd114@ëf'O¨))?ŒPè@€Ezš¸>">U??î{b½¶E¢E|!šDä9HD¿²‡A`*<»k~	9jýv20120707_00324_stKsd114@ëf'SŒ?ŠÂ>@€EzÞ)>Ú½?)Ñ?ë…^¾'ïžE{z¸DV«TD¿]ÛA`PŒ<·	9jýv20120717_01085_stKsd114@ëgÇ9Š˜?+>@€E§=ÞÈ®?þŗ? a¾€ƒE¦Å3Dä&ND¿ƒ\AcÄÒ<œ·°	9jýv20120717_01087_stKsd114@ëgÇ<É|?$ð6@€E§%)=Åâ>µöa?…¸a¾‰7E§áDV!D¿9AcCC<í	9jýv20130626_00855_stKsd114@ë'ǽoî?GyÔ@€Er¨¸=•â?&"´?^¸Rb¾—
=EqF=Dä
D¿pÍA[-Y<_vf	9jýv20130626_00857_stKsd114@ë'ÇÀÍÅÆ?H÷@€Erþ=ƒJ,?è5á?
=_¾™‡Eq"ÍDVUÃD¿G®A[cW<ZdÍ	9jýv20130629_00676_stKsd114@ë"$´±Ã?	+X@€Ep®=ªwd?'Æ>@£×b¾‰º^Ep2=DãÏDD¿ÈÅAW4™<»è	9jýv20130629_00678_stKsd114@ë"$¸'??°n@€Epxö=ÍÇý=½,Å?ã×
]¾å`Eqž=DUàbD¿™‰AWn<—6ø	9jýv20130630_00554_stKsd114@ë"BÑ
®ê?(
â@€Ez
=¼‡<=Û+??ˆõÃa¾¢MÓEzC…DãáyD¿Î˜AY•<]c	9jýv20130630_00556_stKsd114@ë"BÔHA7?/ϳ@€Ez==°o,>Úmx?c×
_¾"ýôEzRDV®D¿£ßAY#¬<+Vº	9jýv20130712_00545_stKsd114@ë"ÄiLÌ?Å~@€E‰…×=ÛG>škÔ?¼(öb¾‡®EŠ¾=Dã؋D¿ÁªANQt<\,d	9jýv20130712_00547_stKsd114@ë"Äl¹Kç?M@€E‰Ë¸=Úþ–?‡‹t@	™š^¾ŠÀƒE‹<DUû–D¿;AN"´<‡Nm	9jýv20130723_00074_stKsd114@ë–"ê̜Ñ?@T@€EƒAš=|?õlý?£×
a¾¦éyE…$)DãòVD¿œJAJ®<)Ì~	9jýv20130723_00076_stKsd114@ë–"îYØ?<.1@€Eƒ[¸=~OØ>ë?Æff^¾­'hE…ÌfDV#dD¿]'AJ›<0ÍM	9jýv20130806_00213_stKsd114@ë—áV·ó?7+3@€E©š=˜bÐ>`œ?œ(öa¾¥ãTE¬<DãÖéD¿ÎAFã­<!ù÷	9jýv20130806_00215_stKsd114@ë—á!¹©?NMV@€E¨êÍ= ºø=óf?±ë…]¾œ¬Eª·ÃDV1D¿#AFÆë<C†	9jýv20130807_00157_stKsd114@ë˜Þ_· ?dž@€E"H=¨1¬?ôí?—
=b¾¡ÊÁE'o×D㺨D¿Ú^AF©<|ÛG	9jýv20130807_00159_stKsd114@ë˜áÉnI?gn@€Eb='É >H—?"33_¾«E'
DUÒÑD¿¿DAFŒb<|ÆC	9jýv20130807_00589_stKsd114@ë˜qmü?P9À@€E'ê
=¶–l@?d,?ž¸Ra¾£SøE'PRDãõãD¿€¤AFýI<uë 	9jýv20130807_00591_stKsd114@ë˜t½í?M!@€E'-®=…ÌX?jÅ.?xQì_¾bNE'þ{DV RD¿X¤AFòû<	î¯	9jýv20130808_00278_stKsd114@ë˜!¿á(?:{î@€EŸdÃ=µ— ?H3†?šáHb¾•E "DãºFD¿ÙAF¦¸<$:	9jýv20130808_00280_stKsd114@ë˜!޵?JÏT@€EŸ;š=œ`>
>?s33_¾ ÄœE Ã\DU¨!D¿§uAFÀ‹<5I	9jýv20130808_00566_stKsd114@ë˜$5M|?UÌå@€E…q=ìqÝ>¬"ç?ÌÌÍa¾¶E¢E…ú)DãæáD¿"çAFÖÇ<yú¾	9jýv20130808_00568_stKsd114@ë˜$8¹ŠP?X4»@€E…>
=΂H?M
5?¢\_¾¢ÐåE…rÍDV"D¿nFAFt<}jÅ	9jýv20130809_00405_stKsd114@ë˜B–¶_?r«N@€EŠ'š=}1P@.i…?p£×`¾¨õÃEŠý3DãÙÃD¿´AEɊ<Žc	9jýv20130809_00407_stKsd114@ë˜Bšaðá?=@€E†ù=GS‰>ó?.{]¾¬‹DE‡áHDUéìD¿vÙAEÿZ<—î	9jýv20130810_00358_stKsd114@ë˜aÿ"ªŸ?>¸ë@€E©3=_>Ô3†?£×b¾¨õÃEª´)D㶰D¿ß\AFþé<0á›	9jýv20130810_00360_stKsd114@ë˜bîýy?D'C@€E©Uá= Àü?Œr:?O\)^¾¬1Eª²DUÜîD¿£AFŠŽ<VŠ	9jýv20130817_00180_stKsd114@ë™@£¡?W`@€EÍþ®=Ä"X?y@¡™šb¾'ñªEÐešDã›D¿è!	9jýv20130817_00182_stKsd114@ë™@§‰?uY@€E͚Ã=®ß(>«µX@që…_¾‰º^EÍ(¸DU¦D¿Ä{ADi<ßV¸	9jýv20130819_00148_stKsd114@뙃²p¦?ö©@€E¢=›Dt?MÖ<@b¾¤ZE¥"DäD¿{AC¢<i=Z	9jýv20130819_00150_stKsd114@뙃»4i>?·@€E¢"á=´œT?I‹?ï\)_¾"t¼E£ÐfDV?ÏD¿XîAC\<Hò°	9jýv20130820_00314_stKsd114@뙡²ý¸þ?%úg@€E¬.š=ŒÀô?Š±?ØQì`¾ß;E¬•HDãæD¿§+AD,O<2z"	9jýv20130820_00316_stKsd114@뙡¶bÍ«?C‰@€E¬¡Ã=‰3¤>H>o?Ç®^¾å`E®:DUü)D¿"RACÿK<BÎE	9jýv20130820_00602_stKsd114@뙣øͦç?&t‡@€E m=Ÿžˆ?P{E?®{a¾Š=qE v=Dãò5D¿ŒBADRØ<\<	9jýv20130820_00604_stKsd114@뙣ûáóP?(çh@€E ç{= 6À?±8¦@ _¾ˆ1'E  ÍDV4{D¿W®AD<<<‰M	9jýv20130821_00330_stKsd114@ë™ÁéTíÃ?Lõ@€E¡'=ŠP¤>	¼‰?ª=qa¾›"ÑE¢rDãéD¿™¢ACdÇ<Joë	9jýv20130821_00332_stKsd114@ë™Áì²5G?9¦ë@€E¡j==œÚp>fñ?ª=q_¾–‡+E¢NfDV…D¿jNACxd<Ñ	9jýv20130822_00409_stKsd114@ë™âBz¥?4³€@€E—V3=qv>‡ÿ'?Տa¾›"ÑE™)Dãô¬D¿‹;A@r3<'/	9jýv20130822_00411_stKsd114@ë™âElK-?&½Z@€E–Ø=–uÀ>9>@E¸^¾'ñªE—«×DVöD¿ZòA@ˆ<šÜ	9jýv20130901_00110_stKsd114@ë›Ý=•?^¿±@€E¤}=Xà?pŠÓ?ub¾¢ÐåE¥*fD㱁D¿ÇdAA@×<—ab	9jýv20130901_00112_stKsd114@ë›à~Dÿ?Z–3@€E¨"H=‹…8@G€?ºáH^¾©xÕEª6öDUѪD¿©²AAuÉ<¤>W	9jýv20130901_00278_stKsd114@ë›!SüX?w-˜@€E¦Í=‹–l>V
W?€b¾®—E§^¤DãáãD¿œsAA†$<˜T	9jýv20130901_00280_stKsd114@ë›!WCõ?~›Û@€E§ã=s‹x=äÂ?†ff_¾¥ãTE¨â)DUß®D¿iüAAß<r5	9jýv20130901_00566_stKsd114@ë›#³'ž€?c§@€Eœö=ÉKt@V`‰?«…b¾Ÿ¾wEœ‹×DäRD¿t)AA©D<'ZË	9jýv20130901_00568_stKsd114@ë›#¶õÛ?lîd@€E›Y)=¤ô¬?Hr?"zá]¾§l‹Eœ-…DVN‡D¿CžAAúå<]׆	9jýv20130902_00096_stKsd114@ë›@BÇ‰?t¿Y@€E™ÑH=kQ?>w<ˆ?hõÃa¾¯²E›NÍDãÖoD¿¤)AAå;<ˆ	
	9jýv20130902_00098_stKsd114@ë›@Eë?`Án@€E™½=ð—Ï>ˆëa?±ë…]¾ÒòE™ÇšDUÛøD¿ehAAÁë<S¡	9jýv20140808_00122_stKsd114@ëÅÀEG¸%?]ƾ@€E û¤=¦àÜ?I+?záH[¾ ÄœE¡¤DÜu'D¿Ã–Ab˜'<˜Õ 	9jýv20140808_00124_stKsd114@ëÅÀH‡â?fK@€E¡"=ܸ%=­t«?aG®^¾ÀƒE¢šDG&˜D¿"JAb>=t7	9jýv20140808_00170_stKsd114@ëÅÀ½`˜Ç?Pó‰@€E¬q=ÁÌø?XÖë?G®]¾™™šEž»®DÜ_}D¿Î5Ab¾R<—5,	9jýv20140808_00172_stKsd114@ëÅÀÀ²Ý¸?G™@€EŸ•×=éå>êKÌ?hõÃ]¾\)E ôöDFöéD¿ÆéAb£–<n!"	9jýv20140808_00314_stKsd114@ëÅÂZys?'P@@€E˜=ˆ?Q›?†ff[¾ž5?E˜ß…DÜpD¿«uAcÎl<]ãÎ	9jýv20140808_00316_stKsd114@ëÅÂÃT~?1@€E—ö=r?vˆ?Ž{_¾™™šE™EÃDG=D¿~ÑAcK°<ÂT	9jýv20140813_00252_stKsd114@ëÆa{žý?E@€E¨¸)=Žš,?1?Ï\)]¾‹Æ¨Eªa
DÜD1D¿æFA_ü<Û[m	9jýv20140813_00254_stKsd114@ëÆa2°V?èN@€E©IH=ciÇ>ǒ?¡G®]¾"t¼Eªñ…DFÚáD¿½ËA_¼…<¢ò§	9jýv20140817_00265_stKsd114@ëÆái¼fù?L­"@€E·H=‡Å$>ï©?Y™š_¾ŽÙE¸$RDÜVD¿ÍËA^Z×<–çó	9jýv20140817_00267_stKsd114@ëÆámpül?PÒw@€E·f=^â÷=XQW?hõÃ^¾\)E¸P{DG	D¿ƒA^–ó<'lµ	9jýv20140820_00084_stKsd114@ëÇ@ù…h?;Zl@€E¢°
=ª%=Ó?n{[¾©ûçE£úRDÜu'D¿±A^BÞ<jÐÆ	9jýv20140820_00086_stKsd114@ëÇ@¡tnè?4@€E¢{Ã=®Äè?rðß?¬ÌÍ_¾ž¸RE£Ö=DG,œD¿}ªA]ö)<•S=	9jýv20140820_00180_stKsd114@ëÇAe5n¢?%@€Ež*q=³"`?aÌ/?Ýp¤\¾¦ffE /ÃD܂ÁD¿¤ÅA^H5<Ã>ƒ	9jýv20140820_00182_stKsd114@ëÇAhœQ?%«…@€Ežz…=«`4?ÉY?Tzá_¾™™šEŸû
DGk×D¿eãA^?š<Å¬	9jýv20140821_00213_stKsd114@ëÇ`ËH%?;}i@€E¸¬¸="LX>_?œ(ö]¾'ë…E¹´¤DÜL¤D¿ÂwA`(Ú<›ó†	9jýv20140821_00215_stKsd114@ëÇ`ο–-?* ‡@€E¸0¤=†VH>zà#?œ(ö]¾£SøE¹F=DG	HD¿Ÿ–A`Ö<'Ãç	9jýv20150228_00456_stKsd114@ëßK¨žDN?©Î8@€E£7á>1ù>¡ùÛ?fff.¾»çmE¡HDãäÝDÀ01AhÂk=u҂	9jýv20150228_00458_stKsd114@ëßK«ÁŸr?žXê@€E¢š)='ß">ñK8?=p¤_¾±©üE Ð¸DVÉD¿õ'Afúä=H~d	9jýv20150519_00725_stKsd114@ëéG¿%?{æ‡@€E ÇÃ=ûƒÈ>²zù?G®b¾–‡+E¡-ÃDãóðD¿õAhçë<×O…	9jýv20150519_00727_stKsd114@ëéG[[?[	
@€E äq=}ö€<õˆ?'\_¾™‡E¡®DVšD¿¯®Ah'ï<¾Fó	9jýv20150725_00429_stKsd114@ëñ£8˜¿?}Ž@€E¦D3=ž<`?ÑP@ £×`¾šŸ¾E§DãÓ+D¿¤þAPJƒ<¯…x	9jýv20150725_00431_stKsd114@ëñ£;ӛ?@€E¦¥®=ºj¸>6÷?®{]¾–‡+E§<áDU×
D¿w3AP©<O'¸	9jýv20150728_00021_stKsd114@ëò2´ÈŸ?tîb@€E³=},¨>Œ×u?#×
`¾ž¸RE±<{DããÇD¿¶AM{<Àm	9jýv20150728_00023_stKsd114@ëò6â?†Š²@€E±©á='Ìø>\õ"?333^¾¥ãTE°ZfDV3D¿W¶AM&<ÎëÙ	9jýv20150728_00117_stKsd114@ëò!ҝÇ?V¡@€EªÂ…=Šw|?:ç?\)a¾ A‰E­É…DãâÁD¿mËALÇ><œ]ñ	9jýv20150728_00119_stKsd114@ëò%Oe?h†j@€E¢¶{='|=ÿô?8Qì`¾œ(öE fDUѪD¿?ßALj×<"žB	9jýv20150729_00429_stKsd114@ëò$ØϏ?,ПA FIyv=ÙNI=©äß@,(öa¾bNFIÚ)DããD¿{®AKùÃ<\™$	9jýv20150729_00431_stKsd114@ëò$³êÔ?*7RA FIï¸=«?Ô?ã×
_¾\)FJ5DV¨D¿LBAL
…<5ÛÎ	9jýv20160714_00021_stKsd114@ìÿlWׂ?$gY@€Ema\=Ê-Y?ÕJZ?ƒ×
a¾«…ElÈöDãø9D¿åÃAas<†=_	9jýv20160714_00023_stKsd114@ìÿo"f$?'é@€El«3=Çü€?~ê`?¼(ö_¾¬1Ek¶fDVLJD¿¿¾A`•¢<¨X½	9jýv20170621_01034_stKsd114@ìHÆüŽ?ˆ!÷@€EÇ…=l>
Ì?®a¾œ¬EŒ#šDãÛdD¿ƒ®AOàï<«ñ[	9jýv20170621_01036_stKsd114@ìHÆþô¾?‰Ul@€E§f=FQ?LG?8Qì_¾¤Ý/E‹üÍDUÙD¿…AOÏó<Ñ[¾	9jýv20170622_00220_stKsd114@ìHàÖ2?FLò@€Eµ™…=ž(>ýcŒ?W
=b¾•E³r)Dä(ÝD¿øÕAN=Â<Z½ý	9jýv20170622_00222_stKsd114@ìHàØ°?ù?5{H@€Eµ ö=¦'T<únó?záH^¾˜"uE³¾fDVbD¿ô¼ANô<7Ö`	9jýv20180508_00765_stKsd114@ìpì82'M?•˜@€E§U=f±à?Å_Á?J=qb¾¯ E¥ßqDäËD¿±?Afhd=,,J	9jýv20180508_00767_stKsd114@ìpì;Tz?œ@€E§o
=OÁ?>¤Ùƒ?W
=_¾®—E¦G®DU÷ÏD¿²ÁAf§ý=*e	9jýv20180513_00753_stKsd114@ìq‹Š¸¥Î?sÖk@€E¶¡×=zÐ?=Y"?xQìb¾"÷ÏEµðRDä)7D¿£DA]io=c7	9jýv20180513_00755_stKsd114@ìq‹³LH?†Ly@€E¸Ê3=‹"H>1ÇÜ?"zá_¾£SøE¸"¤DV:=D¿š-A^1ò=M—›	9jýv20180524_00777_stKsd114@ìræT,M?	-@€E¹Kq=£èP>Ι¤?ª=qa¾–E¹ŒDä®D¿ù¢A\"6<'Êç	9jýv20180524_00779_stKsd114@ìræW	̲?
*Ê@€E¶†®=ÅM6<‰L4?¯\)`¾²-E·©×DU÷\D¿ìÅA\Ɣ<›"	9jýv20190812_00813_stKsd114@쪅¦v?­°e@€E¡\>?œ¸—?0£×d¾Ý²-EŽ,)DäìDÀX)A\É>W˜Y	9jýv20190812_00815_stKsd114@쪅©˜4•?¢d@€EõH=Áp=Kè?™š_¾³33EŽ"ÍDVÎÉDÀO\A^"f="¢

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_4n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  151 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Íj·Í¥v20100315_00465_stKsd085@êüæ¡F§?-ööA F<=Â'P
Íj·Í¥v20100315_00467_stKsd085@êü槏K7?GеA F<†.=²Ó@
Íj·Í¥v20100406_00281_stKsd085@êÿ£ûñS?Râ'@€EÉö=žè 
Íj·Í¥v20100406_00283_stKsd085@êÿ£~'­?m©@€EÇí\=½St
Íj·Í¥v20100406_00293_stKsd085@êÿ£ ¾¡'?'­g@€EÀg×=ÝVÄ
Íj·Í¥v20100406_00295_stKsd085@êÿ£#AÃÅ? @€EÀ …>Š
Íj·Í¥v20100422_00137_stKsd085@ë¡%Ä/o?%ž @€E"ñš=€>
Íj·Í¥v20100422_00139_stKsd085@ë¡(xú¾?+Aá@€E"åq=ldo
Íj·Í¥v20100510_00399_stKsd085@ëäîïç¯?Eö1@€E<R>/¯É
Íj·Í¥v20100510_00401_stKsd085@ëäñ{,ò?8'@€E%{=ÂX
Íj·Í¥v20100511_00276_stKsd085@ë¬Ãó4??å@€E¯o®='ôh
Íj·Í¥v20100511_00278_stKsd085@믈©\?Ub[@€E°Mì=ÐXD
Íj·Í¥v20100608_00247_stKsd085@ë'¦õã?V@€E€®>U.s
Íj·Í¥v20100608_00249_stKsd085@ë'ªœ÷?Y"Š@€EH>»a
Íj·Í¥v20100615_00285_stKsd085@ëbÏܱÇ?J´<@€E]åH>5"
Íj·Í¥v20100615_00287_stKsd085@ëbÓSÿÜ?Mo_@€E]š¸>ÚÖ
Íj·Í¥v20100620_00182_stKsd085@ë	'Á?_Õ[@€E{Q3=Û1
Íj·Í¥v20100620_00184_stKsd085@ë	•Åõ?^L@€E~3ì=ÐÔ 
Íj·Í¥v20100712_00206_stKsd085@ëÀù‡?û?:‹ó@€EZ[×=_¬
Íj·Í¥v20100712_00208_stKsd085@ëÀý¦n"?6r0@€E[¸=nÂ
Íj·Í¥v20100815_00025_stKsd085@ëÿ"Y€û?W5@€EwÜ{=lí!
Íj·Í¥v20100815_00027_stKsd085@ëÿ‡ìÝ?CæD@€Ewk
=`Ï`
Íj·Í¥v20100816_00096_stKsd085@ë  ×æ?-ÿ_@€Ea…=š 
Íj·Í¥v20100816_00098_stKsd085@ë $ð?2ñ@€EË=¬Å´
Íj·Í¥v20110514_00451_stKsd085@ë2ɹÍA?&u½@€E¹‹Í=Õmd
Íj·Í¥v20110514_00453_stKsd085@ë2Í!KT?"|@€E¸03=®´
Íj·Í¥v20110715_00016_stKsd085@ë9Âm6d?""@€Ep/3=…ù¸
Íj·Í¥v20110715_00018_stKsd085@ë9Âù´?¡Š@€Ep×=†Úg
Íj·Í¥v20110729_00145_stKsd085@ë;€v­z?G†¹@€EŽŸ®=‡
Íj·Í¥v20110729_00147_stKsd085@ë;€yŠ€!?6˜M@€E8š=ȌX
Íj·Í¥v20110730_00101_stKsd085@ë; 6âð?¤…@€EŽ{='X
Íj·Í¥v20110730_00103_stKsd085@ë; :O1A?ªýp@€Ey®="\`
Íj·Í¥v20110801_00083_stKsd085@ë;àXžqñ?øÒ"@€E{>gš
Íj·Í¥v20110803_00289_stKsd085@ë<  m®Y?Lâå@€E°°×=őq
Íj·Í¥v20110803_00291_stKsd085@ë< ¤&Ö.?N2?@€E±À3=ïP<
Íj·Í¥v20110814_00158_stKsd085@ë=€wœ?R¨ž@€Eªâ3=Óª³
Íj·Í¥v20110814_00160_stKsd085@ë=€{4"1?Hhd@€EªÇ®=£æD
Íj·Í¥v20110817_00232_stKsd085@ë=ß®¤Ó´?žc@€E¹=ì>¹
Íj·Í¥v20110817_00234_stKsd085@ë=ß²,³?›ö@€E¸‹=…òL
Íj·Í¥v20110821_00234_stKsd085@ë>_±àW™?e¼@€E‡~ö=}8ˆ
Íj·Í¥v20110821_00236_stKsd085@ë>_µ®ÃL?i°@€E‡"{=¡S°
Íj·Í¥v20110822_00107_stKsd085@ë>™äÝæ?¦ž'@€E¶p¸=iý¸
Íj·Í¥v20110822_00109_stKsd085@ë>ÈN±?¸"w@€E²îf=ˆ…ü
Íj·Í¥v20120307_00485_stKsd085@ëWEpÃv?8iF@€Eî÷f=îN
Íj·Í¥v20120307_00487_stKsd085@ëWEwIÃC?8g"@€Eðf=ýlÉ
Íj·Í¥v20120308_00232_stKsd085@ëWdË2É+?P‰@€E唏=¬ä
Íj·Í¥v20120308_00234_stKsd085@ëWdÎX ?Cù!@€Eå³{=‡(T
Íj·Í¥v20120313_00444_stKsd085@ëX4Dðö?ŠÜ@€E²'=ˆ't
Íj·Í¥v20120313_00446_stKsd085@ëX7£oÜ?‡,#@€E±…=z5‰
Íj·Í¥v20120318_00271_stKsd085@ëX¤Ò+[x?5ñ@€EµA¤=šÕP
Íj·Í¥v20120318_00273_stKsd085@ëX¤Õz‹6?>ô@€E´êq=¼ú"
Íj·Í¥v20120329_00350_stKsd085@ëZÌSzÑ?gÙ@€EÁ~®=¥=d
Íj·Í¥v20120329_00352_stKsd085@ëZÏÜÍ?j'Ñ@€EÁsö=¼%£
Íj·Í¥v20120519_00321_stKsd085@ë`e#:Òº?rSS@€E,H>|Sœ
Íj·Í¥v20120519_00323_stKsd085@ë`e&»Æj?JÂî@€EŽð=>tØ*
Íj·Í¥v20120527_00186_stKsd085@ëa_‹XÉE?;-ª@€E¸¥¤=ŽYL
Íj·Í¥v20120527_00188_stKsd085@ëa_ŽàÎ7?.ö8@€E¸ð\=•/|
Íj·Í¥v20130310_00189_stKsd085@ë…D"Hï³?c‡0@€EÑWR=ôŒ?I8?Ôzáf¾'hsEÐ"DßDR«…A'á=Ó֕
Íj·Í¥v20130310_00191_stKsd085@ë…Dˆ	¿?f­ú@€EÑf=ô@&M@õÃa¾'ë…EÏû3DÀ[3DPۖA'>E
Íj·Í¥v20130313_00367_stKsd085@녤zžÜú?‰kÔ@€E–`Ã=n >?ðœ?œ(ö;¾¦ffE•'¤D&fDRáªAyú=mçH
Íj·Í¥v20130313_00369_stKsd085@녤}ù…h?pÆ @€E–k®=†@`=£È|?p¤b¾¶È´E–mDÀbfDP÷mAxÿg=PV¼
Íj·Í¥v20130320_00287_stKsd085@놄BT?W¸¡@€E®nH>Ð@_?V?xQìb¾™™šE­p=DêÑDRÆwAtŽã=­
Íj·Í¥v20130320_00289_stKsd085@놄Eá;?JŸ¦@€E®i®=ÉML?òª?ž¸Ra¾šŸ¾E­T¤DÀ^DQÛAuTÖ=W" 
Íj·Í¥v20130321_00097_stKsd085@놤ÊâL?Ë¼@€E©…Ã=b =âú?}p¤e¾Ÿ¾wE¨•DDR~éAvò=a–
Íj·Í¥v20130321_00099_stKsd085@놤ÎMZÒ?h'¥@€E©%š=†ú¼?²ƒ?ƒ×
a¾¬1E¨C×DÀ6oDPçAw§"=Q??
Íj·Í¥v20130322_00707_stKsd085@ë†ÆÖdÖn?Š%£@€E"vÍ=¢š>ýÉW?˜Qìd¾µÂE'ÞáDÞéDS¬A{¦a=ƒÚÝ
Íj·Í¥v20130322_00709_stKsd085@ë†ÆÚf¸ò?sГ@€E"Lq=<"I>
?£×c¾¬1E"DÀ6VDQ)‰A}h=a4ã
Íj·Í¥v20130323_00416_stKsd085@ë†äj´É÷?5Íh@€Eœx==Ƙä@-Ÿ?ºáHJ¾®—E›=…D¸DR·\A}	y=]¬Á
Íj·Í¥v20130323_00418_stKsd085@ë†änüAÚ?*§T@€E›aR=±õ ?æ?®{`¾¸QìE›¶áDÀQ/DQÁAz‹¹=Y.÷
Íj·Í¥v20130324_00833_stKsd085@ë‡/^È?BÞ@€E' H=¯ª`@É g?"33d¾™™šE'­\D¢ÁDS.AwMë=HV	
Íj·Í¥v20130324_00835_stKsd085@ë‡2Û"?U@µ@€E'J)=Ž<€?å±"?G®a¾¡ÊÁE'GqDÀôDQŽÙAx1˜=%:Õ
Íj·Í¥v20130325_00327_stKsd085@ë‡#•Þ‰8?U¶ú@€E´<=ÌÊQ>ýå
?ª=qM¾¦éyE³eìDuDRÙªAtPƒ=/®9
Íj·Í¥v20130325_00329_stKsd085@ë‡#šì•j?R>@€E´]q=£;l>¹m§?"zá`¾š¬E³DÀFDQ%²As­ž=5Ôe
Íj·Í¥v20130424_00340_stKsd085@ëŠæ¬À7"?T–j@€E§ú{=†¦°?êØ$?LÌÍd¾œ(öE©'¤D?DS6FAWøK<ZQ
Íj·Í¥v20130424_00342_stKsd085@ëŠæ°Šòb?s|,@€E©—=hÁ >LaO?^¸R`¾±&éEª.DÀ"‡DQX¤AXXF<¤FP
Íj·Í¥v20130425_00256_stKsd085@ë‹QÎN'?42œ@€Eϑf='Š>áW3? f¾©xÕEÒ6ÍD+DR£…AWÖÙ<‡
ä
Íj·Í¥v20130425_00258_stKsd085@ë‹U'ê€?=@€EÏ-á='þ¬?Ù9?™™šb¾¨r°EÑ\)DÀgDPÎAW¾Ò<~íw
Íj·Í¥v20130505_00546_stKsd085@ëŒGWÀf?-K"@€EÚ}>3?Z@³6?ÌÌÍd¾–EÝ3DqDS¹'AOøY<wSâ
Íj·Í¥v20130505_00548_stKsd085@ëŒG[ÛO?GÈ­@€EÙå¤>Ié0?Ãf@záe¾Ã•EತDÀÉDRNAPHê<Š˜k
Íj·Í¥v20130519_00312_stKsd085@ëÿ¼™K?%©'@€EžÍö>QÒ?º~@
áHf¾"÷ÏE éqDúDR¥?AImë<Œ¤Ê
Íj·Í¥v20130519_00314_stKsd085@ëÿ¿?Æj?!]À@€EžÛ>>Ö@#×
a¾­'hE¢1ìDÀS\DPéüAIbÐ<µoB
Íj·Í¥v20130526_00693_stKsd085@ëŽåþf?¥{@€EŽD…=| =ə>³33d¾ÀE$D†ÙDSœZAFѦ<"úv
Íj·Í¥v20130526_00695_stKsd085@ëŽæ!Ód?œ½|@€E¨ì=ʁ>ÐÙX?ë…e¾¶E¢EDÀ¢DQ¦%AFæ<˜
Íj·Í¥v20130603_00360_stKsd085@ëåÖÆ ?!®@€E·=¸'l@9¸@*áHe¾'n˜E¸·ìD±DSÞ¨AEø<ƒQy
Íj·Í¥v20130603_00362_stKsd085@ëåÙt€[?¨@€E¶8{=©§@©À¼@~{e¾¨r°E¸³qDÀ²DR9ªAEå<¨Ø'
Íj·Í¥v20130605_00313_stKsd085@ë%shó4?9ö™@€E«"Ã=ž&ø@¶^?ÚáHe¾å`E­²áDŠDScçAEr<†x0
Íj·Í¥v20130605_00315_stKsd085@ë%v˙?4Ù9@€E«i×="…?Ç)`@#×
b¾¬‹DE®^RDÀ?DQà!AEs¤<À¦¢
Íj·Í¥v20130606_00308_stKsd085@ëEBÛA…?$È}@€E·š=ˆY?zçõ@#33e¾…¸EÑ®ÍDxRDSo}AEÙ¶<"%'
Íj·Í¥v20130606_00310_stKsd085@ëEFhD?"¾W@€EÐP¸=f\@K¹2@.{c¾"záEÔà{DÀôDQ»–AFÒ<¥Ñ
Íj·Í¥v20130615_00694_stKsd085@ë'efjþ&?®¹Œ@€EX=>0L?ì6‰?e¾¥ãTE'•šD"œDSöAJ‰<®«Ð
Íj·Í¥v20130615_00696_stKsd085@ë'eiÇ9:?¥Wg@€E}=Ê|A	>Ç®d¾®{E'ÄÍD¿ïßDQͲAIë…<´Ò¸
Íj·Í¥v20130617_00050_stKsd085@둟3BÈ'?#?°@€E"L)=‹ì=éŒ?«…c¾š¬E"¥ÃDòÁDRÎVAJÙ+<8}Ì
Íj·Í¥v20130617_00052_stKsd085@둟6ê5?œÙ@€E'ßf=¥"8?êI´?æff`¾²-E'¤áDÀFNDQPAJ´e<ŽãB
Íj·Í¥v20130619_00246_stKsd085@ë'ãq[
?9p@€En[×=»•Ô?5Êè?™™še¾ ÄœEs,¤D«–DSu²AKµ'<wè
Íj·Í¥v20130619_00248_stKsd085@ë'ãte''?AP@€Emûì=dÑ?ê×Ú?†ffc¾§ïžEt¤{DÀðDQԋAK•<D$Å
Íj·Í¥v20130620_00210_stKsd085@ë'xW™?stà@€EJçH=‹Ð>ES?ud¾«…EJ9qD¦5DSŽúAK¢ã<‹Âð
Íj·Í¥v20130620_00212_stKsd085@ë'|"t?fÆß@€EG f=n¡°?¹·ñ?\(öa¾Å¡ËEIÊDÀ
5DQZAL2œ<–Ð×
Íj·Í¥v20130621_00054_stKsd085@ë'ŒA—?C-@€EGö=Ÿ1T?Õfà?J=qf¾—PE'>DDRÞFALj2< X
Íj·Í¥v20130621_00056_stKsd085@ë'œâN??xó@€E€SR=ª
p?#
|?'\b¾ª~úE"áDÀ=ºDQLALk<0Zo
Íj·Í¥v20130621_00300_stKsd085@ë'"Eæ^n?Šh'@€EošÍ=×+à>]Îi?
=d¾° ÅEt\D¬DSráALIÃ<zkP
Íj·Í¥v20130621_00302_stKsd085@ë'"J(¹?°Ù@€EpÃ=Òý}=º!µ>úáHd¾±&éEs€DÀ+®DQ'üALsP<…³
Íj·Í¥v20130621_00492_stKsd085@ë'#Ü»²ž?ª£K@€E}ð=>ßï>è­¾>ð£×e¾·ÎÙEzÄÍD\¼DSM¢ALŸ
<·P
Íj·Í¥v20130621_00494_stKsd085@ë'#àü?Ž)>@€EzÙÃ=ÕD@€L"?}p¤1¾ÖE~‰DÀ'DQ¬)AMK¦<ó0Ý
Íj·Í¥v20140521_00241_stKsd085@ë»àZiØâ?‡&
@€E·iÍ=xÞ ?ðF
?œ(öf¾³¶FEº"¸Cø÷+DRÑ7AtÄJ=u©â
Íj·Í¥v20140521_00243_stKsd085@ë»à^c˜?iý@€EµÜš=f»Ð>vëº?¥¸c¾¢MÓE¸¨=D¸ÎDP̋Aqß=5
Íj·Í¥v20140526_00361_stKsd085@뼂JµÈ?'¿@€E3=lýø?b	Æ?k…h¾ A‰EÏšCø^¸DR­Apۗ<Ï¿ã
Íj·Í¥v20140526_00363_stKsd085@뼂M'9?¼×@€EŒç×=Zx?ž?¢\c¾­VEÅ®D¸€sDPüAp‰<õôr
Íj·Í¥v20140601_00208_stKsd085@ë½@3Tuù?@O@€EŽJf=ˆz´?Èĝ?•Âe¾Š=qEŽÎCø§mDRŽ%Aq
c<ó{
Íj·Í¥v20140601_00210_stKsd085@ë½@6‹|ö?»@€E'³3=yP8?ñ†?§®e¾¨õÃE'€D¸¤RDPÉXAq(
=
~
Íj·Í¥v20140601_00304_stKsd085@ë½@ÿƒc!?Ո@€E}š='‰Ü?»è?‡®f¾{çmE›Cø*=DRx1Aq<<Èu³
Íj·Í¥v20140601_00306_stKsd085@ë½Aä¡U?œÒ@€EŽ×="°?ã)'?¾¸Ra¾'ñªEŽKìD¸°sDP¿ÏAqê=ÿª
Íj·Í¥v20140601_00448_stKsd085@ë½B¢ti^?%;@€E—ó3="ÝÐAí«Ž@'áHf¾™™šE˜*¤CøçDRÙAq€=ßl°
Íj·Í¥v20140601_00450_stKsd085@ë½B¥ðµ4?'Ÿ@€E—ö=trð@ÞV?‹…e¾«E˜½šD¸ŽúDQ	HAq'«<Ɇ!
Íj·Í¥v20140604_00080_stKsd085@뽟³1P?U."@€E–á=XîÈ@w™?ˆõÃg¾‹C–E—SìCø²DRhÕAqo=âZ
Íj·Í¥v20140604_00082_stKsd085@뽟¶¢?77@€E•]H=xåx?•c?"33e¾¦éyE–m®D¸¹šDPÈ1Aq_<ýéê
Íj·Í¥v20140604_00128_stKsd085@ë½ 7ÊǏ?Osq@€Eˆ¶3=›óX?†ùú?\(öe¾'n˜E‰háCø¹ÛDR©yAqS³=EŽ
Íj·Í¥v20140604_00130_stKsd085@ë½ ;'Ô?9Ü @€Eˆ!=ŸÈ?'H\?"záf¾¬1E‰D¸¦ÑDPÉËAr¾=5î
Íj·Í¥v20140604_00176_stKsd085@ë½ Ÿvؤ?7¨¹@€E"¥\=KÐ?̨@?k…e¾‰º^E"ºöCøƒ×DR‹×Aq²<ø‡W
Íj·Í¥v20140604_00178_stKsd085@ë½ ¢ò³¼?<Ã;@€E"³3=mp?ÑÄ*?}p¤e¾˜"uE"ÁÃD¸ )DPáÛAq`7=Œ
Íj·Í¥v20150329_00146_stKsd085@ëâåIE
¦?uÖJ@€EœV{=ðZHA_8Ó?×
=c¾®{EœDèDR¦Ayµ>ü"N
Íj·Í¥v20150329_00148_stKsd085@ëâåMæ'Ç?…#»@€Eœ=H=ÀÒ°@'¾â?Ç®_¾µÂEœüöDÄNDBˆ´Axx>2±

Íj·Í¥v20150331_00259_stKsd085@ëã$QY?؀@€EµKÃ=Á©"@,C¹?Àe¾bNEµ}DãDRĜAvsD=M
Íj·Í¥v20150331_00261_stKsd085@ëã$Tqý?µ@€Eµì='%Ð?çµÀ?"záN¾²-E´Ú¸DÀLÍDQžAuA@=	Ù÷
Íj·Í¥v20150402_00382_stKsd085@ëãcVt[G?JÄÃ@€EË%H=Éð
Íj·Í¥v20150402_00384_stKsd085@ëãcY´6~?HõÍ@€EË{='@lã÷?ÈõÃa¾¬1EÍÚáDÀq7DQ#çAvEí=~ÎÓ
Íj·Í¥v20150422_00160_stKsd085@ëåáÝîm[?Zµ@€EÅúš={f9?Ôþ<?¨õÃe¾bNEǦÍDãDRâáAw»Ô=•Ç 
Íj·Í¥v20150422_00162_stKsd085@ëåáák:?qg"@€EÁuá='(<?d›(?Ÿ`¾ž5?EÃCšDÀ_žDQ&éAvà"=žEá
Íj·Í¥v20150503_00457_stKsd085@ëçH,›ö?4'ÍA Fdœ="ö•>åÀ=?¬ÌÍe¾wÎÙFf™fD{3DRã…AwB©<âyI
Íj·Í¥v20150503_00459_stKsd085@ëçH3ªQx?-3*A Fez=Æ7d?]%?œ(öe¾'hsFfÜ{DÀšDR5Aw/¬<؜ò
Íj·Í¥v20150507_00036_stKsd085@ëçÀ>åï?g›@€E­œ{=x¤=êñ?Àd¾ A‰E¯%×D7žDRù7AxâC=†:
Íj·Í¥v20150507_00038_stKsd085@ëçÀ\qÆ?wJ@€E­bH=›ã="ò²?Ê=qb¾«E°3qDÀgøDQ)ºAvÇ¢="
Íj·Í¥v20150522_00208_stKsd085@ë頎ƒñ'?T…Ì@€EÖ>\>Òô?ÿ·?p¤d¾€E×äÍDCDDR¬¼Av¼G=m	
Íj·Í¥v20150522_00210_stKsd085@ë頑ãG8?=\˜@€EÕûR=Rki@uPk?"záb¾ž¸REגDÀMÃDPË#Awžk=[ýà
Íj·Í¥v20150604_00341_stKsd085@ëëF ·P?—6Y@€EÉ_Í=ª*=¸}×?ˆõÃf¾§l‹EÊsqDxRDTjAv«n=¦0H
Íj·Í¥v20150604_00343_stKsd085@ëëF£úE¬?ŽÖI@€EÉ"R=‹Ù¨?±	X?œ(öe¾¬‹DEˊáDÀßDRœAv°Õ="f§
Íj·Í¥v20160630_00424_stKsd085@ìCévpö?7¨@€E£sÃ=­€
Íj·Í¥v20160630_00426_stKsd085@ìCìÎtî?EÀ@€E£!f=ìP
Íj·Í¥v20170622_00680_stKsd085@ìHäŽó"w?šwï@€E¹R=ˆaH
Íj·Í¥v20170622_00682_stKsd085@ìHä'76?ŠŠS@€E½"…=¿[Ä
Íj·Í¥v20170622_00728_stKsd085@ìHäðszÌ?ÏÄQ@€EµJ>€
Íj·Í¥v20170622_00730_stKsd085@ìHäój*–?å%"@€E·ÞÍ>PV
Íj·Í¥v20180511_00112_stKsd085@ìq?3õ{?©N?@€E܌=ÂÊT
Íj·Í¥v20180511_00114_stKsd085@ìq?*Z?‹Kí@€EÜÄì=b8X
Íj·Í¥v20180514_00006_stKsd085@ìqžþi½^?M<C@€Eã=­!
Íj·Í¥v20180514_00008_stKsd085@ìqŸ}îî?QFH@€Eâð3=s©
Íj·Í¥v20190620_00494_stKsd085@ì£äð»ix?ˆ{_@€E¼à×>)
Íj·Í¥v20190620_00496_stKsd085@ì£äô9mŠ?qdQ@€E¼Ñ…=ú˵
Íj·Í¥v20190620_00590_stKsd085@ì£å¨4Ë?»xê@€EÅ3R=ØÛÜ
Íj·Í¥v20190620_00592_stKsd085@ì£å«$?ˆ¼@@€EÅp=="W
Íj·Í¥v20190807_00193_stKsd085@ì©àO–±?*_é@€Eµg=¥O(
Íj·Í¥v20190807_00195_stKsd085@ì©àRÑç?ERc@€E´:
=Þ¦

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_51n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  204 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	
ÇÇ"@v20100421_00587_stKsb342@ë‡H¥k	?3fv@€Ey'=Ÿ&Ü?˜±™?¡G®S¾¢MÓE~/×Dԓ#Dš,œAwhf=*¸6	
ÇÇ"@v20100421_00589_stKsb342@ë‡K+!—?1¨£@€Ey¦á=~¬¸?¼Q
?xQìa¾t¼jE~:¸D5?
D›PJAv€=‹9	
ÇÇ"@v20100828_00315_stKsb342@ë£ó«žT?[î@€EŒqR=¡ÇP?-¼?aG®b¾«…EŽ‡3DÕ¸D•ÒÉAvLr=,ìâ	
ÇÇ"@v20100828_00317_stKsb342@ë£÷v<?K\Ö@€EŒhÍ=¨D"=^Ãx?"záa¾å`EŽ	…D7aHD–¡ãAvËÏ=\üÍ	
ÇÇ"@v20110805_00415_stKsb342@ë<býAy?:p@€Ed¤=eŠ˜=˜¶æ?•Â1¾ ÄœEŽ&DÙ2D'´ZAwM{=<Ïg	
ÇÇ"@v20110805_00417_stKsb342@ë<cºëN?8" @€EH=qI!?[¾»?ž¸R`¾‹Æ¨EŽ$D?¯D'ÖNAvA!=6ÂÇ	
ÇÇ"@v20110817_00804_stKsb342@ë=äÓÁ¸ò?m²@€E÷Í=¼Vð?Œê"?G®a¾¯²E'¦=DÕMHD–
AuñÆ=!™þ	
ÇÇ"@v20110817_00806_stKsb342@ë=ä×Pú?aðP@€E'½f=©"?ßû-?®{`¾‹C–E'ç®D7š^D–ŒAvP&=Qj¡	
ÇÇ"@v20110822_00235_stKsb342@ë>€æbÒ?Åù@€Ew£H=T'Ð?ªŸ"?ŒÌÍb¾¬‹DExìDÙúD'gðAw¥G>
֞	
ÇÇ"@v20110822_00237_stKsb342@ë>€ê—Ñ?»@²@€Ew Í=£Ê'?‡	L?‡®`¾ËC–Ew}D?Z-D"ZAv­­=ߥž	
ÇÇ"@v20110830_00461_stKsb342@ë?ƒ""4U?2Å@€Eªf=yì?B$©?¡G®b¾«…EªºDÕE'D–òAx/3=6Ÿ	
ÇÇ"@v20110830_00463_stKsb342@ë?ƒ%¹" ?4¨ƒ@€E©"á=Ó'>֏º?µÂa¾™™šE©ùHD7±7D–çAv²ß=NÅ	
ÇÇ"@v20110917_00245_stKsb342@ëAÁ1—?!™\@€EŽÌ
>
¼ð?°Øz?G®a¾ŒIºE5\DÕ@ZD•ë×Avž&=Ã0	
ÇÇ"@v20110917_00247_stKsb342@ëAÁ54v?±s@€EŽç¸=ïC=ٌò?¡G®a¾'\E×D7¡'D–™`Aw&ž=72	
ÇÇ"@v20110917_00293_stKsb342@ëAÁ'{¸]?è­@€EÒÍ=Î;Ä>ª{Û?'\`¾«EŽbRDÕ3uD•í'Aw'=GÛ	
ÇÇ"@v20110917_00295_stKsb342@ëAÁ•ûoM?ÜÜ@€E#f=ªø,>žË?šáH`¾ŽÙEB=D7¢^D–§ßAv=¾=D	
ÇÇ"@v20110918_00198_stKsb342@ëAà"ônQ?%@€E¥šH=—rŒ?cà?Ž{d¾° ÅE¥¯HDÕJéD–[+Av
]=Ãk	
ÇÇ"@v20110918_00200_stKsb342@ëAà˜/â? ÔT@€E¥®=Ž{+?»?Ž{`¾xÔþE¤´=D7øsD––VAv~<ژ[	
ÇÇ"@v20110922_00089_stKsb342@ëB_±ƒË|?sí—@€E¿P¤=Øî£>pØ ?Ž{G¾™‡EÀHDÙD'`9AxB=;÷þ	
ÇÇ"@v20110922_00091_stKsb342@ëB_µtI?ÒÐ@€E¾¿Ã=Ώ¯?Vü®?'ë…_¾²-E¿s
D?5?D'ùºAvÉ@=8Â	
ÇÇ"@v20110924_00384_stKsb342@ëB¢.òÑï?Udª@€EС=Æ%Ð@K=Ç?p¤d¾–EÒ@¤DØìZD'K}AwmÍ=Q.Ž	
ÇÇ"@v20110924_00386_stKsb342@ëB¢2@"€?J´D@€EÐE==}fø?2½Ô?˜Qì_¾–EÑUšD?ÙD'æAvžË=)·¥	
ÇÇ"@v20111003_00157_stKsb342@ëCÀÀw>{?{(*@€EŽ)=ÓØ?ޒ?G®b¾º^5EáDÕ$D–¦Avë/='¿P	
ÇÇ"@v20111003_00159_stKsb342@ëCÀÌVæ?dÝ@€EŽ·H= ªÈ>¬±ª?'\c¾–EPÍD7³…D–†oAw%ê=4»	
ÇÇ"@v20111007_00094_stKsb342@ëD@4´bH?/ð@€EŽò=hä	? ÓT?‡®b¾¦éyEŽlöDØî¨D'pöAw=ً	
ÇÇ"@v20111007_00096_stKsb342@ëD@8qUÙ?0x^@€E3=£S?ÕÄõ?'ë…a¾Š=qEŽ¸fD?!ËD'ÌAv²ª=X	
ÇÇ"@v20111007_00142_stKsb342@ëD@ŸTïq?YbU@€E•=>!À?òj0?¯\)c¾Ÿ;dE"¦DØÕ?D'eAw¯=-'&	
ÇÇ"@v20111007_00144_stKsb342@ëD@¢Â͚?a&C@€E•î)=ØÔã?H‰?"33`¾‰7LE"xáD?.¸D'ÆáAv­Þ=F-Ñ	
ÇÇ"@v20111008_00279_stKsb342@ëD`.7©?]¼@€E"¢=–Ãø?2qú?"33b¾Ÿ;dE"GqDØõÃD'y7Auàw=:@	
ÇÇ"@v20111008_00281_stKsb342@ëD`1[7?I·ÿ@€E'š=ð?‹r´?—
=a¾‹Æ¨E'ÍD?\D'ÈÝAw0Ø=:e	
ÇÇ"@v20120226_00542_stKsb342@ëV
˜cÙÄ?^+@€EªÍ=šº>d·œ?¼(ö@¾®—E¨ÇšDÕeÛD•õãAxv%=šÛí	
ÇÇ"@v20120226_00544_stKsb342@ëV
›wš–?pªî@€Eª×á=À"@{O›?¦ffa¾´9XE¨ÿHD7n¨D—ZAwG=uo	
ÇÇ"@v20120312_00299_stKsb342@ëWéK_·?óg@€E«V3=¡z¯@|ËY?À\¾ ÄœE«§
DÕJoD•ý'Ax>=Q	D	
ÇÇ"@v20120312_00301_stKsb342@ëWéN4¦{?Fê@€E«2H=™)x@6[?"33a¾†§ðEªµHD7DD—f¨Av'Ø="¼:	
ÇÇ"@v20120605_00425_stKsb342@ëb†b|\?;d@€EˆR=ˆ]Ä?$™?‹…c¾™™šE€È=DÙ)D'qyAw>v=h	
ÇÇ"@v20120605_00427_stKsb342@ëb†fIjØ?Fá@€E'{=e\<jp¿?•Â_¾\)E€n¸D>¹'D"JwAv@?="µ	
ÇÇ"@v20120607_00570_stKsb342@ëbÇ
$q?.1á@€Eo_…=é¸Ù?F½½?'\d¾˜"uEnmDÙ
D'"ÅAv{§=.	
ÇÇ"@v20120607_00572_stKsb342@ëbÇt"?4t½@€Ep =Š=L>žT?}p¤a¾‰7Ep9ÃD>ùºD"$þAvnÂ=áa	
ÇÇ"@v20120612_00451_stKsb342@ëcešMs¦?cJ@€Eo2Í=«Ã=J¡V?xQìe¾«Elß3DÙ81D"AuD7= 4Ÿ	
ÇÇ"@v20120612_00453_stKsb342@ëcežtš\?e%Ï@€EmïH=ĶŒ?Í—?™™š`¾™‡El5D?‰ªD"¾Avþ=.ÀU	
ÇÇ"@v20120620_00911_stKsb342@ëdh®Ã?œ©
@€Erö==iÖ`>ۚ?…¸d¾° ÅEp¯®DØô1D'¯;Ax9=¨	
ÇÇ"@v20120620_00913_stKsb342@ëdh².‡?±@€Er…H=@#X?L8Ã?n{_¾­'hEp'D>ýqD'ôœAum&=®Wž	
ÇÇ"@v20120622_00338_stKsb342@ëd¤Ks‹¾?Kï¾@€E•1H>Bÿ?›`V?ˆõÃd¾ÒòE"€ÍDÙ'…D'jAvNH="4	
ÇÇ"@v20120622_00340_stKsb342@ëd¤O«ïˆ?UA=@€E"Š\=ŌØ?E$À?"33`¾}ó¶E"Ñ®D>ԜD"QÃAvæë=&_Y	
ÇÇ"@v20120623_00628_stKsb342@ëdÆÒ ÜY?%{@€EBH=ákÇ<éœ|?…¸c¾¦éyE¥DØü9D'QXAwÂ\==L	
ÇÇ"@v20120623_00630_stKsb342@ëdÆ֛è©?#R@€EŽJ==«§0?o®?±ë…a¾ž¸REíHD>¾fD"'¾Av â=¥¶	
ÇÇ"@v20120703_00264_stKsb342@ëf-%²Â>÷Ùµ@€EvÛq=¡¦?ÜÓ?¾¸Rb¾§l‹EwqDÙÏD'JáAuÀÚ=ÄÅ	
ÇÇ"@v20120703_00266_stKsb342@ëf0üv>ûY@€Ewà{=¦uÄ?r‹ó?™™š`¾"záEv¢D>ÊND"ZNAvòÌ=µ	
ÇÇ"@v20120705_00131_stKsb342@ëf?mɧS?:@€E"®=¡j >>;?†ffd¾¦ffE'ÎRDÙ'#D'4Atçû=¥Š	
ÇÇ"@v20120705_00133_stKsb342@ëf?pᤠ?"Œ‡@€EƒUÍ=¹ôà>š¦6?u_¾£SøE'éD?…D"ˆ´Av£œ=…ÌZ	
ÇÇ"@v20120706_00081_stKsb342@ëf_NF?*Œ"@€E€=ÝÊÑ?[ëW?˜Qìd¾—
=EH¸DÙ0sD'!ªAv¡?=,Ð	
ÇÇ"@v20120706_00083_stKsb342@ëf_Q[­%?(fH@€E@=µñ¼>Ôԁ?šáH`¾–EœõÃD>¶5D"¤œAvüm=)WE	
ÇÇ"@v20120707_00117_stKsb342@ëflj§>?xô@€E•ð®=ۘ @ö?p¤e¾ŠÀƒE•®fDÙVD'3+Aw6=*
Â	
ÇÇ"@v20120707_00119_stKsb342@ëfo¨ÚT?!@€E•¶Í=ó}=
'­?˜Qì`¾ŒIºE•6D>¯mD"Œ‹Au.=Í%	
ÇÇ"@v20120711_00048_stKsb342@ëg1	Øq?D¬N@€EO\=ÅÙ¼?—ïÖ?ˆõÃZ¾œ¬EŽú{DØôÍD'ðJAužl=DÚ	
ÇÇ"@v20120711_00050_stKsb342@ëg5Pï²?8íC@€E¤š=à׿=*á¹?…¸`¾‰º^EŽÙìD>t{D"Š%AvÙ¾=Á	
ÇÇ"@v20120712_00072_stKsb342@ëg#Å°h¾?qK@€E©Ã=rè>ߢm?s33d¾¯ Ed¸DØþND'¿øAvû=2Ì[	
ÇÇ"@v20120712_00074_stKsb342@ëg#ˑžx?qõb@€EÕ3='€>¹ÇM?G®_¾ A‰EA®D>HD"eìAvô=9\•	
ÇÇ"@v20120713_00033_stKsb342@ëg?ÝF?aÕ²@€E'{ö=…î@ù»|?£×
K¾¡G®E'æ)DØê˜D'ðåAz)=Åž	
ÇÇ"@v20120713_00035_stKsb342@ëg?ò8í?YÉ@€E'}H=˜`0?dâˆ?—
=_¾–‡+E'73D>~˜D"‰²Avéé=11ë	
ÇÇ"@v20120714_00211_stKsb342@ëg`bïhÙ?~Ði@€E—KÃ=Ñw]>è_´?†ffd¾Ÿ¾wE–ò=DÙžD'
XAuñ+=3o2	
ÇÇ"@v20120714_00213_stKsb342@ëg`fÂJ?ŽsV@€E˜+3=´ôä?'"r?G®`¾–E—"šD>»ÇD"©ìAuЪ='G/	
ÇÇ"@v20120715_00288_stKsb342@ëgáÒ"L?W$l@€E^€¤=¼>p=¸ù?fffe¾¡G®E\eqDÙD'3ßAvùB=Þ;	
ÇÇ"@v20120715_00290_stKsb342@ëgålÕ?e[Î@€E`&=ö=?Ԝ7?^¸R_¾›¥ãE\ýšD>—žD"c#Awh$=~¯	
ÇÇ"@v20120716_00369_stKsb342@ëg¡\	U¿?Ši/@€E'÷f=RòH?¥ð]?}p¤e¾«E',{DÙ¤D'AwÇX=R^`	
ÇÇ"@v20120716_00371_stKsb342@ëg¡_@x?"£^@€E"
=³ÊT>€fº?Ž{]¾£SøE'[šD>D"`JAxlQ="2ý	
ÇÇ"@v20120717_00809_stKsb342@ëgÅӞx?'–@€E=Ì=B=<6.?Ž{c¾ ÄœE#ÃDØøîD'W
Av©ž=&Ñ	
ÇÇ"@v20120717_00811_stKsb342@ëgÅ‹Ä?<¢@€E¨š>
B<ԛ·?¹™ša¾œ(öE¤D>ÄþD"(!AuõÆ=_æ	
ÇÇ"@v20120720_00195_stKsb342@ëh$XJχ?GO´@€Eýq>"'?\,?£×b¾…¡ËE}
¸DÙ`D'DAvÜ×=ŽK	
ÇÇ"@v20120720_00197_stKsb342@ëh$[¸Íç?,×°@€En{=­ÎP?€ã?‹…a¾Š=qE|ÍD>Õ`D"8þAvh<í±Û	
ÇÇ"@v20120723_00212_stKsb342@ëh€à—ª?H]T@€Eh=Ãàð?íó{?‹…e¾•EŒ¼DÙËD'/…Auøø=C7	
ÇÇ"@v20120723_00214_stKsb342@ëh€ãùYs?;3è@€Eáá=½€<Xö?‹…`¾å`E2ÍD>'D"‡ßAvW+=¤	
ÇÇ"@v20120724_00156_stKsb342@ëh ™uím?=Z@€EŒ	\='¨<­px?¡G®d¾ÀE‹¹®DÙöD'AwgÄ=õ5	
ÇÇ"@v20120724_00158_stKsb342@ëh œªE??Æb@€E‹Ü=º†c>Ãf?¢\^¾˜bE‹LD>ŠÁD"lƒAv,2=‰Þ	
ÇÇ"@v20120725_00048_stKsb342@ëhÀCí%?Ätt@€Eœ‡×>,E>–°¢?'ë…c¾›"ÑE›ÃDØÈ)D'­ªAv'¹=³ ®	
ÇÇ"@v20120725_00050_stKsb342@ëhÀF}7Ž?â¶@€E›w×>$3T>28?'\_¾©ûçEšß\D>öD""{Av-–=ÄÀ	
ÇÇ"@v20120805_00107_stKsb342@ëjâCQ9?=ø@€E–;š=Ú&>4´~?Ôzáe¾º^5E"jfDÙ\D'#Ay&=Cû½	
ÇÇ"@v20120805_00109_stKsb342@ëjå­¹Œ?2Î@€E–&¸=݅?|gç?\)a¾¡ÊÁE"³3D>ÐD"aüAvüÃ=7	
ÇÇ"@v20120805_00323_stKsb342@ëj"nª®?O´@€EŽêf=w°¸?ô?´záe¾©ûçEŒªáDÙD'×Avšc=2Q	
ÇÇ"@v20120805_00325_stKsb342@ëj"ª#Õ?"8
@€EŽº)=Áx>hT?¨õÃJ¾ÒòE‹ò)D>ÕD"=ºAwG8=3«	
ÇÇ"@v20120805_00484_stKsb342@ëj$Ÿr ¯?rR@€E&
=Ic	
ÇÇ"@v20120805_00486_stKsb342@ëj$¢Óß¼?[«ª@€E=;_ø<ó??xQì_¾–‡+E‹Ã\D>ã…D"ÛAvT½=#8	
ÇÇ"@v20120806_00159_stKsb342@ëjDÛҔ?WG¹@€E")¸=ƒª>+6µ?†ffe¾¥`BEá\DØæfD'1ÓAv€8=7è	
ÇÇ"@v20120806_00161_stKsb342@ëjDâãÅ7?SH@€EˆáH='Œ>Å$—?Ôzáa¾\)E†È¸D>ÂòD"$åAvAà=›>‹	
ÇÇ"@v20120807_00183_stKsb342@ëjbˆð?Nél@€E'K¤=yŸð@
ÕA?"33c¾¡ÊÁE2áDÙþD'DBAuG^=9M!	
ÇÇ"@v20120807_00185_stKsb342@ëjbŒ.
?\ù7@€E'5\=—G?t
¤?†ffa¾—PE–=D>¯žD"4ÍAvu†=MÎ	
ÇÇ"@v20120811_00518_stKsb342@ëjå;Ü?"ÑÂ@€E—ì\=Œçh?P"
?šáHf¾¨õÃE"¬áDØÚÉD'OøAxˆ†=˺q	
ÇÇ"@v20120811_00520_stKsb342@ëjå?´»?'—O@€E—m)=ŒÜD>­šO?€_¾¤ZE"eHD>Ç®D'ü‹AuÁ‰=y5z	
ÇÇ"@v20120818_00203_stKsb342@ëkÀåv'Ø?Tê@€E†fö=ŸØ°?0¦¥?ˆõÃ_¾˜"uEƒ÷
DØæwD' ‹Axº=VÒã	
ÇÇ"@v20120818_00205_stKsb342@ëkÀèùn?QNø@€E…ôá=ª³p>VWç?hõÃ_¾ÒòEƒ2fD>XD"WAuì'=>/	
ÇÇ"@v20120818_00347_stKsb342@ëk©ð)?> ý@€E{¸=y~€?ÚcO?ƒ×
e¾¼jEuÝqDØý7D'!ªAuä%<öü»	
ÇÇ"@v20120818_00349_stKsb342@ëkÂÎ2(??}Œ@€Eyv==âyk>Ã!ÿ?ƒ×
a¾šŸ¾EtEšD>ˆbD"0sAwü= …†	
ÇÇ"@v20120901_00033_stKsb342@ëm:sŽ˜?2ê@€Eµ= ¿?'M|?˜Qìd¾™‡EµšfDØ÷uD'ùºAu·j=*¹	
ÇÇ"@v20120901_00035_stKsb342@ëm>/Uƒ?+©É@€Eµ±q=xÿˆ?ÛÉ?˜Qì_¾ß;Eµ´RD>_ßD"_Au¾•=QW	
ÇÇ"@v20120901_00321_stKsb342@ëm†]—‹?N‹œ@€E³=ƒôÀ>¬=g?xQìW¾±©üE²{DØò°D'b˜AvFr=Å1	
ÇÇ"@v20120901_00323_stKsb342@ëm‰ÖÎ-?Tš@€E³¦
=Št?§1?šáHa¾å`E²z{D>»D"œAvj=,GÓ	
ÇÇ"@v20120902_00053_stKsb342@ëm ÑS?™RW@€E¦R)=ZéÁ?Ÿ§Õ?"záe¾¬1E¤ñHDÙ–D'%ÓAv!Ð="úË	
ÇÇ"@v20120902_00055_stKsb342@ëm "XŠ[?"nò@€E§H=^Ew?¢æA?u^¾¢ÐåE¥zfD>}ôD"JNAv°ì=]À	
ÇÇ"@v20120902_00395_stKsb342@ëm£0QA?WjV@€E¤3=‹r$=<ò‹?s33e¾ž¸RE£)…DØûžD'=/Av"ž=!z'	
ÇÇ"@v20120902_00397_stKsb342@ëm£3eè½?\%Œ@€E¤)='ÁX<ffM?ž¸Ra¾›¥ãE¢×
D>sdD"ZAu{§=O=	
ÇÇ"@v20120913_00186_stKsb342@ëoªÀbÜ?,É#@€Eµ°ö=b6>zD?®{d¾±©üEµNDØóßD'9AuÙ-=0"'	
ÇÇ"@v20120913_00188_stKsb342@ëo­î:[? Í$@€E¶¶Í=[•<"âŠ?µÂa¾–E¶=šD>–¸D"{Avì=h!™	
ÇÇ"@v20120914_00144_stKsb342@ëo"{EÜ?ž´k@€Eº-á=½&?*j?"zád¾ A‰E¸ÖRDØÿžD'SAv7ÿ=\gÛ	
ÇÇ"@v20120914_00146_stKsb342@ëo"~Z®¢?'O\@€Eº!q=ˆÈt?èˆ?°£×`¾šŸ¾E¸¥D>ƒ¶D'ÿAw¾=bÖ	
ÇÇ"@v20120927_00053_stKsb342@ëp¿ªÞ›+?Px(@€Eš±¤=Tç@.Œ?'\d¾­'hE™ƒ3DØôsD'S#Av²=£Æ	
ÇÇ"@v20120927_00055_stKsb342@ëp¿®$ëó?=UÑ@€E›Ô=dÇÀ=Ry?"záa¾"ýôEš«3D>ªD"2wAv'8='W	
ÇÇ"@v20130712_00245_stKsb342@ë"Á'Ub]?M–@€E":==³¸˜=Ö8é?c×
d¾—
=E"½HDÙÕD'ÙyAi÷<΂[	
ÇÇ"@v20130712_00247_stKsb342@ë"Á•°÷?5q@€E",R=Š‡P?"°?hõÃ`¾'ñªE"´{D>`D"‰Aj@Ó<Ò½ô	
ÇÇ"@v20130714_00950_stKsb342@ë•­ÄyA?l™@€E«›f="÷>Õí?—
=d¾¢ÐåEª¹ÃDØý?D'BAh"¸<壛	
ÇÇ"@v20130714_00952_stKsb342@땱
NG?"¥@€E¬73=Ÿ§>5ãR?‡®a¾™™šE«×D>ÏD"#Ah¸<­c3	
ÇÇ"@v20130715_00425_stKsb342@ë•"ȾU?gS@€E¬lì=Â1Œ>ŸÑ?·
=e¾—
=E«í3DØóD'ÅAgçœ<±Û8	
ÇÇ"@v20130715_00427_stKsb342@ë•"Ìa?™º@€E¬)=´[,==Þk?hõÃ_¾ß;E«À=D>+D"aËAgøš<'¦	
ÇÇ"@v20130723_00182_stKsb342@ë–#ñZý?e'¼@€E'ë==ŒzØ?+ÿ?W
=d¾° ÅE'ÿ×DÙRD'ÁAQJ<‹›&	
ÇÇ"@v20130723_00184_stKsb342@ë–#ô[¬¤?k©ß@€EƒQ==nòß?€|?+…`¾ž5?E'j{D>"°D"<RAQGF<Ã/	
ÇÇ"@v20130727_00238_stKsb342@떡Ubˆ?^Êæ@€E¨Ú=š^D?ۛŽ?záHe¾¸QìE©¸)DØþ°D'ØÝAHŽ<vÎF	
ÇÇ"@v20130727_00240_stKsb342@떡Xfä;?|:²@€E©á=Æð€?ˆ%?zá`¾Ÿ¾wE¨á3D>/ðD"a7AHgÍ< 	
ÇÇ"@v20130728_00406_stKsb342@ë–ÂiH]è?*™Ô@€E«i{='ò¸?@‰@
=qd¾®{E¬3DØÓ}D'—LAFiB<©,ò	
ÇÇ"@v20130728_00408_stKsb342@ë–Âl¢«?"¤:@€E«6Í=ªóì?&Ã@6ff^¾"÷ÏE«=D=Ÿ\D"]ºAFª<˜dd	
ÇÇ"@v20130806_00081_stKsb342@ë—ßú¶Š@?E3˜@€Eµ	=ªw¬>ÙÉÃ?LÌÍd¾¨r°Eµ]3DØû#D'çA]|e<g6º	
ÇÇ"@v20130806_00083_stKsb342@ë—à¬Ô?6ƒW@€EµÏá=¶üÌ>—½"?.{`¾Š=qE¶ÍD>(ÅD"cTA]Ñ<<T¦	
ÇÇ"@v20130807_00121_stKsb342@ë˜'?Cr˜@€E€…=bÐ_=·çÈ?}p¤d¾¼jE³®DØǾD'·mA\#L<œn€	
ÇÇ"@v20130807_00123_stKsb342@똕‹'€?h Ý@€EÔ×=V>þ??5`¾'n˜EØ)D=¾¨D"cÏA\e¾<9	
ÇÇ"@v20130807_00505_stKsb342@ë˜求?d©T@€E"@×=äL=´!ö?^¸Rd¾£×
E'õ®DØäîD'1A\
<δ	
ÇÇ"@v20130807_00507_stKsb342@ë˜Ô:™?AM@€E" á=ÖQæ>'ËÞ?\(ö`¾£SøE'ÿšD>yXD"…A\a€<Cpá	
ÇÇ"@v20130808_00134_stKsb342@ë˜î…9?Ò^@€E§T=ämM>†}ú?p¤e¾"záE§Y…DØøjD'ØA[
Ž<€ò	
ÇÇ"@v20130808_00136_stKsb342@ë˜ñÃìÿ?*}@€E§úÃ=ʦ?â–?n{_¾bNE§ˆD><‹D"nwA[[ÿ<yЭ	
ÇÇ"@v20130808_00434_stKsb342@ë˜#¤Ð?SÔÏ@€E"m==Å!P?H?p£×e¾¾vÉE"®DØÞòD'éA[51<µzI	
ÇÇ"@v20130808_00436_stKsb342@ë˜#MK7?`Av@€E…2=ÀØÜ@!¸½?O\)a¾£×
E"+
D>C…D"2éA[[<ÄéÅ	
ÇÇ"@v20130809_00225_stKsb342@ë˜@ÙVÍ?zE@€EˆOì=ŸŽŒ>5‡
?¸e¾¯ E‡´{DØÑËD''éAZ®_<ä,	
ÇÇ"@v20130809_00227_stKsb342@ë˜@Üg¯'?'"Œ@€E‡ªö=PÒ8?%2÷?
=`¾¤ZE‡)3D=ÆVD"€AZ«ª<ú6¦	
ÇÇ"@v20130817_00432_stKsb342@ë™BÉ¡CÝ?vì@€E¯Ä¸=©Œ>ùÊ?'\e¾£×
E¯m…DØìƒD'FAb|ò<¦Ñ	
ÇÇ"@v20130817_00434_stKsb342@ë™BÌÿGH?"î!@€E°#Í=¢
p?%• ?0£×a¾bNE¯¤D>T{D"*VAb,r<"Íý	
ÇÇ"@v20130818_00090_stKsb342@ë™_…•%l?2r@€E©XÃ=™Lä?W.?hõÃd¾¤Ý/E©SHDØôÍD'¾NAbÅÀ<ŸFR	
ÇÇ"@v20130818_00092_stKsb342@ë™_ˆöHÇ?3ö@€E©Ÿ=¡ç´?0üm?•Â^¾Š=qE©nD>#D"joAcLº<©nÎ	
ÇÇ"@v20130818_00474_stKsb342@ë™bɐG5?æà@€E'¸="ªð=Þ^É?5d¾/E'@öDØô{D'*FAc${<rVk	
ÇÇ"@v20130818_00476_stKsb342@ë™b̽-?v@€E'U{=—ò¸>jè?ˆõÃa¾œ¬E'Ž{D>ZáD"øAc–Œ<¼K	
ÇÇ"@v20130819_00112_stKsb342@뙃muS¿?G7@€E¢={=÷L?!æ‹?Àd¾½p¤E¢±šDØêND':úAd—X<ó¾™	
ÇÇ"@v20130819_00114_stKsb342@뙃pä#?´ï@€E¢>q=mà>ØS?u`¾'ñªE¡oìD>uÃD"
%Ad
y<©žP	
ÇÇ"@v20130820_00134_stKsb342@뙠ªã?(S@€E§[Í=²¿$>pé&?Ž{e¾'ñªE§­ìDØãçD'ŒZAe15<£ì~	
ÇÇ"@v20130820_00136_stKsb342@뙠.Ù?-Í©@€E¦ß®=Ë{"?E?k…_¾ˆ´9E¦ÀD=Ø1D"j=Adà <Ž:#	
ÇÇ"@v20130820_00518_stKsb342@뙣YÌÕ[?%Hä@€E¢9Í='<ÐyÇ?Që…d¾œ¬E¡«DØñ¢D'6éAe8·<™0	
ÇÇ"@v20130820_00520_stKsb342@뙣]>Êk?(ÑX@€E¢H
="¼?ÐcÊ?xQì`¾•E¡ŒD>f¨D")Ae6<±'	
ÇÇ"@v20130821_00185_stKsb342@ë™ÀzhÃ?4Y‹@€E¡E)=W;X<Zd‰?˜Qìc¾§ïžE øDØð¬D'³#Ae´{<°8t	
ÇÇ"@v20130821_00187_stKsb342@ë™À}qö?3à‡@€E¡=}`¸<CL]?ŒÌÍ_¾"t¼E æÍD>
ÃD"Z¨Aeìç<£á	
ÇÇ"@v20130821_00630_stKsb342@ë™ÄRð­¨?*bJ@€E¡‡¤=‰ê?‡žú?"33d¾²-E¡KìDØäsD'<ÍAf's<Ïaç	
ÇÇ"@v20130821_00632_stKsb342@ë™ÄV*Äz?-=@€E¡}
=•3Œ?Áì\?W
=a¾‡+E Ö=D>m²D"‰Ae¹~<´™q	
ÇÇ"@v20130822_00277_stKsb342@ë™áWµ? ?Í@€E"="'Ð?_ÙJ?k…e¾ž¸RE'RÍDØø¼D'Af'f<¼	
ÇÇ"@v20130822_00279_stKsb342@ë™á!{ë‰?""@€E";=~]à=ÜPf?fffa¾Š=qE'8öD>@D"0ÝAf†‹<	
ÇÇ"@v20130831_00074_stKsb342@ëšÿŸ|ý­?;§ê@€E¡š=°)?Aw"?™™šZ¾¹XE ÍqDØôD'­qAk"M<ðsƒ	
ÇÇ"@v20130831_00076_stKsb342@ëšÿ¢ünÑ?M¤@€E Êš=«dÐ>' ?·
=`¾²°!E ª{D=њD"YšAlFK=	
ÇÇ"@v20130831_00338_stKsb342@ë›õ»ÉD?w'@€E—8\>Û«?HŬ?Y™šd¾Òn˜E–ÛÃDØùËD'4RAky_=
W	
ÇÇ"@v20130831_00340_stKsb342@ë›ù;µä?†E±@€E—u)=—õ¹=Â+Í?O\)a¾¶E¢E–ñD>)šD"
AlAô=$†	
ÇÇ"@v20130831_00554_stKsb342@ë›ɎCÐ?c8@€E›=ŽŒ$@YqŒ?LÌÍe¾¤ZEšÊ{DØîND'3mAk8~=
Vœ	
ÇÇ"@v20130831_00556_stKsb342@ë›ÌƧÅ?U_ª@€E›D==ۚ>op?aG®_¾›"ÑEšÇ®D>B°D'öÙAk<ߐ	
ÇÇ"@v20130901_00074_stKsb342@뛎#.X?xé@€E¢3=¾(?
Î>?s33c¾©xÕE¡'DØ××D'ºÉAl!E=êL	
ÇÇ"@v20130901_00076_stKsb342@ë›'­?ŽäÈ@€E¢=‰¥p?=|?c×
_¾¨r°E¡1šD=ý'D"H´Alá=2ÒÁ	
ÇÇ"@v20130901_00242_stKsb342@ë›!}ée?I@@€E¡"=oàÏ>ÿ"??aG®d¾£×
E #qDÙ/D'jAlG­<ÉKÂ	
ÇÇ"@v20130901_00244_stKsb342@ë›!ýò?J©ð@€E¡ê==NžØ?¶ƒm?€a¾–E ªÍD>^úD".Als…<æjQ	
ÇÇ"@v20130901_00434_stKsb342@ë›"¢Ï¾?Z	@€E¤î=~Ÿ >†;?\)c¾¯²E¤;×DØíhD'3øAkÞ<åhô	
ÇÇ"@v20130901_00436_stKsb342@ë›"§9›?_¦@€E¥"…=‰¸>bÓ?p£×`¾•E£Ù×D>g
D"'Al̀<íPß	
ÇÇ"@v20130902_00252_stKsb342@ë›A'Ú:?j!@€E˜z¤=ˆJè>‹?=p¤d¾©ûçE—fDØêÙD')üAm;~<îq	
ÇÇ"@v20130902_00254_stKsb342@ë›A'Ì«•?I 6@€E˜Ô\=aʐ?߉g?Y™ša¾•E—dfD>\œD"ƒAlNA<ØU	
ÇÇ"@v20140811_00251_stKsb342@ëÆ!¦ž$n?
Ò©@€E"0ì=‹ò>(?¢\e¾–‡+E"\DØþÁD'æÙAv	=9Ó	
ÇÇ"@v20140811_00253_stKsb342@ëÆ!ª±0?Ëû@€E"H=™êÔ?ŠÐ'?¨õÃM¾yÛ#E"šD>##D"S}Aw\=&€§	
ÇÇ"@v20140811_00629_stKsb342@ëÆ$ç"ÔŽ?`ÝÈ@€Eœ£=ÙÊ4>€Š?Ž{b¾¨r°Eœ>DÙòD'pAu¶e=Aó	
ÇÇ"@v20140811_00631_stKsb342@ëÆ$êО>?T}@€EœÄš=hR@ü?\)a¾‰º^Eœ…D>¼¬D"	qAw29=2sÌ	
ÇÇ"@v20140820_00384_stKsb342@ëÇC-îA?-ŒÒ@€E '×=°@PR"?Ž{c¾ž5?E 0öDÙ	`D'ˆjAv'º=#.	
ÇÇ"@v20140820_00386_stKsb342@ëÇC1}æá?(ÁK@€E Kf=«³T>áç>?\)_¾ˆ1'EŸùHD>ÞD'ú-Avì=	LÎ	
ÇÇ"@v20140820_00576_stKsb342@ëÇEÁž?2K@€E§Èf=£ì@ZGd?àb¾ß;E§TRDÙ%D'z^Av«ä=yeÿ	
ÇÇ"@v20140820_00578_stKsb342@ëÇESN?!\×@€E¨Eš=Éû¬?~¦ó?¦ffJ¾ÒòE§â¤D>ÑHD'þoAvï}=/ú|	
ÇÇ"@v20150604_00481_stKsb342@ëëI=z	?•f¸@€EÄ6=»Nü>ð¿
?ÁG®c¾¹XE´¸DØàBD'QÓAx¹ý=¯Á	
ÇÇ"@v20150604_00483_stKsb342@ëëI@ÆÚ?n!‰@€EÄÍ=Šët?¯
i?«…T¾bNEšD>ßD":Ay$¥=€Ÿç	
ÇÇ"@v20150604_00553_stKsb342@ëëJÍBâ?°a]@€EÅç==®¼X>âÿñ?šáHd¾Æ$ÝEÅ#ÃDØÝãD'ušAwup=Ô|v	
ÇÇ"@v20150604_00555_stKsb342@ëëJÐ?µ^"@€EÅî
=î7Ä>"k"?¥¸a¾Ä›¦EÄìfD>'D"oAu^d=îoš	
ÇÇ"@v20150604_00697_stKsb342@ëëL…Î?¦Á@€EÕWš=øb>µ-?¥¸c¾¹Û#EÔÒ=DØäþD';Awë=ŸŽk	
ÇÇ"@v20150604_00699_stKsb342@ëëLÁT?×Ȃ@€EÕ'3=¿k?[ÀJ?´záa¾²°!EÔßqD>•PD'öfA|3>ao	
ÇÇ"@v20150825_00141_stKsb342@ëõ€zíH?âr@€E'
=®÷´>œR3?Ž{c¾¬‹DEŽÒ¸DÙ7D'm¢Awh<ïÙw	
ÇÇ"@v20150825_00143_stKsb342@ëõ€}™?"¾e@€E()=š$">Ü|p?Ž{a¾˜"uEŽ_3D>UD"?øAvU«<ú	
ÇÇ"@v20160706_00777_stKsb342@쪪Ñ?Rdõ@€E‰{ì=V×È@ÍÞ?Ê=qb¾œ¬E‰5×DÙ#D'p!AwöR=¥Ñg	
ÇÇ"@v20160706_00779_stKsb342@ì­àãÛ?R†@€E‰R=Vù7?âË?™™š`¾å`E‰@¤D>v5D"0BAvöŸ=J±Ê	
ÇÇ"@v20170621_01202_stKsb342@ìHÊY¹ª[?Ìl…@€E²®=•S@-?Ÿc¾ÊÀƒE±ìDÙSßD'%ôAxÁÂ>%ª$	
ÇÇ"@v20170621_01204_stKsb342@ìHÊ\Œ¨š?®C@€E±Ö¤=?À@÷†£?Ñë…_¾ A‰E±qD>ÔÍD"Ax½i=òû£	
ÇÇ"@v20170628_01415_stKsb342@ìIªK˜4??"Ø?@€EŽþ¤='§"@
Ø?™™šY¾¦éyEŽd¤DÙVwD'Ax•·=£Ðn	
ÇÇ"@v20170628_01417_stKsb342@ìIªNB³"?p¦'@€EŽnì=Á`(?Øg°?"33_¾"záEhD>ÝôD'ñËAv=á=KÞ{	
ÇÇ"@v20180401_00568_stKsb342@ìlJÑ,ø?½¨@€E {={Eo?"á?—
=d¾ÂJEDØó…D'ÇžAzû>`|	
ÇÇ"@v20180401_00570_stKsb342@ìlJÓÞ.I?áf@€EÇ=P>Ù??¨õÃ`¾ËƨEwšD>VéD"§uAwìD>±Tí	
ÇÇ"@v20180524_00945_stKsb342@ìrç›raÇ?2¤@€E³n3=Û`?_–?™™šc¾ŒIºE®!ÃDØú=D'"dAx
=H™S	
ÇÇ"@v20180524_00947_stKsb342@ìr瞚Մ?$Aá@€E­:)=¿@à>͉b?§®_¾ƒoE¬ÍD>.D"l9Avo#=VI	
ÇÇ"@v20180525_00771_stKsb342@ìsäςµ?šöK@€E¨0Ã=Oâ0?˞
?§®c¾§l‹E¨DÙ^D'»uAwt"=ͦ	
ÇÇ"@v20180525_00773_stKsb342@ìsç¥N?"e@€E§þì=ŠXÄ=öí?ž¸R`¾²-E¨öD>>fD"ŒþAuÔ©=zš	
ÇÇ"@v20180804_00237_stKsb342@ì{àÝ3­?FՏ@€E¦á=ª¨H?†'?—
=b¾bNE¦®DÙD'¡hAy&=^ÎU	
ÇÇ"@v20180804_00239_stKsb342@ì{ààn$v?Ne@€E¥è=´¸?Uä=?Տ_¾•E¦¸D>HÕD"™7AuÆË=mL¿	
ÇÇ"@v20180808_00072_stKsb342@ì|bá©î{?(&@€E‡ûR='êH?]L?³33d¾«…Eˆ1®DÙßD';AvÇ=+Ó¯	
ÇÇ"@v20180808_00074_stKsb342@ì|bä¤|?~½@€E†"…=Íãm>°$£?¢\`¾…¸E†ˆáD>w®D"BAvÄ$=+tÁ	
ÇÇ"@v20180815_00333_stKsb342@ì}BkŸü	?ß@€E<¸=§é¸?Pw~?¬ÌÍc¾ŽVEâ¸DÙGçD'QüAv[f=-é	
ÇÇ"@v20180815_00335_stKsb342@ì}Bn©‹ª?~P@€E€íš=ª?ÖR?Ž{a¾‰7E€ÚD>ËD"&AwAi=`[	
ÇÇ"@v20180828_00093_stKsb342@ì~àƒ¥<?VïÊ@€E™oì=¢ü?ø[P?ƒ×
c¾–‡+E™0áDØõËD'b%Auó¼=1üc	
ÇÇ"@v20180828_00095_stKsb342@ì~àÈc\?Cž@€E™{=¾¬;ðFœ?¥¸a¾—
=E™HD>!XD"-'AvØ-=*óÖ	
ÇÇ"@v20180829_00111_stKsb342@ì՞óK?1.ä@€E™'q=NÇQ@XÑÍ?\)d¾'hsEš®DÙ+}D'a/Av˨=-Fy	
ÇÇ"@v20180829_00113_stKsb342@ìØɚ¾?% @€E™ò×=n¥°?Ϟd?záHa¾‰7LEšCHD> ÕD"ÙAw¡]=2¸æ	
ÇÇ"@v20180901_00093_stKsb342@ì_ÿ´ËÏ?cW@€EmÒ)=Ž.ô?¨"3?xQìc¾ž5?EkEqDÙšD'mºAwA=@†	
ÇÇ"@v20180901_00095_stKsb342@ì`Ÿ­?eX¸@€EnRö=‹a°>í1?ƒ×
F¾–‡+Ek•ìD=ï\D"?3AxWÁ=^"]	
ÇÇ"@v20190827_00417_stKsb342@ì¬br‡f¼?'y%@€EÊ=ƒxè@+‰?´zác¾¬1EɐDÙ`ÍD'ïdAxëò=Ÿ™I	
ÇÇ"@v20190827_00419_stKsb342@ì¬buÀ%õ?"›Ñ@€Eʄ=G?§Òº?µÂ_¾§l‹EÊRD>í`D"¡ªAv¨p=½C±

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_52n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  130 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	FÜÁâv20100422_01115_stKsd076@ë«ð¹?%1åA Fœ=­6¼	FÜÁâv20100422_01117_stKsd076@ë«öÅ.H?hA FIì=¯WÈ>pÝ"@p¤f¾¢ÐåFY¤DÛN‡CÛ´þAK)<Üçó	FÜÁâv20100819_00428_stKsd076@ë…€"ë4?-¢.@€EŽç
=»üœ?²>Ò?¹™šc¾š¬EŽ+šDJ•?CÒçAMl8<x›®	FÜÁâv20100819_00430_stKsd076@ë…"M!q?*œÑ@€EŽ¨==®Ù´>R2ß@f¾»çmE£qDÞÏ+CÓv%AM!™<®;Š	FÜÁâv20110513_00483_stKsd076@ë1ê/0ù?`-@€Eš«{=Ôå»?yt?—
=c¾"záE›)DF©ÛCË©šATÖ<Nš	FÜÁâv20110513_00485_stKsd076@ë1ê2pŠØ?C+@€Eš¤=­Û`>åè‰?þ¸Rf¾†$ÝEš–RDÜßmC̞5ATÑ<·¤	FÜÁâv20110514_00819_stKsd076@ë2
þ\<?)0I@€E¢œÍ=°?@=Î?õe¾˜"uE¢qDFÜZCËk¦AR•P<¥¹"	FÜÁâv20110514_00821_stKsd076@ë2
	e©þ?!âÑ@€E¢Þ×=©·`>C"7@£×f¾¦ffE£"
DÜäþCËìJAR"<¦*	FÜÁâv20110515_00946_stKsd076@ë2+ncе?Y4@€E¢f=¶Œ?fà@õÃe¾uE …HDF`åCÌ.5APµa<¨7s	FÜÁâv20110515_00948_stKsd076@ë2+q½­?Z
@€E¢NH=¢÷>È(Á@{g¾OßE¡Ä¤DÜÁ²CÌß;AP—ï<‹Xÿ	FÜÁâv20110911_00222_stKsd076@ë@ÿŸ¬M{?^ލ@€E­\=w"Ð	FÜÁâv20110911_00224_stKsd076@ë@ÿ£2›?\¸o@€E­Yö=žúÜ@ŠZ?"záf¾¸ÔþE­¬Dà"
C½ÔœANý¨<lØ9	FÜÁâv20111008_00331_stKsd076@ëD`˜9r=?‰»@€EÚ>'>á?8Qìd¾µÂEƒšDM¼¼C¼—ÏAQÜù<âàÊ	FÜÁâv20111008_00333_stKsd076@ëD`›‡ö?u'@€E'Ã=¢ªì@­?c×
f¾¢ÐåE°DàjfC½jAQ‡–<Â6Æ	FÜÁâv20111009_00239_stKsd076@ëD×ÝV?#"@€E Á…="…=ð?ŒÌÍd¾›"ÑE ÖDMøbC¼ŒJATãŒ<{|k	FÜÁâv20111009_00241_stKsd076@ëDÛaDé?-á>@€E ^á=½&Ð@"¦Á?p¤f¾'n˜EŸ¾¤DàsçC½'AUï<…|¤	FÜÁâv20120605_00645_stKsd076@ëbˆŠ4Q@?cM—@€E|U\>X©>ˆŸ–?‹…c¾›"ÑExEqDNöC½0Af#¤<¨æ	FÜÁâv20120605_00647_stKsd076@ëbˆŽk™?úç@€E}ýì>Ñêœ@€`Å?p£×f¾­'hEyÑqDà‡ÇC½RAgMN=
Dô	FÜÁâv20120616_00428_stKsd076@ëcåymÊ^?&Þ@€E‰1ö=ÅA˜?®Vh?§®b¾/Eˆ¢=DN(bC½PAjn'<¸6	FÜÁâv20120616_00430_stKsd076@ëcå}hK?]ò@€Eˆ‡Ã=­lÜ?"—?p£×f¾˜bEˆRDà‹LC½ùšAj¢¦<³¿É	FÜÁâv20120620_00435_stKsd076@ëddE™?Žm@€E}×
=…§Œ?S{~?.{d¾£SøE{&DNZoC»î5Ad =&Ð	FÜÁâv20120620_00437_stKsd076@ëddItGû?Ÿ¼÷@€E€Ç=©õ(?NŽ?
=qf¾ÀƒE~×Dà"#C½™XAd:=jl	FÜÁâv20120623_00464_stKsd076@ëdÅt6ß?/3â@€E•æÍ=ÊÄ´>?‹…c¾ŽVE""=DMèÅC¾WÏA_ö<ïç	FÜÁâv20120623_00466_stKsd076@ëdÅW«c?;¸@€E–8á=Æ!¨?ŸÑ0?n{g¾"t¼E"Y×DàtC¿9šA_(¥<]U=	FÜÁâv20120703_00604_stKsd076@ëf^iøl?1@€Ejã…=½›P?kR?.{c¾Š=qEh­šDN5ÓC½JA`™<(î	FÜÁâv20120703_00606_stKsd076@ëfbŠ#Z?*:n@€Ek{=€Z=³â6?€f¾«Eiò=Dà¤öC½±HA`;	<‹Ñ!	FÜÁâv20120705_01239_stKsd076@ëfHZT	m?DÔZ@€EjÁ×='Âœ>
ãî?:áHb¾'ñªEg¢=DM·¾C¾*=AcÄØ<vÜV	FÜÁâv20120705_01241_stKsd076@ëfH]…×›?`@Ì@€ElAq=Šh>
J?#×
g¾ŽÙEiC
DàráC¾¿;AcÚ¨<¦Fœ	FÜÁâv20120707_00242_stKsd076@ëf¶ž'?+9Ù@€E'Ü=¼Lù=Îmô?'\d¾›¥ãE'ü=DN-C¼YüAbU)<9§Ê	FÜÁâv20120707_00244_stKsd076@ëf¹Úœ™?)øp@€E'J>=î>¹(?´zág¾å`E'F¸Dà¨ÍC½ìAbrh<•Åb	FÜÁâv20120718_00834_stKsd076@ëgæ‰ø'?Ðç@€E£ë)>á@
¾¸?p£×d¾ŒÌÍE¢?šDMí²C½*^Aq­°=©ê	FÜÁâv20120718_00836_stKsd076@ëgæî‡?~\@€E¤z\=Ùßi?^Œ?ŒÌÍf¾ŠÀƒE¢ÔöDà"ðC½(sAr I='p	FÜÁâv20120722_00547_stKsd076@ëhbWPÏ%?'ßÈ@€EˆÇÃ>IÐL?Y?'\c¾ƒoEˆ
áDN%?C¼'òAoIl<í%	FÜÁâv20120722_00549_stKsd076@ëhbZ­zø?;3@€E‰×>J²Þ>‡]T?'\f¾€Eˆ:DàãC½N¸Ap[Á<²	FÜÁâv20120723_00336_stKsd076@ëhâgîý?K¿@€E……=êÍ,?*=?Y™še¾œ(öE""{DNIyC»PBAmž¢<¯©U	FÜÁâv20120723_00338_stKsd076@ëhåÏ­}?Yï}@€E"í=äd»?¿?Ê?E¸e¾ž5?Eƒ¯…Dà¤C¼EAnxç<͟M	FÜÁâv20130626_00679_stKsd076@ë'ÆÏ
j?0€@€Eyý×=´x?5î'?B\d¾"t¼EvÔ)DN—}C»òAdƒ§<\Ëd	FÜÁâv20130626_00681_stKsd076@ë'Ʀ?+Έ@€E{¤=Cœ?ž_Þ?‹…f¾—
=Ex4)Dá3
C»Ú^Adw‡<ˆaE	FÜÁâv20130627_00740_stKsd076@ë'äˏJ‹?û@€E‰%H=šÂx?З?¯\)e¾ž¸REˆ>fDNÑXCºþ5A^=<‹¯º	FÜÁâv20130627_00742_stKsd076@ë'äÎèÀô?#'ó@€Eˆ§…=¾×AÜ¢?—
=a¾˜bE‡Á3Dá ÕC¼C¶A^ok<­ÍÐ	FÜÁâv20130629_00740_stKsd076@ë"%A¼Ó°?¹@€EoÒ='·\<Ⴎ?hõÃd¾'n˜En¨DN² C»"œAhÀ¥<ˆ}	FÜÁâv20130629_00742_stKsd076@ë"%D÷Uâ?¸»@€Ep)®=ªuˆ?©¦½?¬ÌÍf¾"záEnšDá6%C»ûÇAhÉå<§o	FÜÁâv20130630_00666_stKsd076@ë"C·ùK[?9@€E~&=脥>½éõ?@d¾˜"uE|4{DNªÁC»>AcÐ<{ªÓ	FÜÁâv20130630_00668_stKsd076@ë"C»Hûò?9'ð@€E~%ì>Sb?™0æ?€f¾ž¸RE}{3Dá+TC¼‰XAc­˜<óû	FÜÁâv20130723_00282_stKsd076@ë–$ÏtÍ1?lË@€Eƒ=~Ÿ= 
_?G®c¾¨r°E€ðfDN'ºC»'HApœ«<ç4	FÜÁâv20130723_00284_stKsd076@ë–$Òµi¯?‡…@€EƒJ=³<=­—8?J=qg¾«…E2áDá#mC»¤Apܑ=èx	FÜÁâv20130727_00482_stKsd076@떣‰…Ì?g-@€Eªz=i–P?"¸M?\(öd¾›¥ãE©G×DN¦VC»uÃAoç)<Ð:	FÜÁâv20130727_00484_stKsd076@떣Œßý+?T"7@€Eª¤=æ$>§D1?c×
`¾ž¸RE¨°)Dá+¶C¼–ApI"<â¼±	FÜÁâv20130808_00246_stKsd076@ë˜!{†ÿ8?8±á@€E¦
==ñpÂ=™D?hõÃd¾ A‰E£Ú=DNéCº/AbR:<w	FÜÁâv20130808_00248_stKsd076@ë˜!:M.?=nz@€E¥Nf=•Ù >ù?¦ffX¾œ¬E¢Dá1šC¼§ÏAbÎ<ºV	FÜÁâv20130808_00534_stKsd076@ë˜#óUÈ4?AZ@€E‡')=ºj> »?B\d¾¡ÊÁE…£…DNnúC»³–Ab|Ì<sŽì	FÜÁâv20130808_00536_stKsd076@ë˜#ö•þ¯?6ªî@€E‡QÍ=öKE>'ž£?c×
f¾®—E…h=Dá1ªC»oßAb˜þ<'Γ	FÜÁâv20130809_00373_stKsd076@ë˜BXEß?Ÿ­ë@€Eˆ—\=L(a>"	&?c×
d¾©xÕE…Ö)DN'C»	ºAo
Þ=‰CÄ	FÜÁâv20130809_00375_stKsd076@ë˜B[¯¹A?ºÐ(@€EŠœ¸=" ?¦!2?8QìI¾ž5?E‡n)Dá-XC¼XAni=‰PS	FÜÁâv20130809_00661_stKsd076@ë˜EòZ±?p@€E€Ë\=¥N˜<5ŠŽ?G®d¾¤ZE|ÿ…DNOßC»uãAkú =*@È	FÜÁâv20130809_00663_stKsd076@ë˜Eõ—–à?!@€E€ÝR=ÉT?*¥ø?.{f¾"záEy‹®DáéCºÆéAlŽ]=.í'	FÜÁâv20130810_00326_stKsd076@ë˜a¼OQ!?IT'@€E¬0
=xt>´Tk?hõÃe¾ˆ1'E«7…DNìC¹âAj©´<¸§X	FÜÁâv20130810_00328_stKsd076@ë˜a¿Ç[??OE@€E¬a®=£Û¸@Sfµ?³33W¾Ÿ;dEªlDá4ÕC¼eÃAjÍÚ=z	FÜÁâv20130817_00292_stKsd076@ë™A¡?H`@€E¿¶)=£@?
>e?p¤_¾\)E¼BDN¸!C»,¬AjdÇ<²ê	FÜÁâv20130817_00294_stKsd076@ë™A¤zs9?î(@€E¿'×=ÀD@;ê?ž¸Rg¾§ïžE½"{Dá)XC¼˜Ajl3<ÖGP	FÜÁâv20130821_00298_stKsd076@ë™Á©'1?AÝ@€E¡ˆ…=t·>€o?Tzác¾ŽÙEžÙìDNÄ9C»Ä¼AhÝË<£$,	FÜÁâv20130821_00300_stKsd076@ë™Á¬a?Cïh@€E¡›=ˆ¹¬?;à?n{e¾ž5?EŸZ¸Dá;mC»¶¨AiÂD<®cy	FÜÁâv20130822_00377_stKsd076@ë™áübÁì?.¸#@€E–šì=† ›='Eg?W
=e¾œ¬E"DN¢C¼þAaði<a6¶	FÜÁâv20130822_00379_stKsd076@ë™áÿ›%?2X´@€E–¶×=ˆ?š?†fff¾/E"ìöDáDœC»·ðAa¹Z<}*	FÜÁâv20130903_00052_stKsd076@ë›a£Ä+?=1&@€E±ê=¡}?*W+?k…e¾¢ÐåE®……DNSdC»ï\Aiøb<µA°	FÜÁâv20130903_00054_stKsd076@ë›a¦©'?7Ë	@€E²BÍ=ƒB¼>Xü ?^¸Re¾¥ãTE¯yDá49C»v¨AiúI<´‹a	FÜÁâv20130904_00090_stKsd076@뛀eë‡"?fÝÉ@€E³…=Æߜ<NUT?hõÃd¾ž5?E°K×DN±‰C»ÀBAj&Ý<Âl/	FÜÁâv20130904_00092_stKsd076@뛀i;'ã?@€E²ö)='<?*Å?8Qìg¾œ¬E°i
Dá-ËC¼VÉAjd=	»\	FÜÁâv20130909_00068_stKsd076@ëœ vžÂÎ?_•C@€EÈnf=Å?7…s? X¾ˆ1'EŁDNŽVC»×Anü=%©6	FÜÁâv20130909_00070_stKsd076@ëœ yùì?ajX@€EÈÀ
> S?ÿG?ˆõÃg¾'\EÅô¤DáK×C»ÉšAl¨½=V'	FÜÁâv20130909_00212_stKsd076@ëœ!ü'±?k;¸@€EÁ€¤=ß^Ü?ë"?ˆõÃd¾¥ãTE¾e×DN=²C»û¦Ao¿Œ=6"Ä	FÜÁâv20130909_00214_stKsd076@ëœ!ÿ³Ï{?€çñ@€EÁÄ®=ëîØ?(-?‹…e¾šŸ¾E¾©3DáDZC»%ÃAnJø=H˜÷	FÜÁâv20130916_00268_stKsd076@ëßS'?9Ø!@€EÞ=¢Ø?	?záHe¾"záEyô¤DNPbC¼_ßAofK<Ī_	FÜÁâv20130916_00270_stKsd076@ëâgÄ
?3›@€E€§ö='´>«æÊ?p£×f¾±©üE{_®Dá-ºC»
áAnàn<¼ªe	FÜÁâv20130917_00229_stKsd076@ë!r¸?,Q@€E•ÜÍ=†ïT=ÈF"?šáHe¾™™šE"rDNTJC¼pƒAx=y	FÜÁâv20130917_00231_stKsd076@ë!ká?@€E•Åq=¹³4@0¶?ýp¤&¾²-E"XáDá/ðC»'AÔ=';	FÜÁâv20130919_00330_stKsd076@ëb	´~ø?†ž@€E"œ=ڍr>k—?E¸d¾¬1EDNNéC»¼ÍAp=4=*H¿	FÜÁâv20130919_00332_stKsd076@ëb
	=k?mН@€Eƒì)=–·L?ˆ[Î?…¸g¾®{E!®Dá#ßC»ÁAqQÉ="	FÜÁâv20130929_00238_stKsd076@랠þKõÍ?#ëô@€E¦Wq=ÈìL?†Ä?øQìd¾‡®E¢ÜÍDNEãC»ÔœAjŸ=™Z9	FÜÁâv20130929_00240_stKsd076@랡_[Z?-Ö?@€E¦ =¶jX??p¤f¾ŽÙE£)DáåCºþÙA?8=u­	FÜÁâv20140406_00563_stKsd076@ë¶Kœ¹D?!g_A FQ†=Ý3r=¸>?Ž{c¾ŽÙFO'DNlCºƒ–AoºJ<"Õq	FÜÁâv20140406_00565_stKsd076@ë¶K£Hi¦?(ÃMA FRƒ=åø
?©oà?µÂX¾'ñªFQh\Dá C¼–%Ao…Ä<±^¿	FÜÁâv20140711_00901_stKsd076@ëÂF™6lù? P–@€E'aá=ïö=DPh?‹…e¾–‡+EáD?KdC¼ÅAqÌ'<Öz 	FÜÁâv20140711_00903_stKsd076@ëÂFœÒSt?$Ä@€E'ݸ=—x¨:Ñîv?¦ffe¾/E'ÍDÙ´ÅC»ûAq"O<ëÁ+	FÜÁâv20140809_00349_stKsd076@ëÅâ'x®?E§O@€E¢È=Òn@"Á?'\d¾'ë…EŸ½ìD@%C¼"oAs²<çÁø	FÜÁâv20140809_00351_stKsd076@ëÅâ"n+Ø?dކ@€E£ì=ÔІ:BÕN?‡®g¾˜"uE ËÃDÙÊÑC¼4Asš;=Ûã	FÜÁâv20140809_00397_stKsd076@ëÅãB¸?>Í}@€E¡å¤=…œ=Ғ?fffd¾¢ÐåEŸ¢áD@RC¼STAtQ<Í5z	FÜÁâv20140809_00399_stKsd076@ëÅãˆ]\?HYe@€E Í=oà¨?'í®?œ(ög¾¤ZEÜDÙÃ}C»ìAs«S=åˆ	FÜÁâv20140809_00445_stKsd076@ëÅãy›r?{YF@€E£f='p >¼Ë}?Š=qd¾£×
E öD?ÊÑC¼T¼Aso¢=9¦	FÜÁâv20140809_00447_stKsd076@ëÅã|ãE_?'ñ@€E£Z
= ÿ$?ÞG?šáHf¾ŒÌÍE D)Dٞ°C»b°As'z=Aoj	FÜÁâv20140812_00323_stKsd076@ëÆA½/æ£?+Ÿ@€E|\=š«	FÜÁâv20140812_00325_stKsd076@ëÆAÀÇZó? D@€Eœ='ÿü?Þ¤?³33g¾²-EŒ.¸DÙÊC¼'NAstl=	FÜÁâv20140812_00371_stKsd076@ëÆB*Ÿ‹v?,@€EŽ
=Ž¦°?'£
?aG®d¾¦ffE‹÷qD@'+C»RÑArñ'<§YL	FÜÁâv20140812_00373_stKsd076@ëÆB.£Î?.ÀÏ@€EŽ …=¡Ì@0ü?šáHf¾™™šEŒ,RDÙÈbC¼1ìAséB<ûù	FÜÁâv20140815_00208_stKsd076@ëÆ¢lÚ?Hÿ8@€E'ä{>,Þ?¤',?ˆõÃd¾'n˜EÈ)D@2°C»½/Ayì'=à™	FÜÁâv20140815_00210_stKsd076@ëÆ¢ÑÑn??°S@€E'š=•‡ @ Ë?§®g¾¨õÃE§®DÙÌöC¼¸"Az™«=M¦	FÜÁâv20140820_00148_stKsd076@ëÇA(A‡à?0æ|@€EŸ¤š=¬¤=Òù‰?¹™šN¾™™šERfD@ÃC¼3TAu™=Ц	FÜÁâv20140820_00150_stKsd076@ëÇA+®Œ?7b@€EŸ›=ˆÙh>Ìv?ˆõÃg¾ŒIºE†fDÙΨC¼`bAu÷z<êäU	FÜÁâv20150228_00628_stKsd076@ëßMâg"?v0a@€E¢³=´L¸?¡?ž¸Rd¾›¥ãE ööDNý'Cº¸Az¬=|³	FÜÁâv20150228_00630_stKsd076@ëßM
5(?lÔh@€E¢ÃÃ=И
>€R?¡G®4¾½ó¶E¡†öDáœC½GA}GÝ=}£U	FÜÁâv20150330_00804_stKsd076@ëã~c¨q?*b@€E®íš=°ß`>}yƒ?Ã×
d¾ž¸RE®'qDNˆBCº°Aujø=6O÷	FÜÁâv20150330_00806_stKsd076@ëãƒ?Añ@€E®æ¸=Ö;[=Ôä?ª=qK¾¬1E®+HDáåC½(1AvÊx=Zju	FÜÁâv20150509_00414_stKsd076@ëè?ÿtj?­ös@€E´H="*p>¡œM?¥¸c¾²-E´…×DN­?C»3TAzÑÙ=Ô=C	FÜÁâv20150509_00416_stKsd076@ëèE'Ð?ŶÉ@€E´«{=%'>Úü›?Ž{g¾¨õÃE´Ñ3DàýXC¼ÞVAy–>!ÒB	FÜÁâv20150509_00426_stKsd076@ëè^G(^?–ÆM@€E²×=t…@>B7 ?«…d¾¢ÐåE²h¤DN˜BC»ª=Az"Å=ˆÖò	FÜÁâv20150509_00428_stKsd076@ëèb*&Å?¥[O@€E±Ý×=¢\ô?6u ? R¾£×
E±²)DàùšC½'ÏA{Ám=̾ß	FÜÁâv20150728_00181_stKsd076@ëòªÈ%H?@>@€E§w×=¤l =co.?Që…c¾/E¤ûšDN<œC½¸Ad,ç=+œE	FÜÁâv20150728_00183_stKsd076@ëò­ñZK?¦d°@€Ehá=Œãx>ƒBÊ?@g¾²°!E›HDá&úC»¹ºAd›=PØ	FÜÁâv20150728_00229_stKsd076@ëò#X"?b1Q@€E®
×='áü?g?E¸d¾bNE«WqDMùhC¼ÔAd‹Ü<÷¨`	FÜÁâv20150728_00231_stKsd076@ëò&W}??~!@€E´«>¯ª=퐉?xQìe¾‹Æ¨E°ù×DáRC»–FAe7Æ=ûÙ	FÜÁâv20150728_00277_stKsd076@ëò"Œ4?}âé@€E¤Má=ÃÄ>ý¶?n{d¾­'hE¢#ìDMîVC½%ÃAdŠ5=Ëk	FÜÁâv20150728_00279_stKsd076@ëò—Næ˜?€`8@€E¤õH=|*á?$á?E¸f¾Ÿ;dE£P=Dá
C»aAecÍ<÷iø	FÜÁâv20150728_00325_stKsd076@ëòøš†?†Ž¼@€Eš>H=~¨§?&ìî?0£×d¾¢ÐåE—š=DMøÅC½NúAd84=
»"	FÜÁâv20150728_00327_stKsd076@ëòLÍc?'ö@€Eš'
=™€?ïت?=p¤e¾™‡E˜.{Dàý7CºéAd1U<ÜõK	FÜÁâv20150729_00565_stKsd076@ëò&½O×?-3A FLÞa=¥lð>jwÃ?@d¾ß;FJK®DMñyC¼ÛAiö<JÌÓ	FÜÁâv20150729_00567_stKsd076@ëò&¤rÑ?>6‡A FM5M=¤ùÌ>}?s33f¾'ë…FJ{DáßCºüJAi¤Ž<tÿÒ	FÜÁâv20160714_00229_stKsd076@ì'»?Pn@€E~cq=ØèŒ>Kï²?záHd¾œ¬E~3DNªNC»áAf›0<—4¾	FÜÁâv20160714_00231_stKsd076@ìÍ"]?Ðv@€E~´¤=Àz˜>›+? g¾­VE×DádC¼ÔÝAf;8<¼Í	FÜÁâv20170620_01217_stKsd076@ìHªækå?âc@€E¥4=ɤh?Ò«ß?™™šd¾±&éE£u
DNwðC¼j AzC>]
Ì	FÜÁâv20170620_01219_stKsd076@ìHªéAó?ڈ³@€E¥®f=Œ}h@.ã?®{e¾Ÿ¾wE£l¤Dàß#C½gÏAxP>>4ˆ	FÜÁâv20170622_00188_stKsd076@ìHà"à‡j?¤"@€E¹WH="¼?/mÑ?§®c¾"t¼E¸¼RDNsC»‰ÛAv‡‹=×J›	FÜÁâv20170622_00190_stKsd076@ìHà—†?¡ 
@€E¹:=h>8þ?¯\)e¾¥`BE¹Dá…C»ÒòAwaR=ÿn:	FÜÁâv20180511_00982_stKsd076@ìqG^æu?"?~@€EÖH=}‰>¯Ë?záHd¾¬1E›ÞDNjC»ÀåAoyc=(¢–	FÜÁâv20180511_00984_stKsd076@ìqGb ç+?'ªS@€EžÃ=Ü·Û?Œ`:?p£×P¾¤Ý/Eœ
DàòC»¾VAn=*¡	FÜÁâv20180513_00577_stKsd076@ìqŠ–ÃÑ?Rm'@€E£M=ë?ŒÞ!?\)d¾'ñªE¢¦{DN;C¼£3Alî=Ññ	FÜÁâv20180513_00579_stKsd076@ìqŠ"ó?R2x@€E£¸¤=Šþ$>Ðð?G®b¾OßE£rfDàÄRC¼ý'AlÉU=@A	FÜÁâv20180524_00889_stKsd076@ìrç0"1ü?9	@€E³Üf=ê(=yãÀ?ˆõÃd¾€ƒE²qDNeC»zAp=
l&	FÜÁâv20180524_00891_stKsd076@ìrç3Þ.?.œ§@€E±¯Ã=â :—c¦?€f¾‡+E°Ø{Dàô¬C»µãAoìÕ<þYX	FÜÁâv20190812_00925_stKsd076@쪆‡L?É.@€E•R>
:>¦…?zác¾²°!E'N¤DN}ÃCÀ†¨A_Ì=g‡ô	FÜÁâv20190812_00927_stKsd076@쪆Š6$T?›•B@€E•G3>l‡>°K?¸Rf¾©xÕE'šÍDà÷C¿éA^Â=V‰

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_53n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  193 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	.¤-v20100509_00636_stKsb328@ëÊ[ñÈ°?CyÑ@€E¢A×=Ð=µ?Í®â?Ž{`¾ƒoE£1®D(4‹DªÙAkox<âê	.¤-v20100509_00638_stKsb328@ëÊ^"eR?Jïã@€E¢>9>?÷ª?•Âi¾‹Æ¨E£Ð=DÎ]üDªbAmÈ<þ"d	.¤-v20100709_00581_stKsb328@ëhƒqêS?I«@€E*H="Ed>â>Ï?Y™ša¾š¬E‰FÍD'ÕDªãDAfÙ<¶F	.¤-v20100709_00583_stKsb328@ëh‡èÍ?]™D@€Ef¸='o$=úK=?W
=f¾§ïžE‰µDÎ*‡D©·×AgÒ©< "'	.¤-v20100802_00324_stKsb328@ëcyÚ8?5â@€Ec,á=Љ§=þë?Y™š_¾•EhK\D(0DªÚA`dƒ<e7i	.¤-v20100802_00326_stKsb328@ëc}HÅí?+k¥@€Eb—=Œ¤=®Ë´?W
=g¾ÒòEh‹®DÎM7D©Õ'A`Ԉ<Sù	.¤-v20101014_00147_stKsb328@ë%.Ó}?1Àü@€E·1
=x?G?»é¦@a¾¢ÐåE¹h)D$ÕD¨h"AKó-<ã3	.¤-v20101014_00149_stKsb328@ë)(?5¼Í@€E·©{="•ä?käç?ù™še¾ŽVE¹çDËæVD¨dAL…<'`Y	.¤-v20110508_00703_stKsb328@ë1LÈ{?(E‰@€E¼^\=¥#>×û@\a¾…¡ËE¼…D$JÁD¨è´A<tï<yç›	.¤-v20110508_00705_stKsb328@ë1LËÙb1?8¾]@€E¼#f=¾>Yè?áG®h¾…¡ËE½h¸DÌîD¨)A=
à<>S4	.¤-v20110514_01047_stKsb328@ë2Æäæt?<[Û@€E¯ùq=«g>¢lŸ?\a¾šŸ¾E²Þ)D$'ÑD¨Ô¤A<ìf<Lgz	.¤-v20110514_01049_stKsb328@ë2Ê3)ù?)SG@€E¯ÐH=Žô€=08@záf¾/E³ˆDÌ
hD§ïðA=¦<ka{	.¤-v20110515_00838_stKsb328@ë2*˜:ê?kz@€E¢Pö=±òÔ=4ÛÞ@#×
`¾‰7LE£{D$ÀD©A=P@<‰#j	.¤-v20110515_00840_stKsb328@ë2*›¾øN?¯ÿ@€E¢³=¼Gl=/¢Ñ@"zág¾ A‰E¦õHDÌ]ËD§ÛßA<®È<ËÞ	.¤-v20110821_00666_stKsb328@ë>crc?bªœ@€ElH¤=ƒŸ =þ¿?'\_¾§ïžEmlD+úÑD¥/#AC·<"<ÿ	.¤-v20110821_00668_stKsb328@ë>cÊò­?VëÊ@€Ekm\=zѨ>®?'\g¾¨r°EqK×DÏë;D¤ÁAC!<Nj»	.¤-v20110902_00262_stKsb328@ë?âzúr?'–(@€E±r3=Ëgª?)²Ã@+…c¾˜"uE³!…D+ÓD¤ÕyADZí<™ºt	.¤-v20110902_00264_stKsb328@ë?â"‰b?0Þ@€E°ÿH=ÿ<.=ÈðË?¯\)f¾"÷ÏE²…®DÏÈîD¤1ÓADx<<%Ë	.¤-v20110920_00298_stKsb328@ëB#=3r?Rƒ©@€E¿äf>'Pn?†`ó@#×
c¾{çmEÁ¥\D+îD¤î%AF5­<¢œæ	.¤-v20110920_00300_stKsb328@ëB#@Y— ?QF@€EÀ®>8°Ô>ilœ@{f¾ŽÙEªDϳTD¤'øAF8Ø<šQ‹	.¤-v20120605_00297_stKsb328@ëb"ÿoÂ?Æ
@€Eu'…=•Ê"?"±<?Š=qa¾¬1EvüRD+þ‡D¥úAfÆr<ª¼Î	.¤-v20120605_00299_stKsb328@ëb…Zÿ?+­@€Eu(á=¡ž=P'T?ž¸Rg¾ž5?Evâ¸DύD¤®wAfØ;<ÈE|	.¤-v20120610_00606_stKsb328@ëc('wf?|@€EIq=ËØ%?"&™?™™š`¾\)E€û
D+Ý`D¥PöAg©<¯'ý	.¤-v20120610_00608_stKsb328@ëc("Ãï"?¯Â@€EŽ®>q{>™èJ?´záh¾¯ E¬DϲD¤iHAg6<ÈÆ6	.¤-v20120615_00658_stKsb328@ëcÆÂà9ç?e@€E"´á=ŽýÐ>†Šx?'ë…b¾ŽVE"	D+¼ZD¤ç¶AgóW<¿ÐØ	.¤-v20120615_00660_stKsb328@ëcÆÆãn¥?Éü@€E"5)=˜Ì>"<N?«…f¾—
=E""qDÏh¤D¤žAg 5<Ç1¹	.¤-v20120617_00344_stKsb328@ëd*šþt?K}@€Eƒì=®ÁÀ>ªèC?^¸Ra¾›¥ãEƒ‡
D,6D¥TAg~©<·[s	.¤-v20120617_00346_stKsb328@ëd-ø
é?U™¸@€Eƒ¤>N™>åî@?k…f¾¡G®E"¡3DϯðD¤¼"AgÅÍ<Ú×$	.¤-v20120620_00639_stKsb328@ëdf(?¦s†@€E[ð)=HGà=¬?g?B\b¾°£×E\Ä)D+­'D¥'¶Agþ=u9h	.¤-v20120620_00641_stKsb328@ëdf,O·?Çôð@€EXÄÍ=±dAÓy?p£×g¾·ÎÙEYc
DόœD¤~˜Agš=òÞ
	.¤-v20120703_00784_stKsb328@ëfõ…©?Ç9@€E{%Ã=ÖQE>$NÃ?\)`¾¡ÊÁE{g…D+ÉüD¥eãAi4q<¾ÄÊ	.¤-v20120703_00786_stKsb328@ëfâ?%?! Ž@€Ez½\=³Ø>½]Ó?\)f¾ ÄœE}¤DÏ¿TD¤OðAhÆ<¥½ã	.¤-v20120705_00771_stKsb328@ëfDŒÒ5í?;èI@€EIÿ
=¼?vO5?—
=`¾¢MÓEH…D,8öD¥s
Ai¡Ô<ã&	.¤-v20120705_00773_stKsb328@ëfDA*?:à8@€E@k×=žº˜>¦¥~?ž¸Re¾ A‰EA͚DÏî¸D¤TAi—<»wR	.¤-v20120713_00553_stKsb328@ëgCjF:!?:@€E¡{>`ª>]‹?'\b¾ŒIºE'6¤D+±D¤ìöAiµÒ<º>¢	.¤-v20120713_00555_stKsb328@ëgCmˆV?5zþ@€E'QÃ=³µ˜>Ÿ$;?ƒ×
P¾–‡+Eƒ•ÃDÏz-D¤´þAhý5<¸¡Ð	.¤-v20120714_00275_stKsb328@ëg`Ün?ú?‹– @€E"Ò{=Æà >€#å?€d¾Ÿ;dE–=qD,îD¤Ø¤Ai¨Ç=Q	.¤-v20120714_00277_stKsb328@ëg`ߐ
Õ?–fq@€E–;f=¤@SÚ?Š=qf¾ž¸RE˜;DϋdD¤ëmAj9=aCÿ	.¤-v20120715_00064_stKsb328@ëg€±&©?i5@€EŽ€á=Ðh>2¤³?p£×c¾š¬E‰®D+ý`D¤Ê°AiŸC<å¿Ò	.¤-v20120715_00066_stKsb328@ëg€~ü	?mvd@€Eâ=v£?¯Y?G®f¾¥`BEÄDυÓD¤ÇÏAjQ,<ÈCr	.¤-v20120716_00049_stKsb328@ëgžân¯¶?^åp@€E›"f=š<>Ô
?0£×`¾­'hEœú)D+ýÃD¤ºÑAi<¹{%	.¤-v20120716_00051_stKsb328@ëgžåùI?]
€@€E›o=ˆÃD>>>?8Qìf¾²-ENáDÏ#D¤ðþAiYi<§ù"	.¤-v20120717_00633_stKsb328@ëgÖág? »Ð@€E"¤=ÊE >	¤m?¸Qì`¾¦éyE"®fD+ë¦D¥;+Ai¡l=wª	.¤-v20120717_00635_stKsb328@ëgÚ)§C?Ï@€E'¹®=´mO?±ô?³33f¾¬‹DE"hRDÏ¿…D¤–oAj=ß4	.¤-v20120717_00873_stKsb328@ëgňvË?'=3@€E'Çì>ý¾@)^?"zá`¾° ÅE'ü)D+ÀsD¥.=Aj<µ`5	.¤-v20120717_00875_stKsb328@ëgŋMl?=æg@€E'Í×>1£ñ>¦Ý'?³33h¾¤Ý/E'íÃDÏ«
D¤hRAi.‹<Ë_Í	.¤-v20120719_00457_stKsb328@ëh†`fó?a\S@€E«<ì=d€>6?Ž{`¾šŸ¾E«3qD+dJD¥Aj@ü=~þ	.¤-v20120719_00459_stKsb328@ëhŒÀþ?bõ@€E«†®=¢¶\?ÚµD?…¸f¾ A‰E¬\DÏuD¤Œ{AiôÍ=ÃÚ	.¤-v20120721_00145_stKsb328@ëhCNÄc?MЌ@€EŸ8ö=Á'd>¯Ÿ ?B\b¾ŽVE GD+hBD¥3Aj2±<ƀ
	.¤-v20120721_00147_stKsb328@ëhCR,28?SOt@€EŸ†)=Žf£? U?ffff¾¥`BE¡Ë
DϘœD¤ŸßAiøQ<ɳí	.¤-v20120721_00601_stKsb328@ëhFèúð¢?M8ë@€E¢Ü=>xM>¶¸õ?¡G®d¾t¼jE¡ô¤D+¢-D¥1¢AiåÅ<×y†	.¤-v20120721_00603_stKsb328@ëhFì6iÉ?#"W@€E¢ä==¸Ì@Ò? f¾Ÿ¾wE£‰…DϯD¤[ðAj­é<ðO\	.¤-v20120724_00076_stKsb328@ëhŸü61j?ÅV@€EôH=·•?€a?˅c¾«E'"D+îúD¤Ë;Ai[=ÿ	.¤-v20120724_00078_stKsb328@ëhŸÿr–Ë?!ý÷@€E'0H=šÔ¤>'~ì?ž¸Rf¾§l‹E"µqDόD¤Ð‹Aj"<ÀÝZ	.¤-v20120724_00199_stKsb328@ëh¢Uût«?¯x@€E'úf>ÇØ>²FÐ?ÔzáfE"ž)Dύ7D¤È{Ak¤='/ÿ	.¤-v20120724_00201_stKsb328@ëh¢sU!Å?ê¢@€E'G×=£,h?o:@
=c¾ÒòE"S3D+§žD¤È´AkJ±=JÖO	.¤-v20120724_00203_stKsb328@ëh¢v'¬»>ú!/@€E'Û=ª6¬>*'?ØQìh¾¡G®E"ô=DÏjúD¤½ºAjˆ=^^	.¤-v20120725_00124_stKsb328@ëhÀþt	g?`ë÷@€E"=ê¯Ã?	D,?Š=qa¾° ÅE"jD+ØD¤½PAiš­<ÊsÊ	.¤-v20120725_00126_stKsb328@ëhÁâ¸ò?‹c@€E"-=ˆ&8A7?šáHf¾±&éE•q…DÏ[×D¤ÒwAo["=˜:4	.¤-v20120726_00604_stKsb328@ëhäÈʔc?øGÅ@€Ewüf=WñØ	.¤-v20120726_00606_stKsb328@ëhä̪¨‹?ÝÍ]@€Ewd=Օ
	.¤-v20120801_00742_stKsb328@ëi¥[ý
?C Ô@€EN%H=vÕo?æQ.?&ffc¾‰º^ELò¸D+ªáD¥/3Aj½™<'= 	.¤-v20120801_00744_stKsb328@ëi¥_H)?CŠá@€EM÷ì=¤?p0?J=qg¾ž¸RENk3DϘ"D¤^fAja<—ÙW	.¤-v20120804_00205_stKsb328@ëjjQwÂ?SùÁ@€E†w\=¶˜?.(ã?\)c¾'ñªE‡qD+áüD¤ÌþAj]<Ø·¶	.¤-v20120804_00207_stKsb328@ëjm"Ø—?^ƒà@€E†Pì=ò^µ>M3c?J=qg¾¡ÊÁE‡Ö)DÏrwD¤ÄbAjC7<Ò&	.¤-v20120811_00102_stKsb328@ëjà¢&ëý?Yט@€E—õ=x±q=¯$Â?s33b¾¨r°E—•×D+ß®D¤èsAj$.<ÖHT	.¤-v20120811_00104_stKsb328@ëj॔Ê'?XÏ@€E˜>¸=~/'?ò€Ø?=p¤f¾¥`BE˜›ÃDÏ¢FD¤™PAj®U<¢ƒä	.¤-v20120816_00193_stKsb328@ëk€Ã€'ò?¢XØ@€EVf>1?8§þ?‡®b¾'n˜EUùqD+¸RD¤ÿ×AkŒÇ=¨,¿	.¤-v20120816_00195_stKsb328@ëk€Æ܍µ?¡)@€EUkH=öëAӀª?ž¸Rf¾¤Ý/EW5DÏsD¤'Anª»=ÙÁ	.¤-v20120822_00037_stKsb328@ëlC@Ñ?0"@€E~3š=‰G`?Œ*b?£×b¾–‡+E}6áD+›dD¤ÿ;Aiãr<ܶá	.¤-v20120822_00039_stKsb328@ëlCCRJP??Ée@€E~\ö=aþ€<O"?\(ög¾œ(öE}÷×DÏhD¤…AjoL<®KV	.¤-v20120823_00172_stKsb328@ël`ò*?"£\@€Eq¢=¤=Ûn?hõÃc¾'hsEq®D+"D¤ÜAi¦<®"_	.¤-v20120823_00174_stKsb328@ël`õFŽ/?}á@€EpŽf=Žn ?-¨?Š=qg¾›¥ãEro
DÏy'D¤™²AjC<¢T3	.¤-v20120905_00075_stKsb328@ëmÿèg!ø?'.ñ@€E¨öš>Ÿ0N?ŒÔ?ˆõÃI¾Ðå`E©D,Þ%D¤è"Ah8D=ӝã	.¤-v20120905_00077_stKsb328@ëmÿë§2ß?[¨%@€Eªzq=•)œ?ßDA?xQìg¾£SøE«§DÏuhD¤˜!AgŒæ<çcM	.¤-v20120905_00363_stKsb328@ënXýw?€ÙJ@€E 4q=sõá?êو?\(öb¾£×
EŸ´¤D+žD¤ùyAhj¥=­;	.¤-v20120905_00365_stKsb328@ën\~@M?tŸr@€EŸI=J8 ?±ì°?"zág¾¡ÊÁEŸ,¸DÏ#D¤\Agæw=´×	.¤-v20120917_00314_stKsb328@ëo£],¬?7xÄ@€EŸoì=Ã@üš?‡®b¾š¬EŸÃD+£D¥
Adûl<¢Äç	.¤-v20120917_00316_stKsb328@ëo¦–G*?>c'@€EŸoš="¿x?Pø?œ(ög¾"÷ÏEŸ0ÍDϏ¦D¤y'Ad¤<ɸí	.¤-v20121001_00122_stKsb328@ëqA2\
?°Œ@€E¥Ü=Ù«1=_N?¬ÌÍb¾záHE¤9qD+¥?D¥uA_¢Ã<—ïN	.¤-v20121001_00124_stKsb328@ëqA6#Þ,?•ü@€E¥±š=‮?Vñp@…g¾"›¦E¥šDώD¤o3A`ð<úxy	.¤-v20121013_00049_stKsb328@ër¿šJyK?ƒÎÙ@€Eœö=—°°? Š?#×
b¾©xÕEšÄ¤D+ºÁD¥"AZ¸r<ÇÌ	.¤-v20121013_00051_stKsb328@ër¿ž#?‡¬X@€Eœ©ö=YNX>­òò?J=qf¾©xÕEœ=Dτ9D¤€öAZ‡P<¸h	.¤-v20130515_00734_stKsb328@덌¾]
L?³k$@€E³"=›Ð?	äò?™šb¾¶È´E²µ…D+ñD¤ñÃA:œ‡=L¢?	.¤-v20130515_00736_stKsb328@덌Ár;1?¶m,@€E³Ã=¡D?¥?ë…g¾´9XE³Ú=DÏQËD¤Ó;A:Aâ=Š«	.¤-v20130705_00102_stKsb328@ë"߃YÁ'?^SR@€E'Îq=ªØÀ?°þ"?ŒÌÍa¾Ÿ¾wE"_qD+îD¤£ðA:ޅ<`0Ç	.¤-v20130705_00104_stKsb328@ë"߆Ùîž?'ð^@€E'¸®=¹í?`ó	?p£×f¾­VE"…DÏ=D¤ûA:Çd<_	.¤-v20130715_00055_stKsb328@ë•+¡c½?;q±@€E¨Yf=œEl@+	@¸`¾¡G®E­_ÃD,jD¤¦NA;3e<'Ê5	.¤-v20130715_00057_stKsb328@ë•/0dw?/³·@€E¨¨="£³?Æèj?÷
=f¾ª~úE¯'
DÏHJD¤ú5A;P <jò	.¤-v20130716_01054_stKsb328@ë•FÄÏM?-Âë@€E°{…=¹ÎÔ?# »@!ë…`¾˜"uE±×\D,yD¥TA;ZÄ<ˆ¥r	.¤-v20130716_01056_stKsb328@ë•FÈdGÓ?;Ýz@€E°|
=±ÿ?h–?±ë…g¾«…E´ÿHDÏRfD¤»}A;
Ò<?(¼	.¤-v20130727_00158_stKsb328@떠ªa7¨?Qªr@€E´:=}?ˆ>Ìk?¡G®_¾˜bE¹$D+à¤D¥2wA;ë¶<?·R	.¤-v20130727_00160_stKsb328@떠®#Ú%?G,Þ@€E³áö=iF‡?
ê€?ï\)g¾šŸ¾E¸ËìDÏ@D¥HA;òP<9'~	.¤-v20130728_00422_stKsb328@ë–—H'>?e°@€E«ƒö=›"=‡²@³33b¾—PE°3D+~¸D¥Jé	.¤-v20130728_00424_stKsb328@ë–Ÿ_{ç?&*@€Eªª>=Ð>Åã'@Žffh¾¦ffE¯ÿqDÎñD¥–A;ž‹<µ¤	.¤-v20130729_00230_stKsb328@ë–ãӀÆ?)[Ò@€Eš‹f=Ÿð?7‡ ?÷
=a¾–‡+Eœ7\D,ôD¥-A;ߣ<Fòì	.¤-v20130729_00232_stKsb328@ë–ã×sd&?!ÀÈ@€Eš±H=†ï>Ùræ@j=qf¾™™šEœööDÏB¨D¤ÑA;à\<£LÆ	.¤-v20130731_00124_stKsb328@ë— 2'Îý?E÷—@€E™Ã=ˆdä>Z?ë?Ç®`¾ÒòE›z¸D+áD¥^‡A<{õ<睎	.¤-v20130731_00126_stKsb328@ë— 5ìL?'"u@€E–uR=n&@?m Ò?úáHg¾¡G®E›o\DÏNáD¥-A<6d<Ž+a	.¤-v20130801_00383_stKsb328@ë—BQôï¬?MXt@€Ew¨=¶¡h?Uon?ÈõÃb¾OßEzÌ)D+d¼D¥TjA<²<V[	.¤-v20130801_00385_stKsb328@ë—BUHþ?k]Ø@€Es¶{=Ä.¤?mÀ"?ˆõÃg¾Ÿ¾wEwðöDÎýhD¥6wA<{€<-È<	.¤-v20130809_00097_stKsb328@ë˜?Å"J?ƒp @€EŠ–®=¾Ðˆ?ÁJˆ?'\a¾¦ffEŒ3D,%D¥>A<€¨<<	.¤-v20130809_00099_stKsb328@ë˜?Ȝa?ŒGp@€E‹…=¨ç`=¼òÕ?8Qìf¾®—EäDÏGD¤øþA<¢Ã<]Þe	.¤-v20130809_00433_stKsb328@ë˜BÖ¤&?"ÄZ@€E€ì='Ò­>ÕL?8Qìa¾° ÅE€´fD+ÂD¥ÍA<Ÿ<"ÊV	.¤-v20130809_00435_stKsb328@ë˜BÚqz?‡e!@€E'=l[0?ꐿ?¸Rg¾³33E"RDÏ>D¤ßmA<ï¤<€&"	.¤-v20130810_00146_stKsb328@ë˜`)¿6a?rÍ@€E½ÿR=w·P?‡žl?G®_¾¡G®EÀÐöD,ÙD¥GdA<"§<e¦6	.¤-v20130810_00148_stKsb328@ë˜`-!'?DÚÎ@€E½ü…=¡œ>ñY?Ê=qf¾²-EÀФDÏ/ÇD¥×A<u<<†	.¤-v20130810_00490_stKsb328@ë˜c¤Ö‰9?.áp@€E›,á=£lD?Kì ?Ê=qa¾–‡+Ešâ{D,2=D¥A<Â
<j
Ÿ	.¤-v20130810_00492_stKsb328@ë˜c¨Aî?!Y]@€Eš»q=žŒ¼?Ã@¸Re¾¤Ý/EÐRDÏ\ÍD¤´!A<—<'Å	.¤-v20130822_00149_stKsb328@ë™à‰	ÿ?6%@€EšI
=·Â$=Ác›@ÔÌÍc¾‹Æ¨EœmD+§\D¥IP	.¤-v20130822_00151_stKsb328@ë™àùŒž>ûíE@€E™Y®=ÀuÔ>Òk¬@·
=h¾˜bEž@fDχD¥^	.¤-v20130826_00534_stKsb328@ëšdvŠÒ?}]@€E‰=ƒn?Â?•Âa¾¯ EŠ»…D,;ÇD¤â A=Ñ·<'\´	.¤-v20130826_00536_stKsb328@ëšdy§–‡?nY@€E‰L
=ˆÁ¼>‰­À?\)f¾¥ãTE‰Ý×DÏmšD¤•‰A=­	<G"¦	.¤-v20130917_00097_stKsb328@ë `q…?@€EŽ6=¯pè=¸Of@¸a¾™™šEŽá
D,>éD¤èA?t‰<Œïï	.¤-v20130917_00099_stKsb328@ë 
½
<?)¬@€EŽ?=¤ë°?hhè@\)g¾¥ãTEÃDÏeìD¤Æ˜A>ÿ]<~vÏ	.¤-v20130930_00240_stKsb328@ëžÀäѶl?¯ñ@€E™Íá=£¸=»…O@&ffa¾Š=qE™D,D¤ñA@‰<žõ	.¤-v20130930_00242_stKsb328@ëžÀçôÑ#?å@€E™®=­ð<>"3"?½p¤f¾œ¬EšY\DÏUD¤³dA@+Ç<-¼	.¤-v20131012_00128_stKsb328@ë @ULèç?%'Æ@€EµéR=†–D>©ä?Ã×
a¾ˆ1'E³Ó®D,$ÝD¤éºAAÄ<C(H	.¤-v20131012_00130_stKsb328@ë @Xxð?'
@€E¶
='"@Dv?У×f¾—PEµØ¸DÏVéD¤¸ZAAX€<U	.¤-v20140528_00752_stKsb328@ë¼É-|J(?¸O@€EŠ,=…#¿BAv¶?¨õÃb¾¬1E‹®D,lÝD¤éy	.¤-v20140528_00754_stKsb328@ë¼É1Æé?³Q,@€EŠn)=š›à=«B+?Tzág¾ËƨEŒöDÏLîD¤×;A`g–=jôO	.¤-v20140601_00929_stKsb328@ë½GÒõÖ[?2§b@€E¦¬q=—D ?·ÿ?aG®`¾‹C–E¦éqD+÷}D¥9ªA`
Ã<\UL	.¤-v20140601_00931_stKsb328@ë½GÖ39?"Œz@€E¥ª®='ø?öŸ?¡G®e¾¯ E§àöDÏI`D¤ïßA`t%<–ºP	.¤-v20140605_00568_stKsb328@ë½Ã‡F?#Å>@€E‰Úì=³î=žÄ›?J=q_¾ß;EŠ:¤D,,‹D¥g…A`Èõ<k®¹	.¤-v20140605_00570_stKsb328@ë½ÃŠº~A?S(@€E‹)f=¥À >¶i?G®f¾§ïžEŒmÃDÏXD¥1'A`Ë<óe	.¤-v20140608_00457_stKsb328@ë¾"¤?Rl-@€E™ 
= cL>HÀv?}p¤a¾š¬E™MÃD,]ÃD¥låA`®
<¯>ï	.¤-v20140608_00459_stKsb328@ë¾""¤ð:?T¶Ò@€E˜n
=}>¹™4?c×
e¾Ÿ¾wE—ãDÏYXD¥%¢A`šµ<™++	.¤-v20140618_00529_stKsb328@ë¿c£ ð?Vü@€E¶«
=<?#"¥?‡®`¾/E·ºD,XD¥]¢Ab¨Ü<ÁÝ	.¤-v20140618_00531_stKsb328@ë¿c¦Õ¢?i)!@€E¶ö=Õ'?xòH?záHg¾©ûçE·ÅqDÏg\D¥%`Aad<»^F	.¤-v20140618_00913_stKsb328@ë¿gà?oªb@€E«Š{={X>õÀò?p£×a¾ž¸RE«RD,0¤D¥žAaÆê<Ù_	.¤-v20140618_00915_stKsb328@ë¿g`4H?€@@€E«=ebé>Ì­?s33g¾ª~úE«T)DÏf‡D¤Ð{Ab' <ßõ°	.¤-v20140621_00158_stKsb328@ë¿À"~?«T@€E²T{=Ð*`:õ¬?³33a¾"÷ÏE²m…D,`ÅD¥zAb<ß°-	.¤-v20140621_00160_stKsb328@ë¿À–¡'?s8@€E±Ü3=³ŠÜ=½'?®{g¾¥ãTE³FDÏSßD¥JNAbL™<¹û¸	.¤-v20140622_00560_stKsb328@ë¿ãºJNX?\â-@€E¢J®=l¹©>ÃÌë?ƒ×
`¾"t¼E¤áD,7ðD¥LîAb@)<çÂæ	.¤-v20140622_00562_stKsb328@ë¿ã½þbò?]ÇI@€E w×=^=@>鍋?k…g¾£SøE ÷qDÏLJD¥#ÏAb‰A<»æÒ	.¤-v20140627_00210_stKsb328@ëÀˆJFÐt?˜'*@€E:G=œ‰@?²Yµ?W
=_¾½p¤E;lRD,D¤äAcÐS=P`¾	.¤-v20140627_00212_stKsb328@ëÀˆMì':?¦
@€E:'H=¤ H?"¬Õ?Y™še¾«…E<{DÏ^¨D¤®áAd	Ò=M"³	.¤-v20140628_00746_stKsb328@ëÀ§8ç—ÿ?Z)_@€Emš="cü=œ‹'?G®a¾œ¬ElS
D,RáD¤üœAcu<§+	.¤-v20140628_00748_stKsb328@ëÀ§<oý"?M·@€Em Í=Ž˜¸>â\ò?Që…h¾§ïžEnºfDÏodD¤ÌœAc	<ŸLˆ	.¤-v20140629_00468_stKsb328@ëÀÂ_êÖù?,I¹@€E—7×=†äõ?)?"zá`¾'ñªE˜D,-ÓD¥J¨AbÖM<¡…c	.¤-v20140629_00470_stKsb328@ëÀÂc3›ä?*¾A@€E—H¤=©N0?{g'?ug¾œ(öE™+×DÏ^¸D¥uAc+j<"	.¤-v20140629_00756_stKsb328@ëÀŶi¦?7å@€Eˆj®="i>½Ö¨?\)a¾ˆ´9Eˆ,ÍD+ýãD¥"AcZy<¨ÿ_	.¤-v20140629_00758_stKsb328@ëÀŹ®aþ?+4@€E‡Íá=ï€>ʟþ?ˆõÃe¾«E‰-®DÏO+D¤òfAc‹ô<‹#¦	.¤-v20140702_00625_stKsb328@ëÁ$(ÅF?pƒ'@€Ek\=¨¬¼>'÷È?8Qìa¾"ýôEl®D,MD¥1yAd<"Tö	.¤-v20140702_00627_stKsb328@ëÁ$,¶Ap?b¤¶@€Ejw>:-v?m9P?Që…h¾'ë…EmRDÏ-PD¥NAcSl<'ÜR	.¤-v20140712_00505_stKsb328@ëÂcÆ;?$U;@€E™§®>ô<Ôk"?'\b¾""EœŠöD+­²D¥^ÁAdu<•)š	.¤-v20140712_00507_stKsb328@ëÂcɯ? Ü)@€E™0¸=»m8>ßç?¬ÌÍe¾\)E€öDÏ2VD¥-ËAdv'<§U¦	.¤-v20140813_00760_stKsb328@ëÆe×'\?R«@€E§€H=‰Ý?D¿Ì?£×
a¾•E§ÅìD,b D¤áPAhkf=#ُ	.¤-v20140813_00762_stKsb328@ëÆeÚsSŠ?H^@€E§q=ˆ˜=êG?Ž{e¾—PE§g\DÏj°D¤AgÙ¬=	ݪ	.¤-v20140816_00483_stKsb328@ëÆÃ<¤X?E©@€E¢N¸=¨kH>Rô	?•Â_¾¨õÃE¢öD,O¾D¥Ag­B<ÆJP	.¤-v20140816_00485_stKsb328@ëÆÃ@'x??µì@€E¡ôÍ=zÞØ>ƒA?†fff¾¥`BE¢˜DÏqD¤Ç¾Ag¹­<À.<	.¤-v20140909_00295_stKsb328@ëÉÂ6ô£«?A•@€E Œ¸=¨DH?™:?B\a¾'ë…EŸ­ìD,L¼D¤ì"Ai'
<¦ã	.¤-v20140909_00297_stKsb328@ëÉÂ:©Š?7²@€E y
=÷.…>ÄÐ?šáHg¾œ(öE áHDÏx"D¤¸œAid<Äc	.¤-v20140918_00152_stKsb328@ëÊãqôÑ?Jë@€E{"=='ÿ\>}v&?¥¸a¾š¬Ez"3D,`!D¤êéAix¬=Íw	.¤-v20140918_00154_stKsb328@ëÊãv–Ð?dýè@€E}‹…=›ß?="?p£×g¾§l‹E~EìDÏk#D¤¹Ail
<é:!	.¤-v20150702_00072_stKsb328@ëîÀ2$…E?Q|í@€E´|q=X]á>§Q?‹…_¾Ÿ;dEµ¿®D,ÝD¥lBA9?3<ڈ¾	.¤-v20150702_00074_stKsb328@ëîÀ8za?`ú@€E±˜)=ZÓ±?x›?£×f¾£SøE´[…DÏ.ÑD¥'uA9¯À<¯Ó	.¤-v20150730_00061_stKsb328@ëò?Z3K?ï-ˆ@€E´[š=å†z?æv>?¸R6¾àA‰E¸	®D,ËD¥3¦A9É=ºª]	.¤-v20150730_00063_stKsb328@ëò?]o|?ìԜ@€E³‰==Œ
Œ?}Ç>ë…6¾¼í'E·'
DÏK\D¥åA9U=&'>	.¤-v20150804_00385_stKsb328@ëòâ	
Šó?A¨3@€Eµ"¤=ªH¬>Ž'@¸Rc¾‡+E´Û®D+—¾D¥F=A9(±<N-Ï	.¤-v20150804_00387_stKsb328@ëòâ‡m?7#Ï@€E¶®=rXˆ=³b@®g¾'hsEµá®DϏD¤ÖÁA9#:<:ý'	.¤-v20150804_00529_stKsb328@ëòã!t?4y&@€EÃ>®=n³p>
Øâ@\)a¾ƒoEÀã3D+ܜD¥¾A9X¿<XÚF	.¤-v20150804_00531_stKsb328@ëòã4ÿ;?.åÞ@€EÃ~Í='ˆ>RÏÔ@33e¾™™šEÄzáDÏEhD¤²ÙA946<]j'	.¤-v20150811_00251_stKsb328@ëóÁIºÄ7?ªÀ@€ES°f=±À?Ïz?@b¾¶E¢ETúáD+¥'D¥5?A9\Å=¢	.¤-v20150811_00253_stKsb328@ëóÁM3'?¤©Ô@€ESì)=Gø?ØÐ'?¼(öe¾ËC–EXˆÍDÏÏD¤üBA9¦ =N	.¤-v20150913_00067_stKsb328@ë÷à	¸ëÄ?Bwû@€EÀì…=ÉRð>RhQ?î{c¾‹Æ¨EÀYšD+ÈRD¤ÜœA9ïÅ<ˆiÀ	.¤-v20150913_00069_stKsb328@ë÷àÇni?:Ÿ¨@€EÀ;…=¯-=®×p@:=qg¾¤Ý/Eċ®DÏa/D¤«TA:+i<'B$	.¤-v20160714_00409_stKsb328@ìA҈?s·@€El¢)=•™Ü?u:?xQì`¾‹Æ¨ElJ=D+ÄJD¥5qA\œK<^77	.¤-v20160714_00411_stKsb328@ìíÔ.?Ô@€El"==‹¼>h¶É?Ê=qe¾ A‰EnÎfDÏ,‹D¤üA\}"<ŸÁ·	.¤-v20170621_01170_stKsb328@ìHÊ&â\×?ÄÁÀ@€E°f=q¸™@ßÜ?
=qa¾±©üE°/HD,zòD¤ãÏA?¸ü=B&	.¤-v20170621_01172_stKsb328@ìHÊ*&ڊ?´ìµ@€E°6Ã=i%x>p'?J=q?¾ËC–E±³šDÏmÓD¤ƒA@€…=>>I	.¤-v20170628_01383_stKsb328@ìIªvÙ¦?ŠÖ[@€E‰<¤='Œ?t?šáHb¾Å¸EŠHD,eD¤òéA>íx=-`A	.¤-v20170628_01385_stKsb328@ìIªE«†?šQ_@€E‰µÃ=¿D€?F—À?Që…g¾·ÎÙEŠø)DώáD¤"A?A<¥æR	.¤-v20180401_00536_stKsb328@ìlJ˜>ø?…¿Z@€Eá=ö9V>à_0?O\)`¾¿|îE'$RD+ÔÍD¥‡\AMIé=D?É	.¤-v20180401_00538_stKsb328@ìlJ›¤@'?s¾@€EäH=JR€>8å†?p£×e¾±&éE'qqDÏZD¥.5AMòj<…"à	.¤-v20180524_00913_stKsb328@ìrç\köÉ?4°¨@€E²ÞÃ=ÒS?̒?†ffa¾ ÄœE³®D+í'D¥yAU=š<yn	.¤-v20180524_00915_stKsb328@ìrç_˗™?:µ@€E²Â{=Ð0>‰ül?'\f¾¢ÐåE´()DÏ2ND¥ AT׃<l2N	.¤-v20180525_00739_stKsb328@ìs­?3?bzÒ@€E¦ú==lA‰?*²k?E¸`¾œ(öE§tÍD+üþD¥~úAUFk< Ç2	.¤-v20180525_00741_stKsb328@ìs°$Z¨?uu@€E¦Õ=ˆÐ?ƒé ?™šf¾ A‰E¨HDÏP"D¥+}AUYú<œ 	.¤-v20180804_00205_stKsb328@ì{à¢úÖË?Dš¢@€E©ëÍ=¸ý$@!ñ-?…¸a¾ A‰Eª¢fD+a7D¥\{A^ªJ<¹ "	.¤-v20180804_00207_stKsb328@ì{à¦i÷?NS«@€Eª/¤=Â<\:'x?E¸g¾£×
E«ÇìDÏìD¥+A^Nš<'úÔ	.¤-v20180808_00040_stKsb328@ì|b©Iš©?*v@€E‰3=¸ô¬>´Cà?\)c¾¡G®EˆïqD+ë¶D¤üƒA^#t<¹%	.¤-v20180808_00042_stKsb328@ì|b¬íY	?¾!@€E‰Hö=¨ƒÜ>Ï¡Ó?™™še¾›"ÑE‰ÎÍDÏP¤D¤²¸A^ø<ŽNº	.¤-v20180815_00361_stKsb328@ì}B͚Ø^?1Œ@€E=ɹÉ=Œ=»?G®a¾""EÏ\D,HD¤½ãA`J0<¤ÝY	.¤-v20180815_00363_stKsb328@ì}BÐє2?*3^@€E€Ñá=ë¨?
OÜ?n{f¾"záE€å…DÏfoD¤' A_³<ƒŒ	.¤-v20180828_00061_stKsb328@ì~ßށ?±?W "@€E˜Vö=™Óà?
>?}p¤c¾"ýôE—·3D+ŸD¥7ÇA`úþ<­oÈ	.¤-v20180828_00063_stKsb328@ì~ßáqtŒ?K]H@€E˜&)=Ó·£?Ë®?†ffg¾ A‰E˜kÃDÏ*òD¤ß}AaM<'Úö	.¤-v20180829_00079_stKsb328@ìZÙÀ?,K@€Ež0H=Ž[<?Ð&?ª=qa¾˜bEé\D,˜D¥"A`§N<¯7	.¤-v20180829_00081_stKsb328@ì —.?5‹d@€Ež4á=`¦ >ZN£?‹…f¾Ÿ;dEžnáDÏSÏD¤®‡A`r<‰¥{	.¤-v20180901_00061_stKsb328@ì_Çø¢>?~®$@€EqƤ=½?¾Ö,?c×
b¾¡G®EpîáD+öD¥"FA`ÿ<çM4	.¤-v20180901_00063_stKsb328@ì_Ë•­?x]C@€Eq®{=€e\?nãz?aG®g¾¤Ý/Er¸{DÏ;®D¤Ù'Aa<Ì<øô	.¤-v20190812_00841_stKsb328@쪅ÜRáÏ?'†€@€EŠ½×=ïN‡?ø?v?záHa¾µÂEŽ.=D,ŠáD¥žA="Ì=¹^	.¤-v20190812_00843_stKsb328@쪅ß˒:?©Ž@€E‹Pq>Á@-‰¿?záHg¾Éº^EËìDÏ´ÝD¥PA=^<êìÎ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_55n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  212 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ìD–|"v20100520_00793_stKsb329@ë+rÑB?]sù@€E…[
>Pa>ÀÃs?G®`¾n—
EƒrÍC'¾wD汉A_6\<­öïìD–|"v20100520_00795_stKsb329@ë+tâz´?R'³@€E"þ\>i?1@?ŒÌÍd¾"÷Ï
Eƒ–¸D»\DæÁ`A_¡U<¡@ÈìD–|"v20100805_00344_stKsb329@ëÂâ±ñ)?1BŠ@€E‹?á='Œ4=^>?'\`¾¤Ý/
Eˆ˜C'§
DæƒmAd`<³AðìD–|"v20100805_00346_stKsb329@ëÂæ˱D??¶ª@€EŠ²f=zvO<ފ‡?xQìf¾œ(ö
E‡¸D¾5DæºòAd-Ú<ŸôìD–|"v20100809_00468_stKsb329@ëDۛǜ?2@€Eo0=à™>"*|?ƒ×
`¾'J
Eh¦áC'ùyDæ¢^AhV‰<½ºìD–|"v20100809_00470_stKsb329@ëDß¼=³?.¸%@€EnÓH=§…=ÿýR?k…e¾…¡Ë
EhµÃDÇ\DæǶAh]~<©­ìD–|"v20110724_00454_stKsb329@ë:åxhý?f=@€E'R>…>¢_e?Î{X¾€ƒ
E›C‰™Dä‹×AzåG=li3ìD–|"v20110724_00456_stKsb329@ë:å|‰0?œ2@€Em)>	ß?É6A?"33e¾yÛ#
E›'D›zúDärA{þ=(0ìD–|"v20110805_00707_stKsb329@ë<f†²Ì›?Q³¾@€E«Ã{=¢ò">®ùj?"33_¾—P
E©%3C‰©ºDä þAzT"="ÑmìD–|"v20110805_00709_stKsb329@ë<fŠÂ{»?^{@€E«A=Ÿqì?l©s?¥¸U¾\)
E¨@D›‡¾D䀋Az—=H5µìD–|"v20110813_00417_stKsb329@ë=e…©7F?G@€E—çá=ô4™>¥'¢?'ë…_¾aG®
E•–CŠ{D䈋AzLý=8±{ìD–|"v20110813_00419_stKsb329@ë=eˆËeÄ?!¦@€E˜Í>h¾>º¡?p¤:¾"÷Ï
E•_HD›'šDä€Ayt‡=‰çìD–|"v20110901_00384_stKsb329@ë?Á>Ö¥?@2@€EÀ-3=³õt@ÉC?Ýp¤b¾­V
E½fÍC˜kDàá/Axðº="'ìD–|"v20110901_00386_stKsb329@ë?ÁB:ý?V~ü@€EÀ'ö=Ü5Î=šmn?У×e¾™™š
E½˜{DŸ49DàÕhAz	=g¸®ìD–|"v20110911_00294_stKsb329@ëAEۑŒ??æX@€E¬a{=‹æô??'$?—
=a¾Oß
E©Š¸C˜çDáFA|ë=^¸ìD–|"v20110911_00296_stKsb329@ëAIÂ0½?7@€E«»f=±Ò?–C?"33e¾›¥ã
E¨þ{DŸ2oDáçAyÇ=;¥…ìD–|"v20110926_00389_stKsb329@ëB⋎HÙ?c±A@€EÖ)='ŽÐ?äR)?Š=qb¾bN
E҉…C˜‰ÛDàÏ\A{xp=p+ìD–|"v20110926_00391_stKsb329@ëBâŽÍÿ?€ ú@€EÖ=º3"?·»®?Ã×
e¾¤Ý/
EÒ¨DŸ…DàƸA}Ïë=¡¼ìD–|"v20120225_00606_stKsb329@ëUëY(.? "Q@€E¯¨H=ØE?}"?˅b¾¯²
E¯ CŠìJDä?mAte†=PK±ìD–|"v20120225_00608_stKsb329@ëUë\X?+¯Ô@€E¯Œ…=͔Ê>ëm¬?У×4¾ A‰
E®ìöD›Í'Dä6-At°—=GÌìD–|"v20120312_00351_stKsb329@ëWé¬U¹E?&¢@€E¬8¸=¾ÙP?5Â$?°£×a¾–‡+
E«0öCŠãuDäMAq=!®5ìD–|"v20120312_00353_stKsb329@ëWé¯Q¬›?'{@€E¬ÉR=ª®|>37Ë?xQìe¾"ýô
E¬ =D›ÇLDä>fAqQ'<ôÜéìD–|"v20120318_00549_stKsb329@ëX©&Ç?/ža@€E¤O=¥!Ô<o"?šáHa¾ŽV
E£DÍCŠ¥`DäF%Avï=ÕbìD–|"v20120318_00551_stKsb329@ëX©"<k?BJ@€E¤Í>¸…=ùw?šáH1¾ˆ1'
E¢È¤D›ÁPDäEXAyˆï=OvžìD–|"v20120319_00321_stKsb329@ëXÈ躔?<D@€E§É=>h™?¯…£?ç®-¾q©ü
E¦\C‹
PDäEXAyÉ#=RWŽìD–|"v20120319_00323_stKsb329@ëXÈë΅4?)!{@€E§43=Áì?¦Vê?´záF¾™‡
E¥ÐáD›×DäB5Ax<==BNìD–|"v20120331_00578_stKsb329@ëZJþʋT?•@€E­š> ?tÊ?"33a¾…¡Ë
E«¹\CŠÆéDäM`An¸²<åáZìD–|"v20120331_00580_stKsb329@ëZKzôh?×@€E¬j
>ŒŒ>#ä^?õV¾¼í'
E«YšD›¼¤DäL¼AoZ;=;ÎìD–|"v20120401_00089_stKsb329@ëZgÙ? 'ì@€E´ö=³TH>­n?\)`¾…¸
E²+ÃC‹®Dä@¤AoF<óh§ìD–|"v20120401_00091_stKsb329@ëZgÆðyû?'º@€E´Í=ìÂ6?KU?ª=qd¾¯ 
E±ä=D›Ó–Dä¦Ao§å=‹kìD–|"v20120606_00510_stKsb329@ëb¦³å÷?<À@€EŠ§R=Æ@ü=H=Ë?s33`¾ A‰
Eˆ²¤C˜ñªDàãApwù=ÿLìD–|"v20120606_00512_stKsb329@ëb¦·$ïÏ?6€n@€EŠš=ˆE>|vé?n{d¾/
EˆÍDŸDDàåPAp‹K<¿=ÌìD–|"v20120610_00714_stKsb329@ëc)$xJ?-é@€E‡W=ŸLä??ŒÌÍc¾""
E…š)C˜ÉXDàñ7Apì˜=Î÷ìD–|"v20120610_00716_stKsb329@ëc)'èך?%V@€E‡=ÔUò>CÇ?\)d¾‹Æ¨
E…
ìDŸJòDàñºAqÉ#=DìD–|"v20120615_00718_stKsb329@ëcÇP«?8ª~@€E'Ë3=Öò>=M™?J=qb¾‰7L
EÙ…C™€!DàϞAlVò<'ŒýìD–|"v20120615_00720_stKsb329@ëcÇTùo?6Nô@€E'1)=ÿ5ã>‡ÀÓ?ˆõÃe¾–‡+
E_\DŸt)Dà±7AmPÐ<ºœìD–|"v20120617_00452_stKsb329@ëdeG?S:ø@€EuIq= –Ì>›¯è?LÌÍ`¾¢MÓ
Eqƒ\C™zDुAl ë<¿èÍìD–|"v20120617_00454_stKsb329@ëdÖZ•?Up§@€Et {=µt0?@Ñ?xQìe¾/
Epw
DŸf=Dà³
Al; =~îìD–|"v20120620_00699_stKsb329@ëdf·œ(?‹"û@€Ek"ì=‡8>Ä_S?k…c¾³¶F
EhèRC˜æDàçøAl–=!JìD–|"v20120620_00701_stKsb329@ëdf»—›=?¶UØ@€Ek3=‡ép>Wµ?5d¾¿|î
Ee>DŸ3…D࿶Akõù=œìD–|"v20120703_00892_stKsb329@ëf!Ë+ã?Ål@€E{'…=ºG>háì?Ôzá`¾®{
EzÙÃC˜{¦Dàÿ¾AZÐ<Õ¸CìD–|"v20120703_00894_stKsb329@ëf%q~?l–@€E{¨ö=Ì¢Þ>!š?ž¸Rb¾­V
Ez_…DŸ3øDàÿLAZL<cûìD–|"v20120705_00951_stKsb329@ëfFo"Î?>¹_@€ES÷…=큆>—N?³33`¾–‡+
ERO\C˜.wDá!ÛAYà|<žüoìD–|"v20120705_00953_stKsb329@ëfFÃ0?BÅg@€EPˆ=>é&?Âo@?®{e¾˜"u
EN¬DŸ!yDá(AZœ<œyìD–|"v20120713_00757_stKsb329@ëgFPHm?7Ø@€E'xq=z·=Ï{?£×b¾"ýô
Eš{C˜¯}DàòfA]'
<š†ôìD–|"v20120713_00759_stKsb329@ëgF"ä¤?Y!@€E'¸=>!ER? µÅ?hõÃd¾‰7L
EJ=DŸAÃDàêA\õØ<–g_ìD–|"v20120714_00335_stKsb329@ëgak¬["?ƒê@€E'pö=‡){?È
'?E¸`¾¶È´
E÷®C™¨´Dà¨A[BÜ<Ê ¼ìD–|"v20120714_00337_stKsb329@ëganÓ¸#?|1ñ@€Egq=q$Ñ>žÙË?333e¾ Äœ
EŽÀ¤DŸrDà˜!A[£<ǞìD–|"v20120715_00124_stKsb329@ëg€¢'5û?zf@€E‰çö='T=Lh?aG®a¾©xÕ
Eˆ${C™`åDসA\B¸<¸*'ìD–|"v20120715_00126_stKsb329@ëg€¥±ð¨?€ÿ¢@€EˆÚ\=²@?î>n?n{d¾/
E†ïHDŸz˜Dà{A\6><âÓVìD–|"v20120716_00109_stKsb329@ëgŸj¡™˜?[S@€E—¦q=Â`‰="Äï?s33`¾ŽÙ
E•˜C™dDàzAZÿ0<˜,|ìD–|"v20120716_00111_stKsb329@ëgŸm¶Ò:?QĂ@€E—Á¤=Àq>êt¢?xQìe¾"ýô
E•EìDŸŒRDà"bAZÄk<Œô÷ìD–|"v20120717_00933_stKsb329@ëgÅýP<?2¥O@€E—–>1¸ð?}@AG®c¾³¶F
E—áHC˜²Dàù¢AX4¨<½¢RìD–|"v20120717_00935_stKsb329@ëgÆ°"m?gÁ@€E—ý¸>Jºd?ë—Ø?Ï\)c¾™‡
E–²)DŸ?\Dàæ¸AWÜÙ<¸îìD–|"v20120718_00714_stKsb329@ëgåN†÷?O¢@€EªË3=Ä>YL?fffb¾–
E©rRC˜ËdDàãßAT'q<|Ý¥ìD–|"v20120718_00716_stKsb329@ëgåŠüs?B`|@€Eª»\=™'ó<Ÿ`ß?¢\d¾ A‰
E©·qDŸL¬DàÛÏATng<Š€4ìD–|"v20120719_00517_stKsb329@ëh«†?{H@€E±™Ã=€¾4?'X×?.{a¾¡ÊÁ
E°ÄáC™HöDà¾wAS;`<¼·äìD–|"v20120719_00519_stKsb329@ëhîÜí?'ßï@€E²Í\=ä<H?[X?ë…d¾¢Ðå
E±DŸhsDà¯AS9ÿ=¿ìD–|"v20120721_00205_stKsb329@ëhCÅU?1>@€E¥]\=a¨?÷7|?}p¤b¾å`
E¤Ø)C˜¯ßDàÐ1AT´"<]ìëìD–|"v20120721_00207_stKsb329@ëhCÏÜ¡¬?%†8@€E¢üq=®Èh?aé_?'ë…d¾¥ãT
E£"¸DŸHJDàËßATø"<Xæ˜ìD–|"v20120721_00661_stKsb329@ëhGaéYu?$¾ø@€E¢ç3=š©A?Ú¿Ò?¢\b¾'ñª
E¢…C˜Ÿ;Dá
AT¤q<‹S®ìD–|"v20120721_00663_stKsb329@ëhGe:Òd?2ñ¶@€E¢š=Ëó,?ÂÑÿ?‹…d¾š¬
E¢8)DŸ3dDáÏATkp<iÊÞìD–|"v20120725_00184_stKsb329@ëhÁ­wqü?bG@€E™3=­ìl?Ž•Š?^¸Ra¾Š=q
EHC™ÎDà¢oAT(4<%äìD–|"v20120725_00186_stKsb329@ëhÁ°Öò–?f.×@€Eº=¿>·Ø­?Tzáe¾'n˜
EŽÑìDŸ'˜Dà"AT9<b{ìD–|"v20120726_00664_stKsb329@ëhå?n¥z?dë@€EvÅ×=]Ý0?'¸—?O\)b¾«…
Eu0öC˜£uDàó¾AT[<Ž÷/ìD–|"v20120726_00666_stKsb329@ëhåC6f?™™¬@€Ew
H=¦œÀ@_‰5?\)c¾¡G®
ErÛ®DŸ?mDàñÃAS—A=DìD–|"v20120731_00471_stKsb329@ëi'¡H3?Jo¯@€Ek&ö=´ ?HÀÞ?8Qìa¾Òò
Eh…qC™ªDàªáAW€/<`XÛìD–|"v20120731_00473_stKsb329@ëi'¤pB?cÔo@€Ek=Œh°?Â3¸?ˆõÃe¾šŸ¾
Eiw®DŸt´Dà·\AW[9<¯:YìD–|"v20120801_00322_stKsb329@ëi¢	§H¯?Š@€E^*{=µ^¬>Ȭ?ìÌÍ`¾~ùÛ
E[ÃC™HRDàÅXAU´Î<¾ÅìD–|"v20120801_00324_stKsb329@ëi¢÷¯Ï?ÙM@€E]@¤=²oH@}Âa?ó33e¾šŸ¾
E\ÍÃDŸf‡DàÁªAU®§< )RìD–|"v20120804_00265_stKsb329@ëjâë·ô?Q@•@€E"î®>(Â2>©C,?p£×a¾²-
Eƒ~C™»ÇDà¥?AW{<"s¯ìD–|"v20120804_00267_stKsb329@ëjæFÚ?XÁs@€E…ª=»Î0?Þ³¡?ƒ×
e¾ž¸R
Eƒ DŸ†-DàåAW.ý<™ìD–|"v20120811_00162_stKsb329@ëjá]"°Y?…á
@€E"~q=—3_@
Oí?Që…`¾ž5?
EëÃC™ÑDà¿#AS¼<ÌZìD–|"v20120811_00164_stKsb329@ëjá`}
?|³ý@€E"o=–v¸>Ðú?B\e¾¦ff
E'BDŸfÉDà°{AS¿R<ÄîšìD–|"v20120814_00589_stKsb329@ëkCÅhšH?)Q"@€E‰aÃ=©B˜=Йa?\)b¾ŽÙ
Eˆ:¤C˜öfDàá?ARð5<?®EìD–|"v20120814_00591_stKsb329@ëkCȭ΅?/
 @€EŠ'Ã=ÂvP=Œ‰?¢\c¾'n˜
E‰ušDŸ\ZDàÛ¶AR½¼<R<°ìD–|"v20120816_00253_stKsb329@ëk<ù»B?.Ø@€ERÛ=lL?ÜqÌ?¸a¾¶È´
EOªC™{DàÃdAQì=z…ìD–|"v20120816_00255_stKsb329@ëk@ØR<?ˆ­@€ET3=®ˆL?¢Ùè?8Qìd¾­'h
EPPRDŸ\RDà²áAQS<ò¨¨ìD–|"v20120822_00097_stKsb329@ëlC®d·?u†@€Ez'…=×Üß@¢L?B\b¾¢MÓ
EuÌRC™öDààÕAY—¹<¼ì)ìD–|"v20120822_00099_stKsb329@ëlC±Ž¸•?Zh @€Ez×=yx—?Ÿ?W
=c¾¡G®
EvׅDŸWÏDàÕAYϙ<£kÒìD–|"v20120823_00232_stKsb329@ëlabx°–?4›×@€Elìf=Ž^Ä?#öÀ?Që…`¾"zá
Ej_\C™)ºDàÎÉAXÛ»<61þìD–|"v20120823_00234_stKsb329@ëlaeŒìã?5þ@€Em*¤='›<ÆòÄ?p£×d¾'n˜
Ej­ìDŸ\Dà«×AY›<[ðìD–|"v20120905_00135_stKsb329@ëny«è|?=ãv@€E£G
=®Ü(=Òj?u`¾ß;
E¢´)C™8ÕDàÄþAZ¤<'6}ìD–|"v20120905_00137_stKsb329@ën|à‹q?JÔ@€E£†®=÷Fn>T.?G®d¾œ(ö
E¢—®DŸ[ðDà®VAZ*<C?ìD–|"v20120905_00423_stKsb329@ënÑ~˜?yØ¿@€E›0==žì?£…Ô?5a¾¶È´
Eš¶áC˜¡‰DàÏLAZ«<öõËìD–|"v20120905_00425_stKsb329@ën՝á}?ƒËÈ@€E›()=§`>º‹‰?0£×e¾/
E™úáDŸODà¿dAZ/ê=ŠòìD–|"v20120917_00374_stKsb329@ëo'!ÁÆ´?)œŒ@€E¥m¤=˜¤|=Y?W
=b¾Š=q
E¤ž¸C˜ß¾DàóÇA[Y¦<TñøìD–|"v20120917_00376_stKsb329@ëo'$å1ó?>õ4@€E¥É=§ä>•h˜?G®d¾ŒÌÍ
E¤µ
DŸP¬DàçA[Úk<µìD–|"v20121001_00182_stKsb329@ëqAÈÂS?&Ê@€E¬¿=ÁÊ?»Y}?èõÃa¾¨õÃ
E¯öC˜ÜîDàäANap<"Û`ìD–|"v20121001_00184_stKsb329@ëqAÌÝÐ?4ýû@€E­lÍ=Ëæ?n¿'?У×c¾§ïž
E®ð=DŸN%DàÌANx<˜XììD–|"v20121013_00109_stKsb329@ërÀ Ä0F??/A@€E¢Á…=ªPã@ƒœÒ?î{b¾­'h
E¥‡C˜Õ¢DàñºAG¨&<–PìD–|"v20121013_00111_stKsb329@ërÀ$Ç?EBY@€E£ÃÍ="`p@º"?¼(öc¾¤Z
E¥DŸFDàÜAGƒÕ<…½£ìD–|"v20130705_00162_stKsb329@ë"ßò®þÜ?LòP@€EŽ÷=´J`="ï'?záHT¾Òò
EŒ/Cš,¬DàlZApÉ<ë2;ìD–|"v20130705_00164_stKsb329@ë"ßûÑ«?Zól@€EŽ¸=–£{?ªR+?Y™še¾ A‰
E‹(áDŸ†Dà]ËAozN<Ò]tìD–|"v20130715_00115_stKsb329@ë•·`d?@€E¦üH=ºît?R49?˜Qì[¾ŽÙ
E£³3Cš;#DàcuAjº<üqÂìD–|"v20130715_00117_stKsb329@땺'ˆ-?Ã@€E¦íf=¶4@ð1?«…e¾¥ãT
E¤0¤DŸ'Dà[çAjø°=²ºìD–|"v20130730_00249_stKsb329@ë—ä6«Ž?>…@€E³f= ÿ8?
&"?¬ÌÍB¾–
E±€C›0DáAAqHg=¾gìD–|"v20130730_00251_stKsb329@ë—ç™!$?1å@€E¯Y\=¤ÜX?ªÙž?p¤d¾«
E­;
DŸ˜åDà[LAoK‡=¼µìD–|"v20130730_00633_stKsb329@ë— ª?
b@€EŒ=Í=Æ$??‹…b¾å`
EŠKìC›ÉD࡚Ao|ð<¹ÆìD–|"v20130730_00635_stKsb329@ë—æ5?QË@€E‹ï¤=³«Y?ÂDž?ž¸Rd¾‹Æ¨
EŠ áDŸIÃDà¿\Ap =3KìD–|"v20130804_00350_stKsb329@뗡ˆÁª°?½@€E?
=£h%?ŒŽî?…¸a¾œ¬
Eš€=C›DDàíAn5‹<×ÆØìD–|"v20130804_00352_stKsb329@뗡Œ('p?Vü@€Eœü×=«N˜@0V?Š=qf¾£Sø
EšWDŸf˜Dà–úAnØs<ãùìD–|"v20130811_00332_stKsb329@똃Axæq?MÞ^@€E"'š=vâA?ž07?ÚáHa¾œ¬
E"¿\C›LDà‹ðAs{¡=Å =ìD–|"v20130811_00334_stKsb329@똃E4î?X	@€E" =W€Ð?Ç#?Ó33e¾š¬
E"
qDŸ=?DàÒÁAs«=Ð-³ìD–|"v20130812_00155_stKsb329@똠«­ÃG>ø›	@€EŸ$ì=À$@@×
^¾£×

EœZC{x"DàÏøAt.ƒ=iæÂìD–|"v20130812_00157_stKsb329@똠¯
´å?òB@€EŸ&\=£¿ø?ìú?µÂd¾"zá
EœmqDŸWÇDà´AtÆÀ=&í@ìD–|"v20130813_00236_stKsb329@ë˜Á$+S?+Yó@€E—­ì>=\¸ò?£×
L¾"ýô
E•×…C›?Dáp¼AuÃ=-¬fìD–|"v20130813_00238_stKsb329@ë˜Á'˜Õú?+3@€E—2q=âôø@	r1?¯\)d¾¤Ý/
E"F¸DŸœÝDàEAuVO=	Ñ®ìD–|"v20130827_00114_stKsb329@ëšÕÙ{\?ò@€E«mq=«dl@š?³33b¾‡®
E¨õ…C›
PDàÿ¦At1v=48žìD–|"v20130827_00116_stKsb329@ëšÙRA@?œ#@€Eªá¸=à[¹>ÌÃÌ?³33G¾¬‹D
E¨ÐfDŸx´DàsAuxm=E	ìD–|"v20130827_00498_stKsb329@뚃^]M¹?7Á
@€E­ê
=šØ?gT<?®{&¾˜b
E¬
C›FDà‡TAwßi=R²rìD–|"v20130827_00500_stKsb329@뚃a‹°Î?&©r@€E­—q=¿"@ë??°£×e¾¢Ðå
E«H¤DŸEDàç¶Asº$=ÓãìD–|"v20130919_00162_stKsb329@ë`ž7Ž?Eˆë@€E…Ã
=çWÏ>–ôó?"33a¾° Å
E"$fC›@!Dà§Avׇ=+è¼ìD–|"v20130919_00164_stKsb329@ë`¡¶É€?'…@€E…Ú…>@æå?¦¢­?…¸d¾ Äœ
Eƒç…DŸUšDàÀœAvk=aÌìD–|"v20130920_00258_stKsb329@띁cP,?CµÞ@€E},á=Êè>‹¸?p£×a¾ŒIº
Ey¯3C›1ªDàŸLAuÁ§<êh¬ìD–|"v20130920_00260_stKsb329@띁fb ?Dò0@€E}Í='F|@Jç¨?†ffd¾—
=
Ey_
DŸ5ÃDàÀîAvŸí=ÙhìD–|"v20130925_00258_stKsb329@ëž!»" á?=aÞ@€E¦:==¦w4>´Úÿ?^¸Ra¾‰7
E¤¶C›6¨Dà²oAv6=9jìD–|"v20130925_00260_stKsb329@ëž!¾¾L?l@€E¥Ê= þT@•[?Ê=qd¾ŽV
E¤¸DŸCÇDàÉyAuÈ=AB‡ìD–|"v20131002_00258_stKsb329@ëŸUÿ*î?3ò<@€EŸZì=¶Òx?Þï¬?Š=qT¾¡G®
Ež»®C›<JDà¯DAp½E=ìD–|"v20131002_00260_stKsb329@ëŸY"eÛ?-N7@€EŸ\=­&?ð-¸?ˆõÃe¾™‡
Ež®DŸ7DàÍÛAqsÎ=2ìD–|"v20131003_00188_stKsb329@ëŸ!UZ_?:'@€EŽ«H=¿5è?Ëeæ?Y™ša¾ A‰
E}qCšîDà¤As³£<ÞÖéìD–|"v20131003_00190_stKsb329@ëŸ!XoBX?:©æ@€EŽÆš=è&¿>ô
þ?'ë…¾•
E¸=DŸAËDàÇTAw<=7áÄìD–|"v20131005_00258_stKsb329@ëŸad)jˆ?'b@€E¯d3=±ë>XE?˜Qìa¾¬‹D
E®®C›0åDà¶Au¢=™ïìD–|"v20131005_00260_stKsb329@ëŸag%=§?®0@€E°==€'ô?œc?}p¤d¾¨r°
E®[DŸ^éDàӖAt¢œ=›ÜñìD–|"v20140318_00356_stKsb329@ë³éK‡³?'K~@€Ež¬®>;"E>±»)?'\`¾""
EœIC›1hDá,bA|q==É$ìD–|"v20140318_00358_stKsb329@ë³éNÂá?Œ~ù@€Ež¦¤=±ÎT=î¶@?°£×d¾Š=q
E›~fDŸÏDàI²A}i=Öø)ìD–|"v20140320_00597_stKsb329@ë´+°iÀ?µŽ^@€E³5)>§GçìD–|"v20140320_00599_stKsb329@ë´+"UŽ?'Ù@€E³8Í>ÁÈ­ìD–|"v20140528_00608_stKsb329@ë¼Ç˜döO?j`*@€E‡7Í=*Ô>ñÙ,?Ã×
^¾‹Æ¨
Eƒñ\C›c3Dá¸A{',=—ÄŒìD–|"v20140528_00610_stKsb329@ë¼Ç›Ü$.?d•@€E…ô¤=âp?4WE?—
=e¾¢MÓ
E'ØDŸxBDàyüA{‡=bѬìD–|"v20140604_00644_stKsb329@뽤·}DÏ?V@€Eu©š=áà@ž›c?ŸW¾"t¼
Ep,¤C›ªDà÷mA€×¾=‹H±ìD–|"v20140604_00646_stKsb329@뽤ºâß´?Ðî@€Eu‹q=Ú<Œ@K>?ð£×$¾"t¼
Ep&=DŸeìDàƒ–A€ó=¡lñìD–|"v20140605_00772_stKsb329@ë½Å}÷¬õ?*êq@€Exœ{=«š@FtŽ?¢\b¾"t¼
Et?3CšëDDàê‡AzlD=<ìD–|"v20140605_00774_stKsb329@ë½Å+^S?&¶@€E}Z=Ç·m>ŒjI?èõÃe¾ž5?
Ez8ÍDŸ^5Dà"…A|83=˜ŒìD–|"v20140608_00709_stKsb329@ë¾%<ñÓB?)©P@€E–¤=®€@~Í?ÁG®S¾…¡Ë
E'ÕC›
'Dàç–A|LY=[–ìD–|"v20140608_00711_stKsb329@ë¾%@,EX?+:l@€E•=›•¤?¿"»?·
=O¾Š=q
E'u×DŸ]7DàŠòA}®=h «ìD–|"v20140616_00287_stKsb329@ë¿"O!ð?Š6ö@€E¼Ã¸=âiœ:EK›?£×`¾/
E¹îÍC›6¨DáçAziX= õ;ìD–|"v20140616_00289_stKsb329@ë¿"R49?"—@€E½8…=‹Uü>3[?Ýp¤e¾ Äœ
E¹ºDŸaDà|JAzÊ×=²m-ìD–|"v20140618_00877_stKsb329@ë¿fĘá8?…˜@€E­"¸=x`>‡<?áG®a¾¢Ðå
Eª")C›m'Dà¼A}Æx=Î/¿ìD–|"v20140618_00879_stKsb329@ë¿fÇç»?lÈÇ@€E­L…=iÉù?œ‰?×
=d¾§ïž
EªÛHDŸODDà´¬A}=¤ßmìD–|"v20140621_00698_stKsb329@ë¿ÅTà2?)š½@€Eù3>">ÿ²t?°£×_¾‰7
E‹VRC›-ÓDá
?Ay'Û=@«ìD–|"v20140621_00700_stKsb329@ë¿ÅX¯ÉÝ?'F÷@€EŽÍ>
Ÿ =FîÐ?³332¾ŒIº
E‹'ìDŸ`DàA|³S=:+õìD–|"v20140622_00884_stKsb329@ë¿æmŸ/±?6R¤@€E™¤=…¼?ú•Y?¬ÌÍa¾ŠÀƒ
E–áqC›ÛDàô!Ay¡=_:\ìD–|"v20140622_00886_stKsb329@ë¿æq"¬þ?BBs@€E™^ö=ÒwY>——O?¾¸Re¾–‡+
E—
DŸc3Dà—–Ay…=@bKìD–|"v20140628_00902_stKsb329@ëÀ¨¾á—Š?—¾@€E‹¬{=šÃÅ<)ª˜?¡G®`¾±©ü
E‰3C›UDàt)Ay
V=ؐIìD–|"v20140628_00904_stKsb329@ëÀ¨Âu:?Ÿ"§@€E‹Žf=«CŒ?œ
â?"33c¾³33
EˆŽDŸ'ÇDàè´AyI†>¹mìD–|"v20140705_00155_stKsb329@ëÁ܆žj?R}j@€Eˆà¸=‡\>>ZH?Ç®_¾¯ 
Eƒ†{CšìîDáDAy–ð=FHìD–|"v20140705_00157_stKsb329@ëÁåµQ?zÅ@€Eš€=÷› ?›cq?´záe¾ª~ú
E›3DŸ8îDànéAzx'=€HìD–|"v20140707_00124_stKsb329@ëÁÀrQV?vE@€E¬)>
4"?+®?ØQì_¾På`
E¨-®C›öDá
ôA}ÈÌ=µ®qìD–|"v20140707_00126_stKsb329@ëÁÀ Ì¥?YN_@€E«xš=ÆG¸?dm?˜Qìe¾/
E¨°öDŸ>úDà`A|Û=7èçìD–|"v20140707_00604_stKsb329@ëÁÄÌ>Ý? G@€E¢§ì=À—.?™¥–?³33b¾ˆ1'
EŸ¬CšçmDà÷ðA|Ÿ=GwUìD–|"v20140707_00606_stKsb329@ëÁÄ&q6?!zÕ@€E^=–w>Ú²M?¼(öe¾ŽV
EššDŸR=Dà'^A{êh=7UìD–|"v20140731_00013_stKsb329@ëÄ¿RýÓÖ?py@€E¾\=ÏC;Æѵ@\)^¾©ûç
E½C› ƒDáhA{ð%=ç;ìD–|"v20140731_00015_stKsb329@ëÄ¿VÁ"?˜@€EÂüÃ=ÇAÈ©@G®e¾¬1
EÂ2DŸ6éDà‹¦Axšë>,BìD–|"v20140731_00061_stKsb329@ëÄ¿¶":?‰w;@€E¨lR>
]ò?û:%?®{_¾§ïž
E¦xáC››DDá¾A}Mã=¡-%ìD–|"v20140731_00063_stKsb329@ëÄ¿ºÔ¯?2µ@€E§Îš='&
>£ÐÃ?æffe¾«…
E¥{ÃDŸaËDà˜A}½-=øî(ìD–|"v20140813_00196_stKsb329@ëÆ`þIç«?!*æ@€E¢~Í=¢ƒ?¿Ý?Ï\)X¾záH
E EšC›8RDá<ÅAzàl=Ë0ìD–|"v20140813_00198_stKsb329@ëÆaàŨ?ñ«@€E¡Gf=£Mc@С0?"33f¾˜"u
EŸgšDŸšÙDàhÅAyC= ìD–|"v20140920_00303_stKsb329@ëË#FÃ?gf@€E£•á=ÞxA@{Ä@?'ë…P¾œ¬
E¡fÍC›Dàª=A|ó=wŽìD–|"v20140920_00305_stKsb329@ëË#"ïŒ?Bן@€E£À{=Óbc?¿®¼?Ê=qG¾‹C–
E¡wqDŸPDà؋A}ƒw=¤2vìD–|"v20140922_00301_stKsb329@ëËc,ÚN@?/è®@€E§Êq=ž4t>÷1u@
p¤`¾¥ãT
E¦.C{|jDà­ªA|£="ûìD–|"v20140922_00303_stKsb329@ëËc1¤r'?EÄ@€E¨kH>«,?¤!N@2\b¾²-
E¦]\D—ÏdDàÜ1A|"|=»‹BìD–|"v20150320_00451_stKsb329@ëáÍS¼ðâ?gò$@€E·*ö=ïA€?t?Ž{b¾Ÿ;d
EµC3CšùüDàù'AoÂ=1>&ìD–|"v20150320_00453_stKsb329@ëáÍVø.û?qÓ@€E·ÁH>LV<]rë?uf¾ŽV
E¶öDŸd9Dà‹øAn'¶=%wìD–|"v20150509_00582_stKsb329@ëèxbâÎ?jP @€Eµò
=‰¯Ä?üX?p£×a¾\)
E´@RC›¢DàæARh'<ª1ÛìD–|"v20150509_00584_stKsb329@ëè|øÜ?d¾+@€Eµ¤Í=ƒsü>s/À?&fff¾Ÿ¾w
E³Ù
DŸŒ¼Dà† ARJ<ʖËìD–|"v20150702_00104_stKsb329@ëîÄov*?S=±@€E~ÏÃ=à¬~@¨ÒŒ?aG®a¾"ýô
E{Ô)Cš¢DàÒAcp™<§{>ìD–|"v20150702_00106_stKsb329@ëîÄuð?nØÍ@€E€H…=ÐO8?,–ù?5e¾"zá
E|ÙqDŸRéDàzVAczN=¶\ìD–|"v20150712_00277_stKsb329@ëðÖ£û?"iÓ@€E–"…=¦§¼>Ç¿è?c×
a¾¤Z
E"£qCšGðDàü¤Ad)<="~ìD–|"v20150712_00279_stKsb329@ëðÙî˜ú?¡Uî@€E•¾…="Û,>«?E¸f¾²-
E"IÃDŸZÙDàŽ Ac¸µ=Z'<ìD–|"v20150712_00845_stKsb329@ëð«Ÿ`X?YËW@€EŒ^¤=ý÷>¿ÌU?\(öa¾Ä›¦
E‹¥Cš5ÃDàxZAd R<Ä÷ÈìD–|"v20150712_00847_stKsb329@ëð®Á"?n²@€EŒl{>FéÍ?°?†ffd¾­'h
E‹lDŸFDàì!Ad³<Îf#ìD–|"v20150806_00418_stKsb329@ëó"o‰y?^MX@€E¹ =~^h?r?W
=a¾¤Z
E·ËÃCš°¤DàÏ3AcBA<ÁïìD–|"v20150806_00420_stKsb329@ëó"s62í?Y4Ð@€E¸±ì=•A?q¡?ƒ×
c¾¥`B
E·ÃDŸ­²Dà¶-AcŠÙ<´´IìD–|"v20150811_00335_stKsb329@ëóÁë­ó™?†›ï@€ETˆ=>I.Þ>õŒ'?+…b¾Ó÷Ï
ER9Cš±DßÝìAcÒI=5ŽñìD–|"v20150811_00337_stKsb329@ëóÁúÏú?a;6@€ET»\=ã'W=yô'?ˆõÃe¾Àƒ
EQ™ÃDŸ›ðDà˜ZAd:<ë!ªìD–|"v20150813_00157_stKsb329@ëô9Ó:Ð?(iY@€EyÈ)>zú?\â?‡®b¾¤Z
EwO®Cš"Dàï#Ac7<©QìD–|"v20150813_00159_stKsb329@ëô<¾ÒŽ?AŸì@€Eyî>mBï>üži?fffc¾‰º^
Ev-DŸ­yDà¶áAc	8<†`ÅìD–|"v20150817_00191_stKsb329@ëô€ü¢ó?D:õ@€E…ì="¦x?v¦Ê?J=qa¾²-
EƒÌ{CšŽúDàØÕAc™<š½ìD–|"v20150817_00193_stKsb329@ëô#õ\?,¼H@€Eƒõ¤=§˜@?¼
?s33c¾¡ÊÁ
E'¾fDŸ©Dà«Ac!<p¬TìD–|"v20150915_00097_stKsb329@ëø ? N•?%eß@€EªÏÃ=™¾x=Œuë? b¾"ýô
E©^Cš‰7Dà|îAn¦Ð<þaöìD–|"v20150915_00099_stKsb329@ëø Bªo*?Ž@€Eª³Í=˜bè?xý½?¢\d¾"t¼
E©+
DŸ¶Dàƒ®Anx=LìD–|"v20160718_00469_stKsb329@ìƒ"§—^?>
b@€E‹©ì>¹¤@&{I?å¸_¾©xÕ
EŠœfCš×LDá+A}2v=«ÉìD–|"v20160718_00471_stKsb329@샘#}3??	@€EŠéÍ=¦Ö(=œYº?¥¸f¾—P
E‰'ÍDŸz-Dà²-AzKP=)ÕwìD–|"v20160719_00349_stKsb329@ì¢9Ú¥?á@€EŽá×>ÊD?<Mä?¥¸_¾s¶F
E¤RCš´¼DááAyð×=1íÖìD–|"v20160719_00351_stKsb329@ì¢=U@N?!@€EŽ×3>%ae=ÿÏg?±ë…d¾…¸
Eý\DŸ]ÓDસAz‹¬=APìD–|"v20160719_00357_stKsb329@ì¢|f­ß?ÃH@€EŒ®><?Œ¼F?±ë…^¾šŸ¾
E‹
C›øDá%Ay¯…=+;èìD–|"v20160719_00359_stKsb329@좀à?ñ=@€E‹Î¤>®^>¿@f¾ŽÙ
EŠŒöDŸrDà§#Az|»=GÁqìD–|"v20170622_00248_stKsb329@ìHát¹:?l0ç@€EµZá=–‡ð@åø?¸Qìa¾""
E³N{Cš®ÙDáDÍA{¿=ñìD–|"v20170622_00250_stKsb329@ìHá	?ï¯?\ck@€Eµ-š=~Y?(¦8?µÂf¾ß;
E³.áDŸ·žDá×A||>=\éìD–|"v20170629_00376_stKsb329@ìIÁy•³?!Á=@€E¢|ì=艻?‰~"?ŸP¾ŒÌÍ
E ì)Cš¼ÍDá&ÙAw0=m±ïìD–|"v20170629_00378_stKsb329@ìIÁ|Ðe‰?øO@€E¡ŸR=Á(ü?Þu@ffd¾Oß
EŸ`DŸ½ÃDàýÓAx€Û=® "ìD–|"v20180415_00512_stKsb329@ìn'•¤?¹¥Ì@€EÞ¥R> [Ç?0ã?hõÃ_¾ Äœ
EܳÃCš¢-Dá:˜Acä'=™ìD–|"v20180415_00514_stKsb329@ìn•Ú,‡?ˆ§"@€EÞ­R=¦`">ök©?‹…e¾Ä"
EÜ¿\DŸÜZDáPAdF=M_WìD–|"v20180524_00949_stKsb329@ìrç¥;8e?$Ï@€E°¼{>£¶?\c?‡®_¾t¼j
E¯Ä¸Cšø"Dá(ÅAh9á<È¡ŠìD–|"v20180524_00951_stKsb329@ìr稇"Ÿ?$%@€E±tf>h?؜´?˜Qìe¾€
E¯ÚRDŸÓTDàî‡AgêB<â‹=ìD–|"v20180524_01357_stKsb329@ìrêà³
?Ñ@€E²ž==©l8=ø¦'?•Âa¾‰7L
E³+HC›	ÛDàÎAg¹ñ<é·ùìD–|"v20180524_01359_stKsb329@ìrêä,"?~X@€E±è¤=¦sh?"äQ?¢\f¾…¡Ë
E°èÍDŸÙDàœJAhe¦<ó'ìD–|"v20180804_00529_stKsb329@ì{ãc$C?s5Þ@€EHf= T@/-õ?záHa¾¥`B
EœÁCšÖéDàÎáAm×ò=»ìD–|"v20180804_00531_stKsb329@ì{ãfɓ?aQÀ@€Eh…=œ",>Üi_?ŒÌÍd¾œ¬
EœâDŸ´ÅDà¡ãAnô=+R<ìD–|"v20180809_00157_stKsb329@ì|A?öe?#V"@€E¥1¤=­Lô>­ø0?«…c¾˜"u
E£ÀÍCš×ðDàþoAmä5=ÄìD–|"v20180809_00159_stKsb329@ì|D'ì?a@€E¤›=ÁXõ>­)G?¡G®Y¾—P
E£nRDŸ¸ZDàáqAmìŽ=TŠìD–|"v20180815_00397_stKsb329@ì}CH!Vè?'Ym@€E€=©¯á@5)~?£×`¾"÷Ï
E|ÍHCštDàbAgói<¿HîìD–|"v20180815_00399_stKsb329@ì}CKf?%Mf@€E®=©™Ì@¾¿?"záe¾bN
E|òDŸ´œDàRÉAhŽP<ÈåìD–|"v20180816_00117_stKsb329@ì}`Î'
0?ï@€Eû…=Åp¬>DŒ?ÈõÃb¾£×

E#šCšboDà÷+Ai`s<ñ#}ìD–|"v20180816_00119_stKsb329@ì}`Ò°Ç3?
oè@€ESì=èd?öx›?‹…e¾%
E§
DŸ¶oDàÛmAijù<³õìD–|"v20180828_00193_stKsb329@ì~àäG½¯?&#a@€E"Á
=Ø1~=B‡?LÌÍa¾"zá
E'üRCša'DàÙôAq$å<½ƒ²ìD–|"v20180828_00195_stKsb329@ì~à燹?0y3@€E"ì…=ÔnŠ?‰™?¢\e¾"zá
E'G3DŸª5DàÃ#Aq+œ='8ìD–|"v20180901_00097_stKsb329@ì`	Ÿ?g@€EqŽ==ÁÁ­>ð?Y™šb¾/
EnÜ{Cš«Dàó+AnR­=¾ÐìD–|"v20180901_00099_stKsb329@ì`IT]?iR–@€EqS×=·Ü>T)¢?xQìe¾Ÿ¾w
Emú=DŸ¸DàҏAnÉ­=6JRìD–|"v20190814_00565_stKsb329@ìªÅLj1!?•ž#@€E·½)=¤:L@A»?¹™š`¾Ÿ¾w
E¶"ÍC™ãøDáèRA|v·=äìD–|"v20190814_00567_stKsb329@ìªÅOC	??‰®/@€E¹[= ô?-Ռ?Î{e¾•
E·Ñ\DŸjVDáÃTA|›8=é^–

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_56n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  363 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             		Õ#v20100418_01115_stKsb314@ë,U%+3?9
ø@€E‹Ã)=£óÐ@ˆ{¥@:áH,¾\)EŠ]D	àsE³ôAƒ]p>I6ÿ		Õ#v20100418_01117_stKsb314@ë,Wê'&?*ì"@€E‹Âq=±{ @Éñ^@×
b¾"÷ÏEŠ¡ÃD
qC€ÅA'<=ѳO		Õ#v20100418_01121_stKsb314@ë,]᲍?1x£@€E‹ÊÃ=µO"@,R?ã×
`¾q©ü
EŠ³®D¿*ÉC#«DA€¶§=…¨È		Õ#v20100924_00280_stKsb314@ëzf8?_õm@€E—ì=" ?Ìͦ?Ñë…3¾´¼j
E–DfDÀqE3A'9ª=ÂÛb		Õ#v20100924_00284_stKsb314@ë'
ò!?^ùì@€E˜Wá=wH/?ªõ@¸R.¾«E˜IÃDÇE®A€!=å|å		Õ#v20100924_00286_stKsb314@ë…ö>‹?S˜@€E—ôH=¡)@'&?®{b¾ß;E˜ÈöD&¸C¾AtÍ=®+c		Õ#v20100924_00290_stKsb314@ëm6?]8}@€E—ªì=‰®Q>+žU?å¸[¾ƒ•
E–¸DÁ­šC
®VA':`=±V-		Õ#v20110512_00858_stKsb314@ë1ËÁüIg?
ñÉ@€EÇlf=ø}Î@ûÉ@ff4¾Òò
EÉú=D¿±ªE2ÉA€ph=Ýe		Õ#v20110512_00862_stKsb314@ë1ËÈÐ#?
÷œ@€EÈj)=°¿Ü?óœ×@p.¾° ÅEÈÏ×D|îED´A'£ž>8çê		Õ#v20110512_00864_stKsb314@ë1ËÌ8,Â?Øa@€EÊ )>ëø?µ F@C33a¾"›¦EË«…D•?C+DA'»>1½		Õ#v20110512_00868_stKsb314@ë1ËÓ5Œ?R@€EË·
=˶q>¦
Ç@…`¾]/
EËæRDÁg#CBNA'…p=ÞªW		Õ#v20110513_00663_stKsb314@ë1ë«íï‡?r@€E"q=¡Ï´@W¯#@ff3¾"ýô
E"³3D¿¯ßE1‰A€õ=¼ök		Õ#v20110513_00667_stKsb314@ë1ë²Ää?ê'@€E'í…=‡™l?/‰@HõÃ.¾™‡E"")DjòE?hA'¢,>9¡		Õ#v20110513_00669_stKsb314@ë1ë¶"Á¡?ed@€E"ö=¡øœ@…q@záb¾€ƒE•*¸DŒ9CYÛAÿÕ=§'©		Õ#v20110513_00673_stKsb314@ë1ë¼Ô1E?gí@€E'Ñ×=R?o@_¾m'h
E•áDÁ\CzA'ýÝ=Óéb		Õ#v20110514_01202_stKsb314@ë2
+7ç?C¬@€E¶l¤=®|>•ïå?Ê=q2¾–‡+
E¸I\D¿èsE,fA€¬K=¾	Ø		Õ#v20110514_01206_stKsb314@ë2

ˆ¯?C²¼@€E¶¸H=Ž<\@eZ@Fff.¾¡ÊÁE·[®D¢E8Ah•>-¢n		Õ#v20110514_01208_stKsb314@ë2
á"j?Mv@€E·…\=¶Ð@_"\@
=c¾—
=E¹
DÐRC;¦A'hù>÷š		Õ#v20110514_01212_stKsb314@ë2
pC?ERX@€E·øá=šLH@ßk?áG®_¾W
=
E¹™DÁ'C
õA¡=¤$Â		Õ#v20110515_01174_stKsb314@ë2-=‡/4?>‰@€E£,®=ŸUÐ?Œã{@01¾‰º^
E¥#HD¿˜‹E>NA'^ =ÏàŒ		Õ#v20110515_01178_stKsb314@ë2-D
ÑO?n@€E£8ö=‹ñl?±›U@1G®.¾È´9E¥Ds×E:VA'‡O=üE®		Õ#v20110515_01180_stKsb314@ë2-G̈́-?í
@€E£¬q=³ƒ˜?i@,ÌÍb¾£×
E¥=ÃDn5CªA´o=ç•ë		Õ#v20110515_01184_stKsb314@ë2-NlZ?9@€E£—®=¯êì?uÛ(@ë…`¾€
E¥¼ÍDÁ[ÇC¬ÍAcÅ=—["		Õ#v20110910_00099_stKsb314@ë@à)uÅ?ZVß@€Ef==ŠÍ°?ÇÔÀ?À6¾±©ü
EÓqDÃ&°Ef)A€w=˜°		Õ#v20110910_00103_stKsb314@ë@à	éÃ~?R-(@€Eâ=œX@üÂì@ÌÍ/¾¦éyEÏ3D¦FE_yA'Õò>és		Õ#v20110910_00105_stKsb314@ë@à_äÂ?_¬@€E Ã=‹¥Í@ÿÂK?ØQìa¾‹Æ¨E DÙXBÒ.A'd.=»Ï4		Õ#v20110910_00109_stKsb314@ë@àÃ`'?kîÿ@€E"ö= °ð?›R³?Ç®[¾—
=
E…DÄýBâPåAî¾=Æ­é		Õ#v20110911_00594_stKsb314@ëA-Ä´?'Ó@€E¯ïf>wA
=À?èõÃ3¾§ïž
E¯>DÃiEbÅA€æ²>!æn		Õ#v20110911_00598_stKsb314@ëA¶?kœ@€E¯Å=Ñ!œ?†O@áH/¾¥ãTE°2RDx"Er5AD>
¥		Õ#v20110911_00600_stKsb314@ëA7³Ë?dßð@€E°u{=¯üà?ÿ?Ï\)`¾å`E±8¤D¥?BÏÆ%A'U1=ֈÌ		Õ#v20110911_00604_stKsb314@ëA#¼Íü?Uµ@€E±R3="'¨?ýëï?ÁG®\¾{çm
E°ÆfDŤB㯞Ajs=³6		Õ#v20111003_00257_stKsb314@ëCÁ'4Oé?tGú@€E‹Ïö=©"A[€9?Ê=q6¾¨r°
EÆ{DÃdåE\oAf=»ú‹		Õ#v20111003_00261_stKsb314@ëCÁ™
‡þ?iB@€EŠc=ǞmA1†n@®.¾¾ùÛEŒ@¸DµÃE|¼A‹ã>0¾~		Õ#v20111003_00263_stKsb314@ëCÁœsä(?–Î@€E‹9{=@Uþ?³33`¾¡ÊÁEŒïìDFBÏT{AX>5B		Õ#v20111003_00267_stKsb314@ëCÁ¢º³?jKš@€E‹Ý=÷¤@?̓¤?×
=]¾m'h
EŽ¢DÅFB▇A'ä>ê		Õ#v20120528_00361_stKsb314@ëa‡Vw[?ιF@€E®)>Ò@üL?˜Qì8¾Ü(ö
E­ÚfDÃN¸EYAvˆt>#Eµ		Õ#v20120528_00365_stKsb314@ëa‡^_?´ø{@€E­ùì=o,@ýõ?µÂ/¾¹XE«þöD¦‡E‹Aw¢S>1ç¸		Õ#v20120528_00367_stKsb314@ëa‡bšn×?¯Ó@€E®Vì=RÐ0?|H?ž¸Ra¾šŸ¾E­9\DëBÑAxkm=ï²U		Õ#v20120528_00371_stKsb314@ëa‡jï—Ó?§[K@€E®=Â1ø?†Ær?\)^¾¨õÃ
E®
ìDÄïÏBák…AzVÓ=ü9k		Õ#v20120605_00441_stKsb314@ëb†šÒ?8_3@€Eˆ¸=µ}Œ?p?˅6¾©xÕ
E€7×Dâ=EEÛAv¯
=æn		Õ#v20120605_00445_stKsb314@ëb†˜Ëû?F‰@€E~
…=‡sP@Zّ?ÈõÃ/¾²-E4¤DͲE¨¨Av´Ï=oVá		Õ#v20120605_00447_stKsb314@ëb†›ñÎ?VrÏ@€E~×®='"ˆ?'´€?'ë…`¾—
=E€¿
D]qBÎAAvj£=¡B		Õ#v20120605_00451_stKsb314@ëb†£s½g?<D|@€E~;\=ž²À>Ì?šáH]¾aG®
EÃDÅ>5BßÓøAw2ƒ=/‡‡		Õ#v20120620_00447_stKsb314@ëdd`"Õg? _@€E€qH=iÑé?AÀ{?s337¾½ó¶
E")DÝXESTAo2=‡½â		Õ#v20120620_00451_stKsb314@ëddhW ?—Òˆ@€E‹×=sË=‰uÉ?™™š/¾¶E¢E×qDÄ{E°Amþƒ='Æ		Õ#v20120620_00453_stKsb314@ëddlr#?'Cë@€E'"=£­(>8àm?G®`¾­'hE'öD™ËBÎgmAn}á=3{G		Õ#v20120620_00457_stKsb314@ëddt€?·XÐ@€E¶
=C˜ >6o?k…]¾§ïž
E×DÅEHBÝõ?Amà=屏		Õ#v20120621_00504_stKsb314@ëd…!Lá…?`°Í@€EnPö=Ûâ®?iN?fff8¾°£×
Eo»3DÃcmEmªAm¾=ûq		Õ#v20120621_00508_stKsb314@ëd…)
«*?…RÆ@€Eolá=‹Ù$?˜¿f?n{0¾³¶FEo¾¸D'XE"AmCQ=&,Þ		Õ#v20120621_00510_stKsb314@ëd…,äÏù?b†Š@€Eo á>@Í=‡¿Ù?xQì`¾Á‰7EpaìDëçBÐÇ+Am"ó<úëõ		Õ#v20120621_00514_stKsb314@ëd…Q¬Ð®?XÞw@€Eu"f=ò|M=╋?‡®\¾ˆ1'
EuÈRDÅ=ôBà3¶AmÚd<Ý5'		Õ#v20120703_00136_stKsb314@ëf@C<?ÄÌ@€EˆÉ)=æ©Z@^~{@
p¤8¾ Äœ
EŠPfDðjE5¦A`…‡=FM		Õ#v20120703_00140_stKsb314@ëf&¡?Šg@€Eˆ—¤=çh	@¬ŸŠ@[…/¾¯ EŠñHDÄÝEÆÑA_ë>=NÒ1		Õ#v20120703_00142_stKsb314@ëf!þÝÁ?!E.@€EˆØÃ>5•?Jœv?÷
=`¾œ¬EŠŽ)DtJBË^5A`"<Äîœ		Õ#v20120703_00146_stKsb314@ëf)<ñ?v›@€E‰;R=òñª@Uid@£×\¾˜"u
E‰áDÅV^BÝn˜A`=S<ôü™		Õ#v20120704_00719_stKsb314@ëf%èÍôÀ?E+q@€ENr{=ù´C		Õ#v20120704_00723_stKsb314@ëf%ñq?C|u@€ET3=™@ø€œ?×
=.¾©xÕEW8ÍDmãEu¦A_¦±<ø§'		Õ#v20120704_00725_stKsb314@ëf%õlMÜ?C²á@€EV/3=î'Ý@B>?c×
a¾£×
EYDѪBÒ-A]¤5<UŠi		Õ#v20120704_00729_stKsb314@ëf%ý"ü?J%Ê@€EZ )=¶™Ä@m÷€?:áH[¾|í'
E^ÍDÄðbBã,‹A^Rî<ˆÇ+		Õ#v20120707_00494_stKsb314@ëfƒñdv¢?*v¡@€Eo!®=ÃÿÔAf?æff5¾š¬
Er•ÃDÃ7EkLAX…å<´S		Õ#v20120707_00498_stKsb314@ëfƒøªUÿ? '^@€EmP)=ӚþAØ?У×0¾"÷ÏEo3DiE|AWª<³-n		Õ#v20120707_00500_stKsb314@ëfƒü@?·›@€Elüf>²@énÉ@G®`¾ˆ´9Ep&D ÕBÑþwAW·#<¾Ë{		Õ#v20120707_00504_stKsb314@ëf"ëW'?'¬@€EnÃ=÷"v@¸	Ç?ó33[¾vÈ´
EnñHDÄê-BâVAWÿÖ<"ð		Õ#v20120713_00361_stKsb314@ëgAÛ&Qx?&›b@€EŠ¡H=ãö(@3J?ü(ö:¾˜"u
E‹?ìDüåE<ÁAMm<(Ï		Õ#v20120713_00365_stKsb314@ëgA᜽?ùƒ@€E‹R=ËFäA2BÎ@3×
/¾†§ðEŒV=Dû#EÉðAM t<æ‹p		Õ#v20120713_00367_stKsb314@ëgAå±z?(éâ@€EŠç=يå@Ø&ý?Æffa¾"›¦E‹Æ¤D BËËDAM¼ô<'Ú'		Õ#v20120713_00371_stKsb314@ëgA끓h?)H¼@€E‹±\=Ð*'A¯	8@\¾yÛ#
E‹4DÅO;BÝÊ=AM˜<¦1		Õ#v20120715_00160_stKsb314@ëg€íòfº?]rZ@€E"Õö=Áà?
¾š?ª=q8¾£×

E‡@{Dô´EBJAR"<<Ĺ		Õ#v20120715_00164_stKsb314@ëg€ô8Q?bN¢@€E…^R=¤W,?Ú}?˜Qì/¾'ñªE…|ÍDö¨EÙ}AQ÷t<²)
		Õ#v20120715_00166_stKsb314@ëg€÷hÌó?^zé@€E†
=¦xä@âR?!G®`¾‰º^E‡*ÍDÀ¤BɾwAQâ<KßØ		Õ#v20120715_00170_stKsb314@ëg€ý¡5Å?rQ@€E†	=ÌÀ>֌k?+…T¾…¡Ë
E‡AÃDÅ`¬B݊ÁARIh<™îñ		Õ#v20120716_00241_stKsb314@ëg cëý?'ˆ(@€E–éH=²Bµ4?øQì8¾®{
E—m
DÃàBE+®		Õ#v20120716_00245_stKsb314@ëg j>?|.»@€E—W®=Šb¼;»^î?\(ö/¾¡G®E˜r¸D‡EÕAT
Õ<¨mJ		Õ#v20120716_00247_stKsb314@ëg m?™?–h@€E—¬¤=ÉS">,~?=p¤a¾ž¸RE™šDuBÊPbATp!<¿ú×		Õ#v20120716_00251_stKsb314@ëg si"(?'Y'@€E˜"Í=·=@_y%?J=q]¾¥ãT
E˜DŇ#BÞAT¿¦<å0K		Õ#v20120717_00033_stKsb314@ëg¾ìPëÖ?C$ò@€E©£>
ýŠ@H\?\)8¾Á‰7
EªøáDÃäE4AVÊâ<b		Õ#v20120717_00037_stKsb314@ëg¾ò­¡ä??½@€E¨nf=ûÍ×@C&}?Ã×
/¾¤Ý/E©çqDüEâ)AW¥<²ÊK		Õ#v20120717_00039_stKsb314@ëg¾õБ¨?0'µ@€E¨ Ã=Ým?Û̜?"záa¾›"ÑEªr{D½`BÉ¥`AVä<'ÂU		Õ#v20120717_00043_stKsb314@ëg¾ü"Jƒ??\9@€E§·)=·!HAƒ€?"zá]¾ƒ•
E§ôáDŁãBۈ´AW¾©<¥]		Õ#v20120718_00846_stKsb314@ëgæƒÿÿ?"ëÉ@€E¡q='‰x@S7@?Š=q6¾§l‹
E£å×DÃuEdFAZNÀ<üÍ		Õ#v20120718_00850_stKsb314@ëgæ@b?"Fø@€E ^
=öÁ!@áîù?}p¤-¾²-E£€ÍDÎ5EÆ-A[= h@		Õ#v20120718_00852_stKsb314@ëgæ"'ò6?Ž£@€EŸÝ=¤ê@>
lø?¸R`¾‹C–E£D¬BÐ`ÅAZ
=<éFƒ		Õ#v20120718_00856_stKsb314@ëgæ,úê—?…˜P@€EžN¸>a[?qËÇ?E¸\¾vÈ´
EŸñ
DÅ)ÃBá¹XAZ'Ø<ý³"		Õ#v20120719_00553_stKsb314@ëhFÝڑ?¦µ7@€E²Z×=áh		Õ#v20120719_00557_stKsb314@ëhM[md?"?œ@€E±Žö=ƒ{È		Õ#v20120719_00559_stKsb314@ëhP¼æ¦?xkY@€E±ýH=VD?÷Eí?@`¾³¶FEµ¨{Dƒ¦BÍ,A\Xç<±um		Õ#v20120719_00563_stKsb314@ëhc¬,™?iOq@€E³R=‰`@X[f?Që…\¾Àƒ
EµÉ3DÅW;BáJ=A[¾u<—D3		Õ#v20120725_00292_stKsb314@ëh'd/?Pð)@€EœÃ=°Ÿ?ö€-?£×9¾´9X
Eò=DÃßÇENVAed=íæ		Õ#v20120725_00296_stKsb314@ëh˜ök­?BKƒ@€Etf=ˆvŒ		Õ#v20120725_00298_stKsb314@ëhœ
W??'@€EQH=tÍh?
Ô*?^¸Ra¾ˆ´9E'ÞDüœBÉ5ÃAdÞÓ<·ü¦		Õ#v20120725_00302_stKsb314@ëh£q‰°?H?.@€Erf=WX¸@Ä×?Y™š]¾záH
EÑHDŌjBÞ¼jAe³s<¾w£		Õ#v20120731_00195_stKsb314@ëi€h'?I,@€Et ö=²à ?ɪ¢?xQì7¾£Sø
Eu"×DÃÅÓECqAjù><ö8l		Õ#v20120731_00199_stKsb314@ëi€n"ÈQ?;ÑÍ@€EqJ¤=±S?ËZS?®{/¾™™šEsÉHDÕ`EØéAkHŠ=Õ³		Õ#v20120731_00201_stKsb314@ëi€qƜ1?Ot@€EqŽá=ú§©>ݳ?n{a¾"ýôEt,ÍD©yBËs¶AjÖ<È}o		Õ#v20120731_00205_stKsb314@ëi€xUâ5?Q[[@€EoÒ=«oä?VÚ?aG®]¾{çm
Eo¬)DÅ\BÞþwAjýØ<ã~		Õ#v20120801_00886_stKsb314@ëi¦u¹ët?}¹õ@€EGèÍ=ú>Â|Ò?Që…4¾¥ãT
EIíqDÃ|´EvAlNÑ<÷T¤		Õ#v20120801_00890_stKsb314@ëi¦|˕?d#•@€EGF=Š0@æ?}p¤/¾¦éyEIõDÇ}Eš{Ak$3=È
		Õ#v20120801_00892_stKsb314@ëi¦@'l?{µ@€EG[®=³ä´={Õ?záa¾²-EK¢D^éBÐs3Akñ<ç‰ç		Õ#v20120801_00896_stKsb314@ëi¦…w£¦?`v5@€EG³3=¶'Ì?¨ý%?333]¾†§ð
EIº=DÅ%ãBâçðAk¾	<Ò8		Õ#v20120804_00385_stKsb314@ëjûwOm?i]2@€E"¤=¾hÌ@'˜D?záH8¾©ûç
E…=ÃDøZEMTAmg=	Zl		Õ#v20120804_00389_stKsb314@ëjÓä?Is @€E"Ã=žd@kó?\)/¾ A‰E…9\DüîEÉÏAmp='		Õ#v20120804_00391_stKsb314@ëjYì0?Y×å@€E"'®=O¯8>™é?Që…a¾ŠÀƒE…ê=D–wBÎ/Amô<ÂJS		Õ#v20120804_00395_stKsb314@ëj/Ç?g@€E"¶=c«è>•¾¢?hõÃ^¾s¶F
E…šDÅR‡BßüjAmä=xë		Õ#v20120823_00076_stKsb314@ël`Íâ¡?D¼‰@€Ew¥×=§Ž?¸}E?±ë…7¾/
EwÌRDÃËÇECmAuÍ0=:þT		Õ#v20120823_00080_stKsb314@ël`RFI?U¹Þ@€EuФ>–Ð> B™?¾¸R/¾†§ðEvÎfD¨EÐVAwv=bÂ		Õ#v20120823_00082_stKsb314@ël`©"ù?IÀ7@€Euˆ=´íd?_S?ž¸Ra¾–‡+Ew®áDª-BËõ?AvH=&jÜ		Õ#v20120823_00086_stKsb314@ël`%V–?9¸@€EuÊ{=·¾Ø@D"?\)]¾E¡Ë
Evd¤DÅiôBßAug÷= Š		Õ#v20120830_00021_stKsb314@ëm?³ÇÝ?Cñ'@€Eªs)=˜*ô@dÅ?Ü(ö8¾¥`B
E«H¸DÃÑÓEE+AxPú=Žå»		Õ#v20120830_00025_stKsb314@ëm?º}ʆ?KÆ@€EªL=\\w>}ÊÉ?ê=q.¾¡G®E«RD	ªEÒ^Ay]Ï=‰‡\		Õ#v20120830_00027_stKsb314@ëm?½ìšH?D'Â@€Eªáì='ûÐ?–ÐÜ?´zá`¾q©üE¬<fDž¸BÍ!HAxôÿ=U\		Õ#v20120830_00031_stKsb314@ëm?ÄÕW5?DT"@€E«8…="à=õª%?p¤^¾LÌÍ
E«ÞáDÅYôB߂Ax©¡=0½ý		Õ#v20120905_00267_stKsb314@ënŽ¤é.?"œ|@€EŸ²q=…6P?˕é?ØQì5¾£×

E£á\DæEdJAyÏ*=Êvê		Õ#v20120905_00271_stKsb314@ën••ä?`ŽÒ@€E $='"@/Ñ<?ñë…/¾¡G®E¡n¸D
 E»–AyÔ=š[8		Õ#v20120905_00273_stKsb314@ën˜¿Yr?lÈ}@€E CÍ=Cϱ?ÌúL?˜Qì`¾²-E¢DS¶BÎÅ¢Az+¶=‰¶{		Õ#v20120905_00277_stKsb314@ënŸÓ$U?Ÿx@€Eì¤=ܦ‡@-©?‹…\¾¨õÃ
E¡õ
DÅPöBà ÅAxùF=°d		Õ#v20120905_00459_stKsb314@ënƒÊ¥?ÞÄ@€EœR=Š{ó?¨»?â\7¾›¥ã
E L)DãEZÁAx00=æóW		Õ#v20120905_00463_stKsb314@ënɚ?¥²?@€E›ÙH=pp?Ц'?¸Qì.¾¢ÐåE¹ÃDNEž-Awù=ÝV		Õ#v20120905_00465_stKsb314@ënê9?šÍ@€E›|¤=Š'ì>«¥?\)a¾¤ZE¾D@1BÍ0¤Aw3'=¸z		Õ#v20120905_00469_stKsb314@ën&'dA?ŠÜx@€Eš—Í=‰[Á=\¬´?u]¾ A‰
EžšDÅG×BàÄAxy|=zª?		Õ#v20120907_00360_stKsb314@ënB"¿…<?_ƒw@€Eª"={‰ø@!Êü?Ï\)7¾Æ$Ý
E®ÑDæ˜Ei\Az|±=_M		Õ#v20120907_00364_stKsb314@ënB™Óš?`@€E«O)=Øà>^ß#?Ôzá/¾¨õÃE­/…D"E°ÁAxÆ=—eA		Õ#v20120907_00366_stKsb314@ënBm?AQF@€E«¹H=n?¥ý`?ÚáHX¾"t¼E®w\D@bBÐ
=A{Ï1=†¢W		Õ#v20120907_00370_stKsb314@ënB£šÄ'?YZ%@€E«_ì=…¹ >˔-?¹™š^¾|í'
E¯.öDÅABâiyAzFB=bek		Õ#v20120918_00143_stKsb314@ëo âڀ??^(Ï@€E—ó=Î@™	?å¸5¾Ÿ¾w
E™èöDäÅEf!A~'÷=π¼		Õ#v20120918_00147_stKsb314@ëo é‹#à?A"í@€E–ì=•b+@_ür@\/¾£SøE˜$)D²E¿hA|øé=©Q
		Õ#v20120918_00149_stKsb314@ëo ìÝ^?D²V@€E—n={/7@¦@?Ôzáa¾œ(öE™ñ®D[…BÐËÇA|:q=‰Š		Õ#v20120918_00153_stKsb314@ëo ó}`S?Bf@€E•©®=…_¸?Mê2?µÂ\¾ŒÌÍ
E˜®¤DÅ9ÓBã5A}u…=SÃÔ		Õ#v20121002_00080_stKsb314@ëq`×­Ñ?6%@€E©¯
=B˜@ñ6;?ó336¾Á‰7
E¯#3DÃÄsEb=A~'=®ÛÄ		Õ#v20121002_00084_stKsb314@ëq`[	?Dl3@€E©'®=­†?ÅçÈ?à/¾£SøE­D˜EµªA}˜¶=ª2¢		Õ#v20121002_00086_stKsb314@ëq`Â-7?Qü@€E©¿Ã=Ç(?ª·i?§®`¾–E­;3DsdBÏjA|ŒÝ=eeÔ		Õ#v20121002_00090_stKsb314@ëq`%Qޚ?I/k@€E©±¤=Äݬ?Œ¹¢?Ôzá]¾ŽV
E®âfDÅlZBáz^A}VË=‡Iú		Õ#v20130310_00627_stKsb314@ë…IªƒKÏ?+ÿñ@€E¸w\='å¸@½ªå@¸8¾Ã•
E»§×DÄðEA€ãÃ=Íÿ		Õ#v20130310_00631_stKsb314@ë…I°Òñ)?3cÎ@€E¸=†óØ@TÓ@C33/¾™™šEºõ3D¸Eæ9A'k.>$¹X		Õ#v20130310_00633_stKsb314@ë…I³õëª?( Õ@€E·þ¤=Ì^Q?ÊÀ"?å¸`¾xÔþE»ìD(BŘA´ý=¦ñv		Õ#v20130310_00637_stKsb314@ë…IºŠ{?&ºt@€E·ô="í,8Îó?@(ö]¾‰7
E»'×DÅ ´B؃A'gj=Ýuj		Õ#v20130314_00279_stKsb314@ë…É7'¾^?"3@€E¢f×=¦á¨AÙ:¦@333¾ž¸R
E£ÈDÄF¸E
îA~nB>		Õ#v20130314_00283_stKsb314@ë…É=øc~?…ôM@€E¡á=¥|´?C
?î{/¾/E£#
D¨Eï¢A€Ér=òñœ		Õ#v20130314_00285_stKsb314@ë…ÉA,À¨?eP»@€E¡·H=† ?0'?¹™š`¾"›¦E¤`öDBÆÌJA²=¥½ú		Õ#v20130314_00289_stKsb314@ë…ÉGšîÙ?iQ@€E¡ƒ×=›~ ?­?Þ¸R\¾‰7L
E£g®DųBÚRoALG>¥ä		Õ#v20130315_00309_stKsb314@ë…é̯?InN@€Eš¯)=ôÔ?ÊaM?ï\)6¾•
E›Ï\DÄmE Aö!=ûÝÒ		Õ#v20130315_00313_stKsb314@ë…é$x^?E½@€EšJ
=ñÈk?|†?Ó33-¾®{Eœ³ÃDVéEàA€Dò=šÜª		Õ#v20130315_00315_stKsb314@ë…é'˱?NIN@€Eš[H=þ/ûAP°h?Ü(ö`¾¨õÃEÍDLJBÆ%`A÷=Ô<m		Õ#v20130315_00319_stKsb314@ë…é.n˜9?;‡$@€Eša®>lA@Ë+Ø?×
=F¾†§ð
E›€ÍDÅÁüBÙhsA''=Á"		Õ#v20130324_00881_stKsb314@ë‡ÌÅ{?72¸@€E›XH=ºp?'Dú?à8¾¥ãT
Ež®DÄîEáA€š4=»ÙÕ		Õ#v20130324_00885_stKsb314@ë‡Ó#Þ¬?:ò'@€E›)=Èj¨@¥P²@(ö.¾/EœþRDÅEäœA'Ui>­D		Õ#v20130324_00887_stKsb314@ë‡Ö]ÕH?6ۄ@€EšË×=Ә~?ØÒ@ë…`¾³33E"{DýÓBÆBAFO=°½		Õ#v20130324_00891_stKsb314@ë‡Ý6²?H'Ù@€Ešüö>#ç}?6‹€?×
=^¾bMÓ
E·DőšBØ«…A¬Î=¼&ƒ		Õ#v20130508_01011_stKsb314@댬i~™c?Ò»@€E™}…='%¼		Õ#v20130508_01015_stKsb314@댬q'L?¬R@@€E™ä®=Çvö@s<?ñë….¾Å¸E™õ®D.¨EŸA€j:>y		Õ#v20130508_01017_stKsb314@댬usúÏ?¥")@€E™U=ƒi?¬ ‹?˅`¾ž5?E™¯\Dƒ–B˖‡Aa>@		Õ#v20130508_01021_stKsb314@댬~	%?Ð8i@€E—¹{=Ýá		Õ#v20130711_00545_stKsb314@딤«êª>î«9@€E‡V3=¶Åà?׃i@#×
8¾ŽÙ
E†ÂRDÄRE7A€Þ'=Õ8		Õ#v20130711_00549_stKsb314@딤‰Êš?s@€E‡f=Óh>;E´@,ÌÍ.¾‰7LE‡()Dg}EåAð=⸇		Õ#v20130711_00551_stKsb314@딤èr>ü¤õ@€E†·=>‡ù=¹][@®`¾n—E‡8{D{BɽqA°µ=½ 		Õ#v20130711_00555_stKsb314@딤¹.4?­¡@€E…ã=Ñ[õ@Mւ@£×_¾E¡Ë
E…HDÅ BÝèsA'ü=—†I		Õ#v20130716_00046_stKsb314@ë•>Éç9à?C@€E×yÍ=‡+X@O«ÿ@%8¾ÐbN
EØÅ\DÃñãE)qAƒ$">¯3		Õ#v20130716_00050_stKsb314@ë•>п ?4±'@€E×L¸=h½È>^4?úáH.¾½p¤EÖÕ
DÉEôA'¨È=í¢ë		Õ#v20130716_00052_stKsb314@ë•>Óöý?.‹‰@€E×C=Q¯`?E¥ò?èõÃ`¾œ(öE׺)DBÇt9A‹»=ÐêÒ		Õ#v20130716_00056_stKsb314@ë•>Ú]C¨?A-|@€Eסq=J†°<¨Ì·@
p¤^¾'hs
EØ¿…Dş+BۓøAÒ=ðˆr		Õ#v20130716_01150_stKsb314@ë•GâÞÝ?"Œ@€E°º3=Ëÿt@Ç@$zá6¾˜b
E²Ä{DüÝE^JAƒy>Úá		Õ#v20130716_01154_stKsb314@ë•G†e
?
üË@€E±;®=¬0"@ƨõ@8Qì/¾•E²ã
DE©üA€Ðî>áÚ		Õ#v20130716_01156_stKsb314@ë•G‰aþx?I@€E±À3=¤Èd?÷y@
=a¾%E³¢áDçÏBÐI7A±0=Øê		Õ#v20130716_01160_stKsb314@ë•GŠÝ?!)U@€E±ã==ÒK­@ÞÕ?áG®\¾yÛ#
E´®DÅl"BîW
AÄ =‹Ó•		Õ#v20130729_00112_stKsb314@ë–àÊS ?9Î'@€E¦L
=Ó²¡=æwR@8Qì8¾•
E¤G
DÃä"EB1A€™©>s~			Õ#v20130729_00116_stKsb314@ë–àÐٗ?Äv@€E§]ì=‹<@Ö@.¸R.¾'ë…E§\DòEÛA‡‹>KÄ		Õ#v20130729_00118_stKsb314@ë–àÔ#;?&"×@€E¥–==… @?º‰@×
`¾œ(öE¦m…DFúBËՁA'¶J>X)		Õ#v20130729_00122_stKsb314@ë–àÚãÜ? k@€E©(=®¾>—Šo@:áHh¾Iº^
E¦©ÃDÅ«#BçÐbA'›õ>P4ç		Õ#v20130731_00504_stKsb314@ë—$I=,?¬Ò@€E4¤=´)¤?ÙS@6ff7¾£Sø
E€*¸Dý¢EWøAƒ.æ>ê©		Õ#v20130731_00508_stKsb314@ë—$Ue?"@€Eäf>/®ƒ@s@LÌÍ/¾¶E¢E€ÁqDU`E°Aƒµ2>3l'		Õ#v20130731_00510_stKsb314@ë—$X1º?Rå@€E€>f=ŒxØ<³åI@ff`¾\)EVD(ƒBÎ=qA³Æ=ú_|		Õ#v20130731_00514_stKsb314@ë—$^êì?	@€E~ë®=›Ø?¤Œw@{[¾wÎÙ
EDŋTBë"{Aƒ±ó>=l		Õ#v20130801_00863_stKsb314@ë—F5‰#Ö?@ïÕ@€Ejî=‹Ý<AêÏ@4¾Ÿ¾w
EnÑDù¢EgAƒä>m~		Õ#v20130801_00867_stKsb314@ë—F;ß¿™?Mvm@€ElJá="̨?m??½p¤/¾®{Em¾áD5¢EªåA€5=­ê		Õ#v20130801_00869_stKsb314@ë—F?JÎZ?7Š@€Em3=™nÐ@ŸÆW?µÂa¾–EoyìD¼BÎæéAå²=±˜f		Õ#v20130801_00873_stKsb314@ë—FEÖH¢?6½\@€EmjÍ=Ÿ'?E^?Ã×
]¾ŽÙ
EpñqDłwBëþwAßb=¥hc		Õ#v20130802_00477_stKsb314@ë—b¿'Ò?6'@€Ewý3=™^ÝAÍã?Ê=q8¾±&é
Ey³×DĺE;qA¦¼=³)Ã		Õ#v20130802_00481_stKsb314@ë—bÅë?;@€Ev_…=s@5#ê@Qì-¾¥ãTEw\DV¸EáHA€º >
©À		Õ#v20130802_00483_stKsb314@ë—bÉ<×?>zX@€Ew)=MT?Å06?å¸b¾OßEy\D!BËþúAÚƒ=¡î(		Õ#v20130802_00487_stKsb314@ë—bÐ;‡?+ƒ@€EwbR=¶@?"þW?ç®\¾ixÕ
Ey,RDÅ»¾BêbA']ü=Å
O		Õ#v20130810_00098_stKsb314@ë˜_¿^U?QüB@€EÆ©=¢,"A$ÃJ@"\7¾­V
EÉRDÃñyEDVA€ù›=ËWÆ		Õ#v20130810_00102_stKsb314@ë˜_Ŭ<_?F"ô@€EÇzš=™¼@óÑf@/\).¾œ(öEƐfD®EÞFA'àH>8S		Õ#v20130810_00104_stKsb314@ë˜_ÉLõ§?Pš¦@€EÅ=¤=¸Î >¢§´?ºáHa¾›"ÑEÅ{3Dž%BÉ]/AC=ûÄ		Õ#v20130810_00108_stKsb314@ë˜_ÏТÅ?>ä`@€EƝš=Ã\¨>/ñJ?Տ^¾ˆ1'
EÉ7×Dś}BèPA'`h=ÂBç		Õ#v20130810_00394_stKsb314@ë˜bëûi?Gýî@€Ež•…=ŸM4A^6@
=5¾¼j
E¡§HDÃØ1ERBAå¤=î;C		Õ#v20130810_00398_stKsb314@ë˜bñÙ;›?@³@€Eœ©==s—@=¼@zá/¾° ÅE{
DEÀéA@=Üî*		Õ#v20130810_00400_stKsb314@ë˜bôîÄÄ?A3½@€E¾=='¿,?*b?ê=qa¾£×
EžuqDX!BÎ&fAHñ=Éîú		Õ#v20130810_00404_stKsb314@ë˜bûbvî?,L@€Eœþ¸=ÒfÈ@]M?þ¸R]¾‰º^
E öÍDŏðBìt¼A'F=˗ä		Õ#v20130826_00294_stKsb314@ëšb*ÓÎI?MI·@€EŠUÍ=_¤@‡@
áH6¾•
EŒ@RDìÅET¤A€wE=Å0¹		Õ#v20130826_00298_stKsb314@ëšb1ñyÕ?M—Ñ@€E‰Á)=y
@£ëó@7
=/¾´9XE‹ašDèsE«7Aà">#		Õ#v20130826_00300_stKsb314@ëšb5(
¶?Me8@€E‰Íá=†d€?÷oC?§®a¾™™šE‹'D)‰BЏAÄ¢=¦èü		Õ#v20130826_00304_stKsb314@ëšb;îË?UÍ@€E‰Ž×=~^x?+hŽ?à_¾™‡
E‹eÃDŁBì<jA€í/=µ¦•		Õ#v20130918_00001_stKsb314@ë?ld²‡?Z@€Eªì=­?ò9º@ £×7¾™™š
E¬˜)DßÏEY×A'"M>	".		Õ#v20130918_00005_stKsb314@ë?s/ݓ?R÷@€E¨3=´ÙÌ?ÚÎ@ÌÍ/¾¡G®E©@ÍDéËE´áA'ŒD>Pd		Õ#v20130918_00007_stKsb314@ë?vq+;?è@€E©…=d2?fÎ@
áHa¾{çmEªLáDò-BÎâÑA'n%=é+ø		Õ#v20130918_00011_stKsb314@ë?|èX™?&@€E«×=®ÿüA‰U@3×
C¾>vÉ
E­¢DÅ{Bì:áAƒàñ>Ï		Õ#v20130919_00102_stKsb314@ë`#w¹u?J¤Ö@€E‰'3=•;œ?'áÚ?Ü(ö7¾½ó¶
E¿ÃDó×EaA>¸=Ÿ› 		Õ#v20130919_00106_stKsb314@ë`*<߯?{·@€Eˆ¼¤="`@@×
/¾¯ E‰ÜöDôœE´BA>IGC		Õ#v20130919_00108_stKsb314@ë`-oڃ?PªÄ@€Eˆ"
=£b|@ÏmÈ?Ã×
a¾¬‹DEŠ`fDúNBÐwLA K=®ôÊ		Õ#v20130919_00112_stKsb314@ë`4A@?J¢Q@€E‰Œ¤==;a?íJ"?â\[¾œ¬
EvfDÅv˜BìþúA'b-=¸ÿÛ		Õ#v20130920_00054_stKsb314@띆ø¢i?4ïµ@€Ekš=sgGA
m?Ñë…7¾¶E¢
EpöDô´ET°Am<=±Ð		Õ#v20130920_00058_stKsb314@띍ØZÊ?-,@€Eiâ{=¤b0@lna@%/¾²-ElPÍD…E¹ãAx>
Fx		Õ#v20130920_00060_stKsb314@ë'#£ô?)»@€EjR='!?ԛs?èõÃa¾ŽÙEm%D¨BÎÑìAfF=ÜZS		Õ#v20130920_00064_stKsb314@띗ç]?7Pï@€EkEì=m(˜@	=è@õÃY¾bN
Ep'DÅzBëÚ A"Þ=ރD		Õ#v20130921_00194_stKsb314@띡8&­>?H†
@€Eˆ	{=€œÔ>ú¦?Þ¸R7¾£Sø
E‰ŽDèBE^=A€q{=¢R		Õ#v20130921_00198_stKsb314@띡>¸Â?7ëž@€E‰n=›ùø@¢ðm@ff/¾©ûçEŠÈÍDùE¬°AØJ=äGã		Õ#v20130921_00200_stKsb314@띡B°â?P0×@€EŠRq=›Ü@Qó@33a¾›¥ãE‹ý×DòBÏu?AƒŠ(=ù×		Õ#v20130921_00204_stKsb314@띡Hï]?I§D@€E‰¬{=‡8˜?s?å¸]¾ƒo
EŒRDÅnBîÏßA'_ú=Ä2Õ		Õ#v20131004_00243_stKsb314@ëŸAIßr?LÚ@€E£®¤='0ß>IÜ@¸R8¾¹Û#
E§NÍDÕÛE]A€ˆÚ=²Sl		Õ#v20131004_00247_stKsb314@ëŸAOîTÝ?=!
@€E¤={e°@͈@¸/¾¡G®E¦pDòE±TA'¬ê>*v		Õ#v20131004_00249_stKsb314@ëŸASї?Ed©@€E£æ=›hÈ?j.1?Þ¸Ra¾"›¦E¦ø=Dñ‰BÏIºAW`=½.¬		Õ#v20131004_00253_stKsb314@ëŸAY;ZŸ?bé×@€E£˜=ý0@ŸE?ñë…g¾e`B
E¨${Dŋ¦Bî®A'†Å=Éá¤		Õ#v20131014_00145_stKsb314@렀" ¢?Eîþ@€E³ï==³ç<@V·"@õÃ3¾¢Ðå
E¹Œ)DÞEbBA€âö=àð		Õ#v20131014_00149_stKsb314@렀š²Hg?LÞ'@€E´ý
='ó,A³¡?ìÌÍ/¾'ñªE¸)\DâE¥qARÏ=ûÔ		Õ#v20131014_00151_stKsb314@렀æ??;C@€E´·á=•2L@Ó<?ØQìa¾€E¸e\Dç}BÏbAÐÉ=Ãýé		Õ#v20131014_00155_stKsb314@렀¤Cç6?=Àì@€E´gá=³»@?oàþ?ÈõÃ]¾n—
E¹R{DÅb=BìçðA¡(=ž]		Õ#v20140303_00289_stKsb314@ë²
Ò¿t?"Ly@€E™î=îQ@×Ýd@õÃ8¾¾vÉ
E™HDÄEmAÚ>0		Õ#v20140303_00293_stKsb314@ë²
ÙT?[ïË@€E˜ýf=ª™<Agéd?ñë…/¾°£×E™=DE`EüA€ž=è"#		Õ#v20140303_00295_stKsb314@ë²
ÜNÀ?V@€E˜Áf=йŒ?sè?Þ¸Ra¾"÷ÏE™LDÅBƺáAªÐ=úeÏ		Õ#v20140303_00299_stKsb314@ë²
ãŽÛ%?¨ÿÖ@€E˜6Í>
µŸ>â#?ë…^¾¾vÉ
E–íqDÅ¿#BäíAƒa˜>zkJ		Õ#v20140324_00403_stKsb314@ë´«ÍX®?("@€E³à\=ƒïTAºÙ+@ÌÍ7¾œ¬
E´@áDÃÇ}E+ßAs»=èÖ7		Õ#v20140324_00407_stKsb314@ë´«Ô!/P?Xè@€E³gR=I"?™@333/¾š¬E³'¸DýqEÂfAü?>&~A		Õ#v20140324_00409_stKsb314@봫מ?\@€E³*
=žPh?J/@.{a¾ƒ•E³º¤DhBÊúáA'+=ô>0		Õ#v20140324_00413_stKsb314@ë´«Þmhä?ÛT@€E²
='Ü>Ršï@]¾Rñª
E²×D'n²Bç÷ÏAƒTr=éÑ
		Õ#v20140602_00603_stKsb314@ë½cuå	…?"õÛ@€E§àÃ=®‹@A'g÷@¸R:¾¡G®
Eª´DÃâVE3‰A,³>}		Õ#v20140602_00607_stKsb314@ë½c|E›k?¤ðç@€E¨i>Ñ.?ÛÊ@{0¾¦éyE¨–¤DšEÔ)AäÍ>n9H		Õ#v20140602_00609_stKsb314@ë½c3°?q¿@€E¨'Ã>
g@ŸCî?ìÌÍ`¾©xÕE©½…D7ðBÈÓuAoÃ=ÑHœ		Õ#v20140602_00613_stKsb314@ë½c…Üxf?‰s@€E©¸×=ÊV©@ŸÊ?¼(ö`¾–‡+
E«œÍDżJBæ²-A'†î>(¿X		Õ#v20140617_00386_stKsb314@ë¿Aü
<š?mÿ¼@€E¶7R=¢Ø@ìô@ë…7¾²-
E¹šDÃÜE+žARD>"څ		Õ#v20140617_00390_stKsb314@ë¿BuÌ?n_¥@€Eµ4¸=²"(?æãá@ £×.¾¡G®E¶cìD,þEÜÑA1>Õì		Õ#v20140617_00392_stKsb314@ë¿BÒr(?[—Ë@€Eµ¤ö=£Ê`?nhâ?ç®_¾\)E·ˆ=DIüBÉBA'ZÞ=ä2/		Õ#v20140617_00396_stKsb314@ë¿B/Î¥?_ÉB@€Eµý==³Mh>'¦ò?Ñë…]¾ƒ•
E¹ÆöDÅ¢úBæøRA€ì©=¦5		Õ#v20140618_00961_stKsb314@ë¿gtü{ç?uµ>@€E®ÍÃ=£ð?ª¼"@õÃ7¾´9X
E²Dà¼E[‰Aq>ÁŒ		Õ#v20140618_00965_stKsb314@ë¿g{ÃÛ7?"÷?@€E®ß¤="Ú\?ƒ?±@%/¾ß;E°ÕDÍE¤{Aƒº>bá		Õ#v20140618_00967_stKsb314@ë¿g~æõî?Á&@€E®À=‡ŽÐ?.*#?Ÿ`¾›¥ãE°h¸Dä¬BÍùXAƒ>äò		Õ#v20140618_00971_stKsb314@ë¿g…uŠÇ?ÞE@€E®³\=‹¨Ü?¯W,@
p¤\¾–‡+
E²Ü¤DÅWçBîH´A'"‰>tþõ		Õ#v20140621_00806_stKsb314@ë¿Æ`Ìn-?#ތ@€E‡©
=‰ÃÀ?‹WÖ@"\6¾¨õÃ
E‰ó3DÃðÝE?ßA€³=Õ|
		Õ#v20140621_00810_stKsb314@ë¿ÆgӃ ?$]ù@€E‰3R>&9?×ħ@'
=.¾†$ÝEŠgìD?ÏEàÙA€Þ­>íþ		Õ#v20140621_00812_stKsb314@ë¿Ækm¡Ä? ‰@€E‰ì=®i>ă3@
=qa¾‡+EŠ÷®DV5BËöÉAø=¾0P		Õ#v20140621_00816_stKsb314@ë¿Ær{"
?%‹@€Eˆèö=©]¬?'@a?Ñë…[¾E¡Ë
E‹áDŶÉBëA'‰=Œó'		Õ#v20140624_00293_stKsb314@ëÀ"¦»ëÿ?>¨f@€E~Ò¸=¤tA°o@9¾®{
E[DÃÏuE.{AèK=ݸ=		Õ#v20140624_00297_stKsb314@ëÀ"­®Ê?C>@€E½á=…4T?&v@¸R0¾—PE'\¤Dã#EÜA'Õo>V$		Õ#v20140624_00299_stKsb314@ëÀ"±À¸?A%`@€ElÍ=ˆ»@?=l?ÁG®`¾'n˜E"ò¸D/\BÉò°A€è=¯€®		Õ#v20140624_00303_stKsb314@ëÀ"·á=r?Aðá@€E~՚="kl@@ã?áG®]¾|í'
E'=qD'n‰BéA'*`=²k}		Õ#v20140624_00797_stKsb314@ëÀ(Y[±,??†c@€E'==éKÅ@óӁ@.{<¾—
=
E" DͺE^RAƒN> Ö		Õ#v20140624_00801_stKsb314@ëÀ(`'F?8"f@€E'Ç{=Š?®@\/¾¢MÓE'ËÃDßEžÝAƒÓ=Ùl3		Õ#v20140624_00803_stKsb314@ëÀ(c˜ì ?0¬@€E'x)=ƒ`?Éô@õÃa¾ŽVE'ÌD¨BÐ5A‹÷=á7Ð		Õ#v20140624_00807_stKsb314@ëÀ(jN?6­è@€EŽ=Ý@,'?þ¸R]¾ŒÌÍ
E'k®DÅ\jBî·ÏAM/=°•ñ		Õ#v20140624_00845_stKsb314@ëÀ(Üãó?'ƒ•@€E'H=äO@å—5@…8¾²-
E–ÈÍDΰEcžA'=¯)8		Õ#v20140624_00849_stKsb314@ëÀ(ãhő?4²@€E"žá=žÀP@ëÃ|?õ.¾«…E•òfD	ìE"úA'=⇌		Õ#v20140624_00851_stKsb314@ëÀ(æƸâ?7N@€E•š=ù;@¶=‡?ìÌÍa¾§ïžE–_3D¾‡BÐÒoAff=è{–		Õ#v20140624_00855_stKsb314@ëÀ(íräú?C@€E"k…=ÇÞ8A0ÚÝ?ñë…\¾'ñª
E—˜áDÅ^BïA'M=ÑÖý		Õ#v20140629_00804_stKsb314@ëÀÆ+E¹?6ÅÛ@€Eˆ|3=™yˆ@iZ@Qì7¾©xÕ
EŠãHDØÕET˜Aú<=å×D		Õ#v20140629_00808_stKsb314@ëÀÆ2Q‹ä?@8f@€E‰=Йè>qý;@….¾˜"uEŠ9ÃDœE¶AR>
²€		Õ#v20140629_00810_stKsb314@ëÀÆ5«®?)©ý@€E‰C3=Sœ@X…ÿ?ìÌÍ`¾ŠÀƒEŠà{DÑËBÏzáA'`K=ݺE		Õ#v20140629_00814_stKsb314@ëÀÆ<cÞw?6
ç@€E‰×=«žÓ=0m´?Ÿ[¾gl‹
E‹`DÅV‡B쮘Aƒy=·ô¬		Õ#v20140701_00115_stKsb314@ëÀÿ©ƒat?ÀŠ@€E¥e¸=Äõõ@ñ²@*=q8¾²-
E¦DòfE)hA'"\>Øí		Õ#v20140701_00119_stKsb314@ëÀÿ°|ø?/Ýå@€E¦e=¤W=H`¨@0.¾§ïžE¦€ÍD¾ÉEÝ'AvV>œî		Õ#v20140701_00121_stKsb314@ëÀÿ³Ÿ‰ô?8="@€E¦s
=¬)?©wï@33`¾"÷ÏE¦9HDñ'BÊ\Aª;=רß		Õ#v20140701_00125_stKsb314@ëÀÿº'?!€*@€E©SÃ=ƒT?¦ÙM@=q\¾fff
E©+×DŎ=Bè5ÃA't^>ªx		Õ#v20140705_00439_stKsb314@ëÁ"ÿVb?¹¢/@€EYqH=vKW		Õ#v20140705_00443_stKsb314@ëÁ"Èé?ñӚ@€E_À{="¹Ü		Õ#v20140705_00445_stKsb314@ëÁ"Täß?Ä7|@€Eb×=¡ è@]û?\)`¾¯²Ec¨)D7ßBÊÓøA÷¶>[&æ		Õ#v20140705_00449_stKsb314@ëÁ"%Jýª?ÖP@€EcÜf=}õ—		Õ#v20140712_00313_stKsb314@ëÂb;'ð?%qr@€EŸt=¥)$?ú!f?þ¸R8¾˜b
E °=DßßEFÝA'±&=¾«ü		Õ#v20140712_00317_stKsb314@ëÂbB
çe?¸š@€EžÙ¤=qÙ'=§`@zá/¾–‡+EžÈfDÒÑEîA'2ò=ÃN/		Õ#v20140712_00319_stKsb314@ëÂbEg£R?@×@€EŸö=¥Iø<µõŠ@,ÌÍ`¾aG®EŸ˜öDÔjB̋DA' "=þ³ù		Õ#v20140712_00323_stKsb314@ëÂbKž™´?ÿ@€Ežž®=…–?µN™@G®-¾Y‡
EŸ')DÅ[ÏBëu?A')ƒ=¯©2		Õ#v20140815_00366_stKsb314@ëÆ£Zýâ™?5
Ÿ@€E
¸=_º0>™3@\)4¾·ÎÙ
E'–öDÃÄ9EaãAj=Ó^O		Õ#v20140815_00370_stKsb314@ëÆ£aî7?=æ¿@€EçÃ=…jÌ@xÀü@ff/¾"t¼Eé×D+uEÂ1Aßë>À¼		Õ#v20140815_00372_stKsb314@ëÆ£e4‡Ç?-…ý@€EÝ…=o78>ˆr$@ÌÍa¾ÒòE'¤=D2 BÏó3A'BQ=øe¾		Õ#v20140815_00376_stKsb314@ëÆ£kÈæc?8N	@€E…=ÇÀ?¡¶Ù?ØQìU¾'J
E'ý®Dŋ®Bð&éAƒï©=·«ü		Õ#v20140919_00128_stKsb314@ëËÑk"?ZBc@€E'Ó=dúðA
ç:@ÌÍ4¾¨r°
E"@DÃÂwE{ÃA€ÑÇ=î΃		Õ#v20140919_00132_stKsb314@ëËÚ슭?®"œ@€E")=gR		Õ#v20140919_00134_stKsb314@ëËßîøœ?f'0@€E"y="@ä>Šr¾?¬ÌÍa¾­'hE"ÖfDûÇBÐ!HA€®…=¾^		Õ#v20140919_00138_stKsb314@ëËéåç¦?u‡@€E"Í×=›¿?+ß?Ã×
^¾"›¦
E–
DÅ~oBîíA8ƒ=¢ï		Õ#v20140920_00145_stKsb314@ëË!T?TV@€E§öf=‹wAÒ@5¾›"Ñ
E©"qDï¾E}²A"é=ɌÉ		Õ#v20140920_00149_stKsb314@ëË!]s"·?Eð¦@€E¦Þ
=¥~$@n@/\)/¾½p¤E¨^¤DßÏE«'Aƒ…->$š¦		Õ#v20140920_00151_stKsb314@ëË!b$¸F?O˜r@€E§+H= Ü@
;*?ٙša¾–‡+E¨¨¸DF%BÏÚ Aµ=¬‡ú		Õ#v20140920_00155_stKsb314@ëË!kǹ½?ABM@€E¨=Ögl?‰x—@+…[¾'n˜
Eª=
D½ÅBî0!A€µö=ȅ›		Õ#v20150522_00606_stKsb314@ëé¤/¸úÞ?2ž;@€E¶‰Ã=‹ÆPA]'[@(ö6¾«…
E´¤¸DÃûðE5hAÊF=ç¨Õ		Õ#v20150522_00610_stKsb314@ëé¤6<7>?;H‰@€E¶o=¬l@@Ø@)™š/¾–E·()DÑEÒsAÉÄ>R!		Õ#v20150522_00612_stKsb314@ëé¤9¢Þ'?.»M@€E¶ö=œ¸>?ü(ö`¾_;dE·í3Dc×BÊ®A€Ã=Áæh		Õ#v20150522_00616_stKsb314@ëé¤@?2m@€Eµmá=²Ú´?éÅ@33Z¾xÔþ
E³x{DůžB蛦A')m=ã'		Õ#v20150704_00172_stKsb314@ëï7?ýq?ó@€EÍ=yþG@³ @…7¾¬1
E"öDÃË+E4RA~¶Ô>DôÌ		Õ#v20150704_00176_stKsb314@ëï=¿ƒŽ?"Æ@€E'=0>(@m)¸@zá.¾¯ E'U\DlZEÏuA€F>)ׁ		Õ#v20150704_00178_stKsb314@ëï@óµ?š,@€EŒM×=d`i@H	?³33a¾œ(öE‹ËšD°BÉéyA|,±=ãá¿		Õ#v20150704_00182_stKsb314@ëïG©è?"é@€EŒq\=¥öœ?ÿÿØ@®[¾²-
EŒRRDÅ{Bé‡+A€S>$,`		Õ#v20150722_00889_stKsb314@ëñH*E—?'•å@€EË×>	q?ÃM?å¸6¾´¼j
ERDщElA€¤Õ=ÈÁ		Õ#v20150722_00893_stKsb314@ëñH16ɖ?}½ý@€EŽ)=£T@Õãà@zá/¾ ÄœE†D«¦Ež{AŠÌ> á		Õ#v20150722_00895_stKsb314@ëñH4]Ó?†{@€Eš{=o$0>ç¦è?Ôzáa¾£×
EûD€!BÑWA€Ãr=ði¦		Õ#v20150722_00899_stKsb314@ëñH:ën#?œM@€E"Ã=Þi@-Û}?ÚáH[¾¬1
E'Ó…DÅq/BòXA,•>0ïù		Õ#v20150730_00109_stKsb314@ëò?ώs ?jzÍ@€E­0)=u`ABÚ¢@.{5¾§l‹
E®Z¤DàEEuANv>2Å8		Õ#v20150730_00113_stKsb314@ëò?ÖDu%?dŒÍ@€E¬p…=…ÔÈ@5à@
áH.¾˜bE«Å\D®ĖAr=ú'
		Õ#v20150730_00115_stKsb314@ëò?ٛ|É?^¬ÿ@€E¬p×=aã/>ÔÂù@
áHb¾ˆ´9E¬–=DðöBˊÁA'Új=óåì		Õ#v20150730_00119_stKsb314@ëò?à=\Ø?i~f@€Eª®Í=›ß|>O3?ÌÌÍ[¾bMÓ
E«ƒHDÅo\BëÒòAúy=¤
Õ		Õ#v20150812_00350_stKsb314@ëóáá¥ñ?£eÒ@€Ea3\=•Å\@—x?ºáH7¾­'h
EgõHDÚÑEIçAÉ	>e`ó		Õ#v20150812_00354_stKsb314@ëóáçÛ ?ºíX@€Eb´á=‹õL?Îó6?Þ¸R.¾¦éyEcÂfD6˜E³HA¹:>ºÎ©		Õ#v20150812_00356_stKsb314@ëóá꥛?±^,@€Ecf=Â
p?–÷Ú?ª=qa¾§ïžEdÿ®DîBÎUA€Ö>Z[ì		Õ#v20150812_00360_stKsb314@ëóáðˆÔ%?¢ý @€EbÍ\=f¨=‰ýÛ?ŒÌÍ]¾™‡
EfÚ=DÅ-ÛBÝÁA2>mE		Õ#v20150824_00148_stKsb314@ëõ`~EUJ?+F'@€E›Ôf=€ŒX@»u?Ýp¤7¾¤Ý/
EžhÍDÃØE5A'ÿ="yl		Õ#v20150824_00152_stKsb314@ëõ`"B¿î?(‹¬@€Eœh×=Šƒ0?VV	@£×/¾—
=EœõHDQìE´éA'!=ÊGÊ		Õ#v20150824_00154_stKsb314@ëõ`‡JÝ?+rÛ@€Eœú==wÿh>›eÌ?ñë…a¾}ó¶EéÃD4JB̎VA'=·u'		Õ#v20150824_00158_stKsb314@ëõ`$?8Øþ@€EBÍ=†M AþÖ?à]¾hr°
EŸ>¤DÅMBÜÿ}A1¹=¨Çó		Õ#v20160706_00001_stKsb314@ìÿ]¬C?"	j@€E«>?±}?mÏ@G®/¾©ûç
E}DÃöéE8öArh>81à		Õ#v20160706_00005_stKsb314@ìÿd80?vW @€EŒRö="Î>¦ƒ@ff)¾¥ãTEŽs\D›DEÚ¨AþŽ>f¤		Õ#v20160706_00007_stKsb314@ìÿg;Ù?˜l¼@€EŒÆ¤=°p@6÷?À`¾´¼jE.D\{BÈöFAJ>FM		Õ#v20160706_00011_stKsb314@ìÿm""?Š³!@€EŒ+=¢{ @ïÖÃ?§®[¾bMÓ
EŒêfDÅͺBë¢Ar6>Mß­		Õ#v20170617_00457_stKsb314@ìHCuvé?=Y,@€EŸÞö=ÙÊA? Á&?ë…/¾—P
E¡qDÃâ°EQÇAl}>9Þ		Õ#v20170617_00461_stKsb314@ìHCzÅ2ú?CÔ½@€E«F==ýi¿@5qS@
=&¾—PE¬D›E£TA'|ß>^›		Õ#v20170617_00463_stKsb314@ìHC}Á¼?=ýW@€E§©Ã=­=©?,`V?Ç®a¾'JE«@¸D|þBËéyA'^Ò=Í1		Õ#v20170617_00467_stKsb314@ìHCƒjÈ÷?3äº@€E¦0Ã=lv‰@*1X@4¾xÔþ
E¦"RDÅ~òBÜnAƒÓ¡>
}Ã		Õ#v20170623_01165_stKsb314@ìI	É\ÕÄ?Ò€@€E°cR=£3`?J×Þ@{.¾¾vÉ
E³b{Dß;EiÃAƒ©>_&s		Õ#v20170623_01169_stKsb314@ìI	ÎÕñ9?¤QÆ@€E±$®={ªà@Éì¯?Ÿ*¾¾ùÛE³ÖD?EßðA€XM>%­£		Õ#v20170623_01171_stKsb314@ìI	ѝ;»?µâÙ@€E±¶®=:ΰ?ýù?ó33a¾µ?}EµqD%'BѨsAlS>c~Þ		Õ#v20170623_01175_stKsb314@ìI	×_bf?‹€@€E±°…=Ö G?C³è?úáH]¾Ã•
E´]
DÅAãBႏAn(>@ÜÛ		Õ#v20180513_00673_stKsb314@ìqŠæÂ÷â?PJ÷@€E¡Þ\=@?X?ð"@ +¾®—
E¢ÃDÖVEbA'"G>'·ß		Õ#v20180513_00677_stKsb314@ìqŠíWÑù?]nn@€E¤C=LAh@\û;@ (¾¯²E¦dD¾EÌoA|ÄÐ=ø‹'		Õ#v20180513_00679_stKsb314@ìqŠð×]õ?`ùÔ@€E§!á==
`?Ÿ»C?ã×
a¾šŸ¾E©lRDª°BÑ1AR=þ¿¡		Õ#v20180513_00683_stKsb314@ìqŠ÷Kñ›?Ma§@€E¨³R=hÃH<N@ £×Z¾‰º^
E¨Î=DÅ1HBàÿ}A'*ø>Y²		Õ#v20180524_01297_stKsb314@ìrêkã]?&'[@€E®'H=Ì?Úe@6ff-¾£×

E¯÷ìDÄEp‹A'ž˜>#ŒH		Õ#v20180524_01301_stKsb314@ìrêqURm?#/‰@€E¯#="' =­†'@ff'¾§l‹E²:)Dõ²EËLA5(=åØ		Õ#v20180524_01303_stKsb314@ìrêtyï°?&´Ø@€E¯)=ƒ	ü?,³Ð@ £×a¾ž¸RE²ìáDÌþBÐPbAIN=ߢ		Õ#v20180524_01307_stKsb314@ìrêzÐƂ?,GŒ@€E°gR=n·‰@">Ñ@[¾På`
E²šDÅ!Bá¸RA'=Ív/		Õ#v20180524_01345_stKsb314@ìrêÊ\å´?%½ÿ@€E²
='ø·?¹Ì;?ìÌÍ-¾—
=
E±¿qDÑ/Eh!A'yk=éäâ		Õ#v20180524_01349_stKsb314@ìrêÐȊH?æ+@€E²)¤=­µ\AñP@C33'¾™‡E³þÍDä‹EÈAø{>ZG		Õ#v20180524_01351_stKsb314@ìrêÓÚãf?D@€E²‡\='åÌ@yù@ffa¾e`BE´á\DòáBÑ#×Aƒ+Œ>–D		Õ#v20180524_01355_stKsb314@ìrêÚÒÔ¤?@€E²£á='¬¼@¶~>@õÃ[¾\(ö
E´ŽáDÅ6°Bá'hAÑ>	 M		Õ#v20180725_00133_stKsb314@ìz¡)Ö}¦?+½&@€EQf=âR-?û@?\)+¾‹Æ¨
ElöDÃÒáEEA'Wg>êï		Õ#v20180725_00137_stKsb314@ìz¡/ó-	?,æ¸@€ER=×;@¬î¹@ÌÍ*¾•Ež"…DÓE¥A'éÚ>
I		Õ#v20180725_00139_stKsb314@ìz¡2ý"«?&áˆ@€Eâš=Ëïc@Ç?ó33b¾"›¦EŸÞáD‰ìBËE¢A'.€=ë˜		Õ#v20180725_00143_stKsb314@ìz¡8Áó*? xª@€E ¥\=¾òDARU°@
=q]¾t¼j
E ÜDÅ[×BÜMPAƒ0&>
†			Õ#v20180806_00169_stKsb314@ì| ˆ`|?GÍ@€E¢k=Ã|?o¾@=q.¾©xÕ
E¢RDÃÔE,ÙAVH=ÞÜ		Õ#v20180806_00173_stKsb314@ì| ŽÅöD?úH@€E£@)=áÁ×?×@\ÌÍ(¾·ÎÙE¤¡qD©‰E¦!Auø>´P		Õ#v20180806_00175_stKsb314@ì| 'Ϧ?Ï_@€E£"á>æé@²ë4@Qì`¾%E¥.{Df%BËiyA‹=ȃ—		Õ#v20180806_00179_stKsb314@ì| —Ü°p?Ìl@€E£6f>]A»@G®]¾B\
E¢ëìDÅzBÛÙAƒT-=èŠ		Õ#v20180807_00196_stKsb314@ì|@'Èq?"‹Ú@€E{=ĬÌ@È¿×@:=q-¾˜"u
E\DÃÂúEC3A'™Y>Ì		Õ#v20180807_00200_stKsb314@ì|@˜	FP?1[.@€EŽ}q>1…þ@~á(@Qì)¾›¥ãE*D_}Eª AƒN>4þ		Õ#v20180807_00202_stKsb314@ì|@šÞØé?!–d@€EŽÐ=>¢S@"K@(öa¾ŒÌÍEëqD[–BËã×Aƒ>ÝÓ		Õ#v20180807_00206_stKsb314@ì|@¡
q-?,cº@€EŽÈ)>
hÑ>™Ø?ë…]¾["Ñ
Er¤DÅ\BÝ׍A'W"=°óá		Õ#v20180812_00553_stKsb314@ì|ãÈ͏?d5@€E"û=j½È@½q?Þ¸R,¾¨õÃ
E†"…DʇE^¸A€ì=ÿíÈ		Õ#v20180812_00557_stKsb314@ì|ã&7‡V?XLû@€E""=eÐX?¯ìu?þ¸R(¾£×
E…âDX1EÎA'C{>4~		Õ#v20180812_00559_stKsb314@ì|ã)€<%?=^‰@€E"0{=›vÈ@cæ»@!G®a¾½ó¶E†r¸D&5BП¾A'S=òà		Õ#v20180812_00563_stKsb314@ì|ã/´ô?JeU@€Eƒ°H=·6œ>zŠ?ÚáH[¾bN
E…‡\DÅf5Bã+…A'FQ=Ê·B		Õ#v20180815_00229_stKsb314@ì}A-‹¤?#Q¯@€EŠ<á=Öº?¨æÓ@¸R,¾²-
EŠLDÃÌþEUÇA'ºk=º}		Õ#v20180815_00233_stKsb314@ì}A3üìÐ?•@€EŠS=›'@²nG@Dzá)¾ŒÌÍE‹hDhbE¶œA'M>p		Õ#v20180815_00235_stKsb314@ì}A6úB|?Ž@€E‰üR=½ä?,á@záa¾ixÕE‹›DVVBÍÑìAl7=¯^u		Õ#v20180815_00239_stKsb314@ì}A<âŽÖ?G»@€E‰
=µ,@2pÛ@	™š?¾1&é
E‰L=DÅ[LBß1'A"2=Ñb		Õ#v20180822_00072_stKsb314@ì~ 'a‡?>ÒM@€E€K¤>-:AórX?÷
=-¾˜"u
E€ÏìDÃû®E<ò		Õ#v20180822_00076_stKsb314@ì~ ]ëî?>°F@€E€Ì
>l"=¤­?ç®*¾™‡EˆáDµ/EPA€ÃÆ=Ó¡)		Õ#v20180822_00078_stKsb314@ì~ "M"Ã?3€@€E€>5?LX?Ü(öa¾`A‰EÍ
DŠòBËožA€Ý3=ž#ä		Õ#v20180822_00082_stKsb314@ì~ £Êàd?6¸´@€Ez^>iÆ-?]r?â\]¾²-
E|0¤DÅsðB܃–A'ðw=‹¡2		Õ#v20180830_00268_stKsb314@ì"7:cÿ?q$Ð@€E‡Ï==i[Ð>q¼Ÿ?úáH,¾¢MÓ
EˆàDÃy'ErJA'=Y>Kہ		Õ#v20180830_00272_stKsb314@ì">(DB?pTˆ@€E…Œ=‹¹´?^vº?æff(¾\)E‡šDÝôEÂA—B>@ç		Õ#v20180830_00274_stKsb314@ì"AÞ??n!´@€E",=•¬ @Høu?¡G®a¾ŒIºE†.)DãuBЯžA€Hz=Â5T		Õ#v20180830_00278_stKsb314@ì"H	'?ƒ+]@€E'Ž¤=j>¡2ø?ØQìZ¾|í'
E"™šDÅ@ZBàš A'1x>D§		Õ#v20180901_00517_stKsb314@ìci["¥?jËÙ@€ER»×=°ò>šJc?Ñë…-¾–‡+
EVfDÛ¦EmA€TÎ>²Ÿ		Õ#v20180901_00521_stKsb314@ìco¯"?eʜ@€ES…Ã=˜X?ía?ï\)*¾¯ EUäD	ËEÑ/AZ>'"U		Õ#v20180901_00523_stKsb314@ìcrÔy?^*î@€ESâ{=¸d4?Iª?±ë…a¾›¥ãEX
D5BÑÐbAÄ°=ÌI•		Õ#v20180901_00527_stKsb314@ìcy;u?r}â@€ETjR=ºWx@=j?µÂ^¾‹Æ¨
EWG×DÅBäAƒ\¾>B		Õ#v20190806_00871_stKsb314@ì©ÆGœ¬t?Q
î@€EŽÃ=Áq¤>úTU?ï\),¾˜"u
E'áDؼEíËA€ö=íT		Õ#v20190806_00875_stKsb314@ì©ÆMé<š?G¤5@€EŽæì>'@ŠŽÜ?øQì(¾–EÙ3D0ÅEX1A"Ú=à*		Õ#v20190806_00877_stKsb314@ì©ÆPç}?LKX@€E"Í=¸@¥†?´záb¾""E–áD?+BáßA€•="•¥		Õ#v20190806_00881_stKsb314@ì©ÆW.Š­?=²@€E"¸=Î(£?/æ'?µÂ\¾}ó¶
E¢fDÅ5?Bñ¦fA€Â‡=¡ÎÏ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_57n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  192 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	
ɟ¥=v20100420_00852_stKsb315@ëlG§Ô›?(P;@€E‰F={
?'ø@#33d¾¢ÐåEŠ‡HD.äþD
ìîA€O=ŸF"	
ɟ¥=v20100420_00854_stKsb315@ëlJ9S?AÎý@€EˆÏH=œZAí?ù™ši¾´¼jEŠAHDÐÿ#D
<A|†g=‰´	
ɟ¥=v20100517_00794_stKsb315@ëʦ²u?Œ5r@€Ezã\=Æ]Ä@@áÏ?Ã×
c¾¨r°Eyï3D5ZDTjA{²¹>El	
ɟ¥=v20100517_00796_stKsb315@ëʨ´.›?¢gu@€E{ì=¼a@vlG?‹…i¾§l‹EzAqDÔ?DUA|J>¯	
ɟ¥=v20100626_00808_stKsb315@ë	Ê__{ç?E:K@€Eª×==j*o>ÄSÇ?\a¾¨õÃE§ž)D4«uD¸ÅAu¥*=Sdv	
ɟ¥=v20100626_00810_stKsb315@ë	Êbµ]?C`—@€E¬ÂR=‡<\?aÜS?Ôzáh¾§l‹EªÆÍDÔbDvÙAvV×=mú™	
ɟ¥=v20110814_00676_stKsb315@ë=†d˜ü?mBp@€Ežòq>&}@ÿMÙ?°£×1¾ˆ´9EŸ	®D0x´DIyAp‰®=lï‡	
ɟ¥=v20110814_00678_stKsb315@ë=†gÔj{?R¶ç@€EžÍ×=¡õ?Ìq¥?™™ši¾ž¸REŸHDÑêÉD$‹AqµÛ=2Jê	
ɟ¥=v20110912_00135_stKsb315@ëA /v_Ù?-"@€E´û{=µó?¥×?ç®a¾ž5?E´ô{D8\C÷
 Au[#=f@	
ɟ¥=v20110912_00137_stKsb315@ëA 3`Ճ??:'@€Eµqö=`öÀ@"R?œ(öh¾›¥ãEµ`ÍDÕîéCõnwAvØõ=J)	
ɟ¥=v20110913_00474_stKsb315@ëAD*?du@@€EÎ>-î]?X@b?×
=a¾—PEÎPÍD83¶C÷h"Av¶Í=›­Ô	
ɟ¥=v20110913_00476_stKsb315@ëAD-Ák?nƒý@€EÎ4=>i÷?Ø#ô?«…h¾'ë…EÏìDÕ´´Cõo}Awß=†À	
ɟ¥=v20110917_00467_stKsb315@ëAÃ<£b?l"r@€Eƒâ=¼"¬>v$j?\5¾Ÿ¾wE'°ÍD0}?D•ôAw#n="®	
ɟ¥=v20110917_00469_stKsb315@ëAÃ@œ}O?R*•@€Eƒ©H>Z?`ªµ?ÁG®i¾»çmEƒr)DÑÛøDtþAw"=)õ¤	
ɟ¥=v20110921_00392_stKsb315@ëBBKÄú?K¨ð@€E§Æq=µ
0?Žg?·
=a¾˜"uE§")D8+¦C÷ÂNAv"A=T8	
ɟ¥=v20110921_00394_stKsb315@ëBB…z¤?N;q@€E§ì)>®T@¶"Ö?¾¸Rh¾¹XE§º{D՘ÕCõVFAvØ$=5bB	
ɟ¥=v20110924_00161_stKsb315@ëB ahë|?]̋@€EÀwá=ÆÙ?üçA?èõÃU¾'n˜E¿ç\D0±ìDRáAx«›=oçp	
ɟ¥=v20110924_00163_stKsb315@ëB dÓäÄ?qd@€EÀ«f=þJZ?¿•÷?½p¤i¾´¼jEÀpfDÑæéDqÛAx"ù="AË	
ɟ¥=v20111021_00077_stKsb315@ëFO£Œ?‰(*@€EÌõì>D>ÁyÖ?ìÌÍa¾Æ$ÝĚfD8"áC÷ÔþA{0->$ñ	
ɟ¥=v20111021_00079_stKsb315@ëFRß å? ¿|@€EÌf\=ºŒ"@&?Ýp¤h¾¥`BEÌ@=DÕ²Cö	7A{€H>
à÷	
ɟ¥=v20120226_00548_stKsb315@ëV
¤ïùx?†T@€E­ŠR=ÝÂ@ÈK…@
=_¾¨õÃEªÍD0˜DDÍA~Ž>kW	
ɟ¥=v20120226_00550_stKsb315@ëV
¨–h?'J@€E­s=Ù§d@›ä±?×
=j¾£×
E©Ï\DÑÞ5D1hA}±-=äáá	
ɟ¥=v20120227_00678_stKsb315@ëV+YD£?µû@€EÎ`q=ÍáŠ@>EÊ@p¤b¾ A‰EÊÖ)D0ƒDA€Ì	=ÀY	
ɟ¥=v20120227_00680_stKsb315@ëV+\?¦´?¢ @€E͘ö=©`°?XÕ@Y™ši¾°£×EÊöDÑÍÃDðBA€°=éåÏ	
ɟ¥=v20120317_00346_stKsb315@ëXˆùŠZŒ?
¦@€EÀ=Õü.?C<v@Aë…b¾ž5?E½2öD0˜åD*=A|´=ÎX¾	
ɟ¥=v20120317_00348_stKsb315@ëXˆüž|?	$%@€E¿Æ
=½xä@|‰É@2\j¾ ÄœE¼ê{DÑ×;D×A{O$=Ü¢œ	
ɟ¥=v20120320_00645_stKsb315@ëXì'?Û @€E—$=ö«@¦ÙÜ@=q^¾¦éyE•¿qD0BD¥/A|&=Ÿá­	
ɟ¥=v20120320_00647_stKsb315@ëX쏤£?Èm@€E—p…=éhD?ÝÐ@33k¾ÔýôE•¸)DÑ­D£Az…¦=jK	
ɟ¥=v20120401_00356_stKsb315@ëZl£Îq?-Õ@€E£®=šì?	Dú@{=¾Á‰7E¡ªÍD1rÑDÍAy9V=˜å=	
ɟ¥=v20120401_00358_stKsb315@ëZl¨?i¢?8±¿@€E£y=ÆWM@_Þ*?¸Qìh¾¡ÊÁE¢ =DÓ¦NDþ˜Aw܎=G¢Ý	
ɟ¥=v20120402_00556_stKsb315@ëZ‰F3%F>úhÕ@€E§`=Âzô?/¦@-p¤a¾¥ãTE§"ÍD0xRDÃuAx¾=ï»	
ɟ¥=v20120402_00558_stKsb315@ëZ‰IUsû>ü85@€E¦ýÃ=º	ô>Q¤@6ffj¾Ã•E§
DÑΘD½ôAx'v=ˆAQ	
ɟ¥=v20120528_00423_stKsb315@ëa‡äÚF?"$@€E¬¥…=˾>´
?LÌÍa¾¹Û#E¬'{D8ƒCør-Ac?Ž=(¦\	
ɟ¥=v20120528_00425_stKsb315@ëa‡éX?‰@€E¬"×=j"Q?Tr`?aG®i¾¸ÔþE¬±×DÕÛ\Cö¸ÕAbè=>m	
ɟ¥=v20120607_00504_stKsb315@ëbÆd‹Û@?Y2d@€E'>/ö>3B/?LÌÍa¾•ED85CøûÇAa
v<}
	
ɟ¥=v20120607_00506_stKsb315@ëbÆhc@Â??¯+@€E'ϸ=èLÖ>Ånæ?¡G®k¾´¼jE'´áDÕ®ÁCöýA`ì7<¯ÍÖ	
ɟ¥=v20120609_00120_stKsb315@ëcÄÆL?˜FX@€EŠ"R=Ç&d>7Tñ?5a¾­VE‰D7yyCû
A`=,Ä	
ɟ¥=v20120609_00122_stKsb315@ëcÇy`ê?Ž›@€E‰ŠR=¶ÿœ?¡‡?s33j¾§ïžEˆöDՆ°CøºA`9<ö9$	
ɟ¥=v20120620_00509_stKsb315@ëddï—,'?"@€E^')=¹%p?n»?8Qìa¾¥ãTE[×D7ý²Cù|)A_,<ä—;	
ɟ¥=v20120620_00511_stKsb315@ëddó©Z'?•t@€E`(='D?#Å?ë…i¾´9XE\°)DÕ{}C÷n¸A_/<ä'9	
ɟ¥=v20120622_00248_stKsb315@ëd£šµ#?'›'@€EŽÃ=³­°?hJ ?´zác¾/E^D7¦‡Cú¾A_ܒ<ƒ	
ɟ¥=v20120622_00250_stKsb315@ëd£ƒ+?4š£@€EŽƒ=°à>Շ?½p¤i¾®{Eú{DÕt¼C÷×ÏA`+å<ª•	
ɟ¥=v20120703_00198_stKsb315@ëfœR@À?§è@€E'á==Ý>GìÑ?¨õÃc¾¥ãTEƒ8D7³TCú?;A^¶~<®Ÿ	
ɟ¥=v20120703_00200_stKsb315@ëfŸ³3Ê?þ@€E'ø=³»|? mÈ?Ê=qj¾ª~úEƒÈ{DÕz5Cø6ÉA^ëi<²ÒÈ	
ɟ¥=v20120713_00519_stKsb315@ëgC#+™?%°æ@€Eƒ§f>º?ñB?°£×a¾­VEƒfáD7Æ%Cù­PA]Üf<°-	
ɟ¥=v20120713_00521_stKsb315@ëgC*&úÁ?-(X@€Eƒ!ö>.Ï?Lb‰?Ÿi¾¥`BE'½×DՈþC÷'NA]¸<¢;ð	
ɟ¥=v20120715_00222_stKsb315@ëg`ä†Ó?N@€Evž=='$?V¹'?c×
c¾ A‰Eu¨¤D7°1CúoA]â2<‡4Ÿ	
ɟ¥=v20120715_00224_stKsb315@ëgd-º?A;®@€EvK…=ÁÂ(>?úŒ?n{j¾º^5EvȤDÕp"Cø‡A]¡œ<œCÆ	
ɟ¥=v20120716_00303_stKsb315@ëg ÚÂß
?hÖ_@€E›$q=¢ T@Ðq?hõÃa¾´¼jE›K\D7}ôCú™šA]Tä< ÈÀ	
ɟ¥=v20120716_00305_stKsb315@ëg ÝÖ9Þ?}Rd@€E›a¤=­5"?üZù?+…j¾£×
E›2ÍDÕq/CøwmA]¡k<ŽîS	
ɟ¥=v20120717_00095_stKsb315@ëg¿_("Ÿ?h@€E¦.3=°Ž$@.n¯?ôzác¾·ÎÙE§\D7±CûH´A\à:<Æïf	
ɟ¥=v20120717_00097_stKsb315@ëg¿bg"ú?$ó6@€E¥ÿ
=ŸØe=•ð?ºáHk¾³¶FE§*DÕljCøÕ¢A]·<³…	
ɟ¥=v20120718_00164_stKsb315@ëgàzP
_?Ē@€EÑ&Ã=Ð'@%hí?Ó33b¾·ÎÙEÓâöD6çmCùžúA\È«<…h	
ɟ¥=v20120718_00166_stKsb315@ëgà}jÎ?'—@€EÐ@=âþ?QrZ?Ôzák¾Ý/EÓjDÔ¬þC÷PƒA]N<Œfæ	
ɟ¥=v20120719_00615_stKsb315@ëhÎØOã?r @€E¹u=ÛÐN?¢?‹…a¾¼jE¸ÍD6Cú.5A]+<ÈÛÍ	
ɟ¥=v20120719_00617_stKsb315@ëhÒ
ä?ksö@€E¹»á=¿aX>!šv?p£×i¾·KÇE¸háDÔuHC÷î¸A]>3<³W	
ɟ¥=v20120722_00621_stKsb315@ëhbþöšü?@€E‡ÿR>€.>ÞbM?³33_¾·ÎÙEˆ€=D7'oCùØRA]"²<ŠÑ	
ɟ¥=v20120722_00623_stKsb315@ëhc59s?Ÿ@€Eˆ(=Ê0=Œ?ð£×j¾µÂEˆ§3DÕe/C÷ê^A]ux<»SË	
ɟ¥=v20120723_00458_stKsb315@ëhƒp.ç?IéF@€E|n=¢ˆ"=•¹a?€c¾ ÄœEzUÃD75ãCú\jA\~1<rä‹	
ɟ¥=v20120723_00460_stKsb315@ëhƒñÉ?N½…@€E}¢==‹Ô?nÈ?5h¾¡ÊÁE{O
DÕ<Cø'+A\û<q<r	
ɟ¥=v20120724_00479_stKsb315@ëh¥$MV?'Õ@€E`=¬A<>æØä?Ÿb¾¤Ý/EŒ­\D7ÁXCø™XA\Êj<ˆðk	
ɟ¥=v20120724_00481_stKsb315@ëh¥'™Ý?@€EŒï…=¢Mœ?\lê@(Qìk¾­VEŒïÃDՄ¤Cö²òA]W×=Â	
ɟ¥=v20120731_00377_stKsb315@ëiÙµ?Lpg@€Epð=Ò>ôÁ¶?c×
a¾£×
Eo³3D7|ÝCùî˜A[Â	<\žé	
ɟ¥=v20120731_00379_stKsb315@ëiÝð?L!@€EqSì=¤o@>ÙA?¸Rj¾¥ãTEp¤DÕdC÷ÐA\?T<s	
ɟ¥=v20120801_00227_stKsb315@ëi¡Õ>¶?E9ä@€Em	3=·t>Ðr?O\)^¾¢ÐåEjàöD7 bCùßßA[öÞ<8F¹	
ɟ¥=v20120801_00229_stKsb315@ëi¡8°¡?C®'@€Elš=±<L@
ø*?hõÃj¾¨õÃEj\DÕ}ºC÷öA[ß3<n&c	
ɟ¥=v20120804_00447_stKsb315@ëjqÀÒn?sî³@€Eˆgì=ßô;?2Ʀ?5`¾¶È´E…ÞRD7£CùpƒA[K<šÈÃ	
ɟ¥=v20120804_00449_stKsb315@ëju% v?~9@€Eˆ¦á=¦í|=ƒ_ì?0£×h¾º^5E†\DÕt)C÷4ÝA[nµ<®@Ê	
ɟ¥=v20120811_00260_stKsb315@ëjâ‹:ñ™?1,Û@€E'Žì=†u|?"ƒ?Š=q`¾«Eí…D7´{CùAZƒ^<g<	
ɟ¥=v20120811_00262_stKsb315@ëjâŽkmŒ?3iš@€E'Š='k?IÒô?У×g¾Â\E'LfDÕwC÷-AZ_<œyf	
ɟ¥=v20120823_00138_stKsb315@ël`MZý?0Õ@€EwS
=ìZY>| ?^¸R`¾›"ÑEuXöD7VFCùá'AXð$<*ñ9	
ɟ¥=v20120823_00140_stKsb315@ël`'@¤á?06|@€Ev	ì=¢ï|>Ó,?³33i¾½ó¶Etè{DÕ4ÕC÷ëÇAY5I<"©Ò	
ɟ¥=v20120830_00083_stKsb315@ëm@1õPO?@÷@€E«(='µØ?5¯2?àc¾¥`BE«!×D7m'Cú !AX³&<¥rR	
ɟ¥=v20120830_00085_stKsb315@ëm@5r7Ö?³Æ@€E«"q=ž¤t?¼¨ã?ù™ši¾¶E¢EªþöDÕSžC÷ÌjAWïx<¨Â	
ɟ¥=v20120905_00329_stKsb315@ënö¨¾?¥ë³@€EÎ=eȸ?"q·?8Qìa¾É7LEœ3D7oCùLîAW»{=&Ó	
ɟ¥=v20120905_00331_stKsb315@ën7p/?jÇè@€Ez\=˜R|>4K3?E¸h¾½p¤EœD{DÕpƒCöÝPAW|^<‡èi	
ɟ¥=v20120907_00424_stKsb315@ënCëþÁ?=i@€E¨Òš=ª›Ì>"ÁN?‹…b¾ž¸RE¨\ÍD7ÇÏCùAW¤<–¯	
ɟ¥=v20120907_00426_stKsb315@ënC ës?9÷–@€E©ì=¦Y7?0ى?"záh¾¡ÊÁE©7
DÕ^CöÕ¢AWi1<"9û	
ɟ¥=v20120918_00205_stKsb315@ëo¡c^¿S?Q4¾@€Ešrö=­E ?œôˆ?5`¾¨õÃE™^fD7lÝCøՁAVÅ<içl	
ɟ¥=v20120918_00207_stKsb315@ëo¡fµ+E?PYL@€Eœ9{='ŠÈ=ùE…?G®h¾²-E›¤)DÕl¬C÷ÉAVçl<6¨à	
ɟ¥=v20121002_00142_stKsb315@ëq`ŸÓêù?Z@€E­¸=Øœ@ß'r?ØQì_¾™™šEªÂ¸D7'ºCøèöAVL<ª¸n	
ɟ¥=v20121002_00144_stKsb315@ëq`¢ç–R?"Ü@€E­VÍ=îÎÉ>•0Å?Ê=qi¾²°!E««ìDÕ`JCöÐAVgW<•±	
ɟ¥=v20130310_00689_stKsb315@ë…J&¾?6x@€E¶¢)=¨€d>O ¹?k…b¾–‡+E³lÍD7HRCûðƒAcˆd<WÇ	
ɟ¥=v20130310_00691_stKsb315@ë…J)Úõ?CÂë@€E¶´…=¢K0=ƒçA?G®j¾˜"uE´{DÕ>NCù¾AcMÜ<"	
ɟ¥=v20130314_00341_stKsb315@ë…É·4O?sDJ@€EŸR=¸°=\Rù?fffc¾—
=Eœ‰®D7=`Cû¦¨AdPÖ=Äê	
ɟ¥=v20130314_00343_stKsb315@ë…ɺ™z?sW@€EŸí¸=×°V>ä\?\(öj¾¢ÐåE#ìDÕG3CùØÕAd<Ã$m	
ɟ¥=v20130324_00943_stKsb315@ë‡	Fšs‰?4ÞA@€E™ñ)>±U>ˆ¦s?œ(öa¾£×
E—FD7eqCûiXAf	Ç<©Á 	
ɟ¥=v20130324_00945_stKsb315@ë‡	IÆÍÚ?5«ö@€EšZ\=žà8>B7ø?ˆõÃk¾³¶FE˜
HDÕO¦Cù_}Affö<"[	
ɟ¥=v20130508_01073_stKsb315@댭ÇJ?Ïà–@€E#)=ƒAp@$»)?fffb¾Á‰7Eš¢fD7nwCú¨Am:=Ó4ˆ	
ɟ¥=v20130508_01075_stKsb315@댭	ŸÜ)?¤_@€E\=ˆªt?ôËw?s33j¾ãSøE›/HDԑHCø¨Ao ==Å`H	
ɟ¥=v20130711_00607_stKsb315@딤 w.>ø²5@€E…!Ã=«}Ø?ô^›@0b¾¢ÐåE…šD7þCú¦A{Õ
=—«m	
ɟ¥=v20130711_00609_stKsb315@딤')óï?+±@€E…r3=¸·ŒARn"@0f¾Á%E†	ìDÕ%C÷ËDAª=½½<	
ɟ¥=v20130716_00108_stKsb315@ë•?Aµ)?!þ‹@€EÔ»š=¡^ô?Qµ3@3×
6¾·KÇEØÍD7:CûXA|&=ÆXë	
ɟ¥=v20130716_00110_stKsb315@ë•?E'²!?!™@€EÔ(ö=Ì;Ö?gÓ?ìÌÍk¾ÌÌÍEؐ)DÕDZCøúÁAzÇ=ŠR	
ɟ¥=v20130731_00230_stKsb315@ë—!öásM?4-¹@€E'Í=±Ú$@ƒ{-?ç®b¾ ÄœE²D6Ý?Cú|ÍA~ÞD=›F¿	
ɟ¥=v20130731_00232_stKsb315@ë—!úyÓ×?%Ê@€E'"=¸F`@‰Á@2\h¾¨r°EƒšDԂÉCöfA}¬=î§P	
ɟ¥=v20130801_00445_stKsb315@ë—BҔ¢d?Ià@€Euº==¤X¤A8Ê?å¸c¾¡ÊÁEsw…D6ï;Cúx"A};ì=]ý	
ɟ¥=v20130801_00447_stKsb315@ë—BÖWÕÕ?L·@€ExÈ{=0AS{?Ã×
i¾¯²Ew}ÃDԁªCöŸžA}7=‰™õ	
ɟ¥=v20130812_00061_stKsb315@똟Û0²û?Á¾@€Eª´š=ÙaØ?y@ =¾£SøEªzD7œ‹CùŠA'M=ê˜f	
ɟ¥=v20130812_00063_stKsb315@똟ޓCi?#=ô@€Eª
=œšq>Ëg@zák¾Ç®EªN=DÔÐ1C÷ߞA€Â—=¢˜¿	
ɟ¥=v20130813_00190_stKsb315@ë˜À¿4®]?ë³@€E›f=¾¶ˆ@¡'¼@5b¾œ(öEš•ìD6àBCú²A€31=Ç»¯	
ɟ¥=v20130813_00192_stKsb315@ë˜À®{S?6Ý@€E›3=×¾:@EÇ?¼(öi¾²-EšnDԀjCõÊA€«=|		
ɟ¥=v20130826_00116_stKsb315@ëš`M—¸n?Plj@€EŽu¤=Œ³AæÝ?Ã×
`¾©ûçE=D7=CùyüA€Šâ=›È	
ɟ¥=v20130826_00118_stKsb315@ëš`Q˜?KXŒ@€EŽ'f='Ý"Ae
ò?ÚáHj¾µ?}EDԜBC÷A€Ï@=«)î	
ɟ¥=v20130827_00068_stKsb315@ëšrø€/?çZ@€E­EÍ=ÈQ@ŒJø@ea¾ÀE­ƒ\D7NVCùìJA'­Ú>12	
ɟ¥=v20130827_00070_stKsb315@ëšv3þµ?G‰@€E­Šö=¢¼TA›¥@®k¾¾vÉE­h¤DÔ©qC÷"ÑA­=z	
ɟ¥=v20130904_00452_stKsb315@뛄""‰è?‰¾'@€E°¥…=ºùP@8¹M?úáH`¾¨r°E­kšD7b=Cø›ÇAƒ">f+*	
ɟ¥=v20130904_00454_stKsb315@뛄%ÃhË?Ž?@€E°nö=™#hAś?î{j¾ž5?E­×\DԚ¨Cø!ADG><v	
ɟ¥=v20130920_00212_stKsb315@띀ô}`(?4êc@€Esæ=zW@|c+@G®`¾¬‹DEoç…D7+CøŸA…Â>ʵ	
ɟ¥=v20130920_00214_stKsb315@띀÷É*+?9¼<@€Et
=‹8ÔAsï@¸Ri¾«…EpåHDԜÕCøféA'Õ‰=á…Ã	
ɟ¥=v20130924_00380_stKsb315@ëž4$4h?.¤@€EÉ
=Û£fA+&@8Qì`¾£SøEÆÔ¤D7ˆ!Cù'AƒGÓ>¬è	
ɟ¥=v20130924_00382_stKsb315@ëž@æ{? Î×@€Eɟ=®@A!½P@N¸Rj¾µ?}EÇÏ×Dԗ¾Cø åA…m>3žñ	
ɟ¥=v20130925_00116_stKsb315@ëž [ñ2]?.@€E¤ú=Ä8@@¸]@Mp¤_¾Ÿ¾wE¢¿…D77CøÀ¤Aƒ	ñ>Ù	
ɟ¥=v20130925_00118_stKsb315@ëž _I÷›?H@€E¤ìÍ=´L4?¢£@6ffj¾¦ffE£G×DÔ¯Cø	7A"_>iõ	
ɟ¥=v20131003_00046_stKsb315@ëŸ 7º?"g`@€E'³¸=è@ÛAgjÜ@"\`¾œ¬EÜÍD7w®CøòòA…Ѩ>ø	
ɟ¥=v20131003_00048_stKsb315@ëŸ ‰¹'?75Ã@€E'÷ì=ߔI@ûÞ@
=i¾±©üEhfDԕÓCø81Aƒ;š=ÐÙ±	
ɟ¥=v20131005_00164_stKsb315@ëŸ`"ò«"?¹Úß@€E°š=›ËÈ	
ɟ¥=v20131005_00166_stKsb315@ëŸ`š-]†?«h@€E¯5ì=6	
ɟ¥=v20140316_00601_stKsb315@볩®Õ/ó?*q*@€E£Ì=ªS@ž??§®b¾™™šE£RD7rCûŁAf9<¹X	
ɟ¥=v20140316_00603_stKsb315@볩²9ùv?!£Ê@€E£â=Èm0?$€§?Ài¾ A‰E£à)DÔÊ%C÷/;Af0®<¼I¥	
ɟ¥=v20140320_00551_stKsb315@ë´+ßj´?ž¨Â@€E¬ñö=ŠÏ\?T¸`?G®a¾±&éE¬¾fD7'=Cú²oAe¢÷=Vzñ	
ɟ¥=v20140320_00553_stKsb315@ë´+Oa½?ŸØ+@€E¬Óf=Ó‰>FC?J=qj¾¼jE¬±
DÔ² C÷ÕÃAe7Ø=2œ	
ɟ¥=v20140521_00987_stKsb315@ë»èŠÜb?E¬A@€Er®=˜ì?;úr?p£×b¾£×
EpºD6ë¦CúÌjA^7ì<Àmb	
ɟ¥=v20140521_00989_stKsb315@ë»èŽÅOÖ?HÞ|@€Eq¸{=G®9>å1ƒ?J=qi¾¢ÐåEpHDÔpjCöŒîA^ќ<Éñ´	
ɟ¥=v20140604_00406_stKsb315@ë½¢¤Áu¬?C#u@€E/š=Ñ˃=¼ÐY?p£×b¾¥ãTE€2D7»–Cúó×A]E<Kǧ	
ɟ¥=v20140604_00408_stKsb315@ë½¢§÷p9?+Dª@€Ebá=¯Ù>)"?·
=j¾Ã•E'öDÔÒ C÷V¨A]Íï<«å…	
ɟ¥=v20140606_00240_stKsb315@ë½æ b5ª?(f@€Epþ=a>m"?\)`¾—PElÜöD7ÅÃCù^ÙA]lÈ<¦ñ¦	
ɟ¥=v20140606_00242_stKsb315@ë½æ#ú@M?,¥M@€E|J)=Iؐ?—_Ô?G®k¾Ã•Ez¼¤DÔÐÅCø‹dA]g<ì_	
ɟ¥=v20140628_00568_stKsb315@ëÀ¥Uë™?: @€E€ì=€ø¼?yE¤?‡®c¾¸QìEï®D7RCúVA[%…<v0o	
ɟ¥=v20140628_00570_stKsb315@ëÀ¥XÆ¥Á?A7d@€E®=x³É>Í׎?\(öj¾¶È´E€ôfDԇçC÷+#AZ¾C<PÑ°	
ɟ¥=v20140628_00616_stKsb315@ëÀ¥È×?HËw@€E{M…=—Éh?L)È?G®`¾´9XEyüRD7r-CùÇðA[™<'êW	
ɟ¥=v20140628_00618_stKsb315@ëÀ¥Ë…w?G '@€E{ á=ã7¯@
ÍÝ?˜Qìl¾½ó¶E{×DÔ¡C÷ÏßAZ¹n<[‹D	
ɟ¥=v20140628_00664_stKsb315@ëÀ¦<qæ!?68@€Ev¹š=В«?ñÜ?n{`¾²°!Esó…D7•ÓCùFAZØØ<Z2P	
ɟ¥=v20140628_00666_stKsb315@ëÀ¦?ÐOŽ?.ÚQ@€Ev¼R=€RÈ?,È(?•Âj¾È´9Eu¿\DÔ«}Cø#–A[D<ƒ'œ	
ɟ¥=v20140714_00309_stKsb315@ë£ø÷èÚ?%Ä@€E§Áö="¶…?ô»?¸Qìc¾¤Ý/E©ÆfD7DJCú|jAX°÷<}2l	
ɟ¥=v20140714_00311_stKsb315@ë£üX
ƒ?)Àß@€E°¤\=™Ì¬>Y¦ã?‹…j¾±&éE²zDÔsøC÷IÛAY¸<ˆÌë	
ɟ¥=v20140714_00357_stKsb315@ë¤aBðÀ??@å@€E¨
®=³ ?s±?ž¸R_¾ž¸RE©­D7"JCùÖFAXÒ?<iÃ	
ɟ¥=v20140714_00359_stKsb315@ë¤d¶Ã¡?7ý@€E§ÿ=¨ÁÄ?Û0t?¨õÃj¾°£×E©ë…DÔzCø0åAXî*<dR	
ɟ¥=v20140801_00327_stKsb315@ëÄãÉ?5¹u@€E¹¼q=Á®<=û{?}p¤a¾¤Ý/E¹‰®D7^˜CùÐAXÀN<tR÷	
ɟ¥=v20140801_00329_stKsb315@ëÄãDI[?.YV@€E¹'¤=Ø|O@Hm?´zái¾ºáHEºŽÍDÔªòC÷k#AXfë<ŠÁ	
ɟ¥=v20140801_00375_stKsb315@ëÄã‰S±?0¡ø@€E»†
="ô`@»þ¯?\)`¾¢MÓE»D7"¬Cù!'AX¼i<R/†	
ɟ¥=v20140801_00377_stKsb315@ëÄ㌏»?+MW@€E»¦
=¿x?y´q?å¸k¾¤ZE»ý
DÔ¯}C÷Ü)AXšB<»Lñ	
ɟ¥=v20140801_00447_stKsb315@ëÄägQbÉ?5»l@€EÀ¨¸=›"ˆ? ào?áG®`¾©ûçEÀɅD7®‡CùAXéû<ºb	
ɟ¥=v20140801_00449_stKsb315@ëÄäj• ?0Ab@€EÀ^\=Ó"Ê?K?·
=k¾Ÿ;dEÀ-3DÔ±¢Cø.5AX^°<•nˆ	
ɟ¥=v20140801_00495_stKsb315@ëÄäÌφ»?Sa@€E¼f=¹°Ô>U;±?¥¸_¾ ÄœE¼({D7¾‡CøßßAXœ<ˆ<)	
ɟ¥=v20140801_00497_stKsb315@ëÄäÐ@dŸ?"×Ç@€E¼›¤=´õd?®åx?ë…j¾¬‹DE½í3DÔÄÅCø-qAXø¦<¾Ð	
ɟ¥=v20140801_00543_stKsb315@ëÄå1ŸðK? *@€E¾Hq=²æð?
iã@$zá`¾©xÕE¾¡šD7ÑCøžAY&'=@	
ɟ¥=v20140801_00545_stKsb315@ëÄå5æa?æŽ@€E½Jf=Á	C?â@G®j¾·KÇE¾µ\DÔº5Cøœ‹AX7D<ÝS	
ɟ¥=v20140827_00312_stKsb315@ëÈ#¹?Q?D[Q@€E5…=Œ]4>õ«Â?hõÃ`¾¢ÐåEÄöD7ÅPCø'ªAX<<n++	
ɟ¥=v20140827_00314_stKsb315@ëÈ#f}¸?4'À@€ExÍ=Žt	
ɟ¥=v20140909_00165_stKsb315@ëÉÁï*?[¨@€E©É®=luø@(	Š?fff`¾§l‹E¨a…D7™ªCø~wAXªv<'Šp	
ɟ¥=v20140909_00167_stKsb315@ëÉÁqµÐ?së1@€EªŒÃ>+Ú>>G?8Qìj¾½p¤E©fDÔÙ`C÷ÂòAXSÏ<Œf\	
ɟ¥=v20140909_00453_stKsb315@ëÉÁÁ`³?3€»@€EŸÁš=šä¬=ˆy(?±ë…`¾©xÕEžÇ
D7´ÝCø>úAXˆµ<•
	
ɟ¥=v20140909_00455_stKsb315@ëÉÅ­ß!?*I·@€E x…=–þD?ÓŸ?Î{j¾¯²E ,)DÔÇ×Cø¤ÝAXºý<¤ÓÎ	
ɟ¥=v20150509_00560_stKsb315@ëè3ôÿq?V—°@€E¸=ƒ'ô@ùA€?ñë…b¾'ë…E¸§\D7Ž5Cú!A}½ž=Éû)	
ɟ¥=v20150509_00562_stKsb315@ëè8ž6â?P¡‰@€E¸KR=€à|@«ý?ð£×j¾¦ffE¸è)DÔâÉC÷ÊA}èI=¢vS	
ɟ¥=v20150605_00241_stKsb315@ëëdņœè?^!@€E½y=>)ƒ@s@™šd¾°£×E½M…D7–ÙCú]²A=ž><÷C	
ɟ¥=v20150605_00243_stKsb315@ëëdÊ5˜¾?dÊ@€E½L¸=·&ì@Æԑ@33j¾³33E½¶¸DÔËdC÷‹dA€Êw=óÆ
	
ɟ¥=v20150723_00975_stKsb315@ëñh-F¥?LkE@€E¢
=wt_A?¶A@áH_¾™™šE (áD7…ãCø"×A…ø>=#	
ɟ¥=v20150723_00977_stKsb315@ëñh0›ùÆ?c³¥@€E¢Üá=‹
´A'Î×?ñë…k¾²-E¡ÎDԔÕCùcAƒ'´>'Ù	
ɟ¥=v20150804_00471_stKsb315@ëòâ¯)ÉR?5€#@€E¸Âq='i@Ahá\@.¸Ra¾"t¼E¶ë3D6šCû	üA"u`>`Ý	
ɟ¥=v20150804_00473_stKsb315@ëòâ±únF?L)è@€E¸=q&?@ït?ã×
i¾ ÄœE´Á×DÔÛ×Cø¥`A'	}=ÕĒ	
ɟ¥=v20150817_00241_stKsb315@ëô-?Z¡°@€E~6ö=Œôˆ?ö¡@c¾¡G®EyÌRD7%PCú:A"^¯>È¥	
ɟ¥=v20150817_00243_stKsb315@ëô''ó?f	@€E|i×=£Xè@¤¥@záj¾ª~úEy
DÕ1Cø[AƒŽý>êˆ	
ɟ¥=v20150825_00171_stKsb315@ëõ€Ã›U†?.(@€E',á=›ø@úJé@ £×c¾œ(öEÏ®D6áHCúQªA"¨ã=÷£	
ɟ¥=v20150825_00173_stKsb315@ëõ€ÆƒØ?"¢.@€E'H=—)AXu@=qi¾ž¸RE0fDÔíÃCø'A…^ã=ùÈ	
ɟ¥=v20160706_00687_stKsb315@ìãՒn?J¡@€E"£á='ƒÐ?ŠÈ?G®b¾®—E'îáD7}ÃCù>wAY{<‡	
ɟ¥=v20160706_00689_stKsb315@ìçN
)?C{?@€E"ø=¢žO>†?(õÃk¾š¬Eƒ¸DÔ»+Cøq‰AYd&<náG	
ɟ¥=v20170617_00711_stKsb315@ìHE…"I?8þÓ@€E•ôÃ=µu`@ð¼ã@B\d¾ A‰E—ÈöD6ÛçCû‡®A…àæ>%6í	
ɟ¥=v20170617_00713_stKsb315@ìHE‡ØD?6Ê@€E"š=¡/à?™ê4@<(öW¾°£×E'DÔ÷¦Cù'°A"d8>=}	
ɟ¥=v20170623_01208_stKsb315@ìI
5ž²Þ?¹ù@€E·R¤=zi	
ɟ¥=v20170623_01210_stKsb315@ìI
8QËO?§ñÁ@€E·ï…=ô_G	
ɟ¥=v20180513_00711_stKsb315@ìq‹8šáB?c"@€E¦ÉÍ=ƒ¢=Ðo‰?LÌÍc¾¬1E¥žáD7lþCúqhA\8a<¶z¢	
ɟ¥=v20180513_00713_stKsb315@ìq‹<'HC?Q¯õ@€E¨_f=Sê‡>äþ??záHi¾¦éyE§ˆDÕ:úCøØRA[Ü><¼Ï¦	
ɟ¥=v20180525_00705_stKsb315@ìsgw"v?|p@€E§"Ã=¦ÆK>Œ¼X?G®d¾¥`BE¦»HD7$jCûÁ‰A]™<ÀiÐ	
ɟ¥=v20180525_00707_stKsb315@ìsjH=†?wd@€E§R)=tÍÁ>] ?hõÃj¾«E¦ÀfDÕîCùÓA]‰[<ÌrÉ	
ɟ¥=v20180525_01038_stKsb315@ìs	8µ?n:t@€EŸä\=씋?[?Që…a¾»çmE‡D7uCû\A]`]<Æè`	
ɟ¥=v20180525_01040_stKsb315@ìs	O-e?dÂÒ@€EŸ§á=°!…?=ÂÂ?=p¤j¾¬‹DEÍHDÕ+¾CùXöA]D¢<]à	
ɟ¥=v20180728_00219_stKsb315@ì{±Àa¯?9ô@€E‹13=¾4Ì>'n?£×b¾²-E‰	×D6ý²CúÏ;Ag]º<ßjÄ	
ɟ¥=v20180728_00221_stKsb315@ì{´ú¾M?W±F@€E‹{=f.É?¨1?€i¾²°!Eˆ[šDÔðƒCøßßAghú="ç	
ɟ¥=v20180806_00207_stKsb315@ì| ÿ@x?(`ð@€E¤æ…>	#?À)¨?·
=c¾­VE£ù\D6ÍCû‹#AiŠ­=Iâ	
ɟ¥=v20180806_00209_stKsb315@ì|!Iх?2*›@€E¥ZÃ=懱?.…¬?±ë…i¾§ïžE¤3DÔÚfCùƒ×AiX=Fó	
ɟ¥=v20180812_00591_stKsb315@ì|ãn,M¼?,D¨@€E':¤=¼ò8>Ëߌ?Ñë…a¾Â\E€ÙÃD7R-CùÇÏAk	=`O	
ɟ¥=v20180812_00593_stKsb315@ì|ãqÑ?)œŒ@€Eé=œÓ=?"?Ç®i¾° ÅE€vÍDÕ7;C÷×mAju=þÑ	
ɟ¥=v20180825_00151_stKsb315@ì~`Z?*ª¿@€E›æq= œ?šÀ¹?µÂc¾˜bE™¤D6íãCú¨1Alm•<÷qo	
ɟ¥=v20180825_00153_stKsb315@ì~L:k?*3@€E›´®=œ8¤>‰?Ã×
i¾Á‰7E™ô¸DÔàƒCøxAlâ=/9	
ɟ¥=v20180831_00075_stKsb315@ì@f6–?Wr+@€Eø
="l?Û¬¯?"33a¾™™šEŽq\D7	'CúØsAl®Ð=
ˆq	
ɟ¥=v20180831_00077_stKsb315@ì@º™Ä?Vج@€E×=Ç#?
r‰?†ffi¾©ûçEŽZ{DÔö=CøÛdAlÀ<õ¤l	
ɟ¥=v20180901_00555_stKsb315@ìc´høg?gÉ@@€EW?H=œn¸>´ƒ;?}p¤a¾° ÅET3D7qCù­ôAnž‡=5'	
ɟ¥=v20180901_00557_stKsb315@ìc·™õ4?b\»@€EW¥q=·IH>ߺö?‹…i¾§l‹ETƒ
DÕE/C÷ß}AlåÄ=$rx	
ɟ¥=v20190814_00663_stKsb315@ìªÆ¹•?‰UV@€E¿£…=³£Ð?§é>?®{b¾ª~úE¿')D8BCü¦%Ae+C=u½"	
ɟ¥=v20190814_00665_stKsb315@ìªÆE?®ÿ@€E¿°Ã=Ëp>¶\?'\j¾¬1E¿±ìD՟çCûBAen=(r¸

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_59n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  194 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             º®†¾v20100809_00576_stKsb331@ëEöqì?/Ûë@€Es Í=˧=%s"?"33b¾'ñª
EnŸ×Dh¨!C`%Ao<D<ÝNº®†¾v20100809_00578_stKsb331@ëEúU:?DS
@€Erð==¯ðé=~ù2?Tzád¾—P
EoâDî9qCZšáAnŸþ<Â-'º®†¾v20100813_00501_stKsb331@ëÄåÿÃ?7¡@€EÕÍ=¤=ø?U?}p¤b¾Ÿ¾w
Eg×Dh¾¸C`qAoéW<Ì2º®†¾v20100813_00503_stKsb331@ëÄè©çð?%@€EÀ×=˜‰>$1?†ffb¾"ýô
EqDî%²C[®VAnÈe<Òjº®†¾v20110726_00467_stKsb331@ë;%¡Ýá?ºž@€E—Èá>5ý?×u|?Ôzá`¾–‡+
E–›…DdFéCO#TAGÃ<mƒ€º®†¾v20110726_00469_stKsb331@ë;%†Ê4?,¥@€E—àš>Rx¥?Kr÷?î{b¾—
=
E–æfDëèCKÏAGÌô<Dzº®†¾v20110804_00803_stKsb331@ë<F‰ G‰?<Ž@€E¶œ\=èúú>EÊ?ž¸Ra¾˜b
E¶AÃDd"9CM–AGGÿ<[½Oº®†¾v20110804_00805_stKsb331@ë<FF"å?Rá@€E¶üR>¡S>äe?±ë…c¾p£×
E´—HDë½`CI͑AG]¤<–[5º®†¾v20110817_00472_stKsb331@ë=áú>Z.?@îÊ@€E•63=že=ܑU?5a¾Ÿ;d
E"ÂÍDdfÉCNœjAFô'<\†mº®†¾v20110817_00474_stKsb331@ë=áþCU?,¥(@€E•2\=­ó>ó%?s33b¾œ(ö
E"G®Dë´sCJÚAG_<*´éº®†¾v20110823_00245_stKsb331@ë>¢Ÿ‰M?è@€Eœâá=¿">¶
×?úáH`¾»çm
Ež"RDdašCNòoAGA7<'æÚº®†¾v20110823_00247_stKsb331@ë>¢¢íu?
Ï@€Eœ{q=ç–}>¸@
p¤a¾­'h
Ež&Dë¹ËCJDZAGÆ<°Ÿº®†¾v20110901_00528_stKsb331@ë?Âd}ӕ? ˆx@€E¾©=Æp=µW«@Qìa¾®—
E¿n¸Dk¯mC1½ôAG'r<¸2µº®†¾v20110901_00530_stKsb331@ë?Âg×/&?Óú@€E½ïì=ÝI@×á?ñë…b¾¾ùÛ
E¿°DïpœC-§+AGEL<ƒ"dº®†¾v20110914_00298_stKsb331@ëAa~.SÐ?6qr@€E°{=»l>Øü?ê=qb¾'J
E­å3DkbC2×AGåv<>1º®†¾v20110914_00300_stKsb331@ëAaìäÅ?9ÄM@€E°Z)=º)¡=›"?ºáHb¾–
E¯;ìDïQÃC,÷
AGüç<e$𺮆¾v20110917_00369_stKsb331@ëAÂVæ%ä?FFS@€E'%š>%š@,p?Ž{a¾‹C–
E€ÍDdyyCNAH3=<UZöº®†¾v20110917_00371_stKsb331@ëAÂZ—ö¬?+(å@€E'HH=©|H?Õ{?G®c¾"t¼
E·…DëɲCJ׍AHVÙ<F"º®†¾v20111009_00395_stKsb331@ëDrhR?5Öb@€E£U=›e€?f	T?£×`¾Òò
E¡µÃDdBáCNíÓAJ®<,¤vº®†¾v20111009_00397_stKsb331@ëDßj^?4[€@€E£=²Ó(?‡R'? a¾ŒÌÍ
E¢9×DëȋCJ³¶AIïˆ<GÑͺ®†¾v20111015_00140_stKsb331@ëE@f'º?½ää@€EœÍ=åIl=£á!>Ñë…b¾£×

Eš±×DkƸC2"3AK;8=Oº®†¾v20111015_00142_stKsb331@ëE@iñŠ?ÈÓ&@€E›Ú=«]€?÷ý>Ç®`¾¹X
E›â)Dï_mC,IüAKo=5–ߺ®†¾v20120316_00436_stKsb331@ëXiÒ¯ÊÞ?Sç@€E¥GH=½'$>o2ä?™™ša¾©xÕ
E¤ÊDdÜþCM,ÍA`o<Šsº®†¾v20120316_00438_stKsb331@ëXiÕË°?Éæ@€E¤rH=ªÍ¡?‹»î?®{d¾ Äœ
E¤O×Dë¥hCO™šA_æ®<•>úº®†¾v20120318_00765_stKsb331@ëX«cº4D?%¬6@€E¢3>f€?b¸p?Î{b¾£×

E¡—ìDd›øCN€Aa0±<âຮ†¾v20120318_00767_stKsb331@ëX«gö°?•g@€E¡†®=ò~ˆ@
È@ffb¾²-
E¡ÃDë¬sCM&éAa=×躮†¾v20120601_00583_stKsb331@ëb
@ûÉ?'ί@€E§É
=ŸÚ?ðq?¾¸RO¾˜b
E§H)Dk®wC3¬Ak[À=®º®†¾v20120601_00585_stKsb331@ëb
XÒ?§À@€E¨²¸=£ä?5¢?—
=b¾š¬
E¨v)DïXJC-ùÛAk»<âÇNº®†¾v20120606_00558_stKsb331@ëb§"­d'?H;M@€E‹7q=€š`?lï´?=p¤`¾ž5?
E‰éHDk•'C3öAmqs<º{º®†¾v20120606_00560_stKsb331@ëb§&Á•Œ?JOç@€EŠÂš=¢¬?^•?…¸c¾ß;
E‰Ÿ3DïN°C-÷ÏAm^è=fÒº®†¾v20120610_00786_stKsb331@ëc)ÌJ¡9?¯@€E‡ì=Ã]>tfƒ?Àa¾'ñª
E†HDk½`C3AmâÍ<úÎuº®†¾v20120610_00788_stKsb331@ëc)Ïð}×?aI@€Eˆ›f=ÃÂt;iÔ¦?Š=qc¾'\
Eˆ,fDïTC-ÏAnà<ÉD€º®†¾v20120614_00469_stKsb331@ëc¥'DÀú?‹è@€EŠ×>??ŒÌÍa¾Ÿ¾w
E‰*ÍDl=C1IüAn<ípº®†¾v20120614_00471_stKsb331@ëc¥–<'?!Q™@€EŠ{=ý¤->Þq©?W
=c¾bN
Eˆƒ×DïJÉC0`Amå <ÏÈ]º®†¾v20120616_00452_stKsb331@ëcå´~±?#êý@€E"8Ã=è?p>9ó?k…`¾záH
E'±ÃDkŽ˜C3º^An®Ñ<©;Aº®†¾v20120616_00454_stKsb331@ëc帶š±?9@€E"¢ö=Ã:ì>Ì4?£×c¾ß;
EƒvöDïW…C-!AnQ<Û8yº®†¾v20120617_00596_stKsb331@ëdA¶ƒµ?50P@€Ee'
>ç=ô(k?p£×a¾ Äœ
EcÃ3DkéšC1…`Aon<Óó"º®†¾v20120617_00598_stKsb331@ëdK6Å9?#'¥@€Ed¾Í=ݓ>£…6?hõÃc¾‡®
Ec öDïIHC0^5An‰<·j庮†¾v20120704_00188_stKsb331@ëfûõŸ)?7­¥@€EJ=Ø	>i»Ë?}p¤_¾° Å
EšÎöDlüC0iºAq¼<áœCº®†¾v20120704_00190_stKsb331@ëfÿ0§"?Eã@€E{…=îû{<Ðí6?c×
a¾¢Ðå
E)DïO×C2Aqeø=½ûº®†¾v20120705_01071_stKsb331@ëfGø&?U«V@€ESÖ=®AL>h Ü?W
=`¾²-
EQ¶Dk€C4OßAqhß<ô†wº®†¾v20120705_01073_stKsb331@ëfGë»%?HK@€EST>&\O?…¡:?fff[¾¤Z
EQ«3DïGC,;As-Ü=^	º®†¾v20120713_00805_stKsb331@ëgFŠ°]*?:§`@€E~"š=°»ä?Çp?Që…a¾œ¬
E|[
DkŸ\C2š Aqþô<Ø­
º®†¾v20120713_00807_stKsb331@ëgFòl?0@€E~¸=­Óó?]Æ?ƒ×
b¾˜"u
E|_\Dï_LC.ºAqs<áDfº®†¾v20120714_00731_stKsb331@ëgdÀ%.¹?"ã2@€E…Òö=ˆû>êië?…¸:¾«
E"ËDkÍ/C2¸Atkg='~"º®†¾v20120714_00733_stKsb331@ëgdÃr[?†lã@€E†R=¥ß¬>«`R?\(öc¾¸Ôþ
E…)DïOðC/–ÉArmú=:˜Pº®†¾v20120719_00373_stKsb331@ëhžpéw?˜"@€E¢B)=•ŽT>FL9?"33`¾£Sø
E ™qDk´)C049At•R=¯‰)º®†¾v20120719_00375_stKsb331@ëh¡Øø?ž´;@€E¡î=Õåt?#]?µÂb¾µÂ
E ñ3Dîá`C0ÀƒAu×9>~–º®†¾v20120720_00415_stKsb331@ëh&–‹?#ŽU@€EƒðR=â^É?ï—M?…¸Y¾¡G®
E'çšDk¯}C25?Asej<噺®†¾v20120720_00417_stKsb331@ëh&æ±Ð?"n@€EƒÈ=µ¼¤=¼]Ñ?ª=qa¾ˆ1'
E'ß×DïboC.¯\Ar\=

Jº®†¾v20120721_00325_stKsb331@ëhD»ËÃ7?^l @€Eœ†3>\ß<x¦?\)`¾¤Z
E›€=DjeC2 ƒAtt.=Z}žº®†¾v20120721_00327_stKsb331@ëhD¿¸?2;"@€EœQ
=ùÍ°=mm?¨õÃb¾"›¦
E›±šDïWC/WAr¬‹=/˜º®†¾v20120722_00235_stKsb331@ëh_`,Ðî?_´@€E±f{> i?ÄÀ?'\`¾ž5?
E¯<{DlMC.ß}As?á=žNº®†¾v20120722_00237_stKsb331@ëh_cEš>?J6@€E°Ÿ{=±ƒp?¸A ?¬ÌÍa¾­'h
E¯c\DïRFC3ÀAsÖ9=&іº®†¾v20120731_00783_stKsb331@ëi…1Cú?T@€EY=q=ƒ(¼?'¯?†ffa¾²-
EV;×Dk±ºC2ñ'Asºf=öŸº®†¾v20120731_00785_stKsb331@ëi…4˜ÓÌ?Lͨ@€EXaH=nP?º¸|?n{c¾¡ÊÁ
EV;
DïRÁC/`ÅAtK÷<óY÷º®†¾v20120801_00177_stKsb331@ëi µ¹û?D@€Ep'
=ýNJ>hF?´zá`¾˜b
Em¼ÍDkðÕC0¢AuP=‰º®†¾v20120801_00179_stKsb331@ëi ¹-™?!æW@€Emƒì=èŽs;¯?s33c¾–‡+
EjÛ×DïJNC1cTAtIŒ<ìßbº®†¾v20120804_00589_stKsb331@ëjšþÔ1?‹K6@€E"Nì=æ¢û?"¼?G®a¾©xÕ
E'!šDkÔÝC1éyAvM4=Œ8µº®†¾v20120804_00591_stKsb331@ëjž?Ö°?r'@€E"–)=S¹§>™Ææ?€b¾¦ff
E'ïÃDï\C."Av¿z=S²º®†¾v20120808_00135_stKsb331@ëj'¶§&J?c‰@€E›½=×W]?‡Ü¶?˜Qìa¾›¥ã
Eš!HDk¬‹C2OžAuo=
¯rº®†¾v20120808_00137_stKsb331@ëj'º°4?é@€Ešõq=â»?©pÃ?ç®Y¾›¥ã
E™	×Dï^=C/>úAs×2=KÀº®†¾v20120814_00061_stKsb331@ëk?f(¾e?'ƒø@€Ešš=åý?xÇH?£×
`¾Oß
E˜7ÃDluC/¯\At›¯=%Dº®†¾v20120814_00063_stKsb331@ëk?i^…?1­‰@€E™›3=ÚÂ><¾æO?G®a¾˜"u
E˜fRDïK;C2ß;Au×D=	V–º®†¾v20120817_00476_stKsb331@ëk¤X÷=?"Žâ@€EPTö='3P>ÚPÿ?}p¤a¾¦éy
EM8öDk¥ÃC2®AyùÛ=î%Gº®†¾v20120817_00478_stKsb331@ëk¤\!?¦Lé@€ERÙ×=›¹pº®†¾v20120828_00583_stKsb331@ëmVl2Ù?Wj@€EµEÃ=±Ûè>$ß?ºáHQ¾ˆ´9
E³
DkÇC2DAxym=ˆc¶º®†¾v20120828_00585_stKsb331@ëmY€¿®?Zz0@€Eµ )=u¥h>‡øØ?"33c¾«
E´ =Dï]ªC/þ5Ax""=IP0º®†¾v20120829_00414_stKsb331@ëm#Y"ßñ?dÙ@€E¬Á==·µ0@òàY?¾¸R9¾¨r°
E«{Dk¿LC2‹…A|
^=}²º®†¾v20120829_00416_stKsb331@ëm#\ÓÖ?۞@€E­	¤=Ì£û>ï+;?œ(öc¾—P
E«qDïY/C/¨1AuÀÀ=Ývº®†¾v20120911_00316_stKsb331@ënÁÝ(?hl@€E§Qf=ï2>3ÔÝ?Æff*¾·KÇ
E§DkȤC1\AxlÇ=Iƒ"º®†¾v20120911_00318_stKsb331@ënÁàWSN?»@€E§4
=ÚÆ&?Zè?†ffd¾—P
E¦ÄDïJ˜C0?¾AvxF=Äͺ®†¾v20120912_00061_stKsb331@ënߧ ?æ?+´@€E¼£
=³pœ@Üz–@ë…R¾¹X
E¼ÂáDkÂÑC0ºA~¶=—WŒº®†¾v20120912_00063_stKsb331@ënߪű%?+~@€E¼yq=Ñ×@sØ,?¨õÃd¾q©ü
E¼OHDï^ÁC0óøAx	=&*±º®†¾v20120924_00054_stKsb331@ëp_ïoSö?ïý@€E'v=í@SX£?¹™š>¾¨r°
E'JáDkÆC1YÛA}Ïd=`'º®†¾v20120924_00056_stKsb331@ëp_òÚWû? (\@€E'¥=¹û¼>ÎÆ?•ÂX¾–
E'cDï?žC0¼jAwå²=fº®†¾v20120925_00033_stKsb331@ëpˆÝT? ½Œ@€EÈwö=Ðy»@÷Ð'?ç®R¾—
=
EÈÄöDkµÓC1!HA}t"=š#º®†¾v20120925_00035_stKsb331@ëpŒ>Çç?î…@€EȊ=ܤF@'Í¥?¯\)T¾Ÿ;d
EÈŚDïBáC0¬A{0‡=@µuº®†¾v20120926_00297_stKsb331@ëp¡ìä¥?iY»@€E³­\>ëœ?ä-r?°£×a¾¤Ý/
E³š¤DküÝC1­Ay=B½º®†¾v20120926_00299_stKsb331@ëp¡ð"Ê?gÖ@€E´cš=ÀÀ?"_M?¼(öe¾£×

E´c\DïSÏC/ÃAz¡~=~µcº®†¾v20121012_00156_stKsb331@ër s~‡š?©{s@€E«à=¼ØÔ>Ą]?£×
a¾³33
E«ÊDkõãC21ªA}ª/>Rôº®†¾v20121012_00158_stKsb331@ër vÉzÞ?n@€E¬
3=܊0?}ýÊ?ŒÌÍc¾¶È´
E¬‰×DïKmC/ãA|¤¤=É º®†¾v20130318_00505_stKsb331@ë†Jî8*?UԌ@€Ez1…>7Ã?!v?\)b¾£×

Ey>áDlRC.˜ÕAU'<³˜èº®†¾v20130318_00507_stKsb331@ë†Jñ'‡ý?!Ë@€EyO\=Ÿ'Ü>Š?€d¾¾vÉ
Ezó×DïSC4E`AU0´<`iº®†¾v20130323_01148_stKsb331@ë†ëj¾È?¿@€E"½×=ØÖ²<"þ¥?Ã×
a¾å`
E'ÐfDl^¸C.r-ATÆ{<¢õ⺮†¾v20130323_01150_stKsb331@ë†ën$@&?Å@€E"—==¹Iì?¯ÓÚ?Ã×
b¾š¬
E"ÉHDï?¶C3ˆ1ATÛ)<¨?º®†¾v20130324_01325_stKsb331@ë‡ €Þ¸?ZCý@€Eæ==õá>À÷¶?=p¤b¾'ë…
EéqDltîC.á‰ATÙú<"Aº®†¾v20130324_01327_stKsb331@ë‡¤'҂?Ay-@€Eå=»?±›?xQìc¾ß;
E·®DïRC1-ÓATûÚ<Œ·†º®†¾v20130325_00963_stKsb331@ë‡*ë%î&?÷ñ@€E¢;{>7?ki?ñë…b¾¤Ý/
E¢aDlPƒC.¡ËAU¢<ðˆ7º®†¾v20130325_00965_stKsb331@ë‡*ð?Ms?‹-@€E¡:®=Í×? O€?æffa¾¢MÓ
E¡áDï@ZC3#×AT®<§ówº®†¾v20130326_00534_stKsb331@ë‡IëY$‰?kX@€E¨V==¸Ñ?'Ð?ýp¤a¾›"Ñ
E§ì¤DlBoC.höATÀ]<Ö̪º®†¾v20130326_00536_stKsb331@ë‡Ið-4A?òØ@€E¨¬¸=º`h?Ûå@5¸a¾²-
E©ŒfDïDC3¥ãAU=<àWNº®†¾v20130625_00840_stKsb331@뒨x=©?ͼC@€Ea•q=µ‹h=
Ìø>ÌÌÍ`¾Ä›¦
E`YHDl
C0ß;ALÕÓ=x>宆¾v20130625_00842_stKsb331@뒨*i¶?ƒõ¾@€E_Í×=éAq>	Bý?333c¾šŸ¾
E^æfDïO–C0(1AKæ	<Ýo²º®†¾v20130702_00272_stKsb331@듂CËÕ?É@€E•ì>«>õØ @`£×a¾˜b
E"'ÃDlðC/uAL =yº®†¾v20130702_00274_stKsb331@듂F–½?%ºî@€E•…=ôÂ/?q|?â\`¾¡ÊÁ
E•‹×DïM'C2AK¿Ý<"/𺮆¾v20130703_00226_stKsb331@듡tdì>? ù°@€E€Tf=é£?žÝy?Ü(öa¾§ïž
E@)DlHƒC.ÝôAKšÒ<•Æ<º®†¾v20130703_00228_stKsb331@듡w¥Î†?6ô@€E~ü¤=ÈG>ŸO­@c¾ A‰
E~xRDïR-C3È´AKœâ<—غ®†¾v20130703_00418_stKsb331@듣ôKí?#¶Ø@€EÒR=Æî ?'&Ž?ë…a¾Òò
E·×DlšC/¥AKçÉ<¾
Ÿº®†¾v20130703_00420_stKsb331@듣']?,¬"@€Eu{=Žº(>X¦?‹…a¾Ÿ;d
EDï8"C2Þ¸AKòô<*rͺ®†¾v20130703_00754_stKsb331@듥é(''?/ôì@€Et'ö=ǞÛ>T}‡?¨õÃa¾¶E¢
Eu²DkðÕC0øAKâ'<R½+º®†¾v20130703_00756_stKsb331@듥ì½2{?>£@€Eu8=äÔª?
"?ÌÌÍb¾·KÇ
EvÖ=DïIC08ÕAL'¢<ô'º®†¾v20130705_00210_stKsb331@ë"àx'q?kc¥@€EŒ-š>=">^?ƒ×
a¾´¼j
EŒ¬)Dl[¶C.­'ALË<ÐL\º®†¾v20130705_00212_stKsb331@ë"à{҉O?kbØ@€EŒb)=¨GÌ?ƒ+?
=qa¾¶È´
E‹ÛšDïEÃC3Z AK·¼<Á¡©º®†¾v20130705_00450_stKsb331@ë"âe^C'?CØ@€E~3=ȝ>Üÿ£?G®`¾¼í'
E|uìDl(RC/eAL&‰<|E뺮†¾v20130705_00452_stKsb331@ë"âh–·'?Hú[@€E~:á=œW¤>Æ@?^¸R`¾¡ÊÁ
E}'HDïC+C2åAL:'<"Ñ«º®†¾v20130705_00786_stKsb331@ë"å[¤Ñ†?"Ô›@€Eg˜ö=tn_=¾Fz>ë…b¾£×

Ee¿\DkŁC1]²ALkb="+º®†¾v20130705_00788_stKsb331@ë"å_S6?"Ñ•@€Efxö=y ?U_x?®c¾°£×
Ef=DïP!C/s¶ALgI<ʄžº®†¾v20130705_01058_stKsb331@ë"èb)‹?»EÜ@€E'îq=­$>úÒ*>ë…`¾§l‹
Ef{DkµC1ÒoALnj=Wüʺ®†¾v20130705_01060_stKsb331@ë"èe'f?¬Or@€E'j3=¡@?Á«¸>ÌÌÍc¾´9X
EçqDï\åC.ÉyALU_=(!†¾v20130706_00465_stKsb331@ë"aFm?(z‹@€Eœ:á=þMÉ@/1@	™ša¾Ÿ;d
E›¼¤DlyC/'hAL<¦'pº®†¾v20130706_00467_stKsb331@ë"d«ÿ?+ƒ‡@€E›l¤=ß­©=SnÄ?³33b¾²-
Eš«HDï?dC2¬JAL'<i麮†¾v20130706_00657_stKsb331@ë"SLj?ÐÂ@€EŽªq=©Ç¸>£@	™ša¾£Sø
E®DkôC/º AKû¸<š–4º®†¾v20130706_00659_stKsb331@ë"W"5à?!u‹@€Eúì=œn\>õ¤2?ÚáHb¾˜"u
Eo\DïFòC1"uAKÕI<…Vº®†¾v20130711_00269_stKsb331@딡©•z¦>öªÃ@€E š=ðZ?ˆ³@7®`¾›¥ã
EŸ¯ìDlC.äœAL\N<Ó~¹º®†¾v20130711_00271_stKsb331@딡¬½¸³?י@€E …=ÛÃá@»´@dzác¾•
EŸ—®DïP´C3;¦AKς=Uº®†¾v20130713_00361_stKsb331@ë"á¯ß?ü@€E•?¤=ÉØè?Dé:@LÌÍa¾šŸ¾
E•'…Dl>wC/kALpÓ=ô‰º®†¾v20130713_00363_stKsb331@ë"á³'û?[ð@€E"ž3=«Ôœ>‰¢~?˅b¾˜b
E">)DïTBC3C×AL'<_¨ûº®†¾v20130724_00721_stKsb331@ë–Fj"]ð?fÓ¥@€EŠóÍ=ÆTQ>¹åØ?Y™ša¾—P
EŠìDkñ7C1ФALÀ<Ãº®†¾v20130724_00723_stKsb331@ë–Fmù¢ï?`ׇ@€EŠ˜=ﴕ?Œî!?·
=d¾µ?}
E‹"¤DïLRC/¦fAL¢Ñ<¼ãEº®†¾v20130727_00062_stKsb331@떟ΠlG?$Q@€E¾­á=Õ¾r=ùÂz?ð£×`¾'\
E¼­3Dl>C.'oAL»z<É+¼º®†¾v20130727_00064_stKsb331@떟Ñʸu?v¸@€E½Øá=ˊ>—.±?÷
=b¾±©ü
E½ãìDï=‰C3¯\AL"ÿ<'Žº®†¾v20130803_00401_stKsb331@뗂.b–?géz@€E"Ìf=šÁÀ>(¿3?®b¾/
E'i\DltZC-r-AM6<ÅwÓº®†¾v20130803_00403_stKsb331@뗂2$4¾?S•Ð@€E")=ª\(>Ž7`?B\d¾§l‹
E'%Dï
C,ú^AMÔ<"Î
º®†¾v20130826_00066_stKsb331@ëš_Þìtˆ?'2Ð@€E'Cq=²"G=DÚð?"záb¾Ÿ;d
Eæ¤DlN¸C.&fANÒÞ<DѺ®†¾v20130826_00068_stKsb331@ëš_âCV—?-ñ©@€E'þ¤=¯
\>´*?¦ffc¾%
Eé
DîüjC-wAO"2<‹<'º®†¾v20130921_00158_stKsb331@띠ç†VÇ?>zá@€E…¤=ì³ó?1¨?Š=qa¾å`
E"Ã×DkÇ®C0àAQŸ<'錺®†¾v20130921_00160_stKsb331@띠êêU?C"@€E…nf=¶cQ@ {1?†ffb¾˜b
E"ë×Dî¹ôC/ýôAQ³¨<'•Ýº®†¾v20130922_00326_stKsb331@ëÂð=9ò?zN@€E•6>Bô?±ýœ?ë…b¾ª~ú
E•XáDkæ‡C2dAQþ<ÓMº®†¾v20130922_00328_stKsb331@ëÂøX¼Z?wà×@€E"'==ðY?ê,‰?0£×b¾«…
E"ËšDîÊÑC0°¤AR)<ü6Qº®†¾v20131003_00140_stKsb331@ëŸ ÑŒoe?7÷@€E9)=ØF?Šäç?ª=qa¾¨õÃ
EUDkÏðC1SøAS;O<J꺮†¾v20131003_00142_stKsb331@ëŸ Ô¢C·?-‰–@€EŽÝ=Ê8>Ô%?¥¸b¾ˆ´9
EŽ«šDîÎC/®VAS<"Yº®†¾v20140320_00741_stKsb331@ë´,Á°Ç?1*@€E«RR=¼Æ$?f,¢?®{`¾˜b
EªA\Dl¤C/¢An³Õ=^Ǻ®†¾v20140320_00743_stKsb331@ë´,Ϛl¨?)œE@€E«É==Ç{S? p?G®b¾Ÿ¾w
E«P)DîéÓC.'-Aoz¹<ß-㺮†¾v20140803_00541_stKsb331@ëÅ&«÷OW?¶æ&@€E»úR=š]?‰7E?¢\b¾²-
E¼É…Dkî¸C2ÍA|ï»>U£ôº®†¾v20140803_00543_stKsb331@ëÅ&¯om?¡Ûœ@€Eºgf=kîà?ê?Ÿc¾Ç®
E¼WšDî¹?C1áHA}ò(>Œñº®†¾v20140803_00589_stKsb331@ëÅ'AZé?…"{@€E¾†=§ü<?§j?£×
c¾´¼j
E½˜)DküÍC2T9A{vŽ=Ö»zº®†¾v20140803_00591_stKsb331@ëÅ'Kì=?š
@€E¾<=" L>[Â?³33d¾ž5?
E¾IìDîªÙC0IyAyiÒ>
º®†¾v20140804_00260_stKsb331@ëÅA˜£Ë?h1p@€EŸÄq=Ü_b?±v?³33c¾µ?}
Ež5\Dlr=C/fAy‰e=G渺®†¾v20140804_00262_stKsb331@ëÅAœ"?Yò…@€EŸ®R>Ô@<Ãö?…¸a¾j~ú
EžšDï)C-›¦Ax+Ê=aï÷º®†¾v20140804_00308_stKsb331@ëÅBÓ­<?@tô@€E¢†3=¿ïd?÷u?«…V¾"t¼
E áìDloßC.MAxw=Júpº®†¾v20140804_00310_stKsb331@ëÅBX6ù?<¨´@€E¡ü…=·RØ?tќ?´záZ¾s¶F
E Ñ\Dï–C,ÅãA{*
=RE³º®†¾v20140804_00356_stKsb331@ëÅBƒHo??׉@€E ÛH=ÁÌÄ>/£Ö?•Âb¾ A‰
EŸ…Dl'+C.TþAwÖ+="캮†¾v20140804_00358_stKsb331@ëÅB‡4?0ªÒ@€E ¨=­|Œ=± °?ž¸R=¾¡ÊÁ
EŸÃHDîÿ×C.•ÃAy¢u=,mº®†¾v20140804_00596_stKsb331@ëÅDª)"?i}@€E˜R¸=´°?°´C?®{b¾™‡
E—)DkÖ5C18ÕAw$=1Ùº®†¾v20140804_00598_stKsb331@ëÅD­dÝO? BŸ@€E˜;Í=½¬$@eUr?Ç®7¾³33
E˜{DîáãC0àƒAyƸ=i÷®º®†¾v20140816_00639_stKsb331@ëÆĐº²ï?-ü@€E©T3=¿AX>ùc?œ(öc¾™™š
E¨àáDkÂáC2+…Auu^="ªº®†¾v20140816_00641_stKsb331@ëÆēâŠú?,Æ@€E©Ì=°)¼>–*?…¸c¾‹C–
E©nDîÍPC0áËAv¡<üe?º®†¾v20140827_00454_stKsb331@ëÈ$cç¦B?'¡¯@€E—4¸=àd£>²¨?'\a¾œ(ö
E–|)Dkð1C1Ã×AvPá=šjPº®†¾v20140827_00456_stKsb331@ëÈ$g$fè?.›@€E—•=–
$>ª?—
=c¾·KÇ
E—ŒÍDîĬC1~wAvP¶=ѵϺ®†¾v20150331_00739_stKsb331@ëã'÷uÇ?0/@€E¯&¸=ÓXË? M?Tzác¾—P
E®3DlQC.¯ßAM÷Q<8h™º®†¾v20150331_00741_stKsb331@ëã'ú±VÐ?­'@€E®ç¸=¯¼?–†~?Þ¸Rc¾¨r°
E®Ý\Dîé‰C-›¦AMø:<¥Sº®†¾v20150722_00109_stKsb331@ëñ@ðâ
¢?"­R@€E"'{=¡aØ>–Ñ?™ša¾¢Ðå
E'"ÃDkå'C/3øAPðÎ=,{·º®†¾v20150722_00111_stKsb331@ëñ@ô3su?¡¥@€E'ë
=Œ ¸?²Tœ?
=b¾´¼j
E'NDîԜC.}/APÑZ=KOº®†¾v20150722_00337_stKsb331@ëñChÞ9?†"0@€EˆUq= ;0; ­è>õ`¾²°!
E‡™Dl‡C-×ÏAPÚî<í}€º®†¾v20150722_00339_stKsb331@ëñCk«ªh?{ÞÏ@€E‡3=hqà>öi?
=c¾¶E¢
E‡yšDîéüC-dœAPÏ<Ü5Àº®†¾v20150723_00109_stKsb331@ëñ_Ü	֘?f@€E—àR=ê~Ø?m¡Â@ë…a¾¦ff
E—z)DkÜC.÷
APšL<½Í¡º®†¾v20150723_00111_stKsb331@ëñ_ß;1?
^S@€E—c…=¼ýT>sC?øQìb¾­'h
E—VfDîʸC.5AP‰K<–7hº®†¾v20150812_00434_stKsb331@ëó⃯Ý~?¯-"@€E^¾á=Ž½4<â˜]?b¾° Å
E\À¤Dk…`C1'°AS¬5=fGøº®†¾v20150812_00436_stKsb331@ëóâ†øG$?ÀÅ@€E^0R="¨<4¡—>\b¾À
E]×
DîÌjC1£AT`9=V¿º®†¾v20150816_00242_stKsb331@ëôa2ñ?S™ý@€Ek
=¨ˆ>ÏQy?hõÃa¾«…
EiФDkÙüC/(´ASÝÆ<–!†¾v20150816_00244_stKsb331@ëôa6–ʲ?Ogò@€Ej_H=Êã8?go$?#×
a¾¿|î
Ej¤)DîύC/ÐåASuÜ<"ݱº®†¾v20150917_00061_stKsb331@ëø_ö—¶ë?Cú@€E¡=¤=®5>ßƾ?¥¸b¾bN
E %šDkš C/aËAW<¥f¨º®†¾v20150917_00063_stKsb331@ëø_ù‰ß?&t@€E¡f=Ÿ[4>ú¨®?—
=c¾¦ff
E¡×DC04¼AWé…<;Œº®†¾v20160718_00949_stKsb331@ìˆÐóèÅ?c…J@€E—´ì=éY?D€Y?À;¾‡+
E"æ=DkÂNC3OßAq¼.=3üº®†¾v20160718_00951_stKsb331@ìˆÔiÙã?jÉ@€E—ÇÃ>[s>¡°W?'ë…d¾|í'
E•ÃDîÃC2ÛAri=-a‹º®†¾v20160719_00405_stKsb331@ì¢çï'–?5z@€E€\=·¯H=·A´?¦ffc¾xÔþ
EŒŠ¸DlC¦C/±ìAp-r=¡Èº®†¾v20160719_00407_stKsb331@ì¢ëlÛ?-<ô@€EŽ=>	'€?l»?ˆõÃc¾aG®
EŒÂ¸Dîó®C.¡HAqi=Q^º®†¾v20170623_00745_stKsb331@ìIg'?Ž£@€E˜ßá=ˆ…=Ç~¾?#×
b¾˜b
E—¶fDkô‹C1‡AT=Ûº®†¾v20170623_00747_stKsb331@ìIj¬•?t¹Æ@€E™c…='ÓÄ?(!'?(õÃc¾ Äœ
E˜ØÍDîçÏC1eATr^<ߌƒº®†¾v20170629_00424_stKsb331@ìIÁд¸Ú?›@€E¤vH=ì|?ØÍJ@{a¾«
E¤^)Dl2ÁC0ÙATÁÐ<î±xº®†¾v20170629_00426_stKsb331@ìIÁÓµN¬?¢û@€E£ÈÍ=ÿ
 ?Ü·?õc¾¥`B
E£ØDîîòC/S3ATŸ
<ĐNº®†¾v20180326_00839_stKsb331@ìk‹rêÓÉ?º @€E°À3=¦æ¬?x?³33a¾¦ff
E¯Ž{Dl$9C/RòAt	¯=1Мº®†¾v20180326_00841_stKsb331@ìk‹v"¶Þ?¥®@€E°9=ÿ߅>=®'?G®b¾"ýô
E¯-
DîéC/DZAs¦<öj º®†¾v20180524_01045_stKsb331@ìrèmzq¶?5¿r@€E®Û==µ',=Ü2?záHa¾‡®
E­qìDkðåC0&fAdí<¸v%º®†¾v20180524_01047_stKsb331@ìrèp­¢:?4a@€E¯==¥…ø=óBÕ?«…d¾†$Ý
E®•HDîۖC0šAdjÜ<Ëïíº®†¾v20180525_00775_stKsb331@ìsï©:÷?‡½ç@€Eªj==›—Ì?¡?fffa¾«…
E©f¤DkÐ!C02oAep¾=8zþº®†¾v20180525_00777_stKsb331@ìsòæ|v?‡¼@€Eª
=g('>æ8R?E¸c¾ß;
E¨öÍDîæÁC/i7Ad<z=7wNº®†¾v20180804_00673_stKsb331@ì{äÉ#Êà?u¶‹@€Eá=°û>þŸw?@b¾™™š
ERDkÙXC2`ASÈo<îV²º®†¾v20180804_00675_stKsb331@ì{äÌÈ°ˆ?t«@€EŽÃ¸=…T°>ôfƒ?.{b¾ž5?
EŽ/…DîË+C1²AS{ÿ=!¤º®†¾v20180812_00277_stKsb331@ì|àÁ0òf?'"å@€E½Í>&2F>'^þ?=p¤b¾™‡
EœD{DjþFC0†éASWA=tº®†¾v20180812_00279_stKsb331@ì|àÄplú?nX@€Eœë¤=íœ5<F!S?J=qb¾½p¤
ERDï:fC)/ARÌó<˜ÒŠº®†¾v20180816_00165_stKsb331@ì}a*ö/?
â@€E'=Øå>+î@…`¾\)
E€Ç3DkܬC0höARq–<²Éº®†¾v20180816_00167_stKsb331@ì}a.$Á?"a@€EW=ϹÓ?l»y@$zác¾'n˜
E€«®DîÙÓC0ÀBARFY<ÂÍFº®†¾v20180825_00074_stKsb331@ì~ëÜ?U%d@€E©,×=¡­,@Ðv?'\`¾Â\
E¨ê¸Dl'}C-AQr9<œZWº®†¾v20180825_00076_stKsb331@ì~îsP/?IÅû@€E¨y=ÇIˆ>óŒÇ?Tzáb¾¯²
E¨0)DîþoC.hAQÊ<IaÔº®†¾v20180829_00115_stKsb331@ìßwú?4H@€E›‰{=¡ûä=ˆÍ+?k…b¾‹Æ¨
Eš3šDkÅÓC11ìAPfÞ<F‰gº®†¾v20180829_00117_stKsb331@ì㣮?&¡
@€Eœ"==£`=Ü?ž¸Rc¾¡G®
EœOHDîÎC0ɺAPyO<c^º®†¾v20180901_00145_stKsb331@ì`lš¢Ù?Tt¨@€Et{=ëÀk@&qª?¡G®a¾™™š
EsHDkƸC0êÁAP#=<´¨Öº®†¾v20180901_00147_stKsb331@ì`poˆ?U<@€Esï\=§êä?•??B\d¾˜b
Erî¸Dî¼)C0šAP^È<ž,´º®†¾v20180908_00061_stKsb331@ì€?»Å]Ã?E:@€E¹þR=âJš>³^?\(öc¾–
EºqDkéüC/ožAOƒ2<?6Ÿº®†¾v20180908_00063_stKsb331@ì€?¿,Æ]?fŸY@€EººH=ª3l>cL/?'ë…c¾"zá
Eºñ×DîÜöC1Ã×AO »<"Ắ†¾v20190827_00757_stKsb331@ì¬eç·µ?¬~@€Eݐ¤=á·?Ûé_?}p¤b¾¼í'
Eìó
Dl8"C'¢A_AE=o[²º®†¾v20190827_00759_stKsb331@ì¬eúŒN?²UÍ@€EÛ¦š=©?Vv?+…c¾§l‹
EÚffDîçžC9ïA^¦=x£¡

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_5n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  150 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Ë3açv20100315_00471_stKsd085@êüæµBÂr?@êrA F<"ñ=Ø©Ž@f©B?†fff¾™™šF?KRDɑÓC¶%`Ab‹F<láL
Ë3açv20100315_00473_stKsd085@êüæ¼3ÒÀ?GîA F<®=´?">YL?LÌÍe¾záHF>ŒqD %C¶àAb¨0<>e"
Ë3açv20100406_00287_stKsd085@êÿ£ñ8'?ŒMg@€EÏ!H=úÔNA‰}c?À6¾´9XEÇôRDɈ¬C¶tÝAX7>~
Ë3açv20100406_00289_stKsd085@êÿ£Ž°?H@€EÙÍá= Ê°
Ë3açv20100406_00299_stKsd085@êÿ£(ª ?Z<@€E¿Ä='š@OBÄ?s33d¾"záEÂnDÉa‰C¶K#AR<O‰p
Ë3açv20100406_00301_stKsd085@êÿ£+OÏv?d'-@€E¿Ä=Ð.ê@é$?€e¾"záEÂ(áD¾C·ARy•<x*"
Ë3açv20100422_00143_stKsd085@ë¡-¹v¯?<s
@€E"½R>Vu?Ó?}p¤e¾—
=E•û
DÉyÛCµºAWÙ;<ZÈT
Ë3açv20100422_00145_stKsd085@ë¡0fª"?43µ@€E"¤=Ž‹ô@Teu?}p¤f¾""E•¦)D '
C¶LÍAXÑ<jJÂ
Ë3açv20100510_00405_stKsd085@ëäöû=?J[¼@€EÃ=üó…?_DÊ?\)e¾t¼jE¬¸DÍIšC¯öfA^Ø<ey‡
Ë3açv20100510_00407_stKsd085@ëäù‰‰+?Ti@€E@×>F ž>2Æ?ž¸Rf¾dZE"¤D'|¬C±t{A]ȑ<Ÿ'@
Ë3açv20100511_00282_stKsd085@ëµõšÌ?Z£f@€E°,R=Îoï
Ë3açv20100511_00284_stKsd085@븊Ñ?M®÷@€E°>
"U
Ë3açv20100608_00253_stKsd085@ë'±Sð?\Fö@€E}sq>ó/?1®ÿ?…¸f¾¬1E~ÅìDÍFÉC¯QhAa™<•¨t
Ë3açv20100608_00255_stKsd085@ë'´Jšƒ?r§@€E{`{>3¶Ï?¦»ë?5f¾•E|@¤D'lÍC°½²Aa®<®5
Ë3açv20100615_00291_stKsd085@ëbÚW9x?F=À@€E]<{>C÷È@Uà'?aG®f¾‡®E^uHDÍ8ÅC¯º^A`¬Ý<b¹Ö
Ë3açv20100615_00293_stKsd085@ëbÝÁÇ`??f–@€E\LR>Òk?8¯
?Š=qf¾'hsE\bD'k×C°iÛA`LØ<r,ß
Ë3açv20100620_00188_stKsd085@ë	œ™ƒŸ?P7h@€EvLf=Ïҍ
Ë3açv20100620_00190_stKsd085@ë	ŸÕý?að"@€EwA×=¿§4
Ë3açv20100712_00212_stKsd085@ëÁ.rÚ?;Ë#@€E[ª)=­ñœ?:u?‹…e¾¥ãTE^ÅìDÍjoC¯"Abâ~<†}
Ë3açv20100712_00214_stKsd085@ëÁµ¡?:ÇÊ@€E[&f=v^™@[Ȫ?.{g¾'n˜E\×D'¡ÛC°ÌAb¥…<\Ì
Ë3açv20100815_00031_stKsd085@ëÿ	ã"?Tjy@€EvýÃ=‰ot<R~?Tzáf¾Ÿ;dExDÍ[®C¯3AgãÔ<žC
Ë3açv20100815_00033_stKsd085@ëÿ'}E¦?ZŠ@€EwÀ=¦e,;Îç?c×
f¾‹Æ¨Ex:=D'ßC°\‹AhX¼<·Ÿ
Ë3açv20100816_00102_stKsd085@ë +•?*`w@€E'Sš=³t>QÆn?^¸Rf¾¦ffE'/3DÍW}C®ÊAiß<œ—Â
Ë3açv20100816_00104_stKsd085@ë /NqÓ?2‡Ë@€E'Í=|Ê8>×/Ô?™™šf¾Š=qEðfD'¾C°Ahá-<ÞQP
Ë3açv20110514_00457_stKsd085@ë2Óã6Ç?&Ëù@€E¶f=óØ;%½Í?¡G®e¾§ïžE¶7šDË'}C¦Õ¢At·2=#"õ
Ë3açv20110514_00459_stKsd085@ë2×_!ù?¦Ì@€E¶Ù¸=²V?@•?\f¾šŸ¾E¸wìD#@ÅC§ÇLAtÜX=˜Ó
Ë3açv20110715_00022_stKsd085@ë9ÂÑî ?£©@€Ep\=‰¡8@@9?§®e¾¾ùÛEphRDÏC—î5Auš<=±ˆ¦
Ë3açv20110715_00024_stKsd085@ë9Â#ØL?šU8@€Eo˚={[(?Ôj?Ê=qe¾ºáHEp%HD*ã#C™ìAwV=ÖO¿
Ë3açv20110729_00151_stKsd085@ë;€€‡V?D‰@€EŽuH=©ð@b\¾?µÂe¾¡ÊÁE=ìDÎøÅC˜"-Ay·²=/³_
Ë3açv20110729_00153_stKsd085@ë;€ƒãá?BfÜ@€Eü=˜Tà@âŸÛ?šáHe¾ŒÌÍEÒöD*¾wC™]/AxŸ=Fh
Ë3açv20110730_00107_stKsd085@ë; A«®?³›@€E,š=ˆ[ô
Ë3açv20110730_00109_stKsd085@ë; DYk?¦5 @€E.=Žy\
Ë3açv20110801_00087_stKsd085@ë;à_k»:?ôx_@€Ey³ì>Jz 
Ë3açv20110803_00295_stKsd085@ë< ªÏ—-?O~
@€E²åš=ß%>
Ë3açv20110803_00297_stKsd085@ë< ®Fßã?Vì€@€E³'=>ÍÌ@o¥?¼(öe¾/E³ø)D*ÐRCšÅA{_*=mjî
Ë3açv20110814_00164_stKsd085@ë=€'Û;?P<,@€EªP)=h@"í?Š=qe¾™‡Eª·qDÎýôC˜aªAuáØ=J
Ë3açv20110814_00166_stKsd085@ë=€…¦V?UO?@€EªB=­0À>iˆ?\)e¾\)Eª™D*ÒáC™suAu¸3=<.«
Ë3açv20110817_00238_stKsd085@ë=ß¹~KŠ?Š3@€E·ãÃ=e°@†žC?•Âf¾ž¸RE¸¯×DÏNC—¡‰Auî=dv"
Ë3açv20110817_00240_stKsd085@ë=ß½2??œt@€E¸Ž=ƒž¤?#:'?¦ffe¾ŒÌÍE¹ÂD+ÁC˜¾wAwJÂ=±[Ž
Ë3açv20110821_00240_stKsd085@ë>_¼'%'?jP{@€Eˆ ¤=Ž6Ì>¹‹Ì? e¾¡G®E‡ÿ…DÎáüC˜àåAtό="¤
Ë3açv20110821_00242_stKsd085@ë>_¿þøï?Wé@€Eˆ?
=¨6H>e•?'ë…e¾"÷ÏE‡úÍD*§}C™}²Atѱ=@LÄ
Ë3açv20110822_00113_stKsd085@ë>Ïõ¥?¶ø&@€E³ H='m
Ë3açv20110822_00115_stKsd085@ë>Òa̤?»=l@€E´ìá=c{A
Ë3açv20120307_00491_stKsd085@ëWE}õ"?AO@€Eðà®>b¨@£¦?У×e¾¤Ý/EðqDÎû¶C—×Aqq=2<–
Ë3açv20120307_00493_stKsd085@ëWEîô?Y"@€E徭>Qd>¾n?Ã×
e¾‹C–EîÍ×D*ËøC˜!Apâ;=5ßg
Ë3açv20120308_00238_stKsd085@ëWdԒ¤?I¶§@€Eå×f=ÍÐÒ@Yˆ?‹…e¾§l‹Eæd{DÎþVC—4œAr†®=¨R
Ë3açv20120308_00240_stKsd085@ëWdײÄc?H"Ü@€Eå£)=£Õ"@ÈêD?£×
e¾'ë…EåZ{D*ºòC˜Z Aqd=,N%
Ë3açv20120313_00450_stKsd085@ëX>€ÔQ?Š˜é@€E°x
=§u
Ë3açv20120313_00452_stKsd085@ëXAÎÅ?'£µ@€E±ƒ=c?}Ãë?}p¤f¾Ÿ¾wE²‰×D*²C˜
^Apëm=XxÛ
Ë3açv20120318_00277_stKsd085@ëX¤ÜR{Î?4¸@€E´r¤=!ð?™<Ç?¨õÃe¾±©üEµ-qDÎç\C—=/AmöL<ßü¡
Ë3açv20120318_00279_stKsd085@ëX¤ß¢øh?FÊö@€E´7
>´?ås?šáHe¾§l‹E´ÝqD*ÕPC˜K…AnQ¢<õ´U
Ë3açv20120329_00356_stKsd085@ëZ×P™v?Sy0@€EÁæH=x~x@Xª?€e¾ª~úEÁƒDÎá¢C—ƒAk«n<ßn
Ë3açv20120329_00358_stKsd085@ëZÚâ?OI3@€EÁê¤="òÄ<å%¨?}p¤e¾›¥ãEÁûÃD*éHC—¿}Ak¶<Û½à
Ë3açv20120519_00327_stKsd085@ë`e.?`6@€EŽ
×>[¶Œ?€d'?‡®g¾…¸EŽë3DÎó#C˜AYýç<\ÿƒ
Ë3açv20120519_00329_stKsd085@ë`e1t‡?e…K@€EŽæ®>€H>Š'M?xQìe¾·KÇEºáD*ÀöC™€BAZ©<|sê
Ë3açv20120527_00192_stKsd085@ëa_–}/?7¦z@€E¹3®=¢mL?ïr?\)d¾"t¼EºæöDÏC–øÕA`–Ö<¥

Ë3açv20120527_00194_stKsd085@ëa_šˆ&?G@€E¹k{=Ñè–>hx?\(öf¾˜"uE»%HD+
C—Ç+A`qw<cùš
Ë3açv20130310_00195_stKsd085@ë…DŽÄŽ?mœ@€Eϛ=Ÿ^Ð
Ë3açv20130310_00197_stKsd085@ë…D''ôå?q@€EÏ®=›,
Ë3açv20130313_00373_stKsd085@녤…,ðN?ˆ,²@€E–:®=´›|
Ë3açv20130313_00375_stKsd085@녤ˆuO7?hÊà@€E•ÿf>´S@>–?Š=qg¾•E—M
D+2áC—8ÕAI8Ì<Š:
Ë3açv20130320_00293_stKsd085@놄Là-}?^Á@€E­a3=ÖcÕ@õÃÊ?p£×f¾"ýôE®ºDÏaËC—×LAI(°<?‡ò
Ë3açv20130320_00295_stKsd085@놄PW0h?Z­ó@€E­9…=¶,à?¾š?G®e¾ŒIºE®lD*ìC–÷LAHƒA<`Ùv
Ë3açv20130321_00103_stKsd085@놤ÕE£?Y?O@€E¨¦=Œ7H@ÊF6?…¸e¾È1'E«çDÏyËC˜uAF/<½ô'
Ë3açv20130321_00105_stKsd085@놤ب¸›?b3@€E¨œf=‹AT
Ë3açv20130322_00713_stKsd085@ë†Æá}®'?g|x@€E"ŽÃ=AÌÈ@¿ö?:áHe¾¬1E•
šDÏg}C—/AG®)<"tÚ
Ë3açv20130322_00715_stKsd085@ë†Æå#`,?û[@€E"9=º·>5ø?LÌÍd¾²-E"í\D*øBC˜AGRm<´%¹
Ë3açv20130323_00422_stKsd085@ë†äw‡;?H²º@€E™Í×= 3I?bþ	?fffg¾"÷ÏEœpáDÏVòC—½ÓAF/Ä<ô
Ë3açv20130323_00424_stKsd085@ë†ä{¼Ë?7k@€Ešüš=joA@GË?¬ÌÍe¾£SøEÿ×D+DC–êÁAF¯<Rê¶
Ë3açv20130324_00839_stKsd085@ë‡9ùeÝ?;±A@€E'ô=›Ü>Ò½H?ˆõÃd¾/E""RDÏváC–ÌAGmª<$æy
Ë3açv20130324_00841_stKsd085@ë‡=@¸W?G½ô@€E'Í…=Áæ ?å¶?s33d¾§l‹E" )D*éªC˜AG£<5Q[
Ë3açv20130325_00333_stKsd085@ë‡#¥D7'?_QÄ@€E¶Q)=¸¡d>'¬h?€e¾šŸ¾E¸1šDÏfÙC˜®AGÛ<'¶
Ë3açv20130325_00335_stKsd085@ë‡#ª[É)?Cè@€E¶¨q=¹¢?AŠÓ?£×f¾ž5?E¹ØáD+ÑC—#TAGâ5<Q¼q
Ë3açv20130424_00346_stKsd085@ëŠæ·eY?=°Š@€E§×=¢<H?ç‡Á?…¸d¾¦éyE¨g®Dψ!C–‰XAEÓP<úÈ
Ë3açv20130424_00348_stKsd085@ëŠæ»tn?XŒL@€E¨8¸=Œ¼`>ëjf?…¸e¾¢ÐåE©oìD+"-C˜}AEë,<_K&
Ë3açv20130425_00262_stKsd085@ë‹\L+Ó?.Л@€EÎÖR=
¬?ç݈?§®f¾¯ EÑ.{DÏi`C—ÛACp<Jà^
Ë3açv20130425_00264_stKsd085@ë‹_žke?<¿J@€EÎï)=­)‰@Wã{?Ó33e¾¤Ý/Eѓ×D+ºC–›#AC'L<.k†
Ë3açv20130505_00552_stKsd085@ëŒGa¥O?@nF@€Eڎ¤>#–@?Ò@ÌÍg¾"÷ÏEÙõDυÓC•áAC­4<Š¹Î
Ë3açv20130505_00554_stKsd085@ëŒGdù}?D6@€EÚL{><â~@8?Ÿd¾–‡+EÛ¤D*ñºC™
qACio<DS
Ë3açv20130519_00318_stKsd085@ëÿÅápÉ?¥k@€EžD\>'?]¬v@C×
g¾™™šE¡ƒšDÏS\C—ϾA?Žà<˜¾3
Ë3açv20130519_00320_stKsd085@ëÿÉ4‡?!G	@€Ež˜ì>¾‡@-[;@‹33e¾ž¸RE¤©®D+BC–ÿA?¥¥<³±"
Ë3açv20130526_00699_stKsd085@ëŽæ	MkÄ?½Íº@€Eò
=®U|A<›j?\f¾°£×EöDϬÕC–eA@âS=;:
Ë3açv20130603_00366_stKsd085@ëåàKڟ? -‡@€E³ˆ)=é
2>*@N{g¾¥`BE¶ÃDÏ£C•Ÿ;A;ØS<{xä
Ë3açv20130603_00368_stKsd085@ëåã s}?+e†@€E³'Ã=爹>AG@Tzáf¾…¡ËE²©
D+bC™ãA<X®<‰à
Ë3açv20130605_00319_stKsd085@ë%}—Õõ?,£ï@€E¬¤=šh4?¤D4?Ê=qg¾™‡E­‡…DϝC•ˆÕA=Ð<€"2
Ë3açv20130605_00321_stKsd085@ë%>i?6k6@€E¬«Í=˜Nh?lÚ4@¸f¾"ýôE­`=D+ÍC˜suA>
<jÄÈ
Ë3açv20130606_00314_stKsd085@ëEM;×?)œŒ@€EÐì=Nô@JWa@E¸g¾²-EՅÃDϛ3C–ÅA;ù<˜6
Ë3açv20130606_00316_stKsd085@ëEV&ÍÊ?2ÔL@€EÏH=•°?ã#j?ï\)d¾–EÐ)D+BC˜»A<€µ<H;0
Ë3açv20130615_00700_stKsd085@ë'eyö%·?ƛ¾@€Eƒ(H>H@èA%s]?ë…g¾«E"-qDÏ©ÃC•aËA>†Ž=+£µ
Ë3açv20130615_00702_stKsd085@ë'e}1¿?†}Ö@€EƒÌ\=ÄjÈ@†Ãp?£×f¾/E…[
D+!ËC˜D9A?ê<ÁÈ¥
Ë3açv20130617_00056_stKsd085@둟>ÉnÉ?^@€EŽ=¢Ù?"¶@(õÃe¾©xÕE'áDÏjáC—@BA@)<–=´
Ë3açv20130617_00058_stKsd085@둟B
ÌF?nF@€Ed\='€@Ýk€?Ó33e¾–‡+E¥\D+yC—ãuA@Eè<#'±
Ë3açv20130619_00252_stKsd085@ë'ãz螺?n*@€EqÙ\=«}A*ÃË?5g¾¨õÃEsòfDϋC–òA@ø[<x
Ë3açv20130619_00254_stKsd085@ë'ã~p-?>èQ@€Eq73=\0¸?Z4›@	™še¾©xÕEt¢¸D+¤C˜ª A@É3<`HG
Ë3açv20130620_00216_stKsd085@ë'ƒ;ú?KôÏ@€ED¢='ÈP
Ë3açv20130620_00218_stKsd085@ë'†k‰¼?BB·@€E?ÿ×=z"x?Áö?xQìe¾¤Ý/EA`öD*û–C˜£AC•<"fq
Ë3açv20130621_00060_stKsd085@ë'
|ð—?Y'‰@€E]
=™Ðœ?ë?=p¤e¾£SøE€ø{Dϓ¦C—[ÇAB¯z<3Âs
Ë3açv20130621_00062_stKsd085@ë'äÚ
?]#)@€EÅ=ˆk@Aƒ¡?@(öe¾šŸ¾E'?×D+1ÛC—ÖAB'â<ºW
Ë3açv20130621_00306_stKsd085@ë'"Pã˜?}|"@€EpH=ÿ4?ŸY>?J=qg¾¬‹DErŸ×DϦwC–h1ABh<œØÀ
Ë3açv20130621_00308_stKsd085@ë'"T1€+?–>Â@€Epüö=ço¾
Ë3açv20130621_00498_stKsd085@ë'#çIÇ?Ö<p@€E{Í=¯ïü@Ìyñ>Ü(öf¾È1'E}2fDϨÍC•ÓAB`=‹þ	
Ë3açv20130621_00500_stKsd085@ë'#ë"£C?ÌŠ@€E|âf=fß'A†?B\D¾Ü(öE}zfD+h1C˜7A?ϗ="'
Ë3açv20140521_00247_stKsd085@ë»àe7í'?]'ƒ@€E±zÍ=GUð=Æß
?'\f¾¢ÐåE²zÍDÇYôC—ÙA@û><‹]@
Ë3açv20140521_00249_stKsd085@ë»àhÜþ?LLî@€E°Þ×=Dñ?«–"?±ë…d¾¢MÓE±¤fD9ºC—3¶AA9<[H
Ë3açv20140526_00367_stKsd085@뼂T¦Åý?0f@€E=ŒÎ¨?ØA?¯\)f¾¸QìEð¸DÇ]C–ÐBAF-»<;Jk
Ë3açv20140526_00369_stKsd085@뼂X)!a?"I\@€EÃá='ûÄ?tä?ž¸Rf¾'n˜EŽÝ®DE`C—YºAFK§<—‡
Ë3açv20140601_00214_stKsd085@ë½@=˜¡ø?/«@€Eëš=‰Ì?Š}e?î{e¾¡G®E53DÇhC—žVAGTÚ<b
Ë3açv20140601_00216_stKsd085@ë½@@ý7?),@€E'Í{=rwá@i
¯?ØQìd¾ A‰E"PRD17C–äZAG—8<gL
Ë3açv20140601_00310_stKsd085@ë½A	Íùó?j@€E–š=ƒÎ?	z?ìÌÍe¾£SøE".DÇd´C—eAG"*<p$æ
Ë3açv20140601_00312_stKsd085@ë½A
W&-?К@€E'™¤=¨0ü@—&?Ÿd¾'n˜E"
DK¦C–ݲAGˆb<8€Y
Ë3açv20140601_00454_stKsd085@ë½B¬¼;…?"™˜@€E›;=wpP>£?˜Qìd¾ A‰EÍDÇyyC–ê=AGi"<6x
Ë3açv20140601_00456_stKsd085@ë½B°kP?ók@€Eœ²R=›"d@¯`@ë…d¾ž5?EžlRD)ºC—™ÛAGtò<EþØ
Ë3açv20140604_00086_stKsd085@뽟½³õe?2èB@€E"==qü·> H0?Տe¾'hsE•¯®DÇl"C—µ?AIˆ<]Ò
Ë3açv20140604_00088_stKsd085@뽟ãË?(âž@€EŒR=Ø?Tq?¹™šd¾˜bEešDR°C–ýÓAJë<LÜ
Ë3açv20140604_00134_stKsd085@ë½ B.
Z?@x$@€E‡Rá=ý?"p[?'\f¾›"ÑE‰R=DÇQXC—"×AI£ú</nw
Ë3açv20140604_00136_stKsd085@ë½ E‰ÒQ?6z'@€E‡)¸=s¹>ú½?Ó33f¾'ñªE‰mqDHbC—G®AJ)Â<R»
Ë3açv20140604_00182_stKsd085@ë½ ©ïbN?,³@€E"š=Vrh?ÿ\Y?¼(ög¾›"ÑE…Š{DÇW¦C—}ôAI²+<Z'µ
Ë3açv20140604_00184_stKsd085@ë½ ­/2È?(Ÿé@€E"?=lŒÑ?cÿ?"zád¾"÷ÏE…®D,{C—OžAIî{<&ïV
Ë3açv20150329_00152_stKsd085@ëâåWyy?Œæü@€E›ÿf=«Jx?ÏÛ?:áHf¾šŸ¾Eœ"ÃDÏeC—ú^AD4<¬š
Ë3açv20150329_00154_stKsd085@ëâå\j¿g?a
õ@€E›è{=³_Œ@SŽ?^¸Rf¾—
=Eœ/×D*öÉC—0BADOÙ<sŸ
Ë3açv20150331_00265_stKsd085@ëã$[n¬?%7Š@€E´Ö=³P?0Ë@>{e¾šŸ¾EµÿÃDÏrNC—ÊÁACö<"¥þ
Ë3açv20150331_00267_stKsd085@ëã$^Ùïö?l¨@€E´'š=‡~à>IùÁ?áG®f¾˜bEµÐD+ÅC—D9AC¶¾<U®œ
Ë3açv20150402_00388_stKsd085@ëãc`Žæ?Mé`@€EÊæá=Šm|?C¬ë?E¸f¾"záEÍRDÏ~FC˜‡A@&;͘B
Ë3açv20150402_00390_stKsd085@ëãccõÞ>?@¤î@€EÊÂ3=œØL@ËÞ8?èõÃe¾ŽÙEËÞ¤D+?LC—5ãA@W=<pU}
Ë3açv20150422_00166_stKsd085@ëåáèb?T®@€E¾ š=e°8@'™ð?LÌÍe¾²-EÀ…šDÏpC—''AFTÊ<;º
Ë3açv20150422_00168_stKsd085@ëåáëː7?f_¾@€E¾ì=¯ç¼=ÎïŠ?'\e¾ˆ´9EÀì=D+ "C—ªÁAF[£<»8‡
Ë3açv20150503_00463_stKsd085@ëçHAxëÏ?1ÑEA FfÔH=µ*Ô
Ë3açv20150503_00465_stKsd085@ëçHH=+/?-Ô´A Fg!3=œ&˜@ßøi@(õÃe¾ŒÌÍFg}öD+
ÓC˜íPAIj<"|
Ë3açv20150507_00042_stKsd085@ëçÀ&—äŽ?våì@€E¯š=—¼>''å?
=f¾"ýôE±¢DÏkC˜ðAIç<†õ9
Ë3açv20150507_00044_stKsd085@ëçÀ*¦Þ?)÷@€E¯=€ø0@E0h?LÌÍe¾‹Æ¨E°2{D+$)C—…ãAJ]7<¬Õ±
Ë3açv20150522_00214_stKsd085@ë領é
p?>"@€EÕ!=rÖ >ƒ_"?LÌÍe¾¡G®E×i\DÏh´C—ÑìAM9<!´
Ë3açv20150522_00216_stKsd085@ë頜UìF??›=@€EÔ\R=lpa@˜ìÍ?c×
f¾–‡+EÖS®D+@ÅC—6ÉAM.m<6©p
Ë3açv20150604_00347_stKsd085@ëëFªÿR[?ĬG@€Eɬ)=°Ÿ(@gñ>ð£×g¾·ÎÙEȔDÏ©‰C•²AJ2V=4Ĕ
Ë3açv20150604_00349_stKsd085@ëëF®sJÐ?´åf@€Eɝá= lÜ
Ë3açv20160630_00430_stKsd085@ìCóԘÉ?O…:@€E P®=¡åì?Í?E¸g¾•E¡ñìDÏxœC•šÁAE›<Æz]
Ë3açv20160630_00432_stKsd085@ìC÷q¦‹?F_]@€EŸF=€{|@™?"33e¾'hsE ñ…D+mC˜Ó–AE<و
Ë3açv20170622_00686_stKsd085@ìHä˜!ßÏ?"à²@€E¾?Í=†è¸BÔk?ٙšd¾å`BEȾáDÎù?C—!
Ë3açv20170622_00688_stKsd085@ìHä›4Éá?}Ȗ@€E±Ú×=ž‡ >ƒ°-?Tzáe¾¡G®E³‹…D*ɚC™RAHMÎ<ÐîÉ
Ë3açv20170622_00734_stKsd085@ìHäù]"@?Ì®Œ@€Eµ©¤=«®"A‡—">õf¾¦éyE³ö=DÏ
C—TÝAG†=;y0
Ë3açv20170622_00736_stKsd085@ìHäüX%?Ÿ'@€E²…=åA=OÜ?W
=e¾—
=E±ZRD+@sC™T9AG–;=&
Ë3açv20180511_00118_stKsd085@ìq?–_L?‡Z0@€EÜƏ=k@	
Ë3açv20180511_00120_stKsd085@ìq?™'HÄ?%@€E܏×=x·ù>ž­«?O\)f¾¤Ý/EݤD*ÁºC—í'ADë"<¢Ìœ
Ë3açv20180514_00012_stKsd085@ìqŸ;'ô?S•^@€Eâך=¾®ë@?F?§®e¾Ÿ;dEä{D·C–bÑAE@4<oRÿ
Ë3açv20180514_00014_stKsd085@ìqŸ	ía?D;ý@€Eãç¤=˜MÔ?;	Ö?®{e¾'n˜E㟚D*ßC˜}²AE!9<s
Q
Ë3açv20190620_00500_stKsd085@ì£äú¾ž?—H@€E¼8=øƒ'>øê?:áHe¾§l‹E½
DÎï;C—þúAKìm< 1
Ë3açv20190620_00502_stKsd085@ì£äýøU?XÏÖ@€E¼S=¦•ü>žÙ?xQìf¾Ÿ¾wE½D+#–C™/žAK·É<>9
Ë3açv20190620_00596_stKsd085@ì£å±,Î?§—@€EÅó=ÜrVA(²¾?J=qe¾§l‹EÇA
DÎÌÕC˜'AJ3=Z 
Ë3açv20190620_00598_stKsd085@ì£å´XíW?_qä@€EÅð=º?æsù?¡G®f¾¤Ý/EÇÂáD*OžC™ºÁAKï@<ž¸¦
Ë3açv20190807_00199_stKsd085@ì©àXâêÆ?@Q\@€E³å®=­MÈAƒ³m? f¾¤Ý/Eµ`áDÏ&¨C›¢AH¢e<4–
Ë3açv20190807_00201_stKsd085@ì©à[x³?2³@€E³æ3=ÇëÑ?"~×@ffe¾µÂE¶qqD+2°Cœ‰ºAHÙ1<e[1

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_60n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  291 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ´‹8tv20100809_00582_stKsb331@ëF:r?@ˆ@€EsÚ==¼ºÌ@?R¡?ØQìg¾t¼j
Eo'D"YÓD°¬A'²ˆ=Í'´‹8tv20100809_00584_stKsb331@ëFÆô?JŠ™@€Esì=½L@2<V?ÁG®a¾'J
Eol)BÅÊ=D°˜A'/u=¤hŒ´‹8tv20100809_00586_stKsb331@ëF	9O,?82l@€Er\==Áòü@^‡x?ü(ö4¾r°!	Erò¸EPD°¢Aƒ
=èXÞ´‹8tv20100813_00507_stKsb331@ëÄïñO8?3€ú@€E'{
=Ã0Ü>¤(ï@×
g¾ A‰
E(RD"OçD°«A'ˆù=Å튴‹8tv20100813_00509_stKsb331@ëÄ󍛴?9"@€E'œ=äá¸?ps?î{b¾¡ÊÁ
E¤¸BÅ.D°$JA'µö=˂ø´‹8tv20100813_00511_stKsb331@ëÄ÷~$?C¨Ù@€E'˜š>0(@ÅN@.¸R3¾‹C–	Eƒ…E>ÁD°ÕyA'¸I=ü"e´‹8tv20110726_00473_stKsb331@ë;%T:?€@€E˜ß>
Â#?F}ˆ@%¸e¾ß;
E—Å×D'%/D®c…A'ªò>Í´‹8tv20110726_00475_stKsb331@ë;%!Ãu?âú@€E™s®>vw?¦.@×
B¾~ùÛ
E˜BžŒÍD­ïðA"•>
†?´‹8tv20110726_00477_stKsb331@ë;%$í:+?aÒ@€E™"Í>ŽŠ="h=@™šg¾'ë…	E™wìDþ"D®Œ´A'(&=ãÈó´‹8tv20110804_00809_stKsb331@ë<F"Êýë?6s"@€E¶‡>,"?>šh?Տ`¾ŽV
EµœRD'8)D®1¢A¬é=»yA´‹8tv20110804_00811_stKsb331@ë<F—
z?Dìý@€E·,š>4ÉÌ>`Ê@b¾ŒIº
EµÊfB~wD­×žAƒ ï>ÕÄ´‹8tv20110804_00813_stKsb331@ë<Fš^ÀÖ?;.w@€E¶ž¸>Àø@˜‰?÷
=g¾†$Ý	Eµo®DþÛD®{#A'†=èÍe´‹8tv20110817_00478_stKsb331@ë=â¼!Ú?2©@€E–H=©O@?+!?áG®f¾Oß
E"ñ®D'(¬D®`´AÍ1=¯èl´‹8tv20110817_00480_stKsb331@ë=â	‰ü™?+hŒ@€E•ì=¶ ô?¯A@õÃa¾ˆ´9
E"Â{B'mD­ä´A'=·=È	y´‹8tv20110817_00482_stKsb331@ë=â
2}¬?#–l@€E•Zö=¥³? U·?³33f¾}ó¶	E"SqDýý¢D®vA'2ë=Ÿ¾É´‹8tv20110823_00251_stKsb331@ë>¢©õÍ!?"ýE@€E›gš>~h=+?þ¸Re¾"÷Ï
Eš¹\D'D®YüA'³•=Û w´‹8tv20110823_00253_stKsb331@ë>¢­2MZ?!@€E›²\>
_B>Üü¸@¸b¾Oß
Ešn=B›ÅD­ßmA'Ç=Í|´‹8tv20110823_00255_stKsb331@ë>¢°‰OŸ?žp@€E›×{=¼hü>™õ—@!G®b¾‹Æ¨	Eš~öDý÷D®réA"C>«´‹8tv20110901_00534_stKsb331@ë?Ân•>Á?([k@€E¾W3=Û,b@1Ù@\f¾œ(ö
E¼…D…ÊòDªÂA'oã>ý´‹8tv20110901_00536_stKsb331@ë?Âr:š†?)4W@€E¾W{=Þúá?ód¼@#×
E¾ß;
E¼Ë\BØI7Dª3…Aƒ¨>½b´‹8tv20110901_00538_stKsb331@ë?Âu–Ÿê?fÉ@€E¾¤=Í]¼@(²«@:=q3¾‰7L	E½‡šEÙÃDªÀîAwï=ïN´‹8tv20110914_00304_stKsb331@ëAa‰OÏÌ?;#@€E°73=Øp@AþŸ@fff¾‡+
E¯93D…¸ZDªÑ/A£·=ö(´‹8tv20110914_00306_stKsb331@ëAa'Ÿ?Mx@€E±93=˜GŸ@AÚì?ôzáb¾ŒIº
E°
áBÙmDª-A'(Ë=ÇM´‹8tv20110914_00308_stKsb331@ëAa†*Q?Rä?@€E±\…=®)Ø@8Î¥@05¾Oß	E±×EÛuDªÖéAƒôÑ>e€Æ´‹8tv20110917_00375_stKsb331@ëAÂa°"]?B8¯@€Eƒìì=åèÜ?¾`c@®b¾"÷Ï
E'HÍD'1`D®O\A'ú=Î!¦´‹8tv20110917_00377_stKsb331@ëAÂdä`'?5é¥@€E"3R=­ìÌ>Ä#t@£×b¾‰7L
E'¦¤B™D®ÅA'†¢=å;£´‹8tv20110917_00379_stKsb331@ëAÂh"Ï?1#Ë@€E"Má=£ß@>LY?ó33f¾ŽÙ	E"öDýñ/D®'¢A'cc=±Ìô´‹8tv20111009_00401_stKsb331@ëDKº"?:&@€E£B==Ц"<^Sä?ôzád¾•
E¢táD'¬D®MXA'?.=¸'Ÿ´‹8tv20111009_00403_stKsb331@ëD#Mr$?C­@€E£Aì=·'à?»œ¨?×
=b¾'ñª
E¢WqBœs¶D­ñºA'êp=«Jl´‹8tv20111009_00405_stKsb331@ëD'=G?G?™@€E£–Ã=ŽKˆ@g[p?Ã×
g¾•	E£a×DýùôD®œA'…)=¢ê¢´‹8tv20111015_00146_stKsb331@ëE@p…ÙÉ?µT@€E/×=¸l´‹8tv20111015_00148_stKsb331@ëE@s³`À?±µÓ@€Eö=«\´‹8tv20111015_00150_stKsb331@ëE@wZYé?¢©Ï@€E=‹?Ù<ßG?ù™š5¾¦ff	EœLEß\Dª«3A€7º>{z´´‹8tv20120316_00442_stKsb331@ëXiÛü€?&@€E£c=­Ý?xlY@zá_¾šŸ¾
E¤)D'MD®)qA_ž=º^´‹8tv20120316_00444_stKsb331@ëXißÃw?ì@€E¤V×=¯‰P?"o°@(Qìe¾£×

E¤¦áBœOßD®w×AÈÀ=æ_È´‹8tv20120316_00446_stKsb331@ëXiâ%"d?"é@€E¤¸)=žu>9@\g¾Òò	E¤^¸DýâD¯îAŽ×=ÃKs´‹8tv20120318_00771_stKsb331@ëX«mûÖ¦?&ê5@€E «3>_›?¤H'@…c¾‡+
E¡=D':D®KßA'éM=ÔÂp´‹8tv20120318_00773_stKsb331@ëX«q3™‹?$;6@€E ÈH>gK=Ò°t@'®d¾"›¦
E Ê¸B›H´D®0bA'å==鐴‹8tv20120318_00775_stKsb331@ëX«twkq?&!Ó@€E ­¤=Þ¹%A.Ÿ¥@QìQ¾ŽV	E ZRDýæ5D®ÄöA"=ነ´‹8tv20120601_00589_stKsb331@ëb
Ÿ=H?ïá@€E§${=¡ƒ<Âõv@
p¤f¾'ñª
E¦òRD…Ò-DªÒ5Aþ°=à´‹8tv20120601_00591_stKsb331@ëb
 eëí?)‡é@€E§q=«'¸?Ø¥@…b¾™™š
E¦íHBÖևDªVéA'[=ìA´‹8tv20120601_00593_stKsb331@ëb
$(n3?4¡ä@€E§`H=®p>$-@*áH2¾bN	E§üáEÖNDªèAÂ=ôAè´‹8tv20120606_00564_stKsb331@ëb§/5ýé?FP@€E‰)=•à>##@×
g¾ Äœ
Eˆ¡
D…ÃßDªèjAèÔ=µ'b´‹8tv20120606_00566_stKsb331@ëb§3•sš?-Q@€EˆÛ3=®"??ñë…c¾q©ü
EˆLöBÖ®Dª;}A'ö=ËhM´‹8tv20120606_00568_stKsb331@ëb§7ëï}?5ö×@€Eˆäì=žõ >@õ/@¸R5¾ŠÀƒ	Eˆ&áEËÃDªº°A˜œ=쪴‹8tv20120610_00792_stKsb331@ëc)×u<˜?
>C@€Eˆtš=ɹ˜?³'Ÿ@3×
f¾Òò
Eˆ[\D…ÏTDªÛ×A'Ý=ùù)´‹8tv20120610_00794_stKsb331@ëc)ÛA.É?/`@€E‰V®>;?vR@Mp¤b¾µ?}
E‰7B×9XDªFNAƒÁè>&hÄ´‹8tv20120610_00796_stKsb331@ëc)Þç;¹?
š@€E‰?=ͪ=f§(@@£×4¾'n˜	E‰÷qEÏËDªà!AŠâ>
[V´‹8tv20120614_00475_stKsb331@ëc¥Ý€Ï?N€@€EˆÐR=Ýjm>'é?ê=qg¾›"Ñ
EˆeìD…ëÇDª­XAø%=Êݍ´‹8tv20120614_00477_stKsb331@ëc¥¡¿³4?(Û*@€E‰Rš=ب>ù)Š?ë…c¾Š=q
Eˆ`{BÖ¯žDªžA•j=¡¤Ð´‹8tv20120614_00479_stKsb331@ëc¥¥;?&»6@€EŒ{=èwT<­ˆ@O\)3¾‹C–	E‹]ìEÌD«9A'Œ;>/y´‹8tv20120616_00458_stKsb331@ëcåÀè]L?;¾@€E†æ×=Æ1à?à@Qìf¾ŒÌÍ
E†QìD…DªüÍAË=ºS%´‹8tv20120616_00460_stKsb331@ëcåÅ)zx?#'š@€E†ø¤=Íå<?/ñ@b¾'J
E†!šBÖKDDª˜A.(=Ù S´‹8tv20120616_00462_stKsb331@ëcåÉ(ó"?$/©@€E‡Û{=Å=˜==a@…3¾—P	E†¿ìEÆ Dªž˜A€(y=Õ>i´‹8tv20120617_00602_stKsb331@ëdRÏàþ?"Já@€EdU×=ûh]?3ë@!G®h¾'hs
Ec"{D…àöDª©ÛAÃÄ=òh,´‹8tv20120617_00604_stKsb331@ëdV¬ê¯?&ѱ@€EeW®=Ÿ˜?efƒ@Qìc¾˜"u
EdXRBÖMPDª")AA¸=·5Ÿ´‹8tv20120617_00606_stKsb331@ëdZ¯»?)m½@€Edüf=·šˆ?ð?ù™š3¾Òò	Eb'EÇyD«wA'n´=¿Où´‹8tv20120704_00194_stKsb331@ëf Ú?[è@€E ®=™@"_?å¸f¾›"Ñ
E ÀáD…îNDªŽ^AŽG=ÏÛF´‹8tv20120704_00196_stKsb331@ëf 	"É(?Tê
@€E££¸=¤d>žð@×
b¾©xÕ
E¤ôBÖJDªÅìA§ö=óÏ´‹8tv20120704_00198_stKsb331@ëf öž?aÌ@€E£òö=Ó¿e>OHj@×
0¾¡G®	E¡fEÎáD«WLA€WÕ=÷¬}´‹8tv20120705_01077_stKsb331@ëfGum?T¦@€EXr{=ÏÎ?Ë\é?±ë…g¾¦éy
EVÌRD…Á'D«
VAä=ªrƒ´‹8tv20120705_01079_stKsb331@ëfG¨BT?4ÞÊ@€E[?3='¤=µ'?Þ¸Rd¾˜b
EYÖfBÕ­Dª	XA€I=­·†´‹8tv20120705_01081_stKsb331@ëfGïo9?DÎz@€E]®=ò†›?-y,@…4¾³¶F	E\G×EÂDªŒsA€2z=ɉÚ´‹8tv20120713_00811_stKsb331@ëgF"¡?F'@€E|¤Í=éÅ?°ˆ¢@330¾Ú¬
E{îD…ÙDªÔ‹A€"­>Qc´‹8tv20120713_00813_stKsb331@ëgF˜
W×?BI€@€E|@ö=³Ô,=ò/?«…b¾\)
Ezß3BÖó3Dªh!AO=YK?´‹8tv20120713_00815_stKsb331@ëgF›VÓK?P¾,@€E}=¢a4?
'@333¾•	E}ÃEתDªñüA~4Ö=ŽÛ´‹8tv20120714_00737_stKsb331@ëgdÊó?|ò
@€E'ÙÃ={°`>҈?Ñë…g¾ A‰
E'@áD…æ=DªÐ¼A€fw=èuä´‹8tv20120714_00739_stKsb331@ëgdÍL(ø?ˆc@€Eƒž=«g4>ä'ë?Àb¾§l‹
Eƒi…Bֈ´Dªˆ‹A}Óx=êP=´‹8tv20120714_00741_stKsb331@ëgdА%Ò?"?@€Eƒ=¡SD>Äeé?å¸3¾™™š	EƒSÃEÆsDªûžA€
4>Vá´‹8tv20120719_00379_stKsb331@ëh¨"-õ?'|u@€E¡=…€4?q2|?±ë…g¾¥ãT
E¡®D…èþDª­`A}³>;]´‹8tv20120719_00381_stKsb331@ëh«äÅg?—b@€E¡éf=Ÿ›?:Ó?Ÿd¾¬1
E âRBϚDª–ÁA}'B>'´‹8tv20120719_00383_stKsb331@ëh¯VO?®®@€E¢¼3=¬ýp@³.?®{4¾ A‰	E¢¢)E—ÃD«myAxˆ=øûr´‹8tv20120720_00421_stKsb331@ëh&Ž •?*Ø	@€E"=·€??ՏW¾Òò
Eƒ®¸D…Æ^DªÒ‡A|¥–=x9´‹8tv20120720_00423_stKsb331@ëh&òsû?#v•@€E"Ì
=¹—à?4Wa?½p¤b¾ˆ1'
E"…BÖÞ5Dªl¤A{‹¸=wM´‹8tv20120720_00425_stKsb331@ëh&"FPò?#Ùv@€E…'\=©Ú¨@©é?×
=3¾ŒÌÍ	E…çšEÏËD«çA}NÐ=•ýì´‹8tv20120721_00331_stKsb331@ëhDÅsFõ?<e@€Eœ!q=Êð<–3~?å¸f¾ A‰
E›Ë\D…º¸Dªß®A|0ë=§øy´‹8tv20120721_00333_stKsb331@ëhDÈ®°?/%ª@€Eœâ®=™­4?/ëé?ÌÌÍb¾šŸ¾
Eœ'áB×p!DªbAz¸='~´‹8tv20120721_00335_stKsb331@ëhDËÎÛ?*gÕ@€E0
=¼^Ä@{îM@
p¤3¾³¶F	E6)EÐDªýhAyœk=''ù´‹8tv20120722_00241_stKsb331@ëh_inÎÀ?Hj@€E¯ò=Ê»H>½6Ì?¹™šf¾¡ÊÁ
E®cD†þDªnAzÕB=7­á´‹8tv20120722_00243_stKsb331@ëh_l'ÅB?O²@€E¯É\=ÚRc@€ L?÷
=c¾¡ÊÁ
E®†áB֌JDªô¤A}>==샺´‹8tv20120722_00245_stKsb331@ëh_o–¶e?Ikê@€E¯)R=´0@1'æ?æff4¾—P	E­µEÒöD«š°Ayø=´ý
´‹8tv20120731_00789_stKsb331@ëi…;;$™?fkþ@€EW(Í='ˆô?•0?p£×g¾"÷Ï
EUÝìD…ÜRDªÑÛAsÚi=B;#´‹8tv20120731_00791_stKsb331@ëi…>Ÿ¨Q?k!Ë@€EX)=…:8@%<?ƒ×
O¾—
=
EUÚfBֈ´Dª~wAtu=.š´‹8tv20120731_00793_stKsb331@ëi…A÷}?Wê@€EW»3='
0>O-q?'ë…4¾"zá	EV^fEÊÑD«ºAsý7=%"õ´‹8tv20120801_00183_stKsb331@ëi ¿ÄEë?VZ@€Ele
=ԛU@;6µ?øQìh¾ž5?
Ei4{D…ç®Dª"}Ar•©=O"$´‹8tv20120801_00185_stKsb331@ëi Ã²j?œ@€El³H>™ý>å§j?³33c¾…¸
EhþBÕØDª¼ÅAs-= ´C´‹8tv20120801_00187_stKsb331@ëi Æd^?U.@€EmdR=ý§?ᱺ?áG®2¾…¸	Eiw®EÆ D«XArÌÔ=VUÁ´‹8tv20120804_00595_stKsb331@ëj¤œQ°?'@€E"æì=Mܗ?4,?Š=qf¾±©ü
Eƒ|)D…ŲDªÏAo¤f=Kc;´‹8tv20120804_00597_stKsb331@ëj§¿œ¹?Œé[@€E"Ó{=•S$=¿Œ_?‹…`¾£Sø
EƒcqB֟¾Dªd‹AoY¹=…c´‹8tv20120804_00599_stKsb331@ëjªå¡°?€37@€E"¬ì=­Z¼?"'B?¯\)3¾¦ff	E"EìEÆfDªüÅApc6=kÜó´‹8tv20120808_00141_stKsb331@ëj'À­Š>ÿ™Å@€E˜ª…=ÏÇÌ@±-=?У×g¾œ¬
E—ú¸D…ǶDªÈÍAfón<êm+´‹8tv20120808_00143_stKsb331@ëj'Ãå7}?§æ@€E˜CÃ=È;@DŸÔ?¹™š`¾ŠÀƒ
E–ÆÍB֒oDªmXAfóí=À®´‹8tv20120808_00145_stKsb331@ëj'Ç6ðØ?œN@€E˜p¸=­A9@›-(?ñë…3¾™‡	E˜SHEÉôD«Afj¿=!-™´‹8tv20120814_00067_stKsb331@ëk?oòÁ©?8§P@€E™Æ)=ÉH@Îq?^¸Rf¾šŸ¾
E˜ RD…ù¢DªpœAR<EÌR´‹8tv20120814_00069_stKsb331@ëk?sò ?2›à@€Eš•R=Ϙ*@š÷¹?ž¸R`¾ß;
E˜zöBÖ%ãDªîARN$<šë´‹8tv20120814_00071_stKsb331@ëk?v7iÏ?.֊@€Ešgì=Î5®@¶:+?ÁG®3¾¡G®	EšIEÍD«‹ðAS4´<¨a´‹8tv20120817_00482_stKsb331@ëk¤bž»?Ÿ@€EV®=­üD?pÐ>ë…g¾°£×
ET^fD…ÑDª½'A[Ì=0L´‹8tv20120817_00484_stKsb331@ëk¤eƓx?Ÿ—@€EV¤¸=‹‹¬?i¯¡?\)b¾½p¤
ET­ìBÕ,‹Dª‰A[]ê=Fóî´‹8tv20120817_00486_stKsb331@ëk¤hìó´?‹@€EUA…=‡@ä,Ò?zá3¾«…	ES›®EÂ9D«¢A[r5=CÁu´‹8tv20120828_00589_stKsb331@ëm_Ûèt?jÁŠ@€Eµr=Ô8@Ù^?¯\)g¾¥ãT
E³èRD…ÝÓDªÁAtp"=:Á´‹8tv20120828_00591_stKsb331@ëmbð4Ü?ku˜@€Eµ-×=ŠÄ@\ö–?£×a¾'n˜
E²­HB×1DªŽAsª¾=yi´‹8tv20120828_00593_stKsb331@ëmeûø4?d@€EµB3=Ÿ:t?ˆ7?¥¸1¾'ñª	E³×3EäFD«I?ArîT=_–[´‹8tv20120829_00420_stKsb331@ëm#cV[×?O*@€E®L)=э>>š?ÚáHf¾'ë…
E¬ý
D…×…DªËdAt´Á=n]§´‹8tv20120829_00422_stKsb331@ëm#f·"¬?#²®@€E¯=Ÿºh?2É_?«…a¾ß;
E­‡…BÖ¨sDªöAsLV=/m´‹8tv20120829_00424_stKsb331@ëm#jÖ~?%‹"@€E¯-=½ø0>`?У×3¾—
=	E®ðEÍÏD«¨At•­=Tfÿ´‹8tv20120911_00322_stKsb331@ënÁæÑá	?(Ë@€E§ë=¿È°@1'í@ffh¾¦ff
E¨Š¸D…ÎDª³ðA}Â!=¥ñÁ´‹8tv20120911_00324_stKsb331@ënÁê›*?'2@€E¨Yq=üT¢?µ

@£×Z¾—P
E¨W®BØXDª ‹A|¬¨=®hÔ´‹8tv20120911_00326_stKsb331@ënÁí9t?{ÿ@€E¨×=ÿæc@'7›@<(ö0¾ž5?	E©=EŖD«B^A}« =Ê`n´‹8tv20120912_00067_stKsb331@ënß±Ê©?ÝÑ@€E¼H®=Óf÷@|Ç@O¾Oß
E¼nRD…à!Dª®ÙA~"¦=Ï_
´‹8tv20120912_00069_stKsb331@ënßµ‰?Þ@€E¼À=Ýd@EzÀ@{C¾Oß
E¼ª¸BÖmDª»¶A=¿b´‹8tv20120912_00071_stKsb331@ën߸ŽY?­¼@€E¼ß¸=ÔçŠ@'¶n@€Qì1¾"t¼	E½í×EƤD«AÃA|ß>Ó´‹8tv20120924_00060_stKsb331@ëp_ùÄ¢1? à\@€E'Ó=´ÁÜ>Ê
¤@\)h¾/
E""fD…ÝhDª³ßA€Ç¢=¶¢™´‹8tv20120924_00062_stKsb331@ëp_ý{
¸?¬ñ@€E"MÍ=·Ó=D}j@!ë…b¾–‡+
E"?3BÖffDª®¸A€Èa=ØØ¿´‹8tv20120924_00064_stKsb331@ëp`蝹?Œ!@€E")=º4@?ƒ†j@dzá1¾®{	E"¿ìEÈúD«FÁA€òë>F÷´‹8tv20120925_00039_stKsb331@ëp"'Ã?,)@€Eǯ\=Ç~Œ?É|8@\S¾ŽV
EǺD…ÙËDªºÁAr
=Ϫ,´‹8tv20120925_00041_stKsb331@ëp–fC?áƒ@€EÆö×=ÝOú>¸³}@×
b¾""
EÇ8ÍBÕáHDª¬ZA€%¶=¿8´‹8tv20120925_00043_stKsb331@ëp™ó¼P?ag@€EƧö>¤š>°@áH4¾|í'	EÈ)®EÆÕD«;TA5m>¸û´‹8tv20120926_00303_stKsb331@ëp¡öGÐ#?"ËG@€EµÊö=¨X4?" @×
g¾° Å
EµéÃD…ìBDª²òAo$>P1´‹8tv20120926_00305_stKsb331@ëp¡ù]´'?"È@€Eµ¢×>ýC>DË"?õa¾²°!
EµpÍBØäÝDª—ÏA€¹»>Ӂ´‹8tv20120926_00307_stKsb331@ëp¡ü±·?'¼á@€Eµ=ßÅ}´‹8tv20121012_00162_stKsb331@ër |ĜR?‹@€E¬E=ƒG@?ï?øQìg¾¥ãT
E­®D…̬DªÅAƒg:>8QC´‹8tv20121012_00164_stKsb331@ër Øów?uð@@€E¬ŠÃ=†ã>çXh@ÌÍa¾›¥ã
E¬è¸BÖ§mDª—Añ(>~'´‹8tv20121012_00166_stKsb331@ër 'ý
'?z4o@€E¬®×=Ķ??nûm@Z=q0¾˜b	E­%ìEÍ'D«CTA'û>'÷´‹8tv20130318_00511_stKsb331@ë†Jø‹á?c©ò@€Exøö>qí?«áÂ?У×h¾'n˜
Exh¤D† !Dª>-A')=δ´‹8tv20130318_00513_stKsb331@ë†Jûuvû?6D@€Eydá=ÂÈ?B]A?ù™šb¾¥`B
Ex€¤BØc×D«NAƒ=Ö»9´‹8tv20130318_00515_stKsb331@ë†Jþ®†¼?C™@€EzÔÍ>á@'b­@3¾š¬	Ez\EÜ)D«¿çA"r>á´‹8tv20130323_01154_stKsb331@ë†ëu4dâ?Ÿú@€E"Ó=Εj?Ö-)@\)i¾™™š
E"Ö)D†¾Dª4RAƒ6@=ããò´‹8tv20130323_01156_stKsb331@ë†ëxdè?Å"@€E"	á=ÆÒx;µû@'
=b¾bN
E"%
B×DDªøƒA'ª½>ž´‹8tv20130323_01158_stKsb331@ë†ë|]N?€Ã@€E"q=¼@ø?Ù
Ý@:=q3¾å`	E'q®EÆ9D«'PA'é6>‹ù´‹8tv20130324_01331_stKsb331@ë‡«%³??rþ@€Eof=Çlý>Rß¡@%¸g¾¥ãT
E_D…î˜DªS}Aƒp¥=Çf6´‹8tv20130324_01333_stKsb331@ë‡®P V?Eؤ@€Eš=Òëæ?£°ª@£×b¾‹Æ¨
E|{BØW
DªÜsAƒJø=¼ÄŸ´‹8tv20130324_01335_stKsb331@ë‡±©á?BŒe@€Ežá=ëÃh@vì@!G®4¾œ(ö	EŽæEÛTD«håA¦H>
*´‹8tv20130325_00969_stKsb331@ë‡*úX0n?n#@€EŸÐ…>©7?:[@/\)]¾›"Ñ
EŸÔD†
=DªHÍA'¯->ê´‹8tv20130325_00971_stKsb331@ë‡*ÿI§>ï±@€E A¸=¿`?¼\Ô@`b¾œ(ö
E !qBց‰DªüBA'q	>`Ù´‹8tv20130325_00973_stKsb331@ë‡+>ä?r?@€E í3=͸Ô?¥¶š@AG®4¾Oß	E Ÿ®EË`D«ÅAƒŒ>þ€´‹8tv20130326_00540_stKsb331@ë‡Iú'-?Ž @€E©{=™a(@6ím@(õÃh¾å`
E¨áÃD†Dª;çA'4ÿ=ã–\´‹8tv20130326_00542_stKsb331@ë‡IÿE°c?Ú³@€E©Q¸=Ȉ±@fŒ@P£×B¾'ñª
E¨æBÖ-'D«¤A"Ôd>E³¬´‹8tv20130326_00544_stKsb331@ë‡JB"û?Èë@€E©==㢷?¡v@P£×4¾'\	E¨a…EÔD«"ƒA'öT>vÍ´‹8tv20130625_00846_stKsb331@뒨Çכ?µ¬@€E`:ö=Š!h´‹8tv20130625_00848_stKsb331@뒨ü¥ƒ?–½ª@€E_ë\=ôNù@Ù?ýp¤a¾Þ5?
E]¥ÃB×ݲDª…ôAyp>EÇ´‹8tv20130625_00850_stKsb331@뒨 2 ?Àq"@€E`›q=¿´‹8tv20130702_00278_stKsb331@듂MOƒ÷?ˆI@€E•wq=ŎÏ@I¬Î@áHg¾›¥ã
E"™D†ÏDªdAôý=ÄÏ´‹8tv20130702_00280_stKsb331@듂Pˆxà?)6ë@€E•»×=âÛï@>MÈ?ýp¤b¾hr°
E"Ž)BÕÌÍDªþfAòF=êÓ.´‹8tv20130702_00282_stKsb331@듂S×}«?0­@€E–*\=þD*?ó'\@G®5¾Oß	E"úöEÄöD«öA€[W=ÙUZ´‹8tv20130703_00232_stKsb331@듡~B5Z?¨@€E}¸=¡¯é?ر@ffR¾"zá
E{³…D†¤DªLÕAƒ¹]=ëO´‹8tv20130703_00234_stKsb331@듡WΞ?//@€E|‹…=Ëä>íÛa@7
=b¾Š=q
E{;×BÖ&fD«#A'ÏÞ>‹Ó´‹8tv20130703_00236_stKsb331@듡"{š€?@€E|@Í=»?Ú`6@2\3¾¬‹D	Ez×EÀ)D«¡/A'–
=é¾4´‹8tv20130703_00424_stKsb331@듣¬œ?|%@€EX=Åτ>.
@W¾'ñª
E€bÍD†
DªqºAƒˆu=ò`¥´‹8tv20130703_00426_stKsb331@듣ã"$? ˆ@€E€°ì=˜‡@«û@'
=>¾–
E]ìBÕÐåDªã#Aƒ‰Q>
OV´‹8tv20130703_00428_stKsb331@듣5â?å`@€E€•®=½Ÿp>ö;@54¾ Äœ	E~]EÄáD«yPA'Ìö>(J´‹8tv20130703_00760_stKsb331@듥ó~·ì?JM@€Ev==þLÊ?5ƒ?ë…g¾£Sø
Etn¸D…ì9Dª§#Aƒ	ë=¤¦e´‹8tv20130703_00762_stKsb331@듥÷QÄ?F7T@€Ev'Ã=÷ý@Mt>?÷
=c¾ŽÙ
EtTöBÖO\Dªˆ)Aƒ?Q=ÿ¡´‹8tv20130703_00764_stKsb331@듥úRÄ?8׏@€EwH¸=Ó?»´@3¾ž¸R	Ew\EÅ×D«-7A"t¹>oB´‹8tv20130705_00216_stKsb331@ë"à'TC#?\¦P@€E‹±¸=ƒ(H@)ù=?§®g¾§ïž
EŠÍD†)'DªC…A'ÿ=¥.:´‹8tv20130705_00218_stKsb331@ë"à…ÔÀ·?jɽ@€EŒ)ì=²Ä?ÇtÇ?¼(öa¾£Sø
EŠè{B׏\D«"A'ˆh=Ï®†´‹8tv20130705_00220_stKsb331@ë"à‰Ü¡?Ne÷@€Ef=}Þ?<ÊX@®4¾˜"u	E‹;\EÆúD«ª5Aƒ•´=ñÊW´‹8tv20130705_00456_stKsb331@ë"âo$5>?Sný@€E|úÍ="aÄ?èÞä?˅g¾­V
Ez³×D†Dªb=A'¨5=¾³´‹8tv20130705_00458_stKsb331@ë"âr–Ûy?[°ú@€E{Æö=LL?Ðó@\a¾©ûç
Ey|)BÕl‹DªõüA'¬`=ɍ4´‹8tv20130705_00460_stKsb331@ë"âu©	¤?A(
@€E{==£a@@…Ú›@ë…3¾ž5?	Exã×EÀjD«¡A'D==À®´‹8tv20130705_00792_stKsb331@ë"åfMÒF?x^*@€Ed¢R=…^¼@
?×
=g¾µÂ
Ec
D…ç¶Dª¸A"È>àô‹8tv20130705_00794_stKsb331@ë"åi´ÿÒ?"ì@€Ec¾á="‰À?ΧE@®a¾É7L
Eaª=B×DœDª'A'|)>T?δ‹8tv20130705_00796_stKsb331@ë"åm	˜°?v{ž@€Ec‹
="©"@2JÙ@
=4¾¦éy	EdÊáEͪDªóDA",S>Hð´‹8tv20130705_01064_stKsb331@ë"èl][{?²·Á@€E'vá=…(4@I?¼(ög¾¤Ý/
EböD…ýÓDªÉA'G>på×´‹8tv20130705_01066_stKsb331@ë"èox¶?®h˜@€E'´='y"?•ž-?Ôzá`¾«…
EoìBրƒDª[ðAã>‡Æ˜´‹8tv20130705_01068_stKsb331@ë"èrÖKÒ?²uø@€E'¿¤=Éßi@8ªå@õÃ6¾®{	EãìEÑ;Dªæ%A'ß>ª±"´‹8tv20130706_00471_stKsb331@ë"k³gv?'FD@€E™ß==ØL?pLr@%¸g¾–‡+
E˜ÁÃD†}Dªb˜A'¹ë=ûáê´‹8tv20130706_00473_stKsb331@ë"nø 8?-™2@€E™{×=Ï©M>&y4@
=qb¾‰7L
E˜€)BՋÇDªô"Aƒ">¡®´‹8tv20130706_00475_stKsb331@ë"r<2‹? â?@€E™'ö=Åe"@´ù @P£×3¾ˆ1'	E—[…EÍD«‹çA">g>Qp´‹8tv20130706_00663_stKsb331@ë"]ø(p?Kú@€Eb=¸(¤=²€~?ã×
h¾Ÿ;d
EŒÊD…ÿDª˜ZAÏ¼=ª½î´‹8tv20130706_00665_stKsb331@ë"aSâ«?äS@€E…=¸þœ??7k@{d¾ŽV
EŒ£BÕÚDªÍãA'°f=æ˜+´‹8tv20130706_00667_stKsb331@ë"d¾U¼?¾@€E‹¸=á8?[Z@6ff4¾§ïž	EºREƏD«eA€?Ö=è\þ´‹8tv20130711_00275_stKsb331@딡³¡èž?	-@€E _¸=Å
`?^}'@K…g¾™‡
EŸàáD†…DªXÕA'J>@¹´‹8tv20130711_00277_stKsb331@딡·
Î?†Ö@€E g¤=ÉJ@QÊ@N{b¾"›¦
EŸo×B֏DªúoA'F~>.Ý´‹8tv20130711_00279_stKsb331@딡ºMs¦?€¼@€E š=™(?U,=@R\3¾ˆ´9	EžãqEÊ-D«—TA'ž >0Ìö´‹8tv20130713_00367_stKsb331@ë"ṫm?%ÕJ@€E"LR=ŏ¨@/K@™š>¾ˆ1'
E'gD†9Dªg;A…z$>8´‹8tv20130713_00369_stKsb331@ë"á½È?-ã@€E'Æ=Ãi>n'"@$záb¾'\
E'¾¸BÖºáD«×AØe=ãNk´‹8tv20130713_00371_stKsb331@ë"áÀAy? žÝ@€E"¤=µÍt?à'÷@@£×3¾–	E';\EÑDD«¦AMž=ð¥Ö´‹8tv20130724_00727_stKsb331@ë–FtdK.?a·x@€E‰Ü…=Óh>¹³?ýp¤g¾—P
Eˆ¾)D…å‰Dª¹ãA'·	=Çãд‹8tv20130724_00729_stKsb331@ë–Fwã?u»@€E‰§Ã>m#>È
l?ñë…c¾¬1
Eˆ	
BÖµ?Dª¥ªA'5)>SÎÀ´‹8tv20130724_00731_stKsb331@ë–Fz­` ?M‡³@€E‰=¿ô?€®Ñ@\3¾/	Eˆ'…EÇD«!ªA'p‹=ÉÄá´‹8tv20130727_00068_stKsb331@떟ظ? œÕ@€E½È="¿@[ê@	™šg¾'hs
E½73D†dDªMÃA­A=Á±À´‹8tv20130727_00070_stKsb331@떟ÛGSÒ?$'@€E¾Š{=²'ˆ>¨å@1G®b¾šŸ¾
E½žáBÖz^D«oAƒF>4€´‹8tv20130727_00072_stKsb331@떟Þ\ø?"Ïä@€E¾}×=¤'€9çت@^{3¾²-	E¼¨fĘD«¥šAƒ­>'ÇÇ´‹8tv20130803_00407_stKsb331@뗂9ŠÛf?W¬z@€E'Œf=›:½?ŽˆZ?úáHh¾'n˜
E'6D† ÕDª+®Aƒ*1>Ùê´‹8tv20130803_00409_stKsb331@뗂=ç¯?_Ϧ@€E'Wš=•nP?ù®@b¾ª~ú
E'hB×3¶D«DJAIô=µ†¶´‹8tv20130803_00411_stKsb331@뗂@¸Ý,?VÖL@€E'ô×=':Œ@—n@,ÌÍ3¾ŒÌÍ	E'֏E½ÏD«*FA…V!>Xi´‹8tv20130826_00072_stKsb331@ëš_éH˜ö?*à4@€E'ÊÍ=¨Cé@j1@
áHi¾¢Ðå
EüfD†ÙDª<¼A'8Þ=ÆÍU´‹8tv20130826_00074_stKsb331@ëš_ìï!`?3—4@€E'dá=£Ž´@ƒ§s?ù™šc¾å`
E`BÖ¯žD«úAãJ=àµe´‹8tv20130826_00076_stKsb331@ëš_ðn7@?;_O@€EòR=¿Ûl?[æ†@W®3¾—P	E{EµqD«öAƒÏƒ>7H´‹8tv20130921_00164_stKsb331@띠ñ»äÈ?GŠ@€E…ç¸=¬p?·Ù?ñë…h¾"zá
E†>D…ËLDª—3A'Õ=·M´‹8tv20130921_00166_stKsb331@띠ôôÎô?PÉ(@€E†©=œ%@ôzñ?ñë…a¾"zá
E†zB×ïDª—–Aò"=±®´‹8tv20130921_00168_stKsb331@띠ø^áb?<•n@€E†×=Ò¤@cŠ~@6ff3¾¡ÊÁ	E†ô¸E'sD«T´A‡Ûy>'/0´‹8tv20130922_00332_stKsb331@ëÂÿß/?Œ{l@€E"È>ÂÇ=õåè@g¾° Å
E•_qD…ÒòDªƒ¾A"á>Snñ´‹8tv20130922_00334_stKsb331@ëÃ,šé?ŒŽ@€E"¯==±q?^6–?þ¸Ra¾¶E¢
E"Ü)BØQhDª®A'~>uÑ,´‹8tv20130922_00336_stKsb331@ëÃOªã?y1@€E"tR=Ж?ù²Ó@7®3¾ Äœ	E• ¸Ež!D«LœA"Ř>|δ‹8tv20131003_00146_stKsb331@ëŸ ÚÚ½?//Š@€EŽ)=Ï4
>"iæ@33g¾ŒÌÍ
ED…æfDªÃA'ëA=ðÎT´‹8tv20131003_00148_stKsb331@ëŸ Ýí±t?6@€EŽ‹{=»ÛP?¶Ö@{c¾‡®
EŽ'=BÖ9XDªžA'§=Õr´‹8tv20131003_00150_stKsb331@ëŸ à×P‰?)rð@€EŽ¤=ÒØA'b@®4¾'n˜	EŠ¸ED«cÇA¨å>
v´‹8tv20140320_00747_stKsb331@ë´,ÖÌûq?ûÍ@€E«{{=¸…?Pö@h¾ŽÙ
E«,fD†Dª\"Aƒ‡î=æ>´‹8tv20140320_00749_stKsb331@ë´,Ú9Í+?eý@€E«€á=Å	€=Ärw@×
a¾†$Ý
E«¤BÖå`DªÂ‡A'/=íC$´‹8tv20140320_00751_stKsb331@ë´,ݜU?žx@€E¬
=¿ËP<ÊC@C×
3¾\)	Eª6E¤éD«'®A…²=þ1È´‹8tv20140803_00547_stKsb331@ëÅ&µ`ª:?Ž‹0@€Eºq\=å]¢@Ì·–?ë…h¾ Äœ
Eº´{D…èÅDª¾Aƒ,Z>C´‹8tv20140803_00549_stKsb331@ëÅ&¸ñ?ˆ1ø@€E¹IÍ=ò˜@/Ë`@¸c¾²-
E¸ô)B×í'Dª«ÇAƒn>5ñÛ´‹8tv20140803_00551_stKsb331@ëÅ&»Á‹?Þ©´@€E»®=~jH´‹8tv20140803_00595_stKsb331@ëÅ'§Uo?‡kZ@€E¾o==À¾?ÓY•@£×g¾±&é
E½ØD…ñ²DªÄsA"1>Ú\´‹8tv20140803_00597_stKsb331@ëÅ' Á¡K?g5é@€E¾Y®=¡ßs@ÎC©?þ¸R`¾µÂ
E¾ÍšBØBDªwAS\=ÐqF´‹8tv20140803_00599_stKsb331@ëÅ'#Õó?‰²@€E¾¡š=Àh´‹8tv20140804_00266_stKsb331@ëÅA£eÕó?[ý@€E á=¹)X?1¨}?Ÿg¾–
EžðD†^Dª@‹A'Ó¾=Ýç	´‹8tv20140804_00268_stKsb331@ëÅA¦ïR´?P{Ä@€E K\=£JÌ?³'@\a¾˜"u
EžòB×F%D«>wAêY=õˆ´‹8tv20140804_00270_stKsb331@ëÅAª][Ñ?]
x@€E 'ì=¼ud@05@ 3¾q©ü	EŸžRE°=D«TAƒm>‰´‹8tv20140804_00314_stKsb331@ëÅBúå?>·¸@€E¢ö=®X@x¹W@£×g¾ƒ•
E¡
®D†-ºDª;+Aƒt=»‡j´‹8tv20140804_00316_stKsb331@ëÅBK°?=V@€E¢4®=ákG>Á`?ó33a¾'\
E žÍB×=ôD«I?Ae?=Ǧ´‹8tv20140804_00318_stKsb331@ëÅB"håó?/œi@€E¢c>@°¿@'
=2¾ˆ´9	E¡šE¶ÉD«6fA'–'>+ðÛ´‹8tv20140804_00362_stKsb331@ëÅBŽ\ÚL?A°C@€E þ)=‡Ä> ZZ?Տg¾£Sø
E j)D†ßDªh¤A'q=¸åé´‹8tv20140804_00364_stKsb331@ëÅB'Ü }?4tþ@€E¡^…=†`>61@b¾¡G®
E ÃB×ED«
ìA'f=ӝø´‹8tv20140804_00366_stKsb331@ëÅB•T56?1lˆ@€E¡•f=ŠJÕ@Ë*@c×
4¾­V	E¢ÍEŸ…D«<îA…ü³>M!ô‹8tv20140804_00602_stKsb331@ëÅD´[°?%n?@€E˜¤=²hŒ>ý"Ç?÷
=g¾bN
E—ظD…ç®Dªœ)AƒÑÑ=ø-´‹8tv20140804_00604_stKsb331@ëÅD·ÍKÎ?$Þ@€E˜|\=½-@<·§@;…a¾å`
E˜šB×/žDªŸøA'"¨>	Ý}´‹8tv20140804_00606_stKsb331@ëÅD»oV?"Õ«@€E˜‰
=¾d\?ÄÜ@Y™š3¾˜"u	E™†áE'áD«r¨A'ý5>0ÿ´‹8tv20140816_00645_stKsb331@ëÆĚe÷¬?(Ô`@€E©ÀÍ=¾'H?èïä@h¾'hs
E©¡qD…ÕüDª "AƒlR=ø‰þ´‹8tv20140816_00647_stKsb331@ëÆĝ¾ýV?,\¸@€E©Á)=ÖýÞ?Ðæˆ@(öb¾—P
E©eBØ	ºDªžÑAƒâ=¾ÂÀ´‹8tv20140816_00649_stKsb331@ëÆÄ¡5Tv?B
›@€E©˜{=¾®´?ß®f@Dzá2¾"zá	E©ráEœáD«ˆ!A"¸ë>71´‹8tv20140827_00460_stKsb331@ëÈ$mä)`?‡·Â@€E–3=±Ýü@µ§?å¸h¾ª~ú
E•
¤D…ñDªº‡A"¬>Kmî´‹8tv20140827_00462_stKsb331@ëÈ$q.«å?~Jˆ@€E–µ=½ù¸>ÊÖ±@G®b¾®—
E–#\B×|jDª"þA'¨š>ƒÏó´‹8tv20140827_00464_stKsb331@ëÈ$taF?wÓ@€E–hÃ=Épn´‹8tv20150331_00745_stKsb331@ëã(Bµ²?Ež@€E¯×=áõ‰?÷×{@:áHg¾"zá
E®âD…úÑDªG3Aƒ¤¬>'Ü´‹8tv20150331_00747_stKsb331@ëã(d"ê?@€E¯Kš=ô'H?°d½@B\R¾‹C–
E®SšBÖٚDªáËAÚµ>
ƒD´‹8tv20150331_00749_stKsb331@ëã(wrþ? =@€E¯Ôö=ÆðH?±c/@02¾†§ð	E¯±šE°bDªóÇAƒ*>Pg´‹8tv20150722_00115_stKsb331@ëñ@úÀ{?påº@€E==ƒ	ø@CÂ@™šg¾¢MÓ
EýHD…ÝDªKLA""‡>$†[´‹8tv20150722_00117_stKsb331@ëñ@ýû¹?wwÏ@€EÞÃ=ˆÌT@©L@c¾Ÿ¾w
ES×BÒéyDªßøA"ÌÌ>9v§´‹8tv20150722_00119_stKsb331@ëñAT^&?eTW@€EB=Äʜ<–êÆ@ 3¾—
=	EŽ<EÑD«ÑA'Ž¡>4Cç´‹8tv20150722_00343_stKsb331@ëñCrá(Ï?Ë5@€Eˆ…='ù$@2#?ã×
h¾©xÕ
EˆBÍD†Dª>wAƒ&Í>5KÀ´‹8tv20150722_00345_stKsb331@ëñCv¿$?¦N@€Eˆò=¾|4?›&ë?¾¸Ra¾­V
E‡Õ…BÔ]²D«A€Xi>‡ÏO´‹8tv20150722_00347_stKsb331@ëñCzGï®?³q@€E‰+¸=ž—$´‹8tv20150723_00115_stKsb331@ëñ_åÇÐ9?}–@€E—m=›ø@¤5-@0]¾§l‹
E–òÍD…ÀƒDªC–Aƒßá>D´‹8tv20150723_00117_stKsb331@ëñ_èöƒÕ?\©@€E—ø×=¯l>WÈÓ@/\)b¾†$Ý
E—ˆáBÓÈ´Dªç3Aƒ>"Q´‹8tv20150723_00119_stKsb331@ëñ_ì2Î^?M@€E˜š=µ@›a@03¾‰º^	E–®E"hD«…Aƒ"ç>$÷§´‹8tv20150812_00440_stKsb331@ëóâŒÌKó?§ð@€E]ë×=¬òø´‹8tv20150812_00442_stKsb331@ëó⏚·Ò? L@€E\9Ã=¦\ˆ>
;³?æffb¾¡G®
E[vBÎéyDªíA'ÐÎ>Ã´‹8tv20150812_00444_stKsb331@ëóâ'{wð?ŒÄX@€E[`{=Ÿôp@
kÔ@¸R4¾©xÕ	E[HÍE¬D«ŒA€ÖÁ>8æQ´‹8tv20150816_00248_stKsb331@ëôa<í ª?MÅÔ@€Ej²R=ƒ^ ?A‹?ï\)i¾´¼j
Ej¸D†ÅDª"þA'gO=ðù}´‹8tv20150816_00250_stKsb331@ëôa@K}?\aI@€El'3=™ÔØ=ú'ð?áG®c¾›¥ã
ElBÒªDªÆ˜A'x>z0´‹8tv20150816_00252_stKsb331@ëôaC;>?O\&@€Enxá=õç=£Z_@ÌÍ2¾­'h	Eo\¤E¸˜D«aªA'^|>K¨9´‹8tv20150917_00067_stKsb331@ëø_þªªä?DÑ@€E ê=³à0>é'&@/\)f¾†§ð
E ÷
D…϶Dª'éA'©>
fä´‹8tv20150917_00069_stKsb331@ëø`+>? b@€E ü…=¿­H>*"k@I™šc¾‡+
E¡4fBÏ~úDªÌZA'%´>öo´‹8tv20150917_00071_stKsb331@ëø`«%ˆ?•)@€E¡:)=½CÈ?ˆ@p¤3¾Š=q	E¡ºáE˜D«iºA–6=îP:´‹8tv20160718_00955_stKsb331@ìˆÚîÉ!?u©P@€E—wf>.÷>àÕ@(ög¾†$Ý
E–ç…D…É`DªËÏAƒíQ>Š_´‹8tv20160718_00957_stKsb331@ìˆÞ)ü~?ö—@€E—x>
B@¬uœ?У×a¾u
E•á×B×s3DªŒBAT=çÚ6´‹8tv20160718_00959_stKsb331@ìˆápR£?ya@€E—†=>³´@
J›@=q;¾cSø	E–µqE•ËD«¤œA'•>;âÒ´‹8tv20160719_00411_stKsb331@ì¢ò•cª?š—@€EŽØ=ϲ?͹»@%¸g¾"›¦
EŽn¤D†´Dª[\A'Uö=ɕà´‹8tv20160719_00413_stKsb331@ì¢ö8«î? ٍ@€EŽš3>§F?Ôµ@¸Ra¾€
EìRBÕ BD« AÁ·=ÆFt´‹8tv20160719_00415_stKsb331@ì¢ùŸôR?!Œp@€EŽ
==È4Ä=#jè@C33;¾V	EjE¤¸D«0A"œº>0›´‹8tv20170623_00751_stKsb331@ìIph¨‹?‹þ8@€E™`\=ƒ¢=fô‰@G®h¾ŒIº
E™{D†üDªhAƒa8>xq´‹8tv20170623_00753_stKsb331@ìIsd†g?oR:@€E™Ñ=›à>Šš–@P£×d¾¦éy
E™M×BÑì‹Dª÷×A†{ü>Sþ´‹8tv20170623_00755_stKsb331@ìIvLÝÿ?¹¬@€EšÂ¤=§ñ"?€òÊ@5;¾bN	E›*ÍE³ÇD«A"^«>hHå´‹8tv20170629_00430_stKsb331@ìIÁØå>´?Šþ@€E£ãÃ=ÐÖT@[n9@*áHf¾"÷Ï
E£±šD†DªMAƒr">:´‹8tv20170629_00432_stKsb331@ìIÁۚÛc?³Ó@€E£ô\=ÝC<õg@8Qìc¾'n˜
E¢ÀBÔ/DªªÉA'—…><'´‹8tv20170629_00434_stKsb331@ìIÁÞ>NÅ?yˆ@€E£l
=ü‡>"^š@N{;¾–	E¢ )E¸îD«E¢Aƒ†3>-7Ú´‹8tv20180326_00845_stKsb331@ìk‹|¸¸C?Òr@€E°r==݁@Nîa@<(öf¾Oß
E°p{D†$DªOøA†@ >9³´‹8tv20180326_00847_stKsb331@ìk‹‹K"?˜@€E°˜¤=õÀ3@7ÀI@,(öc¾…¸
E°)BÓÖDª±‰A'›>oš´‹8tv20180326_00849_stKsb331@ìk‹'­#º?%q‰@€E°O=ÈBU?–3c@:¾'\	E¯»\EÁhD«<JAØ>
ÍÖ´‹8tv20180524_01051_stKsb331@ìrèw	Áö??±+@€E°ü=£p?(Ö@\g¾p£×
E°³qD…Ù²DªtBAƒËe><2´‹8tv20180524_01053_stKsb331@ìrèz,ª?8qW@€E¯'¤='þ;ËF?ýp¤a¾wÎÙ
E¯UÃBÑ;DªÛ3A'g—>«Ñ´‹8tv20180524_01055_stKsb331@ìrè}>h?1¡@€E¯9¤=òv?âz€@Ž¸R:¾%	E¯°{E¬þD«DA"˜›>m¸[´‹8tv20180525_00781_stKsb331@ìsø /‹?˜ÑH@€E©ü¤=Z©€´‹8tv20180525_00783_stKsb331@ìsûaZc?¨IÁ@€E©ö¸=–Â$´‹8tv20180525_00785_stKsb331@ìsþ'òŽ?|	L@€E©þf='0´‹8tv20180804_00679_stKsb331@ì{ä҉?.?U²D@€E…=‡ç@>æsý@¸h¾ŒIº
E1qD…îVDª£¶AƒÏ0>6Lå´‹8tv20180804_00681_stKsb331@ì{äՃÚë?DÇÇ@€E'æH='ö¤=£¸@¸c¾\)
E'(BÐå`DªêA¥æ=ÜL8´‹8tv20180804_00683_stKsb331@ì{äØKeÚ?W}™@€E'ˆö= Fh?ð\y@8Qì:¾•	E'7×E®ÙD«xöA…>–>7H®´‹8tv20180812_00283_stKsb331@ì|àÊ´t?ã@€Ežj=ÜÞÝ>¨À@"\h¾¤Ý/
EæÍD†JáD©®A"G>–U§´‹8tv20180812_00285_stKsb331@ì|àͯ:Á?ˆÆ@€E³ì=Ñß>î<@=qa¾ž5?
E
ìBÙÙDª0ÝA…ýØ>¦Eå´‹8tv20180812_00287_stKsb331@ì|àÐæl?xÜ@€EœŽ¸=V(>­(@/\)9¾¦ff	E›"=EàNDª±ÃA…™®>Æ0´‹8tv20180816_00171_stKsb331@ì}a4w ?)l@€EY=ÒC?U­@FffY¾†§ð
EláD…ó¦Dª"ÕAƒó¾>
ÿŒ´‹8tv20180816_00173_stKsb331@ì}a7€º¦? Û@€E'9=Ññ¤?º"‡@b¾xÔþ
EŽ{Bш1DªÙÛA'Úé>ÿx´‹8tv20180816_00175_stKsb331@ì}a:½pŽ?Gê@€E'vÃ=ߢ@C/§@"zá:¾‰º^	E'uqE£hD«dA''^><ô´‹8tv20180825_00080_stKsb331@ì~ôôk?:Êz@€E¨3=ïJ@Míš@{'¾\)
E§œD†A¢Dª@!A…´‹>5Ž´‹8tv20180825_00082_stKsb331@ì~ø#?-͘@€E¨½
=Öbã>ƒ&@ffc¾ŒÌÍ
E§}®BÕîDª¢A'"Ž=õFÜ´‹8tv20180825_00084_stKsb331@ì~ûMSE?/"@€E¨Ÿ¸=Ó%\@v@!G®;¾t¼j	E§
)EÊ-D«;+A'ü‰>wº´‹8tv20180829_00121_stKsb331@ìé§Ä*?!ôï@€Ežš=»[X?­ñ¡@33g¾ŒÌÍ
E}qD…è1Dª"!A'ß¿=éåù´‹8tv20180829_00123_stKsb331@ìðÒ8?=—@€Eœ \=‰_È?ª
@b¾‡+
E›ÃBÐùÛDªºÉA'½>´‹8tv20180829_00125_stKsb331@ìó°Á©?N7X@€E›¬¸="1`@†´ª@5¸:¾'n˜	E›P{E¥D«]/A\ø>3k´‹8tv20180901_00151_stKsb331@ì`vèT=?H%T@€Es@=Ù±>1ˆ?ÁG®g¾–
Erÿ×D…ð)Dª•PAòŠ=ºì-´‹8tv20180901_00153_stKsb331@ì`z;©?J¼æ@€Erυ=áµH?8¿?ï\)b¾ŒÌÍ
EqýHBÑð!DªÑA'Á•=öµI´‹8tv20180901_00155_stKsb331@ì`}uqF?:hº@€Eqö¤=ìg>Í'@×
8¾›¥ã	Erã®EšFD«~=A'¼Ç>"´‹8tv20180908_00067_stKsb331@ì€?Åp·ù?IÏ@€Eº±R='ðp>¼ñÌ@×
h¾ Äœ
E»>{D…ó¶DªžAìá=ÉPk´‹8tv20180908_00069_stKsb331@ì€?ÈÖ}Ñ?DÁ®@€Eº'==Ø*Á<O¢ð@0£×a¾ŒÌÍ
EºØ{BÑ BDªÑhAƒ`'=Ôlª´‹8tv20180908_00071_stKsb331@ì€?̺7?(,=@€E¹ñ®=ã¿=@FÚ @8õÃ9¾—P	E»fE«…D«oßAƒ>v@´‹8tv20190827_00763_stKsb331@ì¬e%<â?™½*@€EÚ°\=œ¯ð´‹8tv20190827_00765_stKsb331@ì¬e(þb?«Vh@€EÛ±=yU§@9ÁÙ@	™šb¾ª~ú
EÚéÃBԅD«ÄA';w>°'¸´‹8tv20190827_00767_stKsb331@ì¬e+õ?Ã[ü@€EÝbö=ØûŽ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_62n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  188 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ˜Y¤úÁv20100407_00309_stKsb346@êÿÉ4ˎ´?B1Ì@€E¢H>B·>ɺ?'ë…d¾'ë…E_…D,¯¾Cڟ\AI¹í<X®¥˜Y¤úÁv20100407_00311_stKsb346@êÿÉ7¬"ƒ?BëC@€E@f=Ý"I>c'@Qìd¾ŒIºEÍDШCÚ}'AIÈ[<œ°Š˜Y¤úÁv20100414_00396_stKsb346@ë¬ë£ý?G …@€E'Gì=Ä´ƒ=û?aG®f¾ A‰E'…D,ž˜CÝAN.ÿ<"u˜Y¤úÁv20100414_00398_stKsb346@ë¬ۍ°?<#¬@€E'1)=¨1˜>Œ—o?•Â[¾›"ÑE'a…DÏý/CÝ"°ANÑ4<~Ï ˜Y¤úÁv20110512_00559_stKsb346@ë1É	ßòï?×a@€E°ðö>&Cg?XIÂ@záG¾Ÿ¾wE°¸D7_žC¼»DA{=¦BG˜Y¤úÁv20110512_00561_stKsb346@ë1É
e¹m?ÛJ@€E±G3>7&?ÎT—?ã×
U¾"t¼E°QDÕdRC»³Ax°š=~M³˜Y¤úÁv20110726_00745_stKsb346@ë;'>*]!?gHÅ@€E£ç=¸T>¸…?£×f¾'ë…E£6áD/"TCÌ+Aq%†=;k7˜Y¤úÁv20110726_00747_stKsb346@ë;'AN^³?dU,@€E¢î=ç¬{?'ÝË?¢\d¾/E¢Û3Dт5CË&FApË¡=(…†˜Y¤úÁv20110821_00644_stKsb346@ë>bå`1n?^š@€Er§…=˜…\>Øä|?¥¸e¾ª~úEotöD7C¾®úAoÏN=2¨r˜Y¤úÁv20110821_00646_stKsb346@ë>bèèÇT?gÒ·@€ErR=Ž>0<šá¦?¡G®e¾¥ãTEpDÕ@{C½óTAoNÅ=)‡f˜Y¤úÁv20110910_00221_stKsb346@ë@á+`Ð?>èm@€EP==¦¦í=ü(I?¹™šd¾‹Æ¨EËšD7HsC½úAj_é=q˜Y¤úÁv20110910_00223_stKsb346@ë@á.À'"?=¼x@€Eæ¤=Åì$=ÚȂ?•ÂV¾—PEŽ©ÃDՈC¼n5Aj¥Î<ü0˜Y¤úÁv20110921_00139_stKsb346@ëB@T
]â?l}@€Ež‹…=ÔÈX>™úÛ?¢\f¾Š=qEœ¬RD/ÔC̨öAfŽ<͒w˜Y¤úÁv20110921_00141_stKsb346@ëB@W}jd?#Œ@€Ežé>–æ=Ã?™™šd¾—
=E-…Dћ¾CËáìAf6<½Æª˜Y¤úÁv20111008_00369_stKsb346@ëD`äMÇß?d5@€E¹
='?â?záHe¾«…ED6ä¼C½OßAfU<ýÜB˜Y¤úÁv20111008_00371_stKsb346@ëD`ç‰0ì?v=@€E¯=¶AX?Ҟs?£×Y¾ÐbNERDÕsC¼®VAfǼ=D9w˜Y¤úÁv20111009_00277_stKsb346@ëD€"}ž;?=h†@€E¢ä=°"?S@l?\)e¾'hsE ÅìD7oC½AìAcÑA<Ҏ¸˜Y¤úÁv20111009_00279_stKsb346@ëD€%Øl=?:á2@€E¢]f=·«Ä>€'?¨õÃe¾—
=E ÙìDÕLbC¼qAc|ä<Èö¶˜Y¤úÁv20120312_00341_stKsb346@ëWé™g•;?s@€E³#==ìÆS?©ø@E¸f¾šŸ¾E±âD/á‰CÊü‹AOÿy=Ý4˜Y¤úÁv20120312_00343_stKsb346@ëWéœ3Ý}?™I@€E³Í=Úñ?
ºÄ@¸f¾°£×E²¡3Dў^CÊ	XAP<Úcõ˜Y¤úÁv20120319_00311_stKsb346@ëXÈÕÏO‰?/}@€E¬v=øL?R×ý@\f¾®—E¬êfD/ñyCË
áAJùR<o˜Y¤úÁv20120319_00313_stKsb346@ëXÈØåD?9K›@€E¬_…=ïüN=öÄÎ@\e¾¤ZE« DÑ¡ºCÊ]ôAJf<ŸxX˜Y¤úÁv20120329_01196_stKsb346@ëZ­U?j"e@€E®q=šô0=§eî?5f¾µÂE®¾öD/ÒoCÍl¬AKÇ<ŸG'˜Y¤úÁv20120329_01198_stKsb346@ëZ¾ ?r-@€E®j==¬½>(Þ©?333e¾¤Ý/E®¤DрöCÌñ'AKÎ
<®×ØY¤úÁv20120402_00400_stKsb346@ëZ‡Öá1?RF@€E§.á>o$=ɸ¨@0f¾ß;E¥¯D/ôJCÊìÍAJ¼Ù<½½»˜Y¤úÁv20120402_00402_stKsb346@ëZ‡ÙGú–?Ôã@€E§A¤>a§>–@?\)f¾¨õÃE©6Dѝ?CÊ…AJif<˘Y¤úÁv20120609_00372_stKsb346@ëcówÖü?ƒs@€E}¹…=Ïy†=–µ?'ë…d¾¨r°E|Ž¸D7~éC½PBAgÀ^=Gjæ˜Y¤úÁv20120609_00374_stKsb346@ëcöê²ç?~+_@€E:=ª¨ð?0U?s33f¾¡G®E`)DÕKC¼TZAgYÔ=Dn˜Y¤úÁv20120615_00468_stKsb346@ëcŧz-?/f@€E¦pš=Ùv/=ë?‹…d¾›¥ãE¥U×D7xÅC½Q'AdëX<¾Ä˜Y¤úÁv20120615_00470_stKsb346@ëcÅ>ˆ|?8·ª@€E¦×=è3
>Ÿ£ó?ÈõÃf¾¶E¢E¥¢RDÕXÅC¼bAe+<á˜Y¤úÁv20120622_00548_stKsb346@ëd¦^p~?/Pü@€E‡¾H=óñi>cs?ç®d¾bNE…àÍD7JÑC¿ÆéA` Ù<É
ç˜Y¤úÁv20120622_00550_stKsb346@ëd¦b¨VK?&#@€E‡šÃ=³P?g´d?Ç®e¾ŒÌÍE†"fDÕI'C¾åÃAbgž<籘Y¤úÁv20120628_00399_stKsb346@ëed­öR­?#¾¥@€E–Τ>	R>tÃ?Ž{e¾›¥ãE–>öD6"¦CÃøA`jÑ<›(˜Y¤úÁv20120628_00401_stKsb346@ëed²0¿;?%ZÁ@€E•š>ë†>&ç?¥¸f¾¯ E"êÍDÕCËÇA_û^<¡¸O˜Y¤úÁv20120703_00450_stKsb346@ëfô¸N;?ÞÜ@€Epè)=ގZ>sK?—
=f¾"÷ÏEo'=D7
ÓC¿ÆFAf¿<Ññ>˜Y¤úÁv20120703_00452_stKsb346@ëfù¤‰?
ÔÈ@€Ep@)=÷äz?–ÛF@…f¾¥ãTEoaìDÕ1'C¿tZAdˆÚ=?vÓ˜Y¤úÁv20120710_00125_stKsb346@ëf儼Wµ?K×@€E~•Ã=œº=1R?"záe¾£SøE}\D7UC½Û#Ai‰=°˜Y¤úÁv20120710_00127_stKsb346@ëf剁	?F®@€E|ªR=ŒÈ¤>…øó?}p¤f¾'n˜E|ï…DÕOçC½FAifš<äPM˜Y¤úÁv20120712_00450_stKsb346@ëg'ÌÕËú?'«é@€E‡×=Ò.µ?.•?¡G®d¾©ûçEŽ×D7¾C½ÒAmâ=¦X"˜Y¤úÁv20120712_00452_stKsb346@ëg'Ð{MS?‡ûÅ@€EŽÏ
=øpü?© ¨?£×Z¾¦éyEŽE
DÕDC¼ÇmAn|="P˜Y¤úÁv20120713_00483_stKsb346@ëgBÛB;9?*@€EŠU¤>
mq?v+?°£×e¾ŒÌÍE‰ºÍD7fVC½¢òAhÀ;<푻˜Y¤úÁv20120713_00485_stKsb346@ëgBބ?j?*cw@€EŠNR=ȹ>¡4?Ï\)f¾ŽÙE‰ãDÕcLC¼±ËAh'˜<úÈf˜Y¤úÁv20120715_00762_stKsb346@ëg…ÓÞßt?WÎ@€Eg7H=ˆ—¼=ͧ2?záHe¾£SøEe9šD7LÍC½Î5Am¾$<ù쳘Y¤úÁv20120715_00764_stKsb346@ëg…×)òî?JhÌ@€Ef"=ïà>-‹N?G®f¾›"ÑEdîDÕRoC½/Al•|<Ýuž˜Y¤úÁv20120716_00459_stKsb346@ëg¢uíB?d3«@€E"@3=§Ó >ÄX? d¾¬‹DE"\D7Y7C½BÑAkJë=
˜Y¤úÁv20120716_00461_stKsb346@ëg¢½Ûm?kC@€E"³f=­>ؗ—?™™šX¾¿|îE"þ=DÕfC¼c×Ak
!=CŘY¤úÁv20120717_00395_stKsb346@ëgÁ¢Jî?4ýÂ@€EžË)=Ælx>By?£×e¾¯ EžŒÍD7r=C½)7Aiõ<ÍäÖ˜Y¤úÁv20120717_00397_stKsb346@ëgÁ¥–g‹?//ó@€Ež¤…=¡K>³®?ŒÌÍf¾½ó¶Ežù…DÕNFC¼L‹Aiù\<·0q˜Y¤úÁv20120718_00368_stKsb346@ëgâv˜ä?BC@€E´3>Eæ?‡¿?ï\)d¾ÒòE³5ìD7\{C½STAl'¿==ÕÓ˜Y¤úÁv20120718_00370_stKsb346@ëgâÖ~?GÖ´@€E³e)>"û>Œº?ÁG®f¾Ÿ¾wE³'®DÕ}šC¼d{Al'›=Ò˜Y¤úÁv20120722_00937_stKsb346@ëheÁ}ä1?
Ê@€E‡š>ÿT=ãuk?k…e¾'n˜EŽøD7&VC½å?Ajš<§ºC˜Y¤úÁv20120722_00939_stKsb346@ëheÄÌØá?¤@€EÌá>F?#å?½p¤f¾§ïžE×DÕ:C½qAi†:=SK˜Y¤úÁv20120725_00366_stKsb346@ëhÃ8Þ³ª?>ß@€E1q=¤½Ð>1'Õ?"záe¾—
=EŽD7­C»ŽVAiUÜ<Íêö˜Y¤úÁv20120725_00368_stKsb346@ëhÃ<E%N?.ëï@€E«ì=½p?øU?‡®e¾¡G®EŽµHDÕ|åCº8ÕAi4Æ<ɚõ˜Y¤úÁv20120726_00054_stKsb346@ëhà6مî?"@€E¨›H=©õ?lïß?¬ÌÍf¾¯ E©†=D7mqC¼‡mAh'w<Þi˜Y¤úÁv20120726_00056_stKsb346@ëhà:h?:Å@€E§í×=ÅDé>ŠÚ«?¯\)f¾¢MÓE§òöDÕfÉC»Ž5Ah=
<ñ–Û˜Y¤úÁv20120731_00077_stKsb346@ëih@[:?Xõ¦@€Ež?×=ÂÂô=Ž ±?¡G®f¾œ¬EòöD7–FC¼<Aiã\=-q˜Y¤úÁv20120731_00079_stKsb346@ëikS•Ô?6ÿÏ@€Ež9ö=•è?>:?«…d¾ž¸REãHDՃC»#uAi§\<ÙјY¤úÁv20120801_00143_stKsb346@ëi rZP?1Þ@€Et…=äÃÜ>'i?šáHf¾'n˜EtnD7ŒC¼þÙAj	<ßù†˜Y¤úÁv20120801_00145_stKsb346@ëi u¤'?,D@€Et¦Í=«?™¨T?¢\g¾•EtÃDÕz˜C»ïßAi<¾@˜Y¤úÁv20120804_00507_stKsb346@ëjñd¡?…F•@€EŠÛ=€Ñ$=Ø Ð?¡G®d¾´¼jEŠ ÍD7dþC½z=Al9Â=ˆºø˜Y¤úÁv20120804_00509_stKsb346@ëjôœŸˆ?ŠµÓ@€EŠ"=Ží,?1™?€e¾²-E‰ïqDÕboC¼'AjÔ½=UyN˜Y¤úÁv20120820_00299_stKsb346@ël°ÄH?'<@€E‰<®=î•1>¯õõ?"záf¾å`E‡3D7œC¼Ü)ApÙ<Ôå"˜Y¤úÁv20120820_00301_stKsb346@ël³%kõ?#Þ¼@€E‰¤×=у†?}8x?µÂf¾¤Ý/EˆØáDÕqªC»ÃøAo›³=Òº˜Y¤úÁv20120828_00165_stKsb346@ëm{JÏ?D`£@€E¶"\=á…'>)i©?•Âf¾¦ffEµ¸áD8ÐåC»ìJAr=Wƒ˜Y¤úÁv20120828_00167_stKsb346@ëm&G'K?ELÍ@€Eµ¸=ÇS•<Šµ5?˅f¾¢ÐåEµªDÕæáC½SAu"Ð=^YטY¤úÁv20120905_00197_stKsb346@ënõWà½?^%8@€E¢ôö=¡û >jö?Ýp¤f¾¥ãTE œfD8ÁÛC¼çAu0Å=Sצ˜Y¤úÁv20120905_00199_stKsb346@ënøå.˜?[9Ô@€E£%Í=—`?Žæ?´záH¾¡ÊÁE¡gDÕ×3C½"þAvË=[/Š˜Y¤úÁv20120907_00290_stKsb346@ënB	W§²?O"Å@€E¨°== y"?F¥¼?£×e¾–E¦3D8ªoC»™XAr»£=H'˜Y¤úÁv20120907_00292_stKsb346@ënBªh??5@€E¨âá=¯| >Ú…?œ(ög¾£SøE¦ø{DÕá`C¼öfAr_G=T®˜Y¤úÁv20120908_00027_stKsb346@ën_Ìiðµ?Ra¢@€E²="B¬?^U?Þ¸RM¾OßE¯²RD8ÍPC¼4þAsd7=Vž	˜Y¤úÁv20120908_00029_stKsb346@ën_Ïê=÷?3$³@€E°é®=¨¡?#‹Š?Î{f¾¥ãTE®XáDÕë®C½išAp²÷=4˜Y¤úÁv20120916_00171_stKsb346@ëo`fr/?LvÁ@€E¬¦Í=‹«¸?Œàù?ÁG®d¾˜bE©ê=D8Z^C½±Ar=A=,W=˜Y¤úÁv20120916_00173_stKsb346@ëo`ioåì?LM@€E¬Á="´p@º?¨õÃF¾«EªšRDÕâFC½Ash=S"˜Y¤úÁv20120916_00363_stKsb346@ëoaë6	Q?PM0@€E´<==œ­ü;i]H?£×e¾¤ZE±:¤D8NúC½9üAoü<ðLÚ˜Y¤úÁv20120916_00365_stKsb346@ëoaî2b©?Q'Ý@€E´s{=IØ>£a^?·
=g¾±&éE²;3DÕÇC¼©7Ap6£=Ÿ]˜Y¤úÁv20120917_00052_stKsb346@ëoˆÂn?*‹é@€E¡ØÃ=õ¼Ä?j;?«…e¾€EŸmÃD8ΨC¼–éAp=×.˜Y¤úÁv20120917_00054_stKsb346@ëo‹ø†º?2¦`@€E¡ùR>{$<ÜZ™?°£×f¾""EŸ»
DÕæ=C¾	7Ap¯ë=2ˆ˜Y¤úÁv20120918_00265_stKsb346@ëo¡â7
?YˆS@€E"î==Ÿ"X=ƒÎ<?ƒ×
f¾®{E"b¸D8ؤC»Y7Al+r=	=+˜Y¤úÁv20120918_00267_stKsb346@ëo¡åOŠ­?Eݲ@€E•˜…=éûu=¿£È?³33g¾±©üE"ñìDÕÄJC¼ã3AlÃ|=Å.˜Y¤úÁv20120929_00154_stKsb346@ëqwÆu›?0éh@€Eº…)=°ˆ=ߔÆ?œ(öe¾¤Ý/E¸=®D8¨åC»ÒNAgaT<ÆЄ˜Y¤úÁv20120929_00156_stKsb346@ëq{m3µ?*v)@€Eºt¤=ÂÞ<?æó?Ž{g¾£×
E¸}\DÕìC¼áhAhjŸ<´™Ê˜Y¤úÁv20120930_00047_stKsb346@ëqg*{Õ?=Í@€E¥Øf=¸À=Éëd?¬ÌÍe¾œ(öE£bD8²òC»þÙAeX¨<´o!˜Y¤úÁv20120930_00049_stKsb346@ëqjfe»?C~r@€E¦	ì=§V>YºD?‡®Q¾—
=E£õšDÕÖfC¼ÔAeÍ<Â.P˜Y¤úÁv20121006_00080_stKsb346@ëqàÂÉ?'½@€E—I=¸‡Ð?Omé?µÂf¾¬‹DE–®D8¯mC»'-AaŽ¦<Â<˜Y¤úÁv20121006_00082_stKsb346@ëqà ºu1?!N…@€E—À
=»Ð?'±?¢\f¾å`E–:áDÕÆwC¼ÏAa®e<¨hî˜Y¤úÁv20130515_00712_stKsb346@덌‡Õý"?cëw@€E¯Áf=˜%>€>?c×
e¾¡G®E®UšD8Œ)C»AìARvô<æ]9˜Y¤úÁv20130515_00714_stKsb346@덌‹U‡?k,ƒ@€E±a)=ºL?r;(?Š=qg¾bNE¯'ÍDÕ«C¼=PAR72<òy˜Y¤úÁv20130715_00563_stKsb346@ë•$%u°?Oõ÷@€E°ø>'nµ?1yN?å¸f¾""E¯ŽöD8'7C¼iXAjŒM<üŽÃ˜Y¤úÁv20130715_00565_stKsb346@ë•$"?/¦@€E°ßì>YÊ?ké?Ê=qd¾Ÿ¾wE¯¨RDÕÈ!C½˜öAjœ=¸˜Y¤úÁv20130716_01224_stKsb346@ë•H!mÔ?8[Ø@€E³ù
><—>zqW?°£×c¾"záE±¥…D8e¢C»HöAlh¤<÷k˜Y¤úÁv20130716_01226_stKsb346@ë•H$"]???Ž*@€E³ïH>«%?)kD?¯\)g¾ƒoE±¿®DÕ϶C¼_ßAlä=
O=˜Y¤úÁv20130723_00614_stKsb346@ë–(%­¹Œ?‰œé@€EqÂ=¨e>V^?®{e¾'ñªEnPöD8åCºÐBAwb"=Ò¿ç˜Y¤úÁv20130723_00616_stKsb346@ë–((ô²?†PÂ@€EqŽá=œl<ço£?¦fff¾©xÕEo¯®DÕ¼ƒC¼9XAx‡=Ó¼†˜Y¤úÁv20130729_00208_stKsb346@ë–ã¡ž0? ;Û@€EžÊ==³<8<	V2?"záe¾™‡EœÖöD8°´C»¶éAoc<Ñ
ú˜Y¤úÁv20130729_00210_stKsb346@ë–ã¤þœÔ?$]1@€Ež¦×=³«à?LÝÇ?Àe¾š¬Em\DÕÇ3C½hAp%J=EÀ˜Y¤úÁv20130731_00102_stKsb346@ë— ÷±'?s¦Ý@€E¡v=¬ëü˜Y¤úÁv20130731_00104_stKsb346@ë— "³Ù?*g@€E˜\á=ž^t<Åf%?ÌÌÍe¾µ?}E˜W×DÕÐC¾GAuí–=M*Û˜Y¤úÁv20130810_00076_stKsb346@ë˜_"B72?O3@€EÊo×=Ö&;?£×f¾"÷ÏEÈ%HD8›uC½	üAsÉÛ="ý~˜Y¤úÁv20130810_00078_stKsb346@ë˜_–˜³@?0Ÿ"@€EÌ:…>9Ä?¬''?Ñë…f¾·KÇEÊ×3DÕÑC¾IüAr‹ =L1"˜Y¤úÁv20130810_00468_stKsb346@ë˜c{kª?0+@€Ež˜=ø¿É=ýR¨?Î{e¾œ¬EœqD8ÐC»»ÇAxH-=S|˜Y¤úÁv20130810_00470_stKsb346@ë˜c~Wô´?,ê@€EžÍ>	†é=U'•?У×a¾‰7LEœ™\DÕß¾C½8RAz¶£=w$˜Y¤úÁv20130813_00298_stKsb346@ë˜Á·#BO?2š@€EœHÃ>
Ü¡A)´@!G®F¾~ùÛEšD8˜sC½#uAy&ó=©5†˜Y¤úÁv20130813_00300_stKsb346@ë˜ÁºÄÐ?*È@€Eœ\>¡&>¨­à?æffa¾ŒIºEšˆDÕ®°C¾JAw$=a"p˜Y¤úÁv20130822_00079_stKsb346@ë™ßoµ_s?—@€E¡…><ž8?
Ë?Î{f¾uEŸ?qD8»¦C¼¡ªAzˆŠ='Øs˜Y¤úÁv20130822_00081_stKsb346@ë™ßrÝè©?'Ì@€E¡>-$N@«2?î{9¾/E DÕÒC¾?žAzí¡=t!j˜Y¤úÁv20130822_00463_stKsb346@ë™â°r>?0x9@€E'/…=¿8ü>Hh
?Æffe¾\)EÔ{D8ªòC»®wAnÒÈ=tæ˜Y¤úÁv20130822_00465_stKsb346@ë™â³ÅY¼?*w˜@€E'™ì=ŸÖ´>Ê4?p¤f¾¡G®EÿÃDÕÏßC½!'Ao.b<òÕO˜Y¤úÁv20130903_00210_stKsb346@ë›c1Ó\^?fƒ>@€E¼7{=®Â`>'èq?×
=f¾ŒÌÍE¸ô=D8¦5C»TœAt1Ã=v"¸˜Y¤úÁv20130903_00212_stKsb346@ë›c5]?ƒì/@€E¼dq=äýE?ˆ?¸Qìf¾¢ÐåE¹æDÕÌ9C¼£3At a=©ið˜Y¤úÁv20130904_00320_stKsb346@뛂£­ï'? xI@€E²o=y>¸Š?ã×
f¾±&éE°®D8š^C»WLAxÈn>J˜Y¤úÁv20130904_00322_stKsb346@뛂¦Ñæg?¤›2@€E²-š>Ý4?-Å ?Ýp¤f¾¶E¢E°ÍDÕÉüC½"Ax
ƒ>Ø_˜Y¤úÁv20130905_00186_stKsb346@뛢S1°§?)Ù@€E…=ºQ>Áe7?½p¤3¾%E¿)qD8À!C»mqAnqâ=y˜Y¤úÁv20130905_00188_stKsb346@뛢VH'i?"ž@€EÃ…=ݳ[>R0?\h¾£SøEÀ+DÕà‹C¼ÐBAn<ÿ=%ʘY¤úÁv20130906_00363_stKsb346@ë›ÂæÞ5Ö?fuÓ@€EÆ`š=ópp>ƸÛ?®{e¾'hsEÙqD8–ÙC» ÅAh˜X="%˜Y¤úÁv20130906_00365_stKsb346@ë›Âê!qj?Nm¤@€Eų=˜-T=¡68?k…g¾·KÇEÃ2{DÕÆfC¼ÔZAhu<ÙiÚ˜Y¤úÁv20130917_00027_stKsb346@ëy|óñ?³c@€EŽa=êÄÐ>ÐàM?ð£×c¾ß;E‹tD8³#C»¹yAyÊ=pª)˜Y¤úÁv20130917_00029_stKsb346@ë|à‹q?×@€EŽY=×
7?Žd?ã×
E¾ƒoEŒQšDÕÕìC½>VA|‹=€ž`˜Y¤úÁv20130929_00084_stKsb346@랟ËT®?òÃ@€E¬')=¾,=1ˆç@®e¾"›¦E©_HD8¥PC»–FAx²¤=¡öG˜Y¤úÁv20130929_00086_stKsb346@랟Îlœ?–û@€E«öf=·ñÓ@ç¼$?Ôzá?¾š¬E©;
DÕÚÑC½PA|ñŒ=oŒx˜Y¤úÁv20130930_00122_stKsb346@랿üÙD?qu@€E›Ç3=ÚRý?"f?¾¸RF¾{çmE˜\D8š=C»†ÉAzO²=gl1˜Y¤úÁv20130930_00124_stKsb346@ëžÀ!î'?·@€Eœ‡f=Üçb>«zÖ?·
=g¾—
=E™6ÍDÕÔZC¼áAu}Ë=-¦˜Y¤úÁv20131002_00176_stKsb346@럟48A?7Ò@€Eœì=ÃÕè>§T?·
=M¾œ¬Eš<=D8}C»'ÑAv=G6ߘY¤úÁv20131002_00178_stKsb346@럢PJ?6=+@€Eœéš=³p$>Wm??áG®f¾° ÅEšß3DÕΏC¼Ö¨Atîø=E£µ˜Y¤úÁv20131012_00202_stKsb346@ë @èàyR?Kà@€E¸H
=×2ˆ?2wb?Ÿe¾["ÑE´û3D8v¸C»KçArô›=P˜Y¤úÁv20131012_00204_stKsb346@ë @ìË&?F±¥@€E·"¤=á\">Á?½p¤f¾†$ÝEµ3DÕ­¢C¼š=Ar@M=6Q˜Y¤úÁv20131023_00058_stKsb346@롟®`%/?Bìh@€E³¤=°(<^¿V?ŒÌÍe¾š¬E°/qD8ºC»¤œAhZõ<ÈÄ<˜Y¤úÁv20131023_00060_stKsb346@롟±œÊü?FV'@€E³fÍ=׎ý=¶¿Ð?ÁG®f¾—PE±}\DÕº C½¬Aib~=×ï˜Y¤úÁv20140622_00250_stKsb346@ë¿à¬¼ ­?sUþ@€EÁßÍ>H?ã®?ÁG®e¾"záEÁÌ=D8?ÏC½@!Auƒ¨=XØY¤úÁv20140622_00252_stKsb346@ë¿à¯ßV<?^2&@€EÁü…=ßl<;f.?˅e¾œ(öEÃA3DՓ;C¾ìJAuN,=W±Ä˜Y¤úÁv20140627_00188_stKsb346@ëÀˆ?,ç?½Uù@€E@¨ö=oDO>'ÿ.?c×
f¾­'hE>¦D8'C»qhAn÷ß>'ИY¤úÁv20140627_00190_stKsb346@ëÀˆ¨¾{?ŽÐ¦@€E?×=€ðd>º§?Y™še¾È´9E>̤DÕÒFC½…Akù=Z"A˜Y¤úÁv20140628_00868_stKsb346@ëÀ¨aíö"?c¥1@€E"øö=°ü0=ù}è?œ(öf¾›"ÑEƒ¢¸D8 C»ŽAmð=A.ò˜Y¤úÁv20140628_00870_stKsb346@ëÀ¨eV{¸?dÜø@€E…àH=¡˜@?µÚ¼?Š=qg¾\)E"è)DÕÙ?C¼ïAnˆ	=I$˜Y¤úÁv20140629_00638_stKsb346@ëÀÄ/Á¤%?F}@€E8=wº¸>¢—^?¨õÃe¾"záEÿD8‹DC¼·ÏAiƒ;<Ö8˜Y¤úÁv20140629_00640_stKsb346@ëÀÄ3=Ÿs?=@€E•==¬Ï˜=nÞÿ?aG®f¾•EZ¸DÕÕãC¾7ÏAi/š<ºH°˜Y¤úÁv20140705_00121_stKsb346@ëÁ™©ú?o£î@€E@)=~¸@=þå?"33d¾­'hE…D8{×C½qhAiƒæ=æÞ˜Y¤úÁv20140705_00123_stKsb346@ëÁœÝ¶ª?eã @€E˜¬¤=¢Ï¿=³c?'ë…e¾°£×Eœ
D՜ÝC¾þúAi"k=̘Y¤úÁv20140707_00210_stKsb346@ëÁÀØæáv?-B@€E°AR=ãÉN=ÏÖo?Ê=qe¾˜"uE°šD8˜ÕC½ˆRAjÒ<þŘY¤úÁv20140707_00212_stKsb346@ëÁÀÜ"1?(§t@€E°›á=èƒ>ÅHè?Ã×
e¾Š=qE°wqDṌC¾ìJAktá=4˜Y¤úÁv20140707_00378_stKsb346@ëÁÂ:'î/?$ñ¨@€Eµ-š=»~˜>ML‹?àe¾ž5?Eµ
D8Í¢C½ðAnU=;[4˜Y¤úÁv20140707_00380_stKsb346@ëÁÂ>èd?3
s@€E³ê\=£Ð>¤6³?À:¾²-E´0áDÕ×ðC¾µÃAo
¶=
˜Y¤úÁv20140729_00027_stKsb346@ëÄ_ô\?V¦Ú@€EÌ_Í>&eB>w&Ä?¹™šf¾˜"uEÌȸD8ƒ¶C½<îAr==_cߘY¤úÁv20140729_00029_stKsb346@ëÄ®1?i…›@€EÊî3>åÅ?ùÁò?ôzáf¾–EÌDÕ»C¿hAtø=­ö͘Y¤úÁv20140730_00075_stKsb346@ëğØ<â´?	‹@€E³\=º<h³@33D¾OßE³œD8ÞC½%`AuØÑ=¯	‹˜Y¤úÁv20140730_00077_stKsb346@ëğÛO¼¬?ÅÅ@€E²Æ{="©\>ÊsP?ï\)g¾/E´X=DÕíC¾–‡Aug1=œŸ¾˜Y¤úÁv20140812_00601_stKsb346@ëÆD9v7? 0+@€EË×=؇z<Rd?®{f¾­VE¦=D8ó¶C» ¤ArZI=çƘY¤úÁv20140812_00603_stKsb346@ëÆD<ÉßÝ?$ >@€EÌ=±FT>Ž1û?˅f¾²-EŽsDÕôBC½5`ArYÇ=;gj˜Y¤úÁv20140824_00507_stKsb346@ëÇÄgM ð?L
Ù@€Ež¬®=ÙùH?þ:?Ó33e¾ŠÀƒE›ÃD8­'Cºÿ}AtÑ=<úé˜Y¤úÁv20140824_00509_stKsb346@ëÇÄj¡Ä‹?Eex@€Eºö=î!ç?I'?×
=f¾šŸ¾E›[®DÕÒ=C¼¡ªAu	æ=…ED˜Y¤úÁv20141005_00313_stKsb346@ëÍ»»'3?9fz@€EÏQ{=Ç3¸="Pc?Ñë…f¾gl‹EË·D8¨ÅC»ËAt#T=a@ݘY¤úÁv20141005_00315_stKsb346@ë;Ï;?9§Ã@€EÏ?ì=´ ì>©x@33f¾²-EÌt{DÕݺC¼ÿAtg+=Óa˜Y¤úÁv20150509_00500_stKsb346@ëè@ë²ì?¾òK@€E¹‰ö=˜¤|˜Y¤úÁv20150509_00502_stKsb346@ëèEY€Ð?¨{@€E¹b×=œš\?3v?\f¾° ÅEºà{DÕ§…C¾k…AQè¢=W6—˜Y¤úÁv20150730_00303_stKsb346@ëòAÞdŽ?•R^@€E$\=›~?™&q?Ž{d¾¼jE&)D8RoC¼ÜJApöR=»­˜Y¤úÁv20150730_00305_stKsb346@ëòAâ3a?•ýï@€EC
=žÒ;"q?ˆõÃf¾¨r°E"šD՝‰C¾O;Aoœä= Œò˜Y¤úÁv20150811_00229_stKsb346@ëóÁÀ›?@
¢@€EY3H=©Ë¸>WWJ?aG®e¾´9XETmÃD7ÐöC¾wmAdž<¹Ø"˜Y¤úÁv20150811_00231_stKsb346@ëóÁºËm?GÔ@€EXRf= 	ü<äʵ?ˆõÃf¾Á‰7ETèDÕ­C½ÞVAd…Ž<Îùr˜Y¤úÁv20150811_00325_stKsb346@ëóÁØÇ!<?'Ø@€EZ+q=qáh=®¶?333e¾·ÎÙEU>¸D7æÙC½s3Aeז=t ø˜Y¤úÁv20150811_00327_stKsb346@ëóÁÜ¡u?|i@€EZ[…=¶sØ>¢¡K?xQìf¾ÀƒEV¼RDÕ­C½QhAd²0=-/˜Y¤úÁv20150901_00495_stKsb346@ëödg°?)a/@€E®…>=ݺ+?"33e¾"t¼E¬1HD7äþC¼[çAZäf<†'J˜Y¤úÁv20150901_00497_stKsb346@ëöd»ä?&é8@€E®RH=øAç?Ð1?"záf¾šŸ¾E¬Í\DÕ²‡C¼l‹AZç©<Žºì˜Y¤úÁv20160710_00492_stKsb346@ìƒÒ¹×?q‹à@€E{ü¸=¤ô,<¶.¾?@e¾š¬E{C®D8TC»É7AcÂn=œ˜Y¤úÁv20160710_00494_stKsb346@ìƒÖ[Q
?'Ó:@€E{Ø==¯›$=Kܛ?E¸N¾¶È´E~)DÕÄ´C½ø´Ad.j=C '˜Y¤úÁv20170623_00783_stKsb346@ìI©ˆn?‡@€EŸû==˜Âx=ƒ§?'ë…f¾ ÄœEŸ")D7éXC½'ËAfy)=†·˜Y¤úÁv20170623_00785_stKsb346@ìI«Îš­?‡L@€E 3='Lp?=æ®?záHU¾¼jE ¼ÍDÕª¸C½KAfiï=kUy˜Y¤úÁv20170629_00462_stKsb346@ìIÂNFŠ?á@€E ¬×>dN>Rü6?¢\e¾'hsE GìD8ÙC¾'ªAfÌõ<â…U˜Y¤úÁv20170629_00464_stKsb346@ìIÂæÐ?‡ª@€E Ú=ê0ð<K{•?±ë…f¾"t¼E á…DÕ¾˜C¾${Af< <ꙘY¤úÁv20180326_00877_stKsb346@ìk‹¶[>?¨¤@€E°éf>;´<©›?°£×f¾—PE¯•®D7ýPC¾ÄœAb¼á<Æ=i˜Y¤úÁv20180326_00879_stKsb346@ìk‹¹#b0?à~@€E°ìÍ=Õªø=¬ñ?ºáHf¾'ë…E¯"ÍDÕ©ÃC¾@BAb€æ<ÕrQ˜Y¤úÁv20180524_01083_stKsb346@ìrè¸ÙàÜ??B@€E®‰=Ʌ#>Ø	?ƒ×
f¾ŽÙE­ÕÃD7ö¸C¾œA^eA<¶"Ö˜Y¤úÁv20180524_01085_stKsb346@ìrè¼31±?C‰"@€E®R=½ðH>¬ÇŠ?uf¾""E­áDÕ»®C½ÛDA^¼[<Ž8˜Y¤úÁv20180525_00813_stKsb346@ìs9Âÿo?¦]@€E©e×=9T<§*¨?G®f¾¡G®E¨üD7åÃC¾tþA_8=‰¬˜Y¤úÁv20180525_00815_stKsb346@ìs<å8©?—‹@€E¨•R='ÊØ?8u:?Tzáf¾­VE¨ËHD՘C¾n˜A^êÄ=rÜ7˜Y¤úÁv20180804_00711_stKsb346@ì{åwV©?>ÔÏ@€EÛö=«hè>ÀÀ˜? c¾•E'_
D8¬C¼AXÿ<¥Ì³˜Y¤úÁv20180804_00713_stKsb346@ì{åz'½Ý?Dw@€E]3=º'd?!}ð?c×
f¾¥`BE'ÿìDÕ¹7C¼)AXA}<¿´9˜Y¤úÁv20180812_00315_stKsb346@ì|á
2C?X@v@€E˜óR=¼8=¥§?\(öe¾'ñªE˜­®D8²C¾X1A[¯I<¼þ2˜Y¤úÁv20180812_00317_stKsb346@ì|á
-šÃ?n~—@€E™þq=Ô$2?Õß?fffe¾±©üE›3DÕ¾ÙC¾>A\•H=›Ž˜Y¤úÁv20180816_00203_stKsb346@ì}awŒÿW?
ö@€E…þ{=÷0G=i8!?¡G®e¾œ(öE…žRD87C½ÇAZtZ<"ï˜Y¤úÁv20180816_00205_stKsb346@ì}az®ø&?Æ@€E†+¤>½o@X©z@p¤e¾'n˜E…Ç®DÕ±²C½žwAY¥a= §˜Y¤úÁv20180829_00153_stKsb346@ì*mY?1ú"@€E™')=¡lì=Ù*ý?‡®e¾ŠÀƒE˜óD87C½0AWý<~f°˜Y¤úÁv20180829_00155_stKsb346@ì-§Ma?1pº@€E˜Á=˜9@Óò?xQìf¾œ¬E˜óHDÕ¿žC½?AW¬V<[Ö5˜Y¤úÁv20180901_00183_stKsb346@ì`Ðs…‰?>«€@€E|ü=Ôš>¡ù@?O\)e¾—PEy3D7ì{C½²oAYeV<Z'ˆ˜Y¤úÁv20180901_00185_stKsb346@ì`Ô.«d?=ë@€E~9…=½Ä>‡åÃ?p£×f¾±&éE|ÈRDՑ?C½pƒAYŠƒ<Œ\˜Y¤úÁv20180908_00135_stKsb346@ì€@±ä™?/væ@€E¹‡á=Ä
ü?€Aõ?´zád¾©ûçE·_®D8DZC½/¾AXåí<Ž¿u˜Y¤úÁv20180908_00137_stKsb346@ì€@µ?0dó@€E¹?R=äãÑ=ªIº?záHg¾£×
E·äöDÕÊ C¼›#AYG<aïá˜Y¤úÁv20190827_00675_stKsb346@ì¬dtò?ˆŠ4@€EܑH=o'¹>/y™?€d¾£×
EÙöD8VÙC¿¢ÑAd	L=LĦ˜Y¤úÁv20190827_00677_stKsb346@ì¬dvë.b?˜Oã@€EÜ®=±W=Gׄ?‹…f¾ ÄœEڔ=DÕàåC¿´AeTÉ=§Ÿ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_63n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  194 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             »£%€v20100809_00584_stKsb331@ëFÆô?JŠ™@€Esì=½L?…Ĭ?¢\i¾"›¦Er"RDчDºðZAd0ê<ßD·»£%€v20100809_00586_stKsb331@ëF	9O,?82l@€Er\==Áòü?œÎ?Ñë…f¾‹Æ¨Es!qD/GðDºÊ AeB<òœ»£%€v20100813_00509_stKsb331@ëÄ󍛴?9"@€E'œ=äá¸;oä¡?Ñë…h¾£×
E'DDÑ.D»ZAd'h<õ9»£%€v20100813_00511_stKsb331@ëÄ÷~$?C¨Ù@€E'˜š>0(>@éµ?³33e¾"ýôE'TD/A'Dºí¢AdŽ¸<Æc»£%€v20110726_00475_stKsb331@ë;%!Ãu?âú@€E™s®>vw>Iðº?Þ¸Rg¾ŽÙEš¡…DÎÌBD¹ZFAdví=Ú»£%€v20110726_00477_stKsb331@ë;%$í:+?aÒ@€E™"Í>ŽŠ>b–?Ó33c¾ŒIºE›M×D*yËD¹0BAd=C=»£%€v20110804_00811_stKsb331@ë<F—
z?Dìý@€E·,š>4ÉÌ?s
–?ug¾Š=qE·¤fDΖ^D¹^AdQû<®y»£%€v20110804_00813_stKsb331@ë<Fš^ÀÖ?;.w@€E¶ž¸>Àø>Üat?§®b¾ƒoE·ìD*jD¸åAd@b<å«»£%€v20110817_00480_stKsb331@ë=â	‰ü™?+hŒ@€E•ì=¶ ô=é¢z?ž¸Rg¾‹C–E–¿qDαªD¹c®AdW­<áÝó»£%€v20110817_00482_stKsb331@ë=â
2}¬?#–l@€E•Zö=¥³=|T?Ü(öc¾ŒÌÍE–å
D*O;D¹.°Ad¼4=N»£%€v20110823_00253_stKsb331@ë>¢­2MZ?!@€E›²\>
_B={À?×
=h¾\)EœJáDÎ¥D¹RAd?<ú¢»£%€v20110823_00255_stKsb331@ë>¢°‰OŸ?žp@€E›×{=¼hü?V̂?ýp¤b¾ŒIºE*{D*:oD¹"ÙAdúj=¹»£%€v20110901_00536_stKsb331@ë?Âr:š†?)4W@€E¾W{=Þúá>ÒU<?œ(öi¾"÷ÏE¾8öDÒhRDµ¤9Ad†=<Â
°»£%€v20110901_00538_stKsb331@ë?Âu–Ÿê?fÉ@€E¾¤=Í]¼>>@×
c¾œ(öE¾šÍD1¡üDµt{Adøã=Òi»£%€v20110914_00306_stKsb331@ëAa'Ÿ?Mx@€E±93=˜GŸ?Úø?†ffi¾¥`BE±{DÒs–Dµ§}Adxø<Ï$Ï»£%€v20110914_00308_stKsb331@ëAa†*Q?Rä?@€E±\…=®)Ø<É›?†ffd¾«E±áD1‰ªDµ€AdlQ<ÛY´»£%€v20110917_00377_stKsb331@ëAÂdä`'?5é¥@€E"3R=­ìÌ?ÛRþ?×
=h¾›¥ãE…WqD΢^D¹?¶Ad§=_»£%€v20110917_00379_stKsb331@ëAÂh"Ï?1#Ë@€E"Má=£ß@?yU¹?®{a¾ÒòE"Å®D*!7D¹}AdJo<é>µ»£%€v20111009_00403_stKsb331@ëD#Mr$?C­@€E£Aì=·'à?(Sm?€g¾/E¢—DÎzéD¹<¼Acüº<ÌæÈ»£%€v20111009_00405_stKsb331@ëD'=G?G?™@€E£–Ã=ŽKˆ?Û&ƒ?Š=qb¾ž¸RE£/
D)þ5D¹ÍAd›<¶ý»£%€v20111015_00148_stKsb331@ëE@s³`À?±µÓ@€Eö=«\?Ô{³?c×
i¾ºáHE›¢¸DÒ=üDµƒ;Abêk=¤«e»£%€v20111015_00150_stKsb331@ëE@wZYé?¢©Ï@€E=‹?Ù@†ÔÛ?Tzác¾¬1Ešñ\D1ròDµ[+Aa%='*š»£%€v20120316_00444_stKsb331@ëXißÃw?ì@€E¤V×=¯‰P=ØuÛ@ffg¾·ÎÙE¦s3DÎbND¹Þ‡Adïp=+'ª»£%€v20120316_00446_stKsb331@ëXiâ%"d?"é@€E¤¸)=žu?#E?ó33c¾šŸ¾E¦'D)ªD¹ BAdæM=*»£%€v20120318_00773_stKsb331@ëX«q3™‹?$;6@€E ÈH>gK?
1Æ?ã×
g¾/E¢m\DÎlD¹È´Ad¸y=DN»£%€v20120318_00775_stKsb331@ëX«twkq?&!Ó@€E ­¤=Þ¹%?4$|?Ÿc¾€ƒE¡Å3D)ºD¹ŽVAdÉ<èTT»£%€v20120601_00591_stKsb331@ëb
 eëí?)‡é@€E§q=«'¸>@n-?ÌÌÍh¾¢ÐåE§,RDÒ;}Dµ½PAd¢=CŸ»£%€v20120601_00593_stKsb331@ëb
$(n3?4¡ä@€E§`H=®p=Rº?•Âc¾'ñªE¦‰\D1|{Dµ"Adf,<ÁùÙ»£%€v20120606_00566_stKsb331@ëb§3•sš?-Q@€EˆÛ3=®">^a§?Ó33f¾•EˆªDÒ)'DµîáAdp=Ý»£%€v20120606_00568_stKsb331@ëb§7ëï}?5ö×@€Eˆäì=žõ ?-á?Š=qc¾'ñªE‰+D1T9Dµ§\Adï<¸{A»£%€v20120610_00794_stKsb331@ëc)ÛA.É?/`@€E‰V®>;=Àó€?³33h¾¡ÊÁE‰¤DÒN-Dµ¶‡Ad¸=_»£%€v20120610_00796_stKsb331@ëc)Þç;¹?
š@€E‰?=ͪ@ kM@B\c¾š¬E‰AHD1h1DµŒ¬AdqÌ=]cG»£%€v20120614_00477_stKsb331@ëc¥¡¿³4?(Û*@€E‰Rš=ب>QZ?¸Qìh¾›¥ãE‰Ð¸DÒRVD¶ÝAd1Ö=C•»£%€v20120614_00479_stKsb331@ëc¥¥;?&»6@€EŒ{=èwT>™u?¦ffd¾‰7LEŒ3
D1b Dµá'Acî`=
6»£%€v20120616_00460_stKsb331@ëcåÅ)zx?#'š@€E†ø¤=Íå<>Dˆ9?ٙši¾å`E‡OÃDÒAÃDµßDAdÏÃ=o"»£%€v20120616_00462_stKsb331@ëcåÉ(ó"?$/©@€E‡Û{=Å=˜?ô°?ôzác¾"÷ÏEˆ/®D1JoDµªAd‰"=ŽÚ»£%€v20120617_00604_stKsb331@ëdV¬ê¯?&ѱ@€EeW®=Ÿ˜=çk?Տh¾¬‹DEgŚDÒ>^D¶	üAd¾4<ÛÞ»£%€v20120617_00606_stKsb331@ëdZ¯»?)m½@€Edüf=·šˆ?to?¨õÃc¾™™šEfØD1F˜DµÓçAd\<àö»£%€v20120704_00196_stKsb331@ëf 	"É(?Tê
@€E££¸=¤d>ìÙc?}p¤h¾¬1E¢`=DÒÑD¶$"Ac­ <吻£%€v20120704_00198_stKsb331@ëf öž?aÌ@€E£òö=Ó¿e@
Md?k…c¾£×
E¦É\D14îDµú^Ad>5<ß
3»£%€v20120705_01079_stKsb331@ëfG¨BT?4ÞÊ@€E[?3='¤>r0ï?¸Qìh¾§l‹EZ´ÍDÒ8ÅDµ·TAd›å<ÓB'»£%€v20120705_01081_stKsb331@ëfGïo9?DÎz@€E]®=ò†›?iž?"zác¾¢MÓE\ÿ
D1XRDµ}hAd+T<ßÃC»£%€v20120713_00813_stKsb331@ëgF˜
W×?BI€@€E|@ö=³Ô,>mb?ˆõÃh¾"÷ÏE}s3DÒ<‹DµÇ#Ad];<Í%.»£%€v20120713_00815_stKsb331@ëgF›VÓK?P¾,@€E}=¢a4?*«Ë?¢\c¾–‡+E}ΏD1€öDµ'VAd2"<ِ7»£%€v20120714_00739_stKsb331@ëgdÍL(ø?ˆc@€Eƒž=«g4>ùùÊ?s33f¾±©üEƒD{DÒD9DµæfAcä¯=1¨2»£%€v20120714_00741_stKsb331@ëgdА%Ò?"?@€Eƒ=¡SD?ø ?ƒ×
c¾¸QìE'æRD1ƒDDµ­AdG=H!N»£%€v20120719_00381_stKsb331@ëh«äÅg?—b@€E¡éf=Ÿ›@¶ªi?hõÃh¾¢MÓE¡ÀDÑÏ\Dµ¶Adˆn=}‹C»£%€v20120719_00383_stKsb331@ëh¯VO?®®@€E¢¼3=¬ýp?7h7?ƒ×
c¾²-E¢ešD0–úDµÃøAdB°=>]­»£%€v20120720_00423_stKsb331@ëh&òsû?#v•@€E"Ì
=¹—à>Ȋº?Ü(öh¾ŽVE…¸áDÒK
DµË}AdN™<ÿ9»£%€v20120720_00425_stKsb331@ëh&"FPò?#Ùv@€E…'\=©Ú¨>qÞ ?Տc¾²-E†ÿ3D1Ž‡Dµ˜öAdš©=D÷»£%€v20120721_00333_stKsb331@ëhDÈ®°?/%ª@€Eœâ®=™­4?
?èõÃh¾«…ERfDÒUãDµØÅAdéÀ=|™»£%€v20120721_00335_stKsb331@ëhDËÎÛ?*gÕ@€E0
=¼^Ä@ґ?°£×c¾¦éyE=D1{Dµ´JAd.ÿ<æöM»£%€v20120722_00243_stKsb331@ëh_l'ÅB?O²@€E¯É\=ÚRc?'Iv?—
=g¾¤Ý/E±°{DÒCßD¶P)Adé<Î#K»£%€v20120722_00245_stKsb331@ëh_o–¶e?Ikê@€E¯)R=´0@7ã?†ffc¾¡G®E±•3D1VVD¶ÁAdxh<ßC»£%€v20120731_00791_stKsb331@ëi…>Ÿ¨Q?k!Ë@€EX)=…:8?±Øª?•Âi¾©ûçEYç3DÒ?DµÓTAd?þ="代%€v20120731_00793_stKsb331@ëi…A÷}?Wê@€EW»3='
0@o?'\c¾™™šEXà¤D1iHDµ™'Ad€K<͟Ú»£%€v20120801_00185_stKsb331@ëi Ã²j?œ@€El³H>™ý>¼jÇ?èõÃh¾–Eq¸DÒB‡D¶AdTm<úù»£%€v20120801_00187_stKsb331@ëi Æd^?U.@€EmdR=ý§?Œ¸?ë…d¾"›¦Ep5šD1g®Dµó+Ad«õ=•˜»£%€v20120804_00597_stKsb331@ëj§¿œ¹?Œé[@€E"Ó{=•S$@:Q¨?n{h¾©xÕE…¥HDÒVÉDµÛçAcwY=/%€v20120804_00599_stKsb331@ëjªå¡°?€37@€E"¬ì=­Z¼@5˜?…¸c¾¬1E…˜ÍD1f¨Dµ©AcöM=×÷»£%€v20120808_00143_stKsb331@ëj'Ãå7}?§æ@€E˜CÃ=È;@µ|@
áHf¾å`E™ÀDÒUDµéüAd¬A=+àÓ»£%€v20120808_00145_stKsb331@ëj'Ç6ðØ?œN@€E˜p¸=­A9?¸|@"\c¾'hsEš\D1ŒJDµ¾wAdÆ=U42»£%€v20120814_00069_stKsb331@ëk?sò ?2›à@€Eš•R=Ϙ*>Þi?¥¸h¾²-Eœo3DÒV-D¶/–Acý<ӀS»£%€v20120814_00071_stKsb331@ëk?v7iÏ?.֊@€Ešgì=Î5®>ºJ,?ÁG®c¾œ(öEœø)D1zoD¶DAd47<ØS»£%€v20120817_00484_stKsb331@ëk¤eƓx?Ÿ—@€EV¤¸=‹‹¬?¦S0?aG®h¾ª~úEU'®DÒ7ÏDµÔjAc††=_!8»£%€v20120817_00486_stKsb331@ëk¤hìó´?‹@€EUA…=‡?à:'?Tzád¾­VET{D19XDµ™Ac:=uÛz»£%€v20120828_00591_stKsb331@ëmbð4Ü?ku˜@€Eµ-×=ŠÄ=»·?¡G®h¾ A‰E¶=DÒ:‡Dµ¾AdØ=¦†»£%€v20120828_00593_stKsb331@ëmeûø4?d@€EµB3=Ÿ:t?	"Í?ŒÌÍb¾˜bEµ¯šD1roDµ­hAcà‡=.Ë»£%€v20120829_00422_stKsb331@ëm#f·"¬?#²®@€E¯=Ÿºh?³¥<?å¸h¾™‡E°…DÒPRDµ×
Ad†á=Õ»£%€v20120829_00424_stKsb331@ëm#jÖ~?%‹"@€E¯-=½ø0?®Ë?úáHb¾¡ÊÁE°4¤D1|{Dµ§uAe!=m»£%€v20120911_00324_stKsb331@ënÁê›*?'2@€E¨Yq=üT¢??*@£×h¾—
=E¨VöDÒ_}Dµß–Ad=ü}»£%€v20120911_00326_stKsb331@ënÁí9t?{ÿ@€E¨×=ÿæc=ùV½@¸Rb¾—
=E¨€öD1~5Dµ¶wAd†U=,0X»£%€v20120912_00069_stKsb331@ënßµ‰?Þ@€E¼À=Ýd=3î@1ë…h¾¡G®E¼ñ
DÒb D¶RAd‡Ï=7ý®»£%€v20120912_00071_stKsb331@ën߸ŽY?­¼@€E¼ß¸=ÔçŠ>34¤@zác¾"t¼E¼©ìD1ŠDµÓ¾AdGœ=$W‹»£%€v20120924_00062_stKsb331@ëp_ý{
¸?¬ñ@€E"MÍ=·Ó?Dn?ìÌÍf¾ž5?E",áDÒP¼DµõÃAcã°=÷»£%€v20120924_00064_stKsb331@ëp`蝹?Œ!@€E")=º4@?í»@G®c¾Ÿ;dE"D{D1"jDµÄÕAdã=#Ý­»£%€v20120925_00041_stKsb331@ëp–fC?áƒ@€EÆö×=ÝOú?Áðò@õÃf¾"záEōÃDÒUDµ÷çAdìd=h7»£%€v20120925_00043_stKsb331@ëp™ó¼P?ag@€EƧö>¤š>ˆ4?ê=qc¾‹C–EŬ=D1rDµÈ1Ad)v=ÿ»£%€v20120926_00305_stKsb331@ëp¡ù]´'?"È@€Eµ¢×>ýC@´ƒ?˜Qìh¾´¼jE´?ÃDÒ=ºDµµyAc€l=>Ê»£%€v20120926_00307_stKsb331@ëp¡ü±·?'¼á@€Eµ=ßÅ}»£%€v20121012_00164_stKsb331@ër Øów?uð@@€E¬ŠÃ=†ã@6œ"?¥¸h¾«…E«õìDÒ"Dµ¼þAc–C='j»£%€v20121012_00166_stKsb331@ër 'ý
'?z4o@€E¬®×=Ķ?@(8?œ(ö3¾˜"uE«žfD1#¶Dµ³#AdÃ"=6_ó»£%€v20130318_00513_stKsb331@ë†Jûuvû?6D@€Eydá=ÂÈ?g/¢?§®h¾¶E¢E{ò¸DÒ ¤D¶7;AcØ}<ËD9»£%€v20130318_00515_stKsb331@ë†Jþ®†¼?C™@€EzÔÍ>á<]¬³?ÁG®b¾­VE}zD1<œD¶oAdP{<ÁĨ»£%€v20130323_01156_stKsb331@ë†ëxdè?Å"@€E"	á=ÆÒx?+õ!?ÈõÃh¾™‡E•)DÒ6fD¶uAd‰U=O'»£%€v20130323_01158_stKsb331@ë†ë|]N?€Ã@€E"q=¼@ø?U…? c¾"t¼E"ÃD1"NDµú‡AdHi<ÒÇ»£%€v20130324_01333_stKsb331@ë‡®P V?Eؤ@€Eš=Òëæ?-±÷?LÌÍh¾™‡E¥qDÒ#D¶Acª	<«Æ»£%€v20130324_01335_stKsb331@ë‡±©á?BŒe@€Ežá=ëÃh?:k?\)d¾™™šE:fD1TDµàJAdØ<¶Ö°»£%€v20130325_00971_stKsb331@ë‡*ÿI§>ï±@€E A¸=¿`>[è@>¸Rh¾¾ùÛE£SÃDÒ œD¶/mAd}=\Š»£%€v20130325_00973_stKsb331@ë‡+>ä?r?@€E í3=͸Ô?ëOc@2\b¾"÷ÏE¢úD1"oD¶åAd'œ=]r»£%€v20130326_00542_stKsb331@ë‡IÿE°c?Ú³@€E©Q¸=Ȉ±>ñ[é?ù™šg¾ž¸RE«FDÒ¤D¶/ÏAcÖP=º»£%€v20130326_00544_stKsb331@ë‡JB"û?Èë@€E©==㢷?&y@
áHb¾˜"uEªÃD15²D¶BAd#|=Ìz»£%€v20130625_00848_stKsb331@뒨ü¥ƒ?–½ª@€E_ë\=ôNù<04:?^¸Rh¾Ö‡+E^`{DÒ3TDµÎAa:=€ÉÊ»£%€v20130625_00850_stKsb331@뒨 2 ?Àq"@€E`›q=¿»£%€v20130702_00280_stKsb331@듂Pˆxà?)6ë@€E•»×=âÛï@&Æ"?ÁG®h¾¯²E˜e…DÒ0bD¶*5Ab=•<ܳ‹»£%€v20130702_00282_stKsb331@듂S×}«?0­@€E–*\=þD*=§É?ٙšc¾¡ÊÁE˜D1;¦DµýAbDm=ø»£%€v20130703_00234_stKsb331@듡WΞ?//@€E|‹…=Ëä?§ñ?õh¾¬1E€cìDÒ3mD¶8ÍAaóÊ=s »£%€v20130703_00236_stKsb331@듡"{š€?@€E|@Í=»<‹Is?ü(öb¾Ÿ;dEó
D10ÅD¶úAbB¹=	3R»£%€v20130703_00426_stKsb331@듣ã"$? ˆ@€E€°ì=˜‡>o™?¸Qìh¾©ûçE'´¸DÒ1ìD¶Ab:Y<àü6»£%€v20130703_00428_stKsb331@듣5â?å`@€E€•®=½Ÿp?…XË?øQìd¾˜"uEþRD1\¬DµôÕAb-Æ=	Ç·»£%€v20130703_00762_stKsb331@듥÷QÄ?F7T@€Ev'Ã=÷ý>1ã?'ë…h¾ž5?EwS3DÒ9üDµ×+Aaøé<¾»£%€v20130703_00764_stKsb331@듥úRÄ?8׏@€EwH¸=Ó>PÀÐ?˜Qìd¾•Ew…qD1QËDµ¯#Ab0Ý<«Í»£%€v20130705_00218_stKsb331@ë"à…ÔÀ·?jɽ@€EŒ)ì=²Ä?¯›x?J=qh¾³33E‹
DÒ&FD¶,9Ab3€=þz»£%€v20130705_00220_stKsb331@ë"à‰Ü¡?Ne÷@€Ef=}Þ?>—lÎ?‹…b¾¥`BEŽïÃD1…D¶mAaæÒ<àõ#»£%€v20130705_00458_stKsb331@ë"âr–Ûy?[°ú@€E{Æö=LL=¹a›?"zág¾Å¡ËE}ì)DÒ&áD¶&°Ab<Ø\õ»£%€v20130705_00460_stKsb331@ë"âu©	¤?A(
@€E{==£a@>+@5?ƒ×
c¾¥ãTE}]šD1EôD¶
ÉAaýi<½wC»£%€v20130705_00794_stKsb331@ë"åi´ÿÒ?"ì@€Ec¾á="‰À?;<?"záf¾ÕEcÀ)DÒ@Dµå'Ab&=w×»£%€v20130705_00796_stKsb331@ë"åm	˜°?v{ž@€Ec‹
="©"=Úº?p£×c¾¦éyEc
D1\JDµ¦wAa®c=$Åy»£%€v20130705_01066_stKsb331@ë"èox¶?®h˜@€E'´='y"@KƒX?333h¾«E'
DÒ(ZDµ«\Aabž="¹»£%€v20130705_01068_stKsb331@ë"èrÖKÒ?²uø@€E'¿¤=Éßi@´×u?5d¾²°!E¯®D1F‡Dµ€þAa\¡=¢¼í»£%€v20130706_00473_stKsb331@ë"nø 8?-™2@€E™{×=Ï©M?â2?ºáHh¾›¥ãE›(öDÒ:ÉD¶¦Abª
=?×»£%€v20130706_00475_stKsb331@ë"r<2‹? â?@€E™'ö=Åe"@'&?ã×
d¾˜"uEšËšD1g+DµñHAb‹é=7=»£%€v20130706_00665_stKsb331@ë"aSâ«?äS@€E…=¸þœ?þ@g@{g¾œ¬EŠDÒDœDµýyAb*=*¶q»£%€v20130706_00667_stKsb331@ë"d¾U¼?¾@€E‹¸=á8>dBþ?Ó33c¾'hsE'D1f%DµÕhAb‹£=»»£%€v20130711_00277_stKsb331@딡·
Î?†Ö@€E g¤=ÉJ>1Ÿ@7
=g¾›"ÑE£záDÒ@jD¶,Ac¢=mU%»£%€v20130711_00279_stKsb331@딡ºMs¦?€¼@€E š=™(@Ej‡@1G®b¾ÒòE¢­HD1Z=D¶ÕAc(Ñ=`ÃR»£%€v20130713_00369_stKsb331@ë"á½È?-ã@€E'Æ=Ãi?'|Ž@G®h¾¤Ý/E"ä)DÒL!D¶5?AbqE<ÿ¹»£%€v20130713_00371_stKsb331@ë"áÀAy? žÝ@€E"¤=µÍt>|%[?Àc¾™‡E•(D1OðD¶åAbèŒ<ètR»£%€v20130724_00729_stKsb331@ë–Fwã?u»@€E‰§Ã>m#?HI?\)h¾¾vÉE‰<ÍDÒ@DµÓ;Ab¸L="⻣%€v20130724_00731_stKsb331@ë–Fz­` ?M‡³@€E‰=¿ô?°š+?p£×d¾"ýôEˆ]…D1SDµŒsAbæ<ÏIœ»£%€v20130727_00070_stKsb331@떟ÛGSÒ?$'@€E¾Š{=²'ˆ? v@£×g¾©xÕEÀ…DÒKTD¶0"Abå=í껣%€v20130727_00072_stKsb331@떟Þ\ø?"Ïä@€E¾}×=¤'€>©¢³?¼(öc¾œ¬E¿e
D1MD¶Ac8­=žæ»£%€v20130803_00409_stKsb331@뗂=ç¯?_Ϧ@€E'Wš=•nP>dÖS?ˆõÃh¾¡ÊÁE'3…DÒVfD¶*VAc1G=
»£%€v20130803_00411_stKsb331@뗂@¸Ý,?VÖL@€E'ô×=':Œ?x…(?ub¾›"ÑE'jáD1VDµ9ãAbæ<äUj»£%€v20130826_00074_stKsb331@ëš_ìï!`?3—4@€E'dá=£Ž´?2I?¢\h¾¨õÃEø{DÒZ=D¶ÍA`ôR<É뻣%€v20130826_00076_stKsb331@ëš_ðn7@?;_O@€EòR=¿Ûl>W±¦?œ(öc¾Ÿ¾wE^¸D1FDµ2¸A`Ú!<´=»£%€v20130921_00166_stKsb331@띠ôôÎô?PÉ(@€E†©=œ%Aߜ@P£×g¾¢ÐåE…¦)DÒOžDµÓmA37‹<áS*»£%€v20130921_00168_stKsb331@띠ø^áb?<•n@€E†×=Ò¤@@+…c¾¥`BE‡Å®D0†¸DµÏžA4.¼<¢H»£%€v20130922_00334_stKsb331@ëÃ,šé?ŒŽ@€E"¯==±q@7¾?(õÃh¾¿|îE"_®DÒ'×DµµÓAI!Þ=+¨¼»£%€v20130922_00336_stKsb331@ëÃOªã?y1@€E"tR=Ж@í_¶?p£×d¾«…E"ËšD0@ÅDµºòAI˜Ù=±J»£%€v20131003_00148_stKsb331@ëŸ Ýí±t?6@€EŽ‹{=»ÛP>jÚÙ?´záh¾/EŽÍDÒLJDµÃAW<®	2»£%€v20131003_00150_stKsb331@ëŸ à×P‰?)rð@€EŽ¤=ÒØ=Ã
@õÃd¾¯²EDD0xRDµÉXAW~=	»£%€v20140320_00749_stKsb331@ë´,Ú9Í+?eý@€E«€á=Å	€?
éÔ@
p¤h¾¥ãTE¬§3DÒ)ÓD¶PAdÝ+=+Ú/»£%€v20140320_00751_stKsb331@ë´,ݜU?žx@€E¬
=¿ËP</7â?øQìc¾šŸ¾E¬^¤D0Š Dµ©ºAd™ƒ=˜Å»£%€v20140803_00549_stKsb331@ëÅ&¸ñ?ˆ1ø@€E¹IÍ=ò˜@/—?\(öh¾ž¸RE··…DÒ ´DµÌþAcVÊ=7¿Þ»£%€v20140803_00551_stKsb331@ëÅ&»Á‹?Þ©´@€E»®=~jH»£%€v20140803_00597_stKsb331@ëÅ' Á¡K?g5é@€E¾Y®=¡ßs?k?œ(öh¾¶È´E¼ˆ=DÒ/®Dµ™hAdEQ=\õ»£%€v20140803_00599_stKsb331@ëÅ'#Õó?‰²@€E¾¡š=Àh??'\c¾/E½ÈáD0 bDµã®Ad—Y=-´Ø»£%€v20140804_00268_stKsb331@ëÅA¦ïR´?P{Ä@€E K\=£JÌ?O]?´zág¾›"ÑE Ñ\DÒZD¶>Ad?Æ=_»£%€v20140804_00270_stKsb331@ëÅAª][Ñ?]
x@€E 'ì=¼ud>Y‰v?\(öb¾ß;E ­šD1	XDµIHAdO<ȔD»£%€v20140804_00316_stKsb331@ëÅBK°?=V@€E¢4®=ákG?/ð?î{g¾ž5?E¢?ÃDÒhîD¶3mAe+š=t»£%€v20140804_00318_stKsb331@ëÅB"håó?/œi@€E¢c>?Xk·@\b¾/E¢+
D1'
DµFÉAe
ÿ=
AI»£%€v20140804_00364_stKsb331@ëÅB'Ü }?4tþ@€E¡^…=†`>:?Ç®h¾¦ffE Û…DÒ\)D¶úAeH<ØWD»£%€v20140804_00366_stKsb331@ëÅB•T56?1lˆ@€E¡•f=ŠJÕ=š¸_?Ç®b¾¡G®E¡0D0éyDµ'Ae<ñT»£%€v20140804_00604_stKsb331@ëÅD·ÍKÎ?$Þ@€E˜|\=½-@?Fýª?ÌÌÍg¾Ÿ;dE˜xDÒO®DµàAdo'<ç'滣%€v20140804_00606_stKsb331@ëÅD»oV?"Õ«@€E˜‰
=¾d\>|S2?ÌÌÍc¾™™šE˜{D0Ÿ+DµæáAdrÉ<÷§¦»£%€v20140816_00647_stKsb331@ëÆĝ¾ýV?,\¸@€E©Á)=ÖýÞ>JéÂ?\h¾œ(öE©ÂRDÒ2ÑDµÚFAdc<êÄq»£%€v20140816_00649_stKsb331@ëÆÄ¡5Tv?B
›@€E©˜{=¾®´>ZÀ?ž¸Rc¾OßE©'3D0HDµìbAeä=º0»£%€v20140827_00462_stKsb331@ëÈ$q.«å?~Jˆ@€E–µ=½ù¸?Gèë?†ffh¾¯ E™9ÃDÒ7Dµ´BAd5^=%—»£%€v20140827_00464_stKsb331@ëÈ$taF?wÓ@€E–hÃ=Épn?[gÄ?^¸Rc¾Ÿ¾wEšZ{D0I7Dµñ'Ad4È=uþ»£%€v20150331_00747_stKsb331@ëã(d"ê?@€E¯Kš=ô'H?²©ž?Þ¸Rh¾£SøE°ì¤DÒLD¶Adˆ=3»£%€v20150331_00749_stKsb331@ëã(wrþ? =@€E¯Ôö=ÆðH<ÇÑ\?áG®b¾²-E±UÃD0zDµuAd¥<û˜»£%€v20150722_00117_stKsb331@ëñ@ýû¹?wwÏ@€EÞÃ=ˆÌT>ç?‡®h¾ª~úE'J¸DÒòD¶'}Ac®¡=_»£%€v20150722_00119_stKsb331@ëñAT^&?eTW@€EB=Äʜ>Î6«?'ë…c¾ A‰E'×D0gðDµ¯;Ad»-=hl»£%€v20150722_00345_stKsb331@ëñCv¿$?¦N@€Eˆò=¾|4>wŒa?LÌÍh¾¬‹DEˆ(ÍDÒ4ÍD¶ZAc¢§={–•»£%€v20150722_00347_stKsb331@ëñCzGï®?³q@€E‰+¸=ž—$@ k?@b¾·ÎÙEˆšD0¨RDµZ=Abɍ=¡ì¨»£%€v20150723_00117_stKsb331@ëñ_èöƒÕ?\©@€E—ø×=¯l?RóÌ@G®h¾–‡+E™ÆRDÒuD¶7mAd
?=|»£%€v20150723_00119_stKsb331@ëñ_ì2Î^?M@€E˜š=µ=Õ]b@{c¾›¥ãEœ!
D0fDµ˜¬Ae
+=.þ•»£%€v20150812_00442_stKsb331@ëó⏚·Ò? L@€E\9Ã=¦\ˆ@ëÎ?'\i¾³33EY
DÑ¿#D¶X‹Ad–=Uý代%€v20150812_00444_stKsb331@ëóâ'{wð?ŒÄX@€E[`{=Ÿôp?äuÇ?s33b¾«EZ®D0'ÁD¶* Ac®?=BC»£%€v20150816_00250_stKsb331@ëôa@K}?\aI@€El'3=™ÔØ?TœÊ?"zág¾¤ZEk3DÒžDµóÏAd#"=¸»£%€v20150816_00252_stKsb331@ëôaC;>?O\&@€Enxá=õç>"¼,?•Âc¾µÂEm )D12NDµÊ˜Ad†%='Y»£%€v20150917_00069_stKsb331@ëø`+>? b@€E ü…=¿­H?C˜@	™šg¾'hsE ÜDÑÝ'D¶˜Adšz=×w»£%€v20150917_00071_stKsb331@ëø`«%ˆ?•)@€E¡:)=½CÈ?1t?èõÃc¾ƒoE¡KìD0¸Dµí7Adê"=ç´»£%€v20160718_00957_stKsb331@ìˆÞ)ü~?ö—@€E—x>
B@Q_g?¸Qìh¾…¸E—ºDÑøƒDµ²ÑAdžq=BBË»£%€v20160718_00959_stKsb331@ìˆápR£?ya@€E—†=>³´?bœñ?¬ÌÍb¾{çmE˜DRD/û¦D¶	XAd=+‰Í»£%€v20160719_00413_stKsb331@ì¢ö8«î? ٍ@€EŽš3>§F>³X•@
áHh¾'hsEVöDÒ?uD¶4ÕAd|Î=%»£%€v20160719_00415_stKsb331@ì¢ùŸôR?!Œp@€EŽ
==È4Ä?£µO?½p¤b¾}ó¶EŸ×D0Õ?Dµ{¦Ae	Œ<êÝp»£%€v20170623_00753_stKsb331@ìIsd†g?oR:@€E™Ñ=›à@Dh?•Âh¾¬‹DEš¥ìDÒqD¶AqAdr=´»£%€v20170623_00755_stKsb331@ìIvLÝÿ?¹¬@€EšÂ¤=§ñ"?æ7í?™™šc¾ž¸REœB{D1²D¶Ad|='%S»£%€v20170629_00432_stKsb331@ìIÁۚÛc?³Ó@€E£ô\=ÝC?áã@ë…g¾˜"uE¦ÃDÒDµêNAdÊt=>Vò»£%€v20170629_00434_stKsb331@ìIÁÞ>NÅ?yˆ@€E£l
=ü‡?>¨¢@ffc¾˜bE¦N¤D1\DµÆÁAdØÂ=W㻣%€v20180326_00847_stKsb331@ìk‹‹K"?˜@€E°˜¤=õÀ3?2‡@áHf¾¢ÐåE°ÈáDÑô9DµòáAd˜9=Z‹Ž»£%€v20180326_00849_stKsb331@ìk‹'­#º?%q‰@€E°O=ÈBU> Å·?Ã×
c¾ŽÙE°Ê=D0è1DµÁAdwú=[a»£%€v20180524_01053_stKsb331@ìrèz,ª?8qW@€E¯'¤='þ?ä|Á?¯\)f¾ŽÙE¯ïqDÑâD¶LAdœà<ø軣%€v20180524_01055_stKsb331@ìrè}>h?1¡@€E¯9¤=òv=±\0?ÌÌÍb¾ˆ´9E¯âRD0 DµàJAdQ¾<þ
Æ»£%€v20180525_00783_stKsb331@ìsûaZc?¨IÁ@€E©ö¸=–Â$@­C‹?n{f¾¬1E©—šDÑí`DµëuAc8='»£%€v20180525_00785_stKsb331@ìsþ'òŽ?|	L@€E©þf='0?¯ÊL?—
=c¾Ÿ;dEªÖ=D0º=DµÖúAdÀo=6-À»£%€v20180804_00681_stKsb331@ì{äՃÚë?DÇÇ@€E'æH='ö¤?Ô©?¼(ög¾¥`BE'¿šDÑã}D¶1ãAdüc=Q »£%€v20180804_00683_stKsb331@ì{äØKeÚ?W}™@€E'ˆö= Fh@'­·?ª=qc¾®—E•,=D0ìÝD¶7Ad#ù=³»£%€v20180812_00285_stKsb331@ì|àͯ:Á?ˆÆ@€E³ì=Ñß@àŠ?€f¾Ÿ;dEžÏqDÒw¾Dµ=ÃAdš=V)»£%€v20180812_00287_stKsb331@ì|àÐæl?xÜ@€EœŽ¸=V(?'d,? b¾™‡EžžöD1ÖVDµ7Ad%Ê=GQ»£%€v20180816_00173_stKsb331@ì}a7€º¦? Û@€E'9=Ññ¤@
šø@C33g¾²-E"¹®DÒ²D¶ºAdìø=vT»£%€v20180816_00175_stKsb331@ì}a:½pŽ?Gê@€E'vÃ=ߢ?O§@%¸b¾'n˜E…G×D0ç
Dµþ¨Ae^=J˜'»£%€v20180825_00082_stKsb331@ì~ø#?-͘@€E¨½
=Öbã=íÁ_?ÁG®i¾—PEªæDÒ2ÉDµ"ðAde=éP»£%€v20180825_00084_stKsb331@ì~ûMSE?/"@€E¨Ÿ¸=Ó%\??÷
=c¾œ(öEªö¤D1qDµtœAd¢‰=Ÿµ»£%€v20180829_00123_stKsb331@ìðÒ8?=—@€Eœ \=‰_È>©~Ê? g¾–E.fDÑîÑD¶"oAd{F<âj»£%€v20180829_00125_stKsb331@ìó°Á©?N7X@€E›¬¸="1`?:7!?\)b¾'ñªEœÈ)D0ݲDµòfAc¹(<åƧ»£%€v20180901_00153_stKsb331@ì`z;©?J¼æ@€Erυ=áµH=Êán?¸Qìg¾©ûçEqã
DÑüsD¶*°AdLŽ<÷G»£%€v20180901_00155_stKsb331@ì`}uqF?:hº@€Eqö¤=ìg?n8?¡G®c¾Š=qEr¤D0Ä9D¶Ad1=NŽ»£%€v20180908_00069_stKsb331@ì€?ÈÖ}Ñ?DÁ®@€Eº'==Ø*Á?Ñ?¥¸h¾'n˜E¹ÌDÒ¼D¶$1Adl<ïÅ»£%€v20180908_00071_stKsb331@ì€?̺7?(,=@€E¹ñ®=ã¿==Lõ@c¾ŒÌÍEºK®D0ÙìD¶"AdÊ"=>V»£%€v20190827_00765_stKsb331@ì¬e(þb?«Vh@€EÛ±=yU§@Åí˜?€h¾©ûçEÖ×qDÑéHD·#ðAcfD=¨]»£%€v20190827_00767_stKsb331@ì¬e+õ?Ã[ü@€EÝbö=ØûŽ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_64n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  195 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Æ ÀÄv20100421_00657_stKsb317@ë‡ó1Û?1ZÍ@€Eyš>,¡=싩?ž¸Ri¾ŠÀƒExÒC‡RDƾ‡A]D<ž­Æ ÀÄv20100421_00661_stKsb317@ë‡øBÁñ?1î¡@€Ew²=þæu>c±'?¬ÌÍg¾‹Æ¨E{rDœ™ÓDƋuA]R<°Å:Æ ÀÄv20100517_00654_stKsb317@ëÉD¯¹?L¶@€Em
¤>/`á<_?Š=qi¾ŽVEk2C—<‹DÅeãAZ"<'	-Æ ÀÄv20100517_00658_stKsb317@ëÉI«dó?V\@€Em<>7=b£Ô?Ž{g¾š¬Es6=D ŸLDņÑAY÷<|PÆ ÀÄv20100911_00310_stKsb317@ëbšã
§?1Ôp@€Eƒ!ö=[D=oÑ>?W
=h¾ž5?E…)C¦fDÃy²AUٜ<*/Æ ÀÄv20100911_00314_stKsb317@ëb£d™2?6©µ@€E'[×=­Nt>nºÛ?8Qìf¾˜"uE‡L¤Dž/LDԜAVÚ<Mk¼Æ ÀÄv20110817_00718_stKsb317@ë=ä÷xÈ?4*Ÿ@€E•3=¨ó?+¬:@
=g¾–E–®CÇ+DÃ$)Ayë=Å íÆ ÀÄv20110817_00722_stKsb317@ë=äÄ?cèÏ@€E"©\=Št">çVp?õg¾"÷ÏE–¥ÃDž ÍDÃËA~×>'ÕÆ ÀÄv20110924_00418_stKsb317@ëB¢}ÐàÙ?G0@€EÍ¿==ïx
>A{@
p¤f¾–‡+EÐ×Cœ·LD¿¢òA€W1=¹£Æ ÀÄv20110924_00422_stKsb317@ëB¢"d™?E@þ@€EÎ|Ã=Üd@V'.@ £×d¾ŠÀƒEÒz¤D¡á'D¿ƒA€hµ=ê¦Æ ÀÄv20111004_00137_stKsb317@ëCàøí~? x@€E¢3¸=°]W>œ}?úáHh¾‰7LE¢ÈáCªÁDÃH¬AKw=¬´°Æ ÀÄv20111004_00141_stKsb317@ëCàÿø2×?&\Õ@€E¢}=ª¡=È?Տf¾'\E¥mDž>áDÃMAÛ=™ˆwÆ ÀÄv20111008_00457_stKsb317@ëDa˜Íf{?Œ»«@€E™ì==Ǜw?§ø@…f¾£SøEšFCœž˜D¿tƒA€
|>‹4ÒÆ ÀÄv20111008_00461_stKsb317@ëDaŸ,5h?‹±Ã@€E˜ù¤=¸@T@×
f¾°£×Eœ
D¡ÿD¿œZA·>w‡ˆÆ ÀÄv20111023_00077_stKsb317@ëF?àG
0?V@Ž@€E¤¥¸=Ÿoà?S2€@33g¾™™šE¥D{Cœ¼D¿'üA}¶²=¶-3Æ ÀÄv20111023_00081_stKsb317@ëF?æGýÆ?u©š@€E£¼{>Þ°?aÍù@ë…e¾—PE¦÷®D¢
D¿'XA"€=þ4Æ ÀÄv20120317_00446_stKsb317@ëX‰­e‰?!­R@€EÅ>"b="D?ٙšg¾ƒoEÄüC¯\DÃÐÅA]˜é<±SdÆ ÀÄv20120317_00450_stKsb317@ëX‰³¤x?!÷J@€EÅ«)=ñ?©=Å»Ä?p¤f¾ƒoEÅý×DžT)DÃßdA]¦¿<¢ŠÆ ÀÄv20120318_00723_stKsb317@ëX«
Jx?$Q>@€E¡kÃ=äÕå?í)?Ôzáh¾˜"uE¡ÇqCåÃDÕãA^Ê<ºË5Æ ÀÄv20120318_00727_stKsb317@ëX«Â9Ì?#{/@€E¡¼=ìê">"†³?У×g¾\)E¢ë
DžNFDÅA]×ê<ËúšÆ ÀÄv20120320_00336_stKsb317@ëXé0%x? .Â@€EŸÝ=Å?@n?p¤h¾¦ffE ÂCšáDÄåA^[<®f—Æ ÀÄv20120320_00340_stKsb317@ëXé6¸Ö?)‹c@€E á=Ù°h=¡l>?øQìe¾£×
E¡×Dž7DÃÿ®A]B<û0lÆ ÀÄv20120321_00566_stKsb317@ëY
Äa?	s¬@€E·6R=Ä>¾¢?•Âg¾'hsE¶á
C½PDÃÈþA^Ï<¤0ñÆ ÀÄv20120321_00570_stKsb317@ëY
fކ?¢œ@€E¸ö=Ó¦ö?wº?®{f¾'n˜Eº)Dž>áDàA^Ý<Òä²Æ ÀÄv20120607_00412_stKsb317@ëbÅSS"a??AZ@€E€¸=‹äÐ>ŒÔÚ?p£×g¾ŽÙE€zRCœÇD¿ÚÙAY†<q[AÆ ÀÄv20120607_00416_stKsb317@ëbÅZð¦ò?4 ¹@€E°=¶¤à??G®h¾¡G®Eƒª¤D¡ØBD¿ÔÕAYWc<{DÆ ÀÄv20120609_00412_stKsb317@ëcSjæ~?eø+@€Ex€¸=½ÒÐ><n€?B\g¾¯ Ey`RCœŽ˜D¿ñhAYww<®´™Æ ÀÄv20120609_00416_stKsb317@ëc[)â'? –ä@€EvxR=·'t?µ²?¡G®i¾š¬Ez?
D¡ØþD¿üAYuˆ<¡Œ¼Æ ÀÄv20120615_00340_stKsb317@ëcÃÒÓa'?5t@€E¤H==ô™¨=0@{g¾–‡+E¤`¸Cœ®DÀ	AY2<ëȤÆ ÀÄv20120615_00344_stKsb317@ëcÃÚù?t¡@€E¤ëf=ÚÄÉ>{v]?ÁG®h¾–E¦[®D¡ÊND¿þ AYØ<½
Æ ÀÄv20120622_00396_stKsb317@ëd¤Ú͛Õ?3èð@€E–î>~??•6?†ffg¾Š=qE˜®CœD¿¼sAY;6<ŠÌÆ ÀÄv20120622_00400_stKsb317@ëd¤ãÞv?:&@€E–Ÿ¸=Ùå"@'Ü?¬ÌÍg¾—PE™"=D¡ÖD¿¸bAXëb<®ÑbÆ ÀÄv20120703_00346_stKsb317@ëfë'ëU?÷/@€Eu'¤=¼·8>ªÿÊ?×
=h¾•Ew )CœVD¿èƒAYI5<â¤9Æ ÀÄv20120703_00350_stKsb317@ëfó'H?÷J@€Ev–)>-«\?	yJ?ٙšh¾/E|w
D¡Ë¶D¿Þ‡AYET<®ÞqÆ ÀÄv20120705_00453_stKsb317@ëfBXW?BÎ+@€E`rö=ÏG@*p?´zág¾¯²EaˆöCœ.D¿ÀÍAYß<ŸUãÆ ÀÄv20120705_00457_stKsb317@ëfBe©}?[CŒ@€Efs×=ˆÌ=¦µ®?c×
g¾§ïžEjS…D¡ÞD¿´jAYa<™™Æ ÀÄv20120707_00692_stKsb317@ëf†uI'ç?׿@€EmӅ=È@@?':Ï?˜Qìg¾šŸ¾EmÔRCœkDD¿vAY)º<†ÅÇÆ ÀÄv20120707_00696_stKsb317@ëf†|+O?qª@€En³®=Ó>?z|?\)g¾"záEs´D¡ØjD¿bAYjî<ª÷AÆ ÀÄv20120717_00483_stKsb317@ëgÂZ¦ÊZ?NÎ@€E›}>.k<Åz&?ÌÌÍh¾m'hE›Ÿ3CœTD¿ü‹AX²‡<¸2Æ ÀÄv20120717_00487_stKsb317@ëgÂar±M?W]@€EœCì=é>ç?®{h¾˜bEž¦áD¡Ü‹D¿øþAX£<´x˜Æ ÀÄv20120718_00504_stKsb317@ëgã2÷¹Š?@&£@€E²y\>p̲>@@áHg¾‰7LE³"RCšFDÀžAX¯õ<ÅÇÆ ÀÄv20120718_00508_stKsb317@ëgã9œÉ¥?7,@€E²›Í>c©>>£˜…?Ñë…h¾¢MÓE·çÃD¡#D¿õ/AX'B<½Ò¶Æ ÀÄv20120719_00283_stKsb317@ëhҀ»|?ú±@€EŸÃ¸=w<><
?!G®g¾›¥ãEžæöCš0ÅD¿ÑãAXPR<±^÷Æ ÀÄv20120719_00287_stKsb317@ëhØý,f?uX@€EŸ)=ˆ4D># ?J=qh¾©xÕE¤ffD¡oD¿äÍAX‰þ<¿¬›Æ ÀÄv20120720_00229_stKsb317@ëh$›•ÂÊ?4η@€E'\=É´8>
Ø<?Y™šg¾'hsEÔRCœKdD¿µãAY[<?ºqÆ ÀÄv20120720_00233_stKsb317@ëh$¢T8f?-c‹@€E'DÍ=¦ø>á±?ŒÌÍh¾²-E…YÃD¡ÅËD¿ÀåAX³à<tEÆ ÀÄv20120721_00427_stKsb317@ëhE~¾\?†¥é@€E›cá=³œx?<éH?£×g¾fffE›({CœZ^D¿È"AX¨£<»‰UÆ ÀÄv20120721_00431_stKsb317@ëhE…•%l?‡Å¤@€E›H>1R <fŒ§?s33f¾‰7Ež«ìD¡äÅD¿ºAY<€=ô=Æ ÀÄv20120723_00798_stKsb317@ëh†±è›?*@€E'"š=›`<gµ?O\)g¾ž5?E'Õ3CœRD¿¾wAX:<CùtÆ ÀÄv20120723_00802_stKsb317@ëh†WJ?5²K@€E'7=@?;í1?k…h¾¡ÊÁE•')D¡Ï#D¿ÈRAXxÄ<jXÆ ÀÄv20120731_00429_stKsb317@ëi'G 7Ã?8H@€EeӚ=¼³8>Hª¹?ˆõÃh¾¦ffEgÆ=C›Z^DÀG¦AXÊ<t®|Æ ÀÄv20120731_00433_stKsb317@ëi'N©ìM?7Ö@€Eg…=ŠŒ>yV†?'\i¾–Em‹®D¡›žDÀP9AY^<m™/Æ ÀÄv20120801_00280_stKsb317@ëi¡µ´w–?<_@€Efa…>Ð<¶{ù?Ó33g¾\)Ei\C›f¨D¿ÿßAXØâ<ÏgbÆ ÀÄv20120801_00284_stKsb317@ëi¡¼@¸'?Ê}@€Ef\=æT§=î)?ÁG®h¾›¥ãEn¸D¡¯DDÀ®AXÖû<˜)MÆ ÀÄv20120804_00127_stKsb317@ëiÿІàÚ?`â@€E"ï)=¦N ?J=M?Që…g¾®—E•RC›˜´DÀ0¼AXüX<¡ŸÔÆ ÀÄv20120804_00131_stKsb317@ëiÿÖ¯9>?e¬@€E–)=¡ ü>1?0£×g¾/E˜*¸D¡½7DÀLöAY¢<›ÝgÆ ÀÄv20120811_00216_stKsb317@ëjáþ¸òû?z'¦@€E"q=¢–è?"*ã?=p¤g¾«E"ظC›äÝD¿ûÏAXÏ{<Å[IÆ ÀÄv20120811_00220_stKsb317@ëjâZ¨?t @€E"á=Ôhæ>ÏêD?fffh¾°£×E—®D¡¹ìD¿ãuAXÎK<¼ªÆ ÀÄv20120814_00307_stKsb317@ëkAqڈw?²þ@€E‡Ë)=¤I¬=…'û?ˆõÃg¾ÒòEˆ,¤CšæÉDÀ€þAYZ<–€^Æ ÀÄv20120814_00311_stKsb317@ëkAy²«?†*@€Eˆ6q=¥v$>ðØ¢?§®h¾ž5?EŒp=D¡ŠDÀ…AY1ë<‡ƒkÆ ÀÄv20120817_00578_stKsb317@ëk¥4 07?˜Ø@€EOû×=ˆ8Ð?ð³$?=p¤f¾´¼jEQ–=CœjÁD¿¬ÅAY9ä=.K±Æ ÀÄv20120817_00582_stKsb317@ëk¥;&Ê?Â×<@€ES3=…AdÆ ÀÄv20120924_00156_stKsb317@ëp`ØFv?!ÿ@€E™Ñ3=Ÿp>ÞÊÆ?µÂg¾ž5?E›èáC›°bD¿çDA[Î<Ê}rÆ ÀÄv20120924_00160_stKsb317@ëp`ޟr¢?<=@€E›qì=ð?Î>N¢º?Տh¾ž5?EŸÇ×D¡µ¢D¿ôAZÎV<ÊÈÆ ÀÄv20120925_00135_stKsb317@ëp€[ÆdÔ?Å}@€EǾ=±¯H>ö]{?Þ¸Rg¾'ñªEÉäC›¾VD¿ëuAZòå<÷×ÓÆ ÀÄv20120925_00139_stKsb317@ëp€bŸô?…'@€EÆ\=«Gã?7<?ª=qh¾›"ÑEÊ¡HD¡·\D¿õ‰A[lj<ÌÈÐÆ ÀÄv20120926_00135_stKsb317@ëp Eãúf?.²m@€E­dÍ=ÏyV?…j#?‹…g¾¤ZE¯*RCœ
D¿áA[Cz<˜K•Æ ÀÄv20120926_00139_stKsb317@ëp L–×?4e"@€E­á=¨Ê0>ÓúÒ?€h¾'ñªE°DöD¡¿¾D¿ô!A[Q[<†÷Æ ÀÄv20120927_00279_stKsb317@ëpÁ{L—]?`a­@€E•ö=¡"0?š((?þ¸Rg¾ ÄœE–UìC›ÃøD¿ê%A[tJ=JÆ ÀÄv20120927_00283_stKsb317@ëpÁ‹u¿?`¤@€E"l=³Î%=þg?LÌÍh¾œ¬E˜C\D¡Ð´D¿ìœA[J°<™†7Æ ÀÄv20130313_00730_stKsb317@녩ï^!ž?™Í@€E'f®=á>Si†?¦ffg¾¦ffE'SšCœVDÀr¨AqŽš=þТÆ ÀÄv20130313_00734_stKsb317@녩õ¥´?£æ@€E'ßf=Õ5y?›ö5?¾¸Rh¾¨r°E"Þ{D¡¼ÕDÀy²As÷´>˜¢Æ ÀÄv20130314_00393_stKsb317@ë…ʁÀŠ?n©Þ@€Ež7=£çD?¶œë?±ë…g¾£SøEž¥CœXDÀxöAtáê=Œ¢Æ ÀÄv20130314_00397_stKsb317@ë…Ê$®ñ?v®S@€Ežö=¡ÿÐ@ï?\h¾ž5?Ež×D¡Ê%DÀ"œAuS-=¤"Æ ÀÄv20130315_00387_stKsb317@ë…éÆ(mÝ?30¬@€E™õf=¢Ý´=ö7?Ã×
f¾œ(öE™€{C›ãTDÀqAt8=@ÌÌÆ ÀÄv20130315_00391_stKsb317@ë…éÌT1[??ºn@€E™,×=Î?L܏?ã×
h¾"÷ÏEš8{D¡åÓDÀŠÙAuµ©=€ÐéÆ ÀÄv20130318_00607_stKsb317@ë†K¼Y?1©ó@€Ez½×=hP?6-€?¸Qìg¾£×
E|'
C›iyDÀZ^Awû4=^ܵÆ ÀÄv20130318_00611_stKsb317@ë†KÃ2Ÿ?(N@€Ez93=¿äX?û4?¦ffh¾¬‹DE|ˆD¡¼ƒDÀeAv‹F= Ä-Æ ÀÄv20130321_00907_stKsb317@놫›&Qx?$çd@€E'¤á=èøè?õžÎ?î{\¾š¬E"¹HC›žwDÀZNAxoU=ÈBÆ ÀÄv20130321_00911_stKsb317@놫¡°^­?/¸Å@€E'r==·Ùô@š²Ô?·
=O¾‰7LE"¼D¡ÃÇDÀS–A~-="Á­Æ ÀÄv20130509_01020_stKsb317@ëŒÌRü?¥Ï@€E²Ã=Ù¢õÆ ÀÄv20130509_01024_stKsb317@ëŒÌœû#?¹ú»@€E²Œ=ÏwÿÆ ÀÄv20130617_00692_stKsb317@둤ž>?4°u@€E†a{=•Y4?"é)@×
h¾Ÿ¾wE†¢)C›HDÀHA'V-=ì°Æ ÀÄv20130617_00696_stKsb317@둤"4š¼?!d@€E…0š=ÃPü?@Àº@ £×h¾›"ÑE‡LöD¡¬¼DÀIšAƒ=Ã>p™Æ ÀÄv20130710_00636_stKsb317@딅í<?"Ó@€E›Í=¨ûà@ŠÔ@ £×h¾‹C–E'C›XöDÀöA'·">	6Æ ÀÄv20130710_00640_stKsb317@딅Áìõ?ûæ@€E¦®=­ùÈ?j@
=qh¾ÒòE"¼D¡­DÀ2fAƒyÊ=ìÕñÆ ÀÄv20130713_00811_stKsb317@ë"æëó?\ž@€EòÃ=¨<?ž©‹@G®h¾ŽVEDC›žD¿ë¾A"`><EÆ ÀÄv20130713_00815_stKsb317@ë"ær$á? J@€E'€H=°ü4?ƒ¾@%h¾œ(öE"^D¡­'D¿ûDA…X'>)Æ ÀÄv20130802_00063_stKsb317@ë—_;$s¨?M@€Ešb
>Ѳ?<.@lÌÍh¾t¼jE›=C›Ž5DÀdÅA…&ë>GŽýÆ ÀÄv20130802_00067_stKsb317@ë—_AɾÐ?|P@€Eš/==Í*k@%/@
=h¾OßE›p=D¡³DÀt‹A"·>îÆ ÀÄv20130802_00303_stKsb317@ë—aFp©?!â"@€Eƒ¥¸=þ9Ï?ï[ó@¸f¾å`E"¶C›E?DÀ0þAƒÔE>qÆ ÀÄv20130802_00307_stKsb317@ë—aLÎÐ2?'x¡@€EƒÌÍ=â7Ÿ>òQ@ë…g¾ŒÌÍE…öÍD¡­DÀGÏA"MÙ=úqÆ ÀÄv20130802_00735_stKsb317@ë—dÙÞ·?:@€E‡{×=¨ux@ºAÂ@XQìg¾²-Eˆº¤CœO¾D¿ÃçA"T¯>4æ7Æ ÀÄv20130802_00739_stKsb317@ë—dߢó
?!@(@€E†Š=¡|¬@!ou@-p¤[¾ŽVE‰8áD¡½D¿åA†•>A7'Æ ÀÄv20130803_00263_stKsb317@뗀ÿ<Æ°?JhÆ@€Ežw)=¨Œ_@áì@:=qh¾—
=EŸ+×C›ØÕDÀFAƒŽ>mÆ ÀÄv20130803_00267_stKsb317@뗁Áw?pí?@€EœY¸=¤Œ?—×@(Qìf¾™‡Ežy3D¡«ßDÀL9A"È#>6ؽÆ ÀÄv20130804_00476_stKsb317@뗢œvބ?%v'@€E–W…=¾ýLAsñ@%g¾ÒòE—˜fC›{¦DÀCÏAƒì=ù'~Æ ÀÄv20130804_00480_stKsb317@뗢©«TØ?(H+@€E•ª==­nÄ>›?õh¾ŠÀƒE™•ìD¡¨DÀ6¸A"ë¥=ëºÆ ÀÄv20130818_00220_stKsb317@ë™`ž…ˆ? Ít@€E¡È\=ÁWP@.·½@g¾%E¢ÃìC›¦fDÀ^òA'­=«¹Æ ÀÄv20130818_00224_stKsb317@ë™`¥]\§?"0@€E F=œŒH?½…:@33h¾—PE¤,D¡ìDÀŒ{AƒSœ=Êb°Æ ÀÄv20130922_00212_stKsb317@ëÁ%ζ‡?ƒÙ,@€E"I=àâ;?Ä?@…f¾²°!E•CœŠ D¿¿mA€87>+ƔÆ ÀÄv20130922_00216_stKsb317@ëÁ,vZû?rý¯@€E'¶Ã=||È@L\?þ¸Rh¾ª~úE–'D¡À!D¿Ã\A€Õ(>
ŽÆ ÀÄv20130923_00199_stKsb317@ëàÙÙ?¢?)ñs@€E¯Ê=šVÜ>'~D?ó33f¾™™šE²9HCœ]ôD¿³A}ô%= _êÆ ÀÄv20130923_00203_stKsb317@ëààÈ!—??È@€E¯"3=˜b¬?º)ã?ñë…g¾ž5?E³üfD¡ÁÛD¿öòA}eˆ=¹hŠÆ ÀÄv20130924_00240_stKsb317@ëž ²R"?/ÍÏ@€E½¯…=䴍>Áy0@.¸Re¾ŽÙE¿ð{Cœ.úD¿·A€
Ï=ÚcnÆ ÀÄv20130924_00244_stKsb317@ëž',Õ ?H3u@€E½eá>…¹Ž>؝?ã×
h¾‰7LEÁò{D¡Ê¨D¿åAðî=†šÆ ÀÄv20130925_00216_stKsb317@ëž!_ò
Ï?ôâ@€E¥š¸=´˜?%ý<@'
=f¾'n˜E§»×CœVfD¿¬1A‹=íö±Æ ÀÄv20130925_00220_stKsb317@ëž!f\ ?*Ì@€E¥Õì=Яw?XΏ?ýp¤h¾OßEª4{D¡ÃßD¿Ú¨A'?'=¿Õ|Æ ÀÄv20131005_00072_stKsb317@ëŸ_ÕÇ_?~@€E²u¤="àÙ={3ï@
áHg¾­VE³îCœn5D¿ÑA|íd>QìÆ ÀÄv20131005_00076_stKsb317@ëŸ_Ü¢?"NÁ@€E²Pö=dzY>|û&@ffh¾­VE¶D¡Ú‡D¿êúA€
•>"ùËÆ ÀÄv20140328_00224_stKsb317@ëµ)?eá[?‡˜"@€E'3
=ï&=<j›G?G®f¾¢MÓE'™
CœÆéDÀ?ÏAVý¿=g"Æ ÀÄv20140328_00228_stKsb317@ëµ)E­|?›¡@€E'==í~{?'ºÆ?c×
h¾¤ZE'7ìD¡½yDÀŸÏAWÒy=?&GÆ ÀÄv20140329_00334_stKsb317@ëµHÌ7v9?‰ëY@€EŒdf>@T3?îÍ?´zá`¾œ¬E\CœÇ+DÀˆ¤AWâ¦=3y Æ ÀÄv20140329_00338_stKsb317@ëµHÒÒ/?^R@€EŒ==‡	ì>.² ?}p¤h¾ ÄœEŒü{D¡ïDÀžNAWˆ<–Ï4Æ ÀÄv20140510_00992_stKsb317@뺊™5?ƒ²˜@€E†tH=mmp>
Á–?LÌÍh¾¶È´E‡ÈCœ7
D¿ãðAUÄÅ<åÍëÆ ÀÄv20140510_00996_stKsb317@뺊—=
Ò?ˆí£@€E†§\=³|ˆ=øôt?Tzáf¾¯ EˆÜD¡ÈDÀJAUáü<÷¯$Æ ÀÄv20140510_01280_stKsb317@뺍FÓy?­6@€E•©\=v±€Æ ÀÄv20140510_01284_stKsb317@뺍2•?Âo'@€E",f=næ?>€=w?J=qf¾Å¸E—×D¡ùqD¿ÎòAUÆö=ˆD
Æ ÀÄv20140526_00475_stKsb317@뼃UMIŠ?OÊR@€EžÊR={ð<ÿ,š?'\f¾¦éyEžª¤CœÆFDÀ#AUŠŠ<ñj\Æ ÀÄv20140526_00479_stKsb317@뼃[¯ˆï?]éo@€E^…=YX?Q)?\(ög¾§ïžEžB¸D¡ù²DÀN¨AT'|<àv(Æ ÀÄv20140528_00662_stKsb317@ë¼Èó5Â?¦õÕ@€EŒ…=˼Ì>Y•?uf¾«EŒ¹\CœVfDÀ-šAUùq=l
÷Æ ÀÄv20140528_00666_stKsb317@ë¼È#Oz?bDá@€E‹[Ã=¨~è>RªZ?(õÃg¾ž¸REŽµìD¡¬îDÀrÙAV
ˆ<‰ùÆ ÀÄv20140528_00674_stKsb317@ë¼È3ÀŒM?–…@€E‹i…=ÙÓ?Crp?W
=h¾£×
EŒ×C›ŒjDÀ/ßAU¬ê<¿Õ	Æ ÀÄv20140528_00678_stKsb317@ë¼È;j'?¤Â@€E==ô$>ofò?!G®g¾¢MÓEÿšD¡ÑDÀTjAU‹w=¨´Æ ÀÄv20140531_00732_stKsb317@ë½'OŠÅ?3V"@€E"±\=Òúš?UÓX?šáHh¾"ýôE†	×C›!DÀ$îAUeÐ<yD¥Æ ÀÄv20140531_00736_stKsb317@ë½'Uö£?4B@€E")R=ÙBº=[ÞÀ?àg¾å`E‡/qD¡²DÀdZAUŸ<ŽæqÆ ÀÄv20140608_00619_stKsb317@ë¾$/yJ?VÇD@€EŸ™
>\›*?¬§?½p¤f¾€ƒEŸ#
Cœ&ÉDÀ	AUu›<¼pþÆ ÀÄv20140608_00623_stKsb317@ë¾$5Õ¤ã?hpØ@€E Œq>Fœ?/Ü&?\(öh¾…¡ËE¡8áD¡º-DÀ;AU-<ƒï©Æ ÀÄv20140619_00547_stKsb317@뿄ßî?ƒ'Ä@€E©ÿ
=ŠWœ=î»?W
=g¾Ÿ;dE©ÙCœ]/DÀVAUî<ÃBøÆ ÀÄv20140619_00551_stKsb317@뿄
·c.?t‡Ï@€E¨¸=k
7<Nœ|?5g¾›¥ãEªŸÃD¡å/DÀhAUì­<­­Æ ÀÄv20140623_00259_stKsb317@ëÀÝüŎ?4L@€E›Í==«I,?N«'?£×
f¾•EœJCœ£TDÀ$‹AU}y<œÀÓÆ ÀÄv20140623_00263_stKsb317@ëÀä;~[?¥u@€Elá=±©•=É+?Ñë…f¾–‡+EzD¡êéDÀL"AU¤Å<ÈÆ ÀÄv20140624_00527_stKsb317@ëÀ%˜•=?Avq@€E^Œ)='H >ŠÐ?hõÃh¾¦éyE_'¸C›È"DÀHöAUÚu<^ª³Æ ÀÄv20140624_00531_stKsb317@ëÀ% ^ª?Hd@€E^…=‹r>ƒçÖ?^¸Rg¾¡G®Ec½qD¡˜sDÀ˜´AVS<3ÇÉÆ ÀÄv20140624_00575_stKsb317@ëÀ&
£|Ç?3}@€E`G\= Wc?nôÚ?xQìh¾²-Ea¡HC›Ó3DÀ/
AVp‡<P3'Æ ÀÄv20140624_00579_stKsb317@ëÀ&¨Ç?A8á@€E_¿š=Â´>ˆl˜?hõÃg¾¡G®Ee¦¸D¡œDÀlAVg5<^®°Æ ÀÄv20140629_00726_stKsb317@ëÀÅaçÌ-?M@€EˆÐá=ØV$>³F"?=p¤h¾ß;Eˆ×šC›ÙšDÀMÓAVxA<RUÑÆ ÀÄv20140629_00730_stKsb317@ëÀÅhå<?C2@€E‰d\=˜ð?ÛU?n{g¾š¬EŒešD¡¬1DÀl¬AV=©<n‡'Æ ÀÄv20140707_00730_stKsb317@ëÁÅ?Á[ª?*G@€E£Z=žÂ">׺ù?¯\)g¾–E ¸áCœ¼D¿×…AVŸÒ<©{HÆ ÀÄv20140707_00734_stKsb317@ëÁÅGVÖ¦?	†@€E¤=¬>ÛÇr? h¾ž¸RE¨KšD¡¼"D¿ñüAVŽq<†ÿÆ ÀÄv20140712_00139_stKsb317@ëÂ`»'3?!KÊ@€E´¶…=¾ÎÐ?Ø?£×f¾˜"uE´{Cœ+DDÀ6éAV˜<•nÇÆ ÀÄv20140712_00143_stKsb317@ëÂ`ÁÇ "?Z@€E´U¸=ÌWì?OÌ?´zág¾¤ZE¶
ìD¡¼¼DÀ[3AWM,<Ž÷SÆ ÀÄv20140712_00379_stKsb317@ëÂb¾¹Ôx?.) @€EŸŒ\=£=³æ?¬ÌÍf¾˜"uEŸ*Cœ3DÀAVèo<'½‡Æ ÀÄv20140712_00383_stKsb317@ëÂbÅ4L¹?äs@€EŸy
=Ó'>Ÿch?ÁG®h¾–E¡¸D¡¶NDÀ9ËAVÛÞ<²ÑÎÆ ÀÄv20140712_00427_stKsb317@ëÂc"¹g? l6@€E a=îfm?R7R?Ÿh¾ˆ1'E ,¤C›û#DÀ®AWX<β©Æ ÀÄv20140712_00431_stKsb317@ëÂc)+˜	?$ö>@€E È>
ˆË=ÖÖE?Æffg¾‡+E¢µìD¡ŸDÀJ AWÂ<¡Ù\Æ ÀÄv20140725_00115_stKsb317@ëÄ]"?K"@€E'Tá=åT%>ôp¢?«…g¾™™šE'$fCœw
DÀNfAXUú<­s¦Æ ÀÄv20140725_00119_stKsb317@ëÄaç|?×0@€E'µì=Û§%?qÑ@ÌÍg¾²-E"˜D¡Þ DÀmÛAXu'<Úp÷Æ ÀÄv20140731_00907_stKsb317@ëÄǎÜQO?A%@€E±'{=Üc>Xt\?˜Qìf¾«E²ª{Cœ–D¿®AXÙe<Ÿ
<Æ ÀÄv20140731_00911_stKsb317@ëÄǕœ.Ÿ?9"@€E²¥)=éEf?ÚC?'ë…f¾—PEµªD¢BD¿â%AXÈ<›€uÆ ÀÄv20140817_00743_stKsb317@ëÆåÉE5?\eµ@€E¬ž==£à?Ú{/?…¸g¾° ÅE®ú¤CœÊ^D¿ˆ9AZ¥t<›c7Æ ÀÄv20140817_00747_stKsb317@ëÆåÏØ_Ó?\?@€E¬UÃ=â…K?Rü¬?€g¾'ñªE²Y3D¡ÊfD¿ß¾AZ^i<¡™ƒÆ ÀÄv20140828_00604_stKsb317@ëÈD½ÛWÕ?ƒ±@€E‹üÃ="@<?ð?LÌÍf¾¬‹DEŒ²öCœÇmD¿ªáA[¨¥=§yÆ ÀÄv20140828_00608_stKsb317@ëÈDÄeÀN?uÈ7@€E‹¦
=™'x@]r«?\(ög¾š¬EŽ®¤D¡á²D¿Ý‰A[Ël<â'6Æ ÀÄv20150721_00199_stKsb317@ëñ ?Å¢â??t#@€E¬'=•Þ ?€n@
=h¾"záE¬àC›Ø"DÀÅA}=ûŠDÆ ÀÄv20150721_00203_stKsb317@ëñ Fd¸ç?CR@€EªA…=Žƒü?,~ @ë…h¾ŒÌÍE«;qD¡¸öDÀ:oA'ó¯=÷`þÆ ÀÄv20150803_00115_stKsb317@ëòÅbo¶Ç?¯Û@€E¶¶H=d?βÁ@ £×f¾‡+E¸\Cš3TDÀ}A€%=껧Æ ÀÄv20150803_00119_stKsb317@ëòÅgè‡?!ú@€E¶m==®ó@)B@@g¾\)E¼"öD¡=²DÀ@ZA€U–>›#Æ ÀÄv20150816_00164_stKsb317@ëô`ˆÔè?Gµ?@€Epõ\=Õä`?D"ì?æffg¾¤Ý/EuÙÃCšÝ'D¿×;A€u`=¨ÐqÆ ÀÄv20150816_00168_stKsb317@ëô`'—w+?/Ì@€EpÑ\=¦´?<»ÿ@\g¾¢ÐåExë…D¡sÏDÀ2¸Aaƒ=Æ)NÆ ÀÄv20150816_00200_stKsb317@ëô`ÏÑ©Ö?6»Ù@€Eo¨f=¤Êô@z¾@
=g¾¹Û#Et.fCšÉ7D¿ãAZò=¦åÆ ÀÄv20150816_00204_stKsb317@ëô`ն˄?-»ˆ@€Enpö=ØæŽ@U×.@{h¾Ç®Ev(RD¡q`DÀ)A}™5=­ÿôÆ ÀÄv20150825_00391_stKsb317@ëõ'§KH~?-aú@€E'Óf=‹×ä?ÁW?ØQìg¾"÷ÏE"G®Cš¯;D¿ö¨A|y	=8Æ ÀÄv20150825_00395_stKsb317@ëõ'¬ÈUD?*ðÆ@€E'2¤=¢1´?5>e@ffh¾šŸ¾E•ª¸D¡k¦DÀqA}VE=žoÆ ÀÄv20150826_00391_stKsb317@ëõ¢ÝX'?t>©@€E¤Óš="± @Õ?ýp¤g¾›¥ãE¦ŠöCš÷ÏDÀbAzŽ=ÌRÆ ÀÄv20150826_00395_stKsb317@ëõ¢ã
ì˜?a0@€E¦tf=vgA€r@\g¾›"ÑE©ŒöD¡bDÀ5A|T±=ây#Æ ÀÄv20160708_00523_stKsb317@ìD¿&[‰?:@€Emq3=½Ü>¥ª?O\)f¾ÒòElÐÍC›uDÀ‡¾A[#Z<|åöÆ ÀÄv20160708_00527_stKsb317@ìDÆ.½Ù?Aij@€Elì=ûPÓ? \]?xQìh¾˜"uEq¨ÍD¡yÃDÀäAZÄà<ˆQXÆ ÀÄv20160725_00753_stKsb317@ìeüóád?W¦q@€EˆâH=Š¢l?Aûð?œ(öf¾£×
Eˆ_®Cœ0¤D¿µHA\80<ÞPÆ ÀÄv20160725_00757_stKsb317@ìf€"
?N3Ê@€EŠ¤=Ì´Ð>½ˆý?xQìg¾©ûçEŒÐáD¡ÄjD¿ÚFA\Pl<˜ÎÆ ÀÄv20170618_00224_stKsb317@ìHa¯Lÿb?OeÓ@€E­á=Š§¤?)Ò@®g¾"ýôE¬‰ìC›å¢D¿¸åA}i=ßîàÆ ÀÄv20170618_00228_stKsb317@ìHa´Ì¥à?P{l@€E¯¸=¤; @	†ø?ÁG®f¾å`E±‡3D¡µšD¿æA|H=ÁÆ ÀÄv20170628_01161_stKsb317@ìI¨ƒ¹ˆw?"%@€Eñ¤=i;`@ˆÙ?½p¤g¾ A‰E€õ…C›"3DÀ5Ay"!>7¬Æ ÀÄv20170628_01165_stKsb317@ìI¨‰eº?Šãg@€Eú…=k¨ˆ?›8J?˅h¾£SøEƒJ¤D¡—mDÀ65Ax"è>¿åÆ ÀÄv20180402_00957_stKsb317@ìll°ÖAk?Hh(@€E˜á=Úd?"Ó¿?hõÃf¾™‡EŽÍCšÊ D¿´ƒAZMž<˜ýCÆ ÀÄv20180402_00961_stKsb317@ìll¶é¦w?Oø@€EŽ6)=þ>'lU?k…f¾ ÄœE'.D¡†ÑD¿ü¤AYäø<¯}³Æ ÀÄv20180402_00977_stKsb317@ìllÝöë¯?W¾{@€EŒ
>Í!?dΏ?¹™šf¾ ÄœE(D¡ÒÁDÀì{AZ®=|¤Æ ÀÄv20180524_01027_stKsb317@ìrè?Ï,?@€E°FH=ÄϜ>¯Í?¯\)f¾šŸ¾E°¦)Cš›D¿ñA^\7<¾–=Æ ÀÄv20180524_01031_stKsb317@ìrèEëÂ0?0rr@€E¯±q=²ýô?ˆ4°?¡G®h¾ŽVE²‰×D¡^oDÀöA^e]<ÄšÆ ÀÄv20180525_01090_stKsb317@ìs	x:Ï4?•ãÙ@€E¡*ö=‹2>©1à?ffff¾§ïžEŸÂ{CšÝDÀ<{A]– =/÷Æ ÀÄv20180525_01094_stKsb317@ìs	~¦¾ñ?O«Ì@€E¡®=|•ð>›£Ä?ug¾¥ãTE¤)D¡RÉDÀDA^	<ØÇÆ ÀÄv20180719_00291_stKsb317@ìyás—»?±¬‰@€Eµ…=Om>Ö:Œ?záHe¾—
=EQC›3D¿Ê-Ai†R>+¡Æ ÀÄv20180719_00295_stKsb317@ìyáyX¦µ? _@€E"H=Ô<öï?ƒ×
g¾£SøE•M
D¡°ƒD¿Ø¬Ad©è=¬¬mÆ ÀÄv20180727_00175_stKsb317@ìzà©­r?I]ñ@€E==Ø©l?É¡?\)f¾£SøE'X=C›'°D¿¯ßAf³I=RÆ ÀÄv20180727_00179_stKsb317@ìzà¯=ˆ?:"@€EŽ 
=Ï=F?‡½Ÿ?—
=f¾·KÇEôD¡Š¨D¿ÊAeÉ6=4[Æ ÀÄv20180806_00487_stKsb317@ì|%%àL?¥@€E¤%\=Ú°š>ªAa@e¾§l‹E¤ƒ…C›DÀ&AfU%=F¨Æ ÀÄv20180806_00491_stKsb317@ì|%+¼'–?$šu@€E¥´Í>²?r¥?‹…h¾'n˜E¦`öD¡DÀ@ÝAeßÂ<Ê DÆ ÀÄv20180813_00267_stKsb317@ì}©´ÿÒ?¢Y@€E'ó…=£ U?¡Í|?n{g¾¢ÐåE'páCš"DÀüAhK¸=©æ`Æ ÀÄv20180813_00271_stKsb317@ì}¯å։?Ž%0@€E'á\>)vr<@Œ‹?—
=g¾Ä›¦E…MqD¡SøDÀ81Af§œ=±ß.Æ ÀÄv20180825_00203_stKsb317@ì~|*'Ç?@·á@€E™r
=ª|À<tÌ?šáHg¾ÒòE˜HCšÎ˜DÀÏAiöL<ô>=Æ ÀÄv20180825_00207_stKsb317@ì~'RÅö?D;@€E˜¨q=ª®è=W³¦?Æffe¾¼jE›CqD¡uyDÀ"Ai2=œÆ ÀÄv20180828_00127_stKsb317@ì~àZ×ÂI?ZV@€E›G=L(>Êf±?´zág¾‰º^E›HCš›çD¿ØAjÅú=>ãµÆ ÀÄv20180828_00131_stKsb317@ì~àaa?D=0@€Eš"f=®m¼>õ|Æ?"záe¾bNE>)D¡L)D¿ÿ¶Ak\=
¯Æ ÀÄv20180901_00607_stKsb317@ìd+©?iéÜ@€EXÙì=…­>[Ö?£×
h¾Ÿ;dEZ»…C›,ÍDÀ¤AjÐ-=bÛÆ ÀÄv20180901_00611_stKsb317@ìd>4n?—
Ç@€EV±=ŒÌ=‰ïÕ?p¤g¾©xÕE]§\D¡h1DÀ\RAkaÕ=´§Ý

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_66n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  190 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ñQÞv20100913_00161_stKsb302@ë ãù¨?¥¥
@€E˜Æ×=~Ci?=»?\)^¾Ÿ¾wEšNfDÒLåD"ݲAqKâ=°,uñQÞv20100913_00163_stKsb302@ë çÚÚ­?'R¾@€E˜ò¤=‰îX>|Ýl?G®f¾° ÅE™äÍD2áhD#JòAnñÓ=8ñQÞv20100930_00180_stKsb302@ëÁº¹¥?Y;O@€E>¬'>)›Þ?†ff_¾ÒòEŽ¤=DÒ2=D"ìÝAox<æòñQÞv20100930_00182_stKsb302@ëÁ
Í:?=e~@€EŽØ=ו?ŸFQ?ŒÌÍe¾ŽVEŽ'D2ÓÇD##–AoM~=|ÚñQÞv20110725_00589_stKsb302@ë;ßâ9?L[@€Ežà®>1 >‡G0?™™š_¾Š=qEž7
DÒhåD"nAo@V<ò=åñQÞv20110725_00591_stKsb302@ë;㽔¡?GØK@€EC®>é½>"-Ç?p¤d¾bNEœÈD3pÅD"g\Ao <ï!ñQÞv20110726_00595_stKsb302@ë;&í}?"ð¤@€E˜n®=¦«<=ëè÷?Î{_¾£SøE——šDÒN%D"ˆƒAo–p=þñQÞv20110726_00597_stKsb302@ë;&"‹›?@€E™=¥ >Åb¦?«…e¾"záE˜öD3&¸D"¬ÍAo+s=ÌñQÞv20110807_00875_stKsb302@ë<¥Ó¸ïu?%Š…@€E¢¥®=·‹">ž€v?¡G®^¾ŽÙE¢×DÒG#D"%qAo#=<IñQÞv20110807_00877_stKsb302@ë<¥Öõ&?£V@€E£e=‰g>šJ?·
=d¾¥ãTE£Ÿ\D3?\D"1Ao•'=DñQÞv20110922_00209_stKsb302@ëB`Ðá'?x)Û@€EËáì=®"˜?+\Ö?¨õÃ_¾–‡+E̯…DÕÅDÁAp†£=K~EñQÞv20110922_00211_stKsb302@ëB`ÔLÈÛ?iõ†@€EÍ)Í=ÇüñQÞv20110923_00429_stKsb302@ëB''ÐG+?g8™@€E ¸f=™z`>W:w?\)_¾½ó¶E SÃDÕÖDAAn|‹=ÜãñQÞv20110923_00431_stKsb302@ëB'•>?T¿s@€E ö=Ÿj˜>øDƒ?'\d¾œ(öEŸöÍD:\)DB°Ao4J=	`ÄñQÞv20111005_00265_stKsb302@ëD¿ÈÈ0?—ì@€E¦­=Ä&ˆ>­¯ø?ã×
_¾¤Ý/E¦
DÒ`D"€bAoé³=/RXñQÞv20111005_00267_stKsb302@ëDÂÝ*?2$@€E¦ñ>)Ê>õƒ?¯\)a¾{çmE¦ÈD3 sD"uAo2]=>A=ñQÞv20111022_00064_stKsb302@ëFÑõ%?3' @€E§¢=Ü>µmB?ª=q_¾«…E§d¸DÕÚDÛAnׁ=%[ßñQÞv20111022_00066_stKsb302@ëFÕš¾?/§'@€E§Úf=¯Gl@8]B?œ(öe¾—PE§ÎÍD:R°D8AnáV<éÃxñQÞv20120306_00566_stKsb302@ëW+bÛǼ?"~@€E…)=å^Þ?K@?ÚáH^¾š¬Eœ±DÒHD#î¨Ao{='Á ñQÞv20120306_00568_stKsb302@ëW+eð ?
¡@€EmÍ>"sç>˹7?Ç®g¾§ïžEœøD2ûuD#çÏAoÂx= uÍñQÞv20120325_00573_stKsb302@ëYŒõÝè?³f@€E|á®>"†>«Ê½?ºáH^¾"záE{UHDÒ+
D#a‰AoÃ=(M%ñQÞv20120325_00575_stKsb302@ëYŒ	ۀÅ?'*@€E}=Ã=Θ»=`›(?£×g¾›"ÑE|
D2þúD#M`Ao_}<øñQÞv20120611_00170_stKsb302@ëcAP±É;?¬+H@€E™š>'5T?Ó[?šáH_¾…¡ËE˜¸DÕ¼BDëçAp&J>ĬñQÞv20120611_00172_stKsb302@ëcATuÎ
?›×Ý@€E™ˆ
>¦í?¢äÊ?†ffh¾¬‹DE™(¸D:ɺD¹hArš
=³ÎñQÞv20120616_00544_stKsb302@ëcæ­ Òs?"ï@€EŠLÍ=¯Q0?,ÑO?±ë…^¾¡ÊÁEŠg…DÕÆfD¶Ao˜ì=|TñQÞv20120616_00546_stKsb302@ëc汦ü.?"¸'@€E‰u=‹}È>PÆÉ?Ÿf¾­'hEŠšD:ÛDÈ´AoQê=#ñQÞv20120617_00736_stKsb302@ëd‹ ê?<¤È@€Ej3=ȕ>2§o?•Â^¾˜"uEjŒ)DÕÔBDÞFAo•<øM°ñQÞv20120617_00738_stKsb302@ëdŽÏ¶·?Y¼ò@€Em€)>,)?!Ñà?s33a¾–‡+Emë3D:HDÙAoß=DöñQÞv20120620_00599_stKsb302@ëdeÂ1'ë?¯¼Œ@€EYâ=‡=D>–d?†ff_¾°£×EZRáDÕ¿¦D¥Aqêú>ºbñQÞv20120620_00601_stKsb302@ëdeÏÛDµ?"c@€EVóš=k©(?8Ñ?Që…f¾£SøEVܤD9ðöDý²Ao'k=4á¿ñQÞv20120625_00662_stKsb302@ëeúB;d?ZÔÒ@€EžU=êùl=Ñóæ?'ë…_¾›¥ãEžx)DÕê-D¼An¥º<߆†ñQÞv20120625_00664_stKsb302@ëeþW.?HíÙ@€E­\>
?ù?ÍÊ·? g¾¬‹DEÛ×D:…qD;DAoºÈ=,añQÞv20120704_00136_stKsb302@ëf…—ßZ?SÈ@€E­Õ=™7´?9øô?Ž{_¾—
=E«ˆfDÕÛÇDŽéAn²È=]øñQÞv20120704_00138_stKsb302@ëf‰=»ø??%%@€E®J)=ËÑl?"æ?¦ffe¾¥ãTE­"\D:ôD«#Ao¢Í=@ñQÞv20120706_00832_stKsb302@ëff…‡c?\#@€Eaýì=—?
Ó´?â\_¾¨õÃEbDÕò DÿßAovÇ="IËñQÞv20120706_00834_stKsb302@ëffˆéhd?q^@€EaKì=´·T=*k	?°£×e¾«Ea‰ÃD:~úD	Ao^ï=}WñQÞv20120707_00778_stKsb302@ëf‡/'ÔÜ?/ö(@€EsÇH>"AH?O?¼(öQ¾•EpDÕôD.Ao7÷=-ñQÞv20120707_00780_stKsb302@ëf‡3·«?xU@€Es)=ÚÇ?uöŸ?Ÿf¾£×
EqHRD:WÏD`Aoi°=A+ñQÞv20120714_00967_stKsb302@ëgfœ§¦"?In @€Ez {=™'L>ÍJ?záH_¾Ÿ¾wEx|{DÕ¿®D€ÕAnÏ·<ᄮñQÞv20120714_00969_stKsb302@ëgf ‹
?MI@€E{v=µ› @Ï? f¾ž¸REyaD:9hD¤‹An—Ô<õ$ñQÞv20120715_00696_stKsb302@ëg…O,í?€rÀ@€E]çÃ="\ˆñQÞv20120715_00698_stKsb302@ëg…RSßÑ?"w¬@€E][3=›¬L=SS?Y™še¾¨r°EZ̤D:=DÞ5Anp<íÞyñQÞv20120716_00753_stKsb302@ëg¤v)ÂÇ?K3	@€E"S=š0>
é?£×_¾ž¸RE'"öDÕÆ-Dø´Ao/[<ã
áñQÞv20120716_00755_stKsb302@ëg¤yQ›?SÎ;@€E'´{=ÊeS<æ¨?‹…g¾º^5E'({D:%DLAo†=®•ñQÞv20120717_00737_stKsb302@ëgÄkµàø? ]=@€E"®=Š>»«%?·
=`¾²°!E'ü)DÕÀZDDAoH?=!zÆñQÞv20120717_00739_stKsb302@ëgÄo t??%Cj@€E"ðÃ=ªõ >×4?—
=f¾ ÄœE"{D:D';AnÞK<õdnñQÞv20120718_00758_stKsb302@ëgåc~Ï?]Óq@€E§6ö=ˆ¸P?–¸?B\`¾•E¥v=DÕ}HDAo
Š<Ä·µñQÞv20120718_00760_stKsb302@ëgåfÀ(z?UtÙ@€E¦êì=ӝ>µ?…¸e¾ A‰E¥uÃD9òDg\AnëŸ<íRŠñQÞv20120721_00561_stKsb302@ëhF™ÕB?5@€E›º=CÄ>""#?ºáH_¾±&éEš&¸DÕÔÅD‹DAn¿{=އñQÞv20120721_00563_stKsb302@ëhF*Ä?/{A@€Eœ q=Ûwè>êÜÇ?¢\f¾œ(öE›…D:OmD¡ªAn}…<æ0ßñQÞv20120731_00107_stKsb302@ëi Ÿ?LòÂ@€Eì)=…¨>š4?Y™š_¾"÷ÏEëìDÕ»;D¾˜An¸'<Ù}¼ñQÞv20120731_00109_stKsb302@ëi£8ï‹?4\ª@€E×á=¡Àd>7¶Ï?ƒ×
f¾£×
EŽñšD9ùyD°åAn$p<ÆîðñQÞv20120801_00606_stKsb302@ëi¤Ou(v?"»@€EI3=ÕB>®³<?ÌÌÍ`¾™‡EH7×DÕɺDÃAn̼=įñQÞv20120801_00608_stKsb302@ëi¤RÕÍ?'Ç@€EI%\=Ì">¼?¬?ž¸Rc¾ÒòEG2D:ÙD`Amú?<ñû^ñQÞv20120812_00129_stKsb302@ëjÿÔ?8~u@€Eˆ™Ã=†ç>8¶Ï?'ë…`¾ž¸RE‡}…DՂ¨DãDAl›é<îûŠñQÞv20120812_00131_stKsb302@ëjÿÖ®b~?C¨u@€EˆTš='Ìä=üvM?ue¾Ÿ¾wE‡fRD9…ÓDî‡Akñ*<¾åñQÞv20120812_00225_stKsb302@ëk"µï¼?Kޝ@€E'ƒ
=ÁÅ\>T9à?ƒ×
H¾—PEø{DÕ´D<ZAkxî<òÑñQÞv20120812_00227_stKsb302@ëk–×èŠ?]œ@€E'«á=œÎü>&?c×
d¾—
=E'0öD9ç}D‹×Alpd<ó2rñQÞv20120814_00201_stKsb302@ëk@—›?6]Ë@€E­Ã>ÚY>Šr,?Ž{_¾Š=qE'P)D՜{D}/Ak…q<ùñQÞv20120814_00203_stKsb302@ëk@šöK ?>$@€EÅÍ>#ùë>€—?£×
d¾—PEìfD9ß;D£×Akc"<ÝsnñQÞv20120817_00208_stKsb302@ëk¡G)Ð?sß@€ELm\>£z>«|ë?W
=_¾ÑhsEL›®DÕ«ÇDDAi"•<õ6¥ñQÞv20120817_00210_stKsb302@ëk¡JR"1?g _@€EKËì>ï,?	&8?@d¾È´9EKøÍD9ÚáD8åAif®<µ`ñQÞv20120829_00162_stKsb302@ëm!6<͑?&4q@€E¢G¸=ãåhñQÞv20120829_00164_stKsb302@ëm!9—Ëä?'Z@€E¢bš=ÛéVñQÞv20120901_00153_stKsb302@ëm€2™e?$†º@€E·ö=›+¤?vä@_¾œ(öE¸õHDÕ¿3D¾AVWe<ÊYÆñQÞv20120901_00155_stKsb302@ëm€6L×?(ı@€E¸á=°H@yM?§®e¾œ¬E¸ÕšD9þVD¦AUæø<…tPñQÞv20120907_00080_stKsb302@ën?Ë*Zò?XnÅ@€E¨vá=ÁC">Û¸I?hõÃ_¾š¬E¨ÃD՚ÙDH"Aeõ6<À}ÇñQÞv20120907_00082_stKsb302@ën?Îk¨›?VŸ`@€E¨S\=Ù/9<}µ?c×
e¾¬1E¨Ÿ®D9ðD\Afqÿ<¡ÌüñQÞv20120910_00088_stKsb302@ën 1U}`?GTË@€EÒØ{=÷A>µŸ¶?†ff^¾†§ðEÒàáDÕÁPDêáAhíê<Ê´ñQÞv20120910_00090_stKsb302@ën 4ÒõÜ?<÷v@€EÑñ>õ¢?e'?"33e¾Š=qEÒpD:%/D%AiñÉ<¶nñQÞv20120910_00280_stKsb302@ën¢(T¨#?)¨3@€EÚx)=¦ÿÄ>¬m†?˜Qì_¾'n˜EÚÐáDÕ½qDÁAi²<éïÅñQÞv20120910_00282_stKsb302@ën¢+Š‡Ù?;,@€EÛ8==î²?NúË?ª=qd¾›¥ãEܕqD:0sDÜAiüP=€‹ñQÞv20120913_00114_stKsb302@ënÿó+{"?#_¨@€E¹Ð3=þD>Õ´i?¨õÃ_¾ ÄœE¹'öDÕ¦ÁDßAkI><ø,šñQÞv20120913_00116_stKsb302@ënÿö†‰ò?"| @€EºÅ×='—?,"	?°£×d¾›"ÑE»mšD:}D(¤AkJŠ=
"üñQÞv20121002_00328_stKsb302@ëqbg'?}ð0@€E¹¸>¹»@?…¸E¾™™šE¹ìDÕ¼ÝDû–Ao#Ÿ=,—øñQÞv20121002_00330_stKsb302@ëqbW†z?~Nh@€E¸È\>1å½?€Z?G®d¾£×
E¸W…D:3DöAn‹Ž=!âVñQÞv20121003_00105_stKsb302@ëq€d¢Ñý?&#Ö@€E½·¸>ˆV?})?У×_¾ˆ1'E½ƒ×DÕ²˜DóçAof˜=)plñQÞv20121003_00107_stKsb302@ëq€qê…?4·@€E¾x=ژà>sÈÃ?Ï\)d¾¡G®E¾jD:	hDäAnæ= ƒÍñQÞv20121003_00177_stKsb302@ëq"'?Pu@€E¼}f='Ò@>bë?Ç®_¾—PE¼/®DÕ»#D×ÏAn¯)=]1ñQÞv20121003_00179_stKsb302@ëq6YX?Oú@€E¼¸=Òz'?Ž‡?â\e¾"ýôE¼qD:%²DçAoy=TX¬ñQÞv20121004_00098_stKsb302@ëq .·?"±@€Eœ/ì=¹èä>å?¸Qì_¾å`E›')DÕªÁD
AoJK=ÛñQÞv20121004_00100_stKsb302@ëq 1RÝ?!o.@€E›Ã=±0=Ü«Ä?àd¾¦ffE›ÈöD:ãDhAov®=uñQÞv20121008_00202_stKsb302@ër Ø0óé?$–ê@€E—Ã=–·?À³?ÁG®`¾¡ÊÁE–ªfDÕ¾úD¾VAo1²=·"ñQÞv20121008_00204_stKsb302@ër ÛEÁ*?"°@€E—M)=¥øT>&d?šáHd¾å`E—!qD:DõqAo®=?¼ñQÞv20121016_00105_stKsb302@ës °–
?`õ;@€EÀ/ö=—j ?a—?—
=_¾¢MÓE¾vÍDÕ¤jDúAn>C=Ã&ñQÞv20121016_00107_stKsb302@ës ۓd?†üý@€EÀÂö=Ç÷ð?¯šß?'ë…\¾³¶FEÀfD:'ðD$¬AqcÊ=}ïñQÞv20130301_00533_stKsb302@ë"*˜d
?2@*@€Eºì=´ë=ÜZ<?À`¾'\E¸ÒáDÕ«çD¬Aoñ=òåñQÞv20130301_00535_stKsb302@ë"*›†ÿ?7(Ï@€E¹@Í=¼!§?7ç#?£×
d¾‡+E·0RD9éhD\ZAnù=§bñQÞv20130801_00343_stKsb302@ë—Aÿ2…c? ß@€Eo
=Î7=*Rª?¸QìH¾'ë…Ep,¤DÕ{TDÜ)AnÐÖ='©ñQÞv20130801_00345_stKsb302@ë—B€ãÀ?2ç@€Eoå=´—˜> ²=?¸Qìe¾§ïžEpáHD9ƒ×DGAo"²=XñQÞv20130801_00775_stKsb302@ë—E€?]i@€El\=yf?'))?¬ÌÍ_¾¯ El³…DÕ¼DÚNAp|"=)ñQÞv20130801_00777_stKsb302@ë—E"Xßë?TÏd@€El²==¥Sx=ÀzZ?p£×e¾œ(öEl ¤D:%ãDþAnþÌ=Ë ñQÞv20130802_00773_stKsb302@ë—e ™Å?š"@€E…Îá=£5Ì?ð‡?Ó33_¾šŸ¾E†IšDÕ¶¨Dà´Ao¹œ=#)…ñQÞv20130802_00775_stKsb302@ë—e#R ?"&Þ@€E…ô×=®?x<"	2?ž¸Rd¾ŒÌÍE…ý\D9úNDùªAo^=
hñQÞv20130803_00661_stKsb302@뗄m	H(?1
ñ@€E'›f=°Ì>̵î?¡G®_¾«E'd)DÕ·¾DñüAo0F=ŽñQÞv20130803_00663_stKsb302@뗄p[É?=Ok@€E'Ã='Ç\>=<°?‹…e¾¡ÊÁE'ãìD9ö¨Dý?Ao
x<Ì"èñQÞv20130804_00418_stKsb302@뗢R«ô?´>@€Eš=³ì">ÌÖ¸?³33`¾"záEš†DՋ+DÖúAogs=&È*ñQÞv20130804_00420_stKsb302@뗢 È9?@€E™r¤=­Q8?(!è?Æffe¾'n˜EšfD9ŠDAo¡Ê=éYñQÞv20130813_00136_stKsb302@ë˜ÀB,à´?@š*@€E¤6š=A8?¤m¸?'ë…`¾ž¸RE¤aDՐ"D¨ÕAo
<î•ÎñQÞv20130813_00138_stKsb302@ë˜ÀEŠÃé?VÆ}@€E¤w)=ÀW@%¦?W
=^¾'ë…E¥
D9ÝDÀsAo7<ú_ñQÞv20130818_00306_stKsb302@ë™aXÙp?8z1@€EšÄ
=ёË=ªXí?"zá`¾•E›
DՋðD‡ÏAo	Î<Òz¶ñQÞv20130818_00308_stKsb302@ë™a\\3?>$U@€E›Oš=•H>ÀÂk?±ë…d¾—
=E›†ÍD9£…D·Aoíz<ºJñQÞv20130826_00446_stKsb302@ëšchd=?]JÔ@€Eƒì=ÑGË?žŒ†?O\)Q¾¦ffE'æDÕºòDÈÕAo݇=yµñQÞv20130826_00448_stKsb302@ëšckšèÏ?hOè@€E'ü)=Û¹r>@t§?W
=d¾œ¬E'ÄRD9öDäþAoZû<Í(ñQÞv20131005_00110_stKsb302@ëŸ`Î!á?…~J@€E°¸=±R`>gjÑ?záH_¾²°!E°'{DÕÄDAowÝ=VüÏñQÞv20131005_00112_stKsb302@ëŸ`Ö÷?Œ'ƒ@€E°-¤=zü@?!ÆÖ?ƒ×
c¾¥ãTE°nD9ß¾Dú°AoΪ=yž*ñQÞv20131018_00149_stKsb302@롸ð\?5@€EÌõH=©»È>é1Œ?˅_¾ž¸REÍ-ÃDÕ؜DAnð°=ñQÞv20131018_00151_stKsb302@롼"?;ĕ@€E̹Í=Ô{g?lT¹?ÁG®f¾™‡EÌêáD:$ÝD
 AoíŒ=ÿñQÞv20140317_00461_stKsb302@ë³ÊÏϦq?KO¦@€E—2¸>
œk?ßG?½p¤_¾áG®E—	
DÕÀ1Dí¢Ao|;=XñQÞv20140317_00463_stKsb302@ë³ÊÓy8?G~~@€E˜=˜È´?Y?¦ffd¾±©üE˜¸D9è"DÔjAoþ=
]!ñQÞv20140320_00641_stKsb302@ë´+Ú
@?Xæt@€E¶)
=}ÉÑ?ÁY?À_¾¦éyEµŒfDÕ»…DŠÁAoi¿=9°·ñQÞv20140320_00643_stKsb302@ë´+݃é¯?`C@€E´úq=¡">Qzå?ŒÌÍd¾™‡E´D:yD—;Ao-…=!~ÉñQÞv20140520_00918_stKsb302@ë»Ë"y!?GÆ>@€E"
=jô˜?EñZ?p£×_¾£×
E"HDÕáªD£dAožs<ÆÇXñQÞv20140520_00920_stKsb302@ë»Ë	Ø0ƒ?;àÉ@€E"Bö=mŸð>=–>?‡®d¾Ÿ;dE"]šD:1XD¹'Ao¬¾<òñQÞv20140601_00745_stKsb302@ë½F`zê?!8@€E©-š=ÓnÂ>ÏG;?±ë…`¾…¸E¨WÃDÕÄbDQºAoþv=(zØñQÞv20140601_00747_stKsb302@ë½F%&*?&\J@€Eª*q=§¸?'Óü?³33d¾"ýôE©«…D:)ìDn˜Aox‰=òµñQÞv20140607_00453_stKsb302@ë¾1"`?€S™@€EU¸=y"ø>5-m?E¸_¾¢ÐåER<ÍDÕÙ7DpBAnðü=n°ñQÞv20140607_00455_stKsb302@ë¾4¢©¹?q÷N@€EW5=wÀ>J ?@e¾²-EU6fD9ê^D¬ZAo]Ô=Q\ñQÞv20140608_00993_stKsb302@ë¾'îON?-+@€E"¶á=–k°?Ÿße?¥¸`¾ŽÙE"¾{DÕ´sDtîAor=`#ñQÞv20140608_00995_stKsb302@ë¾'ñÁ£Ï?7«o@€E…f=ãH?8oZ?£×
e¾'ë…E"·®D9éhDŸLAnØá=ŸñQÞv20140617_00298_stKsb302@ë¿A7ë_?kkw@€Eʤ=Ó½?<¦F?±ë…`¾ª~úEÈÃ3DÕÕDÄÝApÄö=¼úñQÞv20140617_00300_stKsb302@ë¿A:ÿj"?eH@€EÉþÍ=›ž@?a§?¥¸d¾'n˜EÇÏ\D:5'D÷Aoëb=-AcñQÞv20140617_00346_stKsb302@ë¿AoNl?–_&@€EÀz=±Ü?©ÕÔ?¨õÃ_¾£SøE¿#
DÕÄsD¯Ap×=§ÕñQÞv20140617_00348_stKsb302@ë¿A"y	?~£@€EÀR=´'H@TÌ?\)^¾ ÄœE¾`¸D:bòDê=AoVÍ=!•ñQÞv20140617_00796_stKsb302@ë¿ECcG?W>@€E­V)=£à"@©?£×`¾å`E¬,fDÕªÙDbÑAoN†<ð¿‡ñQÞv20140617_00798_stKsb302@ë¿EFž±?f®O@€E­gR=•þ?!ñU?G®e¾«…E¬×D:<¬D;Ao'<ñïññQÞv20140622_00496_stKsb302@ë¿ã,y
-?']Ð@€E ã=YL?ClÔ?G®_¾™™šEŸc\DÕÁDx¤Ao¯=€k1ñQÞv20140622_00498_stKsb302@ë¿ã/Ïöù?Š
â@€EŸñq=è=‹\?ƒ×
d¾Ÿ¾wEž1HD:'\D¨´Ap9	=u‰ßñQÞv20140622_00640_stKsb302@ë¿ä_/Oú?C³x@€EŸká=‰fë?wß=?¢\_¾˜bEž3DÕª DrAoX'=(ˆ¥ñQÞv20140622_00642_stKsb302@ë¿äbWc?\‹÷@€EŸ\=ãÁÈ? ò?†ffe¾–Ež"áD9ÿ;D…PAp="çñQÞv20140630_00186_stKsb302@ëÀà\÷þ?e·@€Eª¡H=ãä˜@	Oˆ?ˆõÃ]¾–E¨*¤DÕÊúDâÑAp½ü=BñQÞv20140630_00188_stKsb302@ëÀà ¬MP?P{@€E©ûR>8Ó>JÐ?™™še¾¡ÊÁE¦·ÃD:GDøAo<= ªñQÞv20140702_00105_stKsb302@ëÁªŸæ»?U…E@€E±ì=³iT?tÙ?œ(ö_¾‹C–E®àDÕÕ?D¹‰AoÀ\=-^ýñQÞv20140702_00107_stKsb302@ëÁ­ÛeA?EÎ+@€E³M×='¨\=¾å—?†ffe¾š¬E¯ðRD:H¤DßÏAou<æ>wñQÞv20140712_00465_stKsb302@ëÂcn…>n?)Ž¤@€E›>*Îd?%®?Ç®_¾"÷ÏEš¤DÕ¢D¢Aoª–=ßøñQÞv20140712_00467_stKsb302@ëÂcqÁ©-?#Ü@€EšdÃ=Àæ?™'x?Þ¸Rd¾å`E™{D9Ô¬DÀÅAo\†=$8yñQÞv20140712_00753_stKsb302@ëÂf—$I? :'@€E'‹¤=½c¼>K>¯?Ôzá_¾"t¼EŽ{DÕ±yD6¨Ao'="\ƒñQÞv20140712_00755_stKsb302@ëÂfÞ?ýÔ@€E'qì="C0?G•Ï?µÂe¾ŠÀƒEiÃD9øRD@Ao="¥ñQÞv20140714_00159_stKsb302@ë¢tÙv(?;x#@€E­{)=Š¡>AY? _¾"záE«zDÕ´"Dš-Ao;Ã=¸ÎñQÞv20140714_00161_stKsb302@ë¢xDõ¨?:Eõ@€Eª´=¡¨>*+'?ŒÌÍe¾å`E©¸D9ùhDPAo]==®~ñQÞv20140714_00639_stKsb302@ë¦ïÄcr?9ž™@€E —¤=ž$<=£Ž²?œ(ö_¾™‡Ež§šDÕÂÉD.Ao]A<ônñQÞv20140714_00641_stKsb302@ë¦ó#¨ý?1ß+@€E¡¡Ã=⅜>3‹¦?·
=e¾ÒòEŸ×3D: !DÇAoeE=[ÂñQÞv20140803_00153_stKsb302@ëÅ#s˜H?#Æ@€EŸmì=âä?ÿ¾À?â\_¾‹C–EŸÅqDÕ¸sD#×Aoè=HÞ%ñQÞv20140803_00155_stKsb302@ëÅ#vx·ø?2'@€EŸ/
=‹»€>žãe?«…f¾'n˜EŸ±
D9ùšDNAoV=
=£ñQÞv20140803_00201_stKsb302@ëÅ#ÓÉù?:[
@€EšÜ×=ëÀ>@-?¡G®_¾ß;E›RDÕµÃD åAoºÛ=ñQÞv20140803_00203_stKsb302@ëÅ#֕º?;þ^@€Eš¯=¹`Ä=–(á?§®e¾™™šE›=ìD9íDT‹Aoœ/=ð-ñQÞv20140803_00249_stKsb302@ëÅ$=À/[?d|ð@€Ež)=£ÆX>†æJ?"33_¾ ÄœEž+ÃDÕ³D,ÝAnßë<óØOñQÞv20140803_00251_stKsb302@ëÅ$ADΑ?n|?@€Ežçö="*´?í¹M?'\d¾·ÎÙEŸš)D:'\DApÕ=%>ñQÞv20140828_00306_stKsb302@ëÈB1Zöœ?I$@€E'ßq=jö=ˆÜO?¡G®_¾œ(öE"ÃDÕ»ðDï®Aoˆž= ñQÞv20140828_00308_stKsb302@ëÈB4º½?Wi@€E"†Ã=ò¨?Éµ?šáHe¾¾ùÛE"öD:#D
`Ao؏=+TQñQÞv20140910_00136_stKsb302@ëÉà·Ñ¸š?ÌV@€E"C\=¦u@?LH?Ñë…_¾"t¼E"¹®DÕ¸ÕDôjApT=4®ìñQÞv20140910_00138_stKsb302@ëÉà»"?õ¨@€E"5¸=›U¼?1C?У×e¾˜"uE"Ø)D:úD8BAo[ó=!üNñQÞv20150703_00147_stKsb302@ëî߶]¿?VÂ@€E°š=Ãä?×?"33N¾¨r°E¯ìDÕ¨{DÔ¼Ap|Ð=GKöñQÞv20150703_00149_stKsb302@ëîߺžf?rá¶@€E¯r…>Hw>8e?záHV¾¡G®E¯×D:"NDêNApÄ^=WDØñQÞv20150722_00297_stKsb302@ëñB÷ÖöÇ?zP@€E‹n=‹Ü?)Í?'\_¾—
=E‹ÏìDՐåDô¼Ao"¾=4¶µñQÞv20150722_00299_stKsb302@ëñBû3§ø?k»c@€EŠßq=gªñ>»‡?ffff¾£SøE‹5HD9íqD{×Aoъ='‰#ñQÞv20150723_00681_stKsb302@ëñeR
Ä?Ó1@€E…!ì='e´=ÍuH?ª=q_¾™™šE…:)DÕ¨9D™7Ao'Ó=9vñQÞv20150723_00683_stKsb302@ëñeUyt
?*pñ@€E…^Í= …X>­'!?˜Qìe¾ŠÀƒE…e×D9ÝPD·
Ao¸<ò\ñQÞv20150731_00321_stKsb302@ëòbÄ:'?*·S@€Eª
=£R">ã‹?¯\)_¾uEª¨DÕ|Dq'Aoa<ù¨ÔñQÞv20150731_00323_stKsb302@ëòbˆp?$–@€Eª"á=Íòû>8ø?°£×X¾""EªeìD9–¨D'ªAní?=•ñQÞv20150806_00390_stKsb302@ëó";.ÏÌ?Dñý@€EºÍ=§¬<…µ?¡G®_¾˜"uE».ÍDÕxåD²AoT=%.¿ñQÞv20150806_00392_stKsb302@ëó">Bá&?ZFˆ@€E¹Ê3=Ÿ¢?s…?'\d¾Ÿ;dEºøÍD9lœD³DAnµ"<ö÷ñQÞv20150826_00093_stKsb302@ëõ ;6§²?'#F@€E 5\=O\>-]Ã?¾¸RJ¾—
=E¡)DՔœDÌÍAn²=QpñQÞv20150826_00095_stKsb302@ëõ >aæ?#|¦@€EŸ¬{='•L>ÐvË?µÂe¾bNE¡E®D9™‰DÓTAo~:=¶üñQÞv20160718_00753_stKsb302@솚fs?(7x@€E†qì=ÍwÖ?†Ö?Ž{_¾"ýôE…¤DÕȬD¿žAoíÝ<ßG~ñQÞv20160718_00755_stKsb302@ì†;Ù?$Ü@€E†T=–ƒ¤?¨ n?ƒ×
e¾™™šE…iÃD:¢DäZAo}§<Õ>!ñQÞv20160728_00421_stKsb302@ìÄ,â6A?Åx@€EŸÂ¤=ÀÎ?!)?áG®]¾‹Æ¨Ež2{DÕ®DÙAo€=NQŒñQÞv20160728_00423_stKsb302@ìÄ0€Ê?>d@€E $q=¡pc?Ɓø?Ã×
e¾ A‰EŸ/×D9îfD+AoL¼=%ñQÞv20170617_00705_stKsb302@ìHExºáé?J}d@€E'­=pK=õi0?˜QìY¾"t¼EFDՙDÒòAp!=*sOñQÞv20170617_00707_stKsb302@ìHE{'î?*P"@€E'…=̀?j,·?ž¸Rf¾š¬E'̸D9´¬D
ÃAnq€=?ñQÞv20170623_01202_stKsb302@ìI
*Pöè?¼ü«@€E´O==¹«¬?<P?ŒÌÍ_¾¹Û#E³'RDÕ®¨DAËArRÖ>"ÔññQÞv20170623_01204_stKsb302@ìI
,ïÝH?À¹@€E´—Í=r©`=¿	?°£×e¾ºáHE³þD9ύD;¶Ar,>?oòñQÞv20180513_00705_stKsb302@ìq‹,!Æú?Gá¶@€E«-Í=hã¨@\-k?¾¸R`¾ˆ1'Eª®DÕ·…DzAoƒ™=<"ÑñQÞv20180513_00707_stKsb302@ìq‹/mt?eZ@€Eªiö=ZV@>"¤O?¨õÃe¾ž¸RE©ÞD9÷DoLAoõ
=˜áØñQÞv20180525_00699_stKsb302@ìsZNšî?uôv@€E§1
= Ž?á¦"?°£×`¾˜bE¦úÍDÕ¬"D
¢Ap=ƒtsñQÞv20180525_00701_stKsb302@ìs]ã:w?]³š@€E§%®='ì=?‡"?šáHd¾‰º^E§=D9ú-D##Ao9­= }ñQÞv20180525_01032_stKsb302@ìs	>"?†à–@€EŸCì=¶à?Ț:?}p¤_¾…¡ËEžj)DՊ5D­²AoA®=c
tñQÞv20180525_01034_stKsb302@ìs	Q
d?kŽ@€EŸw…>	¼->ÔÃ?«…d¾¢MÓEŸ4D9®D¨"Anãè=LÂ{ñQÞv20180728_00213_stKsb302@ì{¥fÜ®?.ÿ,@€EH\=ÍV[>7Mh?ÌÌÍ_¾¤ZEŒ»
DÕyhDŠ-Aod|=(]ñQÞv20180728_00215_stKsb302@ì{¨;ñ?=@€EŒ¬R=×þú>5-š?¡G®d¾³¶FEŒ^öD9"ÝD")AoA»=*KñQÞv20180806_00345_stKsb302@ì|#LºXV?5ô
@€E›Ä{=¶ÜÄ>T/I?ŒÌÍ_¾™‡EšaHD՛¦D\Ap£K='¸ñQÞv20180806_00347_stKsb302@ì|#OÈ9ë?/,©@€E›^ì=™Ÿà>xj?«…f¾—
=E™à=D9͑DAHAo^.=	xqñQÞv20180812_00585_stKsb302@ì|ãaPï?/ˆ@€E'­= á`?/"?p¤_¾ž¸REö=DÕ¶DãAoT¤<õ[ãñQÞv20180812_00587_stKsb302@ì|ãdD"?D¯_@€E'Î=†Œ =úX?˜QìW¾£SøEÎfD9ð!DÛAo1(=šññQÞv20180825_00145_stKsb302@ì~€õÒº¢?/‹Ã@€EœŒ…=ÄËÀ@vö?•Â_¾ ÄœE›ºDÕXBD¿Ao¦D<ý×jñQÞv20180825_00147_stKsb302@ì~€øÎbÏ?5Ps@€EœG{>[r>êåò?†ff]¾ž¸RE›Q3D98bD¸öAnšì<ï"zñQÞv20180831_00069_stKsb302@ì?öëû?Sļ@€E/q=«Ý$?"F?šáH_¾"záEŽ"öDÕo+D² An²v=(FñQÞv20180831_00071_stKsb302@ì?ùk`÷?ZŸt@€EŒš=«P<õSr?'ë…e¾˜"uEy3D9YyDÄAo]'=#ÖñQÞv20180901_00549_stKsb302@ìc¨žÅ(?hO›@€ET§H=ïä0?À¤Þ?p¤_¾¤ZET}HD՟}Dó#Ao¸†=IvsñQÞv20180901_00551_stKsb302@ìc«™q?~ z@€ETÉ3=¡×t=Ð@°?xQìe¾/ET­qD9ñDBáAn͓=?HÑ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_68n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  240 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             }¦¸8v20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+>¼Ï?ÁG®d¾o²
E•DU
D7\ÝAq@˜=N/¼}¦¸8v20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@>.®ì?·
=g¾‰7L	E•ô)DåãøD9wðApŒ=Eé}¦¸8v20110803_00587_stKsb333@ë<$9eÌã?X@@€E9f>ÞÚ>C‡á@
áHd¾£×

EqDPD3yÛApÅ=D2y}¦¸8v20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L?Ô¤ž?Ê=qF¾œ(ö	EÎáDãj%D5|îAp¿Í=>#+}¦¸8v20110804_00761_stKsb333@ë<F4GÛ6?'ÏÚ@€E±}>
¹J>IbÀ?¾¸Rc¾ž5?
E°NfDP1hD3¤Ar¾=C^Y}¦¸8v20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&?G­ ?ê=qg¾"t¼	E¯RDãeüD5ßAq'î=]£+}¦¸8v20110820_00584_stKsb333@ë>CéÜLÈ?M_@€Es
>ræ=Š¶<?«…b¾£×

Ez·®DPÇD2«#ApT^= g"}¦¸8v20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoê?ôÀê?´záf¾¢Ðå	E~¤DãcD4cøApì=QP}¦¸8v20110901_00798_stKsb333@ë?ÄÍu±?%}}@€EË×>$H=Hæ®?¢\c¾™™š
EÈ¿ÃDW}/D+™ºApvì=Ë
}¦¸8v20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o=() ?ž¸Rf¾'ñª	EÉÃÃDç4¬D-ŸAq,ì=ÇÁ}¦¸8v20110915_00497_stKsb333@ëAƒL™ñ®?-›ß@€E½$…>.?.è?¯\)d¾ƒ•
EºWìDP¬D3 !As¶e=WXø}¦¸8v20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ>w}?¾¸Rg¾ŠÀƒ	Eº0)DãgžD5HApŒë=ôh}¦¸8v20110925_00353_stKsb333@ëBÀÂE/?z]š@€EÃ]==áDÌ?16†?®{c¾¢MÓ
EÀ‰®DWKDD+àRAqÀc=U.ã}¦¸8v20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ?dz ?£×f¾ Äœ	EÂm×DçwD-×}Ap)"=c;m}¦¸8v20111009_00353_stKsb333@ëD€½	pl?)þ@€E¢æá>˜î>Êx?Ÿc¾œ(ö
E¢
DOñ7D3wAr ­==—}¦¸8v20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]û<­ð»?ÈõÃE¾ŽV	E£(DãYôD4ø1Arc=Wï/}¦¸8v20111014_00177_stKsb333@ëE ͺ"{?¼§–@€Eá=£ý8?°›è?záHe¾·ÎÙ
EŠÙìDWKÇD+oAp[->&B&}¦¸8v20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`>RŸZ?G®d¾Ä›¦	E‹!ìDç#D-~‡Ap՟>VZÍ}¦¸8v20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_?0öã?·
=b¾'hs
E¤
DOç®D48ƒAp6=R»}¦¸8v20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.?iÑø?\g¾'ë…	E¤>¤DãjVD6"-Ap= |º}¦¸8v20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\?ã»g?Ï\)A¾'ñª
E¤ÔDOÞéD3úòAqWD=XVs}¦¸8v20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨É>™Âê?Ã×
@¾'ñª	E¤œDãUD5í?Atþ=Qé±}¦¸8v20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» "?qpŽ?·
=e¾¨õÃ
E­ÿ®DOƨD3xsAq
=-ïÿ}¦¸8v20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜK?žl-?½p¤g¾ŽÙ	E­BRDãY/D5JApìi=[Ï}¦¸8v20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C?(bp?'\P¾"ýô
E­¿šDOÑüD4=ÃAp[¿<ݳÞ}¦¸8v20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|?Ërˆ@g¾Ÿ¾w	E­ŸqDãcmD6 Ap''=Dû}¦¸8v20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b>€N_?ºáHb¾™‡
E¨HÍDO÷
D4(´Ap´=9¹¦}¦¸8v20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×>KM~@õÃg¾™‡	E¦åÃDãfwD6\ApÁº=‡Da}¦¸8v20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'@
8F@>¸RB¾‡®
E¦'RDOè"D3ó¶A}úÑ>-¢­}¦¸8v20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu?ªŽq@J=q[¾†$Ý	E¥¨=Dã^-D5öéAxì >A}¦¸8v20120417_00372_stKsb333@ë\iˆ…ÕÂ>øý1@€E§Œ¤>MRE=K¥­?¥¸d¾–‡+
E¦ ÍDOì)D3¼{Aq7b=Á"}¦¸8v20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U>ـk?å¸f¾'hs	E¤žöDãUôD5/AqZþ=]äÙ}¦¸8v20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm?"9Ô?Տb¾•
E­šDOØbD4Z°Ap-=6}=}¦¸8v20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žq@]€"?Ï\)f¾¢MÓ	E«S3DãT{D6^FAoZ²=],`}¦¸8v20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0=¹zû?ã×
N¾‹Æ¨
Eªù3DOÖúD3ÊApŽu=_£
}¦¸8v20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È>µ~™?¡G®f¾"t¼	Eª€fDãLjD5ªNAq4®=u"}¦¸8v20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp>Žl?Ï\)f¾š¬
E©c×DPËD3€åAq¢f=*äl}¦¸8v20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I=ä.?µÂg¾®—	E¨W\Dã[ßD5CTAq ½=YúØ}¦¸8v20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±>ŒØ?G®d¾—P
E§éÃDOéXD3Ž¸Ap=1»}¦¸8v20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ>-3?¼(öf¾ A‰	E©óÃDãRÉD5Z°AqºU=#Ÿõ}¦¸8v20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•Ž?rSV?ØQìU¾ŒÌÍ
E®þ{DOáºD4.éAp… =bû}¦¸8v20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)ó?ÿâ?¹™šf¾ˆ´9	E­«3DãTöD6fApË®=!Nr}¦¸8v20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)?/?§®e¾ŒÌÍ
EjPöDOò D3}ApÚ=z«}¦¸8v20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(>À÷?±ë…N¾å`	EiRfDãXƒD5<œApÊÄ=pÒ}¦¸8v20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ>mU–?Î{b¾¡ÊÁ
E–¥×DOÓ×D4øApg=!T-}¦¸8v20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnê=ãOœ?¨õÃ2¾§ïž	E–5šDã[¾D6FApÂ=oH}¦¸8v20120607_00364_stKsb333@ëbÄé¬0ö?Jý@€E"½)>á>
rç?—
=d¾"zá
E'šRDWIÛD,žfAq!Ñ= }¦¸8v20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãU?KÕ¦?Ó33f¾¢Ðå	E'Z¤DçôD.}AqnÌ=D´}¦¸8v20120611_00408_stKsb333@ëcCûfˆu?•Ÿ@€E†Ÿ×>B'·?é¶7?±ë…`¾¥`B
E…—šDWD{D,ÓdApáý=t}¦¸8v20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>>l"J?Ç®f¾¡G®	E"ÕšDçôD.¥¢Apäø=!Ü£}¦¸8v20120614_00523_stKsb333@ëc¦ƒë²?Åú@€E‹Å¸>3'ò@Û|?•Âe¾"t¼
E‰Õ\DW4¬D,HÅAq×=$@Ù}¦¸8v20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P@h†"?Ç®E¾‰7	EŒóìDçœD.¸Ark=fË}¦¸8v20120617_00650_stKsb333@ëdÄþH?<¨ @€Ef±H>{?D8"?¸Qìe¾—
=
Ecl)DWS#D,GAp•™= P·}¦¸8v20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)>"C?´záf¾™‡	E_â¸DçžD.…Aqaæ=T^}¦¸8v20120630_00211_stKsb333@ëe£"2Ð??@€E§S¸>IôM?<Y?Ñë…e¾™‡
E¥Z{DW)šD,ê Aq=DÊÔ}¦¸8v20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ?>=@®f¾™‡	E§!×DçBD.èAq6»=\™1}¦¸8v20120705_00909_stKsb333@ëfE·ÕÔÞ?Bì‡@€EY×>OÇà>฽?¼(öc¾¡G®
EV"3DWbD+‹Ap€×=CÀ}¦¸8v20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#=Eè?¦fff¾¬1	EZnfDçÕD,"AqeŒ=n±}¦¸8v20120714_00785_stKsb333@ëge-G@±?PwA@€Eqˆö=Ù.&=~?œ(öd¾£Sø
En?\DWLœD,ÝApƒ=…y}¦¸8v20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJ?E¡9?«…f¾/	En
Dç
D.	HApé=QT}¦¸8v20120716_00595_stKsb333@ëg£0I£?Sê@€E–¤{>&l<'Û?•Âc¾¤Z
E"DöDWåD,«dAqd°=&æ}¦¸8v20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ì?•¶ˆ?µÂQ¾ŒÌÍ	E"
Dç!D.…²Aq«=sï
}¦¸8v20120717_00291_stKsb333@ëgÀфÝJ?5Ä@€E¢Kö=ú£™?Á?µÂQ¾Ÿ;d
EŸ
…DW-PD-%?Aq¸é=É·}¦¸8v20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:ú<H¡r?ª=qf¾š¬	EŸDç	'D/=/ApER=0€}¦¸8v20120718_00072_stKsb333@ëgßÃ!½À?0¢J@€Eï.q>-2?DD—?ª=qe¾œ(ö
Eì:=DVˆÅD,KApÆc= þ}¦¸8v20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4?Öñ¿?Ã×
f¾‡®	Eé¢DæºD/‡Aq½=ä(}¦¸8v20120719_00072_stKsb333@ëgÿqÆé?oºX@€EÊmÍ>šà>¶ô'?¦ffe¾ŽÙ
EÆkšDVÁhD+ϾAp¸=ˆd}¦¸8v20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=ËÏ>"5Ù?xQìg¾¢MÓ	EǏDæÍãD.àƒAo½S=Mï}¦¸8v20120719_00427_stKsb333@ëhDÌ2s?fQ@€Eª3=ؚ+>œx‡?"zád¾«…
E¨¾¸DVQìD,¢Ap‡=‹Í}¦¸8v20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖ>C(Ý?"záf¾·ÎÙ	Eª&¤Dæ¨BD/ˆÅApCº='Éa}¦¸8v20120721_00379_stKsb333@ëhE"k«?2‡=@€EŸ‹š>´j>É?£×c¾ŠÀƒ
Ež'fDWU?D,3#Ap"\=-|s}¦¸8v20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò=BÛ§?ž¸Rg¾'ë…	Ež–Dç	D-õAp¬2=®}¦¸8v20120722_00289_stKsb333@ëh_À›Ñ'?"§È@€E¯Ã=ø‡}¦¸8v20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDj=þ¸k?}p¤f¾¼j	E«×DæùD/%¢Ap_[=d¶^}¦¸8v20120723_00366_stKsb333@ëh'4¤'+?_{P@€E†|3>;O">ûoX?xQìd¾'n˜
Eƒ9HDW49D,™ºAqh=Ðû}¦¸8v20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëy>I—ç?†fff¾"÷Ï	EƒÄ¤Dç=D.iìApâ¿=& Å}¦¸8v20120726_00190_stKsb333@ëháJ¬Ü—?ÌÈ@€E˜(®>Ä?5ï?ºáHe¾¥ãT
E–Ê{DW6‡D,ÑhAq›É=)7Ø}¦¸8v20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áÊ>ÄBº?·
=g¾"zá	E•ÃDæò D.Ó¶Aq,W=C¶}¦¸8v20120731_00285_stKsb333@ëiÆ4Ø?@Á@€EwH=¼X>âm?šáHe¾˜b
ErIÃDW"-D,Ý?Aqå=çˆ}¦¸8v20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤ?á6&?\)f¾/	ErhÍDæîVD.ÊNAp"
=*c}¦¸8v20120801_00568_stKsb333@ëi¤à‰î?ZXF@€EVôö=žýx?(}?G®f¾«…
EQÿ…DWH"D,AoÇå=ѵ}¦¸8v20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8=¡ÎÐ?záHf¾§l‹	ET7®Dæû…D."ApLa<òý6}¦¸8v20120804_00643_stKsb333@ëj‹
`?kd³@€E‰=¸p>_X?Ž{g¾µÂ
E‡®DW:ND,fApì=:8¿}¦¸8v20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³ÛÄ=lñ2?k…f¾²-	Eˆ6DæñôD.
Ap&K=Ge}¦¸8v20120808_00189_stKsb333@ëjƒgœr?)œŒ@€Ežï==ô¬>`£?˅d¾—
=
EœýšDWQ'D,4Aqj=V}¦¸8v20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús?†P<?øQìF¾'hs	EŸL=DçhD.As6"=¦[M}¦¸8v20120814_00115_stKsb333@ëk?Íæ_?)|¥@€E˜Œì>$‡Ø>‰®?Ñë…e¾šŸ¾
E•×3DW,œD-^AqQ‰=6ù9}¦¸8v20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH?@Ï?ù™šI¾bN	E"ø{DæúÙD/As²U=‰V}¦¸8v20120817_00530_stKsb333@ëk¤¾ç"?›Åú@€EVá=׸Ô}¦¸8v20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮}¦¸8v20120828_00637_stKsb333@ëm·¯¯0?_w@€E¾µì=µ_Œ>Íì?¢\M¾¥`B
E»ø)DWz-D,…¢Aq/¿=@æJ}¦¸8v20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ >¿Ë?³33f¾œ¬	E½ß×DçD.`AqV=.ãU}¦¸8v20120829_00468_stKsb333@ëm#ÀîÙ?²#@€E­º{>èg?n?\e¾¡G®
E¬¸DW]/D,hRAq+)=7/J}¦¸8v20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>Û?-0?æffb¾°£×	E¬SqDçþD.VfAr,=C1}¦¸8v20120911_00370_stKsb333@ënÂGa¾a?+©L@€E¯'{>!ã¨>[ü'?°£×c¾™™š
E®0ÍDW/D,®Apó=‰}¦¸8v20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸>Aµ?У×f¾'ñª	E¯+ÃDæô‹D.¨åAqE=ú·}¦¸8v20120912_00115_stKsb333@ënàŠú?(hº@€E¿
>*>
¯Î?\e¾"ýô
E½ÊRDW^VD,"œAp´¦=!¤}¦¸8v20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJ>Ÿ†E?¢\f¾²-	E¿¢Dç D.¬ÝAqBq=0a}¦¸8v20120924_00108_stKsb333@ëp`t;;??Zw@€E™!3>c*=µ®ß?ã×
c¾›¥ã
E—ÛDW6ÉD,µ²Ao =0Ë}¦¸8v20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛ?Ö²v@f¾¤Ý/	E™—…Dæù/D.Apï=:

}¦¸8v20120925_00087_stKsb333@ëp÷ÏÚÉ?g@€EÉlf>ê/<E"?¬ÌÍc¾œ¬
EÈ%ìDW#¶D,AoÞ<=€ü}¦¸8v20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw<VÖ?÷
=f¾…¡Ë	EÇ¢=DæúwD.{øAq0r=XÑn}¦¸8v20120926_00351_stKsb333@ëp¢RNQ?>Çç@€Eº}q=ì"O>#è"?ÁG®d¾ŒÌÍ
E¸¸¤DWSdD,›uAq'°=C×À}¦¸8v20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ=ùL??˅O¾ Äœ	E»|öDæø!D.‰üAsJî=?•_}¦¸8v20121012_00210_stKsb333@ër ÜŠ9Õ?n¬@€E±%Í=·`h?f–?œ(öd¾«
E±K®DW0åD,'Aq+C=yˆî}¦¸8v20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«=ړæ?G®f¾§ïž	E±)Dç˜D.¨Ao"å='b}¦¸8v20130318_00559_stKsb333@ë†KTzE–?g%@€E'	á=Ş$?Tò?§®e¾¦ff
E€ÄöDW.FD-z-Aq¨Ÿ=x
D}¦¸8v20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5?'æ´?ž¸Rf¾ª~ú	E€£
DçZD/nÉApòÛ=8ÿŸ}¦¸8v20130323_01202_stKsb333@ë†ë됕?#Ò|@€E'›Í>#{Q?ÜÆ­?\9¾‰7
E'DW‰D-sAy
¾='Á}¦¸8v20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´>¬›A?\)f¾¤Z	E'œDæóTD/Z-Aq'5=1ôÿ}¦¸8v20130324_01379_stKsb333@ë‡
•CŸ?×w@€E–K×>º=]¾~?Î{e¾—P
E•Ê)DWTD,ÀåApå²=$ñ'}¦¸8v20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ê}¦¸8v20130325_01017_stKsb333@ë‡+‹®Ï·?®.@€EŸÁ…>-RÁ??У×d¾¡G®
EžÌDWZD-AÛApÀä=*Èv}¦¸8v20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>"=A}/?Î{f¾–‡+	E =Dæí'D//mApîÖ=*\å}¦¸8v20130326_00588_stKsb333@ë‡Jƒ(Ck?í@€E­˜®=ö"á?
?¡?Ž{e¾²-
E«ÀRDW¸D-@1ApîÈ=á%}¦¸8v20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹=w¡K?ª=qf¾ Äœ	E«e
Dç+D/8RApÔt=#]C}¦¸8v20130625_00894_stKsb333@뒨u\ha?§6á@€Ec{=Ùt·>$XÅ?xQìc¾èõÃ
E_
áDWþD,`"Akm>6U}¦¸8v20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=ß>nôT?ˆõÃf¾Ïß;	Eb"…DçD.XÅAp;'>Ï}¦¸8v20130702_00326_stKsb333@듂¯ŒªÉ?æ‰@€Ešé>t}¦¸8v20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u<Öµ¾?ìÌÍf¾¢MÓ	E˜RDæïLD/p!AqFX=>©í}¦¸8v20130703_00280_stKsb333@듡Üö€z?3¤r@€E}њ>Ë>å M?šáHd¾—P
Ex†DVû–D-V‡Ao:ª=¬t}¦¸8v20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ>@G ?¼(öf¾¡ÊÁ	ExS×DæúD/dJApÎ=Ž}¦¸8v20130703_00472_stKsb333@듣uf(Ô?<-u@€E…hš=Öám?)üó?¬ÌÍe¾Ÿ¾w
Eƒ'3DW#DD,ùhApB=ÔÖ}¦¸8v20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´>cÌV?"33f¾²°!	E'K
DæðD/ ApT#=ß}¦¸8v20130703_00808_stKsb333@듦`ö0?8žÎ@€Eƒð®=´‹L=ß÷?p¤c¾¤Ý/
E',{DWD,‡®ApQP=»Ì}¦¸8v20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜>ʯ?¡G®[¾¨r°	EËDæûßD.BòAqÆ=qG}¦¸8v20130705_00264_stKsb333@ë"àè¼Ü?\¡þ@€E'¸=²‡ð=Éŗ?"zác¾§l‹
E®DW?D-—ðApŠv=Z"Ý}¦¸8v20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄD>Ž£*?s33e¾²-	EŒ«Dæí?D/³×ApŸ='"N}¦¸8v20130705_00504_stKsb333@ë"âÐ;'Ñ?B5å@€E{Ö=·P›=íoã?§®d¾¯ 
Ew¶=DW!yD-9šApí=i}¦¸8v20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4?,g«?ÁG®f¾ª~ú	Et}Dæñ/D/BAp!Ð=.L³}¦¸8v20130705_00840_stKsb333@ë"åØa°Ê?€ÊÛ@€ElDR=
0>óœ8?šáHf¾®—
Ei¸DW1D,¬ApôE=ˆäº}¦¸8v20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡>I×?†fff¾¿|î	Ej¤ÍDçD-ÌZAqè=µÞ}¦¸8v20130705_01112_stKsb333@ë"èÛŠ.?žûH@€E‰äf=¡13>ƒ¹?G®f¾«
E‡BDW‰D,AHAoCé=ÄS}¦¸8v20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á>'§?˜Qìf¾Àƒ	EˆeÃDçD-çðApf¸=ù@°}¦¸8v20130706_00519_stKsb333@ë"Ð^òÕ?(Í@€E™à×>›Ò>ÝO?®{e¾ŒIº
E—:¸DW	D,øRApô‡=_Ã}¦¸8v20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæ;¨Z:?àf¾©ûç	E—w
DæîD/'\ApÎ[=@‰}¦¸8v20130706_00711_stKsb333@ë"ÅOTý?ÉU@€EŽ
>Ô>î²?p¤d¾«
EŒFRDW0!D,¨!Ap»–=j1}¦¸8v20130706_00715_stKsb333@ë"̨½?³v@€E>jí>MHŸ?¥¸f¾ŽV	EŽ…DæëD.'Ap­Î=
™©}¦¸8v20130711_00323_stKsb333@딢?X?ˆ@€E gš>ô=Ú?Þ¸Rd¾˜b
Ež"¸DW-?D-=Aoÿ<=Q'D}¦¸8v20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Ð=Ïk)?áG®g¾Š=q	E…DçD/=`Aq.¤=‡àã}¦¸8v20130713_00415_stKsb333@ë"â7éü?$"&@€E˜‹Ã>Ð>ü"Ó?æffd¾—
=
E•¼¸DWÑD-!hAo 
=.ZÂ}¦¸8v20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—=½t¸?Ï\)f¾—P	E•—
Dæõ`D/>˜ApÆç=5î^}¦¸8v20130724_00775_stKsb333@ë–FߚT€?bùu@€E'æ¸=ÎÚ*?/ÑI?¡G®f¾—P
E'13DW<¼D,{¶AnÈd=1ãâ}¦¸8v20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[?
íX?§®f¾'hs	E'Dç¼D.mqAogg=há}¦¸8v20130727_00128_stKsb333@떠]µ2&?€¹@€EÀ­Í>t>ÇKÖ?G®d¾"ýô
E½ÒfDW=PD-[TAo+=ƒÀ‰}¦¸8v20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóH?œ±'?Ž{f¾¨r°	E¼`Dæù¢D/]`AnW`<íaº}¦¸8v20130807_00323_stKsb333@ë˜ED]'?:Ѷ@€E˜õá>ž®>ËBf?£×d¾¨õÃ
E—¡qDVû×D-oAkð~<ôÐz}¦¸8v20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>ZÈ?ÊV ?¡G®e¾«	E'rDæ±D/:°Ak 9=°Ö}¦¸8v20130828_00381_stKsb333@뚢rWæœ?8X¿@€EÀ›R=Ûjƒ?
M
@{d¾·ÎÙ
EÁc×DW=`D,šAAJQ<§•œ}¦¸8v20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z>Øz?ÁG®f¾²-	EÁ\DæšÁD/€RAAšÿ<£s×}¦¸8v20130922_00164_stKsb333@ëÀ®/ƒ%?N,€@€E•Kq=Ýd¢}¦¸8v20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&X<Ég÷?záHf¾¤Z	E•ÃDæ ÅD/©'Al^¦=KÖ}¦¸8v20131007_00192_stKsb333@럠¹_í¦?<Qä@€EÄä¸=àù–?¹ä?°£×d¾/
EÃü)DWÛD,‡Ao-À=4$×}¦¸8v20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>í>÷Tî?Ñë…g¾ž¸R	EÅÈáD晁D/•ÓAot°=.†€}¦¸8v20131016_00052_stKsb333@ë ÀðZñ?{	@€E¶€=£ÃÈ>øg
?·
=d¾«…
E¶•\DW2ÁD,'yApÀm=¢Ž%}¦¸8v20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ×>§ÅÖ?"zág¾´9X	E¹Ì¸Dæ åD/XAnç½=¿£~}¦¸8v20131017_00163_stKsb333@ë à¬£Œ?km@€EÉZ®=Òlk?&ʆ?záHe¾§ïž
EÈöDW,9D,›#Aoœ=UÐÔ}¦¸8v20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕx;Žv?ŒÌÍg¾/	EÈÕ
Dæ½qD/´AnîÓ==†{}¦¸8v20140526_00667_stKsb333@뼅 ýz?-úV@€EœºÃ=ɂ"?e8?¬ÌÍe¾Ÿ;d
Ešì=DW1ºD,ÒApä?=Ié!}¦¸8v20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ?ž‰?ž¸Rf¾–	Eš(¤Dæ¾D.êáAq"¬=>&}¦¸8v20140607_00511_stKsb333@뾩8ÿ?gk@€E`†R=Ëå,}¦¸8v20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
?3åO?ug¾›"Ñ	Ee)Dæ¦ÑD.ü‹ApÔ°=C²Ý}¦¸8v20140617_01142_stKsb333@ë¿Iœ&·O?·Ò¢@€E·óš=¨–´>5•?¨õÃd¾Ä"
Eµ¸DW/®D,FéAr÷…>8Á€}¦¸8v20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§I?'á?8Qìg¾­'h	Eµ;…Dæ}ÓD/™ÛAná¨=Úð°}¦¸8v20140620_00993_stKsb333@ë¿©þpù'?n;@€E•\=¢Y4>ˆÅw?"záe¾¤Ý/
E"§qDW-D,ÎéAqÈ=PHÞ}¦¸8v20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õo=«µ/?¨õÃf¾'n˜	E"¤D桲D/ƒ3Apµ6=ÉG}¦¸8v20140623_00931_stKsb333@ëÀØ©?;2ÿ@€E‰!>KÛ>}Ï?•Âe¾¡ÊÁ
E‡Ý3DW!D,MqApÝÁ=#,Œ}¦¸8v20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩ?Óh?¥¸f¾¥ãT	Eˆ¹ÃDæs+D/ªÁAq+=&òÊ}¦¸8v20140624_00263_stKsb333@ëÀ"CrŠ?sÐÒ@€Eâ==̲ <°Å?'ë…d¾˜"u
EŒ£…DWÛD-ZAq¤Š=ŠÓß}¦¸8v20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®â9Ü!Q?\(ög¾¨õÃ	EŒr)Dæ°sD.×}Ao"Õ=NpŠ}¦¸8v20140624_00911_stKsb333@ëÀ)eÞü¥?9á:@€EžR=ºg<?΃3?·
=e¾¨õÃ
E›ÃDW>fD,@"ApëÙ=2VŽ}¦¸8v20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7@$\¿?ÔzáQ¾šŸ¾	E›ñ\Dæ†ÑD/Å/As¼®=ƒÁÅ}¦¸8v20140702_00787_stKsb333@ëÁ%®œÖ:?ƒy@€Ezhá=¸¶t?)	M?\(öf¾¥`B
Ev°{DW.‡D,S–ApÅ«=ndC}¦¸8v20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«P<Ñ»?s33f¾¬‹D	Es${DæsÇD/®Ap´ô=ŒŒ}¦¸8v20140703_00547_stKsb333@ëÁCºh¬<?^@€E†<R=ÑÅ*>#¿?Ž{d¾"t¼
EƒêfDWD-Ar"}=:L‹}¦¸8v20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®>}#u?ŒÌÍf¾/	E"]ìDæŒ1D/$)AoÓ1<ê³²}¦¸8v20140706_00473_stKsb333@ëÁ¦ªŽïr?=U!@€E©"Í>ª>oŁ?ØQìf¾™™š
E§XDW1‰D,p1Ao¡Ñ=73&}¦¸8v20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=Çsp?W¶"?´zá\¾å`	E§ÎöDæfÑD/®ÉAq-E=BM€}¦¸8v20140712_00571_stKsb333@ëÂdd'W?¤@€E˜ñì=úíW=Gà?ìÌÍT¾\)
E–t=DVÛ×D-Ap?Õ=KÊ\}¦¸8v20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc?8ûr?¸Qìf¾'n˜	E—ó…Dæ…ÓD/,ÍApOR=s=}¦¸8v20140804_00122_stKsb333@ëÅ@	-{?ž¡Ú@€E­Ù¸>
*@86?\)d¾ÎV
EªÀÍDWÃD-5ApPz>;ƒ}¦¸8v20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w>?G®f¾³33	E©óìD漃D/djAp¾[=Ρõ}¦¸8v20140911_00315_stKsb333@ëÊB;.)?(Ø'@€E–²Í=ð¿I?=¦°?Æffe¾Ÿ¾w
E•"DW<œD,ZoApŹ=9é­}¦¸8v20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È>œ	Ð?p¤e¾"zá	E"¦¸Dæ1D/öAp€K=	J}¦¸8v20141006_00163_stKsb333@ëÍ µ¦•?=­Ë@€EÆC=î=?g×?Ê=qd¾•
EÆPDW6FD,{–Ar¡¥=f1s}¦¸8v20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&?	#~?ÌÌÍf¾¢Ðå	EÈw
Dæ±D/"øAp°î=P}¦¸8v20150523_00229_stKsb333@ëéÊ#Ù`?2¿Ä@€E±\×=Ñf?©/?×
=a¾°£×
E¯'\DW1D,cøAqô-=eæ<}¦¸8v20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º?µ©à?ÈõÃV¾Òò	E®)qDæ¤D/´jApúh=\
}¦¸8v20150529_00487_stKsb333@ëêƒ?ú6<?<°M@€E­´ì=Ì{?+`??˜QìM¾ˆ´9
E¬=DW#D-2ÑApÒú=+³ý}¦¸8v20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC>'!?šáHf¾šŸ¾	EªëqDæÐ!D/$ÍApÓ±=dc}¦¸8v20150529_00535_stKsb333@ëꃭ¿
Â?J‡†@€E¢â\=ä
Ð<w:6?«…d¾Oß
E¡€DWRoD-8sApJ==±å}¦¸8v20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C<Õޝ?¾¸Rf¾•	EŸ?\DæÑD.û#Ao¬§=MË}¦¸8v20150529_00583_stKsb333@ëê"[ká?"8Ú@€Ežq=ã)?.ßÞ?Ýp¤c¾¤Ý/
E:DW"D-.5Aq3=GÛ!}¦¸8v20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&>kçÿ?\)f¾˜b	E""…DæÞD.öVAp¦'=è;}¦¸8v20150531_00379_stKsb333@ëêÆò.«º?Qח@€EXš=·"=¬ì?¸Qìe¾˜b
EŒL¸DWD,ÿðAq;Å=.*}¦¸8v20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à=°ˆË?³33f¾›"Ñ	EŒÓHDæÄ1D/97Apâ'=@
Ü}¦¸8v20150531_00789_stKsb333@ëêÍÁ1c?/S>@€E§=>´->§·ì?°£×e¾ŒIº
E¥FDW'®D,;DAp?o=$ }¦¸8v20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo?Hï?œ(öW¾‰º^	E¥®Dæ¾ÑD/þAq.A=VÒ}¦¸8v20150723_00835_stKsb333@ëñfڗÆ[?(¢«@€E™®=ÐýÜ?8?™™šf¾Oß
E˜;ìDW#DD,'ðAq(ü=-¢r}¦¸8v20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#=åˆ?Ÿf¾å`	E˜O…DæuüD/¹šAoØû=>˜À}¦¸8v20150804_00307_stKsb333@ëòápÅÐY?5ŒŒ@€E·ø…=ö1¼=žÂû?«…e¾‰º^
E¶DVÞwD,ØÕApyé=GÐ}¦¸8v20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦<‰å>?šáHf¾›"Ñ	EµžDæ¯TD.¯®Aq\ =ù+}¦¸8v20150810_00345_stKsb333@ëó¡ïå`l?¨<´@€Eq"q=€ƒ¸>÷8B?Y™še¾¥`B
Emœ¤DV»D-¼Aq%|=ÏҀ}¦¸8v20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½?ûjá?€f¾­'h	Em]qDæŒD/QhAqŠ=Øӟ}¦¸8v20150830_00099_stKsb333@ëö 7g4í?/Á@€EÜ{=ãh@Ú|æ?½p¤J¾•
EÛ+\DVÉìD-M²Av«g=n'¾}¦¸8v20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[@ú´?ôzáG¾ß;	EÝÇ
DæŸ×D/þAu•=½g}¦¸8v20150907_00103_stKsb333@ë÷ "¦?1@€El>(×?˨z@
=qY¾š¬
EŒrÍDV¿žD,yªArÒ$="yD}¦¸8v20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,>…?¹™šf¾¥ãT	EšD枘D.,ZAq¡k=?Õx}¦¸8v20150918_00175_stKsb333@ëø#Š>?(fb@€E¹o=ïûH?´;	?ºáHf¾å`
E·ü)DVÌjD,kÇAr€ó=C¾"}¦¸8v20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ=ý×Æ?У×f¾›"Ñ	E¸¸D昃D.Aq	N=-»Š}¦¸8v20160719_00651_stKsb333@ì¥,~mï?¨ü@€E•f>4\Í=W/?Þ¸Re¾œ(ö
EÃDVú-D,yìAquA=0XÎ}¦¸8v20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâ<ñÞ±?µÂe¾hr°	ENfDæ›\D/ÜApñˆ=#àÙ}¦¸8v20170623_00799_stKsb333@ìIÑÓò?Šˆ@€E œH='öà?põ–?˅d¾ÍOß
EŸO…DW!D,ºNAsQ>2qm}¦¸8v20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐB?–"?¹™šf¾¸Qì	E4öDæ¡¢D.´Ar$ô=¥à3}¦¸8v20170629_00478_stKsb333@ìIÂ)C?z¶@€E¢q>o<ۚÅ?‹…d¾záH
E °ÍDVÕD-%PAq'=¹s}¦¸8v20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF="a)?¹™šg¾—
=	E¡ÁqD槮D.ß}Ap§E=;Å}¦¸8v20180327_00733_stKsb333@ìkªÉƍn?'ª"@€Eµq=»¼Ð<r©?…¸e¾ŽV
E³R¸DW5?D-PAqéÜ=È1 }¦¸8v20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2>'®­?ŒÌÍf¾'ë…	E±yDæïçD/ bAo¬˜=µB|}¦¸8v20180525_00445_stKsb333@ìs=ó¦*?K"@€E¹)=åò>—rU?¹™šg¾å`
E·ýšDXìjD-ÑAq7+=«ð}¦¸8v20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ@'
?·
=c¾"zá	E¸höD篾D.åôAn¿\=PWM}¦¸8v20180525_00829_stKsb333@ìsYuýˆ?¦Ýç@€Eª4=€›9>ÏÒP?®{e¾«
E§…HDVñD-&5Ar·Ñ>A"Û}¦¸8v20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°?¡±?®{e¾¦ff	E§×ÃDæqD.®éAp{^=Æ°:}¦¸8v20180804_00823_stKsb333@ì{楯\O?ŽÒ@€E–.Í=°¿Ã?©V?¦ffe¾¬‹D
E'ßHDVë#D,NúAq§=æ>i}¦¸8v20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj?vS?£×f¾¢Ðå	EŒoHD汑D-é‰Am›
=¦t}¦¸8v20180812_00379_stKsb333@ì|ỀÊ?†	ð@€E™É>î=¤«s?¦fff¾°£×
E—¦DV>5D,̼As®à=ʃä}¦¸8v20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(?µŠ?×
=f¾­V	E–æ)DæMšD.+AqØä=i}³}¦¸8v20180814_00204_stKsb333@ì}!«óîû?p?@€E©ö=är'?U=r?"33g¾²-
E¨t)DVº D-#øAsÚ=|fÅ}¦¸8v20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î>=¸ž?¦ffd¾¡G®	E¥ÞRDæTåD.éìAo?Ž=î
}¦¸8v20180816_00255_stKsb333@ì}bH8Î~?
Ìã@€E"{>4'N>äâ?ØQìg¾ž5?
E'ÏìDV§ðD,óçAqÌ=5øv}¦¸8v20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;<Ý ?ìÌÍf¾Š=q	E'Ô¤DæƒçD.­¢Aqˆ}=N†}¦¸8v20180824_00159_stKsb333@ì~a¤•kb?Hr€@€Eö>RÂ??'b?Ñë…f¾"t¼
E›RDVãD,.éArú={Ù}¦¸8v20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8?#'ó?ÈõÃf¾™™š	EšÕ…DæÊD-øåAqk;=_ø)}¦¸8v20180829_00169_stKsb333@ìG=ÑÈ?0\w@€E—È×=á>€ó]?Ã×
d¾—P
E–Õ®DVÝÓD,\îAr>,=`€}¦¸8v20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~>[Öâ?s33f¾‡®	E˜öDæ³dD.,jAqÏq=-ƒÇ}¦¸8v20180901_00199_stKsb333@ì`ì׿D?DF@€EÖ)>*Þ?ß2?½p¤g¾£×

E}l¤DV¡üD,ÌAr5\=B_
}¦¸8v20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†?I‡K?¦fff¾¡G®	E{ÄöDæmD.XöApàº=usà}¦¸8v20180909_00151_stKsb333@ì€a\™é¡?™ø@€E–É…=Çâ,?5ÄÏ?G®f¾/
E•¹ìDW–D,^˜Arš=Ü/'}¦¸8v20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c<©#Ú?ˆõÃf¾®—	E•¼{DæÇdD-öfAnÆD="tå}¦¸8v20190307_00493_stKsb333@ì–ËMà£n?
£…@€E©›>9´5?
aŒ?Ã×
d¾ŽV
E©	ÃDVûçD-³¦AqB‹=V™}¦¸8v20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'?XëÓ?Ÿf¾ŽV	E¨ÕDæ°´D/e²ApGT=Dè3

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_6n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  144 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
Æ'¶÷v20100317_00491_stKsd086@êý)	"P?$îÖA F,îÈ=¡==P£"?¢\f¾q©üF-ÛÃC±üÍD'–A†fÉ=4ڍ
Æ'¶÷v20100317_00495_stKsd086@êý)7õ?0
ÉA F-r)=¼8?%‰?×
=N¾€ƒF-~®D§jéDà!A†x==f§
Æ'¶÷v20100422_00167_stKsd086@ë¡Sù?07e@€E"D¸=.H?ô2Œ@
áHe¾wÎÙE•1\C²	ºD'%A‡î‹>žH
Æ'¶÷v20100422_00171_stKsd086@ë¡X!Ï´?Gjñ@€E"Iš=Ü*??üq²?ê=qd¾wÎÙE",=D§MìD'NA‰Y
>
0Ø
Æ'¶÷v20100510_00429_stKsd086@ëåð¬%?E֎@€EŽHš>Gƒ ?æi@…f¾%E.¤CÁ¿žDÕAŠ®‰=øÉ
Æ'¶÷v20100510_00433_stKsd086@ëå!FŒ+?C€@€EŽÍ>cF?£‹?ð£×`¾aG®EŽD¬wD"AˆÖ·=ô«¥
Æ'¶÷v20100511_00306_stKsd086@ëÛø
î?5×Î@€E¯—Ã=¥Ñ\?Šºd@$záf¾ ÄœE°Z{CÁœDðsA‡¤B>­•
Æ'¶÷v20100511_00310_stKsd086@ëáræý?Jµ«@€E­ì\=qÉ?'³:@¸R`¾šŸ¾E­!…D¬ËD†˜A‡Ð>X&
Æ'¶÷v20100608_00277_stKsd086@ë'Üû:?|6@€Ew3H=ðÓ
Æ'¶÷v20100608_00281_stKsd086@ë'ã$íË?N÷µ@€Exƒ×>šI
Æ'¶÷v20100615_00315_stKsd086@ëc$?X€X@€EXDÍ>${Ö=<=Æ?ìÌÍd¾uEYRCÁYšDÏ3A‹)Å>.ú/
Æ'¶÷v20100615_00319_stKsd086@ëc*½Þ?HÐ@€EX¦>¥Æ?v;8?õ`¾†§ðEXYìD¬!'D/}AŠÉb>
ð
Æ'¶÷v20100620_00212_stKsd086@ë	Öþ¿c?ŒÍ@€ERÃ=Ûn
Æ'¶÷v20100620_00216_stKsd086@ë	Ý®§?{\!@€EŠ	q= 
Æ'¶÷v20100712_00236_stKsd086@ëÁ66R¢?O0~@€E["ì=€tˆ?™Ï@
=qf¾"›¦E\›®CÁ¯žDè{AŠüb>^Ôn
Æ'¶÷v20100712_00240_stKsd086@ëÁ=§Ü?Ly@€E^ßì=mU
Æ'¶÷v20100815_00055_stKsd086@ëÿ¾1HÍ?Hnò@€E|æ=•h`
Æ'¶÷v20100815_00059_stKsd086@ëÿÅQd?OíP@€Eyà=ú¨
Æ'¶÷v20100816_00126_stKsd086@ë ^":??î/@€E"B=³óô
Æ'¶÷v20100816_00130_stKsd086@ë ec¬£?5ì@€E•·×=ÕiÃ
Æ'¶÷v20110514_00481_stKsd086@ë2¾yù?!@€E¹B\=±tH>Î~
@G®e¾‹C–E¹ööC¹ßD—3Aì…=°"Ñ
Æ'¶÷v20110514_00485_stKsd086@ë2qòa?¹÷@€E¸ë{=¥·œ@,,?ê=qb¾ˆ´9E¸¥D©¾%D;3A'4=–Ӎ
Æ'¶÷v20110715_00034_stKsd086@ë9Â4€•'?"T6@€Ej$á=õ%õ?pâ?\(öe¾¦ffEjÛ
CÈIyD‰ØåAuëÿ=I­u
Æ'¶÷v20110715_00038_stKsd086@ë9Â;7>?¥»=@€Eh¨)=ÃL?…"!?G®a¾¥ãTEhšD­nòD‰†fAu®æ=G¼
Æ'¶÷v20110729_00163_stKsd086@ë;€—Ía?6Ú@€EŽ_ö=º×?}Ü×?¼(öd¾˜bEŽ÷…CÈDŠÅAw˜=H9W
Æ'¶÷v20110729_00167_stKsd086@ë;€žX/Â?9Žø@€EŽ{H=»æx=w%?À_¾˜"uEŽHRD­XîD‰vAy,D=T"f
Æ'¶÷v20110730_00119_stKsd086@ë; Y¶T»?½Øÿ@€E‹w=ÌéF=Èt?\)e¾©xÕE‹{…CÈ^úDŠAyÍ=ºÝ¦
Æ'¶÷v20110730_00123_stKsd086@ë; `k…_?¦r@€EŠÏR=0g>øÛ]?Ž{a¾³¶FEŠF¸D­k–D‰žAxâî=™li
Æ'¶÷v20110801_00099_stKsd086@ë;àv·×È?ý¨z@€Esáì>Bzt
Æ'¶÷v20110801_00103_stKsd086@ë;à}L1?óDG@€EukÃ>Hè@4?£×
a¾¤ZEsVD­FúD‰–òAzâa>OÅc
Æ'¶÷v20110803_00307_stKsd086@ë< ˜¡!?b¥‹@€E°õ>4‰j<}Ñ?½p¤d¾‹C–E±=CÈ!'DŠA~§G=‰´€
Æ'¶÷v20110803_00311_stKsd086@ë< ÉOÕ*?J@@€E²¥f=×Wd?>?œ(ö_¾œ¬E±¤ÍD­UyD‰dÕA{šœ=4³Ä
Æ'¶÷v20110814_00176_stKsd086@ë=€™®è5?:@€E§==Ÿ›è>Hù?ՏN¾Š=qE§qCÈvÉD‰ï+A|׸=ˆ˜
Æ'¶÷v20110814_00180_stKsd086@ë=€ "MÐ?@¢;@€E¦­
=ŽSˆ?·=Ó?µÂ^¾ŽÙE¦
D­UÃD‰s
A|S«=N²P
Æ'¶÷v20110817_00250_stKsd086@ë=ß҅éŽ?—¢	@€E¶ûf=}{è>8¦v?±ë…e¾•E·HCÈðƒD‰Ó\A~Û=«–Ð
Æ'¶÷v20110817_00254_stKsd086@ë=ßِšl?{î·@€E¶^×=t?i÷?·
=`¾'ë…EµbD­cTD‰…A|ž=¯T
Æ'¶÷v20110821_00252_stKsd086@ë>_Ô/‰?WÀÙ@€E†y3=±¶?¾"{?³33d¾'ë…E†6CDZDŠA}Në=iàÄ
Æ'¶÷v20110821_00256_stKsd086@ë>_ڞǁ?l7ä@€E‡ðH=Žë˜?Œä?¥¸_¾—PE‡
D­P¼D‰w3A}J=¾"w
Æ'¶÷v20110822_00125_stKsd086@ë>ç1lß?ïÀu@€E¶Ž==òۑ
Æ'¶÷v20110822_00129_stKsd086@ë>íñ:?ØEê@€E·= ¥Ð
Æ'¶÷v20120307_00503_stKsd086@ëWE"ó?SÚà@€Eõ=)>JŸ!>ÎÆ^?×
=e¾'ñªEõýCÈ bD‰®˜Awy=p="
Æ'¶÷v20120307_00507_stKsd086@ëWE™"'?Jy1@€Eù7š>Å¡=´6¢?µÂ^¾˜"uEù¯×D­,JDŠAwæ{=0í
Æ'¶÷v20120308_00250_stKsd086@ëWdêc–R?O8@€EæËá=•'ô?™Œô?Տe¾'ñªEç:=CÈ D‰¯çAvmW=u;
Æ'¶÷v20120308_00254_stKsd086@ëWdð67?P)I@€Eç"3=1¬>‡SH?ÌÌÍb¾¢MÓEç×ÃD­DŠ%ãAw$%=kk¶
Æ'¶÷v20120313_00462_stKsd086@ëXU{gT?‹·‡@€E²	á=œc=åûà?†ffe¾¢ÐåE²)CÈë#D‰µhAu´â=K†-
Æ'¶÷v20120313_00466_stKsd086@ëX[æez?˜¼p@€E²;q=­}È>2Uš?'ë…_¾—PE²D­/žDŠFAum=Gö
Æ'¶÷v20120318_00289_stKsd086@ëX¤ô˜ä?<»÷@€E³6== v°?P+?ª=qe¾ŽÙE³ ¤CÇÃ3D‰Å'AxG¢=2:(
Æ'¶÷v20120318_00293_stKsd086@ëX¤û"Í?Kxk@€E³Œ)=¯¯0?|à
?"33a¾…¡ËE³¹šD­ºDŠ5AwæÌ=!.
Æ'¶÷v20120329_00368_stKsd086@ëZñK|€?ƒ&#@€EÂlf=¨ZH?gê?‡®e¾'n˜EƒÃCÈD‰¬AsÒ1=29
Æ'¶÷v20120329_00372_stKsd086@ëZøÀK	?tz°@€EÃ(×=ÙÊ?&,‰?ub¾š¬EÃ]®D­FDŠ)'ArÒ·=8¬h
Æ'¶÷v20120519_00339_stKsd086@ë`eGÿ¸Ý?yÇî@€E0ì>~Ÿn>-AË?•Âd¾|í'EÔCÈDŠRAm:¢<â*
Æ'¶÷v20120519_00343_stKsd086@ë`eN§¸–?R	i@€EM\>YÎ_?Âp)?†ff_¾å`EŽ53D­<öD‰¤AmÍ<¦ûª
Æ'¶÷v20120527_00204_stKsd086@ëa_°–?<ÁÏ@€E¸ef=ÇX@rO?€f¾œ(öEº;…CÈrÑD‰®VAnE2<ÑTý
Æ'¶÷v20120527_00208_stKsd086@ëa_·þ¾?>õd@€E¹ž=·Íp>Ælˆ?œ(öa¾OßE¹fÍD­ÉDŠ {Al¹T<擯
Æ'¶÷v20130310_00207_stKsd086@ë…D¶Á7˜?"?Œ@€EÏ=3=°Û@"·Ú?Y™šf¾°£×EÐÍCÈëçD‰Z˜Acf¡=Ú
Æ'¶÷v20130310_00211_stKsd086@ë…D½¨·Å?wøæ@€EОì=¨Ù8@F¶?J=q_¾œ¬EÑ|)D¬ßTD‰€ÍAc=<Ëú&
Æ'¶÷v20130313_00385_stKsd086@녤D"?‰_…@€E•!=ÒÁ?œ©À?(õÃf¾ß;E–3CȤÝD‰s…Ac³j<ÓÆÏ
Æ'¶÷v20130313_00389_stKsd086@녤£Á–
?}šI@€E"¡f=ß"Î?·€‰?Që…_¾«…E•.=D¬î°D‰•`AcºO<Æê

Æ'¶÷v20130320_00305_stKsd086@놄d¾Jÿ?TE£@€E¯G=´èô?žÚÈ?5f¾ A‰E°‡
CÈn5D‰xbA`í:<ˆ'^
Æ'¶÷v20130320_00309_stKsd086@놄k¶?GÅF@€E®Ïá=".°?DM(?Që…`¾š¬E°.=D¬Ð¼D‰ˆÍAacQ<¥£-
Æ'¶÷v20130321_00115_stKsd086@놤ò(R?•×¶@€E©!R=Õ2,?Sh?™šf¾ ÄœEªxöCÈ®wD‰†^A`IŸ=D
Æ'¶÷v20130321_00119_stKsd086@놤øî¹\?^±¸@€E¨gR=…X4?Zï?.{`¾™‡E©a
D¬ÜJD‰{}Aa	9<«Ã
Æ'¶÷v20130322_00725_stKsd086@ë†Æú	?h¼G@€E'Ò=Ȕ¯>²Û?333e¾ A‰E'–áCÈuãD‰­šAa)™<‡±
Æ'¶÷v20130322_00729_stKsd086@ë†ÇÞ·±?wÁ%@€E'åÃ=t<ö»?0£×^¾»dZE'Þ)D¬ÑãD‰¼‹Aa,<͙½
Æ'¶÷v20130323_00434_stKsd086@ë†ä"ŒÚn?†	Æ@€Eí×>,s?ºM—?B\f¾¢MÓEŸ€CȽPD‰fAc<á´Í
Æ'¶÷v20130323_00438_stKsd086@ë†ä›«wh?@}½@€EŸÍ=Æw?˜Ô-?Tzá`¾°£×E '®D¬ÐsD‰'?Ac<O
Æ'¶÷v20130324_00851_stKsd086@ë‡VGÊÅ?QR@€E'á¸=»á">G'9?¸Re¾ŒÌÍE'3CÈLJD‰ÇuAaRs<rŸƒ
Æ'¶÷v20130324_00855_stKsd086@ë‡]@wê?G{E@€E­==žºŒ>¶Ú?5]¾'n˜E'
D¬§ÏD‰ÜbAaL<w´®
Æ'¶÷v20130325_00345_stKsd086@ë‡#Êސo?[î1@€E¶®=– Ø>Âß?€f¾"ýôE·;CÈËD‰YªAbÅ;<µA9
Æ'¶÷v20130325_00349_stKsd086@ë‡#ÕPÚ8?EÑ@€E·^q=´€?ΊŽ?}p¤_¾/E¸¤D¬ÑXD‰'AbK'<™º
Æ'¶÷v20130424_00358_stKsd086@ëŠæÏší?h+v@€E§Ë)='¡€?¤¢p?W
=e¾£SøE§=šCÈ'mD‰ÍXAi¢ã<߀|
Æ'¶÷v20130424_00362_stKsd086@ëŠæÕÕt'?†to@€E§Aq=³X?Ñd?Që…b¾°£×E¦u®D¬ÕD‰ãðAjO=]ü
Æ'¶÷v20130425_00274_stKsd086@ë‹~#'«?9ì@€EÒ;¸="ð?[éõ?G®f¾ž¸REÓr{CÈ®¸D‰h!Ahýa<ìM
Æ'¶÷v20130425_00278_stKsd086@ë‹…K??(F3@€EÒxì=Œ"L?¯ä?ˆõÃ_¾©xÕEÒ£D¬äþD‰ŽfAh°<Í_-
Æ'¶÷v20130505_00564_stKsd086@ëŒGxCÊ?<Z¨@€EפH>iS?ßû?ã×
d¾§l‹EØÃCÈ"òD‰úÉAcÍÌ<¹+
Æ'¶÷v20130505_00568_stKsd086@ëŒG~HšÎ?+
Ù@€EÙn)>Eæh?6ÿp?šáHb¾ž5?EÙNÍD¬®¨DŠ-Adî<w¡"
Æ'¶÷v20130519_00330_stKsd086@ëÿÜËó^?¡•@€E£Òf>
…Ë?K´y?O\)d¾vÈ´E¤²{CÈwLD‰w;AeÛ<€©®
Æ'¶÷v20130519_00334_stKsd086@ëÿêKX?$5®@€E¡¥3="?×6?s33_¾š¬E¡°D¬¹qD‰žÙAe ²<‹8á
Æ'¶÷v20130526_00711_stKsd086@ëŽæ!%ÿï?à{Ì@€EŽhì=h¯
Æ'¶÷v20130526_00715_stKsd086@ëŽæ(('?ˆ¹@€EÍ=b?[o±?(ö]¾ž¸REN¸D¬±ÓD‰ÚAe]3<âßZ
Æ'¶÷v20130603_00378_stKsd086@ëåöò«?­&@€E²ò{=ÐÃ?³'?Š=qe¾|í'E²ÿ3CȦD‰û×AkÅ<›ã
Æ'¶÷v20130603_00382_stKsd086@ëåýˆkõ?PÏ@€E²¾>
­ë>­'+?ÈõÃ`¾"÷ÏE²#…D¬¾ÑDŠ-AkÊ
<¿bu
Æ'¶÷v20130605_00331_stKsd086@ë%šÜÀ
?4.Ž@€E­ =³+€>˜0h?G®d¾–‡+E¬ø=CÈQìD‰øAj<Æ©ï
Æ'¶÷v20130605_00335_stKsd086@ë%¡é#Æ??Bµ@€E­øq=©`?Õ¼æ?Y™ša¾'ë…E­I\D¬°åDŠqAjõ<²šô
Æ'¶÷v20130606_00326_stKsd086@ëEkœ²?7Qˆ@€Eξ
=Žp¸?5?¨õÃe¾˜bEÌæCÈrÑD‰ßTAm`²<ì{
Æ'¶÷v20130606_00330_stKsd086@ëEq›Ô?@ º@€EÏe\='\>¡Œ?u`¾'hsEΗ®D¬Á?D‰ö5Am¼<ՕY
Æ'¶÷v20130615_00712_stKsd086@ë'e"ñ¹ì?£K^@€Eƒy…=У'>ÇK'?J=qf¾¡ÊÁEƒg
CÈθD‰·uAr¥¹=(

Æ'¶÷v20130615_00716_stKsd086@ë'ešu&ž?›>5@€Eƒ…=åìŽ>ó²?p£×_¾š¬Eƒ=…D¬hD‰áqAr(µ=5[n
Æ'¶÷v20130617_00068_stKsd086@둟Uð‡'?"Hû@€E	3=²½$>¡×å?Ž{d¾—
=EŠCȁ‰D‰±hAtÆh<ï¯
Æ'¶÷v20130617_00072_stKsd086@둟\gÅ?'*±@€Eœì=¡¯">Lê'?Ž{^¾¦ffEc\D¬ÓDD‰ÁšAtMY=J
Æ'¶÷v20130619_00264_stKsd086@ë'ãšåÿ¤?J`@€Eh°Í=ŠÊ´?3"?Tzád¾ª~úEf±ìCÈ	üD‰ÏmAp/²<À¼
Æ'¶÷v20130619_00268_stKsd086@ë'ã¡{?¼?Q¿|@€Et¢{=ÏÔ¿=Óø?fff_¾µ?}Eq2=D¬ºáD‰úAp܅=4ò
Æ'¶÷v20130620_00228_stKsd086@ë'šd ?RZ@€E>Äf=¦>ÃÏ?G®e¾›"ÑE>«®CÈ8´D‰íªArˆ:=^
Æ'¶÷v20130620_00232_stKsd086@ë'¡42?J†<@€E<…=B0>¬Äþ?+…a¾¯²E=…D¬ÉìD‰è{ArgÁ<ÕÈ
Æ'¶÷v20130621_00072_stKsd086@ë'$d´?ƒl@€E{5=œ`¤?ŒM‡?Që…e¾¡G®E{ÙCÈvÉD‰«}AqsŸ=3_
Æ'¶÷v20130621_00076_stKsd086@ë'+2þÛ?‰‡‹@€E{¸á>gU>p¤•?\(ö^¾¾ùÛEyýHD¬»…D‰ºApaE=óz
Æ'¶÷v20130621_00318_stKsd086@ë'"hÃ=W?Œ|.@€Ep@=£¶>âžl?}p¤e¾ª~úEn()CÈd{D‰÷ApI=‰Ž
Æ'¶÷v20130621_00322_stKsd086@ë'"o`O÷?£-ÿ@€Eqº{=´ó$?ʏL?E¸_¾¡ÊÁEp´¤D¬ÀþD‰×uAp¯™={Q
Æ'¶÷v20130621_00510_stKsd086@ë'#ÿ'Oô?ÔºÀ@€E}f=š²˜>"ò2?B\d¾±&éE|ŒRCÈXD‰â Aq¹=†:ñ
Æ'¶÷v20130621_00514_stKsd086@ë'$.ˆ)?òFÃ@€E~h=Òx"@;YV?Y™ša¿‹DE~iHD¬ß+D‰ù‰Aoå-=×ÂE
Æ'¶÷v20140521_00259_stKsd086@ë»à…+Ü?Eü@€E¸Òá=krh?ãéç?¦ffe¾Ÿ¾wE¹]qC¨BÑD‰–NArô=ã
Æ'¶÷v20140521_00263_stKsd086@ë»à‹È›:?7µ@€E·ï×={è¨?ª1?Š=q`¾—
=E¸<D¥\åD‰£\Ar²4<ý£å
Æ'¶÷v20140526_00379_stKsd086@뼂n]eâ?1cñ@€EŽö=`¡>Ðÿ¹?°£×e¾'ñªEŽÑqC¨-ÓD‰›}Az³¡=lm2
Æ'¶÷v20140526_00383_stKsd086@뼂u\¸é?$ˆÃ@€E;š=?ù	@?¢\c¾ŒIºEŽD¥bD‰©²Az;=(x
Æ'¶÷v20140601_00226_stKsd086@ë½@VÈ? K¯@€E2H=‰´ˆ?Ä%«?ž¸Rf¾ß;Eï
C§ÿžD‰ !Atú–<öJ
Æ'¶÷v20140601_00230_stKsd086@ë½@\«·©?*n@€E')=‡">²ËÍ?˜Qì`¾ŒÌÍEñqD¥JòD‰ ¤Au<=&?
Æ'¶÷v20140601_00322_stKsd086@ë½A"o–'?,ÆÂ@€E"D=Š{d?\|¬?·
=f¾«…E";ÃC¨5D‰qÓAtßt=.yE
Æ'¶÷v20140601_00326_stKsd086@ë½A)\4´?"‹@€E•Oá=°ûˆ?ÝÕ@?¹™šc¾"t¼E•MšD¥aªD‰™HAuF²=öé
Æ'¶÷v20140601_00466_stKsd086@ë½Bȝù%?@€Ež{=|³Ø?Š"?'ë…c¾'hsEž‡C¨
D‰¯Atâ=lF
Æ'¶÷v20140601_00470_stKsd086@ë½BÏ×Ô=?Þc@€E˜²®=kY?4^?¬ÌÍb¾å`E˜"{D¥a‰D‰¸¼AtÔG=39±
Æ'¶÷v20140604_00098_stKsd086@뽟ø~¡œ?)g"@€E*{=Y¦ð?ò?"záe¾ŠÀƒEŽíC¨2-D‰øAv•=›ï
Æ'¶÷v20140604_00102_stKsd086@뽟ÿi·Õ?2†›@€Ewq=xëÈ>äÂ?£×`¾\)E²D¥\)D‰£Av^=ïp
Æ'¶÷v20140604_00146_stKsd086@ë½ `´?  @€E‡.ö=`ñà>±?£×e¾ž¸REˆÞC¨IüD‰ÇAwF=+£
Æ'¶÷v20140604_00150_stKsd086@ë½ g0Æq?,Ô­@€Eˆ{=fnç?ÈF?—
=c¾"záE‡öRD¥\¬D‰žAv;Ý=;
Æ'¶÷v20140604_00194_stKsd086@ë½ Â"¾?@ô@€Eƒ+R=•äh?'Ú×?£×e¾‰º^E" =C¨_}D‰‰hAwmM=
Ó
Æ'¶÷v20140604_00198_stKsd086@ë½ ÈßGN?0µ*@€E'l=T¿_?ÈG6?W
=a¾"ýôE'H)D¥YÛD‰¥yAw/<í[A
Æ'¶÷v20150329_00164_stKsd086@ëâå€wË?n‹c@€Eœi×='Ç?¨°ã?+…e¾šŸ¾EœªCÈY7D‰š¨Ai˜K<º

Æ'¶÷v20150329_00168_stKsd086@ëâåŠ	äZ?xd@€EœUR=š=Úôõ?p£×^¾²-EœgqD¬¹?D‰¶^Ah'¼<Ó!n
Æ'¶÷v20150331_00277_stKsd086@ëã$uüF?é+@€E²Îq='›?m‰½?ÌÌÍe¾ÒòE³9®CÈyyD‰Š°AjØæ<ؐ†
Æ'¶÷v20150331_00281_stKsd086@ëã$|']?¿@€E³…=¢ô?½Y?ˆõÃ]¾™‡E²í×D¬½šD‰£çAj×Å<¦¹
Æ'¶÷v20150507_00054_stKsd086@ëçÀDÚªÜ?}ýh@€E®#{=t>ðF?…¸f¾˜"uE¯"CÈuãD‰•ËAuèñ=*;Ø
Æ'¶÷v20150507_00058_stKsd086@ëçÀLÚN@?YÅ|@€E¬A{=7w>J¤‡?xQì`¾œ¬E¬<=D¬ÃD‰¡7Av'…=$­³
Æ'¶÷v20150508_00328_stKsd086@ëççÿCaÕ?THYA FW=–í =®9.?Që…d¾‹C–FW6¸CÈ}²D‰Ú˜Avj<¥ 
Æ'¶÷v20150508_00332_stKsd086@ëçè'À?C^JA FYg3=¿œ?¨?'\a¾—
=FX°fD¬ÄƒD‰òòAwIÔ<µ)¼
Æ'¶÷v20150522_00226_stKsd086@ëé °ES?PÈÅ@€EÒÐR="SŒ?¹D
?¸Qìe¾bNEÔûÃCÈÆ%D‰²Axœ=Y¯þ
Æ'¶÷v20150522_00230_stKsd086@ëé ·Ðø?Hî@€EÑ\=jçà?N÷?Àa¾œ¬EÑ-\D¬âÁD‰™AwÊ=H
Æ'¶÷v20150604_00359_stKsd086@ëëFÂørÃ?‰ðû@€EǍÍ='´=ï??«…d¾–‡+EÆ0{CÈÌ)D‰Þ-A}â=€×þ
Æ'¶÷v20150604_00363_stKsd086@ëëFÉnSE?‰\h@€EDŽ="»,?0Ô?Ç®b¾¥`BEÇ©×D¬òÑD‰â A}ü"=£ü 
Æ'¶÷v20160630_00442_stKsd086@ìDi°s?^Qz@€EŒ=£KH?ýú?záHf¾"÷ÏEžUìCÈ("D‰ñôAc*ý=ˆÝ
Æ'¶÷v20160630_00446_stKsd086@ìD÷¿?\Od@€EžÈ3=¼² ?Üy?}p¤a¾"t¼Ež=D¬¸þDŠ–Abù=Ñ
Æ'¶÷v20170622_00698_stKsd086@ìHä¬À"?¤9Æ@€E´,{=•QL?»Z3?W
=g¾¤ZE±ˆöCÉr°D‰{mAj$=.hR
Æ'¶÷v20170622_00702_stKsd086@ìHä²^Qo?"š¾@€E½;á=Üû=Gáµ?€]¾µ?}E½®D­D‰œåAksö=#ß
Æ'¶÷v20170622_00746_stKsd086@ìHå5²ê?¢@€E¬'\=ábÿ
Æ'¶÷v20170622_00750_stKsd086@ìHåDöT?k±S@€Eª!==Õ;Ü*Å?p£×_¾™‡E¨d=D­'ÏD‰žÙAjÛv<րD
Æ'¶÷v20180511_00130_stKsd086@ìq?·Š?Ž×@€Eß=yyè>ÏÒ?—
=e¾ A‰EÞ½\CÈ©šDŠ8)Au—Ã='$å
Æ'¶÷v20180511_00134_stKsd086@ìq?¼…âƒ?‹@@€EÞ§¸=nÇ=-;Ã?¨õÃb¾å`EޗqD¬àÝDŠSLAyï&=Œ¼û
Æ'¶÷v20180514_00024_stKsd086@ìqŸÓë¥?P&¤@€Eç'
=š$?=áÎ?·
=d¾ŒÌÍEç6CÈj DŠ5HAtÄ=HNù
Æ'¶÷v20180514_00028_stKsd086@ìqŸ 熌?@Š@€Eæžì=Œ)ø?k7"?¾¸R`¾"t¼Eæ³
D¬ÚÑDŠ=`Atÿ=5o
Æ'¶÷v20190620_00512_stKsd086@ì£å~²ã?ëú@€E½/š= ƒL?Æ5Ê?šáH9¾˜bE½ŽöCəšD‰YAx°'=|F¸
Æ'¶÷v20190620_00516_stKsd086@ì£å(ö™?ˆþ8@€E½€×>v??®!š?˜Qì_¾šŸ¾E½qD­éD‰¯3Ay&Ö=':D
Æ'¶÷v20190620_00608_stKsd086@ì£ålj Ñ?tÈ@€EÄâ=Ñ]ö>Lfµ?ž¸Rf¾–‡+EÅ3…CÈö¨D‰}XAvï¦=:ô=
Æ'¶÷v20190620_00612_stKsd086@ì£åÍkÞu?{T|@€EÅɚ=§ƒÐ>)¥f?¹™š\¾ ÄœEÅdöD­
D‰—}AxJÒ=O;ã
Æ'¶÷v20190807_00211_stKsd086@ì©ànx³ñ?D@€EµŽ®=º²?ç6ª?…¸e¾œ¬EµCʞwDŠFÉApT<þ`Z
Æ'¶÷v20190807_00215_stKsd086@ì©àtmË5?>'
@€Eµ©×=Á:ì?Ü?'ë…b¾/EµJfD­pœDŠv¨Aq
=…3

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_70n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  478 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ˆ$bÿœv20100814_00698_stKsb333@ëä›&Ǖ?>"¸@€E—øH=ÝE>«@
=2¾•E"ÔfC{ß}BX<jAP…= Ãˆ$bÿœv20100814_00700_stKsb333@ë䞼Ä?D¥Š@€E—¹ö>ÀE@>@|?ù™š0¾€ƒE"!šD—…²BdÈ´APHg=,ˆ$bÿœv20100814_00706_stKsb333@ëä©ÅV?4&}@€E—eá=þäw>çy.?ã×
a¾"÷ÏE'WšD˜@ZDû=HAP¦Æ<µâŠˆ$bÿœv20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@?Sw?î{^¾ß;E'U®C|0!DûªAP¥Z<°Tbˆ$bÿœv20110803_00581_stKsb333@ë<$.8Ø?‡@€E¤>
m@2¿€@\(ö1¾{çmE"Õ®Ch»¦BPAv9ˆ>'çˆ$bÿœv20110803_00583_stKsb333@ë<$1Å¥?Y'@€EYÃ>ÉV>"ž?ð£×-¾'n˜E‹ÁD•~òBÇ®Awé'=™'Xˆ$bÿœv20110803_00589_stKsb333@ë<$<òïÌ?è¶@€E×á>ÂD>zVI?—
=^¾˜bEŠ"áD•àBDùqªAxÛ=/ɺˆ$bÿœv20110803_00591_stKsb333@ë<$@Ìê?m€@€E›ö>L?…ݪ@*=q0¾/EŒ2áCi9DùФAz­=äEˆ$bÿœv20110804_00755_stKsb333@ë<F)u9"?S¿@€E°w=ÕÇÀAºh@,ÌÍ/¾–E³¶RChC×BÎÙAsS€=«#Þˆ$bÿœv20110804_00757_stKsb333@ë<F-Sj‹?<¤W@€E°QÃ>%=ñ@,ÌÍ,¾ ÄœE¬ÔD•bòBhA{<f=çш$bÿœv20110804_00763_stKsb333@ë<F7,?99@€E²H=ôN^<ø«+?Æff`¾­'hE¬È¸D•É`Dù@1Ayƒ=mƒ£ˆ$bÿœv20110804_00765_stKsb333@ë<F:Æë6?/ãÃ@€E±¨H=ç&@4qñ@·\)/¾¬‹DE¯•®ChëDDù«®ˆ$bÿœv20110820_00578_stKsb333@ë>CßHÕ²?GRŒ@€Ez¶)=ÕEŸ?õ{@Qì0¾ž5?E}ˆChÿ}BbAw.M=¦C_ˆ$bÿœv20110820_00580_stKsb333@ë>Cã«L?_¬@€E{øá>"¼A&.õ@'
=/¾§ïžEtã…D•c+B$ãTA|ˆ>#ˆ$bÿœv20110820_00586_stKsb333@ë>Còµ#ä?)ŠÌ@€E3=᱂=üUˆ?¬ÌÍ`¾¸ÔþEx'D–Dù%AyJ
=NŽwˆ$bÿœv20110820_00588_stKsb333@ë>Cö•£k?L-@€E€þ=ëoêB&6@º\+¾´¼jE€3®Ci›dDù‹3ˆ$bÿœv20110901_00792_stKsb333@ë?ÄÃzÁ?Lö?@€EÉ&š>Aþ?}Ûº@G®9¾§ïžEę\Cƒ;#A÷ÏA{S>2dÞˆ$bÿœv20110901_00794_stKsb333@ë?ÄÆy'f?9Ìú@€Eɪá>§?B©7@%)¾œ¬EÅ,RD™#¶A|îA{û=øˆ¼ˆ$bÿœv20110901_00800_stKsb333@ë?ÄЉ…O?+{¤@€EÊò×>¿">–ê@`¾¤ZEÅj¸D™ˆ¼DõˆîAzÑ¢=±-Yˆ$bÿœv20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o?EA3?ØQì`¾²-EÅX)Cƒb°DõâNAyãZ=…$ˆ$bÿœv20110915_00491_stKsb333@ëAƒ@‡}?1Gm@€EÂÜ®>+4B,á8@Y™š/¾"t¼EÄ̏ChZ^BùÛˆ$bÿœv20110915_00493_stKsb333@ëAƒDGø½?'q'@€EÁéì>
¨¶?èÊJ@(Qì.¾‡+E¼j=D•RwB e`Aw
=ÎOãˆ$bÿœv20110915_00499_stKsb333@ëAƒP=µm?*³Þ@€E¼r®>-%ê?!=¬?®{`¾\)E¶ÈRD•Û
Dù@¼Ax>ó=TŠ²ˆ$bÿœv20110915_00501_stKsb333@ëAƒT
hå?. :@€E¼á>þ?ꔓ@õÃ/¾\)E¸ó×Ci?}Dùš A{Œm>Q¹qˆ$bÿœv20110925_00347_stKsb333@ëBÀ·pdl??;@€EÁf=¯Lˆ$bÿœv20110925_00349_stKsb333@ëBÀºàÆÕ?~Ç@€EÁÓì>44@;[@\'¾¾ùÛE¼qšD™
‰AçmAtL|>:謈$bÿœv20110925_00355_stKsb333@ëBÀŁ¹ÿ?t²ˆ@€EÄ_®=Àµd@, @
p¤`¾©ûçE¾7šD™Š¸DõhAzE#> çVˆ$bÿœv20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ>íÃ?Ýp¤_¾³¶FE¿CƒMPDö
Az=ÁÀ¸ˆ$bÿœv20111009_00347_stKsb333@ëD€²ÜÁb?7?ß@€E¡…Í=ÜìIBÆ@/¾ˆ1'E¤¿šCh›dB¸Rˆ$bÿœv20111009_00349_stKsb333@ëD€¶ú?@^@€E¡Ü)=á/M?sTV@zá.¾ß;E°áD•YªB8RAxs¾=­ï¯ˆ$bÿœv20111009_00355_stKsb333@ëD€À+^~?8ê@€E£¹×=óëÛ>Q[´?±ë…_¾¢MÓEÛ\D•ÉDùK}Az3Q=;íìˆ$bÿœv20111009_00357_stKsb333@ëD€Ã@œ}?;i@€E£Ü>]ûBdz@p£×T¾¤ZE '
ChÐåDù®ˆ$bÿœv20111014_00171_stKsb333@ëE Í~-?ÅIÐ@€E‹d®>Ûæ@'+?æff3¾±©üE…Ê{C'¡'A°!Apό>ȏĈ$bÿœv20111014_00173_stKsb333@ëE Æѐ?ôv•@€EŒ¿>Mxˆ$bÿœv20111014_00179_stKsb333@ëE Ñ¢{?ÁÉ@€E'
=·¤?@÷?¼(öa¾ÐbNE"óHD™ŽÁDõ€Ay7H>À­þˆ$bÿœv20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`ˆ$bÿœv20120229_00538_stKsb333@ëVkóÉËæ?†¹@€E¢¿q>"ð?¯9b@0£×.¾å`E»yCgƒ×B.YAW¤;=O"¥ˆ$bÿœv20120229_00540_stKsb333@ëVköÞcx?%j@€E£H>m>cœ<@¸R/¾™™šE Ú¤D•'¨BŽVAY÷	=Érˆ$bÿœv20120229_00546_stKsb333@ëVlJ7Ý?³'@€E¤g¤>Þ.?^"@_¾"÷ÏEÿqD•ÐjDùú=AYÄÖ<ùâUˆ$bÿœv20120229_00548_stKsb333@ëVl˜ÑH?%È	@€E£öR>F.@U~@y™š^¾ŽVEžäöCiNDúS¦AS¤™=4–ˆ$bÿœv20120312_00543_stKsb333@ëWëï¢û?.^@€E¥Ø>ƌ?¥S@33/¾ ÄœE´(Cg¬B+ñªAW¯;=§Gˆ$bÿœv20120312_00545_stKsb333@ëWëòò\?°³@€E¥Â3>	Y¾@2òà@+¾²-E¥=D•{ßB˜"AYâå=Úxˆ$bÿœv20120312_00551_stKsb333@ëWëüo¢O?:>@€E¥—š>EÒ@.jj@^¾§ïžE¡ÍD•Â%DùßAYª<=
¦ˆ$bÿœv20120312_00553_stKsb333@ëWëÿ©÷?#gÕ@€E¤ýš>¨ÉA\JAQì_¾'hsE¢LCh£×Dú@‹ˆ$bÿœv20120329_01206_stKsb333@ëZê'??zP@€E¯uö=µi A?Þæ@J=q/¾Û"ÑE¸óqCgZ B$Š=AXœæ=~Âzˆ$bÿœv20120329_01208_stKsb333@ëZšÕÚ?kÑ@€E¯>á=¾d˜@»ùf?§®+¾°£×E¬z=D•ÇB'AYë=Aeþˆ$bÿœv20120329_01214_stKsb333@ëZ(‰×/?Søì@€E®°H=ö+k>³~Ž?Æff_¾¢ÐåE©D•ÝqDù®fAX—"=ã>ˆ$bÿœv20120329_01216_stKsb333@ëZ,z!Y?NPx@€E®z{=ÜKAjª#@Që…_¾¶È´E«ÂCiÏßDúAS£ø=Upšˆ$bÿœv20120406_00416_stKsb333@ë[Xhl%?þ4@€E°¾)>žp@UJœ@¸/¾'hsEº-
CgHB/DAUü¦=o•ˆ$bÿœv20120406_00418_stKsb333@ë[[ºÆ?¹@€E°«×>T@uŠ3@'
=+¾"záE­±\D•ŠBAWÂÌ=0Ècˆ$bÿœv20120406_00424_stKsb333@ë[e÷»¹? Æt@€E°®>
¤\>&Ù?ê=q_¾¤ZE«ž)D•ÒNDú{AWY<ØtIˆ$bÿœv20120406_00426_stKsb333@ë[i:0¨?$¬ž@€E°.{>	|CéxA\)^¾"ýôE¬t¸Ch¾¸DúC}ˆ$bÿœv20120417_00272_stKsb333@ë\h6nz?m!@€E©§¸>HTD?äÒ@
=0¾—
=E½`RCh9B-LÍAVµ=dLˆ$bÿœv20120417_00274_stKsb333@ë\h9J1?í@€E©©×>U#Î?ÙÃÄ@
=,¾"ýôE¥ D•ˆœBÖAVàí= Uzˆ$bÿœv20120417_00280_stKsb333@ë\hC¸?éÉ@€Eª*>YÎN@nãî@0_¾«…E¦,D•ÈZDùèÍAV¸e=(—ˆ$bÿœv20120417_00282_stKsb333@ë\hG6ðØ?Iâ@€Eªc
>Qí×AX]AÌÍ^¾{çmE©ìCi7ÏDú;+ˆ$bÿœv20120417_00308_stKsb333@ë\hŽVò?|ö@€E§~>t!@¾oÎ@@£×/¾ƒ•Eº[\CgB,6FAUõá=!uiˆ$bÿœv20120417_00310_stKsb333@ë\h•0äN?iÒ@€E§4R>-׈@<m¨@Dzá,¾'ë…E¤3D•ˆåBJÁAW?=fèˆ$bÿœv20120417_00316_stKsb333@ë\h æÅF>åñä@€E¨eì>HÚ5?(¸Ô@.¸R_¾™™šE¤™D•ÎDùç–AWË=%¬Óˆ$bÿœv20120417_00318_stKsb333@ë\h¤vÝ,>ú'Þ@€E©
>7Þu@$Öå@øõÃ_¾j~úEªµšChñ'Dú1ˆ$bÿœv20120417_00366_stKsb333@ë\i|-óƒ>è¿@€E§â®>;9æ@Nã@¡ë…0¾¨õÃE¹ÈRCgàBB("{ˆ$bÿœv20120417_00368_stKsb333@ë\i€¢Çì?Eð@€E§RÃ>?úa?ÅEµ@'™š,¾‰7LE¡ñqD•l{B RòAVêç= "ˆ$bÿœv20120417_00374_stKsb333@ë\iŒgýj?ûû@€E¨
®>;‹N?O5 ?¼(ö^¾˜"uE¢éšD•Æ Dùº-AW4¦<¥÷ˆ$bÿœv20120417_00376_stKsb333@ë\iG¶M?
Ùß@€E§Üì>5;U?ü'@Ÿ
=M¾ŒIºE£ôChç®Dú)AT'œ=À×lˆ$bÿœv20120418_00345_stKsb333@ë\‰B%i?à@€E¯Í¸>p8>ÿËN@hõÃ/¾§l‹E¿Ü¤Cg'®B.Ý/AU%=I·"ˆ$bÿœv20120418_00347_stKsb333@ë\‰¡ ¦ê?/²@@€E°\>"Ýý>úâ?Ó33*¾›"ÑE¬)D•'‰BBAV˃<áo‡ˆ$bÿœv20120418_00353_stKsb333@ë\‰¬—­Ü?b©@€E®Îš>"«s?É{@õÃ_¾¬1E«&=D•­ãDùö%AVÑ9=~]ˆ$bÿœv20120418_00355_stKsb333@ë\‰°]»r?Ã4@€E®	q>*Žqˆ$bÿœv20120418_00381_stKsb333@ë\ŠHÐÿ?¿¬@€E®"ö><ÉÚ@J°K@™š2¾¶E¢Eº`)CgbÑB)@ƒAVgÒ=
ðˆ$bÿœv20120418_00383_stKsb333@ë\Šùºì?ãØ@€E­¸{>:8ž?´Š¿@`£×*¾–‡+EªQ…D•†ÉBJAW¢C=Pc¦ˆ$bÿœv20120418_00389_stKsb333@ë\Š+SŽ?¿k@€E­àÍ>B>¬=ƒÚC?¹™š^¾ŽVE¨ìD•ÊDùÁHAW0|<Ӏˆ$bÿœv20120418_00391_stKsb333@ë\Š.ø0S?½h@€E®$>9×È?ÌÌ@·
=_¾ŽÙE¨"áCh©ºDúˆ$bÿœv20120418_00491_stKsb333@ë\ŒR6=Õ?C×@€E« =ÄP?jæß@Qì,¾Ÿ¾wE³¦áCg›dB%6FAV&=;ˆ$bÿœv20120418_00493_stKsb333@ë\ŒVmÊß?&Ò@€Eªœ…=èÖÍ?…Ò?³33+¾«…E§a
D•r˜B!vÉAV×<·%׈$bÿœv20120418_00499_stKsb333@ë\ŒcHv?7•4@€E«ˆH=àÛ÷?ª?J=q_¾–‡+E¥ºöD•ÍPDùAWa‡<v"Ј$bÿœv20120418_00501_stKsb333@ë\Œg7Q{?>[O@€E«=Ç÷I@µÒü@£×_¾±&éE©rÍCimPDùÞÁART•=Xa1ˆ$bÿœv20120418_00527_stKsb333@ë\Œ¸r?:Ò@€E«5=>ӕ@t@\),¾˜"uEµã…Cgï\B$<jAW+=ªaˆ$bÿœv20120418_00529_stKsb333@ë\Œ¼"+?´.@€E©ªÍ=ú,–?ÊI@33,¾ÒòE¦D•wTB øÕAW%/=Æiˆ$bÿœv20120418_00535_stKsb333@ë\ŒÈR^ò?!ð‰@€Eª}H=í‰é>ë?Tzá_¾˜bE¤Þ{D•ÉDùŽ°AVõ¡<"šáˆ$bÿœv20120418_00537_stKsb333@ë\ŒÌ[Gú?,Óý@€E«ã=ѶÀ@ãG@¯®_¾®—E­ÉqChï\DùëTˆ$bÿœv20120421_00249_stKsb333@ë\èCŒQˆ?
É@€E°ó¤>&Qª?«öà@>{1¾¨õÃEǟ×Cg¶B.èsAT‰=@u‡ˆ$bÿœv20120421_00251_stKsb333@ë\èF¯¸?Sò@€E°¦ö>!°ž?ø.
@(ö+¾"záE®Œ)D•…ºBMÓAVÎP=,õ;ˆ$bÿœv20120421_00257_stKsb333@ë\èP#‰G?"Þ@€E±G×>
¿H??ÁG®_¾""Eªe3D•¾òDùìjAVU©<¯PPˆ$bÿœv20120421_00259_stKsb333@ë\èS‡Z?Þ³@€E±GÃ>.)óAØ,AO33_¾'JE­Å…ChŽDúBfˆ$bÿœv20120428_00617_stKsb333@ë]ÈíÒ ?@ä+@€Ej|¤>GÛ@ÿà+@£×0¾–E…mCgû¦B#ÐåASm=	¦ˆ$bÿœv20120428_00619_stKsb333@ë]Èðó?9@€Ek›\>…?>½6Ò?"33+¾ŽVEc—…D•jB$1'AVŸ¡<¹I|ˆ$bÿœv20120428_00625_stKsb333@ë]ÈûWû?6äû@€Eo§š>AÊ>4Ǚ?˜Qì^¾/EeîD•ÈƒDù¤‹AVtë<™Óˆ$bÿœv20120428_00627_stKsb333@ë]Èþ²­½?>|à@€Eo\ö>"Ü(ˆ$bÿœv20120429_00489_stKsb333@ë]çj"fû?!Z@€E˜
>Þ?ˆ$bÿœv20120429_00491_stKsb333@ë]çmäð?"òh@€E˜1ö=øÕ?HÈ@	™š,¾¤ZE"ÿ…D•‹ðB33AV!=ú˜ˆ$bÿœv20120429_00497_stKsb333@ë]çwԈ?6>@€EšVš=îÖÈ@&ç1?\(ö^¾§l‹E"{D•ÀsDùÇDAV_'<©åíˆ$bÿœv20120429_00499_stKsb333@ë]çzëÞ?+œ@€E™Úq=ðnêBFƒQA+®^¾Ñë…E—ÔRChçðDúEˆ$bÿœv20120607_00358_stKsb333@ëbÄÝß~Ö?W=@€E…Á
=²ì@=úˆ@)¾Ÿ;dE'ýšC'ðÅA[‡AS=S°rˆ$bÿœv20120607_00360_stKsb333@ëbÄá‹En?>VU@€E…­¸=Ù9?ÖÇ??Ôzá&¾¶E¢E'_\D™FA)AS›m<åëMˆ$bÿœv20120607_00366_stKsb333@ëbÄíŠýŸ?;6Ô@€E"ëf=¶_0?p?5`¾±&éEÏ×D™qDö#AT{¼<"Khˆ$bÿœv20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãU>?ÚáH_¾\)E€®Cƒ6éDö|"AT³ï<îQXˆ$bÿœv20120611_00402_stKsb333@ëcCðG[?
á¥@€E"ë>+K@­PÉ@b\.¾«E'zRC'dÝAY‰7AT‹§=[;•ˆ$bÿœv20120611_00404_stKsb333@ëcCóÐâ?Ïð@€E…ëš>WL?v$&@Fff(¾¬‹DE"ŸqD™5‰A²-ARð=&	±ˆ$bÿœv20120611_00410_stKsb333@ëcCÿ(^ï?õ™@€E‡ 
>4Ê?"zð@33`¾¼í'Eƒ@D™mDö-XAS݄<ÂÀˆ$bÿœv20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>>!R
@\)_¾–‡+E'$fCƒ#3DöºASÿ'=ßʈ$bÿœv20120614_00517_stKsb333@ëc¦þÜ?$r€@€EŠîÃ>B«Q@SÙ@)¾®—E‡s
C'f‡ABñªAT¸D=	 äˆ$bÿœv20120614_00519_stKsb333@ëc¦ûQE?"®Ð@€EŠ}q>!e?ˆ½@1ë…%¾•E‡WD™)ªA6E¢AVO=+¢$ˆ$bÿœv20120614_00525_stKsb333@ëc¦'ùÂ?&wå@€EŽ8H>æØ?·¶?^¸R`¾'ë…E‰ÏHD™"ÝDõðsAT›Ù<ƙŠˆ$bÿœv20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P?ì¸â?§®_¾ŠÀƒE‰áCƒyDö@ÍATR<Ä2›ˆ$bÿœv20120617_00644_stKsb333@ëd¸ž''?-Ê@€Ef¿q>£â@¹#@ÌÍ/¾¨õÃE`¤C'¾ÙABéyATI‰<ÿ_ˆ$bÿœv20120617_00646_stKsb333@ëd¼H«@?0íÑ@€EhTR=ϞÝ>ä®ø@£×*¾«EaŠáD™-‰AD ÅASÑ=+°ˆ$bÿœv20120617_00652_stKsb333@ëdÈ=¶Å?;OP@€Ee?Ã=ì3€>³>¯?•Â`¾©ûçEZÊfD™‡®DöATT"<µ!»ˆ$bÿœv20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)?¶?xQì_¾™‡EZ€¤CƒRoDöXAT'î<›Sˆ$bÿœv20120630_00205_stKsb333@ëe£æ¼7>ùͦ@€E¦ªH>D¦G=
3E@¯\).¾ž¸RE¤q…C'WðAc"ш$bÿœv20120630_00207_stKsb333@ëe£"T0?0n@€E¥âš>1»??QL"@r\*¾‰7LE¢-3D™09A/ATJŠ=A팈$bÿœv20120630_00213_stKsb333@ëe£%ë§X?:@€E¨Í>7¿@Å[
@E_¾—PE¥6¤D™rFDö0BAVä˜=c5ˆ$bÿœv20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ?z@ff`¾|í'E£~)C'ó×DöŽAT=¹tˆ$bÿœv20120705_00903_stKsb333@ëfE¬ìÈ?^Δ@€EV½×=¤0ä?;•?'ë…*¾¢ÐåENHÍC'ãøA"ÑAQdr=0œÇˆ$bÿœv20120705_00905_stKsb333@ëfE°‰oÖ?Q^¾@€EUkH>°#@\òé?ìÌÍ+¾§ïžEJZD˜î-A~ÙATD<þN€ˆ$bÿœv20120705_00911_stKsb333@ëfE»KU>?H.Y@€E\qì>…€=ª–?ª=q`¾¼í'ERŒÍD™¬ÅDõ+AS|™<³Ï}ˆ$bÿœv20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#=é>³?¼(ö_¾³¶FERH)CƒÍPDõÈöAS¡¬<º:dˆ$bÿœv20120714_00779_stKsb333@ëge#!2*?H'g@€EtÞ==¬ÿ@Ë?ٙš-¾¨õÃEo¤C'¡A8^5AS¥=Ùöˆ$bÿœv20120714_00781_stKsb333@ëge&ƒm?Gs;@€Esãì=ÑÝþ?ºU¾?æff)¾µ?}Em¨)D™1A:QìAS•<ò¡¾ˆ$bÿœv20120714_00787_stKsb333@ëge0oê?BS%@€Epì=ɇd=þrz?@`¾¤ZEcJáD™ÃDõÔ´ASð^<´×Ôˆ$bÿœv20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJ>Û?ŒÌÍ_¾­VEeç×Cƒ;çDö?3ASáâ<¿ã:ˆ$bÿœv20120716_00589_stKsb333@ëg£%­i?bl1@€E–Æ×>Pã>À?Æff.¾Ÿ;dE'³\C'™7APIºATdÄ=3¡ˆ$bÿœv20120716_00591_stKsb333@ëg£)¬P?Wis@€E–5q=ÉŒ=Ÿ'Ë?×
=)¾¬‹DE'˜{D™8sA!ÒòATB=ÕXˆ$bÿœv20120716_00597_stKsb333@ëg£3·b,?WY@€E–C==ÄÁ¼>ïø,?£×
`¾­VEûqD™‡Dö¸ATO(=	~ˆ$bÿœv20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ì>Äw+?n{`¾¯ E'o
CƒD{DöyÛAT'C<ÌW]ˆ$bÿœv20120717_00285_stKsb333@ëgÀljV€?F:¡@€E¡Ò)=øBˆ>Ít"@-¾"ýôEÚ{C'ŽÙAi¥ãASƒÃ=
Á߈$bÿœv20120717_00287_stKsb333@ëgÀÊÄT-?.É­@€E¡ž
>x?*åw?èõÃ*¾Ê=qEžÒD™1qA	 ASþí<"Tñˆ$bÿœv20120717_00293_stKsb333@ëgÀÔÉÀÿ?<"0@€E¢i{>3"Ô?Š¥ª@$zá_¾µ?}Eœ"¤D™g–Dö^5ATý<ÂÍYˆ$bÿœv20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:ú=äë?ìÌÍ`¾™™šE\ÍC'öfDö´ƒAT>ý<÷,=ˆ$bÿœv20120718_00066_stKsb333@ëgß¹K¶7?26Œ@€Eïì>Wó@wGM?øQì,¾l‹DEêU
C bA`BATKè<ùbŽˆ$bÿœv20120718_00068_stKsb333@ëgß¼Œ}§? 9@€Eî×>%$²?ß@,ÌÍ*¾£×
Eëu\D™/ß@ýûçAT%Æ=?—ˆ$bÿœv20120718_00074_stKsb333@ëgßÆ6J•?)u@€EîM=ûýP>S÷ë?\)a¾©xÕEè"fD™DõòNAS°<w?Cˆ$bÿœv20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4@•p@33_¾‰7LEåð)C­²Dö§¦ASe4<ËDžˆ$bÿœv20120719_00066_stKsb333@ëgÿg!‡d?f¹›@€EË:×=ûzs@'?áG®+¾"÷ÏEÆÌöCŒ)@þn˜ATˆº=8Žfˆ$bÿœv20120719_00068_stKsb333@ëgÿjP?y^w@€EÊýq>¢@°Ú?Ñë…(¾'n˜EÆâD™Oø@¡?}AS7=Xrň$bÿœv20120719_00074_stKsb333@ëgÿtG…P?`hF@€EÊ_=íç.>Õ2?p£×`¾«…EÃڏD™VDõhAT(.=…#ˆ$bÿœv20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=ËÏ>c/p?\(ö_¾ž¸REÄÞöC¡‰DöjVAS©•=
aˆ$bÿœv20120719_00421_stKsb333@ëh:mK?t˳@€E¨õö=¸3È@½èŽ@ÌÍ(¾àĜE¥7×C€›DA"QìASñÞ=¦
Pˆ$bÿœv20120719_00423_stKsb333@ëh=½û¤?°(›@€E©öf=õņ@˜‡?ˆõÃ*¾ºáHE¥/…D™#®A—ASÝ~=²I[ˆ$bÿœv20120719_00429_stKsb333@ëhH'î?icg@€Eª¢=¨†è=ËÊ°?@`¾µ?}E£ÌöD™
DöXATv
=<˜ˆ$bÿœv20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖ>/?+…^¾§ïžE£Ù…C€€ƒDö¾AS•…= ˆ$bÿœv20120721_00373_stKsb333@ëhEaûô?:—B@€EŸ¥š=á_@•›?å¸,¾‰º^EœC…C'éyA0—AS^‡<öÓXˆ$bÿœv20120721_00375_stKsb333@ëhEž+¥?N@€E Í=ûa…@#s?ÁG®)¾™‡E›Œ)D™A<9XAS²Ã<çbˆ$bÿœv20120721_00381_stKsb333@ëhE%Ì?Gû@€EŸd®>
jù=\}¾?¡G®`¾šŸ¾E˜†D™‹×DõéüASÀë<žLñˆ$bÿœv20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò=Iýi?ž¸R_¾­VE˜ ¸CƒDZDö:ASh†<Œ.߈$bÿœv20120722_00283_stKsb333@ëh_·G?I+F@€E®Ëì=ú'k@`;£?ð£×,¾­'hEªÕ\C'^˜At"uAQà=~Eˆ$bÿœv20120722_00285_stKsb333@ëh_º*=–?>R[@€E®œf=ʓhA3Q–?î{*¾±©üE«¸D™0@è´9ASdQ<ý†»ˆ$bÿœv20120722_00291_stKsb333@ëh_ïâÜ?NAè@€E®G=çú!@D×H?^¸R_¾µÂE§ÃÃD™sÏDöpÕAS»C<²oaˆ$bÿœv20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDj>1Z^?€`¾®—E¨x¸C'ÀbDö³dAS¾·='¿
ˆ$bÿœv20120723_00360_stKsb333@ëh'*6•?rJð@€E†ò>BŽ5?Ö?¯\)0¾œ¬Eƒ3×C'A]"ÑATj¢=.$bÿœv20120723_00362_stKsb333@ëh'-{¾'?uŠ@€E‡>>+ "<‡J—?'ë…)¾ƒoEƒZ¤D™+øA-xÕARH
= ¤Yˆ$bÿœv20120723_00368_stKsb333@ëh'8¡[?iL™@€E†æ>@ôs>vÇØ?˜Qì`¾²°!E'=D™‡}DöšAT=ÿ=ˆˆ$bÿœv20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëy>Lˆ?\)`¾¦éyErC'êáDökATu<óÀˆ$bÿœv20120726_00184_stKsb333@ëhá@G2Ä?5yž@€E—(¤>#è>! @ë….¾Á%E•'®C'\ÍAY7LAR=<ˆˆ$bÿœv20120726_00186_stKsb333@ëháC•÷#?,K.@€E•¥ì>
þ@™Põ@
áH*¾œ¬E'ƸD™0)AjATJ=xˆ$bÿœv20120726_00192_stKsb333@ëháMï?*bú@€E˜3=ãz0>ÔkÊ?k…`¾®{E"g
D™môDö$ÍAS©'<‹ÒÁˆ$bÿœv20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áÊ@
é'?£×
_¾£×
E'õ…C'ô{Dö…'AS£µ<²]¡ˆ$bÿœv20120731_00279_stKsb333@ëiû Ë?V5õ@€Ev¼=¢÷@'y?°£×0¾¥ãTEmÿ
C'n˜Ag"ÑATûe=	,±ˆ$bÿœv20120731_00281_stKsb333@ëiÃ|?Tæ!@€Evïì=À<<?ä?Ÿ'¾´¼jEqÃ
D™<A£×AR¬>=x`ˆ$bÿœv20120731_00287_stKsb333@ëi"…f?QD@€Ew=ýÏÌ>*z?'\_¾£×
Ek_×D™p9Dö*˜ASó<áUuˆ$bÿœv20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤ>æ|?B\_¾®—Em@{Cƒ ¤Dö‰?ASÛ7=Ä{ˆ$bÿœv20120801_00562_stKsb333@ëi£üŠI?t^L@€EXv=œŠÄ@3Ew?Y™š,¾®—EPÊfC'˜öA2—AT
Ë=3S¹ˆ$bÿœv20120801_00564_stKsb333@ëi£ÿ>´œ?M¡¼@€EWR=§×˜?ÅWa?Æff(¾Å¡ËERRD™¬A>bAS!Ú=!óˆ$bÿœv20120801_00570_stKsb333@ëi¤õG?T°@€EWR=¤Ô>üs¨?^¸R`¾­'hEJD™…ãDõÞVASîØ<ÝyFˆ$bÿœv20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8>¤»o?‡®`¾³33EKQCƒHRDö>AS¾®<̬½ˆ$bÿœv20120804_00637_stKsb333@ëj÷‹ý¥?R	@€E‰f=©(Ø@Zêœ?p¤.¾º^5E†8¤C'ÖfA=®ASê=[‡ˆ$bÿœv20120804_00639_stKsb333@ëjúÐUÃ?‡÷l@€EŠ[=®h @dèÙ?˜Qì)¾Òn˜E†öD™5A2Ÿ¾ASª<=OÙˆ$bÿœv20120804_00645_stKsb333@ëjºo'?ˆ!,@€EŠŽ=¬×>»w?
=`¾Â\EƒD™?DõÓuAT«==€Kˆ$bÿœv20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³ÛÄ<$=ƒ?+…_¾®—E'óšC'÷ÏDö7×AT&Ø=ªˆ$bÿœv20120808_00183_stKsb333@ëjƒ]ó€–?'S@€Ežs
>·?zMñ@"\-¾™‡E›ßÃC'ßßA=l‹AS§=©Kˆ$bÿœv20120808_00185_stKsb333@ëjƒa#
ò?M%@€EŸÃ>oQ=ø"ì?ìÌÍ)¾–E›53D™"A:ÙAT$<ç"Óˆ$bÿœv20120808_00191_stKsb333@ëjƒjóì?fÚ@€EžDö>kÂ?9Ïk?Š=q`¾Ÿ;dE—*D™ŒþDõÚ%AS·<ž_€ˆ$bÿœv20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús>ǦA?½p¤`¾˜bE˜®=Cƒ<‹Dö?DASɼ<Ä˯ˆ$bÿœv20120814_00109_stKsb333@ëk?Âã	O?-÷@€E˜¨R>Uè>ul%@…/¾—
=E"¬{C'išAnÈ´AS ø<ûÑUˆ$bÿœv20120814_00111_stKsb333@ëk?Æ+=F?5!å@€E—»>u	@XV˜@¸R)¾®—E•`D™4þA
=ASǁ=嵈$bÿœv20120814_00117_stKsb333@ëk?Ð(©?," @€E™~×>
#ý?ØÖ?šáH_¾šŸ¾E'RD™s×DöBFASv<ž|!ˆ$bÿœv20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH@¡?Ñë…`¾"t¼E'Ž¤C'ϾDö˜öASÇø<È$bÿœv20120817_00524_stKsb333@ëk¤´PNÍ?Ö@€EUŠR=‡á°@•Ÿb?¬ÌÍ/¾¸ÔþELÍC':=A5AT"!={Ã
ˆ$bÿœv20120817_00526_stKsb333@ëk¤·-]?‹Ý@€ES¸=€Mä@áéX?šáH)¾Éº^EIÒ¸D™#\A1oARb›='¤ˆ$bÿœv20120817_00532_stKsb333@ëk¤Á@›?€@€EVª{=º®>‡%?G®`¾Á‰7EG({D™c¶Dõ܃AS©'=0V>ˆ$bÿœv20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮?Ôî}?B\`¾º^5EG¶áC'µDöJ5ASûË=x¾ùˆ$bÿœv20120828_00631_stKsb333@ëm®!Ü?WÂ@€E¾Ô…=±ƒP@™h©?\-¾ÒòE¼…C'€ƒA0¼jATGM= 4ˆ$bÿœv20120828_00633_stKsb333@ëm±,‹?oÒZ@€E¾ƒf=¬ Ð@â©?ÁG®(¾º^5E¼A
D™;A Ý/AS²ð=HLJˆ$bÿœv20120828_00639_stKsb333@ëmºÃu`?fR@€E¾s…=ÑùV?¼‹?O\)`¾£SøEµ_…D™NÙDõÒòAToø<ÞÆÒˆ$bÿœv20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ ?~H½?˜Qì`¾¬1E¶gHC'ÖfDöI`AT5o<È6ˆ$bÿœv20120829_00462_stKsb333@ëm#¶Õ	?,RL@€E¯\¤>-V*A["@E¸,¾}ó¶E¬×C'ÀƒA>ÀƒATèì=J<ˆ$bÿœv20120829_00464_stKsb333@ëm#ºÊÅ?Þà@€E¯.3>^?Í(@Qì)¾–E«…×D™ BA1 AT"/=+Hˆ$bÿœv20120829_00470_stKsb333@ëm#Ãí W?&û:@€E­
>$æ˜?b0ç?\`¾™™šE¥Ç×D™`DõÛ¦ATmš<¹ÛJˆ$bÿœv20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>Û?mÉ?ºáH`¾®—E¥=
C'ÊÁDö:áATc<Ĉ5ˆ$bÿœv20120911_00364_stKsb333@ënÂ=VrS?#'@€E­M¸>ýø>ã¹@ë….¾bNE¨¸öC'¦%AEº^AU9<êí>ˆ$bÿœv20120911_00366_stKsb333@ënÂ@þL÷? 4š@€E­ÿ{>/æ´?qà@hõÃ+¾‰7LE¨¢¤D™šAùÛAT8K=kv›ˆ$bÿœv20120911_00372_stKsb333@ënÂJ2ð?"V³@€E¯Æ>†÷?6ùå?£×`¾µÂEªÅ\D™hZDõñÛAT‡p<™ü&ˆ$bÿœv20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸?¯pû?€`¾§ïžEªS\C'ÌîDö_…AT¡ñ<'a	ˆ$bÿœv20120912_00109_stKsb333@ënàãˆ?"´@€E¾A{>™É?Ýj@Tzá.¾|í'E¹ì=C'«…ANr°AT½×=,€`ˆ$bÿœv20120912_00111_stKsb333@ënà‹²¦?0iþ@€E¾‹Ã=àÛ>¯ö?ØQì)¾œ(öEº`D™!šA ATׇ<Ȉ$bÿœv20120912_00117_stKsb333@ënà ó$Ð?1@€E¿ =Ð9p?ù?•Â`¾¯ Eº®D™z%DöNATèÑ<‡L/ˆ$bÿœv20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJ@Ë/@®`¾Ÿ;dEº)Cƒ#3Döx1AT`D<ᇈ$bÿœv20120924_00102_stKsb333@ëp`i®"ã?¬á@€E™o\>>¢@Úíø@P£×-¾¾ùÛE˜3
C'GðANýôAUZ=/ñ
ˆ$bÿœv20120924_00104_stKsb333@ëp`m	M‡?U"@€E™x==öþ!?µòØ@33+¾° ÅE•Ð)D™ÁA#º^AU¬ž<ó=ˆ$bÿœv20120924_00110_stKsb333@ëp`wªD?M‹@€E™BÍ>*?7ܒ?¾¸R`¾§ïžE"&¤D™{mDõúfAUn'<·¯Ôˆ$bÿœv20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛ;A
b?±ë…`¾§l‹E"›qC'Ô9Döb-AUIR<˜L€ˆ$bÿœv20120925_00081_stKsb333@ëpí9.J?Ã¥@€EÇ…>ó@vF@,ÌÍ.¾/EÂÂÍC'¡AEhsAUòå=eˆ$bÿœv20120925_00083_stKsb333@ëpð{-?uˆ@€EǪ=>ã?"Â@C33)¾´9XEÄÁHD™FA'
=AU$€=+Ö7ˆ$bÿœv20120925_00089_stKsb333@ëpû¯Ï?|•@€EÉ/>[?ª»c?³33\¾œ(öEÂø¤D™u¢DõèÝAUjŽ<¶ˆ$bÿœv20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw>&®æ@zá_¾ŽVEÁs
Cƒ-Dö^%AUWæ=$:ˆ$bÿœv20120926_00345_stKsb333@ëp¢ES̆?RGÚ@€E»Ðö>¹?'é?à.¾»çmE·ÅC'a'APĜAVú<ûyÁˆ$bÿœv20120926_00347_stKsb333@ëp¢K¹lH?HID@€E¹!ö=çA€@…Ü@zá,¾ž¸RE´¦¤D˜ü‹AATÿ©=¿Dˆ$bÿœv20120926_00353_stKsb333@ëp¢Ue‡Ä?Oì@€E»…=òrÉ>˜[ÿ?Ž{_¾´9XEµ´¤D™gßDõëAUÅ+<½¬dˆ$bÿœv20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ?Ì4?×
=`¾ß;Eµ#HC'ÓDöH"AU•C<ørˆ$bÿœv20121012_00204_stKsb333@ër Ò?…Σ@€E±UH=ÞjN@"óÛ?£×+¾§ïžE­=\C'bÑA>‡+AVi¶=k'€ˆ$bÿœv20121012_00206_stKsb333@ër Õäãð?jC@€E°â=­âD>ƒ}N?\&¾¨õÃE­´ÍD™°Aí'ARÖ*=@èˆ$bÿœv20121012_00212_stKsb333@ër ßÁ#?‰
ª@€E°ú{=¥R|=ènç?G®`¾¸ÔþE©Ò=D™[Dõù²AVn=6Ôш$bÿœv20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«=kJý?^¸R`¾¸QìEªjöC'µ?DöJVAVÝ;= ˆ$bÿœv20130318_00553_stKsb333@ë†KJËÂ?|G@€Eaá=›µÐ?'ùÖ?Ÿ/¾£SøE{9šC'6ÉA€ÐåAh"{=—*(ˆ$bÿœv20130318_00555_stKsb333@ë†KMVD°?GÑ@€E0ì=К‰@´Þ5@Mp¤*¾Ã•E{@)D™N°@Ã÷ÏAh=^=¬…zˆ$bÿœv20130318_00561_stKsb333@ë†KWÆ?ë?d9@€E'Žf=˵"?
Ab?¸Qì_¾²°!EyTD™SuDörÙAiT =8>´ˆ$bÿœv20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5?½Ì}?§®^¾¾ùÛEzD)C'HsDöÐ{Air=
­Ùˆ$bÿœv20130323_01196_stKsb333@ë†ëàsM*?" ,@€EGq>
b@ˆ´ÿ?ÌÌÍ/¾¬1E{šC'N5AtÔþAi'¶='Ltˆ$bÿœv20130323_01198_stKsb333@ë†ëãÔ ×?"-@€Ep…>Ž?c­J@
=*¾³¶FE´)D™A@äjAjX=X<‹ˆ$bÿœv20130323_01204_stKsb333@ë†ëîv°‹?)z@€E'<H>iˆ@ø,?Ñë…(¾¤ZE0¸D™\¤Dö`œAnYV=7hsˆ$bÿœv20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´?ásÎ?˜QìS¾¡ÊÁEŽC\C'X1DöÅ`Al	ÿ=7Ò¨ˆ$bÿœv20130324_01373_stKsb333@ë‡
}'Ó?3
b@€E–á>3†?¢?ê=q1¾©xÕE"HC'6%AZ{AjX­=7ÁMˆ$bÿœv20130324_01375_stKsb333@ë‡
7Ç?3p@€E–Ž=>}Ô@:;ú@(¾›¥ãE"¸D™%ÓAbAi˜c=v89ˆ$bÿœv20130324_01381_stKsb333@ë‡
:õI?)Ž»@€E—
¤>#­Ä>ˆ)B?¯\)_¾¯ E'4RD™_–Dö&Aji™=[vˆ$bÿœv20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ê@¥Ü?"zá<¾° ÅE'mÃCƒþDö€Al–ß=Œˆ$bÿœv20130325_01011_stKsb333@ë‡+|T9h?
\@€EŸR>ƒ†@X">@™š-¾‡+E›«\C'ljAq•AiÛn=ôˆ$bÿœv20130325_01013_stKsb333@ë‡+g=ý?Y@€EŸ>+á/ˆ$bÿœv20130325_01019_stKsb333@ë‡+¸½?Ò"@€E Í>5¡z@oFñ@ÌÍ@¾¶È´E›Ï\D™^¨DöHœAp¶µ=‹¿ˆ$bÿœv20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>"?IgD@õÃ^¾"záE›)C'Ä9Dö·uAj=J‹—ˆ$bÿœv20130326_00582_stKsb333@ë‡JsÎnc?‡
@€E«'f>!¥Ç>ÿ
c?å¸/¾ ÄœE¨išC')yAz=qAj1Ä=bœˆ$bÿœv20130326_00584_stKsb333@ë‡JxãKi?
#x@€EªÝš>{rˆ$bÿœv20130326_00590_stKsb333@ë‡Jˆ¼Ü?!²@€E¬Ï×>çz@UÖ@ÌÍ?¾"ýôE¦¬D™WÇDö]ºApD}=]‰ˆ$bÿœv20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹=¼a½?°£×_¾OßE§"¸C'¡HDö¼ÅAkí=!lbˆ$bÿœv20130625_00888_stKsb333@뒨k~ù°? Œñ@€Ec¥š=¡y0@$ÏØ?÷
=.¾¶E¢EW"C'cAQAsÒ>"wˆ$bÿœv20130625_00890_stKsb333@뒨n´˜ù?žöX@€Ecí®=ÔL@¡Å]?èõÃ(¾­'hEY‹\D™!ªA"ÀƒAr_Ž>s½ˆ$bÿœv20130625_00896_stKsb333@뒨x~Kµ?žz"@€EfÇ®=ÙÖµ>Íí?ºáH`¾ÌÌÍEYŸ×D™_dDõÖÁAxÑó>Yºùˆ$bÿœv20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=ß?Mf?Æff_¾Â\E[HC'˦Dö>-AwÄh>E鳈$bÿœv20130702_00320_stKsb333@듂¥²+·?°@€Ešð3>'f?âÀÊ@ÌÍ/¾vÈ´E–{C'ËAKÇAy:ä=âàˆ$bÿœv20130702_00322_stKsb333@듂¨Úßà?oå@€E›K>QZ?¤8"@(¾—PE—†D™BV@ì"Axš-=ÛÇäˆ$bÿœv20130702_00328_stKsb333@듂³› ?Áˆ@€Ešý¸>èM?
nö?Æff_¾¡ÊÁE•(D™gDöUAydù=Q¾3ˆ$bÿœv20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u@½²õ@33M¾ˆ´9E• RC'˜öDöÄöAyA+=Âcˆ$bÿœv20130703_00274_stKsb333@듡Óh,?%×­@€E|–>,@3×@2\/¾}ó¶EuxRC'kdAy®Axê¿=Àˆ$bÿœv20130703_00276_stKsb333@듡ֆ"¯?#Ç@€E}Ã>¿ö@/L@%¸*¾®—Ev€D™Fò@íó¶Ay==Å"ˆ$bÿœv20130703_00282_stKsb333@듡à
L	?,ƒú@€E~¶á> ,r?
Í?Ñë…_¾¤ZEtÛ3D™cçDöeyAxãÜ=uœ|ˆ$bÿœv20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ>TX+?èõÃ`¾'n˜EsxRC'"Dö¼ÍAyq=tñˆ$bÿœv20130703_00466_stKsb333@듣kØ?3ºü@€E†7
>+ñ>$À?ê=q0¾"›¦EäáC'q'At=qAwñ7="k÷ˆ$bÿœv20130703_00468_stKsb333@듣nXR§?)'³@€E†5ö=Ð=ÿ?øç@ë…)¾¦éyE'IìD™A¢@þ°!Av‰=ª­®ˆ$bÿœv20130703_00474_stKsb333@듣x§ –?BÉß@€E†×>s?B?ÚáH_¾³33E€_HD™g¾Dö6òAyga=ºÓºˆ$bÿœv20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´</ï?î{`¾¥ãTE€CHC'‹dDö©ºAx¬Æ='ðªˆ$bÿœv20130703_00802_stKsb333@듦UŸSî?£@€E¿H>ÔÖ?³ Ä@ff0¾ÃoEzì¤C''ÑACSøAy-ü=±KLˆ$bÿœv20130703_00804_stKsb333@듦Xòz[?"g@€E'k¸>"u@=ò?ìÌÍ*¾šŸ¾E}DRD™'žA#SøAwÀ=ŠWçˆ$bÿœv20130703_00810_stKsb333@듦cacÈ?NA@€Eƒ¸š=äNµ>éý/?ٙš_¾¸ÔþE{â=D™pœDõ÷×Az˜Ä=	ˆ$bÿœv20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜?0´?ž¸R_¾ÎVE{¼RCƒ	7DöGAyÛ÷=Moˆ$bÿœv20130705_00258_stKsb333@ë"à҄¾?W@€E"»
=àÑt@nà@33/¾° ÅEöC'$ÝAx¬Au‰O=šuNˆ$bÿœv20130705_00260_stKsb333@ë"àՙD_?c˜'@€E"BÃ=®Dp?‡c?úáH ¾»dZEŽÜ)D™UÃ@Ìr°Awâa=³4ˆ$bÿœv20130705_00266_stKsb333@ë"àë1òk?g¡@€EâH=ø§û?ěr?ó33_¾¤Ý/E‹1ìD™VéDönÉAz´k>*ˆ$bÿœv20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄD?A®?У×`¾¤ZE‹>RC''‰DöäÕAy̟=ïxfˆ$bÿœv20130705_00498_stKsb333@ë"âÅÓú?<ì*@€E|h=Ùn_>À!ˆ@\)/¾©ûçEt9C'0ƒAi¸AwS¬=˜/&ˆ$bÿœv20130705_00500_stKsb333@ë"âÉOä?Oö}@€E}9×>ù–@³ÿŠ@!G®)¾¡ÊÁEtžáD™.@øAx)Í=Öªˆ$bÿœv20130705_00506_stKsb333@ë"âÓP¦?hF@€E|b¤=ðˆA,ùv@)™š_¾µ?}Eq§…D™b-Dö/;AyWË>"!ˆ$bÿœv20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4>½åi@£×`¾¨r°Ep=ÃC'‡+Dö›uA{ Ê= _ÿˆ$bÿœv20130705_00834_stKsb333@ë"åÍÓbh?ˆL=@€Em³š=·õä@Éÿ³@\(¾½ó¶Ec¢C'dþA1%Ao†§>S¡Gˆ$bÿœv20130705_00836_stKsb333@ë"åÑX'x?Š¥@€El˜¸=·X A>?ìÌÍ%¾¸QìEc
D™.wA/©üApz§>i"ˈ$bÿœv20130705_00842_stKsb333@ë"åÜå?‡W³@€Enˆ=—7°>Ô1î?Ê=q`¾Ä›¦Ea–D™~ÉDõÛDAyD>*-iˆ$bÿœv20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡A!:?\`¾ÂJEaθCƒ Dö¦Axî>:›ˆ$bÿœv20130705_01106_stKsb333@ë"èÐL®¯?–´:@€Eˆeö=—øÕ@éc@ff0¾ÌIºEƒ/šC'*A5+Arq6>Wˆ$bÿœv20130705_01108_stKsb333@ë"èÔ'?‰™ó@€Eˆg
=‰¬HA-
@…(¾¾ùÛEƒÕ
D™%A%t¼AsÇ¿>;)ˆ$bÿœv20130705_01114_stKsb333@ë"èÞgnÏ?À_@€EŠ~
=ô?²¦¿?Ã×
`¾´9XEƒD™SÏDõÂÉAz'Ç>²ÿш$bÿœv20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á?A"¨?¯\)_¾·KÇEƒ™ÃCƒ%Dö5Awr>v4¥ˆ$bÿœv20130706_00513_stKsb333@ë"ÆŠ"?'Ž@€E˜Iš>"áö=ïÏÁ@Qì/¾¨r°E"C'AdffAwÁP=ª]oˆ$bÿœv20130706_00515_stKsb333@ë"É*{?$ð+@€E˜³Í>?`ï?@p¤+¾å`E•šD™NÙ@õ‡Ax«I=°Á²ˆ$bÿœv20130706_00521_stKsb333@ë"ÓúΓ?óø@€Eš R>C¹=bä8?ó33`¾¦éyE•M®D™TDö7DAyɹ=›k¶ˆ$bÿœv20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæ?"å§?ìÌÍ`¾›"ÑE•.C'—ðDö¢¨AzLf=¢	dˆ$bÿœv20130706_00705_stKsb333@ë"»)Þ?óê@€EŽì=÷"è?ÓÉ?@0£×-¾²-E‰š¤C'ŽúAPE¢Aw¥=¯íˆ$bÿœv20130706_00707_stKsb333@ë"¾˜Ò?#B@€E¿¸>´">Å܄@×
)¾›"ÑE‰¨fD™3}A²-AyuŠ=î/Òˆ$bÿœv20130706_00713_stKsb333@ë"ÈÁ	 ?úŠ@€EŽ­×>
ƒÞ=ÊÓE?Ê=q_¾œ¬EˆîfD™f¨DöÝAy¥¢=rjˆ$bÿœv20130706_00715_stKsb333@ë"̨½?³v@€E>jí<Ä4?ã×
`¾/EŠC'²ÑDöf‡Az8Ð=©jÒˆ$bÿœv20130711_00317_stKsb333@딢+ã‰?6K@€EŸ¿f>3¥ >›òÌ@.{/¾™‡EO…C'L)Aq™šAyU=Ó4ˈ$bÿœv20130711_00319_stKsb333@딢
¸Ëc?Œ˜@€E á>.qù>ÁjÒ@>{*¾ŒÌÍEœ_\D™H{@èÔþAxÄU=ނ
ˆ$bÿœv20130711_00325_stKsb333@딢P9S?t3@€EŸz{>CnÉ>Ùv?Ü(ö`¾‹C–EšÛ
D™`ÍDöJúAzg=ô¼ˆ$bÿœv20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Ð?ÙH0?ë…`¾‡®EšbC'¯ßDö§;Aznò=¦Xðˆ$bÿœv20130713_00409_stKsb333@ë"âÈj=?!¡ì@€E˜\=ü1·@Ø7@HQì/¾ž5?E•ìC'<A"°!A{˜a=Ýþ'ˆ$bÿœv20130713_00411_stKsb333@ë"âIÙh?!'h@€E—çR=þy>€¼£@33*¾¤Ý/E"áD™@Ý@õxÕAy|u=šFȈ$bÿœv20130713_00417_stKsb333@ë"╧?V¼@€E˜AH>
Ž?š/M@E¾¤ZE'íšD™mªDö;øA{b=²gÚˆ$bÿœv20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—?1§@{_¾å`E'þC'£Dö£ßAz›Ü=²W¶ˆ$bÿœv20130724_00769_stKsb333@ë–FÕÿÓ?VU/@€E'p==ó"@?–ÛW@5-¾¥`BEŽmHC'ˆöA?%Ays=ê|Ɉ$bÿœv20130724_00771_stKsb333@ë–FÙ¹v?^I@€E'Ó=ïy@;	|@\*¾™‡EŽ D™$)At¼Ay«²>"Ÿˆ$bÿœv20130724_00777_stKsb333@ë–FâˆÖ~?tÀH@€E'©\=©ž?5"I?Տ`¾¯²E‹"
D™YôDõÍA{==ú"ƈ$bÿœv20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[<æÕ?´zá_¾·KÇE‹ÿ
C'Ó×Dö=ôA{Nf=ªeáˆ$bÿœv20130727_00122_stKsb333@떠SYÔ]?I0×@€EÀ²3=Ùèú>úfP@\)/¾ÒòE½C'Š=A~ùÛA{;=´yóˆ$bÿœv20130727_00124_stKsb333@떠V°uÿ?ZU@€EÁ2¸=ڙLAºž@ff*¾œ¬E¼¥šD™DÕ@á/Awû¹=õòáˆ$bÿœv20130727_00130_stKsb333@떠`ÞÝF?s^û@€EÀ ==Éô>º¥ë?Ü(ö_¾¥`BE¹ð)D™_
Döo}Ay×7=ŒI6ˆ$bÿœv20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóH@ck@™š_¾ºáHE¹öÍC'×mDö³3A{éø=³Pàˆ$bÿœv20130807_00317_stKsb333@ë˜:ÝÇ?8X}@€E"Ñ)>ò>@…þú?þ¸R-¾Ÿ;dEr)C'l)A7PA{Ê°='¼ˆ$bÿœv20130807_00319_stKsb333@ë˜>Fâ"?.‡—@€E–Ò>¦Ã=Ù«™?ü(ö(¾"÷ÏE'Š¸D™"A"Aw=Àœºˆ$bÿœv20130807_00325_stKsb333@ë˜Hµk\?:oX@€E–))=é¡A?¢.?ôzá`¾­'hE¾D™dbDöRAz8Ü=ªU͈$bÿœv20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>ZÈ=€)Í@£×_¾·ÎÙEC<îDöA{ße=Èôˆ$bÿœv20130828_00375_stKsb333@뚢hzB;? ðÒ@€E¾J
>'À@4EÛ@Œ(ö.¾"záEº.¤C'o;A"£×AvÆ>)á=ˆ$bÿœv20130828_00377_stKsb333@뚢k­R‰?+Dƒ@€E¾•>!Ä@G"@G®+¾‰º^E¹ª{D™ÓA*ñªAx†Q=³†ˆ$bÿœv20130828_00383_stKsb333@뚢u´,m?+>Ž@€EÀ¡×>õ?Åq?Þ¸R`¾ ÄœEºHD™ŠDõë¶A{J=ˆpnˆ$bÿœv20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z>•R?«…_¾™™šE»±®CSTDöÑ/A{£Ë=H]Ĉ$bÿœv20130922_00158_stKsb333@ëÀ£'@à?NVE@€E–\=ÚõŸ?˜íV@^{-¾®{E'~)C'ÒA"^5A|Ád>…©ˆ$bÿœv20130922_00160_stKsb333@ëÀ§<Ç?Iáà@€E•‰¤=µ'—@ßÝT@%¸+¾ÀƒE'µ\D™¦A'\)A{þ=Ón€ˆ$bÿœv20130922_00166_stKsb333@ëÀ±Ž£??"@€E•L=º»°= Á?ð£×`¾¦éyEŽgHD™rDõÂAyÖF=w7°ˆ$bÿœv20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&X>óˆ?¸Qì_¾¡ÊÁEJ¸C/ßDöÚAyȚ=š8†ˆ$bÿœv20131007_00186_stKsb333@럠°(Ò1?K'b@€EÄP®=ßú?·žÒ@#33.¾¯ E¿Q×C'h"A#oAw[‡=Ê!Iˆ$bÿœv20131007_00188_stKsb333@럠³81?M&@€Eи=å¯@üYü@õÃ*¾–EÀ\D™K¾Aº^AxÀ+=¿Ò@ˆ$bÿœv20131007_00194_stKsb333@럠¼›òd?J5ú@€EÄ»…>øK>º¦?Ê=q`¾¬1E½Ž)D™vÙDõèÅAzBÖ=Ÿ -ˆ$bÿœv20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>í=×xæ?ºáH_¾œ¬E¾]šC'
DöÈAy´=ž@aˆ$bÿœv20131016_00046_stKsb333@ë À;Æ«?ԊÓ@€E¶if=¹è?Œ?3@|ÌÍ4¾Û¥ãE±ï®CƒAhA(öA…jp?Q·ˆ$bÿœv20131016_00054_stKsb333@ë À#Zb¢?'
@€E¸AÍ=ð@ž?X¿ß@õÃ`¾·KÇE±'ìD™tBDõéyA}Aû>@ˆ$bÿœv20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ×?ê+<?Þ¸R]¾´¼jE´MC¦fDö¼Ax)Á>€€Ÿˆ$bÿœv20131017_00157_stKsb333@ë à£E"à?‰NÉ@€EÇJ\=á"~@¨ˆ­@Fff0¾§l‹EÂ3C'ÙüAp¤Ax0Ò>"ˆ$bÿœv20131017_00159_stKsb333@ë à¦xÚÝ?';@€EÇàš>u·@¡–j@%*¾–‡+E×D™mAß;Aw›±>X	Ј$bÿœv20131017_00165_stKsb333@ë à¯¸è?p+×@€EÉCö=ºk?Zð?³33`¾»dZEÀó®D™[ÏDõðþAyÇH=×Öˆ$bÿœv20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕx>·yÖ?ìÌÍ_¾ÐbNEÁ¹HC#øDöÅAxt =»ã§ˆ$bÿœv20140526_00661_stKsb333@뼅mDÒ?(q@€EœT…=¸8h@.…?â\&¾Ä"EšgÃC'‡®A>MÓAY;Ñ=5|Yˆ$bÿœv20140526_00663_stKsb333@뼅­Ñ4?'3#@€EŸ=ªŽ"@PØ×?ñë…*¾Ø"uE
…D™JA"uAWÃ=6tLˆ$bÿœv20140526_00669_stKsb333@뼅#z8U?I€¶@€EœŸq=ª²#?y&œ?fff`¾·KÇE™+šD™|Dö6fAWà1=׈$bÿœv20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ>Z;?˜Qì_¾˜"uE™û\CªDöªÁAW±ß=÷ˆ$bÿœv20140607_00505_stKsb333@뾞bq?{«@€E_­\>PKˆ$bÿœv20140607_00507_stKsb333@ë¾¢"ßÔ?jÑ@€E\È==Í¡¢?=-ƒ?šáH+¾®{ETB=D™!A
$ÝAVî"=¬ˆ$bÿœv20140607_00513_stKsb333@뾬xß:?h™Ò@€EbG=ðò?˜™?hõÃ_¾¸QìEWaÃD™v‡Dö-'AWêñ=¨Mˆ$bÿœv20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
>×wN?Tzá^¾²°!E\c®C#Dö¬RAW¼ë=èÞˆ$bÿœv20140617_01136_stKsb333@ë¿I'ã7?¿E,@€EµÓÍ=Êʈ$bÿœv20140617_01138_stKsb333@ë¿I•RØ??»ÞÌ@€E¶™á=Ìd @Sãb?"zá)¾ÀE°ÅqD™A,¸RAVúƒ=äNçˆ$bÿœv20140617_01144_stKsb333@ë¿IŸ:]I?ÐÕe@€E¸=¾h?u¸n?:áH`¾Ó÷ÏE°Y3D™~wDõèJAX0z=Åcˆ$bÿœv20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§I>¯?E¸_¾Òn˜E°eqC€ÞwDöÜÍAX$=—̈$bÿœv20140620_00987_stKsb333@ë¿©ñÞ¯x?M½2@€E"!®=µ\´?à^C?õ-¾"t¼E'%×C'påA4õÃAWõ=&	Oˆ$bÿœv20140620_00989_stKsb333@ë¿©õð¹?J§¼@€E",\=Á?Ô@&·?§®*¾§l‹EÉ…D˜ï×A1AVôV<새$bÿœv20140620_00995_stKsb333@뿪zH›?d%Ñ@€E•y®=±
0?"KÇ?ƒ×
`¾·ÎÙE fD™k}DöþAWö=tˆ$bÿœv20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õo>}Õb?™™š`¾ ÄœE~C€çLDö«žAWL6<ë.$ˆ$bÿœv20140623_00925_stKsb333@ëÀ†@fM?A,˜@€E‡Ì3=ò«pA¢çÍ?÷
=-¾¢ÐåE…—\C'vfAÙAWÃT=>ä…ˆ$bÿœv20140623_00927_stKsb333@ëÀ‰zÈH?>ØÄ@€E‡&q=¬ÂP?TMv?×
=-¾²-Eƒ}HD˜õ/A5ë…AWÕu<$bÿœv20140623_00933_stKsb333@ëÀ"k1§?5Ë
@€Eˆ¥==Üv)?)j?n{`¾¥ãTE"FRD™löDõçuAW<C<¢kˆ$bÿœv20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩ>Ü[?ŒÌÍ_¾¤ZE…dC€êDöú¸AWƒÖ<Ø:܈$bÿœv20140624_00257_stKsb333@ëÀ"9Tš?Q-@€E<®=Ëd@E/…?šáH.¾¬1EˆÃC'^ÙATbNAXn­=Þˆ$bÿœv20140624_00259_stKsb333@ëÀ"<*?op@€E¸)=ê"¦?¬?ƒ×
'¾š¬E‹D™oA$ÝASÝ_=&)fˆ$bÿœv20140624_00265_stKsb333@ëÀ"FNƒq?u«"@€E@{>Ž?³Ej?†ff_¾ÀEˆ´¸D™g
Dö\ZAWÚ=Œ°›ˆ$bÿœv20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®â?'?@^¾¯²E‹dC_Dö€ÍAW‹="aň$bÿœv20140624_00905_stKsb333@ëÀ)[W.?1ç@€EœLf=á`Açár@O\)2¾¢MÓE›…šC'àÅA¸A\\=O%Šˆ$bÿœv20140624_00907_stKsb333@ëÀ)^äÉ?=Ö¤@€Eš>=؈É?1·?à+¾¡ÊÁE—Ê)D˜ã¶A>E¢AVãÌ<ú¡ˆ$bÿœv20140624_00913_stKsb333@ëÀ)i$¡ ?;²l@€Eœú\>4©ì>Þ?s33`¾¹Û#E–^D™t¬DõåìAW=Y<—D‡ˆ$bÿœv20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7>6س?^¸R_¾¥`BE˜â)C€¹üD÷AW(Æ<uí9ˆ$bÿœv20140702_00781_stKsb333@ëÁ%¤ä‰?`	X@€EyÞ¤=Ÿ×è@ž‡#?Æff.¾/Esr=C'±'APAXt=Ey²ˆ$bÿœv20140702_00783_stKsb333@ëÁ%§¶b}?líŒ@€Exòf=›ÙÐ@n5?±ë…*¾·ÎÙEoòD˜úoA;™šAWÙë=R(3ˆ$bÿœv20140702_00789_stKsb333@ëÁ%²! d?Q'ˆ@€Ex†¤=¡Ëp>q=+?˜Qì`¾«…ElT¤D™‡¦Dõå'AW}Ã<ñ™Èˆ$bÿœv20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«P>_¥?¡G®_¾£×
Ek®C€Ó3DöûAWª=	úˆ$bÿœv20140703_00541_stKsb333@ëÁC°|¿Ä?R+Â@€E…e×=À->IÒ?ž¸R-¾ÒòE;šC'APí'AW{Ö=evˆ$bÿœv20140703_00543_stKsb333@ëÁC³¬às?OBÍ@€E…¸=ïsö@z?¬ÌÍ-¾©ûçE™3D™ªA	ÊÁAXãà=aˆ$bÿœv20140703_00549_stKsb333@ëÁC½‰ÃŽ?Y×£@€E‡Á…=šÄ|?Í/?…¸_¾µ?}EuqD™r%Dö>5AW'R=ã=ˆ$bÿœv20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®?š¥Î?"zá^¾¦éyE'~öCIüDö­'AW}p<á0ˆ$bÿœv20140706_00467_stKsb333@ëÁ¦ ´
^?)Ù@€E©P==õÏAÔB—@¼ÌÍ1¾«E¦áC'·mAMÓˆ$bÿœv20140706_00469_stKsb333@ëÁ¦¤?-9@€E©E×=ØQD>1*@×
*¾›¥ãE¥G
D˜ãA9+AW0)<û'Lj$bÿœv20140706_00475_stKsb333@ëÁ¦­Ê£¨?Nc@€Eª
>sj?.†?…¸`¾/E¤ìD™rúDõÝ'AWò/<Ԅ׈$bÿœv20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=Çsp=o?…¸_¾° ÅE¤)C€°BDöøöAWž-<¬ã؈$bÿœv20140712_00565_stKsb333@ëÂdYˆÝ_?LÂ@€E—¦=ñ3Ý@
@?\)0¾`A‰E"j¤C'!ËA_?}AVèö=,ÊYˆ$bÿœv20140712_00567_stKsb333@ëÂd]ñß?d@€E˜	q>
lx@ÀÀ@Fff(¾¢ÐåE•+…D˜÷ç@í¸AWúH=(y7ˆ$bÿœv20140712_00573_stKsb333@ëÂdgšÎ£?"‰X@€E™{>öC?ÐÜ?¹™š`¾ ÄœE'ïD™XJDöfAWLñ<˜Žpˆ$bÿœv20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc@eÚT?"zá_¾OßE'x¤C€¼îDö…XAWLÚ<"«yˆ$bÿœv20140804_00116_stKsb333@ëÅ?ö Èø?'
@€E°s3=¢Á˜@?"V?ž¸R*¾˜bE«@¸CƒãA@\ATU=¥ºˆ$bÿœv20140804_00118_stKsb333@ëÅ?ùim­?$@€E¯•R>@:J@N?Æff,¾¿|îE©ÖöD™wA ÅAY«	=Î@ûˆ$bÿœv20140804_00124_stKsb333@ëÅ@bùÊ?•ëD@€E®ÜÃ=ü3?4¶Ë?@_¾Æ$ÝE¨¥HD™ãDöFAXÌ£=g­\ˆ$bÿœv20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w=Ü#D?Y™š^¾Ó÷ÏE¨–C'Dö¿mAXe…=©?ˆ$bÿœv20140911_00309_stKsb333@ëÊ7"I? D³@€E•µ×>´AÔày@\/¾¦ffE'ö¸C'´ZAl‹ˆ$bÿœv20140911_00311_stKsb333@ëÊ;<l?Fß@€E–dì>W>ÐEê@®)¾¨õÃE'aÃD™5A9‰7AY6ä=êqˆ$bÿœv20140911_00317_stKsb333@ëÊE²¡Ó?Îm@€E•Àì=öÄn>ˆÏ?¾¸R`¾µ?}Eù\D™~˜DõΏAY'ç<Ì=Òˆ$bÿœv20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È?.î8?™™š_¾£SøE‹qC"DöúÑAX¸<³çˆ$bÿœv20141006_00157_stKsb333@ëÍ ¬F_`?)"@€EÄx)=ó…ˆ$bÿœv20141006_00159_stKsb333@ëÍ ¯o^³?D¡c@€EÅ=Ü]?¢zR?•Â)¾•EÀØ=D™°A#7LAY@¼<×G&ˆ$bÿœv20141006_00165_stKsb333@ëÍ ¸¹4j?;0ñ@€EÆd=ç3¶>–/?xQì`¾™‡E¿G3D™'Dõô¬AZÕ<´Œiˆ$bÿœv20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&>Ò¬?¬ÌÍ_¾¦ffEÀAHC—®DöáhAZ93<ã|¿ˆ$bÿœv20150523_00223_stKsb333@ëéÊë.?)þ@€E³q=ÜiÊAf×K@!G®0¾å`E¯SC'rÑASøAyE'=º¯
ˆ$bÿœv20150523_00225_stKsb333@ëéÊù5?2sˆ@€E³@š=øüÉ?œ@ £×'¾«E®oqD™sA-ïžAsMà=ªsˆ$bÿœv20150523_00231_stKsb333@ëéÊ'5sª?S0@@€E°=H=Â- ?î?"33_¾­VE«vD™žDõà¼Atât=J`_ˆ$bÿœv20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º>¦Æf@ë…_¾"záE«Ú¤CZDöúVAv|=ž§7ˆ$bÿœv20150529_00481_stKsb333@ëêƒ6=¯
?9UV@€Eªt)=¾‰$>GÏù@#33.¾€ƒE¦¡ÃC'kDAOë…Au‡†=¯Â:ˆ$bÿœv20150529_00483_stKsb333@ëêƒ9iBº?5àx@€E«.š=½­˜?ñ'½@G®)¾'n˜E§?ìD™/ç@ôĜAt9=ŸÿEˆ$bÿœv20150529_00489_stKsb333@ëêƒCOA?/(Ô@€E®Ùá=×ég?=ªÙ?¦ff_¾ž¸REª8áD™tÅDöahAw¶¨=8u»ˆ$bÿœv20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC=ˆNZ?¥¸6¾›"ÑEªÂC' ƒDö§ÇAz*Ã=nbQˆ$bÿœv20150529_00529_stKsb333@ëꃤ6PI?DF§@€E¤

=¸Mt?Nzý@×
2¾œ(öE¡œ¸C'Œ)A_¡ËAuæE=¯þ:ˆ$bÿœv20150529_00531_stKsb333@ëꃧV[+??¦ @€E££==¯¬à?	Ìã?ë…(¾©xÕE c
D™-H@óSøAuˆb=s¿ˆ$bÿœv20150529_00537_stKsb333@ëꃰÒu®?E_@€E¡ï==Ô¼™>óç?â\_¾Ÿ¾wE›èöD™löDöH"AwJ=Œ;ˆ$bÿœv20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C>3ü?¬ÌÍ^¾š¬Eœ¯×C'RDö™ºAvëð=I_\ˆ$bÿœv20150529_00577_stKsb333@ëê"È'?8¶Ê@€Eš³®=Ì*?9š›@-¾–E—ßC'féAVÐåAu¢Î='¶Éˆ$bÿœv20150529_00579_stKsb333@ëê"À§Ð?1L˜@€E•®=ÍV†@RH@ $¾ž¸RE›I3D™?T@í‰7Auh,=¸i¢ˆ$bÿœv20150529_00585_stKsb333@ëê"ý?&Ï
@€Eš\Ã=Îð^>'"?¬ÌÍ_¾ž¸RE•åD™påDöY`Av%Ù=8
\ˆ$bÿœv20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&?¹M?˜Qì^¾£×
E'cC')üDöŸ}Aw'=FDMˆ$bÿœv20150531_00373_stKsb333@ëêÆçé®Z?O5M@€Eÿì=¹sÀ?Í»y?øQì.¾"záEöC'8ÕAEdZAv†ò=ŠÓeˆ$bÿœv20150531_00375_stKsb333@ëêÆën??^U@€EH=ܗY@oR¬@
=,¾®{EŒv¤D™$9A
Ÿ¾Auò;=¥bˆ$bÿœv20150531_00381_stKsb333@ëêÆõnº?NÂ@€Eáö=ĊŒ@5²L?úáH`¾Ÿ;dEŠ¼D™cdDö4´Avw#='˧ˆ$bÿœv20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à?)v
?¦ff^¾§l‹E‰üRCëDDö¨BAv/Š=|¥Üˆ$bÿœv20150531_00783_stKsb333@ëêÍ?Ë?'Ê@€E£ =õïOAìþ@@-¾bNE \C'R-A=qAyʸ=Ûęˆ$bÿœv20150531_00785_stKsb333@ëêÍQ
Š?27ò@€E¤-Í=æ÷ä>ÛëÀ@£×(¾ŒIºEŸÙ…D™	'A4õÃAv¬º=—rhˆ$bÿœv20150531_00791_stKsb333@ëêÍh?5»õ@€E§-×=àd>™º)?¦ff`¾¢MÓE¡©3D™XœDõÉãAu(Ë=(fˆ$bÿœv20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo>,"ˆ?"33^¾'hsE¡Û®CdD÷
‡AvAö=Fåxˆ$bÿœv20150723_00829_stKsb333@ëñfσ³?'-ð@€E˜{=ÜÚ?½Ñ@õÃ-¾o²E"ÆöC'2A	p¤A{ä°=­±éˆ$bÿœv20150723_00831_stKsb333@ëñfÒÔÙa?4Œë@€E˜×=Ùk>ktQ@\),¾xÔþE•o®D˜ÔÝA8\A|E:=ȍ²ˆ$bÿœv20150723_00837_stKsb333@ëñfÞ-½}?A"\@€E™	q=ȯ{=cÆ@…_¾ ÄœE"àD™odDõÂAz^=¹OKˆ$bÿœv20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#=ŠBC?ª=q_¾¦éyE"§C€âDöý`Az­=€Ï'ˆ$bÿœv20150804_00301_stKsb333@ëòág°¾N?.éø@€E¸…á>"Mÿ@:ôÝ@N¸R/¾'hsE´{CáªABA|_Ú=õ6òˆ$bÿœv20150804_00303_stKsb333@ëòájÓ7ö?2˜æ@€E¸@¤>"Ç>‹E?úáH)¾¢MÓE³cD™rÑA/l‹Aykµ=¤¸½ˆ$bÿœv20150804_00309_stKsb333@ëòás'Þí?1q@€E·%q>hÁ?£?ë…`¾'hsE²qD™¸Dö7¦A|¦(=¦t+ˆ$bÿœv20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦?Sd?ٙš_¾""E² ¤CÓDöeìA|ãb=±½zˆ$bÿœv20150810_00339_stKsb333@ëó¡æ@üŸ?Ÿ	0@€Ep==|K°?"ç@-p¤.¾° ÅEg{Cƒ¶AKl‹A|Î=>àÂáˆ$bÿœv20150810_00341_stKsb333@ëó¡é·ßU?°':@€Er—
=®ý;ˆ$bÿœv20150810_00347_stKsb333@ëó¡ó0´S?¨•¡@€Er¤=˜¿t?³æ@ë…a¾³33Ee!ÃD˜ÈöDökTA|^‡>½/(ˆ$bÿœv20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½ˆ$bÿœv20150830_00093_stKsb333@ëö - œÃ?-ùm@€EÝš>bñ>Ô&@dzá.¾œ¬E×	ÃCÕãA>1'A{¯@>%׈$bÿœv20150830_00095_stKsb333@ëö 1V3é? Ÿf@€EÜñ)>ø¶?¡!@%¸*¾ŠÀƒEØ2öD™dÕA?©üA|
.=áNˆ$bÿœv20150830_00101_stKsb333@ëö :a»1?%B @€EÜÝ)=ößh>WXá@#33`¾'hsEÖ?
D™DöMPA{¶¶=Ïv'ˆ$bÿœv20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[?‰-Ç@_¾ÒòEÖo…C"Dö|ZAy¥=›°Aˆ$bÿœv20150907_00097_stKsb333@ë÷ "þW?:ã¦@€EŽNá=ºëÀ@5hü@¸+¾ŒÌÍEŠ`öC'A%33A{ =âeQˆ$bÿœv20150907_00099_stKsb333@ë÷ 9ž‡?º5@€E˜Í>
î?&Ô@"\*¾"ýôEŠC\D™RáA×
A{z&=»M¢ˆ$bÿœv20150907_00105_stKsb333@ë÷ ȳŽ?ML@€EŽ>S"?©¹¨?î{`¾¦ffEˆÂD™qDö5A}¦=œc±ˆ$bÿœv20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,@{x?ç®A¾bNE‰kCƒDö<ÅA}2n=¿þ̈$bÿœv20150918_00169_stKsb333@ëø¤þ?8ˆÛ@€E·¯
=è%ƒ@´‡@\)-¾ž¸RE³àC']PA	dZA{g°=ÑeÚˆ$bÿœv20150918_00171_stKsb333@ëø·`?,¶ž@€E·ÿ=õà<?ª0P@7®+¾©ûçE´«D™jéAÒòA}`f=×Vhˆ$bÿœv20150918_00177_stKsb333@ëø&yq0?)T9@€E¹iÃ=ý+À<:<?×
=a¾™‡E³qD™FDõåhA}\`=¦3­ˆ$bÿœv20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ>䪒?˅_¾›"ÑE³dCh"DöÉA{
ž=}|ˆ$bÿœv20160719_00645_stKsb333@ì¥"]˜7?f@€E4{> å?•!@p1¾©ûçEŠ–öC'F‡A#¡ËAX5=k²2ˆ$bÿœv20160719_00647_stKsb333@ì¥%Í.œ?T@€EB3>7ò3?ô¨ñ@Mp¤.¾¢ÐåEŒ3D™;A8r°AXZ_=L‰‡ˆ$bÿœv20160719_00653_stKsb333@ì¥/¸êÃ?Vç@€E·q>+"?!Ë?ê=q_¾•Eˆ53D™eüDõòAXK=݈$bÿœv20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâ>ƒÚÞ?˅_¾"záE‰D{Cj=D÷¸AXÁ<öEýˆ$bÿœv20170623_00795_stKsb333@ìIˤO?'@ý@€EžñÍ="'|@|ʹ@9™š1¾¸QìET{D™– A9XAƒ|5?f>ˆ$bÿœv20170623_00801_stKsb333@ìIÔ6T?iÃ&@€EŸŠq=—ü@fŸÄ@*=q`¾­VE™äD™5Dõý`A'v>H¸5ˆ$bÿœv20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐBA'º@_¾¨õÃE™ý×C¤œDö^A~>Q
Kˆ$bÿœv20170629_00472_stKsb333@ìIÂ!EA?»G@€E¢Ö¸>cI?£ @®3¾"ýôE¡…C'"oA\§ðA}Œa=Þ<dˆ$bÿœv20170629_00474_stKsb333@ìIÂ$3ü?`@€E¢Ô×>)ž>=º@\,¾ŒIºE ÓìD™iA>bNA~tc>Pˆ$bÿœv20170629_00480_stKsb333@ìIÂ,IiÖ?Gò@€E¢¨>_Ë@
_ò@
p¤_¾ ÄœEÕ…D™DöiHA}Q=á‹Bˆ$bÿœv20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF?&%ñ?î{S¾ŽÙEŸåÃC¿\Dö‰A'
">Naˆ$bÿœv20180327_00727_stKsb333@ìkªÀHþ?^·@€E³[)=¯?(A&áu?þ¸R4¾ƒ•E°NfC'…`Afr°Abi–="6pˆ$bÿœv20180327_00729_stKsb333@ìkªÃݕG?ƒÌÏ@€E³Þ3=ÅÛ@Kô?Î{/¾/E±V=D™«–AM¾wAch=×Î-ˆ$bÿœv20180327_00735_stKsb333@ìkªÍ	¨Ë?lQZ@€EµO®=´$>¤Iª?€_¾­VE±^áD™IìDöyHAa-¶=`ì'ˆ$bÿœv20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2?'¸u?xQì_¾¡G®E±
{CëDö®°AaEú=yƒfˆ$bÿœv20180525_00439_stKsb333@ìs2ڝÆ?IEÍ@€E¹R=ʸ}?˜gx?ç®1¾ixÕE¸¤C'!hAjbA[6©=kqˆ$bÿœv20180525_00441_stKsb333@ìs6«7Ò?@'@@€E¸Í×=ÈŒ?íIÀ?·
=-¾"ýôE¶ÒfD˜ÍÓAp1AYsÜ=1·'ˆ$bÿœv20180525_00447_stKsb333@ìsAL'?F8O@€E¹ýÍ=Çi@Q»&?œ(ö_¾/E¶FRDš)ÛDöSTA[£ž=iˆ$bÿœv20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ@óê?hõÃ`¾š¬E¶=C…p!Dö•7AZÝÊ=†-ˆ$bÿœv20180525_00823_stKsb333@ìsOêN?"#B@€E«f…=ù¥½AæÛ?³330¾—PE§ø=C'>wAT=qAZ:õ=Ò螈$bÿœv20180525_00825_stKsb333@ìsSJÅ¡?Œ
¤@€EªÑf=¬t0?Ë/9?¦ff0¾˜bE¨Y®D™bA@Ÿ¾A]äò=Ñ+Eˆ$bÿœv20180525_00831_stKsb333@ìs\Hë¬?ž¨É@€E©òš=œëp>ƒSi?Y™š`¾¸ÔþE¤þ¸D™ ‹DölA\ä‹=šˆ$bÿœv20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°>xà÷?}p¤`¾±&éE¥€=C?Dö}ôA[{z=ŽÁˆ$bÿœv20180804_00817_stKsb333@ì{æ$žE?†S$@€E"ÄÃ=Ãþ¤@lé]?£×
0¾§ïžE":áC'¨A"záAY³¹=ª»Éˆ$bÿœv20180804_00819_stKsb333@ì{æ á6?'Ð@€E•úf=È*/=Ñ?¯\)-¾œ(öE"
…D™Z A'hAZåí=·N³ˆ$bÿœv20180804_00825_stKsb333@ì{横ä?"HÑ@€E'–=×êÜA…K±?°£×`¾ÀƒE')D™ÇDöC
Ab™3=ޙ1ˆ$bÿœv20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj?¨_?J=q_¾° ÅEŒTRC¨ÕDö	/A[b=ƒŸÜˆ$bÿœv20180812_00373_stKsb333@ì|᧶D?‰®S@€E˜ã®=ٛ¥>AÔÉ?Ž{/¾©ûçE–:C'1ªA-AZ²=ºã9ˆ$bÿœv20180812_00375_stKsb333@ì|᫆®?"¾×@€Eš$>c>û¶Ÿ?×
=*¾ÌIºE—†D™HÝAp¤AXdÜ>+Ôeˆ$bÿœv20180812_00381_stKsb333@ì|ᾓé×?oÓF@€E™
R=Á(L=»:?šáHa¾¾vÉE"V=D˜¶¨Dö0ÕAZÊÙ=Hínˆ$bÿœv20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(=œW[?‹…`¾·ÎÙE"ö)C€/¾DöZAZŠ'=!~ˆ$bÿœv20180814_00198_stKsb333@ì}!¢<jê?_5ã@€E¨á3=@µb?ýp¤/¾'ë…E¦ýÃC³×A<-AY*y= Üòˆ$bÿœv20180814_00200_stKsb333@ì}!¥ðO3?lõ>@€E©·3>¸n@Ä?³33,¾‰º^E§HD™L9A)™šAZ5ö=}áôˆ$bÿœv20180814_00206_stKsb333@ì}!®îÕá?m@€E©Ì¸>Ä~=gÿ?¨õÃ`¾¾vÉE¤ráD™×Dö?}A[Í=>Õˆ$bÿœv20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î=yVÚ?p£×`¾šŸ¾E¤2RC€ö‡Dör^A[v=Tëˆ$bÿœv20180816_00249_stKsb333@ì}b=wz
?	)ƒ@€E"µö>=Ä}@yòF@…2¾²°!E'H=Cú A5KÇAYõ™=>¼èˆ$bÿœv20180816_00251_stKsb333@ì}bA®*ö?'ð@€E"ò3>:vî?êÄ@G®,¾ž¸RE')D™UÃA*AYùm=Y]ˆ$bÿœv20180816_00257_stKsb333@ì}bK$pù?
{ð@€E"®>4ÝÆ@U?ð£×`¾—PE~<ÍD˜û+Dö/mAZ%G=Á¦ˆ$bÿœv20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;@}…2@(Qì_¾­'hE€®CÛDöc–AZE=;å}ˆ$bÿœv20180824_00153_stKsb333@ì~aŸÐ??8ý¦@€EÁ=ĶÜ?B¦¿?Ó330¾Ÿ;dE›ìC'%ÃAt¼AZBÑ=.‹ˆ$bÿœv20180824_00155_stKsb333@ì~a•%›ñ?G³@€Ež=Àa8?HÊ!?à*¾/Eœr¸D™p9A
VA[(=aÿðˆ$bÿœv20180824_00161_stKsb333@ì~aª¶?<¶@€EZ)>
۔?‡On?ž¸R`¾¨r°E˜×D™=ÃDöÇA[d<ÿRrˆ$bÿœv20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8>«>9?Ï\)`¾¯ E—؏C'-Dö;çA[p="ˆ$bÿœv20180829_00163_stKsb333@ì<Øha?H:š@€E—Ž=Ø(?*J@/\)2¾›¥ãE"\C'5`A!SøAXÝÌ=|昈$bÿœv20180829_00165_stKsb333@ì@'L?F.t@€E—|{=ÁQ@[ñ"?ôzá/¾§ïžE•¹×D™o¶A°!A[••=Yüˆ$bÿœv20180829_00171_stKsb333@ìJCÀŸ?,Kd@€E™£¤=æý>´¼Â?¯\)`¾¤Ý/E"&{D™,¼Dö9AZr<òˆ$bÿœv20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~?‡¤7?—
=`¾©ûçE"ŽöCðåDö?dAZ¥h<ëLȈ$bÿœv20180901_00193_stKsb333@ì`ã¦R»?Rõ@€E€Œ=Ù±?AX"?î{1¾ ÄœEy {CùšA>í'A[Œ=Tšˆ$bÿœv20180901_00195_stKsb333@ì`敠¼?RÌà@€E€¤f=×\l?yO?½p¤.¾¦éyE~·®D™mÛA(^5A[M=CÖˆ$bÿœv20180901_00201_stKsb333@ì`ïÃFç?AQ`@€E~"ì=êºî?&p?£×_¾©xÕEsQqD˜û–Dö-¢A[Â=!Rˆ$bÿœv20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†<ü(R?Y™š_¾±©üEuAìC !Dö:A[2{=
§ˆ$bÿœv20180909_00145_stKsb333@ì€aRÏ°­?‰ÌU@€E–)=ìG"AzØ?¢\1¾«E'¢)C'fFAçmA[Ä=´-Nˆ$bÿœv20180909_00147_stKsb333@ì€aVkN?y=¤@€E–…=¨c@Îö?±ë…-¾¶E¢E"…D™sAC–A]=•c݈$bÿœv20180909_00153_stKsb333@ì€a_}i?rÙ¦@€E–†)=í]>ð¡ô?ŒÌÍ`¾±&éEÂRD™DþDõÔsA[Ø[=dRVˆ$bÿœv20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c?¼úB?k…_¾«E'ì=C'ÝDö(¼A[כ=ˆQOˆ$bÿœv20190307_00487_stKsb333@ì–ËD@6Q?'6@€E¨®>&^r?ê~7@%¸1¾¡ÊÁE¦@¤CPA\JAl˜=˜Aqˆ$bÿœv20190307_00489_stKsb333@ì–ËGL ?ß@€E©á>Ø÷>›4<@
=.¾ž5?E¦å\D™OžA^ÐåAkyÄ=ŽÖvˆ$bÿœv20190307_00495_stKsb333@ì–ËP‹(?¯]@€Eª<
>%ï£??`?Ó33`¾ A‰E¤³®D˜ùìDöAkí=-&݈$bÿœv20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'>'U	@
p¤X¾…¡ËE¥<fCÅDöÇAm=»`)

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_72n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  341 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ‹õ EÃv20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+=E†?¡G®h¾"›¦E–i®DôòÑD¿Ñ‰AUR`<×l‹õ EÃv20100814_00706_stKsb333@ëä©ÅV?4&}@€E—eá=þäw>Œ\Q?˅c¾"ýôE–…DwDÀFAU5
<"6ª‹õ EÃv20100814_00708_stKsb333@ëä­(aô?7¸ö@€E—Üf>@@.êy?Ü(ö2¾{çmE•ÇšAC–DÀ҇AU$7<Æ{'‹õ EÃv20110803_00587_stKsb333@ë<$9eÌã?X@@€E9f>ÞÚ@ÍB¤A¦(ög¾µÂE™Dò—mD¾*%‹õ EÃv20110803_00589_stKsb333@ë<$<òïÌ?è¶@€E×á>ÂD?4ÍM@å¸d¾¬‹DE˜y
DrM¢D¾˜Õ‹õ EÃv20110804_00761_stKsb333@ë<F4GÛ6?'ÏÚ@€E±}>
¹J>©N@P£×i¾·KÇE¸½…Dò"¼D½èåA2
Å<€"‹õ EÃv20110804_00763_stKsb333@ë<F7,?99@€E²H=ôN^=Ê!@e¾ª~úE¶8öDr*D¾fA3/<‹õ EÃv20110820_00584_stKsb333@ë>CéÜLÈ?M_@€Es
>ræ?Uqù@qG®h¾¢ÐåE'[3Dò¸D½ú^A1Ö·<é¿c‹õ EÃv20110820_00586_stKsb333@ë>Còµ#ä?)ŠÌ@€E3=᱂?_(@Éë…e¾¨r°EˆáDr‰D¾f‹õ EÃv20110901_00798_stKsb333@ë?ÄÍu±?%}}@€EË×>$H@–pÄ@Èg¾±&éE҅®Dö:°Dº-‹õ EÃv20110901_00800_stKsb333@ë?ÄЉ…O?+{¤@€EÊò×>¿"?Ä]@ed¾¨r°EÍךDy"JDº£…A0Á›<˜·T‹õ EÃv20110901_00802_stKsb333@ë?ÄÓj*–?1§ @€EÊX®>†o‹õ EÃv20110915_00497_stKsb333@ëAƒL™ñ®?-›ß@€E½$…>.>ò£…A i¾¤Ý/EÈ!\Dò}D½û®‹õ EÃv20110915_00499_stKsb333@ëAƒP=µm?*³Þ@€E¼r®>-%ê>ŒÚœA[®e¾¢MÓEÌöDr3¦D¾jN‹õ EÃv20110925_00353_stKsb333@ëBÀÂE/?z]š@€EÃ]==áDÌ<°‡?´zág¾¨r°E¬RDöHDºXJA0ÿQ<ÿ3¤‹õ EÃv20110925_00355_stKsb333@ëBÀŁ¹ÿ?t²ˆ@€EÄ_®=Àµd<Úc?´zád¾©xÕEŗ…Dy§DºËøA0¶Ä<¿~€‹õ EÃv20110925_00357_stKsb333@ëBÀɬ–?p'ä@€EĔ==ƾˆ@©r@G®6¾œ(öEÁŠAâhsD»NFA1Œ<å…V‹õ EÃv20111009_00353_stKsb333@ëD€½	pl?)þ@€E¢æá>˜î>9jNA7\)f¾£SøE­›…DòD¾Ù‹õ EÃv20111009_00355_stKsb333@ëD€À+^~?8ê@€E£¹×=óëÛ?Îw<@@e¾›"ÑE¥¤Dr* D¾wuA2Á€<™É‹õ EÃv20111014_00177_stKsb333@ëE ͺ"{?¼§–@€Eá=£ý8>Š¿á?Që…g¾ÃoEŒÊ¸DöFfDº@îA1ïB=·Ï‹õ EÃv20111014_00179_stKsb333@ëE Ñ¢{?ÁÉ@€E'
=·¤>lû?333d¾ÍÒòEŒ>öDyœZDº¿¦A1ßÄ=Ž¤Ã‹õ EÃv20111014_00181_stKsb333@ëE Ԍ^É?Éfc@€Ek×=•å`@.ƒ‡?'\5¾Æ$ÝE‹_®Aë"ÑD»<ÅA2ä=™"‹õ EÃv20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_=Îàþ@ƒ33g¾ª~úE¤žDò\¼D¾¶òABSq<Ò­‹õ EÃv20120229_00546_stKsb333@ëVlJ7Ý?³'@€E¤g¤>Þ.?«wM@~{e¾§l‹E¤hfDr¾D¿(!AB|Ü<ã&B‹õ EÃv20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\>äÓ?Ü(ög¾¤Ý/E¦$¤DòjÁD¾¯žAEç<""Ä‹õ EÃv20120312_00551_stKsb333@ëWëüo¢O?:>@€E¥—š>EÒ?ª|†?Տe¾¥ãTE¦²áDrD¿&AEá<@Z‹õ EÃv20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» "=ûi?J=qg¾£SøE®–RDòš‡D¾|ÝAHvN<ßo—‹õ EÃv20120329_01214_stKsb333@ëZ(‰×/?Søì@€E®°H=ö+k?G'Å?‹…d¾¦éyE­ôDr7
D¾î‡AH5!<¬¾d‹õ EÃv20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C>"UY?Տg¾›¥ãE±é
DòZ D¾³AI*@<Š€Ó‹õ EÃv20120406_00424_stKsb333@ë[e÷»¹? Æt@€E°®>
¤\>ªcÙ?¼(öe¾–‡+E°žÍDr!D¿0ÕAIBó<€‹õ EÃv20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b>ô\@N{g¾¬‹DE¬ÚfDòkD¾­'AK&Ò<Ð,o‹õ EÃv20120417_00280_stKsb333@ë\hC¸?éÉ@€Eª*>YÎN?2@¸Re¾å`Eª•
Dr‡D¿BAK¶<™ÿ‹õ EÃv20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'?=ÛË@ž{g¾¨r°E«-®Dòf¨D¾›
AKG'=IGÑ‹õ EÃv20120417_00316_stKsb333@ë\h æÅF>åñä@€E¨eì>HÚ5>…‰Í@b\e¾"ýôE©Ç×Dr}D¿bAKS<ùïU‹õ EÃv20120417_00372_stKsb333@ë\iˆ…ÕÂ>øý1@€E§Œ¤>MRE>ìYˆ@5g¾­VE«iDò|jD¾'¸AK]È<Ȃi‹õ EÃv20120417_00374_stKsb333@ë\iŒgýj?ûû@€E¨
®>;‹N>A#œ@'
=c¾™‡E©šDr)hD¾ý7AK2o<«ç–‹õ EÃv20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm?ã¸Ù@8Qìf¾­'hE°™ÃDòXD¾AKD!<ÈáY‹õ EÃv20120418_00353_stKsb333@ë\‰¬—­Ü?b©@€E®Îš>"«s?8@\c¾§l‹E°AHDqÖD¿AJÿÄ<ÅJ‹õ EÃv20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0=àŒ@+…g¾Ÿ¾wE¯ÍDòkD¾‹ßAKCB<Ãa5‹õ EÃv20120418_00389_stKsb333@ë\Š+SŽ?¿k@€E­àÍ>B>¬?;z'@<(öd¾—PE®¢DrD¾øƒAK4à<¿èÑ‹õ EÃv20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp>r§¹?ÌÌÍh¾®—E­ öDòƒdD¾e'AK}<©á‹õ EÃv20120418_00499_stKsb333@ë\ŒcHv?7•4@€E«ˆH=àÛ÷>c¡–?'\d¾›¥ãE«vDr-D¾ØåAKh<qj‹õ EÃv20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±?\t?àg¾©ûçEªÎ)DòpœD¾]/AK<Å<"j‹õ EÃv20120418_00535_stKsb333@ë\ŒÈR^ò?!ð‰@€Eª}H=í‰é?ÀŸÌ?ó33d¾¬1EªÐöDrD¾ÇAJë<šeS‹õ EÃv20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•Ž?XŽš@7®g¾šŸ¾E±ÍìDòfVD¾§×AL/=<ÅÛM‹õ EÃv20120421_00257_stKsb333@ë\èP#‰G?"Þ@€E±G×>
¿H?n~ç@õÃe¾ŽÙE°xfDråD¿AK•ê<Ð¦‹õ EÃv20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)??‹…h¾ž¸REp
qDòD¾€¼ALþ;<¤"‹õ EÃv20120428_00625_stKsb333@ë]ÈûWû?6äû@€Eo§š>AÊ=Ž¶B?èõÃd¾š¬EnDrD¾í/ALë˜<—¥m‹õ EÃv20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ=
•?°£×g¾¯²E™œÍDòt!D¾¤ÝAM)w<®'Ž‹õ EÃv20120429_00497_stKsb333@ë]çwԈ?6>@€EšVš=îÖÈ?‡vÆ?œ(öd¾°£×E›ÒöDrDD¿AM2<'lÒ‹õ EÃv20120607_00364_stKsb333@ëbÄé¬0ö?Jý@€E"½)>á=ÌB*?c×
f¾ž¸RE"RDö=ºDºá'ASh<ÓÄ2‹õ EÃv20120607_00366_stKsb333@ëbÄíŠýŸ?;6Ô@€E"ëf=¶_0?uâ?uc¾¢ÐåE"FRDyuãD»PÅAS<¨<Qo‹õ EÃv20120607_00368_stKsb333@ëbÄñyŽ?>Gò@€E…/f=ãU>Éë?áG®5¾"t¼E…oAá"ÑD»ÐÅASÁ<ÚK‹õ EÃv20120611_00408_stKsb333@ëcCûfˆu?•Ÿ@€E†Ÿ×>B'·>r þ?У×f¾°£×EˆDö#+DºñqAS»§<ŸRá‹õ EÃv20120611_00410_stKsb333@ëcCÿ(^ï?õ™@€E‡ 
>4Ê?üôX?ñë…c¾²-E‡{qDytZD»\ÍAS‹¸<.¥‹õ EÃv20120611_00412_stKsb333@ëcDŽ{?ö@€E‡NH>?½×«@03¾¦ffE‹¤Aá1D»ÐBASu'=3g‹õ EÃv20120614_00523_stKsb333@ëc¦ƒë²?Åú@€E‹Å¸>3'ò>—: ?¦ffg¾¨r°EŒLÍDö>ÁDºÂ¸AT…<¡'´‹õ EÃv20120614_00525_stKsb333@ëc¦'ùÂ?&wå@€EŽ8H>æØ>ÇÔÌ?J=qc¾"záE,{Dy¬þD»(JAT?G<"Dy‹õ EÃv20120614_00527_stKsb333@ëc¦à?'¤@€El\>8…P?ÕÒ?æff6¾†$ÝEŒòRAã(öD»›+AT<È<Ê}‡‹õ EÃv20120617_00650_stKsb333@ëdÄþH?<¨ @€Ef±H>{=ÖÉê?†ffg¾¢ÐåEeîDöN¨DºØ¤ATû­<«ƒÎ‹õ EÃv20120617_00652_stKsb333@ëdÈ=¶Å?;OP@€Ee?Ã=ì3€>1©G?ŒÌÍc¾£×
EcRDy«çD»C+ATo˜<"Nù‹õ EÃv20120617_00654_stKsb333@ëdÌ2î•?;dö@€Edõ…>Ö)@˜(?Ôzá1¾ŒÌÍEf9qAär°D»µ¢AT•;<Þæ~‹õ EÃv20120630_00211_stKsb333@ëe£"2Ð??@€E§S¸>IôM?-–{@ž¸Rf¾³33E©LDö+–Dºë¦AWTë=FíF‹õ EÃv20120630_00213_stKsb333@ëe£%ë§X?:@€E¨Í>7¿?äž?àc¾˜bE©OqDy'^D»UôAV ‡<É=ô‹õ EÃv20120630_00215_stKsb333@ëe£)ü¸Î?¯Z@€E¨Éá>/Ÿ>l­×@$zá6¾"t¼E¬
AÞãTD»ÓdAW<Ü´5‹õ EÃv20120705_00909_stKsb333@ëfE·ÕÔÞ?Bì‡@€EY×>OÇà>™Fw?ug¾³33EX.fDö~=Dº?AWP<ÈÚ‹õ EÃv20120705_00911_stKsb333@ëfE»KU>?H.Y@€E\qì>…€?>•?èõÃc¾±&éEY,öDz"DºÛ×AVŠW<´Å‹õ EÃv20120705_00913_stKsb333@ëfE¾Ü#­?2þ|@€E\Êö>%8#@ƒì?÷
=6¾¬‹DEYúáAïVD»I?AVö<ÏRK‹õ EÃv20120714_00785_stKsb333@ëge-G@±?PwA@€Eqˆö=Ù.&>8EÀ?Y™šf¾™™šEn&¸DöUãDº£øAXÏé<ܕ;‹õ EÃv20120714_00787_stKsb333@ëge0oê?BS%@€Epì=ɇd<š?ƒ×
c¾¢ÐåElIšDy¨!D»
ºAXE¹<›˜‹õ EÃv20120714_00789_stKsb333@ëge3 `³?;M+@€Eoa…=ãtJ>úòî?å¸4¾²°!EpDžAä1'D»‡LAX ˜<Ûâ'‹õ EÃv20120716_00595_stKsb333@ëg£0I£?Sê@€E–¤{>&l>‰ä¼?\)g¾¹Û#E•"Dö/uDºÚNAXÎ=<߂¾‹õ EÃv20120716_00597_stKsb333@ëg£3·b,?WY@€E–C==ÄÁ¼=ñí&?E¸c¾®{E•"Dyœ‹D»@ƒAXª™<´
΋õ EÃv20120716_00599_stKsb333@ëg£7	+£?U["@€E–*{=§Ì@Ɩ?ž¸R3¾£×
E– ÍAá¬D»Ë…AX€~<ê*ä‹õ EÃv20120717_00291_stKsb333@ëgÀфÝJ?5Ä@€E¢Kö=ú£™?Ÿ‡8@{g¾¦éyE¢?šDö&ND»	?AY@'=‹õ EÃv20120717_00293_stKsb333@ëgÀÔÉÀÿ?<"0@€E¢i{>3"Ô=^ûA?èõÃb¾ž¸RE¢<ÍDy~¨D»AXêÎ<¡Ä‹õ EÃv20120717_00295_stKsb333@ëgÀØÄ
?Hßö@€E¢N¤>
:ú>š»?ñë…5¾/E¢øAÜ;dD»û×AY&p<µÁ‹õ EÃv20120718_00072_stKsb333@ëgßÃ!½À?0¢J@€Eï.q>-2=@ÿ‹?…¸h¾–Eï@¸DõÚÙDºLAXÝÑ<§Ü‹õ EÃv20120718_00074_stKsb333@ëgßÆ6J•?)u@€EîM=ûýP>›m)?¬ÌÍc¾Ÿ;dEîÞfDx¼ÝD»sAXµÆ<'Ä‹õ EÃv20120718_00076_stKsb333@ëgßÉPÜ;?*Q=@€Eíf>"4=+˜g@¸R5¾{çmEìv=AÄoD»å¢AXýÒ<ã'‹õ EÃv20120719_00072_stKsb333@ëgÿqÆé?oºX@€EÊmÍ>šà>¿QŒ?ui¾¥`BEÊ_3Dõ°åDºAY>Ã<þ©&‹õ EÃv20120719_00074_stKsb333@ëgÿtG…P?`hF@€EÊ_=íç.>±Fá?p£×d¾¦ffEÊ}Dx¦FDº¡PAYZ<áâ‹õ EÃv20120719_00076_stKsb333@ëgÿwg€?vž@€EË|H=ËÏ?³È¦? 5¾œ¬EÌÃAÆzáD»''AYpß=m4‹õ EÃv20120719_00427_stKsb333@ëhDÌ2s?fQ@€Eª3=ؚ+>Ý?xQìg¾«E¨JÍDõ±'Dº
AYX»<üüÍ‹õ EÃv20120719_00429_stKsb333@ëhH'î?icg@€Eª¢=¨†è>òZ?Që…c¾§ïžE¨L{Dxƒ¦D»AY¡µ<æ°¹‹õ EÃv20120719_00431_stKsb333@ëhKh8¤?"@€EªÒ)=ǖ?m˜ü?p£×5¾°£×E¨Ï\A´™šD»ô1AY×µ=±â‹õ EÃv20120721_00379_stKsb333@ëhE"k«?2‡=@€EŸ‹š>´j>è>á?ã×
e¾¥ãTEÛDöIDº¬¼AY<¬Ô‹õ EÃv20120721_00381_stKsb333@ëhE%Ì?Gû@€EŸd®>
jù=\³?£×c¾Ÿ;dE¨fDy»øD» ÕAYfŽ<†z‹õ EÃv20120721_00383_stKsb333@ëhE("'?8†@€Ež¶f>Žò>îcˆ@¸R4¾™‡Ež°AäãTD»Ž°AXÛµ<õçÞ‹õ EÃv20120722_00289_stKsb333@ëh_À›Ñ'?"§È@€E¯Ã=ø‡=Bº¯?c×
g¾ÀƒE®¬Dö$þD»ËAYvÄ=Y¾î‹õ EÃv20120722_00291_stKsb333@ëh_ïâÜ?NAè@€E®G=çú!=o#a?ˆõÃb¾/E®«
DygLD»œAYU¢<˾Ò‹õ EÃv20120722_00293_stKsb333@ëh_ÆË+?€«ƒ@€E¯mH=ÚDj?KK'?k…6¾·KÇE¯:öAÙn˜D»íyAXëî=ž©‹õ EÃv20120723_00366_stKsb333@ëh'4¤'+?_{P@€E†|3>;O">¹(?‹…g¾­'hE†ˆfDö,þDºÖ‡AZ.X<‹õ EÃv20120723_00368_stKsb333@ëh'8¡[?iL™@€E†æ>@ôs=!75?xQìc¾§l‹E†4fDy¿LD»@jAZJ<Ð67‹õ EÃv20120723_00370_stKsb333@ëh';'½²?ný›@€E†[¤>Dëy?œ¤"?÷
=0¾²-E‡¨RAá+D»µªAYkB=iÀI‹õ EÃv20120726_00190_stKsb333@ëháJ¬Ü—?ÌÈ@€E˜(®>Ä=Áâ?«…g¾­VE™Dö2úDºë¾AZ¤)<»&"‹õ EÃv20120726_00192_stKsb333@ëháMï?*bú@€E˜3=ãz0=ò9?£×c¾®—E˜ÞRDy")D»UÓAZò<p'·‹õ EÃv20120726_00194_stKsb333@ëháQ;—?0ð@€E—ú¸=áÊ@¶h@
=q4¾²°!E›\AÞ¬D»ÖoAYyj=Q‹õ EÃv20120731_00285_stKsb333@ëiÆ4Ø?@Á@€EwH=¼X==^"?p£×h¾³33Eu™HDö%DºßÇAZþ)<Éäb‹õ EÃv20120731_00287_stKsb333@ëi"…f?QD@€Ew=ýÏÌ?yå?hõÃc¾¢MÓEsҏDyoD»NVAZ¸<º³l‹õ EÃv20120731_00289_stKsb333@ëi mÉ1?fDg@€Ew=\=ʤ=©Oa?p£×5¾šŸ¾EvHAޕD»Ü´AYµÂ<Þ¾‹õ EÃv20120801_00568_stKsb333@ëi¤à‰î?ZXF@€EVôö=žýx<«v?p£×f¾¿|îET]HDöM'Dº'-AZ¼Ì<àw«‹õ EÃv20120801_00570_stKsb333@ëi¤õG?T°@€EWR=¤Ô>:?^¸Rd¾¤Ý/ETPöDy§žD»AZÁæ<ј‹õ EÃv20120801_00572_stKsb333@ëi¤¸>?Q¿÷@€EUIq=Ïâ8@!þ?\)5¾©xÕEVuqAâbND»…A[
s<¯ã¬‹õ EÃv20120804_00643_stKsb333@ëj‹
`?kd³@€E‰=¸p><­?záHg¾¸ÔþEˆ¼DöHƒDº'A[7œ=¼2‹õ EÃv20120804_00645_stKsb333@ëjºo'?ˆ!,@€EŠŽ=¬×>Þ~?aG®c¾Ä›¦E‰áDy²oD»jA[R3=)ì©‹õ EÃv20120804_00647_stKsb333@ëjÜgõ?€Û@€E‰ÊÍ=³ÛÄ?Ay?€6¾µÂE‰®Aâ~úD»ãA[ŽK={Ö‹õ EÃv20120808_00189_stKsb333@ëjƒgœr?)œŒ@€Ežï==ô¬<>Dz?¡G®d¾¦éyE¸RDöR¸Dº£çA[õ‰<"t¾‹õ EÃv20120808_00191_stKsb333@ëjƒjóì?fÚ@€EžDö>kÂ?YE@
=c¾«Ež?qDyÈD»BA\&	=*+‹õ EÃv20120808_00193_stKsb333@ëjƒnñÞ?'@€EŸYì>Ús?þ@(ö6¾™™šEŸìAå¼jD»}A["­=Éó‹õ EÃv20120814_00115_stKsb333@ëk?Íæ_?)|¥@€E˜Œì>$‡Ø<TÞû?…¸g¾§l‹E™
Dö" DºñÛA\O®< "‹õ EÃv20120814_00117_stKsb333@ëk?Ð(©?," @€E™~×>
#ý>£6r?£×
c¾¡ÊÁE™'öDy˜´D»]šA\f°<ž‹õ EÃv20120814_00119_stKsb333@ëk?ÓtFN?+5	@€E˜pì>DH@d?©?ð£×3¾š¬E™e×Aâ{D»Ù`AXH[<òó'‹õ EÃv20120817_00530_stKsb333@ëk¤¾ç"?›Åú@€EVá=׸Ô?""?¸Rg¾ÃoEO~áDö0ƒDº}PA]¥È={ô©‹õ EÃv20120817_00532_stKsb333@ëk¤Á@›?€@€EVª{=º®=íón?LÌÍc¾ÀƒERìDy+D»®A\ɸ=–÷‹õ EÃv20120817_00534_stKsb333@ëk¤ÄkO?˜û¢@€EWÀf=摮?e†S?záH2¾¹XETqAÙ9XD»A\-=…í‹õ EÃv20120828_00637_stKsb333@ëm·¯¯0?_w@€E¾µì=µ_Œ?FaÎ?Tzág¾¨r°Eºð=Dö2¨DºËA^0=
²‹õ EÃv20120828_00639_stKsb333@ëmºÃu`?fR@€E¾s…=ÑùV>h"?^¸Rc¾šŸ¾EºÖDy@sDºòÉA]Ó<Ü
V‹õ EÃv20120828_00641_stKsb333@ëm½×Q
?Pö@€E¾@Í=¸ ?îA?ÈõÃ4¾¡ÊÁE¾qAÙ¬D»ƒÏA]Wh=Sí‹õ EÃv20120829_00468_stKsb333@ëm#ÀîÙ?²#@€E­º{>èg>ÿýÙ?¼(ög¾¦ffE­3Dö(bDºÕA^"=]å‹õ EÃv20120829_00470_stKsb333@ëm#Ãí W?&û:@€E­
>$æ˜?iڜ?p¤c¾¤Ý/E­ìDym/D»3A^©<¢(`‹õ EÃv20120829_00472_stKsb333@ëm#Ç#…k?#ر@€E¬D¤>Û>GÇ?õ1¾Ÿ¾wE®%×AޏD»|{A]ßG=._‹õ EÃv20120911_00370_stKsb333@ënÂGa¾a?+©L@€E¯'{>!ã¨=0×v?¡G®g¾¦ffE­!qDö¶Dº£®A_$<Í®¤‹õ EÃv20120911_00372_stKsb333@ënÂJ2ð?"V³@€E¯Æ>†÷>ÇÝo?p¤c¾¦ffE­t=DyqD»ËA__V<´i‹õ EÃv20120911_00374_stKsb333@ënÂM°ý¹?1(@€E¯U)=Û¸<'@h?‹…3¾/E®¢{AÞÒòD» ¬A^õ9<"ŽN‹õ EÃv20120912_00115_stKsb333@ënàŠú?(hº@€E¿
>*=±ŸÔ?¯\)e¾/E¼ÀöDöDÅDº¶wA_‰µ<Ô<ï‹õ EÃv20120912_00117_stKsb333@ënà ó$Ð?1@€E¿ =Ð9p<Ö?"33c¾å`E¼"fDy¥²D»2A_8<œò·‹õ EÃv20120912_00119_stKsb333@ënà$¨›À?&`@€E¿&\=þŠJ;Š^5?´zá3¾ž¸RE¾°AâPD»¼A_­1<ºæ‹õ EÃv20120924_00108_stKsb333@ëp`t;;??Zw@€E™!3>c*>Y_@g¾®{E—ïšDö/ßDº¬¼A`ú=‹‹õ EÃv20120924_00110_stKsb333@ëp`wªD?M‹@€E™BÍ>*>³?°£×c¾«…E—'ÍDyŒ‹D»ºA`<Ä<÷z‹õ EÃv20120924_00112_stKsb333@ëp`{fL?"× @€E™ö=ôsÛ>v;?ã×
1¾\)E™b¤Aݟ¾D»œ)A_Wz=Ë,‹õ EÃv20120925_00087_stKsb333@ëp÷ÏÚÉ?g@€EÉlf>ê/=»L˜?ˆõÃg¾¥`BEƧ®Dö=yDº­ìA`Û<±ñó‹õ EÃv20120925_00089_stKsb333@ëpû¯Ï?|•@€EÉ/>[?$xŸ?¡G®c¾"záEƏìDyx´D»òA`€-<Ô´²‹õ EÃv20120925_00091_stKsb333@ëpþsH!?âÓ@€EÇΏ>Öw>Ú@Å@ë…4¾"t¼EÇöAábD»žÑA` =rG‹õ EÃv20120926_00351_stKsb333@ëp¢RNQ?>Çç@€Eº}q=ì"O=r…?£×
M¾™™šE·>DöDº'úA`w
<óV$‹õ EÃv20120926_00353_stKsb333@ëp¢Ue‡Ä?Oì@€E»…=òrÉ=²ßñ?xQìc¾ A‰E·¾)DyUÃDºüZA`?<°Ñ‹õ EÃv20120926_00355_stKsb333@ëp¢XR¬Ë?F;â@€E»Bf>vZ@"Œ/?"zá3¾'ë…Eº.{AÜXD»hA_ëy<ԋô‹õ EÃv20121012_00210_stKsb333@ër ÜŠ9Õ?n¬@€E±%Í=·`h>`=?\)f¾¹Û#E®LDöçDº‹¦AaO:=*ñï‹õ EÃv20121012_00212_stKsb333@ër ßÁ#?‰
ª@€E°ú{=¥R|=Ì@c?p£×d¾¬1E­¢öDyD¼D»
wAaZK=1õ€‹õ EÃv20121012_00214_stKsb333@ër â½T_?ß @€E°ÖR=òÇ«=ãÙ?ž¸R3¾©xÕE®ÃHAÙt¼D»XA_½I=N¥®‹õ EÃv20130318_00559_stKsb333@ë†KTzE–?g%@€E'	á=Ş$=B?xQìe¾»çmEƒDõóD»AGsá<èَ‹õ EÃv20130318_00561_stKsb333@ë†KWÆ?ë?d9@€E'Žf=˵">Cý?Ï\)b¾¯²E'2ÍDy*áD»øAG['<Ó¤÷‹õ EÃv20130318_00563_stKsb333@ë†Kf‹¥?*ÜB@€EÃ=Љ5?w
:@{4¾Á‰7E…ÀRAÐ×
D¼
AGk<¯LK‹õ EÃv20130323_01202_stKsb333@ë†ë됕?#Ò|@€E'›Í>#{Q>®ìX@=qf¾¨r°E'†DõòwD»	HAFh<ӌ‹õ EÃv20130323_01204_stKsb333@ë†ëîv°‹?)z@€E'<H>iˆ=HËç@G®b¾¤ZE'\¸DyE²D»wøAEÏ8<ˆÊR‹õ EÃv20130323_01206_stKsb333@ë†ëñ½'G?Hlj@€E'ñ
>´>,Rý?æff5¾ŒÌÍE"EHAÎÒòD»÷ðAF' <³P8‹õ EÃv20130324_01379_stKsb333@ë‡
•CŸ?×w@€E–K×>º=bü@$zág¾Ÿ;dE–Þ¸Dö/¾DºÛ®AEè˜<µ•‹õ EÃv20130324_01381_stKsb333@ë‡
:õI?)Ž»@€E—
¤>#­Ä?œy?˅c¾¨r°E–¿3Dy'ßD»OLAEÛ3<Säé‹õ EÃv20130324_01383_stKsb333@ë‡
§'T?05Ý@€E—Í>ê>؉@]p¤4¾ž5?E˜fáAÚ¾wD»Ë}AF>·<ù•	‹õ EÃv20130325_01017_stKsb333@ë‡+‹®Ï·?®.@€EŸÁ…>-RÁ?
¡Q@Tzáf¾£×
E¡ï3DõãDº÷AEÅ<ØÔZ‹õ EÃv20130325_01019_stKsb333@ë‡+¸½?Ò"@€E Í>5¡z>@J=qa¾¦éyE£YÃDy-'D»rÁAFH<®\ì‹õ EÃv20130325_01021_stKsb333@ë‡+•¤wC?ãD@€E c3>"=W­@ìÌÍ4¾›¥ãE¤Æ¤AÒÔþD»ú-‹õ EÃv20130326_00588_stKsb333@ë‡Jƒ(Ck?í@€E­˜®=ö"á=Eo>@Y™še¾®—E¯z¸Dõõ7D»ËAEpk<×Ê÷‹õ EÃv20130326_00590_stKsb333@ë‡Jˆ¼Ü?!²@€E¬Ï×>çz>R?ìÌÍb¾¢ÐåE«Õ3Dy!D»LAE&±<Xµ‹õ EÃv20130326_00592_stKsb333@ë‡JŒñÀw?ڒ@€E¬wf>$¹=áõ¢@©™š5¾²-E¯ïqAÕ&éD¼T‹õ EÃv20130625_00894_stKsb333@뒨u\ha?§6á@€Ec{=Ùt·A¶è@@Ž{g¾ô¼jEaèÍDõû–Dº•ôAGõ">k+[‹õ EÃv20130625_00896_stKsb333@뒨x~Kµ?žz"@€EfÇ®=ÙÖµ<ô6?5c¾È1'Eb-šDyhsDºýA;†_=E寋õ EÃv20130625_00898_stKsb333@뒨{·
?œ¢J@€Ef¯q=Î=ß?ҚÆ?µÂ7¾ËƨEaÍìAÚ×
D»rVA<Ø&=Måá‹õ EÃv20130702_00326_stKsb333@듂¯ŒªÉ?æ‰@€Ešé>t>½¦@'áHf¾«Ež%HDöÍDºò A;:<Ý3;‹õ EÃv20130702_00328_stKsb333@듂³› ?Áˆ@€Ešý¸>èM>E9ä@®b¾ A‰Eš:=DyRD»s
A;-<f«$‹õ EÃv20130702_00330_stKsb333@듂¶C™?¦@€E›:Í>.u@—]çA
™š4¾±©üE¦[®AØÔþD»÷׋õ EÃv20130703_00280_stKsb333@듡Üö€z?3¤r@€E}њ>Ë>;t¨@ £×g¾­'hEçìDõüDºþfA:Ã3<­zR‹õ EÃv20130703_00282_stKsb333@듡à
L	?,ƒú@€E~¶á> ,r=æ¯y@]p¤c¾¢MÓEýHDyXƒD»yHA;-&<¨W®‹õ EÃv20130703_00284_stKsb333@듡ã.£?!¡Ç@€E}՚=ëUŠ=€Ë›@Ö¸R4¾"÷ÏE~ráAØ"ÑD»ô´‹õ EÃv20130703_00472_stKsb333@듣uf(Ô?<-u@€E…hš=Öám?…é?˅g¾¬‹DE‡ì=Dö?DºÝ?A;.Ï<²n‹õ EÃv20130703_00474_stKsb333@듣x§ –?BÉß@€E†×>s>÷÷‡@#×
d¾º^5Eˆ=DygmD»\ƒA;D<¤zã‹õ EÃv20130703_00476_stKsb333@듣{âõ?>E @€E…ʸ=»j´?ԉÌ@§
=4¾¨õÃE†ÃAجD»ã‹õ EÃv20130703_00808_stKsb333@듦`ö0?8žÎ@€Eƒð®=´‹L>Äër@Qìf¾²-E†\ÍDö´Dº®áA;<•g¾‹õ EÃv20130703_00810_stKsb333@듦cacÈ?NA@€Eƒ¸š=äNµ>õH?šáHc¾¹XE"¸Dy€RD»¨A;·<µ#¡‹õ EÃv20130703_00812_stKsb333@듦f»›w?7nÐ@€E'þH=ÝÀ˜@pƒ@tzá2¾¸ÔþEŠ[®Aމ7D»ŠwA:–É<Á`E‹õ EÃv20130705_00264_stKsb333@ë"àè¼Ü?\¡þ@€E'¸=²‡ð?ƙ?ã×
e¾¿|îE"qšDõù/D»öA:þz<âcÕ‹õ EÃv20130705_00266_stKsb333@ë"àë1òk?g¡@€EâH=ø§û<˜³‰?k…a¾¦éyE'ÞDy5¢D»ˆjA;?
<΋õ EÃv20130705_00268_stKsb333@ë"àîU'û?f(@€Eç=ÄD>ÈQU?ÈõÃ6¾›"ÑE°¤A؋DD¼²A;"S<à²ý‹õ EÃv20130705_00504_stKsb333@ë"âÐ;'Ñ?B5å@€E{Ö=·P›=»ñ#?Àg¾³33E€…DöjDºö%A;æ<Õ[Œ‹õ EÃv20130705_00506_stKsb333@ë"âÓP¦?hF@€E|b¤=ðˆA<Eª@ÌÍc¾µ?}E{ýqDyH´D»YÃA>9=\A‹õ EÃv20130705_00508_stKsb333@ë"âÖsD?<í@€Ez|¤=ËU4?œqÊ@×
3¾¡G®Ez!šAÖ-D»ÔÅA;K3<µøÿ‹õ EÃv20130705_00840_stKsb333@ë"åØa°Ê?€ÊÛ@€ElDR=
0?Zm­?¡G®e¾º^5Ekw…Dö8œDº¢oA;=&æ)‹õ EÃv20130705_00842_stKsb333@ë"åÜå?‡W³@€Enˆ=—7°>¸©?µÂc¾¾vÉEkZ¸Dy¡üD»+A:ë=ù`‹õ EÃv20130705_00844_stKsb333@ë"å߉ˆ*?'êø@€Emõ\=| ¡=ÎW½?†ff5¾È´9Ejû3Aä¬D»véA;=:Ø‹õ EÃv20130705_01112_stKsb333@ë"èÛŠ.?žûH@€E‰äf=¡13;Ÿ¿‰?+…h¾»dZE‡ˆÍDöZDº{}A;!ÿ=m'G‹õ EÃv20130705_01114_stKsb333@ë"èÞgnÏ?À_@€EŠ~
=ô>±ŠE?&ffc¾®{E‡Dyn5DºíìA;z¶=ˆQ©‹õ EÃv20130705_01116_stKsb333@ë"èá·ÅÕ?ª8-@€EŠ,==ä£á?tI?Š=q8¾º^5E†RAßÔþD»OA;Ӊ=_ë‹õ EÃv20130706_00519_stKsb333@ë"Ð^òÕ?(Í@€E™à×>›Ò;•æ	?Ï\)g¾–‡+EšS×DöNDºÉA;0"<—›‹õ EÃv20130706_00521_stKsb333@ë"ÓúΓ?óø@€Eš R>C¹>¶­Ñ?¸Qìc¾™™šE™Ü)DyP¤D»R%A:ʨ<0œÙ‹õ EÃv20130706_00523_stKsb333@ë"×?Ò~?#¾³@€E™®Í>Ïæ?õö@…p¤4¾®—E9\AÛbD»ÛßA:«p<½…Õ‹õ EÃv20130706_00711_stKsb333@ë"ÅOTý?ÉU@€EŽ
>Ô=Ûäc@§\)f¾»çmE•)Dö ÅDº±y‹õ EÃv20130706_00713_stKsb333@ë"ÈÁ	 ?úŠ@€EŽ­×>
ƒÞ<·›P@:=qc¾¨r°EíHDyféD»"A:lj<†5!‹õ EÃv20130706_00715_stKsb333@ë"̨½?³v@€E>jí>k@à£×4¾œ(öEŽ—ìAÚ®D»¤9‹õ EÃv20130711_00323_stKsb333@딢?X?ˆ@€E gš>ô=ùu$@¹ë…f¾¤ZE£w×DöþDºíã‹õ EÃv20130711_00325_stKsb333@딢P9S?t3@€EŸz{>CnÉ>áVÒ@|(öb¾™™šE¤öDy_LD»a/A;Hƒ<À#I‹õ EÃv20130711_00327_stKsb333@딢Š5N?˃@€E H¤>@0Ð@i$ùA™š4¾OßE¨íHAÛD»çL‹õ EÃv20130713_00415_stKsb333@ë"â7éü?$"&@€E˜‹Ã>Ð>¼ @G
=f¾Ÿ¾wEš5
Dö"DºêúA:v¾<£kS‹õ EÃv20130713_00417_stKsb333@ë"╧?V¼@€E˜AH>
Ž?	¬@C33c¾¡ÊÁE›rDyRáD»VÉA:¡<¥ì­‹õ EÃv20130713_00419_stKsb333@ë"â ßéµ?&Aù@€E˜Þq>R—@F8?þ¸R5¾™‡E™ðÍAÝt¼D»ãDA:pÄ<Z¿þ‹õ EÃv20130724_00775_stKsb333@ë–FߚT€?bùu@€E'æ¸=ÎÚ*>üñÊ?¼(ög¾®{E'iDö9Dº‹+A:¡<ò4‹õ EÃv20130724_00777_stKsb333@ë–FâˆÖ~?tÀH@€E'©\=©ž?•Fš?ž¸Rc¾®{E',ÍDy3dDºð{A:r<Àl‹õ EÃv20130724_00779_stKsb333@ë–Fåu?pwñ@€E'*=À[@Nœ??ã×
1¾°£×E–&)AÜ{D»tœA9~ú<âàé‹õ EÃv20130727_00128_stKsb333@떠]µ2&?€¹@€EÀ­Í>t>,?ƒ×
f¾¥`BEÁJöDö$´Dºø"A::»<ì¦ñ‹õ EÃv20130727_00130_stKsb333@떠`ÞÝF?s^û@€EÀ ==Éô>.%G?ŒÌÍb¾£SøEÀ(Dy_žD»‰/A9ö±<½Eo‹õ EÃv20130727_00132_stKsb333@떠d'Â?Gºo@€E¿Íá=ÈóH?ªsA@HQì4¾²-EÀWAÜC–D»õ¢A:£œ<Ãà
‹õ EÃv20130807_00323_stKsb333@ë˜ED]'?:Ѷ@€E˜õá>ž®?+º_?±ë…g¾º^5E›'3DöDº¶ÉA9dò<©T‹õ EÃv20130807_00325_stKsb333@ë˜Hµk\?:oX@€E–))=é¡A>~р?ó33c¾©xÕE–¢=DyahD»ðA8ì¹<\ \‹õ EÃv20130807_00327_stKsb333@ë˜L%'›?=½´@€E•>ZÈ‹õ EÃv20130828_00381_stKsb333@뚢rWæœ?8X¿@€EÀ›R=Ûjƒ>÷K@áHg¾Ÿ;dE¿g®Dö1ìDº¢¨A8ۋ<~÷®‹õ EÃv20130828_00383_stKsb333@뚢u´,m?+>Ž@€EÀ¡×>õ=Ñ÷û@U¸b¾bNE¾SìDy¯ÏD»A8Є<'nQ‹õ EÃv20130828_00385_stKsb333@뚢y"'?9µ?@€EÁ0
=ñ)Z@U«Û@'®4¾¬1EÂæ¤AÆ£×D¼"A8<š4‹õ EÃv20130922_00164_stKsb333@ëÀ®/ƒ%?N,€@€E•Kq=Ýd¢<Æ®(?ð£×f¾µ?}E–oìDö‰Dº—A8«H<ÁŒ"‹õ EÃv20130922_00166_stKsb333@ëÀ±Ž£??"@€E•L=º»°>Kn³?þ¸Rc¾²-E•úDy¢oDºáüA8rÈ<'Üx‹õ EÃv20130922_00168_stKsb333@ëÀµ4À&?NL‡@€E•¤¤=×&X>,©¤@§\)7¾­VE'»®Aà ÅD¼
‹õ EÃv20131007_00192_stKsb333@럠¹_í¦?<Qä@€EÄä¸=àù–=@Œé?ê=qh¾¢MÓEÂÏ3DödDº~VA9ï<«¼õ‹õ EÃv20131007_00194_stKsb333@럠¼›òd?J5ú@€EÄ»…>øK?ø"¶?ï\)c¾Ÿ¾wEÂ\fDyM'Dº÷…A8×Ü<ž_S‹õ EÃv20131007_00196_stKsb333@럠¿†²?Hš³@€EĬ
=Ù>í>µmù@¸5¾‰7LEÁAÄÝ/D»ñPA9s'<öóÁ‹õ EÃv20131016_00052_stKsb333@ë ÀðZñ?{	@€E¶€=£ÃÈ>MÿÚ?záHh¾­VEµ
DöÕDº|îA9U"<û‹õ EÃv20131016_00054_stKsb333@ë À#Zb¢?'
@€E¸AÍ=ð@ž?!(§?\(öb¾¯ EµfDy\œD»–A9$ï<ðér‹õ EÃv20131016_00056_stKsb333@ë À&¿aÕ?¡hÉ@€E¹ãH=ϼ×?u?‹…8¾¸ÔþEµEHAÁ7LD»þFA9ó×=F`‹õ EÃv20131017_00163_stKsb333@ë à¬£Œ?km@€EÉZ®=Òlk?D_Ù?Ç®g¾§ïžEÄôfDõù/Dº‰A9Wª=CÔ‹õ EÃv20131017_00165_stKsb333@ë à¯¸è?p+×@€EÉCö=ºk?'à'?ó33b¾¸QìEÈ×3DytJDºûøA8¼½<íS
‹õ EÃv20131017_00167_stKsb333@ë à²¦
?n•Z@€Eȇ×=ʕx@Ö?Ñë…4¾£SøEÇzRA»×
D»ú¨A9â<ËД‹õ EÃv20140526_00667_stKsb333@뼅 ýz?-úV@€EœºÃ=ɂ">[§ð? f¾¬‹DEœ«qDöåDºïøAX"='œ‹õ EÃv20140526_00669_stKsb333@뼅#z8U?I€¶@€EœŸq=ª²#>+ً?O\)c¾¢ÐåEœqDyo
D»ZoAXŠp=+¬‹õ EÃv20140526_00671_stKsb333@뼅&©'`?4(Í@€Eœûf=ɱ>nL‰?ºáH6¾¢MÓEžfAÇáHD»õ?AXö=‹õ EÃv20140607_00511_stKsb333@뾩8ÿ?gk@€E`†R=Ëå,?"3%?333f¾£SøE`
DöÉDºêÉAZ‰J=ýA‹õ EÃv20140607_00513_stKsb333@뾬xß:?h™Ò@€EbG=ðò>
Tf?+…c¾£×
E_k…DyLÝD»NfAZdÉ<ÌUj‹õ EÃv20140607_00515_stKsb333@뾯±ÎÅ?fI%@€Egý×>@
?-ä¦?œ(ö2¾˜"uEa‡®AÁ=qD»õ²AZV=B‹õ EÃv20140617_01142_stKsb333@ë¿Iœ&·O?·Ò¢@€E·óš=¨–´=õ©†?J=qg¾ÐbNE´à¤Dö¸Dº‰A\+=¯ÿ‹õ EÃv20140617_01144_stKsb333@ë¿IŸ:]I?ÐÕe@€E¸=¾h?WV)?\(öc¾È´9EµÊÍDy‰ªD»
A[è~=é†/‹õ EÃv20140617_01146_stKsb333@ë¿I¢'¡[?®"°@€E¶Š=ù§I>ë9™?G®5¾ºáHE³ÇÃAº—D¼JA\k[=˜Sš‹õ EÃv20140620_00993_stKsb333@ë¿©þpù'?n;@€E•\=¢Y4>ÿìO?E¸h¾¤Ý/E"…DõüåDºžA\‡M=
9‹õ EÃv20140620_00995_stKsb333@뿪zH›?d%Ñ@€E•y®=±
0=fà\?n{c¾©ûçE"^=Dy]`D»
wA\jø<ýÊo‹õ EÃv20140620_00997_stKsb333@뿪Ç¥?N›`@€E"Äq=Õo>ôpv?‹…5¾‰7LE")3A¹xÕD»ÌsA\œú<ÏA‹õ EÃv20140623_00931_stKsb333@ëÀØ©?;2ÿ@€E‰!>KÛ>D»?'\g¾¬1E‡É3Dö+mDº©XA\܀<ÞðÝ‹õ EÃv20140623_00933_stKsb333@ëÀ"k1§?5Ë
@€Eˆ¥==Üv)=5l?€c¾/Eˆ×DyzD»A\·<'Á+‹õ EÃv20140623_00935_stKsb333@ëÀ–ÐVo?3>g@€Eˆú×=Ȩ?'ž)?œ(ö5¾/E‰tfA½Æ¨D¼>%A\Ÿq<È,j‹õ EÃv20140624_00263_stKsb333@ëÀ"CrŠ?sÐÒ@€Eâ==̲ >Ù[?333f¾¤Ý/EŽÇ…DöD»öA\kã=}±‹õ EÃv20140624_00265_stKsb333@ëÀ"FNƒq?u«"@€E@{>Ž=Ë`>?hõÃb¾Ä›¦EO3DyA'D»yãA\æE=kǧ‹õ EÃv20140624_00267_stKsb333@ëÀ"I•‰?'¹@€E'и=®â?Òú@õÃ4¾©xÕE'›HA—D»¾‡A[Q@=º÷
‹õ EÃv20140624_00911_stKsb333@ëÀ)eÞü¥?9á:@€EžR=ºg<?B".?aG®g¾±©üEž×DöVDº‡…A]'d<¸ª¶‹õ EÃv20140624_00913_stKsb333@ëÀ)i$¡ ?;²l@€Eœú\>4©ì=º?B\c¾²-E<)Dyq'D»uA\¿ì<'cé‹õ EÃv20140624_00915_stKsb333@ëÀ)l»?/Çd@€EaÍ=ï7?Cß@™š6¾¤Ý/EœeA¸í'D¼J-A\ûÈ=
"‹õ EÃv20140702_00787_stKsb333@ëÁ%®œÖ:?ƒy@€Ezhá=¸¶t?%!°?:áHf¾«Ev
ÃDö7Dº½ÛA^î=-Då‹õ EÃv20140702_00789_stKsb333@ëÁ%²! d?Q'ˆ@€Ex†¤=¡Ëp=û${?p£×c¾¨õÃEu­ÃDy¹'D»sA]ä¹<ãÙª‹õ EÃv20140702_00791_stKsb333@ëÁ%µ§â]?SNF@€EvgH=«P;=GU?¾¸R6¾²-EsX{A½&éD¼KmA^^b="–º‹õ EÃv20140703_00547_stKsb333@ëÁCºh¬<?^@€E†<R=ÑÅ*?†%?ŒÌÍf¾¯ E†/…DöãDºëçA^t"=£î‹õ EÃv20140703_00549_stKsb333@ëÁC½‰ÃŽ?Y×£@€E‡Á…=šÄ|>I¼?B\c¾¥`BE†›HDy7D»ZA^
Â<ÃSÍ‹õ EÃv20140703_00551_stKsb333@ëÁCÀÄp³?A)Ô@€Eˆ${=®>ƒy_?u6¾¦ffEˆ(¤AÂõÃD»ìJA^ä<­oO‹õ EÃv20140706_00473_stKsb333@ëÁ¦ªŽïr?=U!@€E©"Í>ª?t V?¹™šg¾©ûçE¨œfDö:Dº´9A_Wl<îVL‹õ EÃv20140706_00475_stKsb333@ëÁ¦­Ê£¨?Nc@€Eª
>sj="˜?n{c¾/EªOšDy£dD»žA_4i<¢ÎL‹õ EÃv20140706_00477_stKsb333@ëÁ¦±
ôµ?>n@€E©÷Ã=Çsp@Zàm?À5¾ A‰E¨Ø=AºÙD¼?ÇA_mƒ<âï[‹õ EÃv20140712_00571_stKsb333@ëÂdd'W?¤@€E˜ñì=úíW?>Ĕ?ÚáHf¾—
=E™ˆDõü!Dºø¤A_/§<ÖÝ~‹õ EÃv20140712_00573_stKsb333@ëÂdgšÎ£?"‰X@€E™{>öC?÷È?Ã×
c¾ŽVE™öDy\)D»o\A_a'<©Ì]‹õ EÃv20140712_00575_stKsb333@ëÂdkb#·?·å@€E™_®>Kc?vÇÐ?×
=4¾—
=Eš£šAº°!D»ºÉA_™Š<¿½‹õ EÃv20140804_00122_stKsb333@ëÅ@	-{?ž¡Ú@€E­Ù¸>
*<ßÃ?ž¸Rf¾Ñë…E¬¥×Dö/uDºíËAch¿=ÖË׋õ EÃv20140804_00124_stKsb333@ëÅ@bùÊ?•ëD@€E®ÜÃ=ü3=€±§?J=qa¾¿|îE­š{Dy·D»g}Ab25=)Ž‹õ EÃv20140804_00126_stKsb333@ëÅ@—âŠ?¢è•@€E®ƒá>1#w=ßL?"330¾Ê=qE­pAÑÌÍD¼úAa¿©=Ò¨‹õ EÃv20140911_00315_stKsb333@ëÊB;.)?(Ø'@€E–²Í=ð¿I?'©Ó?´zág¾«…E"I…Dö/\Dº–úAdž¬<Ú­ç‹õ EÃv20140911_00317_stKsb333@ëÊE²¡Ó?Îm@€E•Àì=öÄn=U¥?•Âc¾˜bE"›×Dy£uDºò%AdÒ'<Ä®F‹õ EÃv20140911_00319_stKsb333@ëÊI4»?(D9@€E"¤R=ì'È=Ží@{3¾š¬E";ìA´9D¼9ËAdÐÏ=4 ‹õ EÃv20141006_00163_stKsb333@ëÍ µ¦•?=­Ë@€EÆC=î=>¸üM?ºáHg¾µÂEÃnRDö‡Dº‰qAe	=/Š‹õ EÃv20141006_00165_stKsb333@ëÍ ¸¹4j?;0ñ@€EÆd=ç3¶? 2ª?ˆõÃc¾£SøEÃìDy"ÝD»	Ae¢~<ËìÝ‹õ EÃv20141006_00167_stKsb333@ëÍ »Ìª?I·Ý@€EÅÒf=Ó,&>Ë	Î?ª=q5¾¢MÓEÃg
AÄ¡ËD¼ÕAe—Ø<þC¡‹õ EÃv20150523_00229_stKsb333@ëéÊ#Ù`?2¿Ä@€E±\×=Ñf?
ˆ"?â\g¾¹XE°{\DöDº´{ACÝ<¼Z¯‹õ EÃv20150523_00231_stKsb333@ëéÊ'5sª?S0@@€E°=H=Â- >往?€c¾¨r°E¯ã\DyŒ¬D»AC~Î<¨	½‹õ EÃv20150523_00233_stKsb333@ëéÊ*¾‡??ðF@€E¯¾Í=à÷º@ªØ•?Ã×
6¾›¥ãE®ÆáAÅQìD¼BfAC?<'ƒ0‹õ EÃv20150529_00487_stKsb333@ëêƒ?ú6<?<°M@€E­´ì=Ì{=<o:?¼(öf¾¡G®E°Ó3DõÙPDºý²ACGù<Ùø ‹õ EÃv20150529_00489_stKsb333@ëêƒCOA?/(Ô@€E®Ùá=×ég?«?ž¸Rc¾›¥ãE°v)Dy[øD»wÏAC†<ª£‹õ EÃv20150529_00491_stKsb333@ëêƒF?iø?2[þ@€E¯—…=ÍUC>
ÚÅ@
p¤5¾'n˜E°ÿìAË7LD»ã\ACë<´;‹õ EÃv20150529_00535_stKsb333@ëꃭ¿
Â?J‡†@€E¢â\=ä
Ð?xá©?°£×f¾ ÄœE£)DöD»¼ACIË<é&‹õ EÃv20150529_00537_stKsb333@ëꃰÒu®?E_@€E¡ï==Ô¼™?Ó?¯\)c¾˜"uE }šDyV¸D»kdAC?Û< TÇ‹õ EÃv20150529_00539_stKsb333@ëꃳÛÿñ?;ë2@€E¡Ò=××C@¤@‰ë…5¾'ñªE ?HAÍZD»Ý'AC](=Ìô‹õ EÃv20150529_00583_stKsb333@ëê"[ká?"8Ú@€Ežq=ã)?ñ˜?У×e¾£SøE ,Dö¼Dºÿ;ACG=<òðq‹õ EÃv20150529_00585_stKsb333@ëê"ý?&Ï
@€Eš\Ã=Îð^>ŒŸ?¢\c¾¡G®E›JDyqD»vÁABÈÕ<¨Ûg‹õ EÃv20150529_00587_stKsb333@ëê"£‰Ý?:Rã@€E˜Ã=ì^&‹õ EÃv20150531_00379_stKsb333@ëêÆò.«º?Qח@€EXš=·"<àÀW?záHg¾²-EŽDö	ãDºÚAC6×<Ùhm‹õ EÃv20150531_00381_stKsb333@ëêÆõnº?NÂ@€Eáö=ĊŒ?`ܟ?k…c¾ž¸REYqDycçD»K
ACEž<¼˜\‹õ EÃv20150531_00383_stKsb333@ëêÆøÖÑ?Ws?@€EŽòš=±	à@Š¹÷?Ï\)2¾§l‹E'¿…AÊD»îFAC"<½eõ‹õ EÃv20150531_00789_stKsb333@ëêÍÁ1c?/S>@€E§=>´-?; @4zág¾¢ÐåE¦2RDõÖ Dºm/ABÛ±<¾Mc‹õ EÃv20150531_00791_stKsb333@ëêÍh?5»õ@€E§-×=àd>£?Ã×
c¾ ÄœE§|¸DyÅDºàBABÜÙ<Q¤‹õ EÃv20150531_00793_stKsb333@ëêÍ"eë—?6L@€E§#H=ԏo@ƒ=j@Z=q4¾Ÿ;dE©%ìAº¼jD¼LjABó{<ä‹õ EÃv20150723_00835_stKsb333@ëñfڗÆ[?(¢«@€E™®=ÐýÜ>˜Ü>?ŒÌÍg¾ ÄœE—b)DöfDºz‡A@/ò<¦"{‹õ EÃv20150723_00837_stKsb333@ëñfÞ-½}?A"\@€E™	q=ȯ{?Z?Ê=qc¾›"ÑE—›šDy}²DºæA@<Ɔ8‹õ EÃv20150723_00839_stKsb333@ëñfáùð?/…Ú@€E˜žÃ=í×#?Ab¹@P2¾ŽVE—Ú)A¼•D¼BáA@³Ê<ûKP‹õ EÃv20150804_00307_stKsb333@ëòápÅÐY?5ŒŒ@€E·ø…=ö1¼=_;?Ó33g¾š¬E¶!ìDöðDºÆ-A?ëó<£Tv‹õ EÃv20150804_00309_stKsb333@ëòás'Þí?1q@€E·%q>hÁ?µîÉ@ë…b¾"t¼E´váDxåÃD»NA?¬]<~>‹õ EÃv20150804_00311_stKsb333@ëòáv1u?0«+@€E¶=Í=ù¦?PŠå@aG®5¾ˆ´9E³‡®AÊE¢D»¥ìA?už<Àmç‹õ EÃv20150810_00345_stKsb333@ëó¡ïå`l?¨<´@€Eq"q=€ƒ¸<dFî>ë…e¾¬1EjîáDõã;DºõÛA?ÉS=MC‹õ EÃv20150810_00347_stKsb333@ëó¡ó0´S?¨•¡@€Er¤=˜¿t<|¹?¸R`¾­'hEk®DxQHD»r-A?ï=Eq‹õ EÃv20150810_00349_stKsb333@ëó¡öSéâ?º¤@€EpÌá='¡½?Ïþ?¸0¾«…ElìA°OßD»Ç¶A@	!=d¹‹õ EÃv20150830_00099_stKsb333@ëö 7g4í?/Á@€EÜ{=ãh>~i¿?â\g¾¢ÐåEÛtÍDõêDºØ¼A?<ŽÈ ‹õ EÃv20150830_00101_stKsb333@ëö :a»1?%B @€EÜÝ)=ößh>Bg/@#33`¾¥ãTEÛJ{Dx°"D»\sA>Ô6<‡Q‹õ EÃv20150830_00103_stKsb333@ëö =G®À? XÀ@€EÝ¥ö>[@J·›@ŠáH3¾š¬EÚBAÂ¥ãD»«LA>ÕË=cñ‹õ EÃv20150907_00103_stKsb333@ë÷ "¦?1@€El>(×<D¥@G®f¾¤ZET¸Dö°Dº¾ÁA?½<Æâ
‹õ EÃv20150907_00105_stKsb333@ë÷ ȳŽ?ML@€EŽ>S"=ÏÀì@_\)b¾¢MÓE–¤Dxã×D»HåA>±]<©:H‹õ EÃv20150907_00107_stKsb333@ë÷ b{Ë?‡#@€Eð> ,‹õ EÃv20150918_00175_stKsb333@ëø#Š>?(fb@€E¹o=ïûH=ð‰@zág¾­'hEºw
DöÙDºãA>uw<¸¦l‹õ EÃv20150918_00177_stKsb333@ëø&yq0?)T9@€E¹iÃ=ý+À?	ð˜?У×d¾¤ZE·µ
DxâD»FA>ˆn<aÄ>‹õ EÃv20150918_00179_stKsb333@ëø)[xÍ?+7'@€E¸Ñ3=õ?YÛ@‰™š3¾'ë…E¸'ÍAÇó¶D»_çA>îK<üÞô‹õ EÃv20160719_00651_stKsb333@ì¥,~mï?¨ü@€E•f>4\Í>Ûþ"@G®f¾¡G®EV)Dö)Dº±qA`…^=^‹õ EÃv20160719_00653_stKsb333@ì¥/¸êÃ?Vç@€E·q>+"?<[?ã×
d¾ A‰E`áDyx´D»A`%J<ÛH|‹õ EÃv20160719_00655_stKsb333@ì¥3'–?ZU@€EŸá>5Iâ>%.@\.¾'hsEŒ®{AÅõÃD¼PA`k_=hÞ‹õ EÃv20170623_00799_stKsb333@ìIÑÓò?Šˆ@€E œH='öà:½eX?ˆõÃ`¾ÔzáEŸÊDöƒDºÄœAE‰
=|š‹õ EÃv20170623_00801_stKsb333@ìIÔ6T?iÃ&@€EŸŠq=—ü>œ2p?‡®d¾³¶FEÝìDx¶˜D»,JADÜü=­Ï‹õ EÃv20170623_00803_stKsb333@ìIÛZßu?nD¦@€Ež==ÐB?êO?ÈõÃ+¾¬1EŸ>=AÇbND»sðADZ½=<]‹õ EÃv20170629_00478_stKsb333@ìIÂ)C?z¶@€E¢q>o?©öÓ@0f¾­'hE¤w\Dõý'DºúÑADJË<Êîó‹õ EÃv20170629_00480_stKsb333@ìIÂ,IiÖ?Gò@€E¢¨>_Ë?!+¿@C×
b¾œ¬E¢©HDx»D»"ÝADk'<¹Xé‹õ EÃv20170629_00482_stKsb333@ìIÂ/µq?#F@€E£‹>ÚF=hp@0£×-¾›"ÑE¥Z¤AÈA‰D»Ó¾ACÆ<¨O—‹õ EÃv20180327_00733_stKsb333@ìkªÉƍn?'ª"@€Eµq=»¼Ð>qN?uf¾¦ffE´v=DõáyD»\AT.è=@¢‹õ EÃv20180327_00735_stKsb333@ìkªÍ	¨Ë?lQZ@€EµO®=´$=ê™?xQìb¾§l‹E³ß
DxâD»™'AT=Ìõ‹õ EÃv20180327_00737_stKsb333@ìkªÏË4F?'}@€Eµ&H=¼2>PÂ?p¤.¾§ïžE³kAÑ ÅD»õ/ASŒ"=ʧ‹õ EÃv20180525_00445_stKsb333@ìs=ó¦*?K"@€E¹)=åò=êÀô?záHe¾ž¸RE¹AqDööNDºÜZA]EJ=
 ‹õ EÃv20180525_00447_stKsb333@ìsAL'?F8O@€E¹ýÍ=Çi?É?‡®c¾"t¼E¸­3DzȓD»xjA]:¶<ñû‹õ EÃv20180525_00449_stKsb333@ìsD¥V;?Mõ@€E¹å
=ïƒ?ð=_?Š=q/¾–E¹B
=D»Ä)A^§<ø½g‹õ EÃv20180525_00829_stKsb333@ìsYuýˆ?¦Ýç@€Eª4=€›9>g['?Tzáe¾­'hE¨DõúD»	A]"2=·j‹õ EÃv20180525_00831_stKsb333@ìs\Hë¬?ž¨É@€E©òš=œëp=Dç>?ƒ×
c¾©xÕE§‹ìDxÖ¨D»´A]æ= v‹õ EÃv20180525_00833_stKsb333@ìs_"hÓ?ŒÂ@€Eªö=¯°?"äÃ?˜Qì2¾®{E¦+×AÇD»ÏžA^¡=|w²‹õ EÃv20180804_00823_stKsb333@ì{楯\O?ŽÒ@€E–.Í=°¿Ã=Ç©?±ë…g¾±&éE–ñšDõýDºƒAhïe=ÃéR‹õ EÃv20180804_00825_stKsb333@ì{横ä?"HÑ@€E'–=×êÜ?Eãž?s33c¾¦ffE"ýqDx×mD»8îAgÂn="ST‹õ EÃv20180804_00827_stKsb333@ì{櫽³?‹Eƒ@€E'"¸=Lj>
¹?¥¸/¾/E^{AÇÛ#D»;;Ai=ÀãX‹õ EÃv20180812_00379_stKsb333@ì|ỀÊ?†	ð@€E™É>î@;?¹™šf¾­'hE™öDõ»¾DºÇmAiLw=¹7Š‹õ EÃv20180812_00381_stKsb333@ì|ᾓé×?oÓF@€E™
R=Á(L?JúE?¨õÃb¾©xÕE–­…Dx!ìD»O3Ai7=‰ð`‹õ EÃv20180812_00383_stKsb333@ì|áÁ¿îB?P/!@€E˜k
=¹œ(?_iÁ?Ç®-¾£×
E–Ï
A²JD»œ{Ah =€%K‹õ EÃv20180814_00204_stKsb333@ì}!«óîû?p?@€E©ö=är'?¥HP?uf¾ß;E©
DõøÅDºì¤AiN0=QÜä‹õ EÃv20180814_00206_stKsb333@ì}!®îÕá?m@€E©Ì¸>Ä~=¢¥:?Àb¾™™šE¨{…DxêÁD»W
Ajä=ŽX‹õ EÃv20180814_00208_stKsb333@ì}!±ø€Z?—p@€E© Í>2î?ÕÑ?¬ÌÍ0¾"záE§fAÁ?}D»£
Ah¹=žYÍ‹õ EÃv20180816_00255_stKsb333@ì}bH8Î~?
Ìã@€E"{>4'N?­'@33f¾\)Eƒ­®DõòDºØ1AjR·=á¥‹õ EÃv20180816_00257_stKsb333@ì}bK$pù?
{ð@€E"®>4ÝÆ:¾‹‰?øQìb¾ŒIºEƒ~Dx"×D»S®Ai™÷=Qì$‹õ EÃv20180816_00259_stKsb333@ì}bNFt"?º"@€Eƒ§¸>9Ó;>"Ìs@ŒÌÍ-¾¬1E…;…Aď\D»¡AkÙ½=ÙAZ‹õ EÃv20180824_00159_stKsb333@ì~a¤•kb?Hr€@€Eö>RÂ?)	F?€e¾‹C–Eœa…Dö$¤Dº»LAkÎí= þ¯‹õ EÃv20180824_00161_stKsb333@ì~aª¶?<¶@€EZ)>
۔>Btº?£×c¾'ñªE›¤=Dy8bD»BúAk1b=4$Š‹õ EÃv20180824_00163_stKsb333@ì~a°WÁ]?6—S@€Eœ)×=ÝÝ8?®æ?®{0¾œ¬E›ÛAÔQìD»'Aj4I=(VŸ‹õ EÃv20180829_00169_stKsb333@ìG=ÑÈ?0\w@€E—È×=á>"?´záf¾²-E—mìDö`Dº®NAk"ã=3¨‹õ EÃv20180829_00171_stKsb333@ìJCÀŸ?,Kd@€E™£¤=æý<M|?•Âe¾—
=E˜4)Dy¼D»9`AjÞx=7S‹õ EÃv20180829_00173_stKsb333@ìMfT?36¬@€E˜Ô3=Ü]~=Õ­?Տ-¾¨r°E™RAÐ$ÝD»†Ajc=-ÞA‹õ EÃv20180901_00199_stKsb333@ì`ì׿D?DF@€EÖ)>*Þ?p`¹?˜Qìf¾Ÿ;dE{Ÿ
DõçdDº¹ôAlLi=.ÌÏ‹õ EÃv20180901_00201_stKsb333@ì`ïÃFç?AQ`@€E~"ì=êºî?
—Y?™™šT¾²-Ez?®Dx—;D»@öAl'›=>t¯‹õ EÃv20180901_00203_stKsb333@ì`òÖ÷ž?S"ÿ@€EQš=Ð)†>¡²±?\)/¾¤ZEyÉìAÈÝ/D»mHAj[I=A©ê‹õ EÃv20180909_00151_stKsb333@ì€a\™é¡?™ø@€E–É…=Çâ,<ÞÇÊ?\)g¾¨r°E"&Dö{Dº¤îAkÄ=¿üJ‹õ EÃv20180909_00153_stKsb333@ì€a_}i?rÙ¦@€E–†)=í];ˆüð?¾¸Rd¾©xÕE"¢fDyÙD»)AlŽ=‹
D‹õ EÃv20180909_00155_stKsb333@ì€abŸ\|?‹L~@€E—¸=؞c?TÍa?"zá/¾§ïžE"]šAмjD»mºAiï‡=•ãœ‹õ EÃv20190307_00493_stKsb333@ì–ËMà£n?
£…@€E©›>9´5?t§@\f¾š¬E¨ÕìDõÕ/D»#¾AUíƒ<í'í‹õ EÃv20190307_00495_stKsb333@ì–ËP‹(?¯]@€Eª<
>%ï£@8ß4@4zác¾\)E©8¤Dxt9D»§ÏAV·y=Gûx‹õ EÃv20190307_00497_stKsb333@ì–ËT‰a?aa@€EªÍ>'?€E[?˅.¾‡+E©¥\AÀ"D»÷ÇAUfó<ÐR‡

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_74n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  239 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ˆ$åÞv20100814_00700_stKsb333@ë䞼Ä?D¥Š@€E—¹ö>ÀE=5#?æffd¾"záE'ËÃCÖ³TD•tANÈ\<ÌÖ'ˆ$åÞv20100814_00702_stKsb333@ëä¢eöT?Q¯D@€E—¤×>Yr>²ü?†ffh¾""E'ךD¯€¬D•}HAN¸b<ï´«ˆ$åÞv20110803_00583_stKsb333@ë<$1Å¥?Y'@€EYÃ>ÉV>2a??¾¸Rd¾˜bE‹ÿšCÎKdD"5AQ6¸<œ…€ˆ$åÞv20110803_00585_stKsb333@ë<$5†I±?Ï®@€EŽõR>Ãl>GÕÏ?â\h¾ A‰E‹—
D­uHD"OAQY¬<¶wàˆ$åÞv20110804_00757_stKsb333@ë<F-Sj‹?<¤W@€E°QÃ>%?t©?ª=qd¾œ¬E¬°öCÍ̋D"D9AQ¶?<´­äˆ$åÞv20110804_00759_stKsb333@ë<F0¼uè?0¹ù@€E°ç×>ºŠ=Ž=?uh¾¤Ý/E¬üD­NúD"D¼AQcÕ<Š7íˆ$åÞv20110820_00580_stKsb333@ë>Cã«L?_¬@€E{øá>"¼?%ò?'ë…e¾ŠÀƒEs5šCÍwmD"­²ASU<êÄcˆ$åÞv20110820_00582_stKsb333@ë>Cæešd?UZ.@€E}F=èb>XÙã?^¸Rg¾ŠÀƒEt.áD­,´D"ؤARáý<ÅN‡ˆ$åÞv20110901_00794_stKsb333@ë?ÄÆy'f?9Ìú@€Eɪá>§?-EÚ?hõÃd¾«…EÅØ{CÜLD ZAR'¤<Ú
ˆ$åÞv20110901_00796_stKsb333@ë?ÄÉÀ=r?%!‹@€EÉ×
>$po?8©?¬ÌÍh¾¦éyEÅkD±&ÉD"1AR¾=<ð+ˈ$åÞv20110915_00493_stKsb333@ëAƒDGø½?'q'@€EÁéì>
¨¶>h?ï\)e¾‡+E»eÃC͍qD"nÙARÉ<Æ予$åÞv20110915_00495_stKsb333@ëAƒH7׈?8q˜@€E¿µ\>Ãt?5ût?ç®O¾–E¹ÍD­ZD"p)AQóö<äàˆ$åÞv20110925_00349_stKsb333@ëBÀºàÆÕ?~Ç@€EÁÓì>44>^Á?fffc¾¤Ý/E¼úCÜmôD•'ASsD=Æ1ˆ$åÞv20110925_00351_stKsb333@ëBÀ¾Nt­?î@€EÂbq=ޑW?àÌ?E¸i¾«…E¼¾¸D±>%D³¶AS™Ù=7Ɉ$åÞv20111009_00349_stKsb333@ëD€¶ú?@^@€E¡Ü)=á/M?|%ž?Y™šd¾ÒòE|{CͺD"TÅAT‰ÿ<'Èãˆ$åÞv20111009_00351_stKsb333@ëD€¹…D?A
x@€E¢jö=ËÈ?(†?Y™šh¾–‡+EìD­8sD"' AT0œ<¥††ˆ$åÞv20111014_00173_stKsb333@ëE Æѐ?ôv•@€EŒ¿>Mx?³Ã\?(öd¾Á%E†DC۝ÓDîoAU¬>©Áˆ$åÞv20111014_00175_stKsb333@ëE ÊÆc?ÃÂ	@€E"á=Áiø?7Aï?&ffi¾Ç®E†¨¤D±\DAU/Œ=Ëÿåˆ$åÞv20120229_00540_stKsb333@ëVköÞcx?%j@€E£H>m>¶¨ô?úáHd¾¤ZE ÄfCÎS3D"(BA[S <ÎEáˆ$åÞv20120229_00542_stKsb333@ëVkùòot?Ã@€E£Äì>4Yµ?qfî?ÈõÃg¾²-E A3D­b%D"JòA[Yæ<ËWň$åÞv20120312_00545_stKsb333@ëWëòò\?°³@€E¥Â3>	Y¾>'w—?ˆõÃd¾œ¬E£t¤CÍþwD"bVAa«<©Š<ˆ$åÞv20120312_00547_stKsb333@ëWëö¶?Àÿ@€E¦Í>?v×?ƒ×
h¾ž5?E¢gD­`þD"sÇAa·›<Ò«Áˆ$åÞv20120329_01208_stKsb333@ëZšÕÚ?kÑ@€E¯>á=¾d˜>Åá¤?ˆõÃe¾§l‹E«gÃC͝'D"²ÑAWj¥=^¢ˆ$åÞv20120329_01210_stKsb333@ëZ ek?|W^@€E¯É3=µ†è?(?J=qh¾Á%E«ª{D­DþD"Ç®AWZÕ=/B‹ˆ$åÞv20120406_00418_stKsb333@ë[[ºÆ?¹@€E°«×>T>!™«?ÁG®d¾"÷ÏE­Â{CÎ;#D"AW8<À…ň$åÞv20120406_00420_stKsb333@ë[_ÄJ?Š"@€E¯­Í>A4>y©f?³33g¾©ûçE®šD­cuD":ÙAWû‰<Ò#ªˆ$åÞv20120417_00274_stKsb333@ë\h9J1?í@€E©©×>U#Î>Ý^¼@$zád¾\)E¥ùšCÎ
D"2¨AVº=<ÿ¢›ˆ$åÞv20120417_00276_stKsb333@ë\h<£Úe?"í@€E©Ÿö>Rß¡>£&"?×
=h¾‰º^E¥C
D­hD"MÃAVI<Ýòˆˆ$åÞv20120417_00310_stKsb333@ë\h•0äN?iÒ@€E§4R>-׈=ÈÐ?èõÃd¾‰7E£®CÎ0D";ßAWž<à<rˆ$åÞv20120417_00312_stKsb333@ë\h™3M	>ùåƒ@€E¦Íš>7‰2?JZ"@B\h¾¡G®E¤ËHD­c®D"VwAW¨û=UÂæˆ$åÞv20120417_00368_stKsb333@ë\i€¢Çì?Eð@€E§RÃ>?úa>\£2@5e¾ŒÌÍE¤
®CÍÞVD"tAW
r=]pˆ$åÞv20120417_00370_stKsb333@ë\i"Šƒ§>ü³"@€E§.á>6Þ?DBÐ@£×g¾'ë…E£èD­ND"Œ)AVÑæ=bìˆ$åÞv20120418_00347_stKsb333@ë\‰¡ ¦ê?/²@@€E°\>"Ýý>!:?\(öd¾"záE«âC΀¤D"RAV}.<ŒÔˆ$åÞv20120418_00349_stKsb333@ë\‰¤Üs3?´ÿ@€E¯ö>)3í>H°?æffg¾›¥ãE¬BRD­|ZD")AVIn<úIˆ$åÞv20120418_00383_stKsb333@ë\Šùºì?ãØ@€E­¸{>:8ž?¼Û@!ë…d¾šŸ¾E«RÍCÎ-PD"a`AVóØ<å8ˆ$åÞv20120418_00385_stKsb333@ë\Š"³Cd?°h@€E­á>.Rì>†{ù?¯\)h¾šŸ¾Eª‹3D­bÙD"€ÝAWw<è¾ìˆ$åÞv20120418_00493_stKsb333@ë\ŒVmÊß?&Ò@€Eªœ…=èÖÍ>	*Õ?†ffe¾ŽVE¦ßHCÍĜD"~VAWö<1Ɉ$åÞv20120418_00495_stKsb333@ë\ŒZŒ-u?5qR@€EªÇ==äx ?"w?'\f¾šŸ¾E¦LRD­R D"ðAV›ï<§…"ˆ$åÞv20120418_00529_stKsb333@ë\Œ¼"+?´.@€E©ªÍ=ú,–>ߍ'?Ÿe¾ß;E¥É…CÍ÷ÏD"nÙAVñ <™cíˆ$åÞv20120418_00531_stKsb333@ë\ŒÀdn¿?Me@€Eª)\>"º>ª'?E¸h¾œ¬E¥û3D­[…D"ŠÉAVŠ…<¢¶þˆ$åÞv20120421_00251_stKsb333@ë\èF¯¸?Sò@€E°¦ö>!°ž?l‰@¸d¾ß;E¬åšCÎ-²D"-ÃAUžÝ=
ëuˆ$åÞv20120421_00253_stKsb333@ë\èIë?	?@€E°5ö>-t'?4¹ç?§®h¾˜bE­5×D­jD"N˜AUæK<"rˆ$åÞv20120428_00619_stKsb333@ë]Èðó?9@€Ek›\>…?9¶w…?ue¾™™šEd»
Cͨ"D"˜JAT<""ˆ$åÞv20120428_00621_stKsb333@ë]Èô€»&?D,Â@€Em)>A÷Ê>ÑDc?Y™šg¾šŸ¾EeíHD­@D"®ÁAT&X<œ¯ˆ$åÞv20120429_00491_stKsb333@ë]çmäð?"òh@€E˜1ö=øÕ>½
š?Ã×
d¾—
=E"öCÎ'ÏD"YãASÝ°<±ÜÒˆ$åÞv20120429_00493_stKsb333@ë]çq_Å?'Á@€E˜"{=þ¼U>Ùؒ?Ñë…h¾¦éyE"<D­rFD"lJASã£<ÂÛˆ$åÞv20120607_00360_stKsb333@ëbÄá‹En?>VU@€E…­¸=Ù9>qù·?'\c¾¥ãTE÷ÃCÝ9ºD·\ATI<­´'ˆ$åÞv20120607_00362_stKsb333@ëbÄåeÀ#?(ˆ!@€E…ì=ޒ?q\¢?'\h¾©xÕEÖ=D±DÎÉATN9<¨YΈ$åÞv20120611_00404_stKsb333@ëcCóÐâ?Ïð@€E…ëš>WL=ÚÔC@(Qìc¾¤ZEƒ…CÜÿžDw3ASÎO<øº
ˆ$åÞv20120611_00406_stKsb333@ëcC÷Mt'?0B@€E†)=øš>¸þ1@™ši¾§l‹Eƒ¬=D±D˜´ATã<Ù	ýˆ$åÞv20120614_00519_stKsb333@ëc¦ûQE?"®Ð@€EŠ}q>!e=åæÄ?\(öd¾™‡E‡¹
CÜàbDå/ASї<OyFˆ$åÞv20120614_00521_stKsb333@ëc¦
2¾?+ú³@€EŒ'>,N>g¥n?§®h¾šŸ¾Eˆ¹D±¢D%AT7…<£Cžˆ$åÞv20120617_00646_stKsb333@ëd¼H«@?0íÑ@€EhTR=ϞÝ>õ?\)d¾™™šE`ešCܼîDÇASÿá<íÞˆ$åÞv20120617_00648_stKsb333@ëd¿æÁ?._a@€Eh²{=ÞUc=Àw?—
=i¾ž¸RE`Ÿ\D±éD
˜AT< Wˆ$åÞv20120630_00207_stKsb333@ëe£"T0?0n@€E¥âš>1»??n?áG®c¾ˆ´9E¡E3CÝ1D‡mAW‰h<àÏ]ˆ$åÞv20120630_00209_stKsb333@ëe£!ù¥?B@€E¥©×>xW>¥;§?Î{g¾˜bE¡ÞfD±yD )AWy¡<Û}»ˆ$åÞv20120705_00905_stKsb333@ëfE°‰oÖ?Q^¾@€EUkH>°#>EU?½p¤d¾"ýôEK|)CÛÊáDŽ%AY
=ëˆ$åÞv20120705_00907_stKsb333@ëfE³ô¤,?B!†@€EV{>Aވ=®fº?Ÿf¾Ÿ;dEL;®D±/DD§\AY.|=Öéˆ$åÞv20120714_00781_stKsb333@ëge&ƒm?Gs;@€Esãì=ÑÝþ>¹Í?G®c¾Ÿ¾wEl@¤Cܟ\DÝqAYÙA<º€Kˆ$åÞv20120714_00783_stKsb333@ëge)¸°¶?Sxª@€Er=Ög)<¤¬@?.{i¾²-Ek\D±)/DoAZ.<Üû,ˆ$åÞv20120716_00591_stKsb333@ëg£)¬P?Wis@€E–5q=ÉŒ>múì?+…c¾›"ÑE'Q3CÝ=D´¤AZ(=ˆˆ$åÞv20120716_00593_stKsb333@ëg£,zü?L®Z@€E–-q=Áü=j‹ë?G®h¾¶E¢E'A\D±&=DÖNAZ>'<óÝúˆ$åÞv20120717_00287_stKsb333@ëgÀÊÄT-?.É­@€E¡ž
>x=€Î@£×c¾±&éEŸ}qCÝ6%D}XAZÇ<Å5àˆ$åÞv20120717_00289_stKsb333@ëgÀÍ÷ê³?Gô¡@€E¡èR>1¤ >1-?˅g¾™™šEŸ…D±*‡DjáAZiŒ<Ë*͈$åÞv20120718_00068_stKsb333@ëgß¼Œ}§? 9@€Eî×>%$²<Î?ˆõÃb¾–‡+Eì#qCÝ#×D^éAYè0<›L̈$åÞv20120718_00070_stKsb333@ëgß¿¿ž?2Fœ@€EîÖ>3ž?sÞ?Տg¾œ¬EëÄ{D°â=DiHAYZû<ÖÚGˆ$åÞv20120719_00068_stKsb333@ëgÿjP?y^w@€EÊýq>¢>©¥ž?fffd¾ ÄœEÈ\öCÝF‡DŽÝ`AYÇ=Bˆ$åÞv20120719_00070_stKsb333@ëgÿm†Ûý?w#ü@€EÊ
q>'Ÿ'?"Ôs?^¸Rf¾¶E¢EÇÁ\D°ÇDÍAZ`´=9êJˆ$åÞv20120719_00423_stKsb333@ëh=½û¤?°(›@€E©öf=õņ>æ;Ì?W
=c¾Ðå`E¥Æ¸CÜí²Df-AZ9*=Oˆ$åÞv20120719_00425_stKsb333@ëhA',•?\£b@€E©Òá='c=]l?5h¾¬‹DE¥û
D°ËÇDb-AZÁ<ç°Tˆ$åÞv20120721_00375_stKsb333@ëhEž+¥?N@€E Í=ûa…>ü¤0?'ë…b¾"záE›ƒHCÜ`ÅDãmAZÁ¸<½C½ˆ$åÞv20120721_00377_stKsb333@ëhEç0ü?E%µ@€E R=>õV=É(§?p£×h¾ŽVE›X¸D±7¾D/AZç»<¬7_ˆ$åÞv20120722_00285_stKsb333@ëh_º*=–?>R[@€E®œf=ʓh:"ŸJ?¥¸b¾¥ãTE«ÂfCÝÏDKžA[Z½<¿dˆ$åÞv20120722_00287_stKsb333@ëh_½?0m?U¾™@€E®u\>&+u=ùB?@h¾©xÕE«v)D±DQ¢A[+<Ηxˆ$åÞv20120723_00362_stKsb333@ëh'-{¾'?uŠ@€E‡>>+ "=Üût?E¸c¾²-Eƒu®CÜø"DÉ²A[x.<ï"ˆ$åÞv20120723_00364_stKsb333@ëh'0ÕµÕ?k³H@€E†Äá>Qß>Çñ?c×
b¾ª~úEƒ{D±.ÁDÃ
A[Ã<óÒrˆ$åÞv20120726_00186_stKsb333@ëháC•÷#?,K.@€E•¥ì>
þ?®
]?‹…d¾£SøE"~áCÝ/žD›A\õ×<Ÿ'ˆ$åÞv20120726_00188_stKsb333@ëháFøAÆ?(Ëò@€E–Ó®=푊>1C,?œ(öh¾¦éyE"è¤D±%yD­ªA]3<Æ¥Áˆ$åÞv20120731_00281_stKsb333@ëiÃ|?Tæ!@€Evïì=À<<=`U?O\)c¾§l‹EpCÝMÓD‡¶A_&ó<×uŒˆ$åÞv20120731_00283_stKsb333@ëiJë?HN@€Ev}
=Êò;>—‰?n{h¾¨r°En ÍD±&%D­üA`
<Î˺ˆ$åÞv20120801_00564_stKsb333@ëi£ÿ>´œ?M¡¼@€EWR=§×˜=9^?LÌÍd¾¤Ý/EO֏CܗLDðœA`8+<ë»Èˆ$åÞv20120801_00566_stKsb333@ëi¤gŽZ?O/S@€EVž)=¢6H=µhÿ?}p¤h¾£×
ENñìD±-ìDøBA`ƒ<<ç`ˆ$åÞv20120804_00639_stKsb333@ëjúÐUÃ?‡÷l@€EŠ[=®h =ße%?n{c¾ÀƒE†pCÜìJDØ)Aaƒ–=3Éíˆ$åÞv20120804_00641_stKsb333@ëjþnŽ?n¼ü@€E‰¨
=ªÕ">ÕúÄ?Ó33M¾ÍOßE†vöD±41DõAg3U=²;ň$åÞv20120808_00185_stKsb333@ëjƒa#
ò?M%@€EŸÃ>oQ>¸?œ(öd¾"záE›ôfCÜÈ1Dæ-Aa}><·½8ˆ$åÞv20120808_00187_stKsb333@ëjƒdL`?~á@€EŸN¤=áÛ°>oŽë?¢\h¾ž¸RE›ìRD±7mDô!Aa<Ê	½ˆ$åÞv20120814_00111_stKsb333@ëk?Æ+=F?5!å@€E—»>u	>hâ?c×
c¾"záE•h=CÝDo}A`/¡<¥çuˆ$åÞv20120814_00113_stKsb333@ëk?ÉGQx?1:Ï@€E˜ÂÍ>/=H€?‹…i¾¢ÐåE–D±1hD€öA_þ<½òNˆ$åÞv20120817_00526_stKsb333@ëk¤·-]?‹Ý@€ES¸=€Mä?m"±?\(öc¾»dZEL6fCÜÏ\DÇçAa;z=g´¿ˆ$åÞv20120817_00528_stKsb333@ëk¤º¨¢Ì?£é¬@€ER\=þoC>.?(õÃh¾¯²EHáHD±5šDâAa	†=›,"ˆ$åÞv20120828_00633_stKsb333@ëm±,‹?oÒZ@€E¾ƒf=¬ Ð=׫,?n{d¾±&éE»O®CܪÁD¥ôA_0z='iˆ$åÞv20120828_00635_stKsb333@ëm´N%Ó?fC+@€E¾2¸=œ
0>ò"…?O\)h¾ž¸REºLD±®D³+A_}=
Pêˆ$åÞv20120829_00464_stKsb333@ëm#ºÊÅ?Þà@€E¯.3>^>³?Àc¾ A‰E¬"=CÜì¬DÉHA_!0<Ø?íˆ$åÞv20120829_00466_stKsb333@ëm#½ ò¿?#m3@€E®®¸>Ä=Ó¥x@zái¾¤ZE«nöD±)7DÖ-A_g¢=#JLj$åÞv20120911_00366_stKsb333@ënÂ@þL÷? 4š@€E­ÿ{>/æ´?-¯³?£×d¾—PE©×CÜÃuD£LA]×î<¶TÖˆ$åÞv20120911_00368_stKsb333@ënÂDõ>?*f`@€E¯Í=û™p?Bb?}p¤i¾›¥ãE©V¤D±49D¹ìA^g<¬C"ˆ$åÞv20120912_00111_stKsb333@ënà‹²¦?0iþ@€E¾‹Ã=àÛ>Rn±?^¸Rd¾"t¼E¹ˆRCÜâD¤ÝA]©Q<‹‡ˆ$åÞv20120912_00113_stKsb333@ënàã[Z?#]"@€E¾H>)RÖ>×ÔL?ìÌÍR¾Ÿ¾wE¸žáD±2DÄÕA]ñ5=	dˆ$åÞv20120924_00104_stKsb333@ëp`m	M‡?U"@€E™x==öþ!?Yàd?ñë…c¾•E""¤CÜÍÓD¤´A\·n<ÙKˆ$åÞv20120924_00106_stKsb333@ëp`p•ÿ±?a@€E™3=>ߟ?pÖ!?å¸h¾§ïžE"ÖfD±)?D²úA]p=¿õˆ$åÞv20120925_00083_stKsb333@ëpð{-?uˆ@€EǪ=>ã=‡´?Ôzác¾¡ÊÁEÃI3CÜäZD¯çA]P‹<×$åÞv20120925_00085_stKsb333@ëpô3"í? I@€EÈ$¸>
Ì'>À?Î{h¾©ûçEÄRD±5HDÃA],I<ðYoˆ$åÞv20120926_00347_stKsb333@ëp¢K¹lH?HID@€E¹!ö=çA€?¤?B\c¾šŸ¾E³OqCÜ;D{A\&\<ÅY5ˆ$åÞv20120926_00349_stKsb333@ëp¢O9éÜ?6Û'@€E¹8=ßÑÂ<£{§?Tzái¾¡ÊÁE²þáD±D¬RA\Ýä<œêˆ$åÞv20121012_00206_stKsb333@ër Õäãð?jC@€E°â=­âD=Ÿ;?záHc¾©xÕE«ø¸CÜFfD+A\$ý=%îvˆ$åÞv20121012_00208_stKsb333@ër Ù
¾?'2¹@€E±T
>(]Œ>šÚ±?\(öi¾µ?}E«°=D±sD'A]D¡=C۝ˆ$åÞv20130318_00555_stKsb333@ë†KMVD°?GÑ@€E0ì=К‰?}©›?ó33b¾Â\E|¸¤C݋dD#A|‰,=‹ƒýˆ$åÞv20130318_00557_stKsb333@ë†KPÔ8§?l"Ã@€E'Uš=ɀ?…+?Î{g¾µÂE}<¤D°ðîDÓA~—ã=áØ2ˆ$åÞv20130323_01198_stKsb333@ë†ëãÔ ×?"-@€Ep…>Ž?l '@¸c¾šŸ¾EŽ—CÝwD4A|—v=(Dˆ$åÞv20130323_01200_stKsb333@ë†ëçdX?!ìÀ@€E'/=ï>d&(@g¾§ïžEÊáD±
5D5ÓA|Fg=²B`ˆ$åÞv20130324_01375_stKsb333@ë‡
7Ç?3p@€E–Ž=>}Ô>Õ¥ï@£×d¾£×
E"5…CÜ©üD|RA}0Ú=³pøˆ$åÞv20130324_01377_stKsb333@ë‡

§}³?%֎@€E–Mš>ÌK>"pò?Î{i¾"ýôE':)D±DîA|.#=¥`ˆ$åÞv20130325_01013_stKsb333@ë‡+g=ý?Y@€EŸ>+á/?¡w;@,ÌÍb¾›"ÑEœþÍCÝ3uD<A¨Ç=äDVˆ$åÞv20130325_01015_stKsb333@ë‡+†I
5?žý@€EŸ¤Ã>0æŽ>cì3@{h¾ž¸REœ²D±hDBwA~Kæ=Üi/ˆ$åÞv20130326_00584_stKsb333@ë‡JxãKi?
#x@€EªÝš>{r@uÒ¹@(õÃU¾'ñªE©)
CÝ"oD1AU`=õþ ˆ$åÞv20130326_00586_stKsb333@ë‡J}ÉÄÛ?¾ü@€E¬
>!Á^?-Àø?ã×
h¾¡ÊÁE©}ìD°îD@A|žs=³gLˆ$åÞv20130625_00890_stKsb333@뒨n´˜ù?žöX@€Ecí®=ÔL@€?â\c¾´¼jEZmÃCÜO}D–‡A€œ6>ƒ{ãˆ$åÞv20130625_00892_stKsb333@뒨qû«?ƒM{@€Edrf=@÷@`	?ù™šh¾»dZEY"¤D±JDª^A}ÖÂ>0°Lˆ$åÞv20130702_00322_stKsb333@듂¨Úßà?oå@€E›K>QZ@ê_@c¾ŠÀƒE˜¿…C݉DDÅAôw=Ëãˆ$åÞv20130702_00324_stKsb333@듂¬N'?Tl@€Eš¤{>©>?«DT@Qìh¾¡G®E—ŽD±DXJA€v!>
>ˆ$åÞv20130703_00276_stKsb333@듡ֆ"¯?#Ç@€E}Ã>¿ö?ÎSu@@b¾"záEwòC݆%DD)A€k‰>íiˆ$åÞv20130703_00278_stKsb333@듡ÙwµÄ?)Fá@€E}nR=Ǎ@
@À@
=qh¾¢MÓEwaHD±ÇDHBA¿˜=Ëþˆ$åÞv20130703_00468_stKsb333@듣nXR§?)'³@€E†5ö=Ð=ÿ>œ›H@
áHc¾™‡E'ÐfCÝr°D`A~sÿ=¶0ùˆ$åÞv20130703_00470_stKsb333@듣q®xÏ?5‹@€E…"
=½x4?(:@£×h¾©xÕE—\D±2ÑDqXA€Šø=Ù>¦ˆ$åÞv20130703_00804_stKsb333@듦Xòz[?"g@€E'k¸>"u@þŽ?î{d¾"t¼E}ÑHCÜÒND­ªA€Zí=´¶"ˆ$åÞv20130703_00806_stKsb333@듦\vÓÇ?5Óþ@€Eƒ/Í=²‹¸>´?{?î{h¾™™šE|rD±ÕD²A€MZ=Çbˆ$åÞv20130705_00260_stKsb333@ë"àՙD_?c˜'@€E"BÃ=®DpA*r?ü(öc¾®{E"CÝQhD-‰AÏ!=áîψ$åÞv20130705_00262_stKsb333@ë"àØßµ]?S!¡@€E'\Í=±ñ¬@2êA?ôzáh¾¯²E_HD±
'DKA€¿*=Ãᢈ$åÞv20130705_00500_stKsb333@ë"âÉOä?Oö}@€E}9×>ù–@ã?Ôzáb¾¤Ý/EvMÃCÝKçDVNA|^K="a…ˆ$åÞv20130705_00502_stKsb333@ë"âÌ¥O…?Qúj@€E|ò=Í*¹>ä5@
=i¾´¼jEuP{D±
?DTÕA€"Ø=ÇÅш$åÞv20130705_00836_stKsb333@ë"åÑX'x?Š¥@€El˜¸=·X ˆ$åÞv20130705_00838_stKsb333@ë"åÔ»³ö?{­-@€El@Í=†ž5@væ?æffi¾»çmEbDžD±˜DFAlö>ÉÁˆ$åÞv20130705_01108_stKsb333@ë"èÔ'?‰™ó@€Eˆg
=‰¬H@â"Ò@b¾¤Ý/Eƒ"ÍC܃DÓ¾A'e>‹"ˆ$åÞv20130705_01110_stKsb333@ë"è×`?Ÿ¼¢@€E‰>
Ù@2*@ÌÍh¾Å¸E"LÍD°ø{DíÛA€¦>Ìêòˆ$åÞv20130706_00515_stKsb333@ë"É*{?$ð+@€E˜³Í>>¸['@
=qc¾ ÄœE•o…CÝ»DM'AjJ=Î!Sˆ$åÞv20130706_00517_stKsb333@ë"̊'k?-=,@€E™qá=à†Ò>xÈ@h¾œ(öE•4¤D±"ÁDw¦A€5H=ÏX|ˆ$åÞv20130706_00707_stKsb333@ë"¾˜Ò?#B@€E¿¸>´"=<>@
p¤d¾ƒ•EŠKìCÜÿ\D‰/A"…>Ïáˆ$åÞv20130706_00709_stKsb333@ë"ÁÑ;q?è^@€EŽH>FÄ>`Š7@zág¾‰7LE‰³D±4bD¥²A€`=µAˆ$åÞv20130711_00319_stKsb333@딢
¸Ëc?Œ˜@€E á>.qù?Å©ò?Àa¾›¥ãE]ìCÝyDC\A€fR=Xùˆ$åÞv20130711_00321_stKsb333@딢
°âá?»Â@€EŸËá>#sâ> ¸+@HõÃi¾‡+E¯qD±–DRA€Œg=ý׈$åÞv20130713_00411_stKsb333@ë"âIÙh?!'h@€E—çR=þy?Ýo·@£×b¾ˆ´9E"ÿ\CÝwðDK¦A€Ë¼=ά/ˆ$åÞv20130713_00413_stKsb333@ë"âà¸? vÃ@€E—°q=ü®?ið+@ £×i¾š¬E"¤fD±²DO3A'>¡ ˆ$åÞv20130724_00771_stKsb333@ë–FÙ¹v?^I@€E'Ó=ïy@œûí?èõÃd¾"ýôE¸)CÜØ1D\Aƒ}>†¬ˆ$åÞv20130724_00773_stKsb333@ë–FÜË	?SæÓ@€E'¬…=¹!T@Št@h¾£SøE'D±D«\AÐ§>¦Èˆ$åÞv20130727_00124_stKsb333@떠V°uÿ?ZU@€EÁ2¸=ڙL@êiý?Þ¸Rc¾"záE½K
CÝ©ºD:ÙA]ß=­0"ˆ$åÞv20130727_00126_stKsb333@떠ZŒ?_¯³@€EÀžÍ=Ñ,š@¥·@ÌÍh¾£SøE¼æ{D±yDLöA'ea> 'ãˆ$åÞv20130807_00319_stKsb333@ë˜>Fâ"?.‡—@€E–Ò>¦Ã?tÿá?èõÃb¾—PE'ÄRCÝ1D[3AznŽ=™×Öˆ$åÞv20130807_00321_stKsb333@ë˜A¸¡ó?)×ý@€E˜ÝÃ>ߋ?< Õ?Ê=qh¾"záE"®fD°à¬DaHA{Á=©ôƒˆ$åÞv20130828_00377_stKsb333@뚢k­R‰?+Dƒ@€E¾•>!Ä?\äW?Ýp¤d¾‰7LE¹@{Cܳ×D¯#AwŠ=i᳈$åÞv20130828_00379_stKsb333@뚢o¼? Ž1@€E¿r3>r\>ŽVI@\i¾Ÿ;dE¹Ð=D°ÔDÁºAxɯ=¡Òˆ$åÞv20130922_00160_stKsb333@ëÀ§<Ç?Iáà@€E•‰¤=µ'—>ё÷?Ê=qd¾ª~úE­…CÜͲDº5Ay1m=†®Œˆ$åÞv20130922_00162_stKsb333@ëÀªÛÆe?^Ê[@€E•v…=©uÜ=(¦?У×i¾šŸ¾E3D°èDÀ¬Az+'=¸ˆ$åÞv20131007_00188_stKsb333@럠³81?M&@€Eи=å¯>¿H¹?î{d¾–E¿®C܇D‡\A{Û=¡ï_ˆ$åÞv20131007_00190_stKsb333@럠¶#rÌ?LD¼@€EđÍ=æ‹q?ÁãÀ?Ü(öh¾ž¸RE¿3D°×dD«A}ã=®øˆ$åÞv20131016_00050_stKsb333@ë Àn«?s+Ü@€EµÌ®=¼à?h[¾?÷
=h¾¨r°E°fD°¹Dœ1Ao>­ˆ$åÞv20131017_00159_stKsb333@ë à¦xÚÝ?';@€EÇàš>u·? ê˜@¸Rc¾¹XEÁCšCÜVD'`A}¥È>*ˆ$åÞv20131017_00161_stKsb333@ë à©ŽI.?n)®@€EÈÃ> í_?ÎÅ?å¸h¾­VEÀ:)D°šúDŸ;A|†ù>­¼ˆ$åÞv20140526_00663_stKsb333@뼅­Ñ4?'3#@€EŸ=ªŽ"?<æ·?Ó33d¾£×
E‡šCܑËDãAoÜ=o§Êˆ$åÞv20140526_00665_stKsb333@뼅|Ra?39@@€Eœ]á=¡û"?³Jµ?Ê=qg¾Ÿ;dEš"ÍD°»D~Ap(è=Q°ˆ$åÞv20140607_00507_stKsb333@ë¾¢"ßÔ?jÑ@€E\È==Í¡¢?Ì}d?}p¤c¾¨õÃEW{CܲòDw+AkÌü=O,ˆ$åÞv20140607_00509_stKsb333@ë¾¥‡é?Zä@€E^_3=üô>Ç[¼?ui¾®{EWþD°Ø1DzÙAl'\=8uWˆ$åÞv20140617_01138_stKsb333@ë¿I•RØ??»ÞÌ@€E¶™á=Ìd >U,9?fffb¾¿|îE°ˆ=CÜIšD´RAh]>
>ˆ$åÞv20140617_01140_stKsb333@ë¿I˜žÇ×?¹«Ç@€E·€\>*cO>ȵš?•Âi¾ËƨE±(D°©ªD´ÝAj"a>%îˆ$åÞv20140620_00989_stKsb333@ë¿©õð¹?J§¼@€E",\=Á?Ô>£¤B?záHb¾™‡EY3CÜ=qD`jAh,H=ñ"ˆ$åÞv20140620_00991_stKsb333@ë¿©ú(Oª?[±ã@€E"œ==¾\?="?£×h¾¤Ý/E–öD°ÅšDPÍAi+=5Ü-ˆ$åÞv20140623_00927_stKsb333@ëÀ‰zÈH?>ØÄ@€E‡&q=¬ÂP?+ù(?¯\)b¾¦ffE"ÃCÛùD×LAi T=cˆ$åÞv20140623_00929_stKsb333@ëÀŒÏ[È?Dy@€Eˆ¡>Ý=P•?O\)h¾¥ãTEƒÚRD°·ðDê-Ai\¡=•)ˆ$åÞv20140624_00259_stKsb333@ëÀ"<*?op@€E¸)=ê"¦;Š!}?G®d¾¨õÃEŒ|CܱìD`´Ahßi=7#ˆ$åÞv20140624_00261_stKsb333@ëÀ"?Ó	}?k÷@€EŽ¿¸>=?$òô?†ffi¾¢ÐåEŠ/HD°ÇßDi/AiÂÜ=XÅLˆ$åÞv20140624_00907_stKsb333@ëÀ)^äÉ?=Ö¤@€Eš>=؈É>µrö?¦ffb¾œ¬EšöCÛÈRDÒ Aj¢=Tˆ$åÞv20140624_00909_stKsb333@ëÀ)bˆö´?JJ"@€Eœ==½&ø>03™?ƒ×
i¾Ÿ;dE—²{D°/Dä¬Ai"s=¡®ˆ$åÞv20140702_00783_stKsb333@ëÁ%§¶b}?líŒ@€Exòf=›ÙÐ>Çã½?Š=qd¾¡ÊÁEp÷×CÜðDð´Aj=|=VˆÃˆ$åÞv20140702_00785_stKsb333@ëÁ%«rž?t@Ë@€Ezá=•zh=\°†?W
=g¾£SøEoÜRD°´îD‹AjD==Ã5ˆ$åÞv20140703_00543_stKsb333@ëÁC³¬às?OBÍ@€E…¸=ïsö>\äe?'\d¾§ïžE|CܓTD}ÃAiM=^Oˆ$åÞv20140703_00545_stKsb333@ëÁC·çÑ?b'@€E…úš=µT?1Õ¤?k…h¾£×
EÉqD°×çDAjTr=›
ˆ$åÞv20140706_00469_stKsb333@ëÁ¦¤?-9@€E©E×=ØQD??£×c¾OßE¦s®CÛõ`DÞ¸Aj±<éш$åÞv20140706_00471_stKsb333@ëÁ¦§*+M?*Ð\@€E©Þ3=×F?¯Àl?Ê=qg¾£×
E¥ÅÃD°«ÏDê¨AjÊF=(#ˆ$åÞv20140712_00567_stKsb333@ëÂd]ñß?d@€E˜	q>
lx>Ά8?õb¾ŽÙE"ÂÍCÜrÑD8AhÕ= à°ˆ$åÞv20140712_00569_stKsb333@ëÂd`˜0¹?y	@€E˜ªH=ñ²·?s¾}@L(ö>¾‰7LE"ˆ)D°Ù/DY7Ag"C=¢‹?ˆ$åÞv20140804_00118_stKsb333@ëÅ?ùim­?$@€E¯•R>@:J>R۟?xQìc¾¸QìEªÝ…CܞwDšÁAco=¨ˆ$åÞv20140804_00120_stKsb333@ëÅ@p|j?±½ê@€E¯€)=­Ñ8?:ñÞ?\)h¾Ï\)EªbD±#DsAd¤ö>`dˆ$åÞv20140911_00311_stKsb333@ëÊ;<l?Fß@€E–dì>W=R܍?ž¸Rc¾å`E'¢)CÜSøD×çAjÁ=ß
ˆ$åÞv20140911_00313_stKsb333@ëÊ>¼£à?&Þú@€E–Š=á˜)??'ë…h¾›"ÑE'×D°ÂfDàAjU£=ˆ$åÞv20141006_00159_stKsb333@ëÍ ¯o^³?D¡c@€EÅ=Ü]?3â?¯\)c¾–EÀB¸Cܾ¸D«mAqÆ=2£Hˆ$åÞv20141006_00161_stKsb333@ëÍ ²'¹Ö?Fîq@€EÆ=ã‹U>sçÎ?šáHh¾˜"uE¿ò)D°ÊòDÈ1Aq†Ñ=/Vµˆ$åÞv20150523_00225_stKsb333@ëéÊù5?2sˆ@€E³@š=øüÉA¯†@#×
b¾‰7LE°®CÜroDÔA†Ã>Dàˆ$åÞv20150523_00227_stKsb333@ëéÊ _ÌC?9Í@€E±2{=ÜÌ¥?õ»q@#33g¾'n˜E«‹×D°ÏDódA†'">7ä*ˆ$åÞv20150529_00483_stKsb333@ëêƒ9iBº?5àx@€E«.š=½­˜ˆ$åÞv20150529_00485_stKsb333@ëêƒ<¬ƒ¬??°¿@€E°f=®K܈$åÞv20150529_00531_stKsb333@ëꃧV[+??¦ @€E££==¯¬à@ㆣ@¸c¾å`E¡ßqCÜõÃDXBA†´>+߈$åÞv20150529_00533_stKsb333@ëꃪšÈÄ?R5D@€E¤N==­~Ĉ$åÞv20150529_00579_stKsb333@ëê"À§Ð?1L˜@€E•®=ÍV†ˆ$åÞv20150529_00581_stKsb333@ëê"ü6r?4Ô¼@€E¡h×=–Ù`ˆ$åÞv20150531_00375_stKsb333@ëêÆën??^U@€EH=ܗYˆ$åÞv20150531_00377_stKsb333@ëêÆîò+?c9!@€E'=£Â¨ˆ$åÞv20150531_00785_stKsb333@ëêÍQ
Š?27ò@€E¤-Í=æ÷äˆ$åÞv20150531_00787_stKsb333@ëê͝Ë'?'–æ@€E¥bf>Ú|ˆ$åÞv20150723_00831_stKsb333@ëñfÒÔÙa?4Œë@€E˜×=Ùk@¤Ú?ÈõÃc¾…¸E–<=CÛ­ÓDÓ\Ax?s=­Sˆ$åÞv20150723_00833_stKsb333@ëñfÖ£/š?8ô8@€E—|=µàX?²?\i¾•E"fD°ˆ¤Dì!Au~ˆ=k€nˆ$åÞv20150804_00303_stKsb333@ëòájÓ7ö?2˜æ@€E¸@¤>"Ç?ÊWü?Ÿb¾Š=qE³ô)CÞ-DÀsAvs	=N'æˆ$åÞv20150804_00305_stKsb333@ëòám¼	?&»'@€E·—H>f;>šÊÆ?Þ¸Rh¾'ë…E²šfD±¤D³ðAu¯:=}anˆ$åÞv20150810_00341_stKsb333@ëó¡é·ßU?°':@€Er—
=®ý;=Þ9…?¹™šc¾¼jEgìÍCÝ˦DðRA{¯Û>x×Òˆ$åÞv20150810_00343_stKsb333@ëó¡ì±?œÊú@€Epá3=¥Ý?4Ö?Ã×
g¾¸QìEe+…D°üBDõÛAw×±>Fk•ˆ$åÞv20150830_00095_stKsb333@ëö 1V3é? Ÿf@€EÜñ)>ø¶>©"?ã×
c¾…¸E×/ÃCÝøRDÓ®A"ß=™gˆ$åÞv20150830_00097_stKsb333@ëö 4uù?'J@€EÜx>
Ë8>í{m?\h¾‰º^EÕü¸D±²DÖfA|Òv=›xöˆ$åÞv20150907_00099_stKsb333@ë÷ 9ž‡?º5@€E˜Í>
î>++›?×
=b¾…¸E‰–=CÝÖ¨DªfA$ó=š¼ˆ$åÞv20150907_00101_stKsb333@ë÷ ¡f?G@€E
>xã=ÒÓ?ٙšh¾|í'Eˆ`öD±'D¢éA~=±ïˆ$åÞv20150918_00171_stKsb333@ëø·`?,¶ž@€E·ÿ=õà<=¸»?¸Qìc¾ŽVE³ä¤CÝøsDÏAw"i=OVîˆ$åÞv20150918_00173_stKsb333@ëø ²È??*"(@€E¹¤=å{=ù|>?î{h¾¡G®E´6D±JDwdAxaQ=:ˆ$åÞv20160719_00647_stKsb333@ì¥%Í.œ?T@€EB3>7ò3?}¬?ºáHb¾•EŒ¸CÜuD×DA`uŽ<÷;šˆ$åÞv20160719_00649_stKsb333@ì¥)3j'?ÈD@€Eu¤>%Þ?Qe'?ٙšh¾"záE‹53D°Æ˜DðA`ÿ^=9óLˆ$åÞv20170623_00795_stKsb333@ìIˤO?'@ý@€EžñÍ="'|>(M@õÃc¾¾ùÛEœ¿ìCÞ?žD«dA}¨>ÃF:ˆ$åÞv20170623_00797_stKsb333@ìIÍÿ,F?vÈ@€Ež½ì=­ªƒ?%y¢?¾¸Rh¾¤Ý/E›ƒ×D±bD¥ªAtÃ=èy9ˆ$åÞv20170629_00474_stKsb333@ìIÂ$3ü?`@€E¢Ô×>)ž?d?ìÌÍB¾ˆ1'E ËCÝç
DåAt€:=¤ºˆ$åÞv20170629_00476_stKsb333@ìIÂ&½Äq?&@€E¢R>!$@—-	@$zá!¾šŸ¾E ÷šD±DñAyÄC=þ‰ˆ$åÞv20180327_00729_stKsb333@ìkªÃݕG?ƒÌÏ@€E³Þ3=ÅÛˆ$åÞv20180327_00731_stKsb333@ìkªÆÚª†?"%2@€E´â=Âz(ˆ$åÞv20180525_00441_stKsb333@ìs6«7Ò?@'@@€E¸Í×=ÈŒ@ñÐc@ƒ…c¾ƒ•E¸JfCÛGðD?dA…ÞL>Ì÷
ˆ$åÞv20180525_00443_stKsb333@ìs:O¡ÿ?EüÞ@€E¸-f=­¤¸AÄn@XõÃg¾šŸ¾E·
¸D°‰D.wA†b>–m¼ˆ$åÞv20180525_00825_stKsb333@ìsSJÅ¡?Œ
¤@€EªÑf=¬t0ˆ$åÞv20180525_00827_stKsb333@ìsVLM?ž–F@€E©½)=œë\ˆ$åÞv20180804_00819_stKsb333@ì{æ á6?'Ð@€E•úf=È*/ˆ$åÞv20180804_00821_stKsb333@ì{梴ðã?•ƒ¥@€E–'Í=·\œˆ$åÞv20180812_00375_stKsb333@ì|᫆®?"¾×@€Eš$>cˆ$åÞv20180812_00377_stKsb333@ì|á¸J¤"?k;U@€E™Ô=­oŒˆ$åÞv20180814_00200_stKsb333@ì}!¥ðO3?lõ>@€E©·3>¸nˆ$åÞv20180814_00202_stKsb333@ì}!©#Ì?fð @€E©ò=× ˆ$åÞv20180816_00251_stKsb333@ì}bA®*ö?'ð@€E"ò3>:vîˆ$åÞv20180816_00253_stKsb333@ì}bDæU?§@€E"¢><]dˆ$åÞv20180824_00155_stKsb333@ì~a•%›ñ?G³@€Ež=Àa8ˆ$åÞv20180824_00157_stKsb333@ì~aœ`h ?Z"ˆ@€EG…=´h$ˆ$åÞv20180829_00165_stKsb333@ì@'L?F.t@€E—|{=ÁQˆ$åÞv20180829_00167_stKsb333@ìCëŸ?4A›@€E˜®=Å5<ˆ$åÞv20180901_00195_stKsb333@ì`敠¼?RÌà@€E€¤f=×\lˆ$åÞv20180901_00197_stKsb333@ì`éÎm?L8,@€E€u
=¸X4ˆ$åÞv20180909_00147_stKsb333@ì€aVkN?y=¤@€E–…=¨cˆ$åÞv20180909_00149_stKsb333@ì€aYh[ß?'ó@€E–»
=›­hˆ$åÞv20190307_00489_stKsb333@ì–ËGL ?ß@€E©á>Ø÷@î§@"¾–‡+E¦Ä¸C݊^DAu»=ªÖ¯ˆ$åÞv20190307_00491_stKsb333@ì–ËJ§Ùx?Ž8@€E©©R>Ü-?ˆiO@P'¾—PE§,D°íüDmAz(>;E_

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_75n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  240 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             y֒¾6v20100814_00704_stKsb333@ëä¥ý`?Gé@€E—ñ>³+@—`@=qf¾‡®Eš3D¼²5DÍ(RAz€i=ô#y֒¾6v20100814_00706_stKsb333@ëä©ÅV?4&}@€E—eá=þäw>àúk?Î{d¾œ¬E™²öDB DÍ×AyOu=˜Æ=y֒¾6v20110803_00587_stKsb333@ë<$9eÌã?X@@€E9f>ÞÚ?—Š@'®g¾®{E"ˆ=DºLDËO¾AJО<åÊ y֒¾6v20110803_00589_stKsb333@ë<$<òïÌ?è¶@€E×á>ÂD@!æn@=p¤d¾ÃoE•èfDâDËJ¸AJØ<ÿJÑy֒¾6v20110804_00761_stKsb333@ë<F4GÛ6?'ÏÚ@€E±}>
¹J?Âa³@£×f¾¬‹DE´Z¸DºìDËöAJÎÆ<ÐĂy֒¾6v20110804_00763_stKsb333@ë<F7,?99@€E²H=ôN^?ÄÁ+?ç®d¾³¶FE´óHD¤ÝDˇAJφ<¬²iy֒¾6v20110820_00584_stKsb333@ë>CéÜLÈ?M_@€Es
>ræ>ÚÒC?Ã×
f¾šŸ¾E'\D¹ÑDËbAK¹™<Ö©±y֒¾6v20110820_00586_stKsb333@ë>Còµ#ä?)ŠÌ@€E3=᱂?S.d?ÌÌÍe¾­'hE…wìDYšDÊöÉAK]B<°
py֒¾6v20110901_00798_stKsb333@ë?ÄÍu±?%}}@€EË×>$H@x?ë…f¾µ?}EÍN=D½† DÇUÃAK
N<Ætqy֒¾6v20110901_00800_stKsb333@ë?ÄЉ…O?+{¤@€EÊò×>¿"?³¿t?½p¤e¾«E̽®D		7DÇW–AK‰F<·ôªy֒¾6v20110915_00497_stKsb333@ëAƒL™ñ®?-›ß@€E½$…>.?1Ƭ?ÚáHf¾šŸ¾E½e×D¹Ö^DË#;AKC¦<¾èÌy֒¾6v20110915_00499_stKsb333@ëAƒP=µm?*³Þ@€E¼r®>-%ê?"ѱ@.¸Rd¾˜bE½1D˜1DËÝAK}E<þØoy֒¾6v20110925_00353_stKsb333@ëBÀÂE/?z]š@€EÃ]==áDÌ>ÈóÓ?'\g¾¨r°EÄëÃD½žVDÇu‰ALG6<á iy֒¾6v20110925_00355_stKsb333@ëBÀŁ¹ÿ?t²ˆ@€EÄ_®=Àµd?Zþ?Që…d¾£SøEÆÈÍD	áDÇo\ALÅ=SFy֒¾6v20111009_00353_stKsb333@ëD€½	pl?)þ@€E¢æá>˜î?£Õ?ÁG®f¾«E§šD¹ÝüDË"wAL¢'<²4y֒¾6v20111009_00355_stKsb333@ëD€À+^~?8ê@€E£¹×=óëÛ=jþ?µÂd¾™‡E¦§
Dƒ–DË)ºAMb<¾K˜y֒¾6v20111014_00177_stKsb333@ëE ͺ"{?¼§–@€Eá=£ý8>'Øï?8Qìf¾Ö‡+Eì{D½kDÇRAM¿=½Þèy֒¾6v20111014_00179_stKsb333@ëE Ñ¢{?ÁÉ@€E'
=·¤>Ð?0£×e¾àA‰E2D¯ðDÇc…AM—h=ÞR1y֒¾6v20120229_00544_stKsb333@ëVký6A[?øÚ@€E¤ö>7%_?Ù±@\e¾¯²Eª†öD¹Á'D˔‹AYâ=# {y֒¾6v20120229_00546_stKsb333@ëVlJ7Ý?³'@€E¤g¤>Þ.?h"˜@
=qd¾®{E«GqDqüD˟ßAZI–=Azy֒¾6v20120312_00549_stKsb333@ëWëù@-m?("‰@€E¥ž=>!\<Å5…?¾¸Rf¾ª~úEªÁHD¹ªFD˅‰A\6ƒ<âã>y֒¾6v20120312_00551_stKsb333@ëWëüo¢O?:>@€E¥—š>EÒ?€?ÌÌÍd¾¦ffEªÁšD@¤Dˎ A[éŒ<éäRy֒¾6v20120329_01212_stKsb333@ëZ$ÎÝ?Xûð@€E¯=» "?.ˍ?\)f¾µÂE´/\D¹ÅºDËfVA^Ò,<õâÏy֒¾6v20120329_01214_stKsb333@ëZ(‰×/?Søì@€E®°H=ö+k=‰Íþ?'\d¾­VE´¢Db-DËbwA_¢5=/¿y֒¾6v20120406_00422_stKsb333@ë[b®»À?°¢@€E°V>!C>>‹È?Ôzáf¾¨r°Eµ`RD¹¿#D˛mA_f=Ñ<y֒¾6v20120406_00424_stKsb333@ë[e÷»¹? Æt@€E°®>
¤\@
ã?¨õÃN¾£SøE´zÍD]ôD˝¢Aa5Ž=!;y֒¾6v20120417_00278_stKsb333@ë\h@X_½>ú½@€Eª'Ã>I˜b?kw@"\e¾°£×E®^=D¹ÉPD˔ÍAaäG=búy֒¾6v20120417_00280_stKsb333@ë\hC¸?éÉ@€Eª*>YÎN?çb@+…d¾œ(öE®)DeÓD˘9AaÙ=mýy֒¾6v20120417_00314_stKsb333@ë\hŽ>ýfÇ@€E§µ
>)'>ì/?@\g¾ž5?E«ìD¹¿®Dˊ%Aaîl=\Z=y֒¾6v20120417_00316_stKsb333@ë\h æÅF>åñä@€E¨eì>HÚ5?xº¡@¸Rd¾œ(öE¬›×DiXDˏçAb>â=UÅby֒¾6v20120417_00372_stKsb333@ë\iˆ…ÕÂ>øý1@€E§Œ¤>MRE?œ@f¾ A‰E«ÅD¹¼¼DËtJAaèC=_îy֒¾6v20120417_00374_stKsb333@ë\iŒgýj?ûû@€E¨
®>;‹N>ÒÌØ@ffd¾¦éyE¬ÖfDEãDËn^Ab Â=UzXy֒¾6v20120418_00351_stKsb333@ë\‰¨®O^?	½@€E¯*×>+Üm<ë݃?ýp¤f¾¤Ý/E³v{D¹ã¦Dˤ9Abc7= ƒÀy֒¾6v20120418_00353_stKsb333@ë\‰¬—­Ü?b©@€E®Îš>"«s@8åR?èõÃE¾›"ÑE´RD¢D˱šAdsÐ=/µy֒¾6v20120418_00387_stKsb333@ë\Š'—ÿ?¯@€E­º>UŠ0>˜Èï@\e¾œ¬E±o\D¹ÂFDËo®AbJ==<ãÐy֒¾6v20120418_00389_stKsb333@ë\Š+SŽ?¿k@€E­àÍ>B>¬>¦×@õÃd¾–‡+E±™HDt¬DËlƒAb}¼=B;y֒¾6v20120418_00497_stKsb333@ë\Œ^á7?-"Š@€E«?
=ãp?'f?¥¸f¾­'hE®ûqD¹ÒNDËV°Ab*3<ïÔ¡y֒¾6v20120418_00499_stKsb333@ë\ŒcHv?7•4@€E«ˆH=àÛ÷?Xß?Ï\)N¾²-E®ØRDgmDËD¼AbÙÊ= ™y֒¾6v20120418_00533_stKsb333@ë\ŒÄ\k;? R@€E©Ç…>U±?C?¹™šf¾§l‹E­¸öD¹Ë+DËS}Aaûé<ü´žy֒¾6v20120418_00535_stKsb333@ë\ŒÈR^ò?!ð‰@€Eª}H=í‰é?‰Q^?èõÃd¾ A‰E­}HD†fDËMPAaáR=hqy֒¾6v20120421_00255_stKsb333@ë\èM{™? @€E°®)>$•Ž?6@®e¾«EµÇìD¹Ç×D˕AbÓ4=Hoèy֒¾6v20120421_00257_stKsb333@ë\èP#‰G?"Þ@€E±G×>
¿H?03@\>¾®—EµkšDo\D˙ìAbÊf=Etçy֒¾6v20120428_00623_stKsb333@ë]ÈøŒî?2ûÿ@€En\Í>4‡)?üjÏ?ª=qf¾¥`BEuÌD¹ÆNDËY'Ac†3<ûpy֒¾6v20120428_00625_stKsb333@ë]ÈûWû?6äû@€Eo§š>AÊ=x4Z?¯\)d¾¬‹DEvòD9HDËSAc·q=ËEy֒¾6v20120429_00495_stKsb333@ë]çt™Ú?8é@€E˜ÃÍ=Ózœ>°< ?°£×f¾° ÅEœÕHD¹·ÏD˅ãAdQ
<öjáy֒¾6v20120429_00497_stKsb333@ë]çwԈ?6>@€EšVš=îÖÈ?PS?'ë…d¾¨õÃEžqDHbDˇAdP/=Èy֒¾6v20120607_00364_stKsb333@ëbÄé¬0ö?Jý@€E"½)>á?Õû?œ(öb¾´9XE‡sÃD½‰ÃDÇÔRAkdp="'Zy֒¾6v20120607_00366_stKsb333@ëbÄíŠýŸ?;6Ô@€E"ëf=¶_0="².?¢\d¾¤ZE‡.RD¿žDÇÞ-Akh~=	Ûy֒¾6v20120611_00408_stKsb333@ëcCûfˆu?•Ÿ@€E†Ÿ×>B'·@•ô@J¾¡G®EŠÏ\D½{\DÇé/Ak|ü=xI7y֒¾6v20120611_00410_stKsb333@ëcCÿ(^ï?õ™@€E‡ 
>4Ê?¶\¨?èõÃd¾®—E‹')D×ðDÇçAjâÛ=Lœ•y֒¾6v20120614_00523_stKsb333@ëc¦ƒë²?Åú@€E‹Å¸>3'ò@Í?ü(öD¾§l‹EŽ'šD½xsDDZÓAnY#=ˆ/Ìy֒¾6v20120614_00525_stKsb333@ëc¦'ùÂ?&wå@€EŽ8H>æØ?qÖ6?Æffd¾£SøE©ÃDÄ9DÇ´¬Akã=@
Ry֒¾6v20120617_00650_stKsb333@ëdÄþH?<¨ @€Ef±H>{>û'n?Ê=qM¾­'hEm³3D½pbDǾéAmcÄ=N¥dy֒¾6v20120617_00652_stKsb333@ëdÈ=¶Å?;OP@€Ee?Ã=ì3€?-Ó?p¤e¾¢ÐåEk†Dž5DǸÝAl8Û=
y֒¾6v20120630_00211_stKsb333@ëe£"2Ð??@€E§S¸>IôM?÷œ@)™š<¾£SøE©D½‰ÃDÇø´Aq#×=¥Gy֒¾6v20120630_00213_stKsb333@ëe£%ë§X?:@€E¨Í>7¿?y"@@AG®d¾˜bEªï3D	…DÇóðAo"	=¯]xy֒¾6v20120705_00909_stKsb333@ëfE·ÕÔÞ?Bì‡@€EY×>OÇà>Ò†?ºáHg¾°£×EbíHD½IDÇSAo(=?¢yy֒¾6v20120705_00911_stKsb333@ëfE»KU>?H.Y@€E\qì>…€?"Ùh?¹™šd¾²°!EebfD?}DÇ*áAoœ/=ˆ^²y֒¾6v20120714_00785_stKsb333@ëge-G@±?PwA@€Eqˆö=Ù.&@WÁ?Ó33\¾­'hEz´)D½'wDǬ{Apóå=•lÂy֒¾6v20120714_00787_stKsb333@ëge0oê?BS%@€Epì=ɇd@1Ä?â\d¾§l‹Ey=šDÐåDǐÝAqÍ>=ž«`y֒¾6v20120716_00595_stKsb333@ëg£0I£?Sê@€E–¤{>&l@‹YØ?·
=h¾¥`BE™‹…D½…šDÇՉAp'´=z¸%y֒¾6v20120716_00597_stKsb333@ëg£3·b,?WY@€E–C==ÄÁ¼?¦Þ[?°£×d¾¯²E™ÃDó3DÇæApE'=4J¦y֒¾6v20120717_00291_stKsb333@ëgÀфÝJ?5Ä@€E¢Kö=ú£™?ɐJ?Ôzág¾¯²E¤óšD½ÍDÈÉAql>=U#Úy֒¾6v20120717_00293_stKsb333@ëgÀÔÉÀÿ?<"0@€E¢i{>3"Ô>áó?ØQìd¾«E¥M®D	jDÈ#3Ar"Ñ=^y֒¾6v20120718_00072_stKsb333@ëgßÃ!½À?0¢J@€Eï.q>-2?Â¼@¸g¾­'hEñ§×D½9ôDǔAp­Ú='¯9y֒¾6v20120718_00074_stKsb333@ëgßÆ6J•?)u@€EîM=ûýP?;0ë@,(öe¾¬1Eñ'…DZ°DǤ9Ar3}=«ô-y֒¾6v20120719_00072_stKsb333@ëgÿqÆé?oºX@€EÊmÍ>šà@&nõ?ÈõÃg¾£×
EÍöD½…šDÇ=yAqŸm=£'Íy֒¾6v20120719_00074_stKsb333@ëgÿtG…P?`hF@€EÊ_=íç.?žõ?§®e¾¸QìEÍDÈÅDÇZòAr =j¥>y֒¾6v20120719_00427_stKsb333@ëhDÌ2s?fQ@€Eª3=ؚ+:€ŽŠ@ë…h¾©ûçE®LáD½NVDǝ'AqÈd=³)òy֒¾6v20120719_00429_stKsb333@ëhH'î?icg@€Eª¢=¨†è>^Å?¥¸d¾³33E®tD®DÇϞAsBƒ=ŒØ'y֒¾6v20120721_00379_stKsb333@ëhE"k«?2‡=@€EŸ‹š>´j?*ñ@ë…d¾š¬E£sD½'`DÇ¢ÁApÐ=ˆcy֒¾6v20120721_00381_stKsb333@ëhE%Ì?Gû@€EŸd®>
jù@êš&@
=qd¾ˆ´9E£UšDúòDǧ+As%Ä=é†{y֒¾6v20120722_00289_stKsb333@ëh_À›Ñ'?"§È@€E¯Ã=ø‡@5"ë?Þ¸Rg¾Æ$ÝE±D½¥ºDÈ%ÛAsù*>@4¢y֒¾6v20120722_00291_stKsb333@ëh_ïâÜ?NAè@€E®G=çú!@_R?å¸d¾©xÕE±D	JDÈ/uAt=¸µÒy֒¾6v20120723_00366_stKsb333@ëh'4¤'+?_{P@€E†|3>;O"@'`b?Ï\)g¾¨r°EŠGšD½†VDÇÕºAt'L=¼9ƒy֒¾6v20120723_00368_stKsb333@ëh'8¡[?iL™@€E†æ>@ôs@`?Æffd¾§ïžEŠ9\D	,DÇßßAtͱ=ÎÁõy֒¾6v20120726_00190_stKsb333@ëháJ¬Ü—?ÌÈ@€E˜(®>Ä?ÿ½ð?°£×g¾¤Ý/E›Q®D½ËDÇû+Ari=AVy֒¾6v20120726_00192_stKsb333@ëháMï?*bú@€E˜3=ãz0?RDß?Àd¾¨r°E›kDØbDÇø¼AsR=Xu-y֒¾6v20120731_00285_stKsb333@ëiÆ4Ø?@Á@€EwH=¼X?ŠO?¹™šg¾´¼jE}j¸D½˜ÕDÇñÛAt#ï=]Q¤y֒¾6v20120731_00287_stKsb333@ëi"…f?QD@€Ew=ýÏÌ>Í/û?Ó33d¾©ûçE}}qDô{DÇûDAuú=›½y֒¾6v20120801_00568_stKsb333@ëi¤à‰î?ZXF@€EVôö=žýx@PóB?ÌÌÍ_¾¸QìE_5šD½‡LDǦAs;œ=¸Ò'y֒¾6v20120801_00570_stKsb333@ëi¤õG?T°@€EWR=¤Ô@Z?ª=qe¾³¶FE_ÔRDÙDǤ9As˜¯=M{Žy֒¾6v20120804_00643_stKsb333@ëj‹
`?kd³@€E‰=¸p@»þ?ã×
^¾º^5EŽ£
D½'¸DÇ­?At™¸=Çy֒¾6v20120804_00645_stKsb333@ëjºo'?ˆ!,@€EŠŽ=¬×y֒¾6v20120808_00189_stKsb333@ëjƒgœr?)œŒ@€Ežï==ô¬>8Þ-?ÌÌÍd¾œ¬E¢ó…D½˜BDÇ´þAr›<=WÆïy֒¾6v20120808_00191_stKsb333@ëjƒjóì?fÚ@€EžDö>kÂ?†?ó33d¾Ÿ¾wE£OqD÷+DÇ°îArï²=Ê"y֒¾6v20120814_00115_stKsb333@ëk?Íæ_?)|¥@€E˜Œì>$‡Ø?|xã?\f¾²°!E›ó3D½®=DÈÏAt©Ý=N+ùy֒¾6v20120814_00117_stKsb333@ëk?Ð(©?," @€E™~×>
#ý?RS«?ù™šc¾ª~úEœ*)D	#TDȶAsèn=Œ½y֒¾6v20120817_00530_stKsb333@ëk¤¾ç"?›Åú@€EVá=׸Ô@B»r?¸Qìf¾ÎÙE\C…D½ ÅDǜ1AvS^>aè}y֒¾6v20120817_00532_stKsb333@ëk¤Á@›?€@€EVª{=º®>54?§®d¾ËƨE]éHDßLDǪÁAwB·>$%y֒¾6v20120828_00637_stKsb333@ëm·¯¯0?_w@€E¾µì=µ_Œ@–)?Î{g¾²°!EÂ|¸D½™DǵÛAx6=Ë4'y֒¾6v20120828_00639_stKsb333@ëmºÃu`?fR@€E¾s…=ÑùV@r?×
=e¾µÂEˆ¤Dã–DǯAwó1=§Öy֒¾6v20120829_00468_stKsb333@ëm#ÀîÙ?²#@€E­º{>èg>…6@…g¾ A‰E²'\D½'‰DǺ‡AuØü=¸Ñáy֒¾6v20120829_00470_stKsb333@ëm#Ãí W?&û:@€E­
>$æ˜>™Ú@õÃe¾¢MÓE²<Dä{DÇ­ÓAu.Ñ='Õ'y֒¾6v20120911_00370_stKsb333@ënÂGa¾a?+©L@€E¯'{>!ã¨??W¢@záh¾¢MÓE±õD½ÓDÇÕãAwì=@y֒¾6v20120911_00372_stKsb333@ënÂJ2ð?"V³@€E¯Æ>†÷@5ß?ù™šd¾¬‹DE²©®D	;DÇÆ-Awí^=‹Ry֒¾6v20120912_00115_stKsb333@ënàŠú?(hº@€E¿
>*?Ô|?î{g¾"t¼EÁôÍD½¬!DÇݚAwÚç=ž† y֒¾6v20120912_00117_stKsb333@ënà ó$Ð?1@€E¿ =Ð9p>êA@
p¤d¾¢MÓE¤fD	RDÇèsAx³Þ=²oŒy֒¾6v20120924_00108_stKsb333@ëp`t;;??Zw@€E™!3>c*?¥?Ž@…g¾¯ Eœ³HD½£øDÇ×®Ay­=®øiy֒¾6v20120924_00110_stKsb333@ëp`wªD?M‹@€E™BÍ>*?œ¦\@ÌÍd¾­'hEI3D	3–DÇÈöAy!a=Áýìy֒¾6v20120925_00087_stKsb333@ëp÷ÏÚÉ?g@€EÉlf>ê/?™5@ë…g¾¦éyEË#ìD½DÇÑÃAx§Ð=½Qy֒¾6v20120925_00089_stKsb333@ëpû¯Ï?|•@€EÉ/>[?—¬|@G®e¾—PEÌ()D	öDǺAyƎ=Ðê[y֒¾6v20120926_00351_stKsb333@ëp¢RNQ?>Çç@€Eº}q=ì"O?uÛ?¸Qìg¾¨r°E¼D½öDDZšAy\µ=^LJy֒¾6v20120926_00353_stKsb333@ëp¢Ue‡Ä?Oì@€E»…=òrÉ?~jH@¸d¾¤ZE¼ÒfDù7DÇÅôAxÆf=ó­Ry֒¾6v20121012_00210_stKsb333@ër ÜŠ9Õ?n¬@€E±%Í=·`h@¿û?þ¸Rf¾·KÇEµM®D½†fDÇ´ÍA|[>u«y֒¾6v20121012_00212_stKsb333@ër ßÁ#?‰
ª@€E°ú{=¥R|?só0@33d¾®—EµöDè1DÇÅÓA}d…>ŒÃ3y֒¾6v20130318_00559_stKsb333@ë†KTzE–?g%@€E'	á=Ş$@;òÄ?Ã×
g¾±&éE†3
D½›mDÈøApÑÆ=šÇíy֒¾6v20130318_00561_stKsb333@ë†KWÆ?ë?d9@€E'Žf=˵"@^žI?ÌÌÍc¾©xÕE†mHD	/+DÈ{AqƒG=·Qîy֒¾6v20130323_01202_stKsb333@ë†ë됕?#Ò|@€E'›Í>#{Q?ZÃq@	™šg¾£×
E–D½ŽÙDÈ
PAn•ü=ùqy֒¾6v20130323_01204_stKsb333@ë†ëîv°‹?)z@€E'<H>iˆ=kõÖ?èõÃc¾«…E—sšD	+DÇúFAoq=dªšy֒¾6v20130324_01379_stKsb333@ë‡
•CŸ?×w@€E–K×>º? V?ÈõÃE¾¨r°E›B)D½ŸçDÇÃøAnŸ#=G'4y֒¾6v20130324_01381_stKsb333@ë‡
:õI?)Ž»@€E—
¤>#­Ä?pÈÏ?¸Qìd¾¢ÐåE›Ó
D	
DÇӞAn<=EË4y֒¾6v20130325_01017_stKsb333@ë‡+‹®Ï·?®.@€EŸÁ…>-RÁ@œ?Æffg¾¡ÊÁE¤è=D½ŒöDÇû;AnN=>D©y֒¾6v20130325_01019_stKsb333@ë‡+¸½?Ò"@€E Í>5¡z?û¬)@9™šH¾¼jE¦'fD	×DÇ÷TAr¥V=ƹ#y֒¾6v20130326_00588_stKsb333@ë‡Jƒ(Ck?í@€E­˜®=ö"á?õÍ?ìÌÍT¾Ÿ;dE±BöD½†DÇýªAnþÒ="ì'y֒¾6v20130326_00590_stKsb333@ë‡Jˆ¼Ü?!²@€E¬Ï×>çz@h½?ê=qd¾´¼jE±áDñ'DÈPAm,!=PÜIy֒¾6v20130625_00894_stKsb333@뒨u\ha?§6á@€Ec{=Ùt·>È@h?ˆõÃf¿oEj|)D½‰'DǞÉAUGK>!y֒¾6v20130625_00896_stKsb333@뒨x~Kµ?žz"@€EfÇ®=ÙÖµ?oѦ?^¸Re¾Ý/EpÂfDùyDǝšAWíÁ=©ly֒¾6v20130702_00326_stKsb333@듂¯ŒªÉ?æ‰@€Ešé>t?ú­ï?ØQìg¾¨r°EŸRD½£øDÈ!AV2W<րîy֒¾6v20130702_00328_stKsb333@듂³› ?Áˆ@€Ešý¸>èM?œ¿.?\d¾œ¬EžšD	:-DÈ$AV˜<âÈqy֒¾6v20130703_00280_stKsb333@듡Üö€z?3¤r@€E}њ>Ë>¬w¿?³33g¾¨õÃE' D½qDÈAV¨<Î_Fy֒¾6v20130703_00282_stKsb333@듡à
L	?,ƒú@€E~¶á> ,r>âš2?¹™šc¾¶È´E'þ¤D	$JDÈTAVå<·óy֒¾6v20130703_00472_stKsb333@듣uf(Ô?<-u@€E…hš=Öám>
å-?£×
h¾´9XE‰D½˜ÝDÇï
AV;q<·6åy֒¾6v20130703_00474_stKsb333@듣x§ –?BÉß@€E†×>s>Œ?"zác¾±©üEŠ,¸D	NDÈ
˜AV¶–<Ë·!y֒¾6v20130703_00808_stKsb333@듦`ö0?8žÎ@€Eƒð®=´‹L?[?˅c¾´¼jE‡AšD½–DÇÀÕAV" <ԕ~y֒¾6v20130703_00810_stKsb333@듦cacÈ?NA@€Eƒ¸š=äNµ?K§¥?p£×d¾¶È´E‡)
D	¤DǸ¤AVVC<È
y֒¾6v20130705_00264_stKsb333@ë"àè¼Ü?\¡þ@€E'¸=²‡ð?Èè?…¸g¾±&éE"QÃD½—DÈ/øAVOl<îôy֒¾6v20130705_00266_stKsb333@ë"àë1òk?g¡@€EâH=ø§û=†–›?Tzád¾©xÕE"%®D	ÁDÈ.VAVo­=Jy֒¾6v20130705_00504_stKsb333@ë"âÐ;'Ñ?B5å@€E{Ö=·P›;u{.?…¸g¾½ó¶E®fD½œbDȤAV3<Å7'y֒¾6v20130705_00506_stKsb333@ë"âÓP¦?hF@€E|b¤=ðˆ=>‹N?!G®d¾ºáHE€ìD	)DÈDAVZò=ë÷y֒¾6v20130705_00840_stKsb333@ë"åØa°Ê?€ÊÛ@€ElDR=
0>¼H?€`¾½p¤Et#…D½o#Dǐ¬AV‰™=Hîy֒¾6v20130705_00842_stKsb333@ë"åÜå?‡W³@€Enˆ=—7°>#ý|?Tzád¾Æ§ðEuÿ×DÊòDǜ´AV=‡o[y֒¾6v20130705_01112_stKsb333@ë"èÛŠ.?žûH@€E‰äf=¡13>TŽ€?Y™šf¾¾vÉEŒ˜D½k×DNjÏAVèŠ=™H4y֒¾6v20130705_01114_stKsb333@ë"èÞgnÏ?À_@€EŠ~
=ô>v?:áHd¾ÌIºEŒüDñüDǞÑAV®†=Օ3y֒¾6v20130706_00519_stKsb333@ë"Ð^òÕ?(Í@€E™à×>›Ò?¯K?±ë…g¾£SøEœÿìD½Ÿ®DÇìAV	°<·œ«y֒¾6v20130706_00521_stKsb333@ë"ÓúΓ?óø@€Eš R>C¹?"±·?˅c¾»dZEåD	¶DÈÓAU™Ï<ÇðBy֒¾6v20130706_00711_stKsb333@ë"ÅOTý?ÉU@€EŽ
>Ô@á?ýp¤f¾¹Û#E'³HD½žwDÇÑüAU¡<ðSby֒¾6v20130706_00713_stKsb333@ë"ÈÁ	 ?úŠ@€EŽ­×>
ƒÞ?szT@ffd¾¹Û#E"U\D	ÛDÇÊ5AUº‹=Qåy֒¾6v20130711_00323_stKsb333@딢?X?ˆ@€E gš>ô?Ì	@Qìf¾©ûçE¤'ÃD½ sDÈ‹AU2¯=£öy֒¾6v20130711_00325_stKsb333@딢P9S?t3@€EŸz{>CnÉ@"Sr@$zác¾­VE£ˆ=D	5DÈ…ATøÝ=Döy֒¾6v20130713_00415_stKsb333@ë"â7éü?$"&@€E˜‹Ã>Ð>hÒ?Ÿh¾®—E›)D½˜œDÈAT×<ί_y֒¾6v20130713_00417_stKsb333@ë"╧?V¼@€E˜AH>
Ž?¢?Ç®c¾®{E›jRD	LZDÈ^AUNÝ<ó$y֒¾6v20130724_00775_stKsb333@ë–FߚT€?bùu@€E'æ¸=ÎÚ*=÷¯)?'\b¾·ÎÙE"´áD½'úDdz;AS­Æ=sly֒¾6v20130724_00777_stKsb333@ë–FâˆÖ~?tÀH@€E'©\=©ž?ô@˜?O\)S¾·KÇE•LDÿLDÇ¢òAT;…=†Éy֒¾6v20130727_00128_stKsb333@떠]µ2&?€¹@€EÀ­Í>t?.t?333f¾¹XEÃ¥…D½µ'DÈ,îASŽ•<ýC/y֒¾6v20130727_00130_stKsb333@떠`ÞÝF?s^û@€EÀ ==Éô?4?O\)c¾ª~úEÃ…D	5DÈ>éAS«
="y֒¾6v20130807_00323_stKsb333@ë˜ED]'?:Ѷ@€E˜õá>ž®>³ºT?Ž{g¾´9XE›†ÍD½«DÇüjAQ<˜aÅy֒¾6v20130807_00325_stKsb333@ë˜Hµk\?:oX@€E–))=é¡A?B l?k…d¾½ó¶Eš}ÃD	NÉDÇîfAQk<ÀÅy֒¾6v20130828_00381_stKsb333@뚢rWæœ?8X¿@€EÀ›R=Ûjƒ>"'=?èõÃg¾¦éyEÂÖD½¦°DÇ˶AOÞ/<²23y֒¾6v20130828_00383_stKsb333@뚢u´,m?+>Ž@€EÀ¡×>õ?ØI?Æffd¾«E™…D	7\DÇÁPAO«M<¡;y֒¾6v20130922_00164_stKsb333@ëÀ®/ƒ%?N,€@€E•Kq=Ýd¢>±e¦?±ë…>¾ª~úE˜´)D½®DÇÊ^AN'§<êgèy֒¾6v20130922_00166_stKsb333@ëÀ±Ž£??"@€E•L=º»°?Y5~?ž¸Re¾½ó¶E™kHD	…DÇ¡ìAN <ždy֒¾6v20131007_00192_stKsb333@럠¹_í¦?<Qä@€EÄä¸=àù–?œª#?¾¸Rg¾©ûçEǜ=D½£}Dǯ…AM8#<šcÍy֒¾6v20131007_00194_stKsb333@럠¼›òd?J5ú@€EÄ»…>øK>¸;ž?fffe¾©ûçEȞáD	<jDǶ=AM~<§XÞy֒¾6v20131016_00052_stKsb333@ë ÀðZñ?{	@€E¶€=£ÃÈ>™1Æ?ž¸Rg¾Á‰7E¾ÂD½…üDǦAM×=–y֒¾6v20131016_00054_stKsb333@ë À#Zb¢?'
@€E¸AÍ=ð@ž?@M›?LÌÍd¾ÍÒòE¿å\DùDǾúAMœ'=.¶¾y֒¾6v20131017_00163_stKsb333@ë à¬£Œ?km@€EÉZ®=Òlk>-ß?O\)M¾´¼jEËG
D½‡dDDzúAM5Ç=‰ãy֒¾6v20131017_00165_stKsb333@ë à¯¸è?p+×@€EÉCö=ºk?ÕÔí?p£×d¾§ïžEËþáD	)DǶ‡AMßä=9z5y֒¾6v20140526_00667_stKsb333@뼅 ýz?-úV@€EœºÃ=ɂ"?%>*?‹…h¾¯ EŸ[qD½wmDÇáüANþ¾<ùÑoy֒¾6v20140526_00669_stKsb333@뼅#z8U?I€¶@€EœŸq=ª²#?Cï'?uc¾¢MÓEŸ¸D	DÇà¤AOnÂ=lüy֒¾6v20140607_00511_stKsb333@뾩8ÿ?gk@€E`†R=Ëå,?v ª?0£×h¾´9XEhEìD½{3DÇê¸AP.‹<ßÎ'y֒¾6v20140607_00513_stKsb333@뾬xß:?h™Ò@€EbG=ðò?kÓ?€d¾«…EiMDóuDÇÙÓAP#="‹y֒¾6v20140617_01142_stKsb333@ë¿Iœ&·O?·Ò¢@€E·óš=¨–´>®ì?5f¾Éº^E¼D½–ÑDNjÏAQ'=³¼ùy֒¾6v20140617_01144_stKsb333@ë¿IŸ:]I?ÐÕe@€E¸=¾h?
¶³?O\)e¾ÖE»)D	5ãDDzAQÛJ>hy֒¾6v20140620_00993_stKsb333@ë¿©þpù'?n;@€E•\=¢Y4>mX›?…¸f¾ª~úE™ºRD½­DǦAQZZ<ôaùy֒¾6v20140620_00995_stKsb333@뿪zH›?d%Ñ@€E•y®=±
0?óQ?¨õÃc¾´9XE™ÕìD	˜¤DÇÑôAQgÏ=×$y֒¾6v20140623_00931_stKsb333@ëÀØ©?;2ÿ@€E‰!>KÛ>À!F?ƒ×
a¾¹XEŒ_šD½""DDZôAQ¨£<Ï8sy֒¾6v20140623_00933_stKsb333@ëÀ"k1§?5Ë
@€Eˆ¥==Üv)?'9…?aG®e¾¦ffEŒÎ)Dà1DÇ RAQç<º±y֒¾6v20140624_00263_stKsb333@ëÀ"CrŠ?sÐÒ@€Eâ==̲ >ö.W?LÌÍh¾¬1E"SD½oßDÈVAQòë=hry֒¾6v20140624_00265_stKsb333@ëÀ"FNƒq?u«"@€E@{>Ž>&Õ?s33c¾º^5E'*ÍD	´DÈ
AQö"=)~œy֒¾6v20140624_00911_stKsb333@ëÀ)eÞü¥?9á:@€EžR=ºg<>kù÷?°£×f¾¹Û#E¢¶D½ƒçDǍÓAQ|€<·«my֒¾6v20140624_00913_stKsb333@ëÀ)i$¡ ?;²l@€Eœú\>4©ì@<6?}p¤d¾®—E¤.ÍD	DǚAQ°§<œT'y֒¾6v20140702_00787_stKsb333@ëÁ%®œÖ:?ƒy@€Ezhá=¸¶t>–0º?=p¤O¾º^5E€mÃD½v¨DÇÂÉAR¤]=3ãty֒¾6v20140702_00789_stKsb333@ëÁ%²! d?Q'ˆ@€Ex†¤=¡Ëp?Ã.?Y™šd¾¬‹DE€K…D˅DÇ°9AR½@='cy֒¾6v20140703_00547_stKsb333@ëÁCºh¬<?^@€E†<R=ÑÅ*>Å{"?^¸Rg¾´9XE‰ÐfD½"ðDÈúAR'1<×ʄy֒¾6v20140703_00549_stKsb333@ëÁC½‰ÃŽ?Y×£@€E‡Á…=šÄ|?­Rœ?Tzád¾±&éE‹}qD	,jDÈ
ÑAS4<ü±·y֒¾6v20140706_00473_stKsb333@ëÁ¦ªŽïr?=U!@€E©"Í>ª=?¾è?œ(öb¾©ûçE®ºD½ŽwDÇÆ%AS€<¥Ç®y֒¾6v20140706_00475_stKsb333@ëÁ¦­Ê£¨?Nc@€Eª
>sj?'¯Î?§®d¾›"ÑE®]…DêDÇ©üASYÔ<Ï×ây֒¾6v20140712_00571_stKsb333@ëÂdd'W?¤@€E˜ñì=úíW?<2õ@õÃg¾›"ÑE›`¸D½Ÿ}DÈ5ARï¹<ë‹ßy֒¾6v20140712_00573_stKsb333@ëÂdgšÎ£?"‰X@€E™{>öC?µ5l@
=qN¾—PEšÙ×D	8ƒDÈ9ÃAR©³=5¬y֒¾6v20140804_00122_stKsb333@ëÅ@	-{?ž¡Ú@€E­Ù¸>
*>‰*?aG®g¾È1'E®ú)D½DDÈôAVJ"=žy֒¾6v20140804_00124_stKsb333@ëÅ@bùÊ?•ëD@€E®ÜÃ=ü3>.ˆÙ?^¸Rd¾ÍÒòE°î¤D	BÑDȏAV–î=†Ç$y֒¾6v20140911_00315_stKsb333@ëÊB;.)?(Ø'@€E–²Í=ð¿I>5ÕÓ?Ó33f¾£×
E™ãìD½‡3DǼÕAYF¸<ð4Iy֒¾6v20140911_00317_stKsb333@ëÊE²¡Ó?Îm@€E•Àì=öÄn?ñÖM?¬ÌÍe¾šŸ¾E™ÂöD	áDÇ¥‰AYªn<àá­y֒¾6v20141006_00163_stKsb333@ëÍ µ¦•?=­Ë@€EÆC=î=>‹7>?¬ÌÍg¾¤ZEÊmìD½‡dDÇ»A\V;<ï36y֒¾6v20141006_00165_stKsb333@ëÍ ¸¹4j?;0ñ@€EÆd=ç3¶=â	'?¦ffd¾£×
EËlfD	1yDÇÐZA\ªq<ìU
y֒¾6v20150523_00229_stKsb333@ëéÊ#Ù`?2¿Ä@€E±\×=Ñf?Àôó@,ÌÍZ¾ºáHE³;…D½)DÇ­hAwÓ½=×+£y֒¾6v20150523_00231_stKsb333@ëéÊ'5sª?S0@@€E°=H=Â- ?L¼L@¸d¾¨õÃE´`ÍD	\DǛßAzuC=í|y֒¾6v20150529_00487_stKsb333@ëêƒ?ú6<?<°M@€E­´ì=Ì{@lW6@\g¾²-E²ÍqD½^ÑDÇëøAzeh=²ùy֒¾6v20150529_00489_stKsb333@ëêƒCOA?/(Ô@€E®Ùá=×ég?Qö¼?Ýp¤d¾'ë…E³ˆ)Dô¼DÈßAy«X=§Â^y֒¾6v20150529_00535_stKsb333@ëꃭ¿
Â?J‡†@€E¢â\=ä
Ð@$Ý?ð£×g¾¥`BE¦D½|‹DÇùAzI}=»*½y֒¾6v20150529_00537_stKsb333@ëꃰÒu®?E_@€E¡ï==Ô¼™@b¬@G®d¾©ûçE¥w\D	¨DÈÙA|NL=¾Jéy֒¾6v20150529_00583_stKsb333@ëê"[ká?"8Ú@€Ežq=ã)@
@+…g¾¬‹DE¢½3D½zDÇôsA}X#=àï^y֒¾6v20150529_00585_stKsb333@ëê"ý?&Ï
@€Eš\Ã=Îð^?ó†ˆ@
áHc¾®—E¬ÍD	ÏDȤAzD³=Ÿò¸y֒¾6v20150531_00379_stKsb333@ëêÆò.«º?Qח@€EXš=·"@L–ó@fff¾¨r°E'yìD½dDÇéºA{Œ->'y֒¾6v20150531_00381_stKsb333@ëêÆõnº?NÂ@€Eáö=ĊŒ?ˆï"@	™šd¾ž5?E"vÍD	M`DÇð¼A{×ö=ÑéÒy֒¾6v20150531_00789_stKsb333@ëêÍÁ1c?/S>@€E§=>´-@´3ä@záf¾/E©ó3D½mXDÇ}yAx¯=»­›y֒¾6v20150531_00791_stKsb333@ëêÍh?5»õ@€E§-×=àd>wC@®d¾˜bEªí
Dõ'Dǀ¼A|=æÍ@y֒¾6v20150723_00835_stKsb333@ëñfڗÆ[?(¢«@€E™®=ÐýÜ>åõð@ffg¾²-E›#ÃD½p¤Dǐ¤A{‡Û=êŸy֒¾6v20150723_00837_stKsb333@ëñfÞ-½}?A"\@€E™	q=ȯ{?–ßî@333e¾•Ešà¸DâDǎA>Îy֒¾6v20150804_00307_stKsb333@ëòápÅÐY?5ŒŒ@€E·ø…=ö1¼?è`Ý?Ýp¤g¾²-E¹¹qD½'VDÇó#A|¦8=Ÿ©êy֒¾6v20150804_00309_stKsb333@ëòás'Þí?1q@€E·%q>hÁ?ÂPb@'®d¾¤ZE¹›
D‰ìDȁA}Bø>&½y֒¾6v20150810_00345_stKsb333@ëó¡ïå`l?¨<´@€Eq"q=€ƒ¸y֒¾6v20150810_00347_stKsb333@ëó¡ó0´S?¨•¡@€Er¤=˜¿ty֒¾6v20150830_00099_stKsb333@ëö 7g4í?/Á@€EÜ{=ãh?ǯ@=qh¾š¬EÞ+qD½ž‡DÈöA|æ^=×Ïmy֒¾6v20150830_00101_stKsb333@ëö :a»1?%B @€EÜÝ)=ößh>´<M@zád¾ŒÌÍEÞ×®DªDÈ+}A{Ûo=Ǿ;y֒¾6v20150907_00103_stKsb333@ë÷ "¦?1@€El>(×@㷌@
=f¾™™šEìD½\îDÇÔA}©=é:y֒¾6v20150907_00105_stKsb333@ë÷ ȳŽ?ML@€EŽ>S"@;]@
=qd¾œ(öE'	šD6DÇêúA{»=ʅ!y֒¾6v20150918_00175_stKsb333@ëø#Š>?(fb@€E¹o=ïûH@C™í@…M¾¤ZE¼ÝìD½sDÇÀ)A|ÔÉ=Ô,y֒¾6v20150918_00177_stKsb333@ëø&yq0?)T9@€E¹iÃ=ý+À@
n?ù™šd¾›¥ãE¼¿
DiHDÇ·TA{ðê=©¬ y֒¾6v20160719_00651_stKsb333@ì¥,~mï?¨ü@€E•f>4\Í?•†Ö@O\)S¾®—E"k\D½roDÇÄ1AI¶= (ry֒¾6v20160719_00653_stKsb333@ì¥/¸êÃ?Vç@€E·q>+"?ӍÎ@:áHd¾¤Ý/E"ƤDèDDz˜AIØö=
Çïy֒¾6v20170623_00799_stKsb333@ìIÑÓò?Šˆ@€E œH='öà@Y•?®{e¾Ç®E¤4RD½"ÇDÇÏ}AeI†=ýuËy֒¾6v20170623_00801_stKsb333@ìIÔ6T?iÃ&@€EŸŠq=—ü?çΰ?Ã×
e¾¶E¢E¤°D\JDÇׅAcø=µo€y֒¾6v20170629_00478_stKsb333@ìIÂ)C?z¶@€E¢q>o@Ú±"?ÈõÃf¾š¬E§šD½lDȍAdr±=<™y֒¾6v20170629_00480_stKsb333@ìIÂ,IiÖ?Gò@€E¢¨>_Ë>Y?áG®d¾¥ãTE¨JáDQhDÈ Ad|¢=Fó.y֒¾6v20180327_00733_stKsb333@ìkªÉƍn?'ª"@€Eµq=»¼Ðy֒¾6v20180327_00735_stKsb333@ìkªÍ	¨Ë?lQZ@€EµO®=´$@ê'(@L(öd¾¥ãTE¸7ìDöÙDÈ7DAƒBÃ>Öfcy֒¾6v20180525_00445_stKsb333@ìs=ó¦*?K"@€E¹)=åò<ã]¦?ٙše¾¡ÊÁEÀ¤D¾bfDÇä¤AlGÐ=–ëªy֒¾6v20180525_00447_stKsb333@ìsAL'?F8O@€E¹ýÍ=Çi@Uèz?Ýp¤d¾"ýôE¾ÌD
K–DÇ÷øAmÔ=×Zy֒¾6v20180525_00829_stKsb333@ìsYuýˆ?¦Ýç@€Eª4=€›9?@w¨?ÌÌÍg¾Éº^E¬ÜD½s
DÈ^Ao1v>bRåy֒¾6v20180525_00831_stKsb333@ìs\Hë¬?ž¨É@€E©òš=œëp@Ar?þ¸Rd¾¹XE¬Ÿ\Df%DÈ<ApÐÔ>™ÖÓy֒¾6v20180804_00823_stKsb333@ì{楯\O?ŽÒ@€E–.Í=°¿Ã>׆?\(ö^¾®—E˜¾¸D½v¸DǎúAUº=Žôsy֒¾6v20180804_00825_stKsb333@ì{横ä?"HÑ@€E'–=×êÜ>͛¼?k…d¾®—E›¤DW;DǯAVp…=Š^¤y֒¾6v20180812_00379_stKsb333@ì|ỀÊ?†	ð@€E™É>î=…WF?xQìh¾·KÇEœØ{D½'LDÇé/AV*ì=v%[y֒¾6v20180812_00381_stKsb333@ì|ᾓé×?oÓF@€E™
R=Á(L?Uë?Y™šd¾°£×EœãqDÀBDÈ"AVá¸=Ey֒¾6v20180814_00204_stKsb333@ì}!«óîû?p?@€E©ö=är'?B#?¯\)g¾£×
E­öD½SmDÈTAU×Ø=\l•y֒¾6v20180814_00206_stKsb333@ì}!®îÕá?m@€E©Ì¸>Ä~<—¹â?k…e¾™™šE¬ûÃD{dDÈAVLÒ=[ðy֒¾6v20180816_00255_stKsb333@ì}bH8Î~?
Ìã@€E"{>4'N?Æ @ffg¾¢MÓE‰XD½o
DȤAUxK=7¨‰y֒¾6v20180816_00257_stKsb333@ì}bK$pù?
{ð@€E"®>4ÝÆ?èÓa?Æffe¾œ¬E‰žDE`DÈ¤AU&0=µ y֒¾6v20180824_00159_stKsb333@ì~a¤•kb?Hr€@€Eö>RÂ=U׳?£×
g¾¡G®E¡.D½[¶DÇ»AU
I=Ïy֒¾6v20180824_00161_stKsb333@ì~aª¶?<¶@€EZ)>
۔='Û\?¢\d¾©xÕE¡í
DADÇáXAUÔ4=˜#y֒¾6v20180829_00169_stKsb333@ìG=ÑÈ?0\w@€E—È×=á=ë'?ˆõÃS¾Ÿ¾wE›éšD½jwDǾ5ATÑv<ÎÒ¦y֒¾6v20180829_00171_stKsb333@ìJCÀŸ?,Kd@€E™£¤=æý>«6?°£×d¾¢MÓE÷×D^fDÇÜþAT¬­<ï3îy֒¾6v20180901_00199_stKsb333@ì`ì׿D?DF@€EÖ)>*Þ>ùw^?ٙšP¾«EƒqD½XåDÇÜÍATÒS=-…åy֒¾6v20180901_00201_stKsb333@ì`ïÃFç?AQ`@€E~"ì=êºî>'H²?«…d¾´9XEƒ3ìDG¾DÇüAU=ÂUy֒¾6v20180909_00151_stKsb333@ì€a\™é¡?™ø@€E–É…=Çâ,>Š@?aG®c¾·KÇE™×ÃD½ŒîDǽÓATÀ=ˆ;Æy֒¾6v20180909_00153_stKsb333@ì€a_}i?rÙ¦@€E–†)=í]>3×½?J=qd¾µÂE›?ìD‹¦DÇÄjATYû=9ׂy֒¾6v20190307_00493_stKsb333@ì–ËMà£n?
£…@€E©›>9´5>î?ì?÷
=g¾¡ÊÁE®ÛÃD½yÃDÈ*AKÛ==	2Py֒¾6v20190307_00495_stKsb333@ì–ËP‹(?¯]@€Eª<
>%ï£@rwÓ@w
=e¾¦ffE°†DX¤DÈ7ALdD=Bé}

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_76n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  216 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ™OU»ev20100421_01019_stKsb319@ëŠòEg?#¬,@€ErG®>
©¹>A@(Qìc¾œ(öEt)ÃD¹vúD»H9A@[°<ƒ™OU»ev20100421_01021_stKsb319@ëŠôí²ö?!)@€Er¯>íC?I7ø@aë…b¾š¬Eup¤DÈöD»ÅA@{#<±hí™OU»ev20100511_00672_stKsb319@ë	({¤'?*ý¡@€E%
>}WÃ?Ó¥¼@ŠáHc¾†§ðEžûHD»Ó¾Dº¬A@€Ö<äLL™OU»ev20100511_00674_stKsb319@ë	+hÎö? á®@€Ee3>nvÂ:¿i@^¸Rb¾‰º^Ež—…D`öDºøA@B=<¤û"™OU»ev20100517_00704_stKsb319@ëÉ»bvî?\L@€Exr>‡¢?fŒ?Ã×
d¾å`EvŒ)D¼ƒDºŒZA@<Q<q™OU»ev20100517_00706_stKsb319@ëɾa?Flù@€EyŒ>1áq>œÀz@1ë…b¾•Ev'áDÆ%Dºy'A@å<¥¨™OU»ev20100707_00589_stKsb319@ë'?²'Z?`¬´@€Ej~á>€è?ƒ™£@jáHc¾""EcÆD»ÍPDºMAD'<ïÆ™OU»ev20100707_00591_stKsb319@ë'C¬<?Y¤@€Ek\ö>; }>þì@L(öb¾‡®Eek\D–wDºGADÁ<ÁüA™OU»ev20100708_00634_stKsb319@ëHŠ=Á,?(i@€E‰&á>rlI?ËVq@HQìd¾%EƒÊD»ÓmDº8AD®='>.™OU»ev20100708_00636_stKsb319@ëHŽ%§Ú?€½ÿ@€EˆÞ¤>p²ˆ?K«@[…b¾ƒ•E=DyšDº=hAD".=Fü™OU»ev20100710_00520_stKsb319@ë†Whw
?"*f@€EXì>#)˜?DÞ×@LÌÍc¾%EQ™HD»ÐZDºV¨AD$;<zÊ™OU»ev20100710_00522_stKsb319@ë†[6W*?!ëö@€EXt¸=òèâ<ë˜Z@C33b¾…¡ËEPì¤D'ÛDºKÇADb²<'ÿÌ™OU»ev20100710_00718_stKsb319@ë‰!m˜µ?K?Ø@€Emi®=ÆD€>>qZ?Ï\)c¾ŒIºEg·3D»àZDº\JACæ'<šg7™OU»ev20100710_00720_stKsb319@ë‰%q§?@&•@€Elå®=Ùî?\3@.{c¾™‡EhÙÃDƒÇDºN¸AD<üN™OU»ev20100711_00514_stKsb319@릮ª2?_k@€E>4¸=–'4>U%é?€c¾"t¼E9ï
D»î¸DºjÁADz<°!®™OU»ev20100711_00516_stKsb319@릲Pà?loÛ@€E>àá=֚è>µÅc?Y™šc¾bNE8˜ÍDLDºOAD< i™OU»ev20100712_00628_stKsb319@ëÇé©?u÷@€ET¦=½"?nêR?Î{c¾^5?EMç×D»ÞNDºYXADv™<Κ™OU»ev20100712_00630_stKsb319@ëÇíÔ?s²s@€ESÒ=Ûµ=^L¥@!G®b¾cSøEKŠ¸DŒ¼Dº_…AD¯G=@ΙOU»ev20100809_00373_stKsb319@ëCjž9<?/1¬@€EuNÍ=Üð7<¦ŸM?ٙšc¾"›¦EtiÃD»Ð)DºFAG%<J¬9™OU»ev20100809_00375_stKsb319@ëCn†°ß?0Êê@€EtµH=·#>5Í@'®c¾…¸Et<RDaDº1HAG1¨<…U\™OU»ev20100905_00237_stKsb319@ë¡–l2Ù?‡ÃÉ@€E…p=²…4>hŨ?=p¤a¾­VE…ßšD¹èsD·Â°AJNñ<ìV:™OU»ev20100905_00239_stKsb319@ë¡šIr:?¥q;@€E†GÍ=™"Ì?AÝ?ë…b¾¯ E…Ð)DŽÉD·š¨AJ$µ==l™OU»ev20100911_00264_stKsb319@ëaÿTßU?1(¨@€EŠpö=­x>ÈzÛ?àb¾"t¼E‹3®D¹ÎD·ÍAKfæ<"kÿ™OU»ev20100911_00266_stKsb319@ëb4ÓF?EFG@€EŠ–q=ž\d=IV?Ü(öa¾–E‹aìDl¬D·À)AK/›<ƒp™OU»ev20110806_00683_stKsb319@ë<†G8Ž<?]lG@€E¸¸=ÅZè=á2#?£×
d¾˜bEœqD½­'D´NAK6´<¨
–™OU»ev20110806_00685_stKsb319@ë<†JM0Š?I?)@€Ež`=¥Žì?Ò4•?˜Qìa¾ A‰EŸHD	+uD´<JAKGŸ<ÿ•™OU»ev20110901_00584_stKsb319@ë?ÂÑüw	?+l@€EÁe…=øÚµ?Ã.ƒ@®c¾"÷ÏEÁkìD½·çD´P9AG'<'‰L™OU»ev20110901_00586_stKsb319@ë?ÂÕXó?/Zâ@€EÁÁ{>DçX>¯ÒŸ?èõÃ`¾ A‰EÃÖD	=`D´* AFی<u‡È™OU»ev20110915_00307_stKsb319@ëA» ?%?Va@€EÅÞ
>¬?±M?Տa¾"záEÅï®DºÃD¸žAEÊM<zò™OU»ev20110915_00309_stKsb319@ëA¾Ä†'?@€EÅ)=ü
T=›Ö¾@7®^¾ˆ´9EÄ×DºòD·ë¾AEãö<ÓV™OU»ev20110919_00541_stKsb319@ëBbðD÷?y¢·@€E¤Ž{>"ÒÖ=À½X@
=`¾–‡+E¤LöD¹ý'D¸ADë«<Œ*Ë™OU»ev20110919_00543_stKsb319@ëBfðP?oóî@€E¤ÄÍ>"">–M@2\^¾—PE¤¢áD´ÝD·ùüADʄ<£"2™OU»ev20111004_00091_stKsb319@ëCà€½Z?Zr@€E¢e=üœ?×{4@5¸`¾–‡+E¢8ÍDº¦D·åÓADÎR<ÑW™OU»ev20111004_00093_stKsb319@ëCàƒüßd?ž@€E¢N\=÷—@Ç@`£×b¾…¡ËE ÄRDÁËD·Û#AE3<ËÜ|™OU»ev20111012_00295_stKsb319@ëDá{ÕäN?'vÕ@€E«O¸=æe2?•À;?…¸c¾Ÿ;dE©@)D½¼ÕD´UAD±=¸û™OU»ev20111012_00297_stKsb319@ëD᠏?‹M'@€E¬é=ë<?ÁV?G®`¾™‡E¬*RD	3øD´DRADw|<Я™OU»ev20120317_00400_stKsb319@ëX‰Y¢c?–ó@€EÉÏf=î8l?ú3Ù@7®b¾šŸ¾EÅњDº]ºD·ûAKÑ¥<÷òŽ™OU»ev20120317_00402_stKsb319@ëX‰\¶i´?KP@€EÊ#Ã=îdèA$²Y@[…F¾¥`BEÈÃD¦5D·Ñ'ANL=C@™OU»ev20120320_00531_stKsb319@ëXëÍ=?›L@€E™Bì>̯>ñØ@O\)`¾§l‹E˜=Dº7}D·Ý'ALyû<üY™OU»ev20120320_00533_stKsb319@ëXëÿ¹‰?
$@€E™=q>	÷Š>%@½p¤`¾­'hEšD2oD·Ì!™OU»ev20120402_00514_stKsb319@ëZˆë¬fP?
1Í@€E¬X¸>ßå>D5@!G®b¾–‡+EªâDºHÅD·ó#ANò<Ëø³™OU»ev20120402_00516_stKsb319@ëZˆî÷yÊ?éË@€E¬ÇÃ=ý6š@ª·@Ÿ®`¾¥`BE«è¸DQ‰D·ÐœAN˜=6Wà™OU»ev20120610_00362_stKsb319@ëc%§ÃXZ?!š&@€Eˆù>µ=êp?ÈõÃd¾–‡+E…ÓHD½ÙÓD´ZoA[R <¢S™OU»ev20120610_00364_stKsb319@ëc%«¿`þ?%Ÿ¼@€E‰R
>$C?ÃH? b¾šŸ¾E‡e…D	z=D´>ÁA[N·<˜N™OU»ev20120615_00414_stKsb319@ëcÄní^?Fü@€E§\Í=å>|P?¦ffd¾¦éyE¦£®D½àœD´LA\%"<»4"™OU»ev20120615_00416_stKsb319@ëcÄrèOŠ??OÂ@€E¨óH=ä.Ÿ?œ?£×
b¾ A‰E¨ÝšD	‰XD´7}A\
r<µÝ™OU»ev20120616_00220_stKsb319@ëcãˆ^É9?&ô@@€E'ð=ø̍>ç=ô?™™šd¾/Eä)D½ßçD´;…A\}¡<'ü;™OU»ev20120616_00222_stKsb319@ëc㌦q?,Ý;@€E'¦ö>·Y>bч?ï\)a¾¢MÓEKšD	†VD´&5A\±v<Ðbº™OU»ev20120623_00160_stKsb319@ëdÂeʊ?"@€E¥Lš=çݽ?½À@\e¾«E¤e®D½ôîD´5A^Pä=¸&™OU»ev20120623_00162_stKsb319@ëdÂ
ÜG>?1@€E¥Ø)=Ñ5è>›[Ü?ê=qa¾œ¬E¤á®D	¤D´
^A^,=C/™OU»ev20120703_00756_stKsb319@ëfÊÆþ?$2#@€E~C…=Êøç=ÂÍÎ?ºáHd¾¤Ý/Ezÿ®D½¾òD´—ÇA`Øà<µôa™OU»ev20120703_00758_stKsb319@ëfÎæd?"0ñ@€Eöö=µ:h='¢ó?àc¾£SøE~­D	Q'D´šA`îL<¾ >™OU»ev20120705_00503_stKsb319@ëfBe&
?8ß6@€EmNö>;"Ã>#Xg?ٙše¾ž¸REjׅD½ìsD´bÑAaÂ6<Øéš™OU»ev20120705_00505_stKsb319@ëfBh_zd?:Ë«@€Enyì=ë³V>"µï? a¾¬‹DEp$ÍD	¨ƒD´K#Aa3<¸T¢™OU»ev20120706_00412_stKsb319@ëfbãåþ!?¦†@€E€¤f=à¤É=Zˆ?ê=qd¾¡ÊÁE~*=D½ì!D´VA`Î<×ÌÀ™OU»ev20120706_00414_stKsb319@ëfbç\°…?#Å}@€E€Õf=ÿ =è8v?Ï\)b¾¬1E€­3D	"D´;mA`ñ<Åi™OU»ev20120716_00813_stKsb319@ëg¤é+#?]àS@€E"x®=Ès¨>ÁàÕ?p¤b¾ß;E"3D½¥'D´W\AcÓ+=""™OU»ev20120716_00815_stKsb319@ëg¤ìP…Ô?`Mg@€E•3=±'d>ö^"?"33a¾©ûçE"!ÃD	-ôD´DåAcÉ»=
²¿™OU»ev20120717_00533_stKsb319@ëgÂ˵?%¢@€Ež6==¾µœ?TÄ?¹™šc¾¬1Ež$RD½×TD´d¬Ac¨\<ØtÅ™OU»ev20120717_00535_stKsb319@ëgÂ΃Ëý?$[@€Ež~f>è‰>Ùԇ?ó33`¾»çmEŸ°{D	X!D´TÝAc)¬<Ö±b™OU»ev20120718_00218_stKsb319@ëgàç—¹?0
@€EÖbR=Íç=@Bd?å¸c¾¡G®EÕx=D½Ó×D´"°AcR<öõ™OU»ev20120718_00220_stKsb319@ëgàê/
µ?%í@€EÖ
ì=ʵæ>E
³?À`¾›"ÑEÕ¤D	V%D´Adn<îzØ™OU»ev20120719_00333_stKsb319@ëhJi5#?|¦@€E¢K=>ï–>¬ã¨?¹™še¾ÎVE¢HD½"#D´&°Adæµ=?3™OU»ev20120719_00335_stKsb319@ëhM¨Š"?Žì¸@€E£š×=àýq=ÁA+?záHa¾¬1E£\fDÐbD´6ÉAeJ=om•™OU»ev20120720_00279_stKsb319@ëh$ý¯
?8e;@€E"¤>%x<õ³µ?ã×
c¾¨õÃEƒN)D½¬jD´rAdÛG<ì»ÿ™OU»ev20120720_00281_stKsb319@ëh%jè¬?4Ia@€E"̸=µd°?(Qe?¹™ša¾å`E"Q…D	D´]qAdäñ<äS™OU»ev20120721_00477_stKsb319@ëhEᅴa?.TŒ@€EŸM=Ü)Æ=4È?·
=c¾¡G®EžfRD½¢‡D´håAe¤<â—<™OU»ev20120721_00479_stKsb319@ëhEó1jÜ?<»ï@€EŸ3==¢¬t>ÅR?ª=qa¾¤ZEžÔ)D	\D´]²Adþ<Ç~j™OU»ev20120731_00623_stKsb319@ëiƒÜ¤%?Kœ–@€E^ð¤='˜H>úQ¦?•Âc¾/EZyìD½¼¤D´v5Afû‰<ëÂ9™OU»ev20120731_00625_stKsb319@ëiƒßÝö–?IÙ­@€E_µ
=‹å¤=C­¢? b¾™‡E\|¤D	3øD´`ÅAf¬ð<þ½$™OU»ev20120801_00474_stKsb319@ëi£EÑæ'?e@€EU½ì=')L?íK?ª=qe¾¯²EUÁšD½ÁD´ˆ)Af»g=+(ø™OU»ev20120801_00476_stKsb319@ëi£I1×é?8Y@€EV!×=Ë,=?ø$?ºáHb¾£×
EUÆfD	[…D´kAgLq=÷™OU»ev20120804_00177_stKsb319@ëj*ål?K¥@€EXH=ҏâ?Œ´‰?×
=c¾®{EàD½¼öD´¦AgÁ¥=2M"™OU»ev20120804_00179_stKsb319@ëj.	˜…?D:—@€EcR=–Zt</©? _¾¢ÐåEÜfD	IüD³óßAh[@<â¯=™OU»ev20120815_00148_stKsb319@ëk`›ÌÚ?5}'@€E€I…>[`µ?§—@?ÈõÃc¾ A‰E€qqD½"mD³øîAiwv=¬Õ™OU»ev20120815_00150_stKsb319@ëk`žJ82?2úf@€E€n
>YSÄ>É2k?Ÿ\¾Ÿ;dESìDÝ`D³æ‡AjŽ=
û™OU»ev20120817_00292_stKsb319@ëk¡ð\è?sšG@€EMö=¸*`>Ë\U?Ê=qc¾§ïžEL=ÃD½ºD´]AkÌY=›'õ™OU»ev20120817_00294_stKsb319@ëk¡óxãl?T1Š@€ENƒ®=¡§Ø>,õ?ÌÌÍa¾¦éyELýHD	JD´<ÕAjßç=2@¦™OU»ev20120817_00628_stKsb319@ëk¥œe¼G?úJø@€Ejë3=†•0™OU»ev20120817_00630_stKsb319@ëk¥Ÿ·›?Òö´@€Ek¸R={Z¿@Mþ?záHb¾ÂJEf«…D	5ÓD´w;Amo>EIÔ™OU»ev20120818_00736_stKsb319@ëkÅ¥œw?y@€Eóá=·M?‰³0?µÂd¾Ÿ;dE_3D½'¨D´|RAky†=™OU»ev20120818_00738_stKsb319@ëkŨ±)ƒ?rI¬@€E°=«Lü>¾'²?¾¸R`¾ž¸REÃDþD´UüAkF=MŽŸ™OU»ev20120924_00206_stKsb319@ëpa8)íd?!Ç@€EžR=èc=Ú(?Æffc¾ž5?Eœø{D½§\D´K¦Ao£/=±Ñ™OU»ev20120924_00208_stKsb319@ëpa;L¬×?-}@€Ež¨{=ââT?}¥?Ÿ]¾å`EšD	1D´:wAp¤?=U´™OU»ev20120925_00185_stKsb319@ëp€½¥Z?s‰@€EÁ}R=Ú >'ÅÚ?ýp¤e¾‹C–E¾ŸqD½šéD´=Ap1=g¤™OU»ev20120925_00187_stKsb319@ëp€Àð
??)œŒ@€EÀ H=în_@ã^@£×a¾–‡+E¿×DäJD´(ÅAsø=M}™OU»ev20120926_00185_stKsb319@ëp¡¤#
?0'½@€E¬§š=ùeM?îN?Ôzác¾‡®EªcqD½\D´NNApwæ=M¬™OU»ev20120926_00187_stKsb319@ëp¡Ê8?4¯[@€E¬"¤=èˆ@eæË?áG®a¾…¸E«œáDòD´?¶Aq
ê=(ïZ™OU»ev20120927_00329_stKsb319@ëpÁò¸Sï?)a@€E–Åš=²ãÐ?lx?´zád¾¢ÐåE•(D½—3D´s¦Arçå=°…ЙOU»ev20120927_00331_stKsb319@ëpÁöÚL'?‹2`@€E–Ã3=¾œ@'g?¢\`¾£SøE•¹3D	1D´P9Ap|=º7™OU»ev20130313_00780_stKsb319@녪RDæ?¬Kð@€E–×=¶}@?P¶ä?:áHc¾·ÎÙE'böD¾D³û¾AOòr=*þƒ™OU»ev20130313_00782_stKsb319@녪Uh&Û?£[
@€E–AR=¯Ì?‹??!G®`¾®{E'â¸D	Ÿ
D³ð!AP;9=.ÐY™OU»ev20130314_00443_stKsb319@ë…Ê{a_Á?CEy@€EÁ)="D=aÅ?¦ffc¾¡ÊÁE›W×D½æoD³û…AO¿Ç<Ž³™OU»ev20130314_00445_stKsb319@ë…Ê~v"?IÖf@€E¬ì=¿S°<Úr?¥¸`¾¥ãTE›DD	¢D³óTAOÙÇ<ŽJt™OU»ev20130315_00437_stKsb319@ë…ê َý?-ÙÅ@€EYf=Ó¼Ó>ì!©@d¾ A‰EœšD½ÞÑD³ñAO–þ<º±ü™OU»ev20130315_00439_stKsb319@ë…ê#üŽÜ?3½@€E¸=Ò°?Ƃé?ã×
a¾œ¬EœšD	¸ÕD³ÕÓAP	›<¨Í©™OU»ev20130318_00657_stKsb319@ë†L"¶]õ?R¼—@€EzÂR=¾Xä?<ð¥?¾¸Rc¾Ÿ¾wEwÌ{D½À)D´dAOD<¸™OU»ev20130318_00659_stKsb319@ë†L&\…½?EÂ:@€EzÿH=Òõ>]¸õ? `¾¸QìEyg×D	E/D³ö-ANð}<Ÿ;ù™OU»ev20130321_00957_stKsb319@놬9Dš?$´©@€E•'Ã=ŗø@
‡Þ?ó33d¾™™šE'»ÃD½ÎD´
˜AN7V<¹É™OU»ev20130321_00959_stKsb319@놬˜Å3?%"@€E•f=ºà >4´o@£×_¾¥`BE"æRD	ZD³û¦ANŸ´<¼'Ü™OU»ev20130509_01094_stKsb319@ëŒÌ¯z?‰¦@€E»!=˜ü=f…Å?:áHd¾½ó¶E¹è¸D½ËD´N^AHÜÒ<ðÞ¬™OU»ev20130509_01096_stKsb319@ëŒÌ²¿#?"õ•@€E»¿==ž_=ð½Ý?xQìa¾«Eº	…D	báD´-¢AIÛ<òQ|™OU»ev20130617_00742_stKsb319@둥¾:ä?ˆ@€EˆWÍ=òµó=#I?î{c¾™‡E†Ê¤D½«–D´AGŠ0<~׸™OU»ev20130617_00744_stKsb319@둥F3?#Û@€E‰)>ú…>d±…?ê=qa¾œ(öE‰7
D	´D´#AG~ì<t
™OU»ev20130710_00686_stKsb319@딅€¨â7?~	@€E|á>^?@J=qe¾‹C–ERD½D´6-AGe*<亨™OU»ev20130710_00688_stKsb319@딅ƒòf?	ÎÙ@€E®\>ñ='Îþ@Mp¤a¾šŸ¾E'NRD	bD´%qAGWL<Ë'Ù™OU»ev20130713_00861_stKsb319@ë"æo]«'?,y%@€E"­
=Á
È>=«@®d¾¨r°E'u\D½¨jD´@ÝAG(v<¤Àº™OU»ev20130713_00863_stKsb319@ë"ærŽž?$X@€E"á=àJ>M¿?ë…a¾° ÅE"Õ
D	5/D´3®AG‡W<‰Dl™OU»ev20130802_00113_stKsb319@ë—_¬Ðã³?	í]@€E™1f>5
>@p¤d¾›¥ãE™ÝqD½ÆòD³úÙAHr<=UIu™OU»ev20130802_00115_stKsb319@ë—_¯óÒ?ˆ$@€E™}¸>†Y=Lp@N{_¾—
=Eš"¤D	NwD³çAG£†<ñ)¸™OU»ev20130802_00353_stKsb319@ë—a¶±Ì?‰è÷@€E"¤=çè=ï9?&ffd¾° ÅE"¢=D½£D³ñXAGùß<Çj´™OU»ev20130802_00355_stKsb319@ë—a¹oóX?si@€E"´=õ.=€&?€a¾¹XE†[\D	D³ãmAGø´<§£Æ™OU»ev20130804_00310_stKsb319@뗡4»)?Ì
@€E£ {=î£g>zo&@ë…d¾°£×E¥qqD½¨´D´"bAG±C<pM&™OU»ev20130804_00312_stKsb319@뗡8EÑÆ?6@€E£1×>oi=« z@ c¾'n˜E¢ÃHD	GmD´e‰AH< UY™OU»ev20130806_00741_stKsb319@ë—åpU˜c?Cz@€EªÖÃ=ʟÑ>k̐?¨õÃd¾"t¼EªÎRD½Ó…D´)ãAH³x<‰àô™OU»ev20130806_00743_stKsb319@ë—åsk´?-—8@€E©æ=ք­?ØO~?À`¾bNE©Š{D	;D´ÃAHXò<}°è™OU»ev20130822_00649_stKsb319@ë™ä@
–ì?'_·@€E—Ã3=Ѩ?F<ò?°£×c¾ˆ1'E–E
D½ØîD´%šAI8Ç<Oȋ™OU»ev20130822_00651_stKsb319@ë™äCé†?'ƒ±@€E—и=Ê60?ŽM?p£×`¾—PE—gD	›3D´ÁAIu¾<ƒ³™OU»ev20130829_00143_stKsb319@ëšÃ)è?#5¶@€E§Ö×=Åk>lþ@(öd¾"÷ÏE§§×D½Ä{D´>‡AI–^<¯ªÍ™OU»ev20130829_00145_stKsb319@ëšÃ&ñ?2oØ@€E§·á=±öà>À1r?î{a¾'ñªE§R)D	'°D´ ÅAI™"<‹³Æ™OU»ev20130923_00105_stKsb319@ëßüCwÏ?A¶ž@€E°H=µ\>òX+?\d¾™™šE®fD½õ?D´AKÁù<"Æu™OU»ev20130923_00107_stKsb319@ëßÿ¨ÒG?:)O@€E°¸=Á±å?…²?Ñë…b¾¬1E¯pD	 !D´œAKèà<"Z™OU»ev20130924_00290_stKsb319@ëž"Ò"?íª@€EÏÍ=Îâ?•Ä@e¾'JEÀm
D½Ü¼D´(¤AL#<´Ál™OU»ev20130924_00292_stKsb319@랇= ?‹	@€EÃwì=÷ÂØ@?™{?Àa¾‹C–EÁ
{D	"‹D´	/AK½¼<@¶™OU»ev20131006_00217_stKsb319@럀þÔܼ?@Úb@€E¦mš>*dõ?¾È?â\d¾‹C–E¤3ìD½ÕüD´C#AM‹ÿ<Ï¥J™OU»ev20131006_00219_stKsb319@럁÷ÑÞ?BE@€E¦i¤=ë˜Á=•>W?¸Qìa¾ŒÌÍE¤'šD	j-D´& AML<ŸÅ™OU»ev20131017_00021_stKsb319@ë ßš˜w†?Mª@€EÂÌ×=´0ü?][?s33e¾›¥ãEÀ D½àD´<ÕAN
"<`þ­™OU»ev20131017_00023_stKsb319@ë ß¬Ùg?J
Ò@€EÂ×)=¶$ä>3÷i?\`¾œ¬EÁ[ÃD	´¬D´ßANYÙ<û™OU»ev20140228_00417_stKsb319@뱬~Íë±?5{b@€E±Y=­|È=9F?—
=e¾/E¯.ÍD½ÆwD´È)AbOñ<º`™OU»ev20140228_00419_stKsb319@뱬' vm?<¸@€E²R¸=ÇÕ?__j?ž¸Rb¾£SøE°>D	ŠoD´ª¨AbC<¼u¼™OU»ev20140422_00517_stKsb319@ë¸IįÂ{?•ëÚ@€EœYö=¢Ht?¼§œ?¦ffd¾°£×E›5®D½òáD´—uAjÑL=¾íw™OU»ev20140422_00519_stKsb319@ë¸IÇü?'Ù@€Eœú3>¬µ@<Î?½p¤b¾³¶FEœÕÃD	ØÕD´s#Alž=¨$Ü™OU»ev20140501_00596_stKsb319@ë¹mUSn'?³ž»@€EŒ'3=ˆ·ì@¾$?…¸e¾·KÇE‰óHD½Ð´D´*5Akü,=ùU§™OU»ev20140501_00598_stKsb319@ë¹mXŠÑ?¯b@€EŒ_š=ÕÍ?Úíy?˜Qìa¾µ?}E‹(RD	€D´¸Akºê=òþå™OU»ev20140520_00780_stKsb319@ë»ÉɼFÃ?t¯ë@€E~Þ=½ý,>›J
?Ç®e¾ž¸RE|
D½ð"D´@"An^›=rõú™OU»ev20140520_00782_stKsb319@ë»ÉÍ3à?c9µ@€E~é3=¶¡œ>™§?³33a¾™‡E~ÂD	È´D´(!AnFt=3W™OU»ev20140521_00513_stKsb319@ë»ãÛLi?Sv@€Eš 
=í¯0@Ä=?Ôzáe¾¯ E˜DáD½õãD´»ÇAnS=g›Û™OU»ev20140521_00515_stKsb319@ë»ãÞ`H?iÿÞ@€E˜›R=Óö†?ò4!?æff[¾¢ÐåE–ù®D	úD´¨ZApÅ[=š­T™OU»ev20140521_00609_stKsb319@ë»ä¢Ñ±c?K ù@€E¤=½= @Ë`@®8¾­VE‹FD½îoD´ºwAp =t±S™OU»ev20140521_00611_stKsb319@ë»ä¥çV?2{ó@€E)>!đ>(À˜@
p¤c¾¹Û#E‹•\D	ѪD´šòAmE=AÃÇ™OU»ev20140601_00805_stKsb319@ë½FŒBÊ?$od@€E¥¢>/>*´k?ôzáe¾Ÿ¾wE¤"áD½Ò=D´€‹Amv=R4™OU»ev20140601_00807_stKsb319@ë½Frn‡?#°+@€E§z\=ËÀ¼<ü-À@33b¾¡G®E§˜¸D	¦fD´cTAmëu=H¸™OU»ev20140608_00429_stKsb319@ë¾"*?\X@€E¡q\=Úq@>?ÈõÃc¾›"ÑEž"D½õD´ÀAmçg=di›™OU»ev20140608_00431_stKsb319@ë¾"-³<-?W¸¡@€E£_3=ø‡Ê?Î`Ë?Ã×
U¾šŸ¾E¡®D
D´›øAn;=zfN™OU»ev20140714_00459_stKsb319@ëÂ¥K^M=?#bÐ@€E³8=À¥´>{͑?àd¾‰º^E±D½òÙD´A²Akj‹=!wj™OU»ev20140714_00461_stKsb319@ëÂ¥YfÙS?2š@€E«[=Öo=!À?áG®b¾˜bE«a3D	ç®D´ãAkgÕ="Š™OU»ev20140812_00209_stKsb319@ëÆ@»"ø?(Ýå@€EŸ»>ó<>Ì¿¨?Àd¾¤ZEŸÐfD½Ë
D´y/A`¾<ávµ™OU»ev20140812_00211_stKsb319@ëÆ@¿'£?)A=@€E B{=ý—¬>žÑ¥?ÚáHb¾"t¼E ±D	}ôD´eºA`pì<Êò™OU»ev20140812_00257_stKsb319@ëÆA$.G?>5)@€Eš=>Êr<!"?—
=d¾¡ÊÁE›šD½¥hD´¬ÝA`<¥F¨™OU»ev20140812_00259_stKsb319@ëÆA'†ý5?9±@€Eš*…=à£<Z>?¼(öb¾˜"uE›4RD	fD´¡/A`a<Ë*™OU»ev20140812_00403_stKsb319@ëÆBp‰?,s¶@€E'
Í>¢9=<>"?±ë…c¾šŸ¾E¦öD½Î‡D´jVA_úr<ÀIè™OU»ev20140812_00405_stKsb319@ëÆBsÝØc?:o±@€E'Ã>é]>kW?¬ÌÍ_¾'n˜E'éD	Œ9D´F%A_¯<´©A™OU»ev20140812_00451_stKsb319@ëÆBöaæÐ?80@€E'S==Ù&¦=Ø¥?¡G®d¾'hsE¡šD½Þ=D´MÓA`5î<²N¬™OU»ev20140812_00453_stKsb319@ëÆBù¬Ú?½Ç@€E'1¤=Ô'w<¼hý?â\a¾Š=qE‰ÃD	qD´/LA_é<Ñ	:™OU»ev20140812_00835_stKsb319@ëÆF}"«?N¯ø@€Ešb
=À‰8@'È6?¼(öe¾ˆ´9E™¹qD½ö D´/®A`¯=u]™OU»ev20140812_00837_stKsb319@ëÆFÕs?@¥k@€EšŠ{=Í\Ò<J5?¥¸a¾'n˜E™²RD	×+D´)šA_à/<´Ä™OU»ev20140813_00348_stKsb319@ëÆbS<ˆ?)p_@€E¦š¤=×."<­Úb?¡G®d¾ß;E¦ÈD½ÑD´]ìA_/<Ç@™OU»ev20140813_00350_stKsb319@ëÆbV¤|w?\@€E¦)=ãÄ@2¦X?ê=q_¾›"ÑE¦fD	/D´@¬A_A6<º ™OU»ev20140815_00242_stKsb319@ëÆ¢I"ˆÁ?KÓ_@€E"—==«dè?èSG?¡G®c¾/E"Ý×D½Ï×D´PþA^Y <Ãôê™OU»ev20140815_00244_stKsb319@ëÆ¢LpfE?J	Õ@€E"4
=¹Œ=¿V?•Âb¾­VE"9ÃD	rÁD´6-A^¹î<­¨{™OU»ev20140815_00650_stKsb319@ëÆ¥Ÿc,Ë?1—ž@€E—ç®=à¾l>Üì"?—
=d¾–‡+E—¸áD½ï3D´1`A^Ú@<¶]Ÿ™OU»ev20140815_00652_stKsb319@ëÆ¥¢¼7Ô?8ÌÈ@€E˜'¤=Û´>h"Y? b¾•E˜¡×D	Û¦D´FA^T<¿)™OU»ev20140816_00359_stKsb319@ëÆÂ&'»‡?/Â@€Eº•Ã=¬­#>…+=?ë…c¾Ÿ¾wEº˜ÍD½Æ^D´QìA^3ä<ÏKC™OU»ev20140816_00361_stKsb319@ëÆÂ*¿™?6¼j@€Eº.¸=õ|ö?N~³?°£×b¾œ(öEºsD	‰hD´<RA^A?<šƒ²™OU»ev20140817_00166_stKsb319@ëÆàTº<&?5öÃ@€E¼‰=¿V¼>"Ÿ?ôzáe¾˜"uE¼ñD½ýqD´?\A]õ¤<èǍ™OU»ev20140817_00168_stKsb319@ëÆàXEáâ?BØ@€E½Dì=ã*¼>œ´ƒ?£×a¾ß;E¾þ¸D	¹hD´$!A]él<³j©™OU»ev20140817_00313_stKsb319@ëÆâ8ÿP?^Ö@€E­r='Ô,>`?šáHJ¾¢MÓE¬¼öD½ÜbD´:FA]ùj=ò™OU»ev20140817_00315_stKsb319@ëÆâÏÂv?X¾@€E­¦f=u¤>À
{?'ë…a¾¦ffE­q3D	Ž¸D´-ªA]øÀ<Êה™OU»ev20140817_00457_stKsb319@ëÆãV²Ÿ?#q¤@€E¨úì=Ãî˜?Nª?¥¸d¾\)E¨
D½Ý7D´+A^*Ë<•éG™OU»ev20140817_00459_stKsb319@ëÆãY^'?%ua@€E¨à)=ùд?%€u?Àa¾œ(öE©\D	°´D´
A]àÙ<±ÈW™OU»ev20140830_00604_stKsb319@ëȄÞ=2;?%|J@€E‡"®=ªÿ¸?§u4?Ýp¤e¾ˆ1'E†_HD½ùHD´,9AY4<ÕÚ%™OU»ev20140830_00606_stKsb319@ëȄáÝ-?7UX@€E‡m=Ç¥D> ni?ª=qa¾'ë…E‡"D	äþD´ÇAYüi<²óÓ™OU»ev20150331_01265_stKsb319@ëã,äiq3?={@€Eºì×>,a?Œ(€@fffe¾'n˜E¹û
D½ÜœD´‡mAIƒj<çÅЙOU»ev20150331_01267_stKsb319@ëã,çд8?äl@€E»{…>8~ë?hÃ8@S×
b¾¦ffE¼RD	¸BD´j‡AIJÐ<ü·™OU»ev20150722_00393_stKsb319@ëñCáƒh*?©Å7@€EŽ3q=‰Þð?Šˆ?(õÃe¾¹XEŒ	×D½?LD´ÅyAW>ô=_å™OU»ev20150722_00395_stKsb319@ëñCåC¶¹?¶;Ñ@€E'á=¨å`?É;?#×
b¾¾ùÛE­×Dè!D´'˜AXv¬=‰Ä™OU»ev20150806_00726_stKsb319@ëó%ˆyz?HZ˜@€E¤õ=°åÌ>œßê?ºáHc¾˜bE£©qD½ÞD´	AY¤÷<Ä×í™OU»ev20150806_00728_stKsb319@ëó%‹·P?E¦@€E¥f=«úL=œyN?±ë…`¾—PE£ÛHD	—+D³ýÛAYw"<»æô™OU»ev20150818_00117_stKsb319@ëô£F#°‰?`Ì@€EŠ63=²"d>(U?'ë…c¾¨r°E‰.{D½çD³õHA[^ÿ<ëਙOU»ev20150818_00119_stKsb319@ëô£Hú	Ç?}@€EŠ/=áô>ÍIž?hõÃ`¾®—E‰s…D	¤9D³ëdA[ÑF=/*™OU»ev20150902_00090_stKsb319@ëö€8	þ?"Q¢@€Eôá=Ê-X>b?³33d¾ŽVEÂ*fD¾2¨D´záA^a<¶8]™OU»ev20150902_00092_stKsb319@ëö€:ËÈÁ?"›•@€Eæö=Áù˜?"Vf?Ôzáb¾"ýôEÂÄD
;D´n‡A]½|<Þ×™OU»ev20150906_00041_stKsb319@ë÷SB²­?Ÿû
@€E§2®=ŠïD?€Nj?Tzád¾Á%E£ª¤D½ÓžD´(A^ÁŒ=PÜ™OU»ev20150906_00043_stKsb319@ë÷VF¾U?¨³@€E¤Çö=ÐsÃ?'Šg?†ff`¾Ä›¦E¡¯…D	LD´A_"=–:¸™OU»ev20150908_00103_stKsb319@ë÷@kAè?#Þ1@€E‹ª{=ìâ°?Ê¢?Àc¾/E‰¶D¾ÝD³÷žA^¾\<Úž™OU»ev20150908_00105_stKsb319@ë÷@nUÙ?YÔ@€E‹Ë3>P…?MƳ?"záb¾­VE‰¼RD	ôÍD³ßTA^•ñ<Œ¤™OU»ev20150922_00069_stKsb319@ëù:vô?:
"@€E¥K
>¬Æ>"ÌÝ?Ã×
d¾œ¬E¢ÞáD½ùôD´A`æ–<¾£™OU»ev20150922_00071_stKsb319@ëùÔ¥^?'Ô)@€E¥©á>7]h?u`Á?±ë…`¾¤Ý/E£É
D	ª D³ú=A`žç<Ȳ™OU»ev20160710_00198_stKsb319@쀺n04?C
@€EŠä\>&P>Í1ä?æffd¾¨r°EŒ1ÃD½¾D´«AHç<ŒÆ™OU»ev20160710_00200_stKsb319@쀽£êU?@øî@€EŠ#f=Ȉ?wÒ5?Î{c¾¨õÃEŠ­ìD	D´‰ãAHr<œ.®™OU»ev20170620_00661_stKsb319@ìH¦D÷¬?oýª@€E¸f=îî?'E³?£×d¾‡®E‹¸{D½Ç+D´ÍqAe¯L=1™OU»ev20170620_00663_stKsb319@ìH¦2Û?Yaœ@€EŽ3{>ñn?rÿ?Æffc¾"t¼E‹ÿD	.fD´¨bAekã=(V—™OU»ev20170623_01113_stKsb319@ìI	TüVR?Œª@€E¬Ù\=—Á"?ùЋ?´zác¾°£×E©¸D¾}D´AgDg=ÞÀÖ™OU»ev20170623_01115_stKsb319@ìI	W~&L?©Þ/@€E­§…>«?¼'?‹…b¾·ÎÙE©nRD	Û¦D´ðAf½_=¹¬/™OU»ev20170628_01211_stKsb319@ìI¨â—S?–×@€E…Kq=´€>4ž"?O\)c¾¢ÐåE''D¾D´^Af=É=¯­™OU»ev20170628_01213_stKsb319@ìI¨å+É?{߸@€E"ý¸=ÊQ?
і?G®b¾£SøE'"{D	ÙìD³ò‡Af®Œ=MZ™OU»ev20180525_00519_stKsb319@ìsÌó®c?5•%@€E¹f=Æ#$> Û‹?záHe¾¡ÊÁE·vD¾
D´²ÁAJ
ê<=~|™OU»ev20180525_00521_stKsb319@ìsÐB?7å8@€E¹°{=—²˜=äæ~?ã×
c¾° ÅE·ÏqD	ÞVD´¨!AJ.<¦2ß™OU»ev20180525_00567_stKsb319@ìs(?y'Ä@€E¸^
=œi?zO?Tzád¾"ýôE¶#3D¾;D´˜öAJ<ê+á™OU»ev20180525_00569_stKsb319@ìs,?XÛ?`!{@€E·–®=§Ð?V¶?™™šc¾ A‰Eµ¼D	ûDD´'AJ;%<×™OU»ev20180525_01140_stKsb319@ìs	Þuü±?R$ó@€E©~\=…êl?Ï?¯\)d¾©xÕE¨¢D½ÿD´$þAJ"ù<™OU»ev20180525_01142_stKsb319@ìs	áÈÝT?K"Ž@€E©ÔR=·(Ì?9?s33b¾˜"uE¨{D	åD´AJ ö<vçÏ™OU»ev20180802_00237_stKsb319@ì{ î\T?;\æ@€Eª¯¤=¾Qü>p?Þ¸Rd¾œ(öE©­ìD½åyD´gžANµ©<­"4™OU»ev20180802_00239_stKsb319@ì{ ñ~2?<ð|@€E«b=ÆÄ@"?"33_¾—
=E©D	šD´Q‰AOÇ<–a™OU»ev20180815_00033_stKsb319@ì}?T(¾?;êè@€Eœö=äÜ_?£ô?¨õÃc¾ž¸RE›-ÃD½ãDD´bÉAPO<'C<™OU»ev20180815_00035_stKsb319@ì}?VÃK?>Þ¡@€Eœ<Í=ۃ§?¼v?®{c¾£SøEšÓ…D	ðD´aXAP¤	<¬™OU»ev20180825_00253_stKsb319@ì~Ýár ?Io@€E•==Ídg>\?·
=c¾šŸ¾E"\D¾
¢D³ýšAQÿ*<{Zü™OU»ev20180825_00255_stKsb319@ì~àôQv?@€E•F
=ÐBÅ?eS@33a¾¡G®E"¡D	ÈÅD³î°ARB¦<Ë}™OU»ev20180827_00172_stKsb319@ì~Áȱz?3Ö¢@€E—^=²ô¼<Ëæ?p¤d¾–‡+E"u
D¾	yD´¼AR–<xD'™OU»ev20180827_00174_stKsb319@ì~Á˾Ð
?!C@€E—A=Óì%?Uüg?"záb¾¨õÃE"œÍD	éHD´ËAQõæ<Pa˜™OU»ev20180828_00177_stKsb319@ì~à¼'"m?5ر@€E™í==²"?Roƒ?®{e¾œ¬E˜ØáD½ø1D´0BAR4G<nëD™OU»ev20180828_00179_stKsb319@ì~à¿`"U?/>1@€EšI=Û´³>*£_?¨õÃa¾¢MÓE—~¸D	²-D´&5ARø<dœ™OU»ev20180831_00129_stKsb319@ì@nµdü?M`/@€E'
=Û^1?M‡ø?•Âd¾¤ZE`¸D¾D´×AQõ®<È£™OU»ev20180831_00131_stKsb319@ì@rw]?Qˆà@€E'ÙÍ=ÔΩ?±p?ŒÌÍa¾«EXD	¶D´¬ARc]<Š°é™OU»ev20190403_00879_stKsb319@ìš,n"z?¼¦Ù@€E˜(H=£Ä ™OU»ev20190403_00881_stKsb319@ìš,qµð?H'@€E—R®=òL? ¸î?W
=b¾°£×E"Ò¸D	Ž¨D´©ºAe =œ– 

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_77n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  218 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             bóp¨v20100814_00812_stKsb334@ëå½6L?Dͧ@€E¢ª>,T?£à?J=qe¾€
EžÍ
Dé D|6‡AYë<]=Ûbóp¨v20100814_00814_stKsb334@ëåÀ^iî?O	‰@€E¡™×=ÍÐ$>@þÝ?.{g¾xÔþ
Ež=D`¾‡D|wÏAY¾<`bæbóp¨v20110803_00611_stKsb334@ë<$móî¥?ƒ@€EŒ®ì>úã>'Mí?£×b¾ A‰
E‰¤D斘Dx"¼ArR2=p{bóp¨v20110803_00613_stKsb334@ë<$qw?@€EŒ¬®=ʵD@z™+?Տ>¾™™š
E‰
D[¿
DxÛAuˆê=ˆ=bóp¨v20110804_00785_stKsb334@ë<Fd0'B?Fs7@€E¯=È#@'é?záHf¾‰7L
E«93DæœåDwäœAqç–<ûXLbóp¨v20110804_00787_stKsb334@ë<Fg"Žp?8Ü@€E¯"\>
=&?záHg¾"÷Ï
E¬D[Å`Dx)ìAqª™=-õbóp¨v20110820_00608_stKsb334@ë>D"‹‹?F««@€E~\)=Á*=¢èÀ?fffd¾™‡
EwfDæ…`DwlZAmì<ïw$bóp¨v20110820_00610_stKsb334@ë>D%ë6š?h"@€E~==·Ã"=ùxÁ?Që…d¾Ÿ;d
EvÃD[¯ÏDwyAlÒ,=¬bóp¨v20110901_00786_stKsb334@ë?ĶðQ·?(??@€EÊ*f>3Î=ñ6Ç?ª=qd¾"zá
EÆz=Dê'
Dp¿mAhg=
Ìébóp¨v20110901_00788_stKsb334@ë?ĺ'?&ôâ@€Eǵ=ëÆÞ?4à£?LÌÍf¾š¬
EĵDc¼DpñüAgó—<Á<½bóp¨v20110915_00521_stKsb334@ëAƒ—OÒÑ?6Ïi@€E½[\>Šœ<ºc:?\(ög¾/
Eº'3Dæ–fDx‡Ab³<˜'bóp¨v20110915_00523_stKsb334@ëAƒ››û?4Pï@€E½‹
>p=°ø?"33g¾šŸ¾
E»‰3D[·+Dxc…Abv²<ÚiDbóp¨v20110925_00341_stKsb334@ëBÀª©fÁ?i~@€E¿ì=ÁZ=<• ?=p¤f¾—
=
Eº(fDêFúDq
¢A_Óõ<Ì,bóp¨v20110925_00343_stKsb334@ëBÀ­öé?yd@€E¿Ø=é\>²ÈN?(õÃf¾"zá
E»Ä¸DcDq(ÅA`JL<ðU
bóp¨v20111009_00377_stKsb334@ëD€ð'ü?\)¨@€E£ÒÃ>=ë.?XŸ?Y™šg¾|í'
E ZDæ‰ÛDx#…A[³‡<¦rvbóp¨v20111009_00379_stKsb334@ëD€ó)³?Q'§@€E£š=>*'Ú?ôØ%?+…g¾bN
E }\D[¹ÛDxSDA[¾V<":bóp¨v20111014_00165_stKsb334@ëE µuRh?Ïcø@€E…Ë\=Áðx< ³?333d¾®—
E€W3Dê)qDpEA[œx=³Âÿbóp¨v20111014_00167_stKsb334@ëE ¹Hp²?ºít@€E†P3=nj`?¢Â?O\)g¾±&é
E'ªáDbܜDpÅ`A\y8=—ó9bóp¨v20120229_00568_stKsb334@ëVl4·?=r@€E¨T\>`ô>þã¼@\)f¾¡G®
E§¨¤Dæo®DyJALô¦<æ;,bóp¨v20120229_00570_stKsb334@ëVl7ª£?xµ@€E¨Óö>Â>õfÇ?¡G®f¾'n˜
E§fD[¡ªDyTîALÙ9<œŠÔbóp¨v20120312_00573_stKsb334@ëWì(Ô?0
@€E©T>
©>­eN?\f¾ß;
E¦¬RDæoLDxüÝAL—\<'¾€bóp¨v20120312_00575_stKsb334@ëWì+N؀?2H@€E©{=Ú·q<Š)n?ýp¤f¾¯ 
E¨úáD[¡HDy$JAL'Ú<bKbóp¨v20120329_01236_stKsb334@ëZ[ìf?`ÐÈ@€E¯#=´Sì?}?333f¾–‡+
E«Ã×DæODxO¾AM
h<›'õbóp¨v20120329_01238_stKsb334@ëZ`ZÅ?Lw@€E¯"
=ÑÃ>q'?k…f¾¢Ðå
E¬Ã…D[´ÍDxqËAL¥Î<‰}bóp¨v20120607_00352_stKsb334@ëbÄÏ9
¾?%;s@€Eƒ²==É®°?!"C?…¸g¾¡G®
EQšDêþDq¶FARC»<7Êñbóp¨v20120607_00354_stKsb334@ëbÄÓ×â?Fác@€Eƒk=À'=†äÔ?™šg¾—P
EôöDbñyDqÍôAR§T<IÎ"bóp¨v20120611_00396_stKsb334@ëcCá˗C?¡ã@€E"y¸=áêP=҆&?Àf¾¯ 
E'-ÃDê,ÝDqÐbARµè<'Ó›bóp¨v20120611_00398_stKsb334@ëcCåŸvÓ?ÿö@€E"š{=֟…>§oé?‡®f¾ A‰
E'®DcDqüARj<O)¶bóp¨v20120614_00511_stKsb334@ëc¥óÓKí? @€EŽý>äª?¾y?\)g¾–
EŒ®DêDqVwASM
<®±}bóp¨v20120614_00513_stKsb334@ëc¥÷äx:?-ô"@€EŒÎ®>+É=çRî?=p¤h¾'ë…
EŠ‡ÃDb×®DqpÕASB'<RBÛbóp¨v20120617_00638_stKsb334@ëd©"Â?;ÑÂ@€Ee==ä>?"Ñ?.{g¾–
E\³
Dê*DqmãAS•³<L<Rbóp¨v20120617_00640_stKsb334@ëd­
šc?.‹@€Ecq®=ë–J?¸Y?p£×h¾"t¼
E])Db݁DqtîAS'j<^bóp¨v20120630_00199_stKsb334@ëe¢Ü¿há?`ó@€E¨nÍ=û|Ï?äû?ˆõÃe¾¡ÊÁ
E¤"áDê,RDqó3ATùÖ<£2bóp¨v20120630_00201_stKsb334@ëe£	ÞÆI?4@€E¥÷á>1
@.Ø?áG®g¾‹Æ¨
E¢TDbçDr/AUqK<Õè(bóp¨v20120704_00638_stKsb334@ëf#ã!ؘ?£Éq@€EU|f>Ö7<8¸¬?LÌÍe¾Y‡
EJ×3DêTDoü9AUª=	öùbóp¨v20120704_00640_stKsb334@ëf#çZG?šôg@€ET3>™^y>aÿ?n{f¾aG®
EI0ÍDbÕ`DoñºAUdÙ=Çbóp¨v20120705_00897_stKsb334@ëfEŸ€Mî?IÉÞ@€E\ëq=Ä®Œ?‰nÄ?ue¾±©ü
ETöfDêÙDoËuAUÑö<‡ubóp¨v20120705_00899_stKsb334@ëfE¢¢V×?"é@€E[ƒ…=Äü?Id,?¾¸Rf¾Ïß;
EV˜¤DbÆÉDoÉÛAV&»<˜ÆPbóp¨v20120714_00773_stKsb334@ëgea V?ZÔf@€EvŠá=–U?+?®f¾¡ÊÁ
Eo\DêÙDq
ãAW]Ó<•Vðbóp¨v20120714_00775_stKsb334@ëge΍Â?p@€EuÇH=•ª°>5']?&fff¾¢MÓ
EoìDbïÏDq(AW_Õ<Ùèbóp¨v20120716_00583_stKsb334@ëg£lÎ_?Œ¥@€E—==‡›8>*×?ÌÍf¾ A‰
E'm3Dê4Dqž¨AW¸$=Ë}bóp¨v20120716_00585_stKsb334@ëg£¹iÄ?qh@€E–Ôf=kT=¤ø™?#×
g¾©xÕ
E'ä=Dc"^Dqä{AW~<ÒÙðbóp¨v20120717_00279_stKsb334@ëgÀ»toé?U2@€E Ï>ª§>Ì?†fff¾¡ÊÁ
E›fDê8sDr,9AWÁ#<‹û‹bóp¨v20120717_00281_stKsb334@ëgÀ¾œ'¾?BTf@€E YR=Ξ×>EÍg?æffe¾«…
EœÚfDbèåDrb^AX-å<¹Ê‰bóp¨v20120718_00060_stKsb334@ëgß­6?1‹u@€Eë(ö>	¿­>&"?¥¸d¾—
=
Eæ9®Dé"JDqPAWzÞ<ŽÄIbóp¨v20120718_00062_stKsb334@ëgß°3>q?7ÈÜ@€Eëº3=Õòô>'®¹?‹…h¾'n˜
EçR=Db	7Dqý¢AWqÚ<k
™bóp¨v20120719_00060_stKsb334@ëgÿZÃðÛ?@@€EÊC{>'_º?ğÞ?@f¾/
EÅPöDéŸçDpûAWº<ƒ=bóp¨v20120719_00062_stKsb334@ëgÿ]ÿ˜?[·@€EÊ…=çc">JÞ»?J=qf¾ŒÌÍ
EÅ%…DbKDqk3AW¤º<¿/ƒbóp¨v20120719_00415_stKsb334@ëh-ñÅ«?h:ý@€E§æf=µÈ>`C\?E¸g¾"÷Ï
E£FDé˜îDqâ^AWñ<ƚbóp¨v20120719_00417_stKsb334@ëh1g›ñ?z€@€E§a¤=¹ÎP=ÿˆ?Që…e¾§ïž
E£¦¤DaØÅDrK–AX#Ý<ö
bóp¨v20120721_00367_stKsb334@ëhE(—?/Þ!@€Ežü¤=ÉQ\=ƒ0?™šg¾ž5?
EšúÍDê,ÕDqßAWŽ5<S?2bóp¨v20120721_00369_stKsb334@ëhEK3?+üc@€Ežz…=È$f>wã"?333f¾ž5?
E›M3Dc	‰Dq*oAWϵ<K&¿bóp¨v20120722_00277_stKsb334@ëh_ªÖ½ç?>H@€E­A{=ɞä?'ý?LÌÍe¾ŽÙ
E§ÉqDê,RDrLAXÒ<hl5bóp¨v20120722_00279_stKsb334@ëh_­ë¶?@Ÿ2@€E­\=ÌW6?:~Ø?¨õÃe¾–‡+
E¨&¤Dc$)Drd¼AWæ<™øåbóp¨v20120723_00354_stKsb334@ëh';/V?~®ÿ@€E†:…=ûÌ¢>2"J?c×
g¾¥ãT
E'šDê='DqÜZAXáW<îeMbóp¨v20120723_00356_stKsb334@ëh'¥W?jÀè@€E…Øf>õT>µ|?(õÃf¾¡G®
EŒáDc3Dq°RAXdy<¤Ybóp¨v20120726_00178_stKsb334@ëhá2¨ïM?C÷@€E—Pì=°	\>þ??:áHg¾å`
E'‰šDê!²DqÚÑAXâð<<Dºbóp¨v20120726_00180_stKsb334@ëhá6~è?<ú=@€E–F=¶2>ƒž6?333g¾–‡+
E'ºáDbõDqÿLAX®í<tâbóp¨v20120731_00273_stKsb334@ëi€ýy³?PO¹@€ExTá=š~x=ËêT?=p¤g¾"ýô
En6áDê7DqÿAY~›<"äbóp¨v20120731_00275_stKsb334@ëiÈ1²?A$‹@€ExÍ=Á–ð>r7ç?(öf¾—P
EoüRDbãÇDrAYÙx<^.ìbóp¨v20120801_00556_stKsb334@ëi£îéw}?Y}@€ETϚ= °´>þ?ö?¸Rf¾¬1
EMw3Dê&fDq.úAYƒ<°îbóp¨v20120801_00558_stKsb334@ëi£òž¸½?`PÂ@€ES™\=ŠÜœ:¯Â?ë…h¾¶E¢
ELíHDbè"Dq>úAY‰¤<¸Cùbóp¨v20120804_00631_stKsb334@ëjêøçˆ?xº‡@€E‡'==Œ®ü=J">ð£×f¾¥ãT
EƒDê ÅDq–AZì<¾Lbóp¨v20120804_00633_stKsb334@ëjî
ïØ?r°®@€E‡•×=µòt=Ì6x?!G®g¾¨õÃ
EƒqDbÝãDq8"AYÝ <¶Bbóp¨v20120808_00177_stKsb334@ëjƒNxž?,"v@€E™½š=Ã|<>ºê[?uf¾™™š
E"²Dê0Dq bA[F<€
ˆbóp¨v20120808_00179_stKsb334@ëjƒQ¥…?#K@@€E™ý
=Ι=ª. ?'ë…h¾¤Ý/
E•¢áDcTDqL‹AZQo<y³bóp¨v20120814_00103_stKsb334@ëk?µ¿Yó?;H@€E™ÄR=Æ4,=ö1?#×
f¾'n˜
E"‡×Dê9ôDr
A[QQ<‹Úþbóp¨v20120814_00105_stKsb334@ëk?¸è"8?<­Í@€Eš…=üñe>Æ÷§?ƒ×
g¾™™š
E"´DbýDrCdA[…y<Cbóp¨v20120817_00518_stKsb334@ëk¤§µÆÌ?ºÚÈ@€EW»…="d >§¾?E¸g¾½ó¶
EMqšDê1Dq';A\ÞÛ=¡
Rbóp¨v20120817_00520_stKsb334@ëk¤ªéÃS?ˆVË@€EV…=¸ºô>ŀ»?¸Rh¾° Å
EMAqDc(sDqV˜A\O9=æ—bóp¨v20120828_00625_stKsb334@ëm¢SQ?X¦@€E»ŽÃ=ÉÈ<Š
?8Qìg¾šŸ¾
E¶ï
Dê1XDq'ÁA^<ß< bóp¨v20120828_00627_stKsb334@ëm¥.}—?dø¸@€E¼¸=§åT?9Óü?5g¾°£×
E¸A…Dc/Dq¦FA]é,<É»ybóp¨v20120829_00456_stKsb334@ëm#ªX"À?#š@€E®d>–Ü>"þ?ƒ×
h¾ŠÀƒ
E¨éšDê¾DqYªA^X<y¨0bóp¨v20120829_00458_stKsb334@ëm#­µ	ã?!È®@€E­æ®=ùA>.Öð?Ž{h¾Òò
E©6áDc
NDql)A^<¥‡Çbóp¨v20120911_00358_stKsb334@ënÂ-6?*‡@€EªtR>ò¾?-n‹?™™šZ¾'n˜
E¦gÃDê`Dq˜sA`]<¸É›bóp¨v20120911_00360_stKsb334@ënÂ0xhr?!á2@€Eª{=üé>û?œ(ög¾¦éy
E¨qDc×Dq»–A`›I<¶[²bóp¨v20120912_00103_stKsb334@ënßü§ê?(Hò@€E¼·)=í»à?-KH?ˆõÃe¾†$Ý
E¹PDê"FDqÀRA`#<²uIbóp¨v20120912_00105_stKsb334@ënà¼Ò"?&V^@€E½Í=ÙQF=ÿêÃ?0£×h¾¡ÊÁ
EºMìDbîDqÁËA`¦Ï<]Wbóp¨v20120924_00096_stKsb334@ëp`CŒg?N@€E™ˆ¤>öx>ü'¸?™™šg¾¬‹D
E–Š¤Dê,¬Dq­¢Ab©G<°_ëbóp¨v20120924_00098_stKsb334@ëp`Fòó}?l@€E™`®>{)?=õL?¾¸Rg¾¨r°
E–á3DbÔDq·AbvR<ßHbóp¨v20120925_00075_stKsb334@ëpۛÌû?!lÅ@€EÄbÃ=ÚSï?>?\)f¾¦ff
EÁÍDê"NDq"îAb¸÷<ÔK´bóp¨v20120925_00077_stKsb334@ëpß+!?;…@€EÅ!=à:?]Y?‡®h¾­'h
EÃ
DcƒDqªáAcL[<Û½ïbóp¨v20120926_00339_stKsb334@ëp¢9!Cò?mÙ'@€E¹¸H=æÜC;W¯P?Që…f¾'ñª
E¶¤Dê$îDqƒuAbÈ`=/Îbóp¨v20120926_00341_stKsb334@ëp¢<=?\¿;@€E¹×)=½¿À>-ò?xQìg¾¢Ðå
E·DbáhDqÀ¤AdÄ<ʌöbóp¨v20121012_00198_stKsb334@ër ÁÅ¢Œ?ŠÚˆ@€E¯}š=ðr·>JG?W
=g¾˜"u
E«»®DêC3DqƒDAfÛ=6Âbóp¨v20121012_00200_stKsb334@ër Åå>?,d@€E¯‹…=½ø?Rí?'\g¾™™š
E¬´=DbÚ^DqqAeÊã=J°"bóp¨v20130318_00547_stKsb334@ë†K=qoÚ?G	r@€E€q==ß²=®–%?Î{e¾šŸ¾
EwrDêG…Dr}A€¾W=»ÿ»bóp¨v20130318_00549_stKsb334@ë†K@¤Z"?D¶•@€E€¦=Û¸‡>"b?æffd¾¯²
EyõìDcÙDr¯žA5[=åübóp¨v20130323_01190_stKsb334@ë†ë¾¹8Æ? 1¼@€E–¹H=ÛÁÜ>ä‰?æfff¾ž5?
E'Ð)Dê4îDrh"Aˆs=¨!bóp¨v20130323_01192_stKsb334@ë†ëÖS(œ?+~¬@€E'"á=י7?¶ÓY?ï\)g¾"ýô
EÌ¤DbëDr€AL6=žÔfbóp¨v20130324_01367_stKsb334@ë‡ôem?!"@€E•
H>XI?ÝÎw?¾¸Rd¾yÛ#
E'®Dê,jDqÄJA'¿=¦2Nbóp¨v20130324_01369_stKsb334@ë‡÷©YÖ?'ˆ@€E•7¸>1ñ>ÿ
˜?Ê=qg¾"zá
E'ÒáDb؃Dr$JAˆ=•ZLbóp¨v20130325_01005_stKsb334@ë‡+bá|?üm@€E¡ú)>5Ó´;jŸ ?ÚáHe¾ A‰
Ežz¤Dê‡Dr2ÁA€í>=Ÿß bóp¨v20130325_01007_stKsb334@ë‡+gø&Ã?"ù@€E¢ö>Ý¥>§f?Ýp¤e¾¡ÊÁ
EžqDcžDrd{A€•E='Ï bóp¨v20130326_00576_stKsb334@ë‡Jb$ã9?Ë5@€E¬õ)=Ýw¾= E?÷
=e¾Òò
E¨ŸšDê%qDrJNA±ø=—þbóp¨v20130326_00578_stKsb334@ë‡Jg0PU?È@€E¬+š>KY@R¼@¸Re¾ŽV
E¨HDbà"DrQšA'öF>
Lbóp¨v20130625_00882_stKsb334@뒨^¥âÓ?·|@€Ea#…>*PÆbóp¨v20130625_00884_stKsb334@뒨a䆨?–éi@€E`ªR=ÿ(Õ@Ó`?Àh¾²-
EXњDbë×DqUqAuµu=ÍÔÍbóp¨v20130702_00314_stKsb334@듂"oôZ?¢@€EšUÃ>àv?Cé6?ØQìf¾¨õÃ
E–‰qDê"wDr"ÑAr†Ñ=J¿bóp¨v20130702_00316_stKsb334@듂—l©?	@€E™Êq>+>þnâ?Ôzáe¾¦ff
E•ÕqDbÂoDr]²Ar¦Í=2üjbóp¨v20130703_00268_stKsb334@듡Á³y??0@€Ezߚ=Î]Z=С?Î{e¾"zá
Eq³®DêáDrUAr-ï= ÍHbóp¨v20130703_00270_stKsb334@듡ň€?/h@€EzÈR=Ã2ü?Þ²¼?¥¸@¾'ñª
ErHDbô¼Dr…ArÌÜ=*yFbóp¨v20130703_00460_stKsb334@듣RÅo`?@€E…¯)=î†übóp¨v20130703_00462_stKsb334@듣aÂÛ?§@€E…Êì>#	@%.Œ@
=>¾›¥ã
E€Ô{DbúDrAšAqÀä="-bóp¨v20130703_00796_stKsb334@듦=ºu²?4‹@€E}¸=´ ?{Àý?…¸b¾ß;
Eu£
Dê+Dq'NAq{Œ=g…bóp¨v20130703_00798_stKsb334@듦KgÒ¢?*æ@€E}
ì>sï=€Øœ?¨õÃg¾–‡+
Ev;×DbãçDq'ªAq%'= ¡Ubóp¨v20130705_00252_stKsb334@ë"àÆ·u??B×@€ExÃ=é±>MS?záH@¾˜"u
E‹:öDêDrpöAqî=d2bóp¨v20130705_00254_stKsb334@ë"àÉˀq?Cå¶@€E'n==¡>Iô?'\f¾–‡+
EŒŠÍDbÍ/Drƒ×Aq"=#íUbóp¨v20130705_00492_stKsb334@ë"â³òpu?=|§@€ExEì=¦^h>_²
? e¾«…
Eo¤Dê
¨Dr("AqL=qGbóp¨v20130705_00494_stKsb334@ë"â·>B?4B@€EyÍ×=§	L=´>Ò?Š=qf¾£×

EpqHDbÑhDrL)Aqˆ <ó:¾bóp¨v20130705_00828_stKsb334@ë"å±üS?t+@€Ej§ì=ñê¨=ܼ?}p¤f¾Ÿ¾w
EbfDê'DqÃAp½œ=/Ebóp¨v20130705_00830_stKsb334@ë"å¹?â?‹˜î@€Ejæ)="X8>z?—
=h¾«
Ecô¤DaLDq>éArÖ2=¬ç¬bóp¨v20130705_01100_stKsb334@ë"è´õðÝ?›¶@€Eˆø¤=Äù?F(?hõÃg¾¢MÓ
E"XáDêDpù7Ap"=­!bóp¨v20130705_01102_stKsb334@ë"è¸8@8? #@€E‰A¤=¿)è?õïä? h¾¢Ðå
E……Dbì9Dq-ôArW1=÷õbóp¨v20130706_00507_stKsb334@ë"¸-Óù?,¦l@€E˜°q>˜ Ë@¤*†@33g¾µ?}
E"Ö=DêɁDr!7Aw"=À'¬bóp¨v20130706_00509_stKsb334@ë"»º±?¿@€E˜yá>)F>…?£×
g¾—P
E"\ÍDbù‰Dr;…Ap¹=Šébóp¨v20130706_00699_stKsb334@ë"­#i'?5í@€EŒ=ø}v>£©ì?"záh¾™‡
Eˆ*áDêoDqÑÛAp=Àbóp¨v20130706_00701_stKsb334@ë"±@©?³0@€EŒŸö=ñ‰7=‰²?‹…g¾›¥ã
E‰n{Dbì¼Dq½²Aoèì<þÏbóp¨v20130711_00311_stKsb334@딡÷·'Ò?
«h@€EžàH>O?—"7?ˆõÃe¾‹Æ¨
Eš=Dê-qDrEAmñ=»¥bóp¨v20130711_00313_stKsb334@딡úßo<?Ìx@€Ežƒ\>?‡ÛK? f¾…¡Ë
E›Dbâ°Drh´Am¡c=Ë6bóp¨v20130713_00403_stKsb334@ë"áÿ¦CK?0à@€E—´H=ô·:?"k?£×
G¾"÷Ï
E'DêIyDrH1AlÇ×=ݧbóp¨v20130713_00405_stKsb334@ë"âÕÀ?>Þ@€E——{=ïî?7º?¡G®e¾"t¼
E"d=DbâáDre`Alè_=¬lbóp¨v20130724_00763_stKsb334@ë–FÈi0?\+¶@€EŽ·š=®¶ì>–æ-?=p¤h¾ŒÌÍ
E‹HDê…DqW;Agcn<ᴚbóp¨v20130724_00765_stKsb334@ë–FË÷º·?Võ6@€EŽô{=Ðk•=Æ«?LÌÍh¾ž¸R
E‹Þ¸DbóçDq"ÇAgÞ<ÆÃçbóp¨v20130727_00104_stKsb334@떠,`?(Zü@€E¾Æ®=Ñ!?%qü?xQìe¾—P
E»BDê%?DrcDAf	×<¹"¶bóp¨v20130727_00106_stKsb334@떠/–›?AÂJ@€E¾ú=ì¸M>ÙG?W
=f¾ŽV
EºÚfDbëTDrBAfD»<ºˆ¾bóp¨v20130727_00116_stKsb334@떠B€7ô?PJØ@€E¿ßì=ó,>³h?€e¾‹Æ¨
E»~áDê&ÑDrL{Af%5<ÍÜ3bóp¨v20130727_00118_stKsb334@떠E"tA?\cú@€E¿=>"íÅ<ÓiÅ?^¸Re¾ŠÀƒ
E»nRDcoDr‹3Afd&<Õéíbóp¨v20130807_00311_stKsb334@ë˜-"ç?<|j@€E'.š>(§;ÏÑ3?(õÃe¾¦éy
EŽ«šDé¥ÃDq‡ÏA`Âo<kœÍbóp¨v20130807_00313_stKsb334@ë˜0«sâ?/iY@€E'œ
=¸²Ô>T–f?aG®f¾«
E²DbÚDrE²AaB¹<‹Ù´bóp¨v20130828_00369_stKsb334@뚢[œn
?~@€E»9)=׍Â>yÙÕ?§®h¾©ûç
E¹³ÃDé›DDr*oA\²Í<§³cbóp¨v20130828_00371_stKsb334@뚢^íÆÂ? [4@€E¼;…=æé¯=Ï?™™ša¾›¥ã
E¹IšDbø"Dq×mA[{Ô<É»þbóp¨v20130922_00152_stKsb334@ëÀ÷t?[Õ6@€E"‰š=Ý&=ä,ÿ?G®f¾˜"u
E'
)Dé›LDrAZ¯T<Ããábóp¨v20130922_00154_stKsb334@ëÀ™—«®?J*@€E"ú®=³Íü=É?¸Rg¾²-
E'êRDbËDq«×AZ	'<¡·obóp¨v20131007_00180_stKsb334@럠¤Y¼	?U>C@€EÁuš=Äöt>¢Û?W
=g¾™™š
E¾‡HD騜DrAX8å<ºSÜbóp¨v20131007_00182_stKsb334@럠§GÒ¨?Mí½@€EÂ1)=Åêx>ñ‡?Që…f¾¡G®
E¿nDc-Dq܋AW²<"bóp¨v20131016_00040_stKsb334@ë Àƒ^?°÷@€E´[3=ªÑG=("?\g¾³33
E°ô{Dé'Dr	yAU¬?=~·bóp¨v20131016_00042_stKsb334@ë À	ó©…?¬£.@€E³´f=²+d?S?zág¾¹X
E°_qDbÝãDq"îAUäÜ=Y0bóp¨v20131017_00151_stKsb334@ë à–ÌŠ³?u>ü@€EÃÛ3=ê@1?ƒa?uh¾¦éy
EÁRDé"LDqê^AU¸ë<ñ~¼bóp¨v20131017_00153_stKsb334@ë àš¶þ?|@Š@€EÄA==¿xL>•Û0?Tzág¾—
=
EÁò{DcoDqïmAU2<þ	€bóp¨v20140526_00655_stKsb334@뼅Wè?-ê$@€E¡KÍ=Qx>‰'³?†ffe¾š¬
EŸ=3Déª=Dq…qASóŽ=KæÚbóp¨v20140526_00657_stKsb334@뼅ÈeŠ?2_@€E¡ÉH= ]`>¾`Û?™™še¾®{
E DRDc^DrG¾AS2é=QªXbóp¨v20140607_00499_stKsb334@뾌/£²?{R™@€E_ºá= ½<9<¾>úáHe¾¨õÃ
EVÖ¸Dé²DqŒ{AUtì=4bóp¨v20140607_00501_stKsb334@뾏Q¡Þ?ƒÕý@€Ea]ì=à¬ý=%v_?=p¤h¾œ(ö
EX,¤DbÏDr%¢AU.a=§rbóp¨v20140617_01130_stKsb334@ë¿I"΁?·¿Ü@€E³øf={šÉ;îO?+…i¾´9X
E¯õHDé'DqõPAVׂ=Wsbóp¨v20140617_01132_stKsb334@ë¿IˆJ&j?½vF@€E³Ñ=œB>‰€?®g¾Ã•
E°N¸Dc7ðDq–fAWŽ=}|bóp¨v20140620_00981_stKsb334@ë¿©à×pÀ?Gh6@€E"FÃ=É<?<Ÿö?B\e¾\)
EÏšDé•ìDq­AVú¤<†Ÿbóp¨v20140620_00983_stKsb334@ë¿©äɾP?I{Ž@€E"÷3=̹?ä[?J=qg¾Š=q
E®öDc ÕDr/ÏAV¹Z<Œrbóp¨v20140623_00919_stKsb334@ëÀyZ	?Eô†@€E‰wö=Éy.>ôæ"?'\f¾œ(ö
E…rDéw
DrBNAW"›<ªØ©bóp¨v20140623_00921_stKsb334@ëÀ|¼Ô‡?*¢=@€E‰'\=ӓÍ=¥
Ý?O\)h¾£×

E†ŽöDb»#DqXAW^<K]ßbóp¨v20140624_00251_stKsb334@ëÀ")u?RÔË@€E‰ä3=Ä}?¤hè?G®f¾–
Eƒ¸Dé¨ÅDqlJAW6ú<›7‡bóp¨v20140624_00253_stKsb334@ëÀ",ÙøY?W(W@€EŠIì=è›R=@†¹?W
=f¾œ(ö
E…=DbÛdDrªoAW°/<·¡¶bóp¨v20140624_00899_stKsb334@ëÀ)Cáa?2­þ@€E—çÃ=é¿>YU?B\g¾œ¬
E"j¸D郶DrD{AWTà<LF–bóp¨v20140624_00901_stKsb334@ëÀ)G2sñ?(Å®@€E—>{=Þ×Ç?Y•^?ˆõÃg¾¡ÊÁ
E"9®Dbã¦DqŽwAW8<²Öbóp¨v20140702_00775_stKsb334@ëÁ%•f^"?Œz	@€Ezq=‰"°:͐?#×
f¾–‡+
EpôöDémyDr`´AX'z=̋bóp¨v20140702_00777_stKsb334@ëÁ%™$<?³@€Ez"={òH=Z"?¸Ri¾ Äœ
EsFDbÐÕDq¦AXåc=Þ§bóp¨v20140703_00535_stKsb334@ëÁC£PÝ=?7ãµ@€Eƒ7H=¸Å?>-ù7?fffe¾™™š
E}šDé§ðDq¦fAXÔq<…4bóp¨v20140703_00537_stKsb334@ëÁC¦‰ìþ?Bè@€EƒŽÍ=ö+
? ð?"záf¾"t¼
E~&áDb×ÏDrk#AX²²<²b¨bóp¨v20140706_00461_stKsb334@ëÁ¦‡µvD?aª@€E¦<
>7Ãn>G¼Ê?°£×f¾ˆ´9
E¢¶¤Dé{¶DrTþAYǧ<Ð~1bóp¨v20140706_00463_stKsb334@ëÁ¦‹äÉ?*Ä@€E¦¢3>E±?!®?ë…g¾£×

E£Ü)DbÜ)Dq§AY]¨<¿²bóp¨v20140712_00559_stKsb334@ëÂdKiµÑ?‰v@€E—3×=ô¡´>]Î?ù™šf¾ŽÙ
E'`D靪DqHBAY¦<Ð/bóp¨v20140712_00561_stKsb334@ëÂdO7/í?¦¸@€E–ÉÍ=çÁm>3:?¨õÃg¾‰7L
E',¸DbÖÉDrø"AYڊ<¢O¶bóp¨v20140804_00110_stKsb334@ëÅ?çTwü?¥ù?@€E®îì=žà"> ?.{e¾¨õÃ
E©'Dé¿3Dq·+A^A=_HAbóp¨v20140804_00112_stKsb334@ëÅ?êÇ>m?³"@€E¯ÖR=êÏ1?ò€@?=p¤f¾²-
EªÐ¸DcþDrZ^A^³=™^ñbóp¨v20140911_00303_stKsb334@ëÊ(1W;?‰Z@€E–m)=æ=1?@š?uf¾ŠÀƒ
E"¤Dé'ÓDrYAbq!<ž‡¸bóp¨v20140911_00305_stKsb334@ëÊ,N¢¥?۟@€E•‡q=ïü?ƒ/ñ?‡®g¾"zá
E"áDbæDq"Abtš<Ö#bbóp¨v20141006_00151_stKsb334@ëÍ  »l'?AU˜@€Eœ
=¯^Ü@U?"33g¾"zá
E¿öD髶DrRAf.‰<ø€+bóp¨v20141006_00153_stKsb334@ëÍ £÷'?H¼B@€EÂYR=¬´Ô?9?n{g¾ Äœ
E¿™šDbÍãDqÛ#Ae§q<Ð×bóp¨v20150523_00241_stKsb334@ëéÊ;©?1wH@€E²ö=¼)ˆ=ûÐ?ƒ×
g¾ß;
E®qšDé7Dr)üAj+ÿ=ö_bóp¨v20150523_00243_stKsb334@ëéÊ>m£ò?!Kô@€E²àö=ÊJ!?4Iê?…¸g¾ Äœ
E°¿ÃDbùüDqRAiÇ]<àI[bóp¨v20150529_00499_stKsb334@ëêƒU!Dž?1Y^@€E¬Kf=ž?kal?G®f¾/
E§]\DéÒFDqišAh&è= *bóp¨v20150529_00501_stKsb334@ëêƒXL}??øó@€E°öá=¾ü?åv?"záe¾Ÿ;d
E®>öDbÍÃDr–úAiDÇ= 2bóp¨v20150529_00547_stKsb334@ëêƒÃV;¡?</€@€E¡žH=¥ö =€üÁ?hõÃf¾'hs
E¢{DéÍDqjNAhô<Ô$Cbóp¨v20150529_00549_stKsb334@ëêƒÆiÆÃ?@CÉ@€EŸkš=²ÿm>'tÊ?uf¾˜"u
E›a×Dc–Dr†¨Ai=Adbóp¨v20150529_00595_stKsb334@ëê"+p¶÷?1:-@€E˜‡¸=ª|ð=Å?=p¤f¾ŒIº
E"¯®DéÊ^DqUÓAhEÒ<Ågbóp¨v20150529_00597_stKsb334@ëê"."×
?>úÄ@€Ež_=³Ã¤?c?W
=f¾'hs
E›Ø=DbéËDrX1Ai,‹=§¿bóp¨v20150531_00393_stKsb334@ëêÇ@Û‰?W7@€EˆÊf=Ç1¤=ìV¶?#×
f¾†$Ý
E"«ÃD齪DqìAh
Ñ<Â!
bóp¨v20150531_00395_stKsb334@ëêÇDDȲ?K€s@€EˆíÍ=ç
Ü>§¹î?J=qg¾‹C–
E"ˆRDbÊ°Dr81Ah"U<Ï/ bóp¨v20150531_00801_stKsb334@ëêÍ1cZ?4«6@€E§†á=Ú.?%±?‹…f¾…¡Ë
E¤¦=D鞠Drc#AgÏ4<ébóp¨v20150531_00803_stKsb334@ëêÍ4¸É¶?;®™@€E¦§3=×Öm?"?333g¾…¸
E£ì=DbñDq†¨Ag¥=<¨B³bóp¨v20150723_00823_stKsb334@ëñf¿)«Ë?3>?@€E'þ®=¿s4?šÍ?k…f¾œ¬
E\DégdDrJÁA\¢h<…Ìbóp¨v20150723_00825_stKsb334@ëñfÃA?*5<@€E'X…=Çút='&?Tzág¾¥`B
EŽ©ÃDb¸RDqJoA\$™<X]bóp¨v20150804_00295_stKsb334@ëòá[l²Ü?)‰œ@€E·yf=ò"w>ÏýV?Që…f¾€ƒ
E²ŒDêËDqìAZbD<ošubóp¨v20150804_00297_stKsb334@ëòá^g™Â?)@€E·®ì=ð@ƒ= ϳ?˜Qìg¾™™š
E´Db×LDr¬JAZé<ž§£bóp¨v20150810_00357_stKsb334@ëó¢ Åýü?¡Æ@€En<f=±>MÐ?¸f¾bN
EeHDêDrFAYG1=F1bóp¨v20150810_00359_stKsb334@ëó¢#²?Ÿb;@€En²=›Ü?G_?:áHh¾©ûç
EgÊDb¤¼Dr¶5AYÿÎ=`aZbóp¨v20150830_00111_stKsb334@ëö Läʚ?<gz@€EÞ¥=ô_Í?	²+?W
=e¾€
EÚ,öDéð´DrYìAV(î<|– bóp¨v20150830_00113_stKsb334@ëö OîjV??ô¡@€EÝƚ=ËH"@	i?´zág¾£Sø
EÛ^ÍDb?Drã#AVT8<œñTbóp¨v20150907_00115_stKsb334@ë÷ /šd?/€@€Eÿ…>lz?Xã'?¢\g¾ž¸R
EŒ.DêTDq¤JAT©'<™÷bóp¨v20150907_00117_stKsb334@ë÷ 3qq‡?Ýò@€EÏq=ýC?	\Ü?¦ffg¾"÷Ï
E‹ï3Db¬{Dqò^ATº
<œ!bóp¨v20150911_00235_stKsb334@ë÷¢÷jÕ·?1&K@€E†<®=áç>ÿ[Š?fffh¾–
Eƒ÷ÃDê6ÑDqb-ATaÀ<aÂ/bóp¨v20150911_00237_stKsb334@ë÷¢úP¾‰?(²I@€E†Å=݆s?不?˜Qì`¾›¥ã
E"x¤DbëÇDq¿;ATDG<ªZ'bóp¨v20160719_00639_stKsb334@ì¥R?®Ò@€E^R>^Ô?
?¹™šf¾\)
E‰ÉÃDé"þDrlÝA]'r<Ȭbóp¨v20160719_00641_stKsb334@쥻'ø?P@€EOš>#"";Òà?•Âh¾ˆ1'
E‰´fDbÃdDq¨A]%8<ç¸bóp¨v20170623_00811_stKsb334@ìIë,?ž[·@€E ·ì=•Â"=¢h{?0£×g¾–‡+
Eœ‡\Dê'Dq¬ÝA\–é=Nm×bóp¨v20170623_00813_stKsb334@ìIîc?šy@€E ¤=ړù;÷ÅÄ?s33g¾±©ü
EœšDbÝ?Dr	XA\–ÿ=`êAbóp¨v20170629_00490_stKsb334@ìIÂ<CÈW?bO@€E£´H>	ž7>Ò&'?†ffd¾ŽÙ
E ¡
Dê+ßDreÓAZãb<¢×Âbóp¨v20170629_00492_stKsb334@ìIÂ>Ô¹?&;
@€E¤6f>±–=S'Ð?\)g¾\)
E Ý\DbڏDr×¾AZÐp<ζzbóp¨v20180327_00745_stKsb334@ìkªßíöé?ˆy²@€E²þf=«H>&o?¸Re¾É7L
E°®Dê@jDr•ÓAQ=!»õbóp¨v20180327_00747_stKsb334@ìkªã=²=?\Æ5@€E²˜¸=•ä"?òC?Tzág¾¤Z
E®¤öDc$¬Ds#TAQcø<û~gbóp¨v20180525_00457_stKsb334@ìsSc¯¨?Qž@@€E¾8¤=áza=ÄH?\(öf¾•
E»\Dê#dDrµAVï<ÉÂêbóp¨v20180525_00459_stKsb334@ìsVaê?Xœß@€E¿+Ã=ÊU(=|ùö?p£×h¾° Å
E¼qDb®wDs2 AVäÐ<ÄC¢bóp¨v20180525_00841_stKsb334@ìsoXb˜?'—ý@€Eª£==œ£ð=Â3ƒ?O\)f¾¦ff
E¦œ¤Dê;DrpÅAW§l=.¹gbóp¨v20180525_00843_stKsb334@ìsrÌ ?Œêñ@€E«tf=Îõ·=•fæ?0£×g¾šŸ¾
E¨2DbÕ`Ds
AW‰=(܂bóp¨v20180804_00835_stKsb334@ì{湜(•?}JÎ@€E"×ì=̖>Ú)ä?E¸h¾ A‰
EìDê(DqqhA_¿=
"bóp¨v20180804_00837_stKsb334@ì{æ¼DÄ«?‰‰@€E"xf=¹®?2ǹ?W
=e¾›"Ñ
E'uHDc
=DqÅãA`zÈ=L˹bóp¨v20180812_00391_stKsb334@ì|áÓ0©–?i…@€E•§¤=›Ä=ɏ?(õÃg¾©ûç
E'HDéñªDqû–A_Ú{<ÔZ@bóp¨v20180812_00393_stKsb334@ì|áÖ:.z?luL@€E"eö=Ê\S<e8®?ƒ×
g¾'hs
EtfDbmÃDr}¢A`~g=»çbóp¨v20180814_00216_stKsb334@ì}!Ôô~m?Bˆz@€E¥‰q=á®='ƒ?Ž{e¾Oß
E¡OÃDéî5DqÕ/A_à<¬¤ubóp¨v20180814_00218_stKsb334@ì}!×þ‰ˆ?GGë@€E¥R=î‰=GEÛ?Tzáh¾¨r°
E¡CÃDbJáDrSA`"<²õzbóp¨v20180816_00267_stKsb334@ì}b]Öðg>ÿ¨i@€EƒPR>®/<)ؓ?Ýp¤f¾šŸ¾
EÉqDê'¦DqëuA`I-<Ñ»bóp¨v20180816_00269_stKsb334@ì}b`Ñ̑?@€Eƒ	ì>A¿?s¨?å¸g¾"t¼
E}¨DbÄ{Dr_\A_ù~=*"bóp¨v20180829_00181_stKsb334@ì^D¹˜?SO@€Eœr3=§×=R×;?.{g¾™‡
E™ÜRDêðDqËAb+<õVÂbóp¨v20180829_00183_stKsb334@ìa1û?dÓ×@€E›–>/Š?c›?ñë….¾®{
E˜)Dbç}Dqý`AcUÝ=Ä`Ãbóp¨v20180831_00163_stKsb334@ì@Äëg?€P@€EŽY®=¸j¤>µÑÊ?=p¤e¾¡G®
EŠÞöDê5hDq™ªAbÞA=+[lbóp¨v20180831_00165_stKsb334@ì@È?¤±?sÞ@€E=€?2r?™šg¾™‡
E‹BáDbäœDqíÓAb;Y=Šbóp¨v20180901_00211_stKsb334@ìaÝ/›?]ñ@€E{)=¼? 'd?ƒ×
f¾œ(ö
EtœÍDêFDr.éAblš=ƒ<bóp¨v20180901_00213_stKsb334@ìaå_?J «@€EzS…=Ì%Ó?'w?fffe¾œ(ö
EsÃ×DbŽ˜Dr«ÇAbV	<êt

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_78n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  196 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             L(iv20100329_00612_stKsb349@êþ«²lԕ?D'Y@€E •¤=¥˜p?/iµ?ŒÌÍf¾—
=EŸªáD"BNDa͑AL'¥<JÊqL(iv20100329_00614_stKsb349@êþ«´îÿÓ?@'@€E 3=­‹H?""€?¼(öd¾¨õÃE¡ò)DÊÝ`DaÓALM<WFúL(iv20100330_00702_stKsb349@êþËÙ­…à?25±@€E¡ù3=±–,?RSŸ?Æfff¾ß;E¡ÌfD"^¸DaˆBAL¡<hÆL(iv20100330_00704_stKsb349@êþËÜJ¾À?5l@€E¢K×=½6,<Âwº?\e¾¦ffE¢)DÊîwDaCALx<âuL(iv20100408_00569_stKsb349@êÿêGÑû¶?,²$@€E•ÑR=©æ¬=*÷f?ºáHe¾—PE™UìD"uôDaM¢AKÖÙ<'SyL(iv20100408_00571_stKsb349@êÿêJV`	?8D
@€E–X==摓>Ù+?´zád¾£SøEš?
D˾Da;3AKÔG<U©ŽL(iv20100409_00477_stKsb349@ë	åM×Ï?)¦£@€Eå{=ì@Þ>3™?Ôzáf¾œ(öE"'…D"[–DaÛAL<q¹—L(iv20100409_00479_stKsb349@ë	çÐô¥?"Þ3@€E'=¿!=ï(V@d¾ A‰E•èDÊø¤Da7
AL^<ŽnL(iv20110728_00243_stKsb349@ë;`Ϊ<Õ?2™ú@€E¤l=¶àx>êüH?…¸g¾ž5?E¤ ¤D%ÉDYqAT]O<™<¹L(iv20110728_00245_stKsb349@ë;`҈=|?0_@€E¥Ù=¬áô>7'?"záe¾­VE§ìDÌ­šDXÃuAT`W<ˆL(iv20110817_00628_stKsb349@ë=ãEé
 ?GË@€E"¸>Fß>\ÙÁ?½p¤h¾£×
E1ìD%šNDXà1AR'í<kþ5L(iv20110817_00630_stKsb349@ë=ãIoë?!}Ž@€EÅÍ>C×?ª¦?\d¾­VEŽî¸D̎éDX/ÏAR1<B^L(iv20110901_00456_stKsb349@ë?ÁҖJ…?)úa@€E¸«š=Ƥ>ý'*?ƒ×
g¾¯ E¹o®D,ê-DQ‡LAP34<'èL(iv20110901_00458_stKsb349@ë?ÁÕÑÎi?*_œ@€E¸ Í=Ç~o>Ǭy?¦ffd¾±©üE¹;qDÐDÕDPï®AP3<a"¾L(iv20110917_00429_stKsb349@ëAÂâAé"?1Á×@€E€Ú> °Š?1˜Ý?ٙšh¾ŽÙE€D%KdDXÛdANi<¥H¶L(iv20110917_00431_stKsb349@ëAÂæ[L?)±@€E€Û{=ý ?>¦ý¢?šáHf¾ª~úE…ÃDÌkDXžAN†ô<Vø{L(iv20110927_00100_stKsb349@ëCr<]~?€2z@€EÒǏ>z€<êÿ%?p£×e¾˜bEғìD- ´DQÃuAM×ä<ÞìL(iv20110927_00102_stKsb349@ëCu^#?uc@€EÓ=œÂœ?
&#?s33e¾–EÓ'HDÐN-DPÂoAMê<£L(iv20110930_00145_stKsb349@ëC`SSÔé?X@€E©M=®·¸?
Ìk?¥¸g¾¡G®E©ýšD,èƒDQ—ßAMöc<¡ìL(iv20110930_00147_stKsb349@ëC`V´ÍR?v3Ð@€E¨ë=ÄØE?
h?^¸Rd¾¹Û#E©'HDÐBÙDPÏAM¼Å<»ÒšL(iv20120316_00400_stKsb349@ëXi{ó"?&'æ@€E¬X==³Kœ>žsj?Ÿg¾™™šE«fD%åDZgðAW
<—'L(iv20120316_00402_stKsb349@ëXi~	?%ž@€E«TR=½Ž0;•vª?¾¸Rf¾¢ÐåE¬O®DÌ1ìDY‹×AW%F<ƒÆíL(iv20120319_00535_stKsb349@ëXÌHÌv?Ûb@€EÃ=⋱>Å^!?ü(ög¾¶E¢Ež"qD%Y‰DYß®AX-<'XQL(iv20120319_00537_stKsb349@ëXÌL³&?âø@€EÍš=àp—="Ïp@e¾¢MÓEž3DÌ{®DYHAWÜP<¾¹¼L(iv20120602_00286_stKsb349@ëb)+¯à?­R@€E—8)>(¼S@CD¿?n{d¾†§ðE"1×D,´ÍDR`AcíŽ=£tzL(iv20120602_00288_stKsb349@ëb)/€v2?.J@€E–ûR>AÈ@œ2ó?k…f¾gl‹E"JfDÐ'ðDQ4îAdÆE=…_\L(iv20120607_00766_stKsb349@ëbÈý$Þ²?P¨"@€Est=ž§>€¥Ò?ƒ×
f¾/En³×D,à1DQևAf+W<ÏuL(iv20120607_00768_stKsb349@ëbÉô«?)˘@€Es¸=¯›ð?œ€b?Š=qe¾¬1Eo¢DÐ2DQ¬Aeº<Œ÷L(iv20120610_00594_stKsb349@ëc'÷Ùá?;#@€E"çì>*§ú=e!?¡G®g¾…¡ËE'¯®D,ï
DQ½AfJg<¤µ°L(iv20120610_00596_stKsb349@ëc'ü3­,?"®†@€E…¤>p.>¶)S?Ôzáe¾£SøEƒ)HDÐHjDQHAf»<âtšL(iv20120616_00380_stKsb349@ëcå0áŸ?'f0@€E‰¤Í=ö""?£?ƒ×
f¾¥`BE‰=D,ÖÙDRSDAfÉè<º7¿L(iv20120616_00382_stKsb349@ëcå	B"	?$›f@€E‰€=Æuä?Oì=?¢\L¾¤Ý/E‰PáDÐ2ÉDQm'Af%<ÓäL(iv20120617_01004_stKsb349@ëd;ó I?C€{@€EyϚ=¯ë>ŒŠl?ŒÌÍd¾£SøEvG®D,ŽVDRNAgú<¿ÔÿL(iv20120617_01006_stKsb349@ëd?ŠdG?Gn@€E{A\=³ Ì>]&™?€f¾¡G®Ew'DÐ
DQ0sAgz<§
?L(iv20120628_00313_stKsb349@ëec]¬žY?
ځ@€E˜•)>·U=Û¢?Ÿf¾‹C–E™löD,ØBDRd9Ai
=ñŸL(iv20120628_00315_stKsb349@ëecam¾I?õ@€E—ž®>|ò=6!/?¼(öe¾'ë…E˜›…DÐ/#DQ¤ÝAi¢<ÙÁKL(iv20120703_00724_stKsb349@ëf"dùª?$B@€Ezù3=±¿D>πÅ? e¾¨õÃEwœD-øDQÕAié<À¯°L(iv20120703_00726_stKsb349@ëfˆK=–?ICÈ@€E{p=Óì>%…?àe¾ ÄœEw	ÃDÐSçDQ
AiPˆ<ÑڃL(iv20120705_00327_stKsb349@ëfA
n¾z?€à@€Ez${=ø}?Œ={?™™šP¾ÀƒEz–fD,­qDRÔAkOË=ƒ,L(iv20120705_00329_stKsb349@ëfA
£A8?'Ô­@€Eu,)=Šü\>ðÇÎ?'ë…e¾ÀƒEr–DÐ-DQâAjœq=C®ËL(iv20120706_00812_stKsb349@ëff^ãU$? X˜@€Eb§Ã=ÈØy<˜©w?œ(ög¾¦ffE_D-DQ¶AjŒÙ<ÆyuL(iv20120706_00814_stKsb349@ëffbm"m?ø@€EbŸÃ=ÂìP?ˆO§?ØQìe¾®{E`.áDÐPÍDPü9Aj¾ˆ<éªVL(iv20120707_00386_stKsb349@ëf'ñÑÄX?
0Ê@€E|¥q>EãÚ>îÛ?«…g¾"t¼E}‹…D,îwDRPAkm!<îÕkL(iv20120707_00388_stKsb349@ëf'õ >þá=@€E|ž{>â;?D™W?ü(öe¾©xÕE}îDÐ4DQŒ‹Ak@:=ÕLL(iv20120712_00364_stKsb349@ëg'
…b?jPì@€E‹³H=û0=2ñ?£×
e¾Ÿ;dEŠ^áD,xƒDR!Alw=tPL(iv20120712_00366_stKsb349@ëg',Þ/?T"0@€EŒï®=…ˆ`>Éý?aG®e¾šŸ¾E‹ADÐqDQ4¬Al]0=î)L(iv20120716_01165_stKsb349@ëg§ë
Åe?V‹ê@€E•uá=‰È>ðc?Y™šf¾Ÿ¾wE"
ìD,€DQæAlÂ<ë1µL(iv20120716_01167_stKsb349@ëg§î0Õ`?]³@€E•Š=«Â">Yˆ?—
=K¾©ûçE",RDÐ+DPë¶Al,P=÷VL(iv20120718_00642_stKsb349@ëgäbªÏÍ?2®@€E­ò3=͝>'åË?¨õÃh¾•E«ñìD+њDRTÍAl¹Y<ÌôïL(iv20120718_00644_stKsb349@ëgäe÷áN?<J@€E­Û>Š¦?Š½Ê?£×
d¾"záE«õHDÏC#DQˆ¤Al²4<äoL(iv20120725_00592_stKsb349@ëhÅ"P<X??ÞÇ@€E†ž…=ËÆð?_?G®e¾'hsE"›×D,r=DQýqAn0Š<½'íL(iv20120725_00594_stKsb349@ëhÅ%[¨??Þò@€E…£®>ØÛ@
ô•?¢\e¾®{E"‡šDÏü´DQ4îAn«9<åÓæL(iv20120731_00735_stKsb349@ëi"Îø;?k:…@€EX'…=X¢¡>à\?xQìf¾©xÕETì)D,¹ªDQôjAn@²=+ƒrL(iv20120731_00737_stKsb349@ëi"Ò['"?gÔÈ@€EXM\=…]X?¨×??®{e¾¶E¢ET'3DÐFDQ)ËAnüi=!«ML(iv20120801_00538_stKsb349@ëi£ÊcK)?:Y@€EV%
=ŠœP>"}±?aG®f¾²-ES³
D,Ö¨DQõAn¢Ç<ÍvÏL(iv20120801_00540_stKsb349@ëi£Í§ƒ?){@€EU'=ÐO>LE˜?ê=q[¾²°!ET'¸DÐ)ôDQ6%ApÈ8=E<L(iv20120803_00100_stKsb349@ëià¨|?'ëW@€E‹…=Ë1²>ÀF0?¬ÌÍh¾´¼jE‹ÃD,tZDRÖAoÁN=ö~L(iv20120803_00102_stKsb349@ëià;Ó?‹¡@€E‹W=€mŒ>‡…Œ?"33e¾§ïžE‹1\DÐZDQ¤ÍAmM ="Ü@L(iv20120812_00445_stKsb349@ëk7ŒS‹?g×þ@€E"
×=õÜ?!7?¥¸e¾™‡E';®D,ÀsDRXAp…=V©]L(iv20120812_00447_stKsb349@ëk:ŸŽ%?iƒÆ@€E"rf=­á4?x
•?¬ÌÍe¾®{Eƒ3DÐ bDQ>%AqU=pZL(iv20120814_00517_stKsb349@ëkC5AP?"B@€E†Ñì=Öø´?‹m±?xQìd¾˜"uE"îáD,˜öDRfApwv<̵eL(iv20120814_00519_stKsb349@ëkC8UŒO?ú<@€E‡R¤=Ñ0>–¯s?ü(öe¾«E‡–)DÐ/DQIºAq,=1ML(iv20120815_00068_stKsb349@ëk_©Qwí?[Ç @€E‰+{=Ä¡9?`³?Ï\)h¾œ(öEˆðfD,tÝDR½'Aq6=2¶£L(iv20120815_00070_stKsb349@ëk_¬"î<?>D4@€Eˆ¿…=ß<>'F?¹™še¾µÂEˆ©×DÐøDQìApS=V&L(iv20120817_00404_stKsb349@ëk£Éš¾2?nl!@€E^®=¤Ô?(ã?¢\d¾µÂE[ö=D,!DRçAqž'=N}*L(iv20120817_00406_stKsb349@ëk£Ì¾úÒ?^ØL@€EaÍ='eì=g‡)?˜Qìf¾·KÇE^¥qDÐÏDQ0ÕAq*@= ÐL(iv20120818_00632_stKsb349@ëkÄà&V?Lé@€EžÂ3=˜ô ?kڑ?¦fff¾™‡Eµ
D,ƒ…DQè"Aqs==	©L(iv20120818_00634_stKsb349@ëkÄãD?Y¿@€EžŠ×=œ¨œ@wÈ?ºáHa¾«EåDÏô1DQAs7e=41ÖL(iv20120828_00415_stKsb349@ëmZŞ?}׺@€E«í×=Ë0"?S"Ù?°£×d¾¦ffEª{ìD,€öDR'mAs¼={ÕL(iv20120828_00417_stKsb349@ëm…¸;?YGù@€EªÐR=µ<œ?"jÓ?™™šf¾´9XE¨ÕDÐsDQ0RArÇ=S&øL(iv20120909_00275_stKsb349@ën€áD"?D`¦@€E­-)=ˆ×Ì=•p?šáHe¾§l‹E«RD,³#DR9ÛAt
8<÷ˆL(iv20120909_00277_stKsb349@ën€äUT›?4W%@€E¬ò=¥6Ð?EÍ?Ç®e¾½ó¶E«=DÐ"DQW®As>3=¦òL(iv20120912_00277_stKsb349@ënázÛxŒ?Ž*@€E´ =ëp=ga±?øQìe¾ª~úE²
D,³–DR)ÛAsU
=9iOL(iv20120912_00279_stKsb349@ëná~_· ?ñ@€E´<
=Íل?wð?ÚáHe¾±&éE²
RDÐ"fDQU¢At\j=/<àL(iv20120919_00182_stKsb349@ëoÀàœ'h? gŽ@€E–Hö=ë¯Ì?!Ã?èõÃe¾ ÄœE"&fD,ˆ"DRAtk[=%&L(iv20120919_00184_stKsb349@ëoÀã°Xù?ü‰@€E–f=>¾?\¶×@¸#¾ A‰E"¹\DÐPDQQüAxÌq=‡&!L(iv20121005_00140_stKsb349@ëqÁI㓹?`'¨@€E¡R)=…"?õ"6?Ó33f¾©ûçEžÉ
D,I'DQö%Avéþ=i:éL(iv20121005_00142_stKsb349@ëqÁL»ŸÔ?…J@€E¡~3=Æðä?¸;?ÌÌÍe¾·ÎÙEž§×DÏïLDQAtxx=Û'½L(iv20121014_00192_stKsb349@ërà1Õ 0?&Σ@€EÑÑ3=È4?ÞÛ?Ü(öK¾Ÿ;dEϖ{D,xRDR\AyÅ°="ôL(iv20121014_00194_stKsb349@ërà4êGÝ?&-9@€EÑÕ\=¨
ô@Bi?×
=e¾«…EÏüDÏýyDQ"ÁAw¯=6ݶL(iv20130315_00573_stKsb349@ë…ëX³æ!?"ží@€Ežš=¿¤?p	d?§®g¾ ÄœEžÁ×D,"^DSJAS{Š<¼¡L(iv20130315_00575_stKsb349@ë…ë[‰xº?'‹j@€EœôÃ=Û´?)‡c?¨õÃd¾±&éEž {DÏÀDRASêd<ž+òL(iv20130325_01083_stKsb349@ë‡,i :2?
ÓF@€Ešä=Üý>Æe@
p¤g¾®{Eœ)D,PƒDRµôARA9<©}†L(iv20130325_01085_stKsb349@ë‡,n(Q®?a¹@€Ešªš>
g>á¡@¸e¾ª~úEœÁìDÏæDQÞ¨ARØ<½€ZL(iv20130714_00498_stKsb349@ë•ÇuJ?5"á@€E®â®>9?g‡?×
=h¾¯ E±
D,håDRÞ5AMÖo<"˜kL(iv20130714_00500_stKsb349@ë•ʊ}?7%Þ@€E®…>J"z</~Ì@ffd¾›"ÑE°ƒìDÏþéDQºòAM­V<­Ç¬L(iv20130723_00330_stKsb349@ë–%:Úa?`ÏT@€E®R=ç4ÿ=¿hÓ?E¸f¾§l‹E€ÜáD+ԜDRHAN<(<»¶ëL(iv20130723_00332_stKsb349@ë–%=K`?]¥@€E{
=¾l¤=Š?5e¾¥ãTE€|DÐoDQRAN¦<µiµL(iv20130724_00649_stKsb349@ë–E§>my?I~@€Eö=¡¿€>á'«?‹…d¾¡G®EŒ³ÃD,'=DR
=ANzs<qª®L(iv20130724_00651_stKsb349@ë–Eª¢•?B®`@€Eh¤=ǶÌ>Æ?"33e¾«EŽ=DÏøþDQÇAN¼
<'	L(iv20130801_00083_stKsb349@ë—?œ3ã?Kþ@€E"…¸=¼ˆ0>¼¸?¾¸Rh¾²-E…HD,<þDRÙºAOì<´—L(iv20130801_00085_stKsb349@ë—?Ÿ1=æ?<49@€Eƒë==·%,?ÕóB?°£×d¾®—E"é
DÏßDQ÷®ANï<g¨ŠL(iv20130801_00515_stKsb349@ë—Cs|t?Lê@€E|'H=á\»>»£?p¤g¾´9XE{lÍD,nfDREÓAOdÝ<ˆñL(iv20130801_00517_stKsb349@ë—Cv·§w?1"¤@€E{=¹3x?6B'?•Âe¾©xÕE{V=DÏ÷\DQgAOV<SåÝL(iv20130801_00755_stKsb349@ë—E]CÈ,?Ce@€Eom\='T˜<¨ÅA?†fff¾¤ZEm.D+ËTDR&éAO3c<ƒ›L(iv20130801_00757_stKsb349@ë—E`Xô?D‡¦@€Eo
=¨…=N+C?'\e¾·KÇEnï×DÐXDPø"AO<XjL(iv20130804_00542_stKsb349@뗣4ü ¢?§q@€Eš)š=Ï2C@6'?ê=qf¾¤Ý/E™ÇìD+ÖVDQüîAO{Ñ<ÇÛ²L(iv20130804_00544_stKsb349@뗣8??+f@€Eš =à·Þ?3¬É?ìÌÍe¾µÂEšöRDÐéDQKdAO€^<œNL(iv20130804_00934_stKsb349@뗦¶Â"t?>9è@€Ežü…=³dP@E?Ž{g¾—PEœ—ÃD+x¤DR&ÉANÂu<'@àL(iv20130804_00936_stKsb349@뗦¹×&Ã?;+U@€EŸ¸=³XH=†_	?xQìe¾©ûçEžHDÏçLDPã#AO ÷<UU`L(iv20130805_00460_stKsb349@ë—Ã(œ&?/K@€E¥Ã=Ó=š"Ñ?ÈõÃf¾©xÕE¤Q…D+ùªDQÞ%AOH9<‡ñL(iv20130805_00462_stKsb349@ë—Ã+ïlµ?5{ß@€E¦)= Ë¨@Õ?¢\e¾¨r°E¥—×DÏû¦DQXÅAOÀŸ<w¤^L(iv20130806_00709_stKsb349@ë—å1 +Y?iè@€E¤'R>
+?ʙ?¦fff¾¤Ý/E£êD+£×DR0ƒAO†Z<mšÐL(iv20130806_00711_stKsb349@ë—å4׈=?B@€E¤y=ô»J?hö?k…e¾¢MÓE£HDÏúNDQ'}AO`‰<sìL(iv20130813_00068_stKsb349@똿ƒXDe?`-@€E³µ=¤½"=Ï!)?Y™šg¾«E´±®D,
NDQ`AOö}<‹Ð½L(iv20130813_00070_stKsb349@똿†Œš?FtÐ@€E³A=À÷ˆ=ðË?Tzáe¾¸QìE´Š=DÐ
FDQâÁAP7œ<"!aL(iv20130813_00392_stKsb349@ë˜Äô?¹?Q[³@€E¡ö¸>9in?ã3¬@ë…f¾Ã•E¡!…D+³dDRnVAQÔÊ=R½L(iv20130813_00394_stKsb349@ë˜Ä÷ˆã?5™™@€E¡\q>Ž>œ+r?Ã×
e¾·ÎÙE¡ÉDЖDPÜAPŒ<kE
L(iv20130818_00382_stKsb349@ë™b(š?¢'@€E˜ÏÍ=ü1'?'Œ­@\)f¾š¬E˜šáD+öéDQâAPÏT<žZL(iv20130818_00384_stKsb349@ë™bLÖr?Ül@€E™…=é§÷?g!ø@ë…e¾¬1E™"…DÐøDQQüAPèÏ<¢
L(iv20130826_00282_stKsb349@ëšbÛ?Q®<@€EH=‰÷>¦"7?ˆõÃg¾ ÄœE+ìD,'DRLþAQ'Á<˜¦$L(iv20130826_00284_stKsb349@ëšbR´Ù?A¿á@€EŽAì=» ?Š$î?¹™šf¾¯²E´RDÐÕDQFAQ‰/<Š5L(iv20130827_00330_stKsb349@뚁àzî?9±û@€E¥Ÿ=ÞÂ=Í
?·
=g¾¢MÓE¤D+÷®DR´9AQ^<…l¸L(iv20130827_00332_stKsb349@뚁ã)•¦?'L@€E¥¾=ÈÈ8>òfË?˜Qìf¾¬1E¤wqDÐ6òDQ%/AQhH<@L(iv20130905_00148_stKsb349@뛢‹ñ:?ä/@€E¼÷)=Ë#s>³ET?ÚáHf¾œ(öEºk
D+Ó¦DR3TAR|€<ŸçþL(iv20130905_00150_stKsb349@뛢ŸŒx?$ºE@€E¾¤=njÀ>g‹?ÈõÃf¾¯²E¼—šDЁDQHARœï<tBL(iv20130906_00277_stKsb349@ë›ÁÜÄâ?Cä@€EÅw¸=Š?¦×p?£×f¾§ïžEÄÃD+ïmDRÙARâ‹<lGL(iv20130906_00279_stKsb349@ë›Áßñ\¤?DØ¡@€Eŏ×=º>°d²?™™šf¾¨õÃEÃïHDШDQjARÕD<ˆQÕL(iv20130920_00186_stKsb349@띀¼D¯2?RR‡@€Eu:)=°Üô>;FT?LÌÍh¾¬1EráD+È!DRW®AT­w<§H·L(iv20130920_00188_stKsb349@띀¿'Oô?57M@€Eu6==ÇLÊ=ÿ{G?¢\f¾±&éEq©ìDÐDQ#ATÀ»<oJªL(iv20131002_00090_stKsb349@ëžÿÛIÍT?(ލ@€E–°¤>tÑ<ÜÁò?Àf¾ŽÙE"u®D+×mDR.VAV•†<Ÿ L(iv20131002_00092_stKsb349@ëžÿÞq/B?)ÅN@€E–ß×=úÑy?hì@¸Re¾§ïžE•ñ3DÐqDQ¬AVÉ<Õ±L(iv20131004_00231_stKsb349@ëŸA2Š1?[aî@€E¥úR=êðF>qÆR?€f¾œ(öE¢íqD+¡DR1ºAV̀<ÄY=L(iv20131004_00233_stKsb349@ëŸA5¶/Ò?P'@€E¥iH=Ü{Ó='7?‡®e¾Ÿ;dE¢ñÃDÐ
=DP÷ÏAVy#<¦¥ÎL(iv20131006_00185_stKsb349@럀ƩlË?Eö@€E¥ )=Õ2?™eÿ?…¸f¾¤Ý/E£XÍD+êoDQΘAVÏ<§¹L(iv20131006_00187_stKsb349@럀É}r?c¸;@€E¤±¸='̸?(êü?E¸e¾¡G®E¢mšDÏï×DQAVly<ÄU<L(iv20131017_00133_stKsb349@ë àsëêÊ?h»ò@€EŬö=¯<?zD`?p£×f¾œ¬EÂÜáD+ŸßDR${AX™§<Õ¤L(iv20131017_00135_stKsb349@ë àw72?V¤$@€EÄáö=§ól>{æ§?záHe¾®—EÃ]qDÐ
DPûuAXOµ<»|—L(iv20140428_00225_stKsb349@ë¹L³íƒ?NØ@€E¬4{=òfÜ>…Ñj?þ¸Rg¾ž5?E®ÞRD+ÛTDQؤAr}à=­F(L(iv20140428_00227_stKsb349@ë¹PÇ[?Fm@€E¨¤=Ÿ?‡ÚQ?Ç®d¾­'hEª.áDÏùËDR"Aqog=9±L(iv20140526_00757_stKsb349@뼆Mò|?$¼?@€E¥"ö=xš(L(iv20140526_00759_stKsb349@뼆	™0é?5L›@€E¥×¸=k¨L(iv20140605_00748_stKsb349@ë½ÅJ6)³?0!@€E{f=ÌhÍ>Ùã?£×
f¾Ÿ¾wE{èRD+ú-DRìAtƒÏ=RŠL(iv20140605_00750_stKsb349@ë½ÅMYð6?.:Ž@€E{–=Ï(1;kén?O\)e¾—PE|vDÐãDQÛTAsÄ%<©ÚAL(iv20140802_00397_stKsb349@ëÅë r&?%ˆ@€E¥
=ʦc>RÇñ?Àg¾š¬E£"D,…DR^Ad
Û<ÐáýL(iv20140802_00399_stKsb349@ëÅîÄS'?&ßd@€E¥š>
‰ì>È`ÿ?¦ffd¾›"ÑE£B)DÐ#–DQ]/AcÍä<›_tL(iv20140802_00445_stKsb349@ëÅM§%?wÛ@€E§9…=Ìí¦<¢¼?¬ÌÍg¾™‡E¥ŠöD,ÁDR' AdH:<¿".L(iv20140802_00447_stKsb349@ëÅPgVP?Ý×@€E§¢=¿œ8=Xç?§®Q¾–‡+E¦=qDÐ0ZDQ9XAd&<¯"0L(iv20140802_00493_stKsb349@ëÅ­tL®?
«š@€E§Æf=Ԁp>Í¢??ë…g¾šŸ¾E¦šD+ý`DRbAdt =QçL(iv20140802_00495_stKsb349@ëÅ°ÇùS?Š"@€E§'=Ã}Ò>Žµ&?ˆõÃe¾²-E¦,DÐ)‰DQ-'AdPÀ<šE4L(iv20140802_00541_stKsb349@ëÅÄH?P˜@€E¨·ö=ç±¥?6Þs?Î{g¾²-E§	ÃD+õ¢DR‡¾Ac¶8<ÙVL(iv20140802_00543_stKsb349@ëÅ3Îä?€€@€E¨‡=>ð =ö?œ(öe¾¥ãTE¦Å®DÐ-‰DQ?ßAcä9<"šKL(iv20140802_00589_stKsb349@ëÅra|?)É@€E©¦¸=úµ=ÿ^?'ë…g¾›¥ãE§¹\D+èsDR‹øAd2i<¯õÙL(iv20140802_00591_stKsb349@ëÅu˜Ó¡?1<@€E©ð\=ƺÄ>"å?‡®^¾¡ÊÁE¨<RDÐ%DQ1yAc¹ƒ<7ÙL(iv20140802_00637_stKsb349@ëÅÔ)î?"}@€E«û=±?´>Aõ?…¸g¾–E©>fD+ÒoDRˆAcÑã<²BL(iv20140802_00639_stKsb349@ëÅ×y®Ã?(&*@€E¬r\>ƒ>àãJ?Ç®e¾ž5?Eª>öDЃDQƒAd?ß<ÖÈ(L(iv20140802_00685_stKsb349@ëÅ;wåÀ?,©ª@€E¨»Í=Ò6»?%…?^¸Rg¾˜"uE¦ÈRD+ÒDR|)Ac'<'³lL(iv20140802_00687_stKsb349@ëÅ>›Ç?,ÏÂ@€E¨l3>ÜW>ˆ&"?"33e¾œ¬E¦N{DаDQøAcøZ<¢åL(iv20140815_00618_stKsb349@ëÆ¥_"Ç?A‹4@€E•«=¡}ð>tÃ?(õÃg¾²-E"~áD+ÖéDR‡}Aaš<-ML(iv20140815_00620_stKsb349@ëÆ¥bíàï?G;8@€E•Œ\=®Ìü?ç7î?‹…e¾›¥ãE"{DÐjDPñÛAa<™™|L(iv20140921_00308_stKsb349@ëËC·J)D?@@G@€E½¯¸=Ìëk?9?£×f¾å`EºÆöD+BDRsuA[:<²ëëL(iv20140921_00310_stKsb349@ëËCÓþ?A¢¶@€E¼R=ÂØô>K1÷?\)f¾ A‰E¹S\DÏÛDPÜÍAZïê<¦º/L(iv20150509_00546_stKsb349@ëèW»?o>Ø@€E½0š=®¹h>jG3?n{g¾—
=E¾ÐáD,hDRøAVÓ<ç`¼L(iv20150509_00548_stKsb349@ëèæŸ?s«'@€E½á=~m>ãã¿?}p¤e¾¦éyE¿Ð)DÐ5DQó×AVƒo<êÑúL(iv20150722_00637_stKsb349@ëñEå¦gÞ?DøG@€EŽæ=œlä>£4?"33g¾¬1EŽ®D+'DRŽ¨Aaçâ<ÂÃJL(iv20150722_00639_stKsb349@ëñEèöß?A"ç@€EŽº¤=‰¸=‹Ë?ffff¾£SøE8fDÏÿDQ ´Aa`¤<¨–ŸL(iv20150723_00277_stKsb349@ëña@
kù?´@€E"âH=®6?>Âv?Ï\)f¾¥ãTE•Ë
D+ÜDR5AaòÛ<ÐÕ£L(iv20150723_00279_stKsb349@ëñaCHtc?/@€E"Çì=™>Ð>ƒi+?Ž{d¾¨õÃE•›×DÏõ'DQ²Aaªv<‹ÎRL(iv20150818_00301_stKsb349@ëô¤ÆºÔÓ?'š@€E'®=†è%?6}˜?O\)g¾­'hE©3D+Ç\DRZAe,=Rò>L(iv20150818_00303_stKsb349@ëô¤É£½_?V@€E'Ø\='ÞX?¬J ?†ffd¾±&éEŽPÍDÏw…DQ­²Aeܗ=ŠRÕL(iv20150826_00637_stKsb349@ëõ¤¶ۙ?Üî@€EºÌ=Î3\?l<ñ?•Âg¾µÂE¸Á…D++DRÆfAféÝ=/-NL(iv20150826_00639_stKsb349@ëõ¤¸ù?{u@€Eº*>MÙ@&û†?œ(öe¾¬1E¸‹šDχ¶DQ¥AfMå=Kÿ.L(iv20150826_00685_stKsb349@ëõ¥W'ä?€Õ@€E¾u=°â˜=-£Â?£×
g¾£×
EºD+«…DRåôAf¹Z=UqîL(iv20150826_00687_stKsb349@ëõ¥<}?iÖØ@€E¾R{=Íu/>×t½?…¸d¾µÂEºžáDÏs¶DQæwAfºn<Ýg2L(iv20150911_00157_stKsb349@ë÷¢þ?/Kf@€Eƒ¤=Èù$?~Fƒ?záHe¾¥`BE'D+|ZDRnVAh<£×÷L(iv20150911_00159_stKsb349@ë÷¢GGg?,?Ó@€Eƒ_3=¦¨Ð=÷ÿI?"33[¾¸QìE',)DÏyhDQçžAh÷\<ÄüWL(iv20160713_00310_stKsb349@ìã4ï)?L׋@€E^å=ؕ6>½?Š=qg¾±&éE_YšD,DSþAOàÐ<îL(iv20160713_00312_stKsb349@ìã7XVƒ?IcN@€E^…=íña@½?"33e¾¦éyE^šDÐXDQŒ{AOß«<¦«zL(iv20170620_01253_stKsb349@ìH«@[ª¡?žõé@€E ‰q="àÓ?»N•?¢\g¾¦éyEŸWqD+.˜DRŠoAoÕù=ä®L(iv20170620_01255_stKsb349@ìH«CT?žJò@€E¡6Í="ãø?Éjf?\e¾¯ E  ¸DÏ%`DQx´AoF=íÎcL(iv20170621_01230_stKsb349@ìHÊ R!?œÎB@€E·›®="¢>åß?¾¸Rg¾œ¬E¶C\D+"9DRåÓAs@¼=ÑÒøL(iv20170621_01232_stKsb349@ìHÊ£GG½?­V@€E·»=Š!=H ?®{d¾¥ãTE·¤DÏ\DR9ºAnë->{XL(iv20170629_00592_stKsb349@ìIÃõh?X_@€E f>?ÌzE?â\f¾ŒÌÍE Š=D,%DR<îApÐÁ=0›L(iv20170629_00594_stKsb349@ìIÃÕh'?Ä@€E `f>
8>¸N?¬ÌÍ[¾œ(öE °¤DÏÀþDQ[Aq¬(=#†L(iv20180402_00891_stKsb349@ìllH ?ž@€EyR=«ƒ@>M°??&ffg¾° ÅE¯D+"JDRw}AH½i=B¯XL(iv20180402_00893_stKsb349@ìll '€?"'‡@€E©>û?·E?ue¾¼í'EÀDϓuDQU¢AH™$=K(PL(iv20180430_00313_stKsb349@ìo뻈Ìî?©&@€Eíôf=º0¸@:‡â@g¾–Eì¦D+'XDRXöAHjÞ<ˆ…´L(iv20180430_00315_stKsb349@ìoë¾ÎÍ-?@Â@€Eî=Á"€>¤"@G®c¾¦éyEî¹3DÏvÑDQ‹TAHO<`bˆL(iv20180525_00943_stKsb349@ìs™´òf?1Q@€E¤ä=¼Ø(?h6?šáHg¾Ÿ¾wE¥fD+¡DR'áAIj±<FçPL(iv20180525_00945_stKsb349@ìswõ…?0ÓÓ@€E¥×=ޅ"=ÄÖ?½p¤e¾¦ffE¥ä)DÏpsDQ¬‹AI¥h<aù,L(iv20180804_00889_stKsb349@ì{ç@¬7×?™"@€EŒ×=Ó"D>û~?&ffg¾¨r°E›dÍD+gðDR¬¼APýÖ=5ØyL(iv20180804_00891_stKsb349@ì{çC¶^?‰¹&@€Ež³{="í(@;¸?@d¾®—Eç®DÏTRDQ¡‰APÙ= 4L(iv20180812_00445_stKsb349@ì|âE"rŽ?AÑ@€Eì>èá?&^i?õf¾¥ãTE'töD+÷DSOðAReÌ<¨ŸAL(iv20180812_00447_stKsb349@ì|âHî¼?P®@€Eò>+=\>³C¿?½p¤d¾«E'ÍDϯDR_+ARe6<°mL(iv20180815_00121_stKsb349@ì}?ý—$Ê?6Ÿ@€E–\×=ûã?VE-?Տg¾£SøE—ªáD,žDR&¸AR‰l<‹¤äL(iv20180815_00123_stKsb349@ì}@<?*T~@€E–K®=ú=…>ÎÙ]?Ã×
c¾¥`BE˜ÃDÏtBDR'hARÉü<ŽÈ•L(iv20180826_00145_stKsb349@ì~¡ߥm?>@€E"ðÍ=úQÜ?6ú^?šáHg¾œ(öE"ËšD+û3DSVATu<mÍPL(iv20180826_00147_stKsb349@ì~¡kÁD?3þ@€E"Â{=Ý7'?'Ãà?ª=qd¾¯ E"`{DϵÃDR¤)AT6|<kH…L(iv20180830_00064_stKsb349@ì |ºç?4‡Ø@€E"$=ò°'>Àyt?¥¸g¾•E"=D+ó#DS5ãATËÌ<q¬¾L(iv20180830_00066_stKsb349@ì õ›£?.äo@€E'øq>¹->æ5?šáHc¾¤ZE"-
DϪ DR|AU
ß<bè	L(iv20180831_00229_stKsb349@ìAš?#YÍ@€E…òì=ò Ø?$Ž˜?÷
=g¾¡ÊÁE†T{D+ã#DR³–ATŠu<­ðUL(iv20180831_00231_stKsb349@ìAm´9?%Ê@€E†‹f=éÉ ?Ê6R?å¸d¾¨r°E†âDϯ\DR;ÇATɘ<"õPL(iv20180901_00265_stKsb349@ìai¹Y?b@:@€Eo²f=˜÷>ˆk®?B\g¾¦éyElo®D+ÔDRZAUº<ÁHàL(iv20180901_00267_stKsb349@ìaló-Š?fƕ@€Ep@)=¨Ö´?‹tº?\(öd¾²°!EmÒáDπ)DQn‡ATÜ}<°¸:L(iv20190408_00542_stKsb349@ìšËn`?™f@€E'Þ)>
}==Qü?Ôzáe¾'ë…E'*)D+æ5DR´Am*x=‹BL(iv20190408_00544_stKsb349@ìšËrpì?YÁ@€E'ÛÃ>"À?-?\e¾¢ÐåE'hDÏ·DPôîAmª_<ñ7²

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_7n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  126 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
ÊV¬v20100304_00612_stKsd049@êûŠ
\Ð;?F15@€E˜R=l¨I=¶?=p¤`¾²-E™a3CÎ3¶Dê‰A\T%<>_
ÊV¬v20100304_00614_stKsd049@êûŠ
X˜?A‰ü@€E˜!š='	>.E?p¤d¾š¬E™iìD­%?DéqüA\M[<"''
ÊV¬v20100308_00805_stKsd049@êüÆ¿m?¿£@€E ›×=!ô=ß? `¾ÒòE †=CΏžDê'ßA[Êå<ss
ÊV¬v20100308_00807_stKsd049@êü'œâú?=½@€E —= ˆ¸@¤uq?ï\)e¾'ñªE ^)D­SÇDé>°AZ÷õ<߀Ù
ÊV¬v20100317_00449_stKsd049@êý(q¥?2:3A F-«Š=†/ü>P¨`?ð£×`¾˜bF/ï®CÍçDé|¬AZ/<•ÌÇ
ÊV¬v20100317_00451_stKsd049@êý(wq9?)lHA F,Ù.=´VH?-ËÞ?ìÌÍe¾˜bF/U3D­FDé1ÃAYÕæ<"'7
ÊV¬v20100318_00664_stKsd049@êýK6²Ô©?'úO@€EŸñ×=|$À@¬4ó?×
=`¾œ(öE óìCÎ+dDéöfAZO<½è
ÊV¬v20100318_00666_stKsd049@êýK96È>?,"·@€E ¸=¾Úè?Eߒ?ƒ×
_¾¢ÐåE ¿
D­Q'Dé<9AZô<ryù
ÊV¬v20100325_00453_stKsd049@êþ$òîŠ?-"÷@€Ež5×=¬d\?t®?n{`¾"ýôE¡¢CͳuDé²ÉA\;<iâ
ÊV¬v20100325_00455_stKsd049@êþ$õpµ?+Ԃ@€Ež¸=¯y?´w£?‡®d¾OßE »
D¬ÿDéž-A[´°<"ÅW
ÊV¬v20100327_00624_stKsd049@êþhaZBÂ?4Až@€EŽÖ==š~¸?•ä¦?Y™ša¾œ¬EÖÍCÍ°ÅDê¨A[0Ÿ<R•"
ÊV¬v20100327_00626_stKsd049@êþhcå~?:*O@€EŽ°Ã=›UX?]•?ƒ×
e¾ŽÙEŽìD­sDéRAZÕ.<Tç
ÊV¬v20110804_00203_stKsd049@ë<A	s?4ð$@€EÝÛö=˜	ó?ÖÒ?×
=c¾ß;E×ÚáCæ™ÛDã–A–.=‡³ì
ÊV¬v20110804_00205_stKsd049@ë<AYŸÙ?5vZ@€EÜÿ==¦öh>ßqQ?Տa¾Š=qEÙFöD³³
Dâ°A~×=w	P
ÊV¬v20110806_00135_stKsd049@ë<€ô¹Šü?sÃÄ@€E¹"š=ýµÄ><Fê?«…c¾ÒòE·ï®Cæ©7Dã¼A~ˆŠ="24
ÊV¬v20110806_00137_stKsd049@ë<€ø5Pš?vØ~@€Eº¥á=¹»¬>悒?p¤e¾Éº^E¸ØD³»Dáó¶A~Ph=ˆ¡
ÊV¬v20110807_00202_stKsd049@ë< 4íøÁ?:qÞ@€E¤')=bw1@ÉÓ?¾¸Rc¾–E¢+ÃCæ‡mDãÙA~ÓS=i¶
ÊV¬v20110807_00204_stKsd049@ë< 8Vhl?O©O@€E¤Ñ=ÄÉ@Hø¢?†ffQ¾'JE¢fD³ÄöDâ ¤AŒ.=zX
ÊV¬v20110820_00111_stKsd049@ë>?_ú×L?`¶ä@€E"]×=åe>÷øY?´zá\¾¬‹DE'ë
Cæ"Dã:ÉA}…=9
ÊV¬v20110820_00113_stKsd049@ë>?cw"à?Z׍@€E"À=vH?9Y?¡G®e¾•E'àD³±ºDâ*A~ÛC={8Æ
ÊV¬v20110821_00210_stKsd049@ë>_}×@?QûÎ@€EƒÀ=ɬ@(êA?p¤:¾Ÿ;dE£®C潑Dã%`A‹=•2
ÊV¬v20110821_00212_stKsd049@ë>_€o[Ø?n@€E"8=‰sÔ?±¾Ã?p£×d¾›¥ãE')D³ÁDâZA}R=9ËP
ÊV¬v20110823_00101_stKsd049@ë> 6	X?3\Ñ@€EÚZR=¢žì@)÷R?«…M¾Š=qE×6{Cæc–Dã¬A€[==¢zQ
ÊV¬v20110823_00103_stKsd049@ë> 9n»õ?>6m@€EÚÎR=¯žX?|‰ß?'ë…d¾'ñªEת¸D³»\Dâ
%A}¢ö=k'¬
ÊV¬v20120313_00516_stKsd049@ëX¾Â¸Í?"E@€E´QR=be
ÊV¬v20120313_00518_stKsd049@ëXÁþ,–?—¥»@€EµD\=…Ñà
ÊV¬v20120323_00263_stKsd049@ëYEùJê4?Aþ@€Eѳ=ÑS0?ä›U@,(öH¾¼jEÓfCç$ÝDâþA‡@Ò>H.Ý
ÊV¬v20120323_00265_stKsd049@ëYEü·û?9s@€EÑy×=±ÕÈ@j|@\e¾™™šEӂ¤D³€JDâÖáA†´¥>0)œ
ÊV¬v20120329_00466_stKsd049@ëZ	pag?v@€EÁO…=¶qà
ÊV¬v20120329_00468_stKsd049@ëZ
$@Q?w|æ@€EÀÛ
=—±ð?)y¡@=qd¾®—EÂÿ
D³†òDâéA…µ	><Ֆ
ÊV¬v20120501_00217_stKsd049@ë^ ñîªm?)ZA@€EºgR=ÁöX@k‰?î{D¾˜bEº'®Cæ£TDâîA‡Å>!é
ÊV¬v20120501_00219_stKsd049@ë^ õöâ?.êA@€Eº+\=ã`>û·?å¸d¾å`Eº!
D³n-DâÅA†Åa=ñáN
ÊV¬v20120522_00040_stKsd049@ë`¿L
ðt?2L–@€E¤R='sü@²–ß@{9¾˜"uE£qC欬DâåÃA†é{>$õï
ÊV¬v20120522_00042_stKsd049@ë`¿O¦Áu?4(œ@€E£µ®=tÁ1
ÊV¬v20130209_00337_stKsd049@끬J+'?}.@€Eì¸=¨ƒ«?T{/?æffb¾²-Eº=Cé…DãhA‡Ïu>³S
ÊV¬v20130209_00339_stKsd049@끬Mø€?2dï@€Eµ=¥ý>À |?ç®9¾§ïžEt¸D³×ÇDâ•'A‡Ó!=òc³
ÊV¬v20130319_00319_stKsd049@ë†fvŽ½?ƒÃM@€E¼q=±B(>[ûŸ?Ü(öa¾£×
EŽ®Cé!'DãL{A…Û¢>€ç
ÊV¬v20130319_00321_stKsd049@ë†fyÈf?m½!@€E–=ÐO?a2?ìÌÍd¾®—EŽešD³­7DâÌîA†1>kw
ÊV¬v20130319_00703_stKsd049@ë†iìÃýñ?v'Ñ@€Ew'=¯=D<äÆz?Æffb¾¥`BEwÀRCés–Dâò‡A†ÑJ>õã
ÊV¬v20130319_00705_stKsd049@ë†iðRþ?ˆG%@€Ew
f=‡—¬?)D¤?«…d¾ž¸REv¼{D³Õ/Dâq?A…°å=öB†
ÊV¬v20130320_00775_stKsd049@놉ÓV3"?œVæ@€EŽÉ
>ê@³p;?Ã×
b¾´9XEŽÝÃCé½ÓDâÕA"†>dê
ÊV¬v20130320_00777_stKsd049@놉ۭ֠?Ë`'@€EŽ¬¸>"ÞÛ
ÊV¬v20130321_00553_stKsd049@놨ºG´ ?A_@€E

=¡Èx@ªä?þ¸Rb¾­VE'¸Cé
Dã 9A†Z	>Æ
ÊV¬v20130321_00555_stKsd049@놨½°/?7±n@€E—…=•Õ@†q?£×
@¾š¬EaqD³ÊòDâ"uA"{D=ªBÍ
ÊV¬v20130322_00827_stKsd049@ë†ÇêÐ8<?£sn@€EV{=¥-
ÊV¬v20130322_00829_stKsd049@ë†ÇîBÞw?x@€E
=lŽÏ?'Vä?Ÿd¾° ÅE¥×D³Ò¸Dâ±`A…vñ=ðèË
ÊV¬v20130323_00392_stKsd049@ë†ä65+[?H<V@€E¡ö¤=ž'ø@d@ÌÍa¾° ÅE£ÛìCè ÅDãA'A‡ˆÈ>:œ
ÊV¬v20130323_00394_stKsd049@ë†ä9}??bá@€E¡mš=߉õ?cã¨?Þ¸Rd¾•E¢üÍD³¡ìDâÒFA…¡(>î…
ÊV¬v20130324_00337_stKsd049@뇽º•é?"±@€E¸a3=›º|
ÊV¬v20130324_00339_stKsd049@ë‡Á(Ú?­Ó7@€E¸Š¸=`h¹
ÊV¬v20130429_00169_stKsd049@닀éœÎ?_ãk@€E¬`
=¥™$
ÊV¬v20130429_00171_stKsd049@닀ìŠb?j¾Ñ@€Eª¡¤=¤CD
ÊV¬v20130512_00597_stKsd049@ë'Àx?µÝI@€Eš9q=ßæ
ÊV¬v20130512_00599_stKsd049@ë'ĕ@o?¿"@€Eœö=ã,"
ÊV¬v20130525_00625_stKsd049@ëŽÈP7UW?‡£K@€E—ÖR=•bh
ÊV¬v20130525_00627_stKsd049@ëŽÈSªÈ?‡ª~@€E˜ûÃ>"ý
ÊV¬v20130526_00285_stKsd049@ëŽàÇ*œ?ƒ
e@€E‹¹=•Åä
ÊV¬v20130526_00287_stKsd049@ëŽàÊx)?qý@€EŒRì=¨ÐD
ÊV¬v20130609_00421_stKsd049@됦+?0qÅ@€E®Œš=´9¼
ÊV¬v20130609_00423_stKsd049@됦}î˜?&Z¹@€E®ö®=áœ
ÊV¬v20130610_00349_stKsd049@ëÄå€ï?Ǎ@€E'ë×=~a
ÊV¬v20130610_00351_stKsd049@ëÄè <÷?Ö¢@€E".×=Ý°?h
?ð£×d¾""E'×3D³ÙDâ4ÕA‰f¯>ðI
ÊV¬v20130610_00493_stKsd049@ëÆ#Àê@?!C®@€Eœ;¤=€E(>‰½…@ÌÍb¾OßE›…Cé}ÓDâ–AŠ?>'ž!
ÊV¬v20130610_00495_stKsd049@ëÆ'o?(l@€Eœ=•Õd
ÊV¬v20130614_00164_stKsd049@ë'ALŸJ´?';L@€Eƒ
×=ƒß 
ÊV¬v20130614_00166_stKsd049@ë'AO؀	?¡b@€E'±3=Ԟ`
ÊV¬v20130619_00366_stKsd049@ë'äv&þ?f¯@€Ee›
=MÈX
ÊV¬v20130619_00368_stKsd049@ë'ä¦1¢º?\»@€EmG×=­Š$
ÊV¬v20130621_00468_stKsd049@ë'#¦ŸH?¢…~@€E{¿3=m4¸
ÊV¬v20130621_00470_stKsd049@ë'#©y@^?Y@€EsÙ\=yN!
ÊV¬v20130622_00072_stKsd049@ë'>ԁǖ?5Î@€E¥uÃ="Ó¼=ÅB"@/\)b¾"záE¥åHCè÷ðDã[AŠ€$>OT˜
ÊV¬v20130622_00074_stKsd049@ë'>×òÀQ?9]Ó@€E¤AÍ=ôÆ?T–(@ë…d¾¤ZE¤ÂD³ÁšDâݪA‰Sè>*y
ÊV¬v20130622_00369_stKsd049@ë'EX
Ù?f£x@€Ekæ{=yL??¾F·@	™šb¾¦éyEi®Cé?¾Dâ°!Aˆ n>™Í
ÊV¬v20130622_00371_stKsd049@ë'E¶^Ì?c¿-@€El¢=>ýƒ?ç3B?ç®e¾£×
Ej'×D³Ö˜Dâ@Aˆšc>.\
ÊV¬v20130623_00298_stKsd049@ë'd'—?x1ž@€Eg"q=ï
ÊV¬v20130623_00300_stKsd049@ë'd¸"?yϕ@€Eh ö=É8¼<œà?ýp¤e¾œ¬Ed·\D³éËDâBéA‡ãU>"uÂ
ÊV¬v20130624_00045_stKsd049@뒂«ªRÏ?f»@€E{"ö=‹ÿä
ÊV¬v20130624_00047_stKsd049@뒂®üí§?Xá'@€EyVf=®8œ
ÊV¬v20140527_00074_stKsd049@ë¼ («\?\¼@€E°aö=p;H<Æì¸@\a¾bNE°ÎCÊ"Dã]‰A'–É=ú‹k
ÊV¬v20140527_00076_stKsd049@ë¼ +òlo?8q@€E²6=€Ü
ÊV¬v20140527_00122_stKsd049@ë¼ ŸÿÏ®?N•ñ@€E±Nö=§ÌÀ?¬gâ@£×a¾ÒòE±³×CÊxRDãjéAƒ'F=ë!È
ÊV¬v20140527_00124_stKsd049@ë¼ £¥Y?P¬`@€E°®=Jˆ>¬äD?Ñë…d¾—PE°WqD¬>=DâíHAƒê$=´ö‰
ÊV¬v20140527_00170_stKsd049@뼡ê9O?Hß²@€E¨Í=c°??/Æ?Ó33a¾ˆ´9E¨4RCÊì‹DãYËA"QA=Æ j
ÊV¬v20140527_00172_stKsd049@뼡íŸë˜?;»|@€E§E×=á?pÐV?ÈõÃe¾š¬E¦ôáD¬]üDâܜA'p#=•MÃ
ÊV¬v20140531_00258_stKsd049@ë½"ÝûM¿?*r@€E‰-=›eð@¥Ü?ç®a¾"÷ÏEˆ'…CËFDãQüAƒDˆ=¯ñ½
ÊV¬v20140531_00260_stKsd049@ë½"áN#¤?;³Ÿ@€E‰cá=ý=à6?ê=qe¾ŒIºEˆ7ìD¬vÁDâÏTAƒ¢S=Ê"Þ
ÊV¬v20140601_00184_stKsd049@ë½@nÅ[?Ýñ@€E'ƒ¸=½L?¦‡u?æffa¾bNE'z=CÊZ^Dã`ÝAƒ¯ì=£áø
ÊV¬v20140601_00186_stKsd049@ë½@§ïô?Ñ@€E'¤=®/X>kÐ@ffe¾£SøE'ȏD¬M²Dâä´A"Ê=ÜÁ²
ÊV¬v20140602_00411_stKsd049@ë½aÅåL ??xj@€E§g)=uÜð=I/¤@\a¾§l‹E¨%HCÊЃDão–A'Þ¾=±ÑB
ÊV¬v20140602_00413_stKsd049@ë½aÉbT^??ÈQ@€E§tÍ=Lé¸@`Ak@õÃe¾¡ÊÁE¨¤¸D¬cDâê5Aƒå‰=ÕvÎ
ÊV¬v20140605_00280_stKsd049@ë½ÀäaCg?V¢I@€Eš›ö=OŒ?3ÿÖ?Ÿa¾…¡ËEš‰®CÊffDão}A'­Z=§ƒœ
ÊV¬v20140605_00282_stKsd049@ë½Àçïó˜?G¶6@€E™Åf=U¼O?‰¾?ٙše¾¢MÓEš,öD¬TDâòA"#H=Âfz
ÊV¬v20140615_00025_stKsd049@ë¾ÿ"–á?K©@€E¼Ò>K£Û>ƒbƒ?ë…b¾¼í'E¼Ø=CʘRDã{çA",Ç=ºoé
ÊV¬v20140615_00027_stKsd049@ë¾ÿ‡è§I?Z=ï@€E½×>~ð¿?Ž"@=qe¾° ÅE¼óHD¬bÑDâùHA†L^>
60
ÊV¬v20140616_00155_stKsd049@ë¿ Î#¿M?'A§@€EËSH=œJ"?Z²@\b¾²-EËqšCʽôDãomA"vT>(F
ÊV¬v20140616_00157_stKsd049@ë¿ Ñ‹þ¦?n:'@€Eʁ=9ù°?À­‰@G®e¾¨r°EÊ
fD¬VDâðÝAƒŽ¼>+
ÊV¬v20150425_00103_stKsd049@ëæAÅ^sÔ?|™C@€EÆ÷=Jí1>—Nå?×
=a¾¡G®EÆ1®CèŽDãuyAƒ%å=íÙ
ÊV¬v20150425_00105_stKsd049@ëæAÈ·t ?rhà@€EÇõq=ȦÏ>˜ª¾?Տe¾'ñªEÆã\D³ÆDã
-A"Ô>r¼
ÊV¬v20150507_00180_stKsd049@ëçÂ.5m?°¿ž@€E£Ç=Ô³å
ÊV¬v20150507_00182_stKsd049@ëçÂ1­¬Ì?ŒeŠ@€E¢Ô=u=†ÄN?ºáH_¾¦ffE¢Ã®D³Ô‹Dâ؜A…{¥>
Lõ
ÊV¬v20150522_00424_stKsd049@ëé¢z?¬h?kÉô@€EÁ`¤='Xø>¡0?ØQìa¾²-EÀª¸CéjáDãhÍA"Œ=ýÂi
ÊV¬v20150522_00426_stKsd049@ëé¢}|†?Ï@€EÁR='ÓÀ?{Ú?ÌÌÍd¾œ(öEÀgìD³ÜDâü1AƒÙÁ=ôÍ
ÊV¬v20150528_00361_stKsd049@ëêb&çÖ?Hê4@€E™p=IÍx>NÙÙ?áG®a¾œ(öE™q…CéAìDãm`A'æ6=Ù-6
ÊV¬v20150528_00363_stKsd049@ëêb*L)y?0Às@€E™>==Uб>,Í£?¸Qìc¾ŽVE˜ö¸D³ÚDâü¬Aƒ¡Ý=¯¤d
ÊV¬v20150608_00213_stKsd049@ëë¾Ð?ž?aaPA Fbf=¡´?r"?¼(öe¾‰7LF_Û¸D´1DâÄA…_=‡;2
ÊV¬v20150610_00073_stKsd049@ëëÿM*àÔ?µßR@€EŸ"×>ˆ1@¢%?Ÿa¾­'hEŸ ¸Cé*Dã{+Aƒ¶C>(©
ÊV¬v20150610_00075_stKsd049@ëëÿPç©r?‹i8@€EŸ0=–%´?$¢­?µÂe¾©xÕEžÚ=D³¬öDãJAƒ˜¾=óKö
ÊV¬v20160630_00544_stKsd049@ìDò¾hÜ?[S™@€E¡¨{=ÔÛí
ÊV¬v20160630_00546_stKsd049@ìDöóý=?[$@€E¡°Ã=ÀnT
ÊV¬v20170624_00505_stKsd049@ìI%¤@z?부@€E¦gÃ=}×À
ÊV¬v20170627_00113_stKsd049@ìIƒ[–>E?`ô2@€Eœë¸="Ìä?ɶ"?Ï\)b¾¦ffEm3CéoDãþA…¢E>³:
ÊV¬v20170627_00115_stKsd049@ìIƒ^ç†â?bž@€E=›ýÔ?ÍåC?˅L¾•EHD³÷…Dâ¦%AƒÃs=ì#ß
ÊV¬v20180326_00983_stKsd049@ìkŒ±=Ÿ?G6Ò@€E¹§®= h@®}@£×b¾™™šE¹šC问DâÌ{AƒŸ.=îYR
ÊV¬v20180326_00985_stKsd049@ìkŒ´{'?@õ‹@€E¹¯=Ñv"?Bçr?×
=d¾'ñªE¹Ë×D³èRDâS\Aƒ==ÐM
ÊV¬v20180403_00865_stKsd049@ìlŠ"?rý@€E ¬ì=ԊE?©Å‰?±ë…b¾¥`BEŸèRCéíqDãAƒ$þ=È,&
ÊV¬v20180403_00867_stKsd049@ìlŠ—=ô­?^ï@€E {=ìÀß@ŠŽe?ÆffS¾"t¼EŸýD³êNDâª-Aƒ"Õ=Àå
ÊV¬v20180514_00078_stKsd049@ìqŸ†ýu6?eD°@€EÝP=Á¨pA?ÌB?ôzáb¾záHEÝH=CçnÙDãpjA«]=Ê
·
ÊV¬v20180514_00080_stKsd049@ìqŸŠ%®?KÚÔ@€EÜÛá=™2d@*ëk?Ýp¤d¾ƒ•EÛÿqD³ Dã7AX=ÔT
ÊV¬v20180524_00097_stKsd049@ìrß<Ú{â?#œÉ@€EË-q=†YL@7E?½p¤Q¾˜"uEË8öCè@¤D㐃A'Ô=»*ñ
ÊV¬v20180524_00099_stKsd049@ìrß?ßô?(±h@€Eˌ{=¶Åü@–€@õÃd¾"ýôEË_D³"bDã#\A'=þ=ßM
ÊV¬v20190616_00176_stKsd049@ì£fñW?2Ð@€EÞ==­`@"S¤?Ï\)b¾ŒIºEÈfCé-ôDâºÑA‰6q>ƒK
ÊV¬v20190616_00178_stKsd049@ì£f?7ìÑ@€E}'®=ܪÓ=…"'?ê=qd¾ß;E€3HD³Á¢Dâ:ÑAˆÏ>æ
ÊV¬v20190804_00216_stKsd049@쩁á ú?Eÿ¶@€EÁö{=pUÇ
ÊV¬v20190804_00218_stKsd049@쩁äÝdË?O»(@€EÂ÷¤=š	Ô
ÊV¬v20190808_00185_stKsd049@ìªM^{?~¬W@€Ež3=e
è
ÊV¬v20190808_00187_stKsd049@ìªPtT?…µ@€E Lì=D

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_81n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  166 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ¥+'Yðv20100411_00736_stKsb395@ëHZ€?^ƒ@€E†ÏÃ=™•Ð?e)ø?У×`¾™‡E‡n)D©+¦Déé/Az~
=5֚¥+'Yðv20100411_00738_stKsb395@ëH•ú(?9¶@€E†¯š=¯`?O?záH`¾ˆ´9E‡^)CÂE?D鰋Azi<ôrz¥+'Yðv20110613_00914_stKsb395@ë5ʦ'$?Rh@€EÛ&ì>2Ù>Æòµ?\)b¾‡®EÛO
D®˜ƒDáðAy.e=ön¥+'Yðv20110613_00916_stKsb395@ë5Êáā?KÔÑ@€E܏>‡à@'?à`¾ŠÀƒEÜ}…CÕh1DâíAzì=l(¥+'Yðv20110803_00723_stKsb395@ë<%ÿNúº?rT@€E‡–=úÙV?¹g?×
=a¾‹Æ¨E‡lDªæ-D回Ay´D=µ¡¥+'Yðv20110803_00725_stKsb395@ë<&qº-?"ÿE@€Eˆ(q=éÿñ=½$ ?¾¸R`¾€ƒEˆ )CƞVD情Ay÷="#¤¥+'Yðv20110807_00767_stKsb395@ë<¤ñöR? ¸ç@€Ež%q=€\,?RH|?Àa¾¡G®EÈ¸DªøÅDå'NAy"È=%²p¥+'Yðv20110807_00769_stKsb395@ë<¤õ2\?,‡'@€Eâš=Œ	|>á5?®{_¾å`E÷ìCÆpƒDæ¾ÙAy|=,¨¥+'Yðv20110817_00540_stKsb395@ë=â')L?/ý-@€E‰ñq=‹"=œË~?Àa¾ÒòE‰ß\Dª÷\D嬃Azʖ=1HD¥+'Yðv20110817_00542_stKsb395@ë=â"WjË?-Àë@€EŠŠÃ=‡‡>+;d?}p¤`¾…¸EŠ€¸CÆÆDæšAz¯Ã<÷t`¥+'Yðv20110902_00330_stKsb395@ë?⢏'?Bš@€E´€=‰%>&	?®{a¾ŽÙE´;…D®¤ÝDâAzË=2¨¥+'Yðv20110902_00332_stKsb395@ë?â¥xŏ?+))@€E´t=‰Ÿˆ@‰¢?×
=`¾š¬E´"3CÕL‹DâÏ#A|SÛ=]^£¥+'Yðv20110918_00318_stKsb395@ëAá®Zpå?²¾@€E¢–=†€Ð>…Å'?¬ÌÍa¾§ïžE¢úDªþ°Då¡üAzË]=¥¥+'Yðv20110918_00320_stKsb395@ëAá±}ú?@€E¢Š)=ƒ8o>àý×?å¸_¾™™šE¢\CÆT{Dæ«øAz.='¶è¥+'Yðv20110926_00133_stKsb395@ëBàg¸%v?p'Ë@€E¸#®=§ïØ?Ê+à?hõÃa¾›¥ãE·{®D®¥ËDáòVAxÒã=:C*¥+'Yðv20110926_00135_stKsb395@ëBàk‡Å?a'®@€E¸Iö=§;?Î7'?£×a¾²-E¸9HCÔÞDã¤Ayü¼=QH¥+'Yðv20120307_01037_stKsb395@ëWK™í!+?£Õ@€EÕY="P>©xå?Þ¸Ra¾§l‹EÔD¸D®…qDâ·ÏAxá¸=dUí¥+'Yðv20120307_01039_stKsb395@ëWK_+?
Z@€EՏ=‰ï>®¢ˆ?ã×
`¾¯ EÓ«šCÖLîDâ¶oAwÕã=Gu×¥+'Yðv20120308_00928_stKsb395@ëWlòÂU?)0œ@€EÆþ{=ušñ>º,¶?\a¾œ¬EÆ…D®ðDâªúAxȜ=<Zú¥+'Yðv20120308_00930_stKsb395@ëWlµ+?)á@€EÆåö=y¢h?K¸%?¾¸R`¾…¡ËEŎCÕâoDâ»Ay!=BÖߥ+'Yðv20120309_00414_stKsb395@ëW‹>·k? þ¯@€Eŋ)=°Àð?ÀLû?½p¤^¾£×
EÄt¤D®{žDâµ?Ax·^=/'[¥+'Yðv20120309_00416_stKsb395@ëW‹AËL?4ڃ@€EŸ=ó…Š>º£?"33`¾›¥ãEĂ)CÖHÕDⰃAxèV=Cgߥ+'Yðv20120312_00515_stKsb395@ëWë‹ËðÚ?G½Ï@€E¨lq=É¬>ÍÍ??µÂa¾¢ÐåE§6{DªÛ+DæD1AxŸŸ=R7¥+'Yðv20120312_00517_stKsb395@ëWëŽß@î?3l¼@€E¨zR="<?I~ç?ØQì`¾²-E§$fCÇ
DæjÉAx_~==‹o¥+'Yðv20120319_00389_stKsb395@ëXɑð˜Y?)@€E›â¸=Al?	ï?ٙš_¾š¬Eš¶DªÕDæfAwç=$¥+'Yðv20120319_00391_stKsb395@ëXɕjù?Æ@€Eœ1=="c`?(?ª=q_¾"÷ÏEš«3CÇkdDæZFAx–™={º¥+'Yðv20120323_00743_stKsb395@ëYL
Ìçû?6…b@€E–H='—>¥ÀU?´záa¾²-E•l¸D®ìDâŽVAwö'=Kå¥+'Yðv20120323_00745_stKsb395@ëYL¡"Ð?LuÛ@€E–¢3=–¿¨@‹¹?™™š`¾˜bE•uqCՄ¼DâãAxj=/"è¥+'Yðv20120327_00508_stKsb395@ëYɽ`(	?düF@€EŠ==LÏ°>çëè?†ffa¾ž5?EKÃD®jDâÄ!Aw<=Ô¯¥+'Yðv20120327_00510_stKsb395@ëYÉÀÞía?^ý%@€EÑ\="¢Ü>)Ñ(?u`¾›¥ãE³šCÖ,¬Dâ¡ÓAw¾==Dš¥+'Yðv20120329_00894_stKsb395@ëZßðk
?Jg@€E°á=¡4,?<5Ù?‡®a¾‰º^E®ãqD®pJD⹺AxPþ<õœ¥+'Yðv20120329_00896_stKsb395@ëZãl+L?K[ @€E¯Ïš=žS=̂8?§®a¾p£×E®"CÖ4DâŽAv"B=:iQ¥+'Yðv20120401_00206_stKsb395@ëZjÞr{?jú£@€E¡i=n,?韫?¢\a¾‹C–E¡\DªÙXDæ3ÏAvÒ=#¾©¥+'Yðv20120401_00208_stKsb395@ëZjâOo?d.†@€E¡q=™¯x>d½?¦ff`¾…¸E Ê)CÇFfDæyºAy8h=#ÚÍ¥+'Yðv20120401_00326_stKsb395@ëZlH¥Ñ
?B°@€E¡Èö=‹5ˆ?è?•Âa¾ŒIºE¡…D«¤Då¨ZAw9ç<þzG¥+'Yðv20120401_00328_stKsb395@ëZlMH¸?gˆ@€E¢
=œ.$>
á›?å¸`¾°£×E¢0öCƤÝDçYAw¶=17{¥+'Yðv20120429_00761_stKsb395@ë]ì܏x?‹‰@€E§6H=Úðç=ÈÓ?p¤a¾‰7E¦«šD®²ÑDâApÁª<ØÑ=¥+'Yðv20120429_00763_stKsb395@ë]ìßîè?¢¡@€E§¸=ÄÇ`@Ë1?¢\^¾‡®E¦ŒöCÕYüDãOTAp¢Ã<Ú¼Ù¥+'Yðv20120517_00691_stKsb395@ë`,àåãÊ?/:ç@€E£_ö=œÏ <e?G®a¾¶È´E¢eHD®béDâ–Ad¯J<\ÿ9¥+'Yðv20120517_00693_stKsb395@ë`,䏌%?6»m@€E¢…=›S0@B2•?ª=q`¾œ(öE¡löCÕ8"DâüJAfÇf<Ü:°¥+'Yðv20120527_00960_stKsb395@ëai¶•-N?(óÞ@€E¤¢
="÷?B]?ٙša¾µÂE¥@)D®¼JDáïðAQ³‹<PC1¥+'Yðv20120527_00962_stKsb395@ëaiº³D»?4#"@€E¤'\=‰?è>Jˆ6? _¾±&éE¤ñqCÕS–DãYôARì<<¢Ó¥+'Yðv20120530_00623_stKsb395@ëaÉvÍ¡ß?,:C@€Eº'¤=ÓB²>jÁ?¯\)a¾""E¹¨RD®ŸTDâ+çAJ.§<.ü¥+'Yðv20120530_00625_stKsb395@ëaÉ{ãÀ?$ªC@€Eºö=ÞûÙ?öcN?à^¾å`E¸ïÃCÕiXDãªAI²«<F¶¥+'Yðv20120620_00995_stKsb395@ëdip,h>?o<-@€Enˆ=|IX>]þM?:áHa¾­'hEm¯3D®"Dâ#+AkA½<ÌTW¥+'Yðv20120620_00997_stKsb395@ëdis«MÌ?z}I@€Em®=l(;wÿg?5I¾¯ Ek‹\C՜¬Dã<BAjøa<Ó´¥+'Yðv20120628_00249_stKsb395@ëeb'c±«?¯É@€E"Oš=a³?£aæ?G®`¾œ¬E"»ìD®†ÉDâ~Ao©M<¨;æ¥+'Yðv20120628_00251_stKsb395@ëeb+	MÝ?;P@€E•µ¸=¸ÖÐ=ŽÀî?¢\a¾šŸ¾E•x¤CÕ±HDâÎNAp
&<Ý;â¥+'Yðv20120715_00540_stKsb395@ëgƒü•,M?Nó@€EN\="¼?Qq«?O\)`¾œ(öEMqìD®çLDá÷3Atâ<Ô¥+'Yðv20120715_00542_stKsb395@ëg"œ?I%q@€EN†f=ß>žãÝ?u^¾"ýôEM¥ìCÕtZDãiHAtW=²~¥+'Yðv20120721_00117_stKsb395@ëhC&Ф? "@€E£¶H=c=0?€¯e?¯\)a¾®{E£ìD®µªDâ&=AvGt<ûÂ/¥+'Yðv20120721_00119_stKsb395@ëhCà¿?hš@€E¤5=‹ÕÐ=Êá¨?'ë…_¾›"ÑE£ôöCÕ4¼Dãh"Av¢ò=–Ù¥+'Yðv20120804_00981_stKsb395@ëj¹ò"í?¬à@€E"Ý=="">»¯q?£×a¾¢ÐåEˆÍD®pRDâVAwæ¬=?…Í¥+'Yðv20120804_00983_stKsb395@ëj½&A?'_"@€E"Fá=Vøà¥+'Yðv20120807_00069_stKsb395@ëj`;ùˈ??à@€E~B=Ð)k>Å?¥¸`¾¢ÐåE{æ=D®ÃDâ'áAxÃÒ=F¥+'Yðv20120807_00071_stKsb395@ëj`?]Ã?4»ù@€ET==ñÞ³>˜EÓ?§®a¾¤Ý/E|s3CՀ¤Dâ͚Ax3=¯Û¥+'Yðv20120810_00069_stKsb395@ëjÀDجÕ?MÚ¶@€Eª;š=†ú?ƒÀ?p¤a¾•E¨žáD®Š¸Dâ…ãAx==+Óâ¥+'Yðv20120810_00071_stKsb395@ëjÀH À•?/‡©@€E©ÜÍ=TâP?1æ—?½p¤a¾ˆ´9E¨sqCÕ¦ÉDâÔ¼Ax`à=Hx$¥+'Yðv20120812_00285_stKsb395@ëknl¤ï?œ@€E"þq=£Î¤>Kb7?‡®a¾¡G®E'©3D®Ÿ\Dâ4ÅAww=\ß>¥+'Yðv20120812_00287_stKsb395@ëkr(A?¼ò@€E…	= e¬¥+'Yðv20120813_00189_stKsb395@ëk!‹äÚá?4ÀÉ@€EŒ3q= ³¤?~`?¦ffa¾™™šE‰¨{D®¸"DâÅAwþ«=P;¥+'Yðv20120813_00191_stKsb395@ëk!{mµ?*=@€E‹ý…=Îgæ>'ËÇ?k…_¾'ë…E‰›CÕ<JDã\þAxVw<Ýt¨¥+'Yðv20120816_00165_stKsb395@ëk€{'"˜?}i@€EWîá>R#=‡qâ?—
=a¾²°!EU:¸D®Ÿ×DâR^Ay0q=U]Í¥+'Yðv20120816_00167_stKsb395@ëk€~Éj?u6A@€EV_
=©ÐÄ<M¢ð?€_¾µÂESº¸CÕuÃDã
AyeM=s¥+'Yðv20120828_00074_stKsb395@ëlÿåLо?=ÜH@€E²Ûì=yLg=ñ¦T?p¤`¾˜bE°¸D®7DâvNAx®=j×¥+'Yðv20120828_00076_stKsb395@ëlÿ螵?@}ž@€E²Ñ\=£y=^Ù?¦ffa¾'n˜E¯æCÕ§
DⓍAx³t=^ø¥+'Yðv20120828_00351_stKsb395@ëmŒ?ƒÏ?†d@€E¥î=ba?™q?—
=`¾¨r°E£
RD®xƒDâeªAyÒÈ='Úh¥+'Yðv20120828_00353_stKsb395@ëmšÝf?qf@€E¥`¤=ƒ%?šBr?\)a¾£×
E¢bfCÕ¦éDâÀ‹AyÛ=KGå¥+'Yðv20120830_00209_stKsb395@ëmA2{2%?±[@€E£3=¯âd?m?±ë…a¾ŒIºE 1×D®'DâRAyf<÷;<¥+'Yðv20120830_00211_stKsb395@ëmA6"4?#‹ì@€E¢Ãf=¬à=M—M?"záa¾'hsEŸÓ×CÕP!DâѺAyN<ëäb¥+'Yðv20120908_00117_stKsb395@ën`©›Õ? ÉH@€E¥Ã=wŸaA,,(?½p¤`¾ª~úE¤À=D®`!DâV^Axß=ƺí¥+'Yðv20120908_00119_stKsb395@ën`¬ä??‰}@€E¤àf==1?í8?ÀA¾ºáHE¤®CÕY7DâÁôAy¦=•^¶¥+'Yðv20120909_00211_stKsb395@ën€%>Ù/?:©Á@€E¯Ã=ˆì>þ²?¨õÃa¾\)E®7ìD®'DâdîAxÕ/=(:¥+'Yðv20120909_00213_stKsb395@ën€(|uò?BÍø@€E¯š==™ùP?V¾½?ŒÌÍa¾Š=qE¯fCÕpåDâ¾Az}=}¥+'Yðv20120924_00350_stKsb395@ëpbu{!‰?&~´@€E¦Ü)=õDñ>ˆä>?¬ÌÍa¾ A‰E¦3D®oDâOdAyI<=Ïk¥+'Yðv20120924_00352_stKsb395@ëpbxŽq?C@€E¦ù)=±tl>/9?¾¸Ra¾"t¼E¥Ñ
CÕ}DâÑ?Az4=b'Í¥+'Yðv20121005_00076_stKsb395@ëqÀ¶bó??X[é@€E—OR=_4H=¼O•?§®`¾¨r°E–JáD®p‹DâSAz-ä=&`ߥ+'Yðv20121005_00078_stKsb395@ëqÀ¹:c?_š#@€E–¶®=ŒwH=$œ?ž¸R`¾ª~úE•Ã3CÕ>ÙDâÀZAy×Ã="«+¥+'Yðv20121015_00164_stKsb395@ës­S*?!y9@€E¬'=™ÃD?åö*?â\@¾‹Æ¨Eª1ìD®zwDâZ%Azü=Tï'¥+'Yðv20121015_00166_stKsb395@ës°®H¨?oý@€E¬Ë)= ô\?Øk?Ü(ö`¾¬‹DEªÛHCÕz^Dâå¢AyZ8=M/¥+'Yðv20121028_00076_stKsb395@ëtŸÌ—¦?x¼@€EÌØ)=º³¸@ Ɂ?¹™š`¾ž5?EÊÀfD®‡dDâ9A|8=Ñ+¥+'Yðv20121028_00078_stKsb395@ëtŸÏÐ\ú?"Ç{@€EËþ×="R4@fqº?¾¸Ra¾¬1EÊGqCÕÇDâʸAz({=©er¥+'Yðv20130224_00828_stKsb395@냌ªZÒ?!'@€E `ö=•!>ß;Ä?Þ¸Rb¾š¬E ?D®fDâÊAyiê=4	Å¥+'Yðv20130224_00830_stKsb395@냌­"h,?ì0@€E Ûf=·œ>Š¬¤?°£×b¾\)E ~CÖ(öDâgTAy"Œ=)Qx¥+'Yðv20130615_00978_stKsb395@ë'k‰µì?'.@€E‰…
=ˆ@X¸ð?€b¾£×
EˆôfD­üþDߤ¼AzNP=™­	¥+'Yðv20130615_00980_stKsb395@ë'kŒñJ[?˜«»@€EŠƒf=ﲫ?.'?‡®b¾©xÕE‰×CÓW+Dà$1AyÀ=Ù*¥+'Yðv20130724_00585_stKsb395@ë–Ebˆ‹?_¶§@€E‡3==O€ˆ?*®è?Tzáa¾ž5?E…øöD®s×DâJÑAx¸ˆ=‰¥+'Yðv20130724_00587_stKsb395@ë–EÔø?wPë@€E‡%=WÕ©@Å?£×
a¾"÷ÏE…É×CÕvD⻦Az¥s=P_¥+'Yðv20130803_00169_stKsb395@뗀$…ñF?Y^Õ@€EŒ%H=Ž¹ø?
^?˜Qìb¾˜bEŒ´áD®qªDâ¿
Ay¯œ=J1ÿ¥+'Yðv20130803_00171_stKsb395@뗀'×tñ?oCD@€EŒ¯Ã=ˆ!@âA?Š=qa¾ž5?E1ÃCÖyDâehAzH‰=:6,¥+'Yðv20130803_00769_stKsb395@뗅JØ@s?>PÛ@€E‰==‡N¨?]O?«…c¾œ(öEˆD®	DßÉ'Az+•=*›w¥+'Yðv20130803_00771_stKsb395@뗅Më?ÿ?8,+@€E‰µ\={ñ±?‹)?¢\b¾§ïžE‰®CÓ¥¢Dà¨Az
9=¸ê¥+'Yðv20130820_00170_stKsb395@뙠oÄÄ?+—^@€E¨\='ÙX;ÈË@?½p¤c¾˜"uE¨M®D­û®Dà1AzËÇ=$Y¦¥+'Yðv20130820_00172_stKsb395@뙠s0ú?*Kž@€E§³ì=–Ï?'OK?°£×a¾—PE§Ž{CÓãuDßÛÇAz‡ç=./Ü¥+'Yðv20130821_00234_stKsb395@ë™Á·÷©?:ÕR@€Ež/
=¡}"?ÂV¦?µÂb¾œ¬E ÍD®®DàÕAyËü=µ¥+'Yðv20130821_00236_stKsb395@ë™Áε??à—@€Ežœ¸=•ÝX>ñ¶?£×
J¾š¬EàCÓýPDßÊAyy^=Èí¥+'Yðv20130822_00601_stKsb395@ë™ãÛó¶œ?#ô@€EŒæ
=‡áD?D'?¥¸b¾˜"uEŒ‡ÃD®²Dß¹AyÒu<þºÛ¥+'Yðv20130822_00603_stKsb395@ë™ãßNt'? ؤ@€E%ì=™4à>Š ?˜Qìb¾œ¬EŒ·®CӘ1Dà#®AyìF=	ïY¥+'Yðv20130828_00095_stKsb395@뚟þÊ:Ì?#üb@€E¾`ö=Á<?â=Q?™™šb¾€E¾DöD®#DàçAz=…¥+'Yðv20130828_00097_stKsb395@뚠at?+ä•@€E½ë=ÅPŒ>žÃ?¾¸Ra¾ŽÙE½–CÓë¦DßÌ1Aynõ='¥+'Yðv20130828_00239_stKsb395@뚡E=+°?&§\@€Eµ·ì=tüX@rÖ]?Ü(ö?¾å`E´ôöD®>ÉDßÉôAz|=n¥+'Yðv20130828_00241_stKsb395@뚡H˜¥~?%x@€EµÍR=G>f
M?Æffb¾œ(öEµA\CÓÃøDà'×Ayl×= Ãë¥+'Yðv20130831_00494_stKsb395@ë›Kù¸¾?o1±@€E–¹×=©)(=­Ü"?šáHb¾µÂE–53D®Dß­ºAy^=9âH¥+'Yðv20130831_00496_stKsb395@ë›O3©?`oè@€E–%q=P48>;ù??œ(öa¾´¼jE•CÓZÁDàLAz£p==͵¥+'Yðv20130902_00456_stKsb395@ë›C`Ä@a?Sa•@€Eyì=¢â=Û?Š=q[¾¥`BEdfD®&ÁD߸9Az¹=ª¥+'Yðv20130902_00458_stKsb395@ë›Cdu7?Vƒó@€E[ö=L>`I?}p¤a¾¡G®EŽÖfCӁªDà0Ayô=Yƒ¥+'Yðv20130903_00156_stKsb395@ë›b°ÆÜÉ?bÅ@€E´
ì=­2"?ä¦æ?³33b¾Ÿ;dE²¯D®PDßÄ´Ay‰ç=4ïM¥+'Yðv20130903_00158_stKsb395@ë›b´#ê?y) @€E³ò
=TTÀ@>b??·
=a¾¢MÓE²‡šCӞDà&Azœ=ŸÊŽ¥+'Yðv20130905_00036_stKsb395@뛠õµßJ?Iáœ@€E³Q×>îú>o¸õ?¼(öb¾o²E²ÃD®'ÏDßÊ°Az¶=Üw¥+'Yðv20130905_00038_stKsb395@뛠øèß}?'v2@€E³XÃ=èº3>ù?àa¾'ë…E²<ÍCÓ¤9Dà¨Az–¦=A0Á¥+'Yðv20130906_00165_stKsb395@ë›ÀÞJ¹?F2»@€EÃ"H=z£à@0Ϋ?Ã×
c¾"÷ÏEÁß
D®ÏDßìRAzžç=D%:¥+'Yðv20130906_00167_stKsb395@ë›Àá_v2?EÏ@€EÂÊ=š@\1è?§®a¾£×
EÁG×CÓoßDàwAy/Ó=>.¥+'Yðv20130909_00148_stKsb395@ëœ!NmÆØ?F B@€E»è®=¢<´>Øáö?œ(öc¾¨r°EºÇHD®9XDßË#Ayÿb=œÉ¥+'Yðv20130909_00150_stKsb395@ëœ!QÊgî?F%‰@€E»í×=ciá@¡o¨?'\X¾©xÕEº¾fCÓ¶¨DàÉA{BK=4¼¥+'Yðv20130922_00118_stKsb395@ëÀAOñZ?S@€EŽÄH=tP8>Ñâß?"záb¾´9XEµ®D®
DßÖAz«[=1¦¥+'Yðv20130922_00120_stKsb395@ëÀDª^¹?l:—@€EKš=s.y>éwÐ?§®^¾ž5?EŽ()CӔÝDàÛAzà==dÌ¥+'Yðv20131004_00119_stKsb395@ëŸ@FmÈ0?P2î@€EªpÃ=qÚp>ûDö?ˆõÃT¾'n˜E¨°áD®¸DßÆoAxéœ=Ý¥+'Yðv20131004_00121_stKsb395@ëŸ@IÆ\?Si(@€E©Ø=YÏp?'¡p?"33a¾"záE¨M…CÓzDà…Ay¾=
m›¥+'Yðv20131007_00242_stKsb395@럡[`Ï?ZÁ¶@€EÂ>q=–MH>ÿ8Š?ŒÌÍ]¾ž5?EÀFD®!hDß¹XAyb^=…Ç"¥+'Yðv20131007_00244_stKsb395@럡ÆÅw?[ê2@€EÃH=®ø? ¹?ÈõÃa¾/EÁ/šCÓ©yDàA{&5=MJA¥+'Yðv20131015_00021_stKsb395@렟°9ñ?~î@€Eµ3H=ºTì?ÈNc?Þ¸Rc¾—PE³ž=D®°DßÅAza£=:?a¥+'Yðv20131015_00023_stKsb395@렟³Šq?,9ù@€E¶%×=•*À@ä<?µÂ=¾o²E´¦CÓm/Dà&fAz€7=-$¥+'Yðv20131019_00069_stKsb395@ë¡ ‡ÙÔ?9i‹@€EÄñÍ={lp@)ë•?·
=c¾ž5?EÃ×D®%DßÇ+A{ŠÕ=X=ž¥+'Yðv20131019_00071_stKsb395@ë¡ ÿm´?P¦P@€EÄ%q=`?Œ?&?¯\)a¾ž¸REÁÑ3CÓg+DàyAzIË=67á¥+'Yðv20131020_00069_stKsb395@ë¡@ý†Ô?B÷®@€Eµc==ÝÐ	?vA?¯\)c¾˜"uE³"D®ƒDßÊ°A{}=<iY¥+'Yðv20131020_00071_stKsb395@ë¡@!+©|?J"‹@€EµŽ
=ŠŽ?¦,ä?ŒÌÍa¾'hsE³˜)CÓx"DàîAyEé=O>¥+'Yðv20140329_00432_stKsb395@ëµIÝ(úö?ˆ6|@€E|M×=V¨@.tÁ?£×b¾ª~úE}"¤D­ÿçDà5Ay‹h=OL¥+'Yðv20140329_00434_stKsb395@ëµIà‰ø½?`Ê`@€E{êá='>ð?(Á?šáH`¾˜"uE|þ=CÓæFDßɚAzQÕ=5&¥+'Yðv20140604_00868_stKsb395@뽦ý)A?)'¾@€Em¿
='žÐ>öÖ`?˜Qìc¾\)EmÁD®DßðþAzHE=	¬#¥+'Yðv20140604_00870_stKsb395@뽦Ç+2^?Xd@€EnR=ÔÆa@e®?±ë…b¾"÷ÏEm·3CÓw+Dà/ÇAyÅð=êÒ¥+'Yðv20140607_00753_stKsb395@ë¾ïe0?6'ê@€EEì=ƒ•ü?fw8?£×
c¾¨õÃED6¸D®3DßÝAz>©=#띥+'Yðv20140607_00755_stKsb395@ë¾ò¢7?Dx…@€EDƒ®=˜¦œ?ÈÌÔ?«…b¾˜"uEDd¤CÓUDà0ÍAy׸=¥+'Yðv20140619_00453_stKsb395@뿃iZ?ŒYæ@€E·:
=iã@=Ù0?˜Qìc¾ A‰E·öD®ÙDàÁAyŠ=ƒÀ¥+'Yðv20140619_00455_stKsb395@뿃·È"?˜p^@€E¸F=¼|>Œ"?p¤K¾Ÿ;dE¸{CӍ'DàÕAzA&=Ç/ˆ¥+'Yðv20140621_00754_stKsb395@ë¿ÅÙwË>?!Fä@€Eˆ'=«ø¤>´ÏÂ?˅c¾'JEˆÍD®4bDßÎÉAzšƒ=9¥+'Yðv20140621_00756_stKsb395@ë¿ÅÝ??žÔ@€EˆV¤=½ã8?çÊ?¬ÌÍc¾›¥ãE‡ä{CÓ/ßDà[3AzȊ=gO¥+'Yðv20140623_00597_stKsb395@ëÀ•xø?2_?@€Ez
=¤QÌ>•þ±?ºáHL¾ÒòEŸ×D®-hDßçLAzK=X\¥+'Yðv20140623_00599_stKsb395@ëÀ™M8Ã?*hú@€E"Í=‰L0>öý×?¹™šb¾ß;EuCÓvfDà5'Az
2=!U>¥+'Yðv20140703_00933_stKsb395@ëÁG…?ð?v"R@€E^Bf=ãÝ}>1?£×
c¾¨õÃE[–D®$îDßÉ/AzTÉ=LY‹¥+'Yðv20140703_00935_stKsb395@ëÁGÖs?nHº@€E^àR=cGH@%É?n{b¾²-E]
fCÒþwDàH)Azq=㞥+'Yðv20140712_00981_stKsb395@ëÂgÿŸØx?/Ûh@€Eœ½=='?áCí?"33c¾ß;Ešh¤D®;DßÖAyý^=ÐË¥+'Yðv20140712_00983_stKsb395@ëÂhùÊ\?U}@€Eœ•)=ˆ\÷="#ú?Þ¸Ra¾—PEš9HCÒ~5DàI¢Az"ç=3"¥¥+'Yðv20140713_00504_stKsb395@ëƒúÙ4º?3¼C@€E¯)Í=¯k?œU?ÌÌÍa¾œ¬E­HD®Dà9?AyÖ#=FÖJ¥+'Yðv20140713_00506_stKsb395@ëƒþhöº?0ã°@€E°ÖÃ=¹‡Ä>¬+i?ÈõÃb¾ŽÙE®Æ=CÒØsDàìA{=6#è¥+'Yðv20140821_00681_stKsb395@ëÇeTïÛñ?IÀ)@€E§jö=žÈ@i5P?Š=qc¾ ÄœE¦«\D®%ìDߟDA|~ž=
z˜¥+'Yðv20140821_00683_stKsb395@ëÇeXF}"?rzp@€E§"
=¤L\?4T?Ž{b¾š¬E¦ñ\CÓêDàJ5A|lË=tPl¥+'Yðv20140830_00458_stKsb395@ëȃ{ÈÞV?9¤@€Eƒç{=c˸=ØTz?\)c¾Ÿ;dEƒ'fD®"¸Dß­7Az:	=&·¬¥+'Yðv20140830_00460_stKsb395@ëȃ
ò¢?G)Í@€Eƒßá=‰"È?†Çÿ?ƒ×
b¾ A‰Eƒ¾¤CÔ	Dà2oAz²p=¥+'Yðv20140910_00436_stKsb395@ëÉãMNý¿?(à¸@€E—1f=ÓT×?…Ñ•?ˆõÃb¾†§ðE•þöD®'…Dß°1Az'2=	ì…¥+'Yðv20140910_00438_stKsb395@ëÉãP­ÝH? |›@€E–Ú=ðL>Š¨Ÿ?Ü(öb¾‰7LE•ªfCÓ~˜DàL¬Azµ="&‡¥+'Yðv20150724_00261_stKsb395@ëñ©›?Uÿ@€E›"…=xÌ(?_n
?‡®c¾"t¼E›a®D®\DßìÅA|$z=z¥+'Yðv20150724_00263_stKsb395@ëñ­#f?O[m@€E›Ã=wPx;'—L?Àa¾¨r°E›¬¸Cӛ…Dà$¬AyRš=1!P¥+'Yðv20150806_00330_stKsb395@ëó!¦Ã³É?3è:@€EºÝ=fó??WR?³33b¾›¥ãEºy®D­˜œDßËðAz¥Ç=."¥+'Yðv20150806_00332_stKsb395@ëó!ª
•??,¶…@€E»:3=e@>öq¸?Ýp¤N¾šŸ¾Eºî¤CÓRDàAy˜"=füR¥+'Yðv20150830_00053_stKsb395@ëöËÙ¸?&¤{@€EÓi…=wÞi?ÀÜ?Ž{a¾'n˜EÒÚfD­¶-Dà"‡A{'¸=Ïè¥+'Yðv20150830_00055_stKsb395@ëöÎìÒ|?.¼°@€EÓ~=bø?ŠÐÇ?àb¾OßEÒÍqCÓóDàKDAz™š=lÚZ¥+'Yðv20150905_00024_stKsb395@ëöߤ˜€? ‹á@€E§Á×=Åû=ֆæ?Ó33b¾¥`BE§1\D­]ËDàÉËAz&$=BPU¥+'Yðv20150905_00026_stKsb395@ëöߧր?iZ@€E§Æ=•j°>^ÐD?ÁG®a¾•E§
RCÒg+DáÛAyC4=1ðÀ¥+'Yðv20150917_00177_stKsb395@ëø`ÿóuƒ?H@€EŸì¸=Ùý?½žð?¨õÃa¾ÒòEŸ3ìD­‰DàFAyî#=zÑ¥+'Yðv20150917_00179_stKsb395@ëøaÓß¼?44@€EŸü…=ª^X=WAî?úáHc¾›¥ãEŸ¹3CÓ"oDàHåAz‰W=?^¥+'Yðv20160719_00749_stKsb395@ì¦$#5d?G@€EˆÓ)=ìB?ú–M?У×c¾‡®E‡ê¤D®"áDß¼ÝAzbÚ==åÊ¥+'Yðv20160719_00751_stKsb395@ì¦'ut÷?CÄ@€Eˆ'á=Ø">Eê•?ð£×b¾‹Æ¨Eˆ3®CÓô9Dàs®Azl¯=)tÙ¥+'Yðv20170502_01202_stKsb395@ìBŒh͇?dˆ®@€E¾|š=–'ä=<l?Î{b¾šŸ¾E½½
D®DßÕ/Axî®=CŒA¥+'Yðv20170502_01204_stKsb395@ìBŒl-Àƒ?">@€E¿OÃ=fO?‡õ?ÌÌÍb¾ž5?E¾]qCÔbDàe²A|ûE=ï­¥+'Yðv20190827_00717_stKsb395@ì¬dÉB
ì?²Æ[@€EÓªá=¢Ý$@ £z?šáHa¾˜bEÓqD­ÌîDá81Aw¾­=À1Q¥+'Yðv20190827_00719_stKsb395@ì¬dËÄÙ?´åw@€EÔ
=•üüA%\?ž¸R`¾¨r°EÓRCÓòoDáehAuiI=¸‹

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_82n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  286 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Å.(ìÒv20100911_00238_stKsb304@ëaˆ+¢ñ?+8‰@€E"ÒÍ=«8ø@±2•@×
5¾e`BE"lÍB'¤ÝD¾¨A|lÖ=œ—_Å.(ìÒv20100911_00240_stKsb304@ëaŒ±ê?7š@€E…R=ÎQ?_'U@Qìj¾\)E…²¤Dù‰ÛDŽ^VA~\Å=À¤Å.(ìÒv20100911_00242_stKsb304@ëa''åÍ?3aí@€E…f®=·Œˆ?ëL@\d¾ŽVE…ª)D€v%DŽ‰ÃA}‰%=UkÅ.(ìÒv20100924_00334_stKsb304@ëЍ!?Dn^@€E•e
=}û¨?™ö?ü(ö5¾ŽVE•®B"ÙDŽ-ARÜ=Â.‰Å.(ìÒv20100924_00336_stKsb304@뙪Œ?Eö?@€E"Ó
=îD=èœÈ?ü(ök¾ ÄœE•IHDùcDŽZáA|K1=¬œ]Å.(ìÒv20100924_00338_stKsb304@ëlGý?C¨\@€E"9®=@Dùh@×
d¾šŸ¾E•3D€JÑDŽ‹;A~–£=¹Œ™Å.(ìÒv20110802_00658_stKsb304@ë<[y7ú?c	f@€Elq=}Ù>v_?Àh¾ A‰EjµHB'ªDŠ'7A}ãè=§aÁÅ.(ìÒv20110802_00660_stKsb304@ë<^Üäó?@¯:@€EkNá=˜­h@î?¥¸l¾¯ Ei'Dý™'DŠFúA~ÛÊ=€Å.(ìÒv20110802_00662_stKsb304@ë<b1BÃ?fü4@€Ej#\=€ŒØA<¯©?÷
=b¾©xÕEifáD"eDŠãA|í=¸2ëÅ.(ìÒv20110807_00825_stKsb304@ë<¥dôPÊ?;;@€E ^{=ËßÍ?n®W@-p¤5¾‡+E›®B*ë…DŽ.wA|¡ç=ÓøèÅ.(ìÒv20110807_00827_stKsb304@ë<¥r2§È?Eª}@€E §…=‡–D>©ûÝ?Ï\)l¾–‡+Ež²ÍDùÀ9DŽåA~Tú=‡Z•Å.(ìÒv20110807_00829_stKsb304@ë<¥uK±"?I^Ï@€E +=«ÿÄ?a	Ø?ê=q`¾'n˜Ež…D€»¶DŽ2˜A~¦=Á3Å.(ìÒv20110923_00475_stKsb304@ëB'ì
4F?[1"@€E¡Œ…=̐k?Ç?°£×m¾¦éyE ÝšBÐbDŠ®A{×=íª¥Å.(ìÒv20110923_00477_stKsb304@ëB'ï&©b?'aÙ@€E¢®=dÈ?êQ?«…k¾®—E¡&fDý-üDŠh¤Az0'=¼šÜÅ.(ìÒv20110923_00479_stKsb304@ëB'òGë?–HN@€E¢b)=¢$"?™
?áG®b¾ºáHE¡S\D"ÃDŠÅÓA{F>C"–Å.(ìÒv20111005_00215_stKsb304@ëD&H'?"òÿ@€E¡ë=Ñ?@ÇR?Î{4¾ixÕE [HB*DŽ
ªA}›}=di+Å.(ìÒv20111005_00217_stKsb304@ëD)‰Kn??Ë@€E¡G®=µ,_?Z?÷
=l¾"›¦E É
Dù°¬DŽ´A~`=PôñÅ.(ìÒv20111005_00219_stKsb304@ëD,Ñt§?<ëª@€E¡Pá=£l¬=ꂄ?±ë…b¾dZE p)D€/DŽIA}Ó=8i%Å.(ìÒv20111006_00129_stKsb304@ëD!zœ­?(â@€E¼Sö=–ñ @ïÞ@ë…i¾záHEºüöB&éDŠ@1A~äj=Ç$RÅ.(ìÒv20111006_00131_stKsb304@ëD!}Û2@?:{¤@€E»ÖR=¡Ý?5[@G®j¾"ýôE»>DýT"DŠFFA|'=²	'Å.(ìÒv20111006_00133_stKsb304@ëD!9†4?'51@€E» ö=§u4?cWÂ@ë…e¾"t¼E».fD"!`DŠ"uA}i•=­ù]Å.(ìÒv20120306_00516_stKsb304@ëW+0ÛÀ?$þ$@€Ež‰Í=»'"Bž@AG®4¾~ùÛEœáB3YDÃ–Å.(ìÒv20120306_00518_stKsb304@ëW+XcC?&lÌ@€EžÁf=¿‡ïA­B?™™šj¾ A‰Eœ´DùPJDŽû}AJ†¾<E8Å.(ìÒv20120306_00520_stKsb304@ëW+IN©?,š@€Ež¥)=ÉÅ Aåaã?å¸c¾¨õÃEš{D€LÅD 9AJÞ<¢UÅ.(ìÒv20120325_00523_stKsb304@ëY‹†+H?
;@€E4H=Îì¡@Cõ?úáH5¾s¶FE€®B0oDòoAkM=¯ŒÅ.(ìÒv20120325_00525_stKsb304@ëY‹‰¾åÙ>ýTÎ@€ER3=Ñü$A…õµ?áG®j¾½ó¶E~xÍDù~-DŽÞ-Akw$=¼™Å.(ìÒv20120325_00527_stKsb304@ëY‹Q,?A@€E:=ÃüA]¨@ffd¾—PE}íqD€f¨D^Aj˜Ï=#e–Å.(ìÒv20120606_00408_stKsb304@ëb¥·ˆó.?Ò@€EŽ®)=•4ô@u@	?½p¤T¾š¬EŽhB"ÐåDŠOdAëK=‰Ã=Å.(ìÒv20120606_00410_stKsb304@ëb¥»W?Yc@€Eé
='Ú<@¶þ4?У×R¾¢ÐåEŽÐ{DýGßDŠë+A^C=¢£Å.(ìÒv20120606_00412_stKsb304@ëb¥¿!x¡?-Ú@€E{=­$ô@;è@×
c¾§l‹EŽäD")D‹A{'ë=nöjÅ.(ìÒv20120611_00216_stKsb304@ëcAÆˀò?˜‹À@€Eì)>Ê×ó?Õ¥‡?¢\k¾bNEŽ‰šB'´9D‰éyAz°+>uÅ.(ìÒv20120611_00218_stKsb304@ëcAÊp–ì?ªY@€E{>¦P>…v¼?³33l¾ŽÙEJ¸Dý…D‹OžAzÔ>UŒÅ.(ìÒv20120611_00220_stKsb304@ëcAÍÝþù?²"¾@€E'>εì>¨¼è?ÌÌÍe¾š¬E·\D"JND‹\öAz²;>ZÒÅ.(ìÒv20120616_00638_stKsb304@ëcç"Úe?!Q@€Eƒ
f=ÓÕi?I<?ÁG®h¾wÎÙEíqB"1'DŠ£¦A}à\=xBkÅ.(ìÒv20120616_00640_stKsb304@ëcç‰̆? z@€E"
\=¤Å"=Ç8å@ë…l¾˜"uE'1×Dý\´DŠ¦5A|åâ=ŽÑ©Å.(ìÒv20120616_00642_stKsb304@ëcç`ö»?)‰3@€E†H=uQ>èu=?Ñë…b¾—PEƒÕ\D"LDŠ¼)A{ÿÍ=_û«Å.(ìÒv20120621_00270_stKsb304@ëdƒ
v¶?Jc8@€Eê¤=Â_P>ywy?˅k¾™™šEìB""þDŠ-`A}gI=–)Å.(ìÒv20120621_00272_stKsb304@ëdƒµ+Æ?2*v@€E'=ÿ>—?ÿm/?§®k¾µÂE€¨RDýB%D‹`A}9¤=:›Å.(ìÒv20120621_00274_stKsb304@ëdƒ\¹?0ºž@€E'Î{=þo?j79@(öZ¾·KÇEªöD"+D‹1'A€-=Æ>
Å.(ìÒv20120623_00386_stKsb304@ëdÄÌÌ?"¢·@€Eœw=ýœÐ?;B4?ç®?¾—
=E›ï…B–JDŠ‹+A€XG=•gÅ.(ìÒv20120623_00388_stKsb304@ëdÄ
³—ò?!ÈP@€Eœ§ö>	›¬?±"@¸C¾¦ffEœa3Dýl¼DŠÎÙAƒ¬Ò=ÖçBÅ.(ìÒv20120623_00390_stKsb304@ëdĨt~?#‡Ê@€EœFH=°¸È?÷'?ï\)b¾Ÿ;dE›ö)D"[…DŠï–AÈï=>Å.(ìÒv20120624_00207_stKsb304@ëdâ‰}&ò?€œÄ@€E'w
> J@Oê\?Þ¸Rj¾t¼jE'n=B"°!DŠXA{K->XDÅ.(ìÒv20120624_00209_stKsb304@ëdâŒýy"?Y>Ï@€E'OÍ>ˆWm?-ºü?â\j¾ß;E
DýFD‹()A}k{=›cÅ.(ìÒv20120624_00211_stKsb304@ëdâp5G?µñ@€E''á>Ŝä?éóî?Ó33d¾fffE\)DƒýãD‹NA}
^=¬›ÅÅ.(ìÒv20120625_00204_stKsb304@ëeò‰~?LÔ¶@€EÁC×=¥"X@ðŽ?ñë…h¾¨r°EÁIHB"`ÅDŠÍA|||=›·ÒÅ.(ìÒv20120625_00206_stKsb304@ëeõ†a?A@€EÀ–=¶	x@ôÙ@¸j¾·KÇE¾§\Dý/D‹TA Ñ=¹šnÅ.(ìÒv20120625_00208_stKsb304@ëeøÀK	?B™¦@€EÀ‹="œ@È-¦@¸Rb¾¥ãTE¿×
D"D‹RúA|K=¾BÅ.(ìÒv20120703_00070_stKsb304@ëf'?'{L@€E²æö>ř>z¢$?æffj¾ˆ´9E­7
B"¢D‰ÿ¦A|$µ=‡º¾Å.(ìÒv20120703_00072_stKsb304@ëfˆ¹M?$=@€E²€f>ù_?ÂE!@	™šk¾¨r°E¬Œ{Dý*=D‹-A—î=˜x)Å.(ìÒv20120703_00074_stKsb304@ëf"¼E?"s7@€E±Ù{=ڞ¿?…&Z@záb¾ A‰E«Î=D"ôD‹UA~át=X¼Å.(ìÒv20120706_00950_stKsb304@ëfg}'Jì?A'k@€ENÒ=þ.?BZö?¹™ši¾Z¬EKJ¸B"€ƒDŠ—DA}Á«=PYyÅ.(ìÒv20120706_00952_stKsb304@ëfg4ø?8£g@€EN"ö>…ÇÅ.(ìÒv20120706_00954_stKsb304@ëfg"™r,?8›/@€EMÒö> v?fÑ?±ë…a¾m'hEJ®¸D"/DDŠ¯A}>=;ÔEÅ.(ìÒv20120714_00869_stKsb304@ëgeÝ©ÔO?.‰1@€Et\=zSà?r!¤?þ¸Ri¾—
=EpþáB"øDŠMüA}að=§–¦Å.(ìÒv20120714_00871_stKsb304@ëgeàÆcý?5^9@€Eté…=nø>Ç~o?µÂk¾¨õÃEqqqDý.ÉDŠ¸¼A}B!=O Å.(ìÒv20120714_00873_stKsb304@ëgeãé~´?0öŒ@€Eu°{=|ì@Çq@ÌÍa¾£SøEt;
D"œDŠè¼A}0t=‡áÅ.(ìÒv20120716_00535_stKsb304@ëg¢°ÊîP?u‹¢@€E
=…˜@'Ä?æffi¾Ÿ¾wEŽtB'µÃDŠ1¢A~@/=ĬÅ.(ìÒv20120716_00537_stKsb304@ëg¢´ùæ?kŽ³@€E[)=}Cï?µDå?Ôzák¾ ÄœEåDý0ÍD‹A|=¨=͵†Å.(ìÒv20120716_00539_stKsb304@ëg¢·pډ?nèz@€E,®=°ü¨@aƍ?Ñë…b¾›¥ãEÍD"ºD‹+çAzÂ=üÅ.(ìÒv20120718_00444_stKsb304@ëgâ½áQê?dú¤@€E«ö>(€4@šÁ?å¸i¾'n˜Eª)
B'ýqDŠG+A|ƒD=*bžÅ.(ìÒv20120718_00446_stKsb304@ëgâÁ(Y;?XD‡@€E¬H>%8>†Ñ?ÚáHk¾ŠÀƒE¬y…DüºDŠñXA|è=äÅ.(ìÒv20120718_00448_stKsb304@ëgâÄfÇ_?Vt@€E¬ëö>UÇD?ãjs?ìÌÍb¾‰º^E­œ{Dƒ<D‹Z¨A{¹=¡ŽùÅ.(ìÒv20120720_00457_stKsb304@ëh&b‰·ú?"Ês@€E‹—q=Ô7'>?ÁG®k¾ŒÌÍE‰lRBí'DŠX¬A}× =¡†Å.(ìÒv20120720_00459_stKsb304@ëh&eÓô´?6.@€E‹Òá=—‡¨=¶†\?ÁG®k¾šŸ¾EŠ)Dý8)DŠ¸RA|yî=x=ÐÅ.(ìÒv20120720_00461_stKsb304@ëh&i5(+?-¿n@€E‹¶3=ǽD?z©@™ša¾ÒòEŠAHD"qDŠïA}êô=Ä°Å.(ìÒv20120721_00055_stKsb304@ëhBfÈáÜ?(Á@€E¥fš=¹ãh@#?ç®j¾\)E£ˆRB'È´DŠ2A}¨.=šdxÅ.(ìÒv20120721_00057_stKsb304@ëhBjQ'?4d;@€E¦))=²kÈ@SÛ/?Ñë…k¾®—E§2fDýMÛDŠï}A
=‹×VÅ.(ìÒv20120721_00059_stKsb304@ëhBmTÂ$?)åÌ@€E§.H=̖@"àz@™šc¾•E©öD"ðD‹‰A| =™{€Å.(ìÒv20120722_00421_stKsb304@ëhaJ3z?Qt@€EŒ\>|á@ˆƒY?ù™šk¾†§ðE‹\RB'–DŠ
‡A|X=5qæÅ.(ìÒv20120722_00423_stKsb304@ëhaMc›0?C$º@€EŒ=>š‰?Å´?÷
=j¾'\EŒaÃDý$bD‹þA|y}=…üÃÅ.(ìÒv20120722_00425_stKsb304@ëhaP ¦ÿ?:^~@€EŒ:š=þ¯G@:S,@õÃb¾"›¦EŒo
D"	'D‹7žA~"-=h"Å.(ìÒv20120723_00498_stKsb304@ëhƒg]&¢?I9W@€E€
\=™¹<γh?\j¾œ(öE}þáB"ÑD‰Ë¶A}…A=wÌ$Å.(ìÒv20120723_00500_stKsb304@ëhƒjò'?>Õ@€E€@)=Š>»[?Àk¾©ûçE~ÙHDüÚ^D‹%?A{ÔÄ=f|îÅ.(ìÒv20120723_00502_stKsb304@ëhƒnx?8¹6@€E€m=šI©?¥Ð?¼(öb¾­'hE~ÃDƒÎ˜D‹?3A}|*=fŠKÅ.(ìÒv20120725_00490_stKsb304@ëhÄ:_¬?Að@€E†è¸=¬ÖõÅ.(ìÒv20120725_00492_stKsb304@ëhÄ=Xu¸?A.â@€E‡=£{`@?å¸k¾Ÿ;dE….¤DýDŠÚÉA~´7="²Å.(ìÒv20120725_00494_stKsb304@ëhÄ@Æ?KgÄ@€E†ƒì=—µè>"¦?˅b¾˜"uE"ÕìDƒôbD‹Abb=œw"Å.(ìÒv20120731_00153_stKsb304@ëiøŽ&t?K"Ë@€E…Â…=©d?kR/?˅i¾ˆ´9E"ó…B'bD‰æòA~b(=™÷‹Å.(ìÒv20120731_00155_stKsb304@ëiû¶_"?S0@€E…hq=¸=äÃ?ìÌÍj¾­VE"Ý3Dý\D‹:ÉAQ=¨?ÉÅ.(ìÒv20120731_00157_stKsb304@ëiþËb?T—ž@€E"}ö=¯K@>ääÚ?¾¸Rd¾™‡Eƒ»ìDƒâéD‹PÕA|"´=ŽÖ>Å.(ìÒv20120801_00796_stKsb304@ëi¥Ç%Ô?>SX@€EM–¸=Î)ô>Õ?G®h¾›"ÑEGvB²DŠ]yA}·ù=+‡ÅÅ.(ìÒv20120801_00798_stKsb304@ëi¥ÊHŽ?:èÙ@€ELÓH=ªÈ?°ŠB?®{k¾¥`BEH-ÃDý0DŠ¬A}=/àPÅ.(ìÒv20120801_00800_stKsb304@ëi¥Í˜o?B}'@€EM%ì=Ñ=@A¼8?Ó33a¾ž¸REHä)D"…DŠÕqA~‡m=hw Å.(ìÒv20120804_00067_stKsb304@ëiÿ_TÏ:?Wї@€E™ö×=…õ€@Q	?Ã×
h¾˜"uE—
B'^5D‰ã®A|†£=Ÿ¤Å.(ìÒv20120804_00069_stKsb304@ëiÿbkIû?o0ø@€E™î=ˆ·¨Ae¦?ìÌÍk¾¦ffE˜žfDüýD‹7¾A{š´=Ä>ÈÅ.(ìÒv20120804_00071_stKsb304@ëiÿe]r!?#@€E›üš=¢ô"?íy?Ñë…b¾—
=E›fDƒßøD‹gÇA|®=þ›¬Å.(ìÒv20120804_00919_stKsb304@ëjG[!?ŸŒÃ@€EŒÄÍ>7{Š?ËÇë?±ë…i¾¾vÉEˆÃBŽãTDŠBòA|ç>%*"Å.(ìÒv20120804_00921_stKsb304@ëjJŽ~³?cþß@€EŒx=Ô-þ=±
Í?ìÌÍj¾«…E‰È¸Dý-/DŠ•yA~k=Þä«Å.(ìÒv20120804_00923_stKsb304@ëjM¹ìË?vò@€EŒÛH=ñj@¡Ðï?¨õÃb¾¬‹DEŠH¸D"DŠÎFAyìý=˜¡kÅ.(ìÒv20120828_00529_stKsb304@ëmíÝn?Vé@€E°y=‡Ü>§‹?ü(öh¾‹Æ¨E¬,RBuDŠ#ÇA}$=¾C^Å.(ìÒv20120828_00531_stKsb304@ëmñô?KÒà@€E°¶=½H@äiV?ê=qk¾£×
E­ƒ…Dý
DŠÂVA}A(=¦ÁèÅ.(ìÒv20120828_00533_stKsb304@ëmô–j?J"-@€E±
=fǨ@¬Í @\)b¾›¥ãE­ýqDƒòfDŠÚA|
&=[lÅ.(ìÒv20120830_00291_stKsb304@ëmAéB3?)€G@€E§°Ã=Ÿc@>)hn?Տh¾Š=qE£•×BÈ1DŠ?ðA}´	=€ÑfÅ.(ìÒv20120830_00293_stKsb304@ëmA욘?-Æ@€E§
×=Æ/^?…Ç@£×k¾¥`BE¥93Dý5DŠÁA~¢=ªš>Å.(ìÒv20120830_00295_stKsb304@ëmAð6-?%j@€E¦†f=šÜ>ýÿ@®a¾'ë…E£àD"JDŠÙ?A'=¤Æ¤Å.(ìÒv20120901_00679_stKsb304@ëm"jïAí?NXV@€Eª f=¿| ?tõ??ï\)k¾¥ãTE©lB4¼DŠ/+A~¶r=£–'Å.(ìÒv20120901_00681_stKsb304@ëm"n+?lV@€E©¼=ªè,@f{Î?Þ¸Rm¾¡G®E¨i…Düé7DŠ®A{g=²ÑÅ.(ìÒv20120901_00683_stKsb304@ëm"qB2*?oM@€E©‡H=¾Æ8@cJ*?Ï\)c¾•E¨HDƒìRDŠò^A|ý=ÉêìÅ.(ìÒv20120911_00454_stKsb304@ënÂõ†j?4¿@€E«"=»HP?i}•?úáHl¾gl‹Eª{ÃB_¾DŠ)'AHš=šø½Å.(ìÒv20120911_00456_stKsb304@ënÂøMžï?5¢@€E«Õ¸=É@%R?×
=m¾¯ E©…Dý=DŠ´œA~~g=y‡Å.(ìÒv20120911_00458_stKsb304@ënÂûcƒ]?%8µ@€E¬-ì=ºx@)·'@×
c¾¢ÐåEª¢=Dƒû®DŠãuAi=®û¿Å.(ìÒv20120912_00199_stKsb304@ënàÑiϧ?'l@€E³	\=ß&Ð?Î^?å¸`¾ŠÀƒE±ÀB'4¼DŠA€=™îEÅ.(ìÒv20120912_00201_stKsb304@ënàÔ°Á~?%<m@€E³==Àø?(÷ñ?ü(ök¾° ÅE±<{Dý$ÕDŠÛLA~C£=˜Å.(ìÒv20120912_00203_stKsb304@ënàØri?¢š@€E³=¶JÔ?½€@ë…b¾Ÿ;dE±šDƒÿmDŠÿ+A|ÑM=gOÅ.(ìÒv20130312_00536_stKsb304@녊"—F®?>xá@€EŸË
=y @V'E?ìÌÍh¾™‡EŸ/ÃB' ÅD‰¹XA}ÇØ=¹êIÅ.(ìÒv20130312_00538_stKsb304@녊–ćÚ?Wi—@€EŸ[R=«d @%
@ë…j¾³¶FEœA…Dü÷ßD‹GDA~'²=Û¨Å.(ìÒv20130312_00540_stKsb304@녊™ÿëˆ?AUâ@€Ež©¸=¡(?%ë9@…e¾¡ÊÁE›šRDƒÔ‹D‹}ôA}ZY=™A£Å.(ìÒv20130314_00525_stKsb304@ë…ËR'¼?>½@€E"=á¨@[?áG®j¾‹Æ¨E'"ìB°!D‰Ê°A|(-=OMÅ.(ìÒv20130314_00527_stKsb304@ë…ËUPº?E5)@€E"ë=Šé¨@µd?·
=j¾½p¤EÑ3Düç¾D‹UA}?=zãáÅ.(ìÒv20130314_00529_stKsb304@ë…ËX»}?H_,@€E"'=œ =x>Î@\)c¾¦ffEôRDƒÐ"D‹A}Îà=—	ÕÅ.(ìÒv20130316_00498_stKsb304@ë†
 žÛù?&ž@€EŸ;á=϶!@"9'?÷
=j¾ž¸RE¢áB'9ÛD‰ÙÓA}¯a=mšÅ.(ìÒv20130316_00500_stKsb304@ë†
£Üˆ×?:®T@€EŸ±®>a^?]Q@(õÃk¾—
=EœKÃDüôZD‹P¬A~Êú=´Â'Å.(ìÒv20130316_00502_stKsb304@ë†
§}?-&ï@€EŸÉ=¸(ü?žg(@*=qf¾®{Eœ£\DƒôÍD‹xjA~™w=Ÿ!ûÅ.(ìÒv20130321_00703_stKsb304@놩þÃêÑ?&9Ï@€E•ð\=Ëþª@"ÓB?ØQìZ¾Š=qE"bB'-D‰Á7A~¡Y=™Ü´Å.(ìÒv20130321_00705_stKsb304@놪åî\?%g¦@€E–=š´È>%þº?ÆffG¾±&éE'Ë×DüßßD‹`jA€=ˆãJÅ.(ìÒv20130321_00707_stKsb304@놪	)I?!µù@€E•¦\=¥œ@ö¿i?Ÿe¾²-E'ÁìDƒÂD‹yÛA}^¤=r•Å.(ìÒv20130323_00950_stKsb304@ë†é¯¶62?>̼@€E"F=™Ÿ`AŸO@×
i¾"ýôE"¤B't¼D‰¹Az£â=¡\8Å.(ìÒv20130323_00952_stKsb304@ë†é³.–?8èú@€E"š=«yŒ?¤ÚÝ@k¾µ?}E',{DüÎwD‹lAŸ=¯|Å.(ìÒv20130323_00954_stKsb304@ë†é¶h—n?4Æ5@€E")=­g˜;…ñ÷@¸Rd¾­'hE'aDƒÃ+D‹¨öA}g·=•NiÅ.(ìÒv20130326_00480_stKsb304@ë‡II¸»s?(O;@€E¦¥á=ábA'¾@&ffj¾ª~úE¦¾{B'yXD‰ÝüA€íe=Çb!Å.(ìÒv20130326_00482_stKsb304@ë‡INÀØM?+ºV@€E¦J=ùå'@Iaà@#33j¾Ê=qE£ñ×DüøRD‹o¶Ah=½5ÿÅ.(ìÒv20130326_00484_stKsb304@ë‡IS°+V?3N@€E¦§×>@m?M
@
p¤e¾¤Ý/E£tfDƒò D‹˜öA€Õ='|ŠÅ.(ìÒv20130710_00504_stKsb304@딃ýŸ£?
ò2@€E™#q=փr>øŽ@%h¾›"ÑE—Ñ®BËÇD‰lbA|üE=ž¯•Å.(ìÒv20130710_00506_stKsb304@딄û'©?â@€E™Ë…=ºOŒ@áó@Aë…#¾­VE›šDü öD‹$œA'gù>•gÅ.(ìÒv20130710_00508_stKsb304@딄T˜´?
YM@€Eš{=¤Ìð@*@@£×d¾™™šEš¼)Dƒ ¤D‹XÝA}ó4=ºð#Å.(ìÒv20130712_00411_stKsb304@ë"Â÷4b?,O@€E‹¥¸=¢¼<@X1X@	™šj¾Š=qE‹#®B¯žD‰Õ'A~sˆ=°6áÅ.(ìÒv20130712_00413_stKsb304@ë"Âúc¹8?+&e@€E‹V==Ÿ`?Ø!ù?ÌÌÍk¾œ(öEŒ–¸DüýªD‹9A\=rôÅ.(ìÒv20130712_00415_stKsb304@ë"Âý¦ßR?-0@€E‹X\= @/R?Տd¾–‡+EŒ~öDƒãÏD‹9ºA}G®=u·Å.(ìÒv20130803_00107_stKsb304@ë—‡µ¡?ººÄ@€E "=ŽÌ"><ü?·
=h¾«E ¦ÍB'¬‹D‰šfA|q>ˆéÅ.(ìÒv20130803_00109_stKsb304@ë—ŠâL?§
¢@€E ¡H=žƒ`@»­?Ü(öj¾š¬E¡
DüÝXD‹W¶A}õ>5œ"Å.(ìÒv20130803_00111_stKsb304@ë—Ž]=?º¾â@€E¡®=é?³x0?ìÌÍd¾²-E¡‹\Dƒë#D‹J¸A|™>u™Å.(ìÒv20130803_00299_stKsb304@뗁G[Žœ?-Å
@€E›T×=¡Úx?®'?Ü(ög¾'hsE›áB'aËD‰œ)A~.)=yS|Å.(ìÒv20130803_00301_stKsb304@뗁JƸ6?4{€@€E›'ì=š1¨@ŸâŸ?Æffi¾£×
EœqDüÌåD‹}A|ÀÆ=K‰³Å.(ìÒv20130803_00303_stKsb304@뗁N™X?<Ù7@€EœP==Ž<x?Ÿçñ?Ï\)d¾Š=qEœ"RDƒ´9D‹G¦A}T'=>°Å.(ìÒv20130803_00347_stKsb304@뗁¯ùÂÏ?2¿@€E•tf=‡P¸?+Dž?½p¤h¾•E"ò¸B'E¢D‰i?A|Y>(çÅ.(ìÒv20130803_00349_stKsb304@뗁³Zul?†Ò·@€E"§¤=êD?¡`?Ýp¤k¾¾vÉE"O×DüÉqD‹"A€˜>	˜Å.(ìÒv20130803_00351_stKsb304@뗁¶Ù«'?lj@€E"LR=Š½´@z¾?Ï\)d¾¸QìE'ä{Dƒ)D‹^fA{¢'=´ÄyÅ.(ìÒv20130803_00803_stKsb304@뗅‹Ð-T?Hŀ@€E•Î…="ôô?«V?£×
k¾‹Æ¨E"SHBn˜DŠ	PA~Š=|6:Å.(ìÒv20130803_00805_stKsb304@뗅&ùê?7aè@€E•ÅR=×W ?4²@m¾¢MÓE•4DüÜöDŠ¶°AÄ=ÊZÅ.(ìÒv20130803_00807_stKsb304@뗅'D%I?GŒz@€E•i¤=¨µX@u«¥@£×c¾"t¼E"zDƒÜjDŠò5A{a	=š5ÚÅ.(ìÒv20130804_00248_stKsb304@뗠¢â7î?%YW@€E¡Î×>	5?Ɨ?ØQì@¾ˆ1'E¡zB'ŽVD‰‰'A€Fu=‹õÕÅ.(ìÒv20130804_00250_stKsb304@뗠¦.ȕ?!õ@€E¡µ¤=Ÿíh@ÚÚ?àj¾Ÿ¾wE¡Ò)DüÏmD‹'\A|à=páâÅ.(ìÒv20130804_00252_stKsb304@뗠©'8Í?p§@€E¡ª\=‹1è?šú@
áHd¾•E¢W
Dƒ¸ÝD‹NA~¤=­0Å.(ìÒv20130818_00256_stKsb304@ë™`ê1‡7?'«\@€E›")=™ðt<&èm?ê=qP¾%Ešb=BŽcTD‰&˜A€Ä= ùEÅ.(ìÒv20130818_00258_stKsb304@ë™`õáé•?:ž‹@€E™#¸=¥Ð`?PŠ@õÃk¾«…E˜í×Dü‡žD‹)ÃA~«'=ŠÎ½Å.(ìÒv20130818_00260_stKsb304@ë™`ùpêN?FT@€E˜y>vÖ?ƒ L@c¾–‡+E˜×DƒzÙD‹g–A|ÁÅ=œëÅ.(ìÒv20130828_00129_stKsb304@뚠V hU?®Ä@€EÅzR=´% @G@8?øQìh¾uEиBe`D‰|Aô¦=‡¥Å.(ìÒv20130828_00131_stKsb304@뚠YŽ&I?9ø@€EÅËì=¢" @¢@
p¤k¾"záEÅL¤Dü­ãD‹
A~oÿ=…&@Å.(ìÒv20130828_00133_stKsb304@뚠]"uK?ç`@€EŖ{=¾ÎÁ@^¾Û@*=qc¾"÷ÏEÅ
Dƒ¨ÍD‹AA~y¶= j•Å.(ìÒv20130828_00321_stKsb304@뚡øwۄ?Dä@€E´Õf=¨U`>ù'p@ë…j¾©ûçE´¨{B"1DŠBA|šP=›ÈÍÅ.(ìÒv20130828_00323_stKsb304@뚡ûÈ-+?B%a@€Eµ'ö=˜Å =¿XK?Ü(ök¾/E´ÍìDý¤DŠÉìA|Ve=€òÅ.(ìÒv20130828_00325_stKsb304@뚡ÿF?<E@€E´…=«ô€@Ký@…D¾²-E³'DƒûdDŠìÝA~™˜=§)¢Å.(ìÒv20130829_00070_stKsb304@ëšÂkBž‹?-å@€E¨c\=y<<M֞?ºáHk¾cSøE§{…B'MÓDŠ
`A},=L}Å.(ìÒv20130829_00072_stKsb304@ëšÂn˜CÙ?'£|@€E¨®=¤»4>¯l?Ê=qm¾ª~úE§ŸìDü÷×DŠ¯A~TH=‡µ¯Å.(ìÒv20130829_00074_stKsb304@ëšÂqä÷?!?ò@€E¨
R=Þ|Þ>°³a@R\b¾¨r°E¨@ÍDxéÛDŠáÃA|ê=ÂX‹Å.(ìÒv20130829_00081_stKsb304@ëšÂœˆ
?"æˆ@€E¨Í=è-ª?É7;@\)k¾|í'E§øB³¶D‰ò°A}¤®=Ð/áÅ.(ìÒv20130829_00083_stKsb304@ëšÂŸzïŠ?,§¼@€E§=Šq@
ïã?ë…m¾bNE¦–fDüøJDŠ¹ÓAG€=•"ÈÅ.(ìÒv20130829_00085_stKsb304@ëšÂ£Ue?#‡@€E¦íö=±ìØ?»¬?ýp¤b¾'hsE¦Ï…Dƒã}DŠîáA}sÊ="¦·Å.(ìÒv20130831_00168_stKsb304@ë›{~«Ø??­@€E›.3=˜?Wå«?'ë…i¾™‡EšTáBšD‰t1A}[â=QBdÅ.(ìÒv20130831_00170_stKsb304@뛆c?Sýú@€Ešë==ƒ@Œ?§ÿ?úáHj¾®{E™‡ìDüÏD‹…A¯=ÆàÅ.(ìÒv20130831_00172_stKsb304@ë›'}8:?bÐw@€EšÇö=‰² AQ"+?å¸d¾ž5?E™Ù®Dƒ"D‹[çA{ß=¦í•Å.(ìÒv20130923_00139_stKsb304@ëà>ôø:?;¼è@€E®›\=×?Í?{S@\k¾'ë…E¬ã3B:^DŠöAÙa=£~áÅ.(ìÒv20130923_00141_stKsb304@ëàB4½ø?' É@€E® …=Ò\z?
6¢?ë…m¾¡G®E«Õ3Dý#DŠº%A}›b=˜ÄcÅ.(ìÒv20130923_00143_stKsb304@ëàEƃ]?50@€E­³3=°¡¤?bÙ@33a¾¡ÊÁE«µ\D"?DŠî A}¾=" ÍÅ.(ìÒv20131005_00204_stKsb304@ëŸ`à(È?šß÷@€E©›{=êT@‰\H?¾¸Rk¾³¶FE¦îfB'#TD‰î^A|5>0:sÅ.(ìÒv20131005_00208_stKsb304@ëŸ`æÓɖ?¿=ç@€E©•¤=ˆƒ¨@%ž?£×
b¾¬‹DE¦_…DƒÿuDŠ÷
AuŒ>Q‡¬Å.(ìÒv20131018_00195_stKsb304@ë¡ =èn?s@@€EÎ{®>"üƒ?b]Ì?ð£×m¾Æ$ÝE˜B.˜D‰ç…A}$>Å.(ìÒv20131018_00197_stKsb304@ë¡#.Ž?r3@€EÎϸ>Xó?xî¸?Ü(öl¾­VEÌ
ÍDüæÑDŠÀƒAz¾ö=øZ~Å.(ìÒv20131018_00199_stKsb304@ë¡&H
á?~ìj@€EÏR>Qs?
¹?Þ¸Rc¾½p¤EÌɅDƒÙ`DŠý'A{‰=í0IÅ.(ìÒv20140320_00687_stKsb304@ë´,Eðz&?`o@€E²·…=¸¨@`"Ù?¾¸Rk¾""E´áB's¶D‰áhA|)Ï=®¹KÅ.(ìÒv20140320_00689_stKsb304@ë´,I2(q?b½£@€E²Ã=Çõ±?žÿÑ?Æffj¾–E³táDüí¢D‹FfA}ÉÝ=™JöÅ.(ìÒv20140320_00691_stKsb304@ë´,LŒjÝ?X""@€E²î=Ì@Ü}O?ê=qd¾²-E´–Dƒã}D‹q'A}@j=-Å.(ìÒv20140521_01075_stKsb304@ë»éa
$?E·Ã@€Ex=‰Š¸?ßE§@®n¾–‡+Ew{3BUDŠ×Aþ'=ç€1Å.(ìÒv20140521_01077_stKsb304@ë»édokH?TŒ@€Exô¤='ÓD>±æ³?úáHj¾®—EvöDüã¾D‹
XA/=éø€Å.(ìÒv20140521_01079_stKsb304@ë»é~úKá?3Ük@€E}¤=júÅ.(ìÒv20140528_00554_stKsb304@ë¼Ç†EÕ?`co@€E†ù='ô?"•ö?×
=k¾˜bE†	qB'ªDŠ'A~×=ÁFZÅ.(ìÒv20140528_00556_stKsb304@ë¼Çöþ$?</M@€E†DÃ=ÏÔ@dË?¸Qìk¾¹Û#E…'šDýÃD‹A~¦=R~äÅ.(ìÒv20140528_00558_stKsb304@ë¼Ç/'
?Hw@€E…Ê)=•4Ø@¹ú?ð£×d¾ A‰E…ÅqDƒõXD‹'¦A}op=qÅ.(ìÒv20140528_00710_stKsb304@ë¼È©(®?ì@€E‡:R=·¨@c±?¾¸Rm¾¨r°E†TfBŽåãD‰øÍA{Ü>>!Å.(ìÒv20140528_00712_stKsb304@ë¼È¬Að?å?s@€E‡ïf=½ôÔ?•¼ã? k¾­'hE…ØáDüÇTDŠöfAw~H>‡pÅ.(ìÒv20140528_00714_stKsb304@ë¼È°6f?£äÓ@€E‡"…=ØÉ>眦?ó33e¾²-E…öDƒºD‹@¤A|jõ>¶'Å.(ìÒv20140605_00622_stKsb304@ë½ÃìñZv?ë™@€Eˆp==æÀ€?™Š@õÃi¾‰º^E‡àöB'³¶D‰àRA~¬Ö=²#–Å.(ìÒv20140605_00624_stKsb304@ë½ÃðÕ}?ÂÞ@€Eˆ°=Ù!Ô>Çvó@{k¾¤Ý/E‡ª{DüêND‹5ºA‹T=Ä;ÈÅ.(ìÒv20140605_00626_stKsb304@ë½ÃóA[?Ì<@€EˆÐö=¨Ö¸>ˆªm@=qP¾ ÄœEˆ^RDƒåªD‹b5A€F¢=ºö³Å.(ìÒv20140607_00355_stKsb304@ë¾*
»?¬Y±@€Ev³…='eÈ?ƒš?³33i¾¬1Et"RB"¨D‰ÜBA{ò¾>!ºSÅ.(ìÒv20140607_00357_stKsb304@ë¾-0ÊÎ?¤pf@€Ez0{=†3"@6Ò?•Âl¾ž¸RExöDüæND‹"NA|¤˜>€=Å.(ìÒv20140607_00359_stKsb304@ë¾0‹U?–€ñ@€Exl)=i´0@žýÚ?\d¾§l‹EtùìDƒßßD‹išA~mw>'l©Å.(ìÒv20140616_00425_stKsb304@ë¿#˜>U%?=ÓÚ@€E«á=¡D?Ò;@×
k¾"ýôE«·\B'yÛD‰í7A}tî=Ÿ
;Å.(ìÒv20140616_00427_stKsb304@ë¿#›Šë+?Gz¦@€E¬	®=}jx@A@záj¾¾vÉE«ôDüá7D‹2oA·Ì=¤êÜÅ.(ìÒv20140616_00429_stKsb304@ë¿#ž­Úï?Kvà@€E¬r3=ùå @&7ý@Qìc¾™™šE¬CìDƒïdD‹XJAoD=Üv)Å.(ìÒv20140617_00440_stKsb304@ë¿BsÁXO?[á@€E¶Ø=‡—œ?èŒ?ÌÌÍh¾'hsE¶ÏìB'NÙD‰·;A|"É=õ©Å.(ìÒv20140617_00442_stKsb304@ë¿BvüÑw?…ԍ@€E¶Í×=°b?XE.?µÂl¾ž¸RE¶HDüÓ}D‹7A{ç{=ÑßdÅ.(ìÒv20140617_00444_stKsb304@ë¿BzAÂ?ÊÖ&@€E·ñ\>`Þ1>"ö8?®{b¾¯²E¶ÈD"%D‹ˆ9A{NÀ>âUÅ.(ìÒv20140620_00524_stKsb304@뿤JP‹‰?5‰G@€Eú
=Á3?Tہ?ÈõÃW¾""EBnD‰A~‡Œ=‹pPÅ.(ìÒv20140620_00526_stKsb304@뿤Mô˜?5°u@€E'Gf=±¨€@#‡,@\)Q¾šŸ¾EÜ{DüwÏD‹}A}µ×=µ«ïÅ.(ìÒv20140620_00528_stKsb304@뿤w}OŒ?D€@€E'gö="sl@ˆ?þ¸Rc¾OßE"fDƒféD‹—øAf=±ÿmÅ.(ìÒv20140621_00260_stKsb304@ë¿Á…$W"?°Ä@€E¡kR=ýJC>H"w?\j¾hr°E ýqB'öÉD‰åA~ D=W´©Å.(ìÒv20140621_00262_stKsb304@ë¿Áˆ_zd?æ@€E ^H=ù6
??¡´@™šl¾¡G®EŸÀDý
hD‹?…A}ßY=»¹Å.(ìÒv20140621_00264_stKsb304@ë¿Á‹¹?»ä@€E ¤>?¿"@XQìf¾¤Ý/E ¡qDƒþÑD‹yA~‹~=ÍÒÅ.(ìÒv20140627_00360_stKsb304@ëÀ‰ªÌ¬ì?³»ˆ@€EMM
=µ.´>ÊtP?˜Qìl¾¾vÉEHØBŒýqDŠV‡Az¬x>÷Å.(ìÒv20140627_00362_stKsb304@ëÀ‰®À?ÊÂ@€ENÄá>f>'EB?"33m¾®—EJ"…DüøsDŠÉ`Az4>nzeÅ.(ìÒv20140627_00364_stKsb304@ëÀ‰±sö?›1&@€EN]3=€|@õf?œ(öb¾¹XEJÄRDƒåHDŠî¸Ayjf=æ~ÇÅ.(ìÒv20140628_00278_stKsb304@ëÀ¡àÝ:ƒ?i~}@€E†þ{=hop>5à(?ç®j¾«…E†JB'½ôD‰Ì!AîE=»—Å.(ìÒv20140628_00280_stKsb304@ëÀ¡ãþøC?Wýˆ@€E‡:š=¬Ú\?
e?õk¾±&éE†AìDüþ°D‹<‹A}Ìg=­î¶Å.(ìÒv20140628_00282_stKsb304@ëÀ¡çQB"?P4ù@€E‡ =¶¹8?)ób?Ôzác¾œ¬E†ËìDƒôRD‹WðA~áû=¡¡íÅ.(ìÒv20140629_00869_stKsb304@ëÀÆÅFƎ?(N"@€Edf=±®t?[~}?´zák¾‰º^EŒAÃBë…DŠ?#A~Xa=I}ÌÅ.(ìÒv20140629_00871_stKsb304@ëÀÆÈì?(~@€E–{=ŸQÄ?ü£ü@/\)k¾¢ÐåEŒÑqDüüœDŠÚÉA€Ý®=ôEŽÅ.(ìÒv20140629_00873_stKsb304@ëÀÆÌU¹E?;0@€Eöq=ŒK=˜¼'?ï\)a¾ƒ•EŒ¥D"‰DŠùšA}¤°=ŒÕnÅ.(ìÒv20140630_00832_stKsb304@ëÀæfÖ-Ÿ?Oµå@€E˜f=€ë8Aµv?ñë…l¾"÷ÏE—L{BŽÆ%DŠ:˜A~‹=À¿Å.(ìÒv20140630_00834_stKsb304@ëÀæjKé
?i¬@€E—âö>
V3?1!'?˅l¾©ûçE–ÞáDýDŠášA|±=«¯¤Å.(ìÒv20140630_00836_stKsb304@ëÀæm©'3?Iû+@€E"n
=€…0?µO‹?õb¾œ¬E'æáDƒêD‹}A|éz=·}™Å.(ìÒv20140703_00583_stKsb304@ëÁDv'$?4Ì@€E"§¸>K½>I'~?àk¾ŽÙEƒ2)BvFD‰Å/A~ˆ=l,nÅ.(ìÒv20140703_00585_stKsb304@ëÁDÝZ?:šš@€E"BÃ=ßÍ?™r@
=qi¾­'hE"ÌáDüß¾D‹A€7=®ÍÁÅ.(ìÒv20140703_00587_stKsb304@ëÁDŠK?5A@€EƒË
=Ûk?@?f·?æffc¾£×
Eƒ>¤DƒÝªD‹AÃA#t=90Å.(ìÒv20140707_00550_stKsb304@ëÁâÜùÁ?M»–@€E©^á=݊,@çÙ@£×l¾'n˜E¨±šB'ðDŠA}Æx=I­Å.(ìÒv20140707_00552_stKsb304@ëÁê6è?-!@€EªÍ=ПÔ@Ce_@!ë…k¾'hsE«œ¤Dý
ÑD‹¾A}Ï=³f´Å.(ìÒv20140707_00554_stKsb304@ëÁîíE?8u_@€E¯tì=Çg >¨84?ó33d¾Š=qE°9…DƒÛ¦D‹=ªA}æ%=­{Å.(ìÒv20140804_00062_stKsb304@ëÅ?|dÊ°?Ëؗ@€E¯3=ü;d?ø4…? j¾­VE­ÁìB•†%D‰ÆVAy}˜>%õ´Å.(ìÒv20140804_00064_stKsb304@ëÅ?® ?è¥@€E¯d…=Ø÷=š™á?ó33j¾±&éE®I…DüÁ²D‹QA€ya>ì¾/Å.(ìÒv20140818_00535_stKsb304@ëÇï4›"?3Wˆ@€E­îš=–7Õ=Ñ	`?ٙši¾ŒIºE­FB'Ú DŠ9ôA~)=tÉ"Å.(ìÒv20140818_00537_stKsb304@ëÇò}֛?DN2@€E­¼)=˜Q@>ŽC@l¾ ÄœE¬üöDý"DŠ¿LA~!O=ДÅ.(ìÒv20140818_00539_stKsb304@ëÇõؔ?9"Æ@€E­"š=ä½³?ðõ?ð£×a¾¢ÐåE¬…ÃD"þDŠå7A|'$=Œ\AÅ.(ìÒv20140911_00447_stKsb304@ëÊ}3è?1ê@€E¡×=a?'5?øQìi¾ŒIºEöÍB'¸ÕDŠG}A~ÐÝ=}¯Å.(ìÒv20140911_00449_stKsb304@ëʁX[?&ÅL@€E¡™q=‰ë"?ûíê?ï\)m¾±©üEŸê=Dý×DŠ¬ÍA:¼=«&XÅ.(ìÒv20140911_00451_stKsb304@ëÊ""ßÌ?(Ÿ@€E¢ì=¹*"?ÕvK?×
=a¾¡G®E ?ìD"ÇDŠÕôA~«=ƒ-ïÅ.(ìÒv20141007_00147_stKsb304@ëÍ@Z/ü? Ws@€E¼Í=é…@S&?úáHi¾‹C–Eº
B'¼îDŠ/;A}Èm=‰6£Å.(ìÒv20141007_00149_stKsb304@ëÍ@]RC?.@€E¼VH=å0? ó@Qìm¾Ÿ¾wE¹nDý)DŠ±A€~=¼}ºÅ.(ìÒv20141007_00151_stKsb304@ëÍ@a–(?,â@€E¼™…>3Ç>lüø@ £×a¾'hsE¹JáD"
ÑDŠâòA}€B=ªÍÅ.(ìÒv20150722_00475_stKsb304@ëñDšR©?\³'@€EŒ¯R=Wä@@«"<?Ê=qk¾–‡+EŒ¢áB+…DŠ{A}[j=¹˜mÅ.(ìÒv20150722_00477_stKsb304@ëñD¸'h?V½Û@€EŒ…='U?BU£?â\k¾ ÄœE‹d¤Dü×DŠã\A|¶*="'ÔÅ.(ìÒv20150722_00479_stKsb304@ëñD¡-'
?cmÆ@€EŒú=v¨p@ï?ÁG®b¾Ÿ¾wEŒ†¸Dƒ¹'D‹¬Azø´=îÅ.(ìÒv20150802_00631_stKsb304@ëò¤È]?+z¾@€Eù×=‹fŒ>óƒ?Æffn¾"÷ÏEŽå®BãTDŠ}A~´=MOÅ.(ìÒv20150802_00633_stKsb304@ëò¤	Ã-?`Z@€E†3="(X>¬Ÿ'?÷
=k¾¡G®EŽjáDü³øDŠÐƒA}"ì=tAÊÅ.(ìÒv20150802_00635_stKsb304@ëò¤œ»¸?+6M@€Eˆ)=´H@K–?Æffg¾ A‰EŽjDƒ'=D‹:¸A}‰¤=eržÅ.(ìÒv20150804_00151_stKsb304@ëòà<ƒy?8$(@€E¾
)={«˜?
6Í@ÌÍi¾{çmE½qB'D‰ÒNA{Û=òÁÅ.(ìÒv20150804_00153_stKsb304@ëòà?~Ëb?0™û@€EÃÛ¸=t:P?|˜"@6ffi¾›"ÑEÃ)DüæáDŠ‰ôAzî>Ô{Å.(ìÒv20150804_00155_stKsb304@ëòàB
ÁŠ?+lÇ@€E¿Æ®=y> WU@8Qìc¾OßE½ßqDƒ îDŠç}Az¸c>DbVÅ.(ìÒv20150826_00475_stKsb304@ëõ£'~?Póá@€E¬Ž¸=ˆŒ@‹@
=h¾œ(öE«/®B®DŠj˜Aø«=ƛäÅ.(ìÒv20150826_00477_stKsb304@ëõ£…#ÖI?X·¸@€E¬i{=ä™^?ýùì?ê=qk¾­VE«RáDüÍÛDŠýqA€Î=äPSÅ.(ìÒv20150826_00479_stKsb304@ëõ£ˆ
u^?VõÒ@€E¬¼=Ždä@$Ú@\c¾¤Ý/E«ŒÍDƒŸD‹tRA}!ó=­&ÔÅ.(ìÒv20150826_00595_stKsb304@ëõ¤f‡8n?L¾E@€E°°\=ƒÿÀ=…ï£@ £×h¾•E°uHBMPDŠJÉAÅt=²T¬Å.(ìÒv20150826_00597_stKsb304@ëõ¤iƒÌÔ?NéÕ@€E°´
=¦øø@3?¨õÃk¾/E¯%
DüÎ-DŠÿuA~Ü=s'Å.(ìÒv20150826_00599_stKsb304@ëõ¤lIð?P»¦@€E±
=Šˆ@wek@õÃd¾¦éyE°ŒDƒøD‹ˆÍA~7=¤I$Å.(ìÒv20160718_00991_stKsb304@ì‰ ç?f˜´@€E™›H>º^@'?ê=qi¾Oß;E˜cHBŽW
DŠW3A}‡=·þ¥Å.(ìÒv20160718_00993_stKsb304@ì‰$.-:?¢Í@€E™1ö>$óAŽ±ø?Ü(öl¾C•E—'{DüÎDŠ¾FA|õ.=Îu°Å.(ìÒv20160718_00995_stKsb304@ì‰'eæ?ˆÏ@€E™F=>
©à@›F?Ã×
c¾?|îE—É
Dƒà¼DŠòFA|Âz>+pÅ.(ìÒv20160719_00687_stKsb304@쥕E+?
Ä@€E‹•=¢PD>Š²‹?èõÃ[¾†§ðEŠ¬¸B'ÚDŠEXA€x&=·ÕÂÅ.(ìÒv20160719_00689_stKsb304@쥘>_â?»3@€E‹¨q=¦È4?9âÔ@ffj¾«…E‰î)Düú%DŠËmA~
=ËáÅ.(ìÒv20160719_00691_stKsb304@쥛£iÒ?Oÿ@€E‹^3=є@ÏöÄ@O\)c¾§l‹E‰¢¤DƒùhDŠðA}†–=ö›ŽÅ.(ìÒv20170618_00212_stKsb304@ìHa›Å8.?W–@€Eªñ¸=Í^ý?ˆÈ?Àj¾ŽÙE©àB•üîDŠ A|=«B»Å.(ìÒv20170618_00214_stKsb304@ìHažY¬ð?YÚË@€E©ªÃ=ً?…Ç?÷
=j¾£SøE¨g
DýDŠÏžA;=æô˜Å.(ìÒv20170618_00216_stKsb304@ìHa õé|?Rù@€Eªž=¥Æm?ҕ?áG®e¾›"ÑEª'qDƒÚéD‹AHA}•;='%Å.(ìÒv20170628_01149_stKsb304@ìI¨oEȌ?ƒä]@€E}±H=cAqÅ.(ìÒv20170628_01151_stKsb304@ìI¨rAEÆ?˜V@€E}ÿ=DæÁ?.ª–?õh¾£×
Eyž¸DüÔ¬D‹=A~êò>]üŒÅ.(ìÒv20170628_01153_stKsb304@ìI¨u%v\?ªN­@€E~Þ=à‡=hfª?¯\)d¾³¶FEzRDƒ±`D‹Z%AzQo>%D5Å.(ìÒv20180402_00945_stKsb304@ìll™ùK?Tƒ@€E÷Í>'v>êm™?Þ¸Ri¾\)E‹þB÷ÏD‰ÅqA}Í»=µr¸Å.(ìÒv20180402_00947_stKsb304@ìll4‰?J\Ž@€E¿…=ÆF9?o?Ï\)k¾¨r°E‹ÛìDü£DŠ"sA{Ð	="{7Å.(ìÒv20180402_00949_stKsb304@ìll >iG?Z©n@€EM®=¦€='ÆH?áG®e¾¡ÊÁEŒ…DƒeHD‹TA|~=¹2DÅ.(ìÒv20180524_01015_stKsb304@ìrè)'%?'‰†@€E®>"!»?@µš?Տ\¾ˆ1'E¬ýqBŽt¼D‰õqA~œà=éŒÅ.(ìÒv20180524_01017_stKsb304@ìrè,;ݧ?!
ç@€E®=¼a?ª´–?àm¾•E«ÖDü¡¢DŠ±ÓA~Ú°='ú Å.(ìÒv20180524_01019_stKsb304@ìrè/Nǹ?7\@€E¯mö=¹Bœ@lÕ@£×e¾ŽÙE®¦DƒO–D‹˜A€8ë=¸VÛÅ.(ìÒv20180525_01078_stKsb304@ìs	bIÇ?=¦q@€E Ê)=–  @
"˜@{i¾ŽVE 
BåãDŠ† A}'¶=¸%­Å.(ìÒv20180525_01080_stKsb304@ìs	e"i6?6£‹@€E üH=eŸ >/Pþ@×
i¾ž¸REŸìDü'šD‹(åA}Ðú=²ZCÅ.(ìÒv20180525_01082_stKsb304@ìs	h^É9?Eǚ@€E úf=€âð>³>'@…d¾˜"uEžúáDƒ^5D‹9A~ÀS=Ø`kÅ.(ìÒv20180719_00279_stKsb304@ìyá^Z¹_?ž§I@€E"3ì=30?²9? j¾²-E'B2-D‰àBA|d>–Å.(ìÒv20180719_00281_stKsb304@ìyáa…€?¬‰á@€E'`¸='Ê?œðï?¼(öm¾¢ÐåEŽá\DüÎáDŠ "A|>3ÜÕÅ.(ìÒv20180719_00283_stKsb304@ìyácÎáÐ?¶%/@€E23=ucˆ>m¢â?£×
c¾¬‹DEŽx¤Dƒ†D‹‹AyœÕ>"¥›Å.(ìÒv20180727_00163_stKsb304@ìzà"ãVÒ?HPå@€E—/=¦a?݁¼?±ë…j¾™‡E•l{B•W
D‰àþA}Iˆ=ŒÂÅ.(ìÒv20180727_00165_stKsb304@ìzà—}Ë?<IF@€E–R=ÝÈ@!×@ffm¾Éº^E•")DüýãDŠ³žA|#ð=°nÅ.(ìÒv20180727_00167_stKsb304@ìzàšxvß?:ò@€E–)=uN¨?'·T@*=qa¾·ÎÙE"éqDƒÃDD‹LAb[=ì&ÑÅ.(ìÒv20180806_00451_stKsb304@ì|$³aN?‰-@€E ‰=³l¸@ ?Ã×
i¾l‹DEŸæ)B'ïžDŠ9yA}@=€k‹Å.(ìÒv20180806_00453_stKsb304@ì|$¶œ~ü?©æ@€E =á:Ü@=ÒC@õÃi¾\)Ež.DüÜJDŠî‡A'¦=ѧõÅ.(ìÒv20180806_00455_stKsb304@ì|$¹¦DM?!òË@€E U\=»Ø@U@(ö?¾†$ÝEä=Dƒ¢D‹`jA€±5=Ë)¨Å.(ìÒv20180813_00255_stKsb304@ì}">w?0z@€E}L¤=¡f|A1Rß@záj¾bNE}–áB'r°DŠi‰A€ˆG=ÄÆ8Å.(ìÒv20180813_00257_stKsb304@ì}–±7E?&›b@€E}àá=®æä>­·@…j¾Ÿ;dEyä)DüÝËD‹ÁA€PÏ=ªøÕÅ.(ìÒv20180813_00259_stKsb304@ì}™Äø?7ä@€E~@)=·Ù >³=u@\c¾¦éyE{£
Dƒ˜ÍD‹néA}O›=°°¾Å.(ìÒv20180825_00191_stKsb304@ì~fG·?,ŸÇ@€E™Í=£*ø=Üå?¨õÃi¾záHE˜@)B"^¸DŠ ÝA~Ý=`a¹Å.(ìÒv20180825_00193_stKsb304@ì~i[γ?(}Æ@€E˜«\=¹d@«­Î?ù™šj¾ ÄœE–jfDüɪDŠÑXA€gü=šu"Å.(ìÒv20180825_00195_stKsb304@ì~lnîu?P²t@€E™5)='žØ<¦º?¾¸Rg¾/E–¡\DƒƒD‹P"A}Wü=˜;Å.(ìÒv20180828_00115_stKsb304@ì~àDV±"?<ò@€Eœ=¡ð¨@¢»b?èõÃn¾ÒòEœ+…BŽÐåDŠîA}52=œI?Å.(ìÒv20180828_00117_stKsb304@ì~àGxà?B&%@€Eœ®=ºÆd@yM5?×
=U¾›¥ãEš4ÍDü£¾DŠ¹ÛA}Å=‡†úÅ.(ìÒv20180828_00119_stKsb304@ì~àJš¾?D™Ò@€E›ëf=°,H?Ï(U@ÌÍe¾š¬Eš0=DƒqD‹+dA}êT=À!nÅ.(ìÒv20180901_00595_stKsb304@ìc÷Òïü?œP¾@€EU=ӑ	Å.(ìÒv20180901_00597_stKsb304@ìcú½Ñ1?_°¾@€ETÍ="îì=ɵá?´zái¾¤Ý/EQÚ¸Dü˜D‹¾A}*=•@ÇÅ.(ìÒv20180901_00599_stKsb304@ìcýøhÝ?Šš@€ETÃÃ=š
ì>€en?µÂe¾¡G®ER3Dƒ›…D‹Z=A|ž=Õ©

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_83n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  192 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             a'8Åv20100329_00642_stKsb350@êþ«ê²¦[?IB@€E {=Èæ<óÍ#@g¾…¸E HC?—ÏD߃dAÿR=Âja'8Åv20100329_00646_stKsb350@êþ«ïӇ§?Y²r@€E 0{>×½?<2S@{d¾Ÿ¾w
EŸ"¤D"sLDßQ`Aò=äèea'8Åv20100408_00647_stKsb350@êÿë	(­É?ë@€E–7H=þ+!>®Kw@
p¤i¾Š=qE–‹ÃC@ ÅDßOTA.¦=¨dïa'8Åv20100408_00651_stKsb350@êÿë—!ð?,\@€E–Q…>5zM=û¬'@>{e¾ƒ•
E•D"&=D߇×A'qÔ>*éca'8Åv20100409_00555_stKsb350@ë
œ²ÃŒ?£Õ@€E'j…=´J<>4?ü(ög¾ŽVE'õ3C@%`D߂A€y}=†áa'8Åv20100409_00559_stKsb350@ë
¢Ž«?"¼L@€E'N\=Ï
:<'}%@{d¾™‡
E'ìD"dRDß`"A€çª=¡PAa'8Åv20110728_00273_stKsb350@ë;a!zcž?3Pw@€E ¶=±ãô?‰ål@
áHg¾¢MÓEŸùqCPøDÛÇLA€ŒÏ=žä¹a'8Åv20110728_00277_stKsb350@ë;a*
Õò?-;-@€E¢E¸=‹9¸=b¶@ffe¾•
E¡\D"ÔDÜ©Alƒ=߃—a'8Åv20110817_00658_stKsb350@ë=ãö»?èÁ@€E'þ>+> ¥@®h¾"ýôE'nfCQWDÛ½A€Q=ž§3a'8Åv20110817_00662_stKsb350@ë=ã†ãċ?)ě@€E'Bš=¸[T?šž@e¾›"Ñ
EPáD•´D܉PA€Kè="µèa'8Åv20110901_00450_stKsb350@ë?ÁÅ¿ã?)î¦@€E¶àq=žgp?,¯Ž@%g¾å`EµR¤Cn_;DØA"Õ=ÆŸa'8Åv20110901_00454_stKsb350@ë?ÁËĉ²?,ñ@€E·ö=¿*à>¶ÿO@p¤f¾ž5?
Eµn)D˜˜"DØãçA'&õ=üh,a'8Åv20110917_00459_stKsb350@ëAÃ'¡	?@­H@€EþÍ>!
5?
X@×
i¾™™šE€ì=CQùÛDÛºÙA@¦=Á>¨a'8Åv20110917_00463_stKsb350@ëAÃ.ØE&?Rbl@€E'Ÿ¸=ùÊâ>§ýÕ?ó33d¾Š=q
E†)D•mDÜvÑA')=Ù×a'8Åv20110927_00094_stKsb350@ëCdkúÐ?p‹À@€EÐ=Ïëü>Ï´²@Qìh¾—PEΡ®Cn>5DظA'ì¢>
­ëa'8Åv20110927_00098_stKsb350@ëCjýÕ-?söq@€EÏì=â®f;Üq@
p¤f¾Ÿ¾w
E΅
D˜"…DØíHA"Ç>.{Ûa'8Åv20110930_00139_stKsb350@ëC`EOe?7õÅ@€E¦€š=Ö·¸>wýð@1ë…g¾¢ÐåE¥_ÃCooßDØ ZA<=Щa'8Åv20110930_00143_stKsb350@ëC`L^¨W?E.¯@€E§…®=°ÖX>Iö@{g¾ A‰
E¥ê¤D˜«TDØËðA€×=¼ãa'8Åv20120316_00430_stKsb350@ëXi»¾G#?2—@€E¨f¤='ɘ>zM8?˅e¾›¥ãE¨²{CPöDÜQÓA]£R<±¾:a'8Åv20120316_00434_stKsb350@ëXiÁõˆ®?!¡@€E§\=ºY@>ë:æ?ٙšc¾™‡
E§Ï3D•G
DÜOÏA]†÷<åa'8Åv20120319_00565_stKsb350@ëX̏¿ñG?ª@€E–Î3= r,?7)G@ £×g¾¡G®E—lÍCPéDÛè‹AN²<›zVa'8Åv20120319_00569_stKsb350@ëX̖Žâ±?Ñ¥@€E—*š=ÝÎÍ>+i"@ f¾ A‰
E—?ÃD"û#DÜ©7ANè<¡Wa'8Åv20120602_00280_stKsb350@ëb)ð×? Éâ@€E"H>nÌa'8Åv20120602_00284_stKsb350@ëb)#l+L?¡þ@€E"R3=׊ª@B?Î{f¾=p¤
E"ÐfD˜ª°DØßTAÎI>wã"a'8Åv20120607_00760_stKsb350@ëbÈíÓwâ?1 E@€En9š=¦"Ø:H@zág¾£SøEls…CnfDØAa=¬a'8Åv20120607_00764_stKsb350@ëbÈõ‹¸0?@Aÿ@€Ep==ˆÌL>ÁéÇ@G®g¾Ÿ¾w
En )D˜ƒ–DÙ$îA =Äôa'8Åv20120610_00588_stKsb350@ëc'ç€7?3ÿ*@€E'Â=>E"
>‰²@	™šh¾ A‰E']…CmZD×ՁA€ÿ÷=–¸aa'8Åv20120610_00592_stKsb350@ëc'ð·Ù?"Ñ@€E"Ÿá>fÇ>Ü<À@G®f¾ž5?
EƒšD˜|þDÙ?¶A€Œ=öÁa'8Åv20120616_00374_stKsb350@ëcäë(§?0Þc@€E‡£ì=§Õ?ÑD"@®i¾˜bE†üöCmѪDØN°A€"=œ0Ýa'8Åv20120616_00378_stKsb350@ëcäó1ZÁ?/&@€E†u)=¼œ?~Í­@®T¾—
=
E…KÃD˜§øDÙbA€´Ì=Â~×a'8Åv20120617_00998_stKsb350@ëd€À…?0Í£@€Es…3=ÙnÕ>â«`@ë…i¾ž5?Eq"RCmÈsDØ\A€C‡='›¡a'8Åv20120617_01002_stKsb350@ëd=¹?$t}@€Euz=À¥Œ>7 4@G®h¾¥ãT
Et…D˜™¢DÙXAÆÏ=Ú!a'8Åv20120628_00307_stKsb350@ëebþ‰'ö?'äš@€Eœ*á=Àx?‡Z‹@	™šg¾—
=E›_×Cm›dDØn‡A'=®´Ša'8Åv20120628_00311_stKsb350@ëec3ü?"ýç@€E›V=¯é+>Xm?ù™šf¾ A‰
E™Î)D˜ÁhDØÞ¨A€Å<="ïa'8Åv20120703_00718_stKsb350@ëftÇbU?R@€Eu›
='tä?ª¼@£×i¾°£×EsâCm¾5DØHA€yñ=ŒÀea'8Åv20120703_00722_stKsb350@ëf}!©H?.Dà@€Ew5
=Éþ8>m½"?ã×
f¾¦éy
Eug
D˜qDÙ$¼A€¦h=ƒÂ{a'8Åv20120705_00321_stKsb350@ëf@óŽÈZ?Œ?í@€E|Q=äÂÿ?³Ž6@i¾«…E{†=ClšáD؃®A"æþ>Éa'8Åv20120705_00325_stKsb350@ëf@ùîä$?•VÌ@€Ezk3>š>þša?ôzáf¾ Äœ
Ex
D˜Ò¸DØÐþAƒoÌ>¾JÖa'8Åv20120706_00806_stKsb350@ëffQ]É?*µ@€E`Mq=ŸŸy@å™@
áHi¾œ¬E_{CmÓ3D×îáA•À=½'Ja'8Åv20120706_00810_stKsb350@ëffX^K?L@€E_l==­X>¨Wœ@×
e¾š¬
E]‡3D˜€bDÙ<ÝA€ù=¥#a'8Åv20120707_00380_stKsb350@ëf'Ùì4ò?‰ë@€Eyì>ôæ?,`@¸j¾²-EvùqCn+DØXÕA—–=m£Ÿa'8Åv20120707_00384_stKsb350@ëf'àýk{?	&¥@€Ey4{>å_?›)R@'
=P¾Š=q
EuË×D˜§;DØèZAƒ'=ò‹a'8Åv20120712_00358_stKsb350@ëg&þÚ¶š?L€W@€Eˆ&ì=žc>âJ@ £×i¾™‡E‡ÁqClLDØEXA'žu=÷ÿa'8Åv20120712_00362_stKsb350@ëg'Pq]?Is(@€E‡{3=ŒÉœ?Ÿ÷(@f¾¥ãT
E†Ó\D˜²^DØëøA~A=½¶ˆa'8Åv20120716_01159_stKsb350@ëg§Þôl¤?fçå@€E"æ=·A¸=¥ªã@!ë…i¾›"ÑE"ºfCnmDØ!A">*úa'8Åv20120716_01163_stKsb350@ëg§åEi—?hb¥@€E"`Í=¨©L>ómŒ@õÃf¾–
E"ÊD˜§#DØóA'(> dda'8Åv20120718_00636_stKsb350@ëgäUDŠÉ?19Ø@€E«=)=ðC>Ü֋@¸Ri¾'n˜EªDRClxRD؉/A€NŽ=¿:qa'8Åv20120718_00640_stKsb350@ëgä\X?:E÷@€E«eÍ=¾`>™ý@ £×f¾¤Z
EªšáD˜ËTDØÑ'A'°þ>	R›a'8Åv20120725_00586_stKsb350@ëhÅ\¸é?;¯'@€E…ê=²ãì>€47@…i¾"záE…pRCn!ËDØ}‰AXÑ=¼Þ¦a'8Åv20120725_00590_stKsb350@ëhÅ	0*?A*!@€E…øö=äe=t¥~@fff¾Ÿ;d
E…Ž¤D˜Ë…DØÍ/AÛ]=¤›Ba'8Åv20120731_00729_stKsb350@ëi"À´Uˆ?Žïƒ@€ER—ì=‰@2Á@£×g¾§l‹EQ3CnbÑDØ'Aƒd•>vY	a'8Åv20120731_00733_stKsb350@ëi"ǃ|¢?†Ùà@€ESÕ='ͼ?x&y?Ê=qf¾ž¸R
EQ°D˜²-DØôAsƒ>1tØa'8Åv20120801_00532_stKsb350@ëi£¼÷o?5"º@€EP¢=¢ïD=ìµ½?ü(öi¾šŸ¾EPUCmz DØ.°AHò="¼Wa'8Åv20120801_00536_stKsb350@ëi£Ãٙ9?Cÿ@€ER	=¥w<D?ù™šh¾©ûç
EOÐöD˜š DÙøA€¢#=À,qa'8Åv20120803_00094_stKsb350@ëißðŸ°	?…iU@€E‹É=³âÓ?Žy@ë…h¾¥`BE‹ÆöCn™XDØÌjA®ù>?=na'8Åv20120803_00098_stKsb350@ëiß÷<,V?S @€E‹zö=­D?²/@
=qf¾£×

E‰Ã…D˜Ô9DØ°A"µ*>Œ¼¤a'8Åv20120812_00439_stKsb350@ëk)²€ñ?ifÂ@€EË×=ÁKP<+®@j¾˜bEEqCn;#DØTZAƒ¹•>	ÚZa'8Åv20120812_00443_stKsb350@ëk1ti?VÞê@€E'œ=='§ >4ò¦?Ï\)f¾œ¬
E€|¸D˜¤!DØï…AO†=àRWa'8Åv20120814_00511_stKsb350@ëkC(·úX?
³Ä@€E…9=Љ?xPã@G®h¾/E"CnDØpA~¦¤=Ž©Àa'8Åv20120814_00515_stKsb350@ëkC/B;?E–@€E"y¸=¹—Ø>ÁW¿@
áHf¾œ(ö
E'ÇìD˜Ê5DØé`A€¤=¯
4a'8Åv20120815_00062_stKsb350@ëk_tÞ?@•c@€E‰Cq=Žíh?d@G®g¾¤Ý/E‰$¸Cn‡DØ»¶A'«<>a'8Åv20120815_00066_stKsb350@ëk_…ßÎ?U–÷@€E‰G==¤²?x'}@g¾bN
E‡=qD˜îoDئNA't>&­Ña'8Åv20120817_00398_stKsb350@ëk£½të?Téy@€EY½3=ɟU=•'P@\)h¾³¶FEY`)CnˆöDØeA'<=Á°öa'8Åv20120817_00402_stKsb350@ëk£ÃäÑ{?h÷R@€EY==m`<ø?\e¾Ÿ¾w
EVVáD˜ÆDØèþAÏG=Ã^ya'8Åv20120818_00626_stKsb350@ëkÄÓýÃ?H¯N@€E›ÿÃ=ŸT|?7t'@Qìj¾'ë…E›¹šCnå`DØ[–Aá&=µája'8Åv20120818_00630_stKsb350@ëkÄÚpt?P>±@€Eœ¹ì=¥øD>®û@ë…f¾œ(ö
EœqD˜¯LDØڏA"^=ÅÌRa'8Åv20120828_00409_stKsb350@ëm	ÛÂ?TT¢@€E©Hq=~ˀ>בw@¸Rh¾¥ãTE¨äöCn…ãDØfÙA'€P=îÛa'8Åv20120828_00413_stKsb350@ëm±Ô#?j–F@€E©.)=¬X¨>bÆc@záf¾¡ÊÁ
E§Á3D˜ÂfDØé/AÙr>ãŸa'8Åv20120909_00269_stKsb350@ën€Ó>¶Ÿ?;•@€Eª2H=šÔ?•[@®h¾‡®E©F=CmëÇDØmA€Ê=¶¼ a'8Åv20120909_00273_stKsb350@ën€ÙýØ?9u$@€E«†…=š¥\@-#—@ë…f¾ž¸R
E«P¤D˜ÇDØÓ+A[ý=¦Ua'8Åv20120912_00271_stKsb350@ënámÛ*?ã\@€E²K¸=ÏÌ[=/Ư@
áHh¾¯²E°õÃCnbNDØpœA€"="B•a'8Åv20120912_00275_stKsb350@ënát†è?Ó¦@€E²Ÿ{=ÂR?½Ð@…K¾bN
E²)D˜ÎéDØä‹A]Ä=¸Pa'8Åv20120919_00176_stKsb350@ëoÀÔÄ|?¶T@€E'žá=΁k?Äï @%h¾'\E'ˆRCnˆ´DØw…A§=ÜyÇa'8Åv20120919_00180_stKsb350@ëoÀÚ±aŒ?U"@€E"UÍ=ϼW?(Ž@fff¾†§ð
E'…D˜Ç+DØÑHA'Ç=ТÖa'8Åv20121005_00134_stKsb350@ëqÁ=Ùè?m¡@€EžR=WPˆ=èÉD@áHg¾¤ZEÍCnpåDØjáA'åv>Øa'8Åv20121005_00138_stKsb350@ëqÁD;
?w‹±@€Ež"{=Ë2É?ðô@g¾ŠÀƒ
EžØöD˜ÇDØÒ¸AƒìÃ>6–‹a'8Åv20121014_00186_stKsb350@ërà$8NP?¢@€EÑà3=ž ¬=®›@>{g¾'ñªEÑCmòòDØeËA·1>"ãa'8Åv20121014_00190_stKsb350@ërà*Ùø¯?)h@€EЯ\=¶
Ü:®<ƒ@…g¾š¬
EÑ°¸D˜¾éDØççAå4=š×Ça'8Åv20130315_00567_stKsb350@ë…ëAۂ?!Q>@€E›â)=ìf¤>©´@
=f¾bNE›LáCmš DØƨA<='la'8Åv20130315_00571_stKsb350@ë…ëHql?®L@€E›Œá=¸>˜?ÂïÐ@C¾ß;
EšV¤D™²DØm`Ad"=Ô½a'8Åv20130325_01077_stKsb350@ë‡,D¾Á?íX@€E™UÍ>`?Öêµ@,ÌÍh¾–E˜í
CmëÇDØ£\A€oz=Àáa'8Åv20130325_01081_stKsb350@ë‡,O7Æ@?[@€Ešéq>!eÚ?
'@ £×f¾—
=
E™õHD˜ó…D؀ÕA˜§=·÷¦a'8Åv20130714_00492_stKsb350@ë•°JZÂ?%ø @€E¬µ
=ßË= Ý@33h¾¡ÊÁE¬P=Cm©üDØ­?A€!c=Œ{a'8Åv20130714_00496_stKsb350@땶¨Ù(?:Õ@€E­É=>#ÿ?†$c@(öf¾š¬
E«ºáD˜øD؅ËAÜ¯=ȏÒa'8Åv20130723_00324_stKsb350@ë–%*¡"?X¢Œ@€E€nì="…?EÔ@¸Rh¾'\E3Cm­PDØO×AƒNû>¾«a'8Åv20130723_00328_stKsb350@ë–%1Œð>?WL‹@€E€\=ż¤> qk?øQìf¾ž5?
E}1ÃD˜×®DØۖA¾³=¬ìra'8Åv20130724_00643_stKsb350@ë–E™2;<?^!@€E‹xÍ=xÄï?YK–@×
i¾ž5?EŠ»ÃCmÚáDØ]šA'¶Ÿ>('a'8Åv20130724_00647_stKsb350@ë–EŸÂù?' Æ@€E‹Ñ='$ˆ=g?â\e¾Ÿ;d
EŠÂ¤D˜ÔåDØѺA€…±=†Èba'8Åv20130801_00077_stKsb350@ë—?qvń?>©@€E†l3=¸WL?¬e@
=g¾¦éyE…OCm¡‰DØÑÛAƒÞ=ÂÚõa'8Åv20130801_00081_stKsb350@ë—?xæ?5è<@€E†8)=Çe;>Ìè@¸h¾§l‹
E"àRD™yDØ}šA=Ú,±a'8Åv20130801_00509_stKsb350@ë—Cf|Öë?Nžó@€Eyõ3=¼#ð<¬L¡@g¾§ïžEwœRCm†%DØ~ A'"{=Áa'8Åv20130801_00513_stKsb350@ë—Clå5ú?1R@€Ey
=—ó=ŸO·@G®g¾ª~ú
ExC
D˜×ÏDعHAjâ=Ù5a'8Åv20130801_00749_stKsb350@ë—EQ^??áé@€El4="\ ="h@\)i¾¬1Ei#
Clê=DØsmA€°€=–äa'8Åv20130801_00753_stKsb350@ë—EWvĂ?PÀN@€EkÍH=¥õð<èA?ÚáHg¾¥`B
EjD˜Ö5DؾVA€ß•='óa'8Åv20130804_00536_stKsb350@뗣'͹Ý?Yû@€E–²
=ل¨??4Ž@ C¾–E•$RClø"DØkžAƒ¾I=õSa'8Åv20130804_00540_stKsb350@뗣."¬?Öu@€E—q=ä4>=?÷
=f¾˜b
E–F)D˜ÔDØç®A€»a=¦jHa'8Åv20130804_00928_stKsb350@뗦ª<ÚQ?2'@€Eœ'á=¢M?¢ƒÐ@)™šh¾Ÿ¾wE›!HCl"3DØs¦A€°ì=°ç¾a'8Åv20130804_00932_stKsb350@뗦°çɨ?+I@€Eœ£Ã= Ø0>éQã@õÃg¾¤Z
E›ÂöD˜ìåDØ A†#=ª:va'8Åv20130805_00454_stKsb350@ë—ÃñÌ?(ßZ@€E£!)=ۑO>ùV1@ë…i¾œ¬E¢ Cm;¦DØOuA*w="ÐÜa'8Åv20130805_00458_stKsb350@ë—Ã!ðµ?+_‰@€E¢¾á=ìº?;xð@ffe¾Ÿ¾w
E¡ã
D˜ä9DÙ?AH'=݌…a'8Åv20130806_00703_stKsb350@ë—å$ãϞ?.	?@€E¡rH=ÄÖ~>ûà"@®h¾™‡E ÃCm¶DØmšA€ã•='Ia'8Åv20130806_00707_stKsb350@ë—å+˜š@?)Ï@€E¡Ï=âºÅ@sc@ë…g¾›"Ñ
E ¯HD˜ß}DØÎ^A€äé=Êu¾a'8Åv20130813_00062_stKsb350@똿Xžl'?Qù@€E·W×=µ½?Š@zág¾–‡+E¶ÍComD×ýhA€Ÿ­=õÇÖa'8Åv20130813_00066_stKsb350@똿_Nš?LП@€E¶¶…=®7d>½@™šf¾šŸ¾
Eµ×D˜Ô1DÙ<¤A"
=Íw0a'8Åv20130813_00386_stKsb350@ë˜Äç&Ÿý?8³@€EžÓ>ú£?h%@ i¾—PEÖáClº^DØzáAÐ#=é¥Ìa'8Åv20130813_00390_stKsb350@ë˜Äî ¬?<ó­@€Eùá=¶ê4>n²Â@®g¾œ¬
E1D˜áÓDØ«}A€7–=°¶'a'8Åv20130818_00376_stKsb350@ë™aò÷~|?
@€E—Ü=ßZà=¢ôÓ@{i¾'n˜E–{ÃCm0åDØ^oA€<=='É{a'8Åv20130818_00380_stKsb350@ë™aù‹ú?›ê@€E—¤=Ò/e>;†@f¾›"Ñ
E–S
D˜ÑÃDØîéA€¬K=¤DXa'8Åv20130826_00276_stKsb350@ëšaøPÿL?dí@€EŒY\=­=(ÛG@
=qh¾ª~úE‹_ìCmÖÉDØaXA'Fà>
7a'8Åv20130826_00280_stKsb350@ëšaþÂ]ˆ?Zژ@€EŒNH=£¨>n¥#@zág¾¥ãT
E‹ŸìD˜ÏTDصôAþð=Öv¤a'8Åv20130827_00324_stKsb350@뚁ÓL??4O@€E£\=·'t>±ã«@õÃg¾¨õÃE¡ášClgmDØ£TA€Õ=¤xa'8Åv20130827_00328_stKsb350@뚁ÙÆðÀ?-'5@€E¢ž\=݃³>Py@,ÌÍe¾"zá
E¡ú)D˜ÙºDؚVAù=ß7a'8Åv20130905_00142_stKsb350@뛡ôx'ž?œÐ@€E¹®=ë؂=ÈÇÞ@®h¾ŒÌÍE·/qCl˜ÕDØnwAåØ={Ü a'8Åv20130905_00146_stKsb350@뛡úÝ&?",@€E¹f=ÊX"<l^¥@Qìf¾—P
E¸ý\D˜ÙôDØÈbA€œ=§åa'8Åv20130906_00271_stKsb350@ë›ÁÌ8Gš?3w@€EÃi¤=€ƒÀa'8Åv20130906_00275_stKsb350@ë›ÁÒ§§Ï?{L¹@€Eà {=Ànl=ëΩ?þ¸Rg¾˜"u
EÑHD˜ëDØÐÍAƒµ>AՈa'8Åv20130920_00180_stKsb350@띀¥Û÷?Qö@€EmÙ3=¨–È<½Å1@\h¾–‡+Ek‹®ClQ'D؏A'•=ÎïÚa'8Åv20130920_00184_stKsb350@띀¶H'i?^p%@€EoÎ==ÑÀ=²}S@33g¾›¥ã
EoT¤D˜æ%DضÙA'v¤=úa'8Åv20131002_00084_stKsb350@ëžÿÁ@¢2?3Yy@€E•3=º&?Vÿ@
p¤h¾"ýôE"ËClt¼DØk–A€«ò=¡èa'8Åv20131002_00088_stKsb350@ëžÿÇä/À?*
Ä@€E"7R=ÔC]>|@záh¾›"Ñ
E"f{D˜Ü¤DؼA€ÖÌ=ÆCåa'8Åv20131004_00225_stKsb350@ëŸA&[´\?Pæž@€E¢V=Š^p=ãȔ@\h¾—
=E ðáClp!DØhÅA=Ùþa'8Åv20131004_00229_stKsb350@ëŸA,½Ó‹?MFÓ@€E£+=¤J<<-é
@33g¾'n˜
E£•ÃD˜àåDØʨA'<%=î0ƒa'8Åv20131006_00179_stKsb350@럀ºN?Duw@€E¢Ç3=«ŠÄ;ÆôÌ@\h¾ŠÀƒE¡{ÃClƒ×DØqA€˜d=Á2a'8Åv20131006_00183_stKsb350@럀ÀßÄ ?V6@€E¢ˆ®=ª˜?žä @
=h¾§ïž
E¢÷qD˜¿\DØÏ+Ag>=ЈÎa'8Åv20131017_00127_stKsb350@ë àg¤"t?pO*@€EÁUì=™<"!ý@%¸i¾¡G®E¿Â¸Cm ƒDØqËA"p†>G0èa'8Åv20131017_00131_stKsb350@ë àmôÕ?cn$@€EÁDf=šôL=…äš@…g¾¤Z
EÁ¡D˜ïžDØǦA#k=ÄŽa'8Åv20140428_00219_stKsb350@ë¹?²r"?J«M@€Eª&
=…ÿP?Viª@!G®h¾'n˜E©aqCmLDØÉAƒ‰È>VXa'8Åv20140428_00223_stKsb350@ë¹FjÓ3?D#@€E©‰3="ù ?÷¿$@(öh¾"ýô
E¨XfD˜Þ5DÙ‰A'6>É)a'8Åv20140526_00751_stKsb350@뼅îkÞ?;<)@€EžZ…=Mè>¬"F@™šf¾˜bEÅHClýôDØGÏA}ßÈ=óÞ¦a'8Åv20140526_00755_stKsb350@뼅õD…k?7v@€EžÆ='È?~Ëý@
p¤g¾'ñª
EÄRD˜é/DØãøA€=×Làa'8Åv20140605_00742_stKsb350@ë½Å2OÝ?"—Ô@€Ežá=Èô->ç¢=@
=qi¾š¬E~‹
ClæéDØ=¢A€Œ|=•a'8Åv20140605_00746_stKsb350@ë½Å9-(?'Å¥@€E{H=™ƒì=ÕGh@'
=e¾™™š
Ex×D˜Í‰DØõÛAÕ=ÛÃûa'8Åv20140802_00391_stKsb350@ëÅÞ;d…?%ÞX@€E¢¾×>J->û@1G®i¾"ýôE¡hClèöD؄A€xm=°¾la'8Åv20140802_00395_stKsb350@ëÅ䤄Ú?#5æ@€E£==žÜ=³á&@Qìg¾\)
E¢ŒfD˜èDØ×ßA€ÑÜ=½å8a'8Åv20140802_00439_stKsb350@ëÅ@BOÜ?ŒØ@€E¥|á=ÁTØ?$?ÚáHh¾bNE£xCm	7DؓAˆ=Z a'8Åv20140802_00443_stKsb350@ëÅF±°?µ@€E¦g=>gª>ÓÄ"?ýp¤g¾˜b
E¥²D˜éôDØÕ?A€½=™2@a'8Åv20140802_00487_stKsb350@ëÅ `¥?¸u@€E¥j=ÉÞØ>œë@ffi¾ ÄœE£ž{ClÉüD؏×A€¤=›Q%a'8Åv20140802_00491_stKsb350@ëŧ}'?Zx@€E¥áf=ߥ{?¡÷å?ü(öS¾ˆ1'
E¥[qD˜ê¸DØ̋AƒÅ
=²7˜a'8Åv20140802_00535_stKsb350@ëÅùo?6ð@€E¥ôq=úA#?oQï@…h¾\)E¤~öCm×D؞ÉApC=‹Žäa'8Åv20140802_00539_stKsb350@ëÅ	Íï7? Hà@€E¦{…=Õ~$?!iº@	™š_¾ŒÌÍ
E¥ˆ)D˜öDØÕìA€úv=ª®a'8Åv20140802_00583_stKsb350@ëÅeJÍY?#s›@€E§é¤=À°¼>«WI?øQìh¾¨r°E¦_®ClËDØ BA9Š="[©a'8Åv20140802_00587_stKsb350@ëÅkíyk?!҈@€E¨Í=Í֝>µ1•@=qg¾¦éy
E§¸¸D˜å?DØÈJA€Èâ=³¹ƒa'8Åv20140802_00631_stKsb350@ëÅÇESÇ?-¦"@€E©¡q=ª¦>»v@1G®i¾ÒòE¨RCl¾¸DؓßAªé=òEa'8Åv20140802_00635_stKsb350@ëÅÍÝ-˜?.V@€Eª==­v,=¨·G@ffg¾'hs
E©lÍD˜çdDØÀœA€Ž/=–aºa'8Åv20140802_00679_stKsb350@ëÅ.©¶?KK@€E¦Ý{=çx(<¿[ý@
áHi¾¡ÊÁE¥FCl!D؆A€yZ=¢ÎÇa'8Åv20140802_00683_stKsb350@ëÅ5_Óz?/¢;@€E¦õÃ=ÇÁ<?*³ˆ@!G®J¾Òò
E¦‹\D˜è"DØÁ¢Aƒö>§Öa'8Åv20140815_00612_stKsb350@ëÆ¥RlS»?1Úí@€E"W¸= '°>­¡w@
=g¾œ(öE'=Cm ÅDؤ¤A€ˆ=¡¨a'8Åv20140815_00616_stKsb350@ëÆ¥Y49C?<v@€E'ç=—úX>öv&@(ög¾‡®
E'´¸D˜éÓDØÇAèÝ=ÂÒa'8Åv20140921_00302_stKsb350@ëËC¤à[?EWª@€E¼ =á5'?6&b@€õÃi¾ÒòE»'ÃC0ùDØzwA'ÂÊ>F a'8Åv20140921_00306_stKsb350@ëËC®Z‹½?;½>@€E¼+3=Åú>ƒ36@ffg¾…¸
E»ÈD˜ßdDؼ!A~›"=ÄÑ¥a'8Åv20150711_00191_stKsb350@ëïàæ©'?!9@€Eʞ3='e¼?TIä@\h¾"záEɇìCm#DØ{A€	=œQa'8Åv20150711_00195_stKsb350@ëïàí`Ûã?5µ@€EÇх=™¿<?Щ@33h¾–
EÆÜfD˜¹/DÙœAî[=Åæa'8Åv20150722_00631_stKsb350@ëñEÙDa?Be©@€EŒ¹=‹^ð>€Ï@ £×h¾'ñªE‹i×CkÏßD،ÍAƒñ>-XËa'8Åv20150722_00635_stKsb350@ëñEßý ??‹z@€E,==Æ0½<iœ@33h¾ž5?
EŒ¼áD˜¿çDØ·ÇA"=•Öa'8Åv20150723_00271_stKsb350@ëña(³7¥?"–º@€E'ˆ)=Ý&L>µyÁ@6ffN¾"›¦EÖCl‡®DØHÝA'5R>oa'8Åv20150723_00275_stKsb350@ëña/'Ï~?%ƒÿ@€E'æf=¤ïh?>E,@¸f¾…¸
EôD˜©ãDØí‰AÇd=êOºa'8Åv20150818_00319_stKsb350@ëô¤â°n?eš@€E''…=`Uˆ=‡•r@õÃh¾§ïžEQ×Cjè´Dؗ¦A'ú=è;(a'8Åv20150818_00323_stKsb350@ëô¤èÁû8?mœ@€E"$
=Tùø?N/@G®f¾£Sø
E'ï
D˜ƒ}DØíšA'ZJ>(5§a'8Åv20150826_00655_stKsb350@ëõ¤Ñìçt?iT`@€E¹´>É?ï@ÌÍg¾"ýôE¸i…CkDؼÅA'Ã=>cCa'8Åv20150826_00659_stKsb350@ëõ¤×àvÎ?S­ù@€E»f=±.ô=[yA@
=qh¾š¬
E»
ÃD˜f‡DÙþA€Ýy=ÏVxa'8Åv20150826_00703_stKsb350@ëõ¥+œÖ»?NZB@€Eµª¤=¨‹Œ=k
‰@{i¾'ë…E´ÕÃCiß;DØØ)A'3=ß;äa'8Åv20150826_00707_stKsb350@ëõ¥12rC?H©@€E³Î)=ºÜ ?9 þ@×
h¾œ(ö
Eµ'D˜o;DÙšA"=·ÕDa'8Åv20150911_00199_stKsb350@ë÷¢xgf?-ü@€EeR=¨Ô$=°<%@g¾²-E€[®CjٚDØ¡yA€û‹=¤OŒa'8Åv20150911_00203_stKsb350@ë÷¢~TÜ?0èî@€E';¤=š®l>GíË@®f¾¤Z
EB¸D˜!DØä¤A€— =«õ™a'8Åv20160713_00304_stKsb350@ìãù›?G@€E[›…=œã>.ž@=qh¾²-EZ¹qCl¶D؉HAÀ\=÷o¥a'8Åv20160713_00308_stKsb350@ìã#žOâ?Vø;@€E[°{=¬§L>èP?ØQìg¾'ñª
EZFD˜Ç\DØÆúASü=›K·a'8Åv20170620_01271_stKsb350@ìH«\AÄñ?'Oõ@€EŸbá=r
a'8Åv20170620_01275_stKsb350@ìH«aoPñ?"@s@€EŸç¤=˜´??ð?ü(öf¾«…
EŸTÍD˜ªwDØæfAƒ`÷>›Lýa'8Åv20170629_00610_stKsb350@ìIÃ9¦dƒ?%Þ@€EHq=Ø2U>Z;@®h¾{çmEœäfClâNDØrNA€)6=³s	a'8Åv20170629_00614_stKsb350@ìIÃ?5ÐF?Ÿr@€Eœ£¤=Ø4‰=©•@f¾›"Ñ
E›ÍD˜ÄþDصA€^=Å"[a'8Åv20180402_00909_stKsb350@ìll=»œú?špˆ@€E
Ã=X´a'8Åv20180402_00913_stKsb350@ìllD	ð?˜é@€E$H=€œ4=É&:@33g¾œ¬
EŽ|)D˜‰'DØ´öAƒÚD>S÷La'8Åv20180430_00331_stKsb350@ìoëÚA"ö?!;¬@€Eí	ì=®¦l=ÎZ{@™šg¾uEì%3Ck€ÅD؀ÕAÿ'=é#a'8Åv20180430_00335_stKsb350@ìoëà°D?" o@€Eí==¸?´LÄ@-p¤g¾˜b
Eìà{D˜"¼DØÈ)A€¡"=ä¿a'8Åv20180525_00961_stKsb350@ìsÀƒ® ?/áe@€E¡êö=։Q>˜8@2\g¾'ë…E¡Cj«ÇD؇uAB$=ì8-a'8Åv20180525_00965_stKsb350@ìsÈ K?'pî@€E¢ä=ýãh?M«œ@(öh¾–
E¢i3D˜aqDØГAÿ=¡¢Áa'8Åv20180804_00907_stKsb350@ì{ç\º¦/?Èg@€E==˜qa'8Åv20180804_00911_stKsb350@ì{çbµw?—vK@€EŸ²=¦¨>D&??ç®f¾–
E¡ƒ3D˜Ë#DØâA€r~>Ox'a'8Åv20180812_00463_stKsb350@ì|âgW?>V¡@€EŽ1{=Ǝ>¼(+@õÃi¾šŸ¾EŽ
áCj{dDØà‹A"=ª˜ea'8Åv20180812_00467_stKsb350@ì|âm»"Ñ?D%"@€EŽ{=FH>ëµÍ@33g¾•
Eü=D˜iyDÙªA€å¿=âöa'8Åv20180815_00139_stKsb350@ì}@Ð4?*¾@€E"wÃ>×[?ýzˆ@:=qi¾'ë…E'ø{ClÖFDØs¶A'Š=éªa'8Åv20180815_00143_stKsb350@ì}@$ª"?`3@€E"d®>
}d>¦¥ã?ó33h¾"zá
E'þÍD˜…DØ¿¾A€Mö=ŒÓ]a'8Åv20180826_00163_stKsb350@ì~¡8ð§H?0iþ@€E'o)=©ât?QB¬@ffh¾'ñªE'É…CkDØáìA'\c=º'»a'8Åv20180826_00167_stKsb350@ì~¡?='³?N]Ê@€E'×=è¦>ótl@,ÌÍQ¾–‡+
E'åHD˜kmDÙÏAƒ5Ä>!b"a'8Åv20180830_00082_stKsb350@ì °ga
?,"@€EÍ>½>ñª ?õh¾‰7LEŒÔfCj7ÏDØáÃA€û¥=Œéa'8Åv20180830_00086_stKsb350@ì ¶Ã«¼?8ü£@€EŒ')>w=––ù@…h¾‡®
EŒöD˜j¨DÙÏA€Ö5=¼$ra'8Åv20180901_00283_stKsb350@ìaˆ¦âØ??¹Á@€EoH=Àp>ÀRÍ@\)i¾"t¼EnaClmD؆éA€ê³=åÕa'8Åv20180901_00287_stKsb350@ìaŽíÍ?8>v@€Ep¤=¯ÙP?%Æ@\)g¾¡ÊÁ
EpöD˜­DØÓLA€íX= ´a'8Åv20190321_00598_stKsb350@옊Þ{
?YkÄ@€EœÑ¸=áè1>8ä*@
=j¾ŒIºEœHáClÊ=DØ9A'ýÐ>l4Ía'8Åv20190321_00602_stKsb350@옊äŒN?³Á@€Eœ§ö=áÆ£?'æï?õf¾ŽV
E›Ó®D˜ËmD؄¼Aýý=Ša'8Åv20190408_00536_stKsb350@ìšËC'!'?2Â@€E''¤=ôû[?0•?æffh¾•EÑCm¢DØP)Ag¶=€Ö‡a'8Åv20190408_00540_stKsb350@ìšËIÀM?!J@€E×=>ø>pC)@\g¾Š=q
Eë×D˜¸ÅD؟¦AÇS=Š(Â

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_84n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  202 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ƒ`Ð~Vv20100422_00683_stKsb320@ë§î°1Œ?K@€E†ö
>´r@á–@w
=d¾¯ EŒCE8"Dç‹#AX=£=?¡eƒ`Ð~Vv20100422_00685_stKsb320@ë§ñ5,2?þ@€E‡	á>Ò&?²'™@'áHe¾¤Ý/EŠÌ¤D'¿øDçÃ×AXA=LˆÖƒ`Ð~Vv20100517_00720_stKsb320@ëÉÚÕ¾ä?[½ß@€E^>S~0=˜G?·
=c¾†§ðE€9qCY¾DæÚoAW}<±ã-ƒ`Ð~Vv20100517_00722_stKsb320@ëÉݦ¤D?Uæt@€E{>b~Õ?t?šáHe¾Š=qE€ô)D•=DåˆjAW‡›<²ƒ`Ð~Vv20100905_00253_stKsb320@ë¡¿GžO?†¢)@€E"f=¸ ?/F²?LÌÍa¾ž¸RE…CHËDä¾AWb=K:ƒ`Ð~Vv20100905_00255_stKsb320@ë¡ÃPî?ˆ®'@€Eƒnq=¼°ð?
m}?xQìd¾£SøEƒ	®D'±²DãÓAWc¦=9߃`Ð~Vv20100911_00280_stKsb320@ëb6Þn5?74×@€EŠX\=é·?å†<?ñë…b¾"ýôE‹y×CHE¢Dä/uAWÉ<½™æƒ`Ð~Vv20100911_00282_stKsb320@ëb:»RQ??Ê·@€E‰U¤=âœq>ÂìU?¸Qìd¾ŽVEŠ	ÃD'ÇøDã·¾AW†o<'ééƒ`Ð~Vv20110806_00663_stKsb320@ë<†$ä@\?S;·@€EŸïÃ=³¼>.-t?³33a¾¨õÃE¡‹ìCfn˜DผAW¯0<®qƒ`Ð~Vv20110806_00665_stKsb320@ë<†(Ùg?Eà»@€EŸ»®=¼5t>8ìØ@(öe¾§ïžE¡y\D–|"DßϞAW©_<ãçîƒ`Ð~Vv20110901_00564_stKsb320@ë?¬¬‹º?+¹@€EÃ1¤=¸×T>?†E?ÚáHa¾š¬EĂöCg¢Dà˾AWŒc<у`Ð~Vv20110901_00566_stKsb320@ë?°MµÀ?1¾Ú@€EÂÝf=ÌÂë>ŸøÙ@õÃd¾²°!EÄ­®D–˜sDßåXAWÐ=¼`ƒ`Ð~Vv20110915_00323_stKsb320@ëAÝU`…?
q¡@€EÆMš=û¦â?•ô@"(öc¾/EɅÃCIÏDäp¤AXå=l¤üƒ`Ð~Vv20110915_00325_stKsb320@ëAàÁ‹Ñ?ÊÇ@€EÆç=æ)ó>@‡
=e¾¾ùÛEÊ©ÃD'ÖfDã+AXIy=a{Óƒ`Ð~Vv20110919_00557_stKsb320@ëBŒF?;Zé@€E¤¼®=²mÔ>%'?¸Qìc¾ŠÀƒE¤À=CI8RDäq'AW°ˆ<¯›8ƒ`Ð~Vv20110919_00559_stKsb320@ëB'š!?0Q†@€E£³®=ç|ç@‰¶­?'ë…e¾'ñªE£ˆfD'òDãŒbAXÀ<}2dƒ`Ð~Vv20111004_00107_stKsb320@ëCà¯ì¼×?|¯@€E¤F3=ÎÆ?S_H@ffa¾"÷ÏE¥áCHå¢DäJAWdé<٘ƒ`Ð~Vv20111004_00109_stKsb320@ëCà³A†?%"@€E¤YÃ>g?å'@
áHd¾"›¦E¤,D'ÊD㡪AW|<Ö=øƒ`Ð~Vv20111012_00275_stKsb320@ëDáO"'?oâõ@€E›É¸=©œ?Nõê?'\`¾¥ãTEœÄCfDàÉAW]%<ûíïƒ`Ð~Vv20111012_00277_stKsb320@ëDáS¤èW?}ë@€E›òÍ=·†ì@$…?G®e¾½ó¶Eœ–fD–hDßÝÓAW'=Y¤ƒ`Ð~Vv20120317_00416_stKsb320@ëX‰x¡¡ü?oV@€EÈëH=óÚ¯AÈr:@B\b¾§l‹EÉÍCKkÇDäO–AI†}<ߝƒ`Ð~Vv20120317_00418_stKsb320@ëX‰{'@…?P@€Eș=êiA"a@]p¤d¾/Eȳ3D'ºoDäh{AIÔ<êmèƒ`Ð~Vv20120320_00547_stKsb320@ëXë/À¨?½ª@€E™®\>WÐA'à!@hQìc¾¡ÊÁE™–)CIíPDäK+AG7<åÝâƒ`Ð~Vv20120320_00549_stKsb320@ëXë34«?÷Ï@€E™'×>¾éAÊöe@†{d¾¬‹DEšËÃD'PDä>=AFÝ>=È1ƒ`Ð~Vv20120402_00530_stKsb320@ëZ‰
ߜ]?lm@€E­•ö>
ªÒC1¯BL¸Rb¾¤Ý/E´o…CJŸ¾Dä;…ƒ`Ð~Vv20120402_00532_stKsb320@ëZ‰6-ä?äú@€E­¦R>±ƒ`Ð~Vv20120610_00342_stKsb320@ëc%|ü•g?.$â@€EŒ•H>'ˆ>' K?æff`¾œ¬EmHCgïDໞAVA<¹ý!ƒ`Ð~Vv20120610_00344_stKsb320@ëc%€ëgÃ?''_@€Ew)>–ü?£1@#×
e¾œ(öED–y‰Dà[øAV¬<Ý·5ƒ`Ð~Vv20120615_00394_stKsb320@ëcÄF8(e? Ù@€E¨ˆ
>bAIÇ@5¸`¾¥ãTE¨]qCgì‹Dà¬ÝAW9+=häƒ`Ð~Vv20120615_00396_stKsb320@ëcÄIɒ†? UÆ@€E§Í>óë?õ!Ý@N¸Re¾­VE©ND–rÉDà]²AV·O=
ìƒ`Ð~Vv20120616_00200_stKsb320@ëcãaRe~?3	s@€E'Äf=ÿ5'?"Ÿu@`¾¢MÓE"˜CgûçDà¯\AUðä<á´{ƒ`Ð~Vv20120616_00202_stKsb320@ëcãd°s¦?)E½@€E'MÃ=ûýÂ?+@#33d¾¯²E"+×D–a7Dà‡DAVÂ<ìß©ƒ`Ð~Vv20120623_00140_stKsb320@ëdÁàpxc?ÍÁ@€E¦Ç=ñü?=@u¯@(Qìb¾£×
E§¸ChN˜Dà"´AV%š=σ`Ð~Vv20120623_00142_stKsb320@ëdÁãòì?†4@€E§h¸=û(°=š¹@@S33e¾©xÕE¨ZáD–wuDà"BAVód=1ÃÚƒ`Ð~Vv20120703_00736_stKsb320@ëfŸoçš?B½Ô@€E€õf>`âÙ=ósB@a¾©ûçE\¤CgÀÅDábAVÏn<Ýy9ƒ`Ð~Vv20120703_00738_stKsb320@ëf£OUS?(²C@€E€‰)=ÙB>hbv@{e¾±&éEšD–²5DßíìAVÛ<Ñöìƒ`Ð~Vv20120705_00483_stKsb320@ëfBAN"G?4Ö@€Er=H=á£>ñ@ _¾¶È´EtXRChü)DàÖ-AVS›<æúƒ`Ð~Vv20120705_00485_stKsb320@ëfBD'–›?;:î@€Eq7Ã=ùÖä?"ï?Ç®f¾¥ãTErèöD–›DàUÃAV•×<¤Îƒ`Ð~Vv20120706_00392_stKsb320@ëfb½dªO?B@€E…v×>
·?¡¡@I™š`¾¢MÓE‡‡ÃChC×DàÄÍAVý{=ôƒ`Ð~Vv20120706_00394_stKsb320@ëfbÀψ¿?q,@€E…†Ã>Íü<5ÿ@dzáe¾¯²E‡GìD–{}DàP{AVؼ=!mîƒ`Ð~Vv20120716_00793_stKsb320@ëg¤ÄH3Ë?`Ñ@€E"="­ˆ>ªÏ?§®_¾£×
E"=ÃCfúáDàÀsAWª<áÎ.ƒ`Ð~Vv20120716_00795_stKsb320@ëg¤Çœ±Ò?r¥±@€E"ô¤=ž»l?"¦?=p¤e¾«…E'ô¸D–cDà0jAVg³<¿¿¹ƒ`Ð~Vv20120717_00513_stKsb320@ëgÂ¥o€–?š@€E vá>d
@
ÁÒ@`£×`¾³¶FE¤•3CgP¤DàŪAW­¬=Z}σ`Ð~Vv20120717_00515_stKsb320@ëg¨§ß-?‹ñ@€E Ðq=à™?¸pí@Mp¤e¾¸QìE¤bfD–ƒdDàE¢AW[=5ð@ƒ`Ð~Vv20120718_00198_stKsb320@ëgàº6­;?0âô@€EÓkö=â©>U@G®a¾\)EÕçšCgqhDàuÛAW4æ<Ì/ƒ`Ð~Vv20120718_00200_stKsb320@ëgà½^?{?$‹_@€Eҟö=ÊÙ?`ç-@K…f¾«…EՓqD– bDà@ÝAW_=;Ùƒ`Ð~Vv20120719_00313_stKsb320@ëh íU®?ž¬¥@€E¤á=´T?¬w?+…`¾´¼jE£•3CdDàg…AV©ü='nƒ`Ð~Vv20120719_00315_stKsb320@ëh$NžŸ?"u@€E¤B3=ð?w´?0£×e¾©xÕE¢b)D–‹Dà'AVbÍ=€™ƒ`Ð~Vv20120720_00259_stKsb320@ëh$ٔEó?"›è@€E‡.3=ÿÙw>¸J£@AG®a¾¹XEˆ½
Cg	7Dàë×AWx˜=lYƒ`Ð~Vv20120720_00261_stKsb320@ëh$Üã@?1fX@€E†Â®=·P=bY@¸Rf¾­VE‡}3D–ŠÑDà'+AWU"<Ûtƒ`Ð~Vv20120721_00457_stKsb320@ëhEÊᕇ?8¸Ì@€E¢ß…=´ä(?æk@£×`¾¨õÃE¤ÍCf
ÁDàÑ?AWEV<Ϩ†ƒ`Ð~Vv20120721_00459_stKsb320@ëhEÎ3‰ð?:$'@€E¢Ø==Û1š<Lœ ?Ã×
e¾«E¢öfD–|BDà%‰AVÙ^<»¡:ƒ`Ð~Vv20120731_00603_stKsb320@ëiƒ´—6h?HÂÊ@€Eb\=±5ô>fÛû?Ü(öb¾—PEb}šCfœjDàŸ×AW*¼<ܦƒ`Ð~Vv20120731_00605_stKsb320@ëiƒ·ÝÏ?HåS@€EcŽ)=¨>­c?×
=f¾¡G®Ecp{D–QDàDBAWxœ<Ë#)ƒ`Ð~Vv20120801_00454_stKsb320@ëi£ʖ?L™¶@€EZ´¤=–]Ü?h<U?¸Qìa¾¶E¢EYpöCgƒ–DáËAVºg<Ù;Lƒ`Ð~Vv20120801_00456_stKsb320@ëi£"bEo?Z"Z@€EZŽÍ=¯vP=›q?€d¾«…EW¡šD–Â^DàyAWä< jMƒ`Ð~Vv20120804_00157_stKsb320@ëj‡8?{›š@€E˜YÃ=³#˜>f|m?:áHa¾¬1E˜ðCgÊÁDàsÇAVð<çïUƒ`Ð~Vv20120804_00159_stKsb320@ëj[à?{'ñ@€E˜×=šT?ÊC?^¸Rf¾µ?}E—hD–6wDàhAVÞ<ç™mƒ`Ð~Vv20120815_00128_stKsb320@ëk`t‰Ÿ|?Tí@€E"p
>!¡K?$•Ç?°£×b¾¨r°E"û®CfhDà_+AW\z<ækƒ`Ð~Vv20120815_00130_stKsb320@ëk`wå¨?BÚ@€E"·…>Dáê<Ù•?Ÿf¾¤Ý/E"úD–,DàŠ=AW*Ó<Æ>"ƒ`Ð~Vv20120817_00272_stKsb320@ëk¡Ë1aw?_Ûú@€EM©="Ëh?èÛ?s33`¾©xÕELÿ×CgPåDà¯DAWz+<»X܃`Ð~Vv20120817_00274_stKsb320@ëk¡Î«ÔÛ?[Ϩ@€ELo®=Ÿ7T?Šž?¸Qìf¾¨r°EKÍD–‹¦Dà.ÑAWG¢<ë½ïƒ`Ð~Vv20120817_00608_stKsb320@ëk¥nÃ\Œ?ÎjB@€Ehã
=ü@½>ð©?(ö`¾×
=Eg}HCeÖDàÜjAV?á=µI5ƒ`Ð~Vv20120817_00610_stKsb320@ëk¥~"P?Ò·c@€EmÉ®>. @>'k©?!G®e¾ëEf«×D–]¢DàAUã=À»1ƒ`Ð~Vv20120818_00716_stKsb320@ëkÅ{+Ê?vӒ@€E–=¾Ã¨>ôѨ?&ffa¾£×
E"È{Ce¶ÉDੲAW<¸z:ƒ`Ð~Vv20120818_00718_stKsb320@ëkÅ~Wü?cŒ@€E•\=·J•?3yQ?hõÃd¾©ûçE"7D–BNDà/}AW?ç<
΃`Ð~Vv20120924_00186_stKsb320@ëpaÒÛ/?VN@€Eÿ¤>	t£?K@AG®a¾·KÇEŸn{CfT{Dà¬bAW'Å=.Áƒ`Ð~Vv20120924_00188_stKsb320@ëpa`©ä? ‰Y@€Eš==úØ<>u¿@
=d¾–‡+Eœ¡ìD–KÏDà<"AWyZ<à¿9ƒ`Ð~Vv20120925_00165_stKsb320@ëp€˜ß?@?QA@€EÅ·
=ûQ7=ô¼`@2\a¾¥`BEÇ=Cf¤D௖AWl/=XJƒ`Ð~Vv20120925_00167_stKsb320@ëp€œ^šë?Ë@€EÅxH>?RiÊ@0e¾•EÆÐRD–]'DàHÕAX;=B8™ƒ`Ð~Vv20120926_00165_stKsb320@ëp ƒjÙ?-—@€E­Ûá=âHD?†8)@¸b¾¥`BE®t=CfQªDૅAW…õ<áÑLƒ`Ð~Vv20120926_00167_stKsb320@ëp †±Õ¦?$'~@€E­iì>}ú>]""?ó33e¾%E¬ž=D–a'Dà3}AWn<Æ^ƒ`Ð~Vv20120927_00309_stKsb320@ëpÁ´TÖq?Œ¹Ò@€E˜ö=£¾x?&·.?E¸`¾«…E–ñHCe&éDàÇÇAVë­=÷fƒ`Ð~Vv20120927_00311_stKsb320@ëpÁ·FÎF?ŠRj@€E—Äq=«Ç?Ё2?G®e¾¥`BE–ŽÍD–PåDà!ÃAWS"<ÔQ5ƒ`Ð~Vv20130313_00760_stKsb320@녪'ñà?®>@€E˜'¤=¬ìT=»é?(öc¾­VE•išCgô¼DàLZAV̇=Q͵ƒ`Ð~Vv20130313_00762_stKsb320@녪+™L?é@€E™Ï{=í­u>•¤a?¸e¾ÂJE•x¸D–MüDàƨAWv=¦?Ѓ`Ð~Vv20130314_00423_stKsb320@ë…ÊXcÔf?[º"@€E¡C\=Ǩ ;í9?n{b¾š¬EŸ=CgÀÅDà[\AW?`<Èçäƒ`Ð~Vv20130314_00425_stKsb320@ë…Ê[´–Ë?SŠÙ@€E ì=ÓnN>&>?±ë…g¾«…EŸ\öD–!‰DàèöAWɟ<ÊO½ƒ`Ð~Vv20130315_00417_stKsb320@ë…éþnuT?UT4@€E¡Ã=â˜+?@
?¬ÌÍa¾¤ZEŸÝ\CgÒ-DàF˜AW\û<Ç0Pƒ`Ð~Vv20130315_00419_stKsb320@ë…êx«b?eíY@€E üR=÷¹î?˜Fü?O\)f¾ ÄœEžqD–.‡Dà¡AW¸É<²»øƒ`Ð~Vv20130318_00637_stKsb320@ë†KøS¾™?.ÿ!@€E€©Í=Õv@>#a@¸a¾½ó¶EÑÃCf§mDàcðAW»â<Ôe¥ƒ`Ð~Vv20130318_00639_stKsb320@ë†KûŒÓ¸?@ñ*@€E€Y=>
%ê>Å]‰?½p¤f¾«…E~TRD–HDຨAW»]<³[àƒ`Ð~Vv20130321_00937_stKsb320@놫×HÑ«?'Ì0@€E"ïš=»¨H@ÇÌ@*=qa¾ ÄœE'½qCg#×DàomAWÁi='zƒ`Ð~Vv20130321_00939_stKsb320@놫ڼߚ?"@¬@€E"à\=àÚµ@EK?ØQìe¾©xÕE'ÌöD–'øDà±7AX-<¬ ƒ`Ð~Vv20130509_01074_stKsb320@ëŒÌ‰qð?Š%c@€E¹)='Ú@Eí?hõÃa¾²-E¹TCec–Dà˜ZAW³{=Ø(ƒ`Ð~Vv20130509_01076_stKsb320@ëŒÌ¹Ñó?{'•@€E¸ôö='Æp?£Q?s33f¾»çmE¸Ý®D–kmDà;
AWÀ¿<ßîxƒ`Ð~Vv20130617_00722_stKsb320@둤ɝ7´?2Qù@€E‰É×=º1|=Çp@#33b¾¾vÉE‹SšCf'ªDàbéAX<¢=¿±ƒ`Ð~Vv20130617_00724_stKsb320@둤ÌùÓk?-è@€E‰$…=¹Ÿ\<Î$[@\e¾Å¸EŠM\D–'žDà…²AX>Ô<îÀdƒ`Ð~Vv20130710_00666_stKsb320@딅V£4ù?Ë @€E'ä>°Y@fŸ?ôzáa¾‰º^E"öCekDàhBAXyÉ<ÄRmƒ`Ð~Vv20130710_00668_stKsb320@딅Z
þ6?M—@€E'2=ïI @‹¡@…e¾'hsE'Ù
D–#Dào¶AXjŽ<ًу`Ð~Vv20130713_00841_stKsb320@ë"æ:dŧ?"ýs@€E•hf=å0»=üZl@ZáHb¾¨r°E—Ì)CeÐ!Dà JAWÕø=N竃`Ð~Vv20130713_00843_stKsb320@ë"æ=˜F³?%Fƒ@€E•[==É,g>y•Ç@=qf¾¨r°E—"=D–@RDà@´AXG=½gƒ`Ð~Vv20130802_00093_stKsb320@ë—_v[÷x?&@€Eœ~=>,2>Þa‹@€Qìb¾©ûçE "fCfáHDàYAX?ð=*
Oƒ`Ð~Vv20130802_00095_stKsb320@ë—_yGß?(@€Eœ‡q>š@Çm@ë…f¾ ÄœE £×D–!yDà¥yAXη=1첃`Ð~Vv20130802_00333_stKsb320@ë—a"Ò,ˆ?,''@€E‡*>!Ä>®ƒx@%b¾˜"uEˆ´Cf
DàPîAWñ2=rƒ`Ð~Vv20130802_00335_stKsb320@ë—aˆG?68£@€E†O®=¤ì>¡N@?ü(öe¾œ(öE‡}qD– !DàAWÈ!<Ñ÷ƒ`Ð~Vv20130804_00290_stKsb320@뗡É®4?ãM@€E£
=ð.fA{§;@ÌÍa¾›"ÑE¤ú)CfRoDàiHAXþ=_`ƒ`Ð~Vv20130804_00292_stKsb320@뗡õèO?	p¡@€E£›f>š: _,@aG®f¾ß;E¦£\D–Z°DàxJAXl^=Pbˆƒ`Ð~Vv20130806_00721_stKsb320@ë—åHÍß?!ýD@€E¨Ú>L8A`?Î@33a¾³33Eª{Cet9Dà )AY5Þ=¥öƒ`Ð~Vv20130806_00723_stKsb320@ë—åKï›?%!+@€E©Aì=ø2é>œ"(@5e¾¯²EªHáD–sDDà#}AXaÝ=~¢ƒ`Ð~Vv20130822_00629_stKsb320@ë™ä ²þ?Å´@€Eš3…>#aB>C´y@!ë…a¾'n˜E›ƒHCeàƒDরAWÝ`=iƒ`Ð~Vv20130822_00631_stKsb320@ë™äF²—?:¶@€E™ê…=×">dQã@
p¤e¾'ñªE™·HD–'DàDAWÌÔ<ÜÔ©ƒ`Ð~Vv20130829_00123_stKsb320@ëšÂí´‰	?®Ó@€Eªef=Çzì>%w@G®a¾º^5E¬ÒRCfôDàªÁAX@1=/!	ƒ`Ð~Vv20130829_00125_stKsb320@ëšÂðÝü?.1B@€Eª'==Ì@ øá@p¤f¾šŸ¾Eªc
D–€ƒDà"ÉAWéq='¤ƒ`Ð~Vv20130923_00085_stKsb320@ëßÌ¿ç?E;@€E±Ï×=ÁOè>/Ãx?ÌÌÍb¾­'hE±ÔöCf1ªDà‹AWªí<³<óƒ`Ð~Vv20130923_00087_stKsb320@ëßÐ$
 ?G{Ô@€E±Å
=À>)e]?ØQìf¾¦éyE°wÃD–x!Dà: AWöQ<Æpƒ`Ð~Vv20130924_00270_stKsb320@ëž[$Hµ?[15@€EÂCf>jU?ô2?ê=qa¾bNEÁG
CeŒ‹Dà¤JAX%Â<ÙkLƒ`Ð~Vv20130924_00272_stKsb320@ëž^bѱ?[o@€EÁÞ\>æ¬@KüŠ?î{d¾˜bEÁ RD–;Dà-AWúÊ<¼²oƒ`Ð~Vv20131006_00197_stKsb320@럀ÜI1w?I@€E¥¸H=ön"?¢r?™™šb¾½ó¶E¤ò{Ce=ôDàðAW†ø<Öiñƒ`Ð~Vv20131006_00199_stKsb320@럀ßQd!?46>@€E¥ÿ)=Îã>±‹?ٙšf¾ A‰E¤ÔÍD–‰Dà0ƒAWY¯<Ç£sƒ`Ð~Vv20131017_00001_stKsb320@ë ßxcÏ?O,T@€E½K=¾€?:óE?Ç®a¾ß;E¼"®Cf)üDà–NAWso<dz_ƒ`Ð~Vv20131017_00003_stKsb320@ë ß{‹6T?T›V@€E½Kf=«f(>ϧ…?±ë…f¾¥`BE¼ó®D–wÏDà+…AW³:<±û_ƒ`Ð~Vv20140228_00397_stKsb320@뱬[+O9?¤z@€E³Ã=Ñm¹A?ð£×b¾¨r°E²ìCf¶FDàeyAXP<éHZƒ`Ð~Vv20140228_00399_stKsb320@뱬^¥/?ÇU@€E´
=ÉM<sq@(Qìd¾­'hE´1HD–^FD྇AX'Ì=¯©ƒ`Ð~Vv20140422_00497_stKsb320@ë¸IŸž?œD @€Eœš=¦¦?ѱ?+…a¾»çmE¼Cg.VDà\AWM©=@âìƒ`Ð~Vv20140422_00499_stKsb320@ë¸I¢Þ+Å?¹Ýc@€EœÖ==ºŽ¼?L¬?#×
f¾µ?}EœË3D–•ªDàzòAX™=…0êƒ`Ð~Vv20140501_00576_stKsb320@ë¹m1Jœ?ÆÕõ@€EŽ3=ÃQP>ÜM?LÌÍ_¾±©üE
×C`œ)DàÊAW)M= r'ƒ`Ð~Vv20140501_00578_stKsb320@ë¹m4KÑæ?ŸÐ'@€EŽ×=à"?á?~?®e¾±&éEŒfD–£ðDà'AW¤=)v‰ƒ`Ð~Vv20140520_00760_stKsb320@ë»É£¹RÇ?km¸@€E_×=—}Ø=Êú?Që…`¾¦ffE­ÃCf#DàÊfAWà<ÍHŃ`Ð~Vv20140520_00762_stKsb320@ë»É§¦t?lá@€E€g¤=X¬=¾Š?ŒÌÍf¾µÂE—
D–Ÿ
Dà8"AWƒ<<ÔÌlƒ`Ð~Vv20140521_00493_stKsb320@ë»ã·
z?m–ß@€Eœ+×=¢c˜:G?s33b¾¦éyE>CgäœDà¦AWy¬=D=ƒ`Ð~Vv20140521_00495_stKsb320@ë»ãº±ÒK?kÐ=@€Eš ®=–ë€?âÿÀ?k…e¾§l‹E›A×D–£dDà°îAW‡<މ¬ƒ`Ð~Vv20140521_00589_stKsb320@ë»ä~ݐ¿?H@€E•Áf>"Dm>G(?ª=qb¾®—E—×CgNÙDà'AWÒê<ï?øƒ`Ð~Vv20140521_00591_stKsb320@ë»ä'_æÅ?;‰Ä@€E•ª3=ÓëN>˜ºE?p¤e¾§ïžE"å®D–‰ãDà²^AXH<Ãl§ƒ`Ð~Vv20140601_00785_stKsb320@ë½Fg€ˆ?7ÿ@€E§O)>« >0Œ\@n¸Rb¾¢ÐåE«•ÃCfDZDà"¼AXÈ^=Kì)ƒ`Ð~Vv20140601_00787_stKsb320@ë½FjÉÅ?׆@€E¨_®>$¶#=s­
@Ef¾›¥ãE¨¬fD–}?Dàs;AXIí=2§¡ƒ`Ð~Vv20140608_00409_stKsb320@ë¾"¤8?'sü@€E§µ×>"æh>©­?Tzáb¾¡ÊÁE§"Ch/Dà7AW(O=[*ƒ`Ð~Vv20140608_00411_stKsb320@ë¾"cq?"%°@€E¨š>9Rô>ÉKj?Që…e¾¦ffE¤Ú)D–šòDà¼ZAWg=/S?ƒ`Ð~Vv20140714_00439_stKsb320@ëÂ¥%W¢ÿ?'Ýj@€E°,H=Ôغ>­M?Տ`¾å`E³\Ce9šDà×AWåN<²`Cƒ`Ð~Vv20140714_00441_stKsb320@ëÂ¥(ʉ§?%»@€E¯{¤=È´>—œv@ÌÍe¾›"ÑE²›®D–¢Dà>5AX+C=–ñƒ`Ð~Vv20140812_00189_stKsb320@ëÆ@•Ž­,?([@€E¢>
XÏ>ëÂ@^{b¾"t¼E¤ƒ\Cf'°DàrAX_œ=C(ƒ`Ð~Vv20140812_00191_stKsb320@ëÆ@™s´X?+–@€E¡|=î"=~@g®e¾ª~úE¤")D–sdDàUAXd_=,Uƒ`Ð~Vv20140812_00237_stKsb320@ëÆ@ö¾˜'?&é@€EžÌì>"I@í¯?Ýp¤b¾'ñªEŸCfw
Dà'VAXz<¹Òæƒ`Ð~Vv20140812_00239_stKsb320@ëÆ@ú•¯?0"â@€Ež8>^Ö?41{@¸e¾/EŸÙÃD–sLDà_®AX2<ë$ƒ`Ð~Vv20140812_00383_stKsb320@ëÆBJJ±ª?ÛÜ@€E'!==ö|Ð?c @'®a¾ŽÙE'Ý\Ce'Dà\ÕAXv=¾bƒ`Ð~Vv20140812_00385_stKsb320@ëÆBN^'l?#SY@€E'q=Á&H?*Ú@B\e¾–E'e…D–qºDàQAX&}=竃`Ð~Vv20140812_00431_stKsb320@ëÆB­Uô(?Mø~@€E'SR>MFƒ>|:?ù™ša¾"ýôE'x¸Ceð!Dà'ËAX¯<»9šƒ`Ð~Vv20140812_00433_stKsb320@ëÆB°º,·?7l7@€E'=úð>ÔE@
p¤e¾"÷ÏE'CÃD–DDàKÇAWãV<ãÔóƒ`Ð~Vv20140812_00815_stKsb320@ëÆEöí'O?$œÛ@€Eš{=ÈÔd?§'?ó33_¾OßEšu®Cf&¨DàΰAWà<ÓJ	ƒ`Ð~Vv20140812_00817_stKsb320@ëÆEú̯œ?.'@€EšË®=Ù¸$?÷'}@…d¾ÒòEšð)D–ŽNDà´AWØ®=	Aaƒ`Ð~Vv20140813_00328_stKsb320@ëÆb+m[ù?ÈÍ@€Eª$H>Ú?Le@Aë…a¾'ñªE«ICe~¸DàNAWè—=2¦ƒ`Ð~Vv20140813_00330_stKsb320@ëÆb/î)ê?UÐ@€Eª–=ÐîC?£Ï;@_\)e¾–E«š=D–'wDàKmAXM…=?ƒ`Ð~Vv20140815_00222_stKsb320@ëÆ¢$cÙ?N®Ð@€E•ß)=¨ˆ\>3¨?Ç®b¾"záE•÷šCfbDà"ƒAW¦<Ñ]Þƒ`Ð~Vv20140815_00224_stKsb320@ëÆ¢'¾/¦?J‹ã@€E–ì=¤êl?mÒ_?Ê=qe¾§ïžE–g3D–'XDàRAX˜<ÉS'ƒ`Ð~Vv20140815_00630_stKsb320@ëÆ¥vt*õ?@'@€E˜—=Ù¸–>°»"?À`¾•E™Cf}DàÂAW¶r<Âþëƒ`Ð~Vv20140815_00632_stKsb320@ëÆ¥y®[?G˜f@€E˜ñ>½Z?«Ø?ÁG®e¾ŠÀƒE˜Q…D–DàßAW"a<¯Bwƒ`Ð~Vv20140816_00339_stKsb320@ëÆÁþ²ãm?K¹@€E»š=¿"T>21?ã×
a¾¡ÊÁE»K
CfhDàgAWÏô<Óöƒ`Ð~Vv20140816_00341_stKsb320@ëƬ¨??@~@€E·æš=Ÿì@$O?àf¾Ÿ;dE·¿qD–qHDàRoAX
Œ<Íȃ`Ð~Vv20140817_00146_stKsb320@ëÆà+̽?Hµ=@€E¼`á=¨QP?…Ë?¹™šX¾° ÅE¿©…Ck{Dà±ËAX§<§`Pƒ`Ð~Vv20140817_00148_stKsb320@ëÆà.ع?1ε@€E¼=®=Ф>+n?î{e¾œ¬E¾eìD–¨‹Dà;¦AX5ã<Âꀃ`Ð~Vv20140817_00293_stKsb320@ëÆáÝq/m?<±P@€E®`=¦Æ|>£nª?°£×`¾'ë…E®šCe=/DàcAWÍ<©=4ƒ`Ð~Vv20140817_00295_stKsb320@ëÆáá–Øõ?.òÉ@€E­ñ\=øÕÕ=ÿã@×
f¾£×
E®')D–—¶Dà8BAWûO<ËH,ƒ`Ð~Vv20140817_00437_stKsb320@ëÆã.äi¢?%ng@€E­	á=ýß=?hÿÅ@záa¾‹Æ¨E­ßšCf4{Dà²%AXW7=kƒ`Ð~Vv20140817_00439_stKsb320@ëÆã2Öò@?:¢@€E­¸=ÅVX=Â]§?ÌÌÍe¾›"ÑE¬¼öD–Œ‹Dà+uAW¤±<·í"ƒ`Ð~Vv20140830_00584_stKsb320@ëȄ¹¨ˆ?X¡õ@€E‰E\=ž->­P?"33`¾–E‰u
Cf9XDàÌÍAWsA<Ê |ƒ`Ð~Vv20140830_00586_stKsb320@ëȄ½LQ<?Bš¦@€E‰5ö=± >*	±?æffd¾£SøE‰y\D–‡3DàyAW¶<ރeƒ`Ð~Vv20150331_01269_stKsb320@ëã,ï">?Áú@€E¼ã¸>ŽY?ù¬-@i™šb¾ŽVE¼{qCfdœDà¤{AXd=SLmƒ`Ð~Vv20150331_01271_stKsb320@ëã,ó6Ù[?
åV@€E¼—>FàŒ@9å@­p¤f¾—
=E½ RD–‡¶Dà{Dƒ`Ð~Vv20150722_00397_stKsb320@ëñCìÍ+?Çï.@€ER=‹,`?vÓø?!G®a¾¶E¢EŽÒ¤CcÂÑDàMAWc­=Šþåƒ`Ð~Vv20150722_00399_stKsb320@ëñCï©ì"?¼Ó;@€EF="Yg@cp"?&ffe¾»çmE¢)D•åhDàj%AW‹-=OIƒ`Ð~Vv20150806_00706_stKsb320@ëó%!dÏ8?;@€E¨"×=»¢`?+¾?Ôzáa¾¬1E¨y®Ce0!D೦AWå4<Å*ƒ`Ð~Vv20150806_00708_stKsb320@ëó%.Åþ?>…F@€E§»®=­kì>¨.?î{e¾—PE§jD–6¨DàËAWÒû<Ûó³ƒ`Ð~Vv20150818_00097_stKsb320@ëô£Doœ?m†f@€EŒô{=ŗp>¥e½?G®b¾­'hEŒûÃCexÕDඏAW_<Ä$‰ƒ`Ð~Vv20150818_00099_stKsb320@ëô£gº¤?&¸@€EŒÿR=¼À? ÙÍ?W
=e¾ÕEŒk…D•åšDàlJAW/K="Éçƒ`Ð~Vv20150902_00094_stKsb320@ëö€Aðà?.'‹@€EÅ\š=Ãi$=ï÷@¸a¾—
=EÅú¤CeiyDà¨ÍAWÙÝ<´Ò«ƒ`Ð~Vv20150902_00096_stKsb320@ëö€DP&‰?x}@€EŬ…=â¿c?,¼@[…f¾"t¼EÇD•íDà_AXkI=ƒ`Ð~Vv20150907_00229_stKsb320@ë÷!XFã"?{ä@€E'¤=¿¸´?Â%?xQì_¾É7LE0ÍCeÏ\DàšAWj1<îg…ƒ`Ð~Vv20150907_00231_stKsb320@ë÷![°û`?eÓO@€E=Ù¬>é[ÿ?Y™šf¾ÔzáE®ÍD•ó#Dà_
AVÒ'<ý"þƒ`Ð~Vv20150908_00107_stKsb320@ë÷@uO$?S¶@€EŒó\=ý°Ã= ¯@8õÃ`¾˜bEVCeÈ´DàÂFAXT¢=$U؃`Ð~Vv20150908_00109_stKsb320@ë÷@xPÎú?M†@€E‹4=é"3<C•Þ@>¸Rf¾¡ÊÁEŒÝ®D•ù`Dà"+AWù€=á'ƒ`Ð~Vv20160710_00178_stKsb320@쀗°Zü?'pÌ@€E•£®=Ésx@Ö?àa¾¯²E—*áCgU?Dà'wAX™ê<Îx±ƒ`Ð~Vv20160710_00180_stKsb320@쀛—c?0=@€E"?>YZ?D&ê@…e¾¬‹DE•)šD–tBDà˜¬AX ‹=ˆ/ƒ`Ð~Vv20170620_00665_stKsb320@ìH¦YF?~0x@€EŽmÃ=¦	P>Έ?c×
`¾"ýôEŒî{CenÙDàjfAW0Ô=Ýêƒ`Ð~Vv20170620_00667_stKsb320@ìH¦]¬?rª@€Eÿ\>j?o?k…e¾œ¬E‹8D•üDà/ßAWvä<ð¤jƒ`Ð~Vv20170623_01117_stKsb320@ìI	\æÅò?†¥@€E¬ÞR=Í¢P>Zjo?}p¤a¾¹XE¬{Ce´þDàÜ{AVL=>­èƒ`Ð~Vv20170623_01119_stKsb320@ìI	_¿s?…H@€E¬^®=ÄË=}Ë?E¸b¾®{E©X¤D–ªDàîAW`T=3ªªƒ`Ð~Vv20170628_01215_stKsb320@ìI¨êϲ?ˆÌè@€E† ì=¦ðq?¶Ü3?333`¾¯ E…~fCf©yDàý?AV¸K=ê|ƒ`Ð~Vv20170628_01217_stKsb320@ìI¨íäË?x©@€E†€Í='¤œ=…?}p¤e¾¢ÐåE"¾D•íDà™hAW«ñ=jÁƒ`Ð~Vv20180525_00523_stKsb320@ìsÕ[+ ?FX@€E¾S…=·w=&ºj?ºáHa¾²-E½Cf¨´Dà›LAW‡=Bƒ`Ð~Vv20180525_00525_stKsb320@ìsظé@?KÿQ@€E½Á®=âގ?}{¿?Ê=qe¾° ÅE¼l)D–Dà[\AWŽ—=	ƒƒ`Ð~Vv20180525_00571_stKsb320@ìs1Ì *?dX@€Eº‡=µ? mÐ?k…a¾OßE¹»×CfcDà"\AW6µ<ö{"ƒ`Ð~Vv20180525_00573_stKsb320@ìs5'@?jĊ@€E¹ÎÃ=¦{¼@ùß?šáHe¾ž5?E·ïìD–òDàBAW—ê=؃`Ð~Vv20180525_01144_stKsb320@ìs	ègÂ?AŽÜ@€Eªõ{=À#t>qm¿?±ë…a¾'ñªE«ÃCdíDàúAWàv<ò/Ã`Ð~Vv20180525_01146_stKsb320@ìs	ëÙÒð?3¤"@€EªÈá=·q,>ŽÈ?ð£×c¾/Eª'HD•Ñ²Dà±ÛAXNÙ<ñ׃`Ð~Vv20180802_00241_stKsb320@ì{ ÷œiX?D9Â@€E«6Í=ºMP>ë†È?â\a¾¦éyE¬¦Cfƒ–DàxRAWÍú='žƒ`Ð~Vv20180802_00243_stKsb320@ì{ ûAñ??Ë£@€EªŠ¤=ÁrÌ>R3?ÁG®f¾'ë…Eª\D•þ DàAyAW²B<áM`ƒ`Ð~Vv20180813_00097_stKsb320@ì}[{F?, '@€Eˆùš=ã;hA|ƒ±@ffa¾›"ÑEˆæCf)üDàc3AXž'<ìZ؃`Ð~Vv20180813_00099_stKsb320@ì}^¶¿D?)Õu@€Eˆ)=ãvéƒ`Ð~Vv20180814_00126_stKsb320@ì} […õ?à@€EªO>I²@Š[´@LÌÍb¾›¥ãE«${CfäÝDànÙAX³Û='«ƒ`Ð~Vv20180814_00128_stKsb320@ì} ^Øâ?&&@€E«
ö>Boõ?àž@Vffe¾ß;Eª¬öD•ï3DàH9AX
š=-ǃ`Ð~Vv20180815_00037_stKsb320@ì}?\ÈWó?QÌj@€E€)>r1?ã^†?ÚáHa¾/EŸ]ÃCeå`Dàr‡AWë¹=öƒ`Ð~Vv20180815_00039_stKsb320@ì}?`G£ƒ?g
É@€EC=Ñ^Ò>n©?Ž{e¾§ïžEIÃD–uDà>fAW±Æ=¥÷ƒ`Ð~Vv20180825_00257_stKsb320@ì~æþ׌? £@€E•–ì>ñt?ƒSû@.¸R_¾£×
E•ª)Cf¤DàÇDAWðQ=ƒÂƒ`Ð~Vv20180825_00259_stKsb320@ì~êFu/?â˜@€E•@R=߶<?ŒÔ?@áHe¾bNE"×D•õDàr^AX'=D÷ƒ`Ð~Vv20180828_00181_stKsb320@ì~àÆrj¬? 0x@€Ešºá=âH>l|Û@'
=a¾ž5?Eš¯ÃCf4¼DàµôAW¼¨=.öƒ`Ð~Vv20180828_00183_stKsb320@ì~àÉÙ½Ì?"O%@€E™ïš>o)A1÷@\e¾ ÄœE—jÍD–jDàbNAX³(<ýÅtƒ`Ð~Vv20180831_00133_stKsb320@ì@xåïÞ?G(£@€E'ÍH=¿° ?µ€|?ŒÌÍ_¾ž¸RE'¶)Cf''DàÛÇAWŽ}<»|σ`Ð~Vv20180831_00135_stKsb320@ì@|[Ðá?^7þ@€E'k
=©Ô°>ÙNJ?•Âe¾£SøEÝšD–yDà©ËAXØ<ÔOdƒ`Ð~Vv20180906_00205_stKsb320@ì€ëÀ?NÞ@€E««R=°p>'¾ê?µÂ_¾©ûçE¬
öCf\Dà®%AWŽP<ùqă`Ð~Vv20180906_00207_stKsb320@ì€îaA¹?9ÛV@€E«i¤=Çý¼?«›@e¾¢MÓE«-qD–
ËDàDAW–j=	™ƒ`Ð~Vv20190403_00859_stKsb320@ìš,J D?°_
@€E—L¤=ÇÃÀ?˜_?=p¤b¾²-E–O
CdëDà6ÙAW™='5Ôƒ`Ð~Vv20190403_00861_stKsb320@ìš,N{HK?œgÎ@€E—Yì=ž°>e¡i?(õÃe¾¯²E•Ã×D–ÓDßì9AW54=;åe

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_87n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  168 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             	7Ъív20100420_00886_stKsb274@ël‰Ú¨?2cx@€E…3ö='vT@'¥?Ýp¤b¾yÛ#E'¶D+âNDD¤A€Á`=ƒ'v	7Ъív20100420_00888_stKsb274@ël‹¨å½?4,à@€E…™H=Ž5>3<×?ÌÌÍe¾†§ðEƒ®DόƒDCÐbA€­¤=l'	7Ъív20100517_00828_stKsb274@ëÊßq_i?¦¿@€Ey‡ì>vá?ç´5?ÚáHd¾‰º^Eu3D4¾‡DB$îA"tœ>Q	7Ъív20100517_00830_stKsb274@ëÊâ"Ž?€Ž@€Exâ)=ùÛ>ÓÌÎ?ó33e¾šŸ¾Ev>fDÔ£ÇD@-A'ׯ>Êq	7Ъív20100626_00842_stKsb274@ë	Ê xá=?]®±@€E±Ôì=çkW?yFj?Ï\)d¾…¸E«6áD4@´DBgA¡Ñ=÷"ô	7Ъív20100626_00844_stKsb274@ë	Ê£µ1%?…¾Ï@€E°'á> ó?úÃ@ÌÍd¾»dZE¬ÛšDԝXD@8ÕA'>š>¨+±	7Ъív20110814_00710_stKsb274@ë=†³Iô@?|Öd@€E—ÇH=ёë	7Ъív20110814_00712_stKsb274@ë=†¶ŒcÑ?j©@€E—ð\=¬¼=ä™&?æffe¾–‡+E–3DÑì)D<"òA'ž>*	4	7Ъív20110912_00145_stKsb274@ëA G$?6Ð@€E±è=tÕ'>êŸ	?ë…c¾©ûçE¯üfD7#D7fADˆ=‡þj	7Ъív20110912_00147_stKsb274@ëA K<äã?,T@€E²'H=¶•°@+Š"?£×
P¾bNE°"¤Dՙ'D4òAt=aŒ	7Ъív20110913_00484_stKsb274@ëAD=júJ?;ƒã@€EÈ"\=»@?†³:?ë…d¾¤ZEÅì¸D6ÜÍD6¦ÉA€$M=‡J	7Ъív20110913_00486_stKsb274@ëAD@¥â}?@ì¼@€EÈ}=·å =!Äé@×
d¾'\EÆÂÍDՒoD4ÒáA'Ç">‰ú	7Ъív20110917_00501_stKsb274@ëAÓîå&?^j@€Eæ{=¦õd?
*:?ºáHc¾Š=qE€éHD0 öD=¿ÏA'<@=œ¨	7Ъív20110917_00503_stKsb274@ëAØem?K­@€EÑ{=ñ·9@à)?¨õÃe¾'n˜E#…DÑòoD<fÉA€©¿=š*ò	7Ъív20110921_00414_stKsb274@ëBB«‰E¹?M&[@€E¡P>©Ü@•Ì?ã×
<¾›"ÑEŸ…D7QhD6søA']´=½Tœ	7Ъív20110921_00416_stKsb274@ëBB®Ä~u?GòÚ@€E¡œ=Ñ_Æ@žÑ ?±ë…A¾'n˜EŸæDÕ¡`D4ïA€Æ=ŸÁB	7Ъív20110924_00195_stKsb274@ëB ¥Áàá?U³ì@€E¿ú=Þì9?¸tr@£×d¾%E½fD/ìîD=ð¤Aƒ[>ôú	7Ъív20110924_00197_stKsb274@ëB ©P?`ï*@€EÀ{=´d?mo7?ñë…e¾ŒIºE½Ç…DÒ¼D<f˜A¡C=÷ã—	7Ъív20111021_00087_stKsb274@ëFb`?"@€EÅof=Å2H?ê—Á@ë…d¾ž5?EÅ!×D7)XD6¦Aƒg®>[+Ç	7Ъív20111021_00089_stKsb274@ëFe'ñb?s|§@€EśÃ=ÐN>xŠí@d¾—
=EÅ2fDՅHD4õ/A"i>!Ý]	7Ъív20120226_00582_stKsb274@ëV
æNz?"˜	@€E¯–=è}3	7Ъív20120226_00584_stKsb274@ëV
é@ñb?~×k@€E¯Óf=÷IÏ@>åc?ÚáHd¾ A‰E±®DÑÈD=šáA'‰l>t"ï	7Ъív20120227_00712_stKsb274@ëV+˜LíÄ?õ›@€EÏA×=°@9'@G®c¾t¼jEÐD0Z=D=5²AGÚ=±h|	7Ъív20120227_00714_stKsb274@ëV+›;õú>ú"Ô@€EÎÑÍ=­0ø@¬´¬?ôzá_¾OßEÐ5…DÑâD=ÅA€°='F°	7Ъív20120317_00380_stKsb274@ëX‰7‹Â–?ÈÉ@€EÂXö=®á?{*:?ï\)c¾bNEÃRD0X1D=)'A€ïP=–Œk	7Ъív20120317_00382_stKsb274@ëX‰:®·¹?ˆ@€EÂr=Q?žím?ï\)e¾ž¸REӚDÑÈRD=tÍA€…:=ƒ><	7Ъív20120401_00390_stKsb274@ëZlù7$?S™@€E¡q=Ÿtä=­á
?У×d¾ß;E ÆRD/Ù'D><¼A€á*=9F	7Ъív20120401_00392_stKsb274@ëZm¨P—?G¹@€E µ=>˜p=ø?ՏO¾"÷ÏE ¢áDÒTjD<ÀåA'5=Ê8Y	7Ъív20120402_00590_stKsb274@ëZ‰ŠPì,?3@€E¥¤=Øú?é†@®d¾'hsE¦13D0k×D=boA€ô£=—]N	7Ъív20120402_00592_stKsb274@ëZ‰¡äA?ûã@€E¥±×=·J ?RÂ?@
p¤9¾ŒIºE¦ìDÑãçD=‡ßA'"V=­d		7Ъív20120528_00433_stKsb274@ëa‡þ–Ùv?ˆ,V@€Eª!q=¶=ª#?î{d¾©ûçE¨0fD7(ÅD7AƒÍU>bà	7Ъív20120528_00435_stKsb274@ëaˆ§tÏ?"G@€Eª0=èH¸>ªÃÈ?Ï\)c¾®{E¨1šDÕf¸D5féA~G=ćJ	7Ъív20120607_00514_stKsb274@ëbÆ}K•U?3Gl@€EyHf=îå[?íDz?¸Qìb¾ŒÌÍEwJ¸D7`1D6ËÇA€`<=:Õ¦	7Ъív20120607_00516_stKsb274@ëbƁjÉM?BµÝ@€EyNÍ>.`>"{?Ã×
e¾‹Æ¨EvÂfDՎÁD5"ÇA€îÆ='t–	7Ъív20120609_00130_stKsb274@ëcÙʖè?_¸Ý@€Eƒ¥×=ƒ‡¤=àßæ@G®e¾™‡E'¸D7àöD5ë…A'¦=¸¸x	7Ъív20120609_00132_stKsb274@ëcÝ7MÊ?m®Ì@€E'üH="TP?‡"°?У×e¾•E'×qDÕPD5øsA'a>=՜E	7Ъív20120620_00519_stKsb274@ëdeÕ±Î?œØ@€EY¤=ÝzI?âµ?ýp¤c¾¢ÐåEXHD7BD6žA"êº>e¾«	7Ъív20120620_00521_stKsb274@ëde³1›?¨&@€EVí
=­ÿ|>ž‡?Ôzáe¾£×
EU¢D՗®D5ÖA'Bì=Ӕs	7Ъív20120622_00258_stKsb274@ëd£•öÎ?-˜@€E‹Ã=ÁnT>½¸š?Ü(öc¾¡ÊÁEŠ¤RD7íÓD6<ÍA€ÐN=Šì"	7Ъív20120622_00260_stKsb274@ëd£™c(n?'Q¡@€E‹Ë=¡~p>0!ê?Þ¸RW¾Ÿ;dE‹eqDÕ±¢D61‰A'm="nV	7Ъív20120703_00208_stKsb274@ëf²;5?Ò@€E€®=É`¼?Á>½?У×1¾‡®E~߅D7ÐRD62=A =Ubž	7Ъív20120703_00210_stKsb274@ëfµS´]?{@€E¦)=–@îÍ?\e¾uE~ÊáD՝‰D6RA€äZ=gˆÝ	7Ъív20120713_00529_stKsb274@ëgC<Pé'?2FŸ@€E
>Tœ>•¼€?ºáHd¾ˆ1'E€}®D7õ²D6øA-Ý=nú¦	7Ъív20120713_00531_stKsb274@ëgC?sé?-Éü@€E€ø=ì‰Ò>º™¨?™™še¾…¸E€&DÕÁXD6 !A€–m=(ð±	7Ъív20120715_00232_stKsb274@ëgtâ/‹?HÎi@€Eu•\=œJ(?ÈÊ?¾¸Rc¾˜"uEt…D7ߞD5öfA€d‡=a3	7Ъív20120715_00234_stKsb274@ëgx!?7̆@€Eu™q=¨<?lòr?¾¸Re¾¡G®EuXRDÕÉXD6=ÃA€÷=r	7Ъív20120716_00313_stKsb274@ëg îCT"?"¶÷@€E˜=£½Ì@
ž@c¾¤ZE˜l=D7´‹D5áªA…$>m¦	7Ъív20120716_00315_stKsb274@ëg ñVIc?Šyy@€E—¿=ª=?"Ó@Qìf¾±&éE˜MÃDÕÂD6I7A" v>ˆ‡¹	7Ъív20120717_00105_stKsb274@ëg¿rqâp?'Ñ/@€E§µ
=wÚÀ?׳?¾¸Rc¾ A‰E§©D7÷}D5ÈAh=…Q	7Ъív20120717_00107_stKsb274@ëg¿u†$?-Ž¸@€E§Û=í
n?$­?\f¾œ(öE§†áDÕ²%D6ŒþA€q=rÆ>	7Ъív20120718_00174_stKsb274@ëgàP…©?¥‡@€EÌOf=¢˜H>¤AU?ºáHc¾'ñªEË
D7ûuD5ÛøAb#={f	7Ъív20120718_00176_stKsb274@ëgà–×?}@€EÌ/Ã=Ào¼>Kå@d¾Š=qEËÎöDÕ6D6uAW"=˜œü	7Ъív20120719_00625_stKsb274@ëh♘?Ls@€E·ÚÍ=È/<?"°ú?Ó33c¾bNE·$¸D7ê=D5ùìA
ð=§F'	7Ъív20120719_00627_stKsb274@ëhå×oé?HŠË@€E¸…="£@Þ?ê=qe¾œ¬E·ã
DÕ4!D6{#A`ì=šJ¨	7Ъív20120722_00631_stKsb274@ëhcÞï?,t@€E†µ×>R}>êY{?\c¾¸ÔþE…í×D7âD64JA='ræ	7Ъív20120722_00633_stKsb274@ëhcTð?ad4@€E†ùá>½ÉÛ@d¨õ@'®M¾Ç+E†ÑHDÕG\D6í?A"àn>íÍ	7Ъív20120723_00468_stKsb274@ëhƒ+Ôª<?IÐM@€Ex\Í=r±?mn?ð£×d¾ÒòEvüRD86wD5¼9A›Ò=½€ÿ	7Ъív20120723_00470_stKsb274@ëhƒ/S4?Y@*@€Ex.>aE@:Zë?ÈõÃe¾Ÿ;dEw&¸DՓTD6&FAÀ³=¬;5	7Ъív20120724_00489_stKsb274@ëh¥8³ðÞ?sŸ@€E‰É¤=™[Ð?v?ë…c¾ƒoE‰g3D7–éD6¸"A'ÜJ=—Øk	7Ъív20120724_00491_stKsb274@ëh¥<%Tù?°î@€E‰_{=Ÿš4?&oæ?ï\)6¾‰º^E‰¼áDÓ´öD6¬A€|=…S{	7Ъív20120731_00387_stKsb274@ëiï¶áÿ?NÒN@€Eh==×c?Z‹?§®d¾\)Ef©šD8¶D6CDA˜=o§	7Ъív20120731_00389_stKsb274@ëiö–?o£ö@€Ef">A¸=Ó1,?ٙšd¾¬1EežD֖D6JA3Ç=åEË	7Ъív20120801_00238_stKsb274@ëi¡eQÃÂ?/•±@€Eb[
>{
>q?ª=qc¾záHEa©šD7èRD6/žA	=\Sw	7Ъív20120801_00240_stKsb274@ëi¡h£ø˜?(Šs@€Ebv{=ö•¸@
`?ٙše¾€ƒEbc…DÕ¬1D6?mA€T>=ƒ‰"	7Ъív20120804_00457_stKsb274@ëj†ëKé?{?S@€E…ã=ÜsÔ>3ŽÂ?ü(öd¾£SøE…3D89D6|JA'Ÿ8=êA	7Ъív20120804_00459_stKsb274@ëj?j³@€E…f=»¬ô?s@
=e¾›"ÑE"nRDÕÅÃD6Aá™=ØQ	7Ъív20120811_00270_stKsb274@ëjâ Xð²?,j:@€EŒÜ¸=˜E|?û¨?˅d¾š¬EŒ®áD7º-D6w}A€öÊ=F'	7Ъív20120811_00272_stKsb274@ëj⣼gû?/Ãj@€EŒ´=ñÁ^?¶3W?ÚáHd¾¡G®EŒl¤DÕ¯3D77®A€žy=‡ c	7Ъív20120823_00148_stKsb274@ël`¢ÿ^o?C2@€EsÓ®=¯,>¤ý5?÷
=c¾¡G®ErhÍD8QËD5ØöA'«=°ûE	7Ъív20120823_00150_stKsb274@ël`¦€²Ã?1ú@€Et¿×='>õ>è?У×e¾—
=Es<öDÕç;D6TœAN=pî	7Ъív20120830_00093_stKsb274@ëm@GŒ,?$,b@€E§,3=¡ñì?®ó?Ç®c¾ŽÙE¥¥ÃD7û¶D6uA€Þ=S9}	7Ъív20120830_00095_stKsb274@ëm@Jê_?5M@€E§.R>î?íõ›?§®e¾"ýôE¦qDÕÆD6UA€!x=,èò	7Ъív20120905_00339_stKsb274@ën%êË:?€@€E›2Ã=Aˆ?ªæ@\d¾Ÿ;dEšù
D7í'D6c–A"!j>._	7Ъív20120905_00341_stKsb274@ën)ÆQ?h…Y@€Eš¹á=_ÀW>«²?ë…e¾¡ÊÁEš~RDÕ§–D5ŲA'V=óÛÆ	7Ъív20120907_00434_stKsb274@ënC{;c?3!@€E¨i=–B(?QC?õ_¾™™šE§øD7ÙXD6ŽwA'î"=Âbm	7Ъív20120907_00436_stKsb274@ënC~´»ß?8wŠ@€E¨Ã=•^Ü?‰?˅e¾™‡E§ƒÃDÕ½PD5¯Aü=ŒUŒ	7Ъív20120918_00215_stKsb274@ëo¡|/öé??Ñ@€E§®=¤Î¸=ܦà?·
=d¾Ÿ¾wEŒÎ=D7ÍD6mqA€…(=Lð/	7Ъív20120918_00217_stKsb274@ëo¡€NÄß?B¶Á@€EÛì=†E<<HP?Þ¸Re¾¦éyEšDÕ«¦D5ÍôA5=©ÆÜ	7Ъív20121002_00152_stKsb274@ëq`²»Ž·? eÐ@€E¨"¤=§jœ>W0œ@ffd¾¡G®E¨.¸D7¸ÕD6dZA€Ñ='¾º	7Ъív20121002_00154_stKsb274@ëq`µöâJ?Q
@€E¨×= ¢"?//?â\d¾¨r°E¨öDÕÇLD5¾fA€‡,='°‡	7Ъív20130310_00699_stKsb274@ë…J:)Ê?>*ü@€EµÅš=ªŒè>f¾@zád¾–E¶%×D8B°D4úòAç'=Æ¢²	7Ъív20130310_00701_stKsb274@ë…J=}™´?R¬›@€Eµtf>õn?çF@¸Re¾¢MÓE¶ÃDÕ­?D6iºA'`˜=׳"	7Ъív20130314_00351_stKsb274@ë…ÉÊØ{'?vÉU@€EžÜ{=ˆ1>âš1?Ü(öc¾¥`BEŸ(fD897D5OLA'¿=¯'û	7Ъív20130314_00353_stKsb274@ë…ÉÍí8¨?ašô@€EŸf=ʔN>j˜g@£×e¾'n˜EŸ´RDÕº˜D6`AÓ@=ÅA	7Ъív20130324_00953_stKsb274@ë‡	Z¼Yb?QûÀ@€E›,ì=ø	¦?SíK?ìÌÍc¾Š=qE›ïD8ID5,{Ae¼=®,Œ	7Ъív20130324_00955_stKsb274@ë‡	]úŒy?fâª@€E›…=€
ô>'"?èõÃe¾‡+E›ôÍDՖ^D6néA¢Û=ÙVê	7Ъív20130508_01083_stKsb274@댭æ 3?¬eÑ@€E™y{=`Û(>`áð?Ôzád¾¯²E™)D8FD66‡A:Y>Zì†	7Ъív20130508_01085_stKsb274@댭!愯?¸f@€E™Ð=Oõ?7û?\e¾³¶FE™X¤DÕm²D6:ÑA'p>>¡›	7Ъív20130711_00617_stKsb274@딤£{Z>>ûAJ@€Eƒô)=œ€Á?\]?ï\)c¾€ƒE''HD8qhD5¨´A}É=dÊ	7Ъív20130711_00619_stKsb274@딤¦ä¶#>ö‰ø@€E"==¥RA>QnÛ@¸d¾‹C–E'[HDÕژD61yA|%Û=}Ë2	7Ъív20130716_00118_stKsb274@ë•?U–¥H?7O@€EÕ3=tߟ?oè?úáHc¾¤ZEÒ¿3D8*D5mA~³=yýî	7Ъív20130716_00120_stKsb274@ë•?X¹Å^?`@€EÕ(®=Ô4ê>'$@e¾¡ÊÁEԙ®DÕµD6wLA~YI=¼dÒ	7Ъív20130731_00240_stKsb274@ë—"Šó?.x§@€E}R>ók?g¥?Ã×
d¾‰7LE{Ì{D8³3D5~wAz¥Ç=M¢ñ	7Ъív20130731_00242_stKsb274@ë—">†Î?'w
@€E|ð{>ÏF?͛]?ª=qd¾‹C–E{ÍDՔƒD7LAya=ÛB	7Ъív20130801_00455_stKsb274@ë—Bì­î?V¨»@€Ez1®=†ú0?£!é?˜Qìd¾Ÿ;dEv…D8ÎfD5q'A{ƒ|=PE	7Ъív20130801_00457_stKsb274@ë—BïðBÉ?V^ @€Ezx{="ƒT?¾@ô?¨õÃe¾™™šExDÍDÕ©ªD7A{n=Uƒ%	7Ъív20130812_00071_stKsb274@똟ð=z_?J‰@€E¥óÃ=Ƚ\>ßhT?¬ÌÍd¾ß;E¤j=D8D6HAtk!=	Ç	7Ъív20130812_00073_stKsb274@똟óõ*d?-o@€E¦9…=³ÌØ>õd?ÁG®d¾ŒIºE¤›DÕjND6ΘAs†f=	7Ъív20130813_00200_stKsb274@ë˜ÀØùáƒ?,'å@€E—'=â+a?Om?Y™šc¾{çmE•»ÃD8þ˜D4þÙAsƒ!<°#‰	7Ъív20130813_00202_stKsb274@ë˜ÀÜP¨º?/\@€E—³)=Õ?—(9?˜Qìd¾p£×E–DÕ±XD7fÙAs'Ï<ÿfö	7Ъív20130826_00126_stKsb274@ëš`{z$3?/Ö@€EŠˆ
="ÈØ@=:ë?Tzáe¾›"ÑEˆ"D8ÃÇD5·;AW@!<¹.	7Ъív20130826_00128_stKsb274@ëš`H)?1¸¹@€EŠvš=Ž'Á=¶Gì?n{d¾Ÿ¾wEˆÄfDՐƒD7
'AW…J<6ËV	7Ъív20130827_00078_stKsb274@뚇Ér¥?3jõ@€E­™=>69V?E K? c¾šŸ¾E¬\D8C¶D5ÒÁAQEø<)'M	7Ъív20130827_00080_stKsb274@ëš‹+w}?-ëw@€E­ß{=óV?óçN?‹…e¾˜"uE¬1šDՆ=D6ðbAQIü<,Ãî	7Ъív20130904_00462_stKsb274@뛄6ˆ­Ž?Œ @€Eª@
=²¾¬> ð©?\(öc¾š¬E©…3D7Ï+D6bÑAkï§=0Ýx	7Ъív20130904_00464_stKsb274@뛄9«}?"p<@€Eª,=¯,@ÐV?'\e¾—PE©ÈDՌBD6>5Ak•=11K	7Ъív20130920_00222_stKsb274@띁×û)?N"J@€EoÖ=˜Zô@8Ôè?±ë…c¾›"ÑEnÝqD7ۖD6GðAyÅQ=D›Î	7Ъív20130920_00224_stKsb274@띁"¨¡?Aí@€EoC\=†»\?"?"33\¾Ÿ¾wEn(DÕtœD6I‰Ay‡W=.öõ	7Ъív20130924_00390_stKsb274@ëžP°ý8?2ªe@€EÃǚ=­áô@Ý?³33c¾"ýôEÂâ=D7ÁìD6zÁAx\=‹U	7Ъív20130924_00392_stKsb274@ëžSê"s?4aè@€EÄC=±yœ?š4ß?´záe¾–EÄDÕq'D6&fA|ÔÁ=HÌö	7Ъív20130925_00126_stKsb274@ëž oևa?%V@€E¡ê=©2?,ðê?ŒÌÍc¾‹Æ¨E¡A®D7ôZD6LÝAzi£<ûª…	7Ъív20130925_00128_stKsb274@ëž s!û}?\@€E¡Ø=«¡è?ª÷,?ÌÌÍe¾xÔþE¡.RDՈD6XÕAy_=9 +	7Ъív20131003_00056_stKsb274@ëŸ +\j?,rx@€E=£"?G×?×
=d¾q©üEŽË\D7Û×D697A€ÀÀ=Š	\	7Ъív20131003_00058_stKsb274@ëŸ .œzõ?2Sp@€Ef=ÌïE?£º^?¢\e¾záHEŽ××DՑD6A‰A}~==2Åú	7Ъív20131005_00174_stKsb274@ëŸ`ªx"K?›"@€E©=l™?ÁÈV?¼(öd¾¦éyE¨÷HD7ü{D6\9A5">D	7Ъív20131005_00176_stKsb274@ëŸ`­œe§?°À¢@€E©
R='[\?Ë3ž?±ë…d¾º^5E¨PÍDÕPD6ƒçA‡>k†1	7Ъív20140316_00611_stKsb274@볩Â݊µ?)ï@€E¤îì=Á30?R±
?ôzác¾›"ÑE¤c3D8QyD50RAâ=ª	7Ъív20140316_00613_stKsb274@볩Æ(ƒW?'""@€E¤åf=¹¼?(º'?¦ffe¾"÷ÏE¤'\DÕiÓD7üAÀt=H:R	7Ъív20140320_00561_stKsb274@ë´+*»U?ucÃ@€E®ª¤=WÍá>Xô?ó33c¾"÷ÏE®k®D8ÝD5{¦A"X>¢o	7Ъív20140320_00563_stKsb274@ë´+-÷¤è?r!@€E®Ùá=‹ø =U
>@zác¾œ(öE®•HDÕjÙD6ÐBA‡>}ú	7Ъív20140521_00997_stKsb274@ë»è¢?ë}?IC¦@€Ep=†òÀ="žñ@
=qc¾'JEleqD8‰ËD5S×A€«Š>yñ	7Ъív20140521_00999_stKsb274@ë»è¥ËÜb?VLù@€EoQ=vé€=qÎ*@(öe¾—PEkåšDՒÙD6ìA'
¤>7	7Ъív20140604_00416_stKsb274@ë½¢¹Á¢w?:@õ@€Eƒeì=ï¨C?ù£?Ñë…d¾'\Eƒ¿3D7éhD5¢AðB= Ýh	7Ъív20140604_00418_stKsb274@ë½¢¼ä?QÈå@€Eƒw==©ü>ľq?Տd¾å`Eƒ¹qDÕL9D6ݲA9â="ÓË	7Ъív20140606_00250_stKsb274@ë½æ6BÒc?l»û@€Ev²=>™ø•>-È@ffc¾|í'Eu¤D7ÅÓD6=A'»O>Ç!	7Ъív20140606_00252_stKsb274@ë½æ9²"¼?)Šˆ@€Et%\=f%ð>eÃH@ë…f¾‹C–EsâfDÕ_D6{#A'–>%ÝW	7Ъív20140628_00578_stKsb274@ëÀ¥kBƒ³?Y3@€E|‰®='ÂS>ÓçJ?Þ¸Rd¾¢MÓE{œD8SD5¤A'&=².Œ	7Ъív20140628_00580_stKsb274@ëÀ¥n¯á?H3@€E{1Ã=s$¨>C½?ٙše¾¦éyEzÃDՉËD6û¶A€×+=—A®	7Ъív20140628_00626_stKsb274@ëÀ¥Þqo¯?^oØ@€Ex?®=´ü|?1?î{c¾œ(öEvҏD8uD5ÿ+A'˜ˆ=§vp	7Ъív20140628_00628_stKsb274@ëÀ¥á¬}w?FÐð@€Eyï®=‰ü°>FäV?µÂd¾/ExTöDՋD6³3AU=w܄	7Ъív20140628_00674_stKsb274@ëÀ¦Qäƒù?O»@€EqÜ=i¹'?–}æ?ÌÌÍc¾œ¬Ep´¤D8¤D61yA€âÏ=•¸9	7Ъív20140628_00676_stKsb274@ëÀ¦Ud†?Aƒ@€ErFf=–ä>Ó¬ð?Ü(öf¾£×
EpG\DÕ…D6'A€â°={<	7Ъív20140714_00319_stKsb274@ë¤VY©?LIÞ@€E«Ö==ÊA">¾žm@\c¾|í'E©tD7äÍD6ÍAƒþ}>/EK	7Ъív20140714_00321_stKsb274@뤮ãÙ?9æ@€E«=²©|>'±_?¾¸Rd¾ˆ1'E©)…DՍD7>VAø=†Ä8	7Ъív20140714_00367_stKsb274@ë¤vÓ{¾?Nm]@€E¦d×=ªSœ>欽?Î{d¾‰º^E¤$D7ÁD6HƒAYà=žXÈ	7Ъív20140714_00369_stKsb274@ë¤z!Žñ?<ðÌ@€E¥—¸=Š«µ?rŒý?÷
=d¾'ë…E£qDÕwD78¤A€ñÁ=—á	7Ъív20140801_00337_stKsb274@ëÄã.Qœ«?L™«@€E·Â)=›z ?	U?õc¾œ¬E´$=D8nD5åÓA¡=™o§	7Ъív20140801_00339_stKsb274@ëÄã2+¬?!7±@€E·Ê\=—Ñ?šýÀ?ÚáHP¾‹C–E´p¤DÕ jD7
áA€ÞV=•º‰	7Ъív20140801_00385_stKsb274@ëÄãŸb¦"?'ú@€E¹'=Ô/?Á4Â?Ñë…c¾ƒ•E¶±HD8bòD63dA˜…={Z	7Ъív20140801_00387_stKsb274@ëÄã¢Å§¿?&½@€E¹ß¸=Àåð>=±ý?Ã×
e¾ŒÌÍE¶ú¸D՜¼D6˦A€ƒ™={Ќ	7Ъív20140801_00457_stKsb274@ëÄä|'§»??¾@€E¼ÿ¤=''à=kÈÐ?½p¤c¾Š=qEº.RD82 D6wLA€i
=†U‡	7Ъív20140801_00459_stKsb274@ëÄä€3q?.|¯@€E¼ìH='Œ>Ôè'?ìÌÍe¾"÷ÏEº¤D՘îD6mA€=çÞ	7Ъív20140801_00505_stKsb274@ëÄäàá'Ö?(q«@€E½BH=¨cl?þI?°£×d¾†§ðEºQìD8'¾D6Aú‹=U—ó	7Ъív20140801_00507_stKsb274@ëÄää44?$¯@€E½×="ìŒ>¯SË@£×e¾"÷ÏEº•®DÕ¡ÛD6n¸A€ = sœ	7Ъív20140801_00553_stKsb274@ëÄåH4è?)Å·@€Eºlf=·[È?ÝU2?Ýp¤d¾˜"uE¸¢D8D6{×Aj==µüŽ	7Ъív20140801_00555_stKsb274@ëÄåKVæ? o@€EºÃ=Ã!8=Œ
«@33e¾²-E·ñšDՏçD6c¶A€÷Ã=ŽäË	7Ъív20140827_00322_stKsb274@ëÈ#,íy@?&ôî@€EŒk…=È¬>ޗ–?¦ffc¾†$ÝEŠKD7òD6–wA€­·=fª	7Ъív20140827_00324_stKsb274@ëÈ#01†5?$Å[@€EŒ2Ã="h,?Àá?\P¾"ýôEŠR¸DՄD6g¾A}!=uÛ 	7Ъív20140909_00175_stKsb274@ëÉÁ.€ü•?`Z¥@€E¦>=ø»=·Þ¾?ù™šd¾Ÿ;dE¤ÈD8˜D6dÝAƒÄ(>=Á	7Ъív20140909_00177_stKsb274@ëÉÁ1ù&È?`×@€E¥Ú=>Pe?¥(ì@
áHe¾¨õÃE¤ðDՃÇD6ªA8™=×·	7Ъív20140909_00463_stKsb274@ëÉÖõÛ?&ÿ˜@€Eœ3=š´˜=§¹?Ôzác¾›"ÑE›y×D7ФD6¥ôA€'"=~Â	7Ъív20140909_00465_stKsb274@ëÉڂ¢?"e–@€Eœ
¤=+"@1ïJ?ü(öI¾¡ÊÁE›™3DÕzÉD6BòA'%š=©éÃ	7Ъív20150605_00275_stKsb274@ëëe/]P=?SÚ@€EÃõ…=c{=ÁY?Ü(öc¾•Eé\D8*D5üJAžå=µOÊ	7Ъív20150605_00277_stKsb274@ëëe3ÓfÅ?e@€EÄAÃ=šä@Aѝ@®e¾° ÅEÄG3DÕsÇD7‡Aƒ >i$	7Ъív20150723_00985_stKsb274@ëñh@\'{?P¦Ø@€Ešâš= >˖H?¸Qìd¾ŒÌÍE™3D71ÛD6¯ßA€ûq=™e<	7Ъív20150723_00987_stKsb274@ëñhCÁ¬?1á<@€E›ˆ=˜•<>Ê$??õe¾"t¼E›ÃDÕ7×D5ö‡A€¹ü=ág	7Ъív20150804_00505_stKsb274@ëòâëÇn"?0ÍÙ@€E¹º=\ÿ=ÏÀñ@.{c¾†§ðE¸5×D8 bD5íÓA#j>-‰ê	7Ъív20150804_00507_stKsb274@ëòâîðä?%ø\@€E¸])=…êh>¨æF?ØQìe¾záHE·šDÕqºD6)A€p÷=ª[Þ	7Ъív20150817_00275_stKsb274@ëôÄ?M?YE›@€E}{š={\>¢?ÌÌÍd¾Ÿ¾wE|HD8dD6OA';r=¡ê	7Ъív20150817_00277_stKsb274@ëôÇŸ|?s´ß@€E}:¸=¨6?­'½?èõÃe¾»çmE{ã…DՙÃD6€ÕA€"=÷òo	7Ъív20150825_00241_stKsb274@ëõZŁ?2¦W@€E.R=¨À?`¦"?Ýp¤c¾bNEŽM®D7ÐåD5ø´A<)=Œ?Ù	7Ъív20150825_00243_stKsb274@ëõ]üJ?.›3@€Eˆ=Ÿgà@DR?Ç®d¾…¸EŽŒ{DÕ;mD6ƒA€ß>=urã	7Ъív20160706_00697_stKsb274@ìø'Be?Cý@€Eºq=¨`?Ò­@
=qd¾"›¦E'©D8/
D6YhA€¥¦>«÷	7Ъív20160706_00699_stKsb274@ìûÞ2P?Dá@€E…I)=ÖE?˜{}@\)e¾›¥ãE…¦¤DÕrÙD6¤)A›X=âz	7Ъív20170402_00953_stKsb274@ì>Ëÿ-½?¿@€E—ò=á7=a{@\c¾¤Ý/E˜ŽöD8WmD5¿LA'Êp>W'|	7Ъív20170402_00955_stKsb274@ì>ÌŠcÇ?–ö<@€E—û=ç0²	7Ъív20190814_00673_stKsb274@ìªÆ(OõŒ?mþ@€E¶©R=Â¸	7Ъív20190814_00675_stKsb274@ìªÆ+Y…,?oÇ°@€E´dÃ=Šß´?˜ôÝ@
p¤d¾™‡E²DÕ?;D8ç}A'ߥ>
Ü«

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_88n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  198 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             $÷@'kv20100408_00539_stKsb336@êÿêfQÄ?XJ&@€E–†Í=;Ì?yÑJ?ƒ×
f¾©xÕ	E"ÏšDäDÅó3Ao"=	K¹$÷@'kv20100408_00541_stKsb336@êÿêè}?1%@€E–dá=žöx>Y8?±ë…g¾œ(ö	E"mšDV[¦DÆN-ApÖª=Õd$÷@'kv20110801_00562_stKsb336@ë;桊^"?NP•@€Ejo3=Ü¢>Bsu?\)f¾"t¼	EgÞDæ2éD¯×Ah|<øI
$÷@'kv20110801_00564_stKsb336@ë;æ¤Ô•ï?b1I@€Ei×®>Õµ=1Ç?—
=f¾"ýô	EfúáDZWðDÂ÷¶AhÛ=uú$÷@'kv20110804_00737_stKsb336@ë<Eö•'ð?r¬@€E¨pq=òðh?r\ø?n{g¾³33	E§*=Dæ%/DÂíHAg"=!U,$÷@'kv20110804_00739_stKsb336@ë<Eù¼´Ò?`ù²@€E¨Ëš>F–Ñ<…Χ?}p¤g¾œ(ö	E§Q®DZqìDÃa'AgË<þN$÷@'kv20110805_00689_stKsb336@ë<fR¿U?Z«T@€E¦vq=²ÿ`=ôIQ?€f¾ž5?	E¥RRDæ6éD¾-AgÃ<õÖS$÷@'kv20110805_00691_stKsb336@ë<fVµ?Z2,@€E¥£…=›h@?Ĩ?J=qR¾š¬	E¤B)DZf‡DÃ,œAgnï<íµQ$÷@'kv20110820_00560_stKsb336@ë>C¶ø?3ê›@€Ek¶{=¼Þ`?‡­Þ?•Âg¾ŽÙ	Eh¢áDæ#øD‰ÛAbò<º¹ÿ$÷@'kv20110820_00562_stKsb336@ë>C¹žÇ¬?/ÈÊ@€Ek°Í=ÂÓP=ÿN?£×
g¾å`	Ei{DZP´DÂÒ5Ab<<Áw$÷@'kv20110903_00348_stKsb336@ë@ÿ™d?MÃ@€Ešãö>û°>‡œD?hõÃh¾Òò	Eš¤{DéæéD¿z%AYg3<œSR$÷@'kv20110903_00350_stKsb336@ë@õX1?N¨˜@€E›=\>˜>œÆ?'ë…g¾Š=q	Eš½ÃDaÕ²D¿æVAYXô<®6n$÷@'kv20110925_00557_stKsb336@ëBÂ`µý¨?š'@€EËG3=Ÿ~D?­¢ž?333h¾²°!	EË3qDéèZD¿c3AE¥=&ü$÷@'kv20110925_00559_stKsb336@ëBÂd +?ŸaÈ@€EÊ
®=˜Dt>=¶º?ÌÍg¾¯ 	EʸDaöD¿ÝqAEFv=¥F$÷@'kv20111009_00329_stKsb336@ëD€¥¥A?5îô@€EFR=¯®ø?Ù¯z?ˆõÃg¾ŒÌÍ	Eœº)Dæ.-DÂé‰A\€]<›¡W$÷@'kv20111009_00331_stKsb336@ëD€à½Å?7Ʉ@€E*…=Ôº¢?ã"@?§®g¾"zá	E,öDZR°DÃQ¢A\jM<ž–g$÷@'kv20111012_00209_stKsb336@ëDàÆjGœ?Žú£@€E"æ=¾î¬=xT?5g¾¦ff	E"<=DéØÍD¿*¨A_M=ÙÀ$÷@'kv20111012_00211_stKsb336@ëDàɅÌ?'°@€E'ä=â¾x>"'G?0£×g¾¢Ðå	E'>Daî¨D¿'A_v;=bB$÷@'kv20111015_00182_stKsb336@ëE@¶°öØ?ºX@€E¢¦)=¦_$>Åáž?(ög¾«…	E¡ÇDéªÙD¾ùA`"e='Q3$÷@'kv20111015_00184_stKsb336@ëE@¹éÛ¦?¯eã@€E¢íá={&'=þ¢¢?.{g¾²-	E¢zfDbD¿'AbÖZ=å¬$÷@'kv20120312_00429_stKsb336@ëWꁶÜ?3@€E­¥H>%l?4‡?·
=f¾"zá	E­pÍDæìDÃqhApžU=(/A$÷@'kv20120312_00431_stKsb336@ëWê"Ê__?$u@€E­$Ã>
iÌ<Ïp5@
=qh¾˜b	E¬ÝìDZ=DÃÞ=Aq=s¤R$÷@'kv20120330_00586_stKsb336@ëZ,ª,ôÖ?'ӄ@€E«…¤=¶wÈ>¯O~?®{f¾‡®	EªŒ¤Dæ/3D§ÏAoêP=ŸN$÷@'kv20120330_00588_stKsb336@ëZ,®–áƒ?Áö@€Eª­=ùñW?]}@
áHf¾›¥ã	E©­×DZ0¤DÃÅAo"!=Qc$÷@'kv20120606_00648_stKsb336@ëb¨Sð¨?B,@€E–ì=œã>?¥¸g¾¢MÓ	E—73DéÎD¿HApù-=|$÷@'kv20120606_00650_stKsb336@ëb¨X8 ?<˜ë@€E–åš=' X=ãŸÀ?Ýp¤g¾¥`B	E–ÃDaPD¿YôAq+]=2€ø$÷@'kv20120610_00204_stKsb336@ëc$/"óm?ÓÑ@€E—O¸>‰]=÷5P@Qì_¾¬1	E–öDéÌÅD¿ÃApL=Nmû$÷@'kv20120610_00206_stKsb336@ëc$3\n?K{@€E—0=Â#¸>§Ês?У×g¾—
=	E•¥šDaª-DÀ0BAp5=/ÕK$÷@'kv20120611_00468_stKsb336@ëcDxDÎ?û|@€E"òq=¶û°=
É??˅e¾¥ãT	Eƒ¸¸DéÊ°D¿!Ap¶ï=Û$÷@'kv20120611_00470_stKsb336@ëcD|-Ø«?
–z@€E"åÃ=êì¯?i_º@=qg¾–‡+	E'Ø{Da›D¿øîAp;P=Xˆà$÷@'kv20120614_00271_stKsb336@ëc£z¿cÙ?@×Ã@€E‡h×=§$?Úm?¨õÃ`¾\)	E†5×DéÔ1D¿Â%Aq‰}=&$÷@'kv20120614_00273_stKsb336@ëc£~(_?8҇@€E‡ {=«3>çÙ?À_¾ A‰	E†Ä¤Da¼)DÀ+çApª¶=òÂ$÷@'kv20120617_01022_stKsb336@ëdd/êÔ?1àá@€Ex…ì=»4?j"1?¦ffh¾'n˜	EwõHDé×ÇD¿l‹Apm"=Nˆ$÷@'kv20120617_01024_stKsb336@ëdg¿qÅ?*ôe@€Ew·3=­ýÔ>$h2?˅g¾›"Ñ	Ew@RDa¨åD¿ÆéAqË=Að%$÷@'kv20120630_00127_stKsb336@ëe¢u…h?
•³@€E©¸=ãkç>¶'²?ó33a¾—
=	E§ëìDéÕªD¿îáAq£U=Hú}$÷@'kv20120630_00129_stKsb336@ëe¢	T1Û?Ä*@€E¨÷…=åu?¿ñÍ@p¤g¾¤Z	E§Q\Da¢oDÀUhAp§n=e÷¬$÷@'kv20120704_00773_stKsb336@ëf&h
/Ú?5˜Ï@€ENZö>&œÅ=Qv?õf¾¦éy	ENXRDéÌbD¾Ä!Ap' =P²X$÷@'kv20120704_00775_stKsb336@ëf&l*53?+£*@€ENþ¤=Çed>Á)å?¬ÌÍg¾Ê=q	EJÑHDazÁD¿¤ApcW=Îî$÷@'kv20120705_00993_stKsb336@ëfFgÅ×:?Bg@€EK"Í='"Ì?ŸuÎ?†ffg¾° Å	EHì)Dé¹D¾®-Aqï<õí$÷@'kv20120705_00995_stKsb336@ëfFkMñ¥?=mz@€EPÈ=·j,=M™Ž?¥¸g¾²-	ENʸDa…/D¾ð)Aoå!=+2ö$÷@'kv20120718_00108_stKsb336@ëgà˛Ÿ?Öä@€Eäì=ÔK2?§N»?ôzái¾›"Ñ	EãJÍDéÖÙD¿bÁAp$=P$÷@'kv20120718_00110_stKsb336@ëgàÎü? 7€@€E㨏=ܐ=€@G®O¾œ¬	EâYHDaaªD¿Ç\Apœ=$jÔ$÷@'kv20120722_00805_stKsb336@ëhd"e?P2@€E†'
>\}½?œm?î{f¾\)	E‡;qDéÑËD¿'ÙAp"»=7@¶$÷@'kv20120722_00807_stKsb336@ëhd‡lEy?#Ü@€E†í…=ъr?‡ã@
=qf¾¬‹D	E‡kÃDa¦˜D¿â=Ap¹D=B¡$÷@'kv20120723_00402_stKsb336@ëh'—
Á?eŠ @€E€–\=üÊÈ?…(u?€g¾˜"u	E~>fDéÙ?D¿QšAoôy=ï#$÷@'kv20120723_00404_stKsb336@ëh'š‹Ò1?rK@€EJö>
 ï>pÄ?å¸2¾°£×	E|Ë\DaÛD¿ËAu)ã=Ç«$$÷@'kv20120725_00706_stKsb336@ëhÆBay?Ò@€E"ƒá=Âñ8?¤b"?Ü(öe¾ª~ú	E"éHDé͑D¿•ºApË"=—$÷@'kv20120725_00708_stKsb336@ëhÆŽf‹?'E0@€E"·®=»þØ?0"?§®g¾"zá	E"_…DaÉD¿þAp‡‡=ů$÷@'kv20120726_00298_stKsb336@ëhâ F1?!(F@€EƒÁ\=Âá@>Á'6?У×i¾›"Ñ	E'û3DéÂ^D¿qApõR=0Ö]$÷@'kv20120726_00300_stKsb336@ëhâ#­Y??ÛÈ@€E'Øì=ß¿õ=µgK?˅Y¾›"Ñ	E'öDa|ÍD¿ãçAq=*Öa$÷@'kv20120804_00679_stKsb336@ëjF^Ùª?_µ¡@€E‡å¤=¶³ð?Øo6?s33h¾–	E†îfDéÔD¿hJAo`ÿ=.ÿ$÷@'kv20120804_00681_stKsb336@ëjI ¸G?m™Y@€E‡Ý=…<?U

?£×g¾Ÿ;d	E‡…DaÃD¿ËuAp#Þ=O§<$÷@'kv20120805_00441_stKsb336@ëj#œ'ò?E"@€E÷…=Õ"<>ÿÄÏ?ü(ög¾ž¸R	Eæ¸Dé¿;D¿{çAp —=;õ#$÷@'kv20120805_00443_stKsb336@ëj#÷…ˆ?–@€E>á=úç4?ð?Ñë…g¾¢Ðå	E«HDa…D¿éãApyR=*7>$÷@'kv20120815_00314_stKsb336@ëkb¯õQ?,#@€Ee²=ä•á>#¦?Ñë…a¾™™š	EdP¤DéÆòD¿ãAq›=<0ò$÷@'kv20120815_00316_stKsb336@ëkbg?$"#@€Efš=ÒU›<ßã?ã×
f¾±©ü	Ee|{Da`D¿¤{Ap"=?Ž;$÷@'kv20120817_00060_stKsb336@ëkŸ|øŽ?EÑã@€EgÐö=ä.Á?Í»?'ë…a¾µÂ	Eb{×DéдD¿éApXg=E˜$÷@'kv20120817_00062_stKsb336@ëkŸbV?SJ‹@€EgÕ®=¬h?¦Ð?€f¾´¼j	EbÝÃDa§+DÀh"Ap®=Êï$÷@'kv20120818_00069_stKsb336@ëk¿»_ï?«š@€E§3=÷U=Bˆ6?Ü(öa¾—
=	E¤nDéȓD¿ìöAq±¸=4Í$÷@'kv20120818_00071_stKsb336@ëk¿¾ºE6?"6L@€E¦_>Ö?£ˆÙ@®f¾"ýô	E£ÒÍDaµ²DÀayAp§Õ=b""$÷@'kv20120818_00501_stKsb336@ëkçnÙÒ?FvË@€E…bÍ=¦ð>ÎØ»?†ffb¾¨õÃ	E"í3Dé×LD¿ÕyApð×=›¶$÷@'kv20120818_00503_stKsb336@ëkêÆÝÊ?K+@€E…³
=–çð@ÏÚ?'ë…^¾¨r°	E"€öDa«DÀ,ƒApÇ=ò\$÷@'kv20120829_00208_stKsb336@ëm!'ÜÌI?ê¬@€E¤R>>›v—@\f¾²-	E¤1…DéËøD¿øAp@)=;x€$÷@'kv20120829_00210_stKsb336@ëm!•EÝ?yÍ@€E£"q=×?¸=_!Ô@×
g¾¨r°	E£zDa"¶D¿ð9Ap†¹=WD$÷@'kv20120829_00504_stKsb336@ëm$%æo?ã-@€E¨š3>éÎ?"wà@V¾•	E¨"
DéÑD¿†Ao]Š=5qV$÷@'kv20120829_00506_stKsb336@ëm$Në ?"Ë@€E¨©ì=Úé$÷@'kv20120911_00214_stKsb336@ënÁŽˆ?õd@€E«ÂÍ=µb =/Ô]?ã×
`¾š¬	E¬…ìDéÛßD¿¢Aq7ù=`¾ò$÷@'kv20120911_00216_stKsb336@ënÁ½F>ÿ@€E«…=Ò*‡;wò™?ü(öh¾'ë…	E«¯qDa‹øDÀœAp~'=Zú·$÷@'kv20120925_00363_stKsb336@ëp'-L'?@1(@€EÎH=òÅ?ÕÕB?ôzáa¾†§ð	EÎÖ¤DéØ!D¿°1ApýÕ=OÈâ$÷@'kv20120925_00365_stKsb336@ëp'0çc§?6ªÑ@€EÍíH=ŵ$?ö?¯\):¾ŽV	EΉ
DaÅ?DÀ–ApO^='Æ$÷@'kv20121007_00216_stKsb336@ërŠLÚ¤?W¸‡@€E¡öf=¾I>"ßh?§®c¾²-	E¢ºDéÕPD¿¬îAq4=+$÷@'kv20121007_00218_stKsb336@ër˜¯d?K" @€E¢š=¤þ(>7SC?£×
g¾"ýô	E¢xöDaå?DÀ1AqfŒ=0‡$÷@'kv20130301_00675_stKsb336@ë"+É¢E?6Ä@€Eµ¬Í=ÚU>"KB?ù™ša¾ A‰	Eµê{DéÙhDÀ×Aq ¯=?l6$÷@'kv20130301_00677_stKsb336@ë"+Ì·Ž?- @€E¶E=>8,@0¹ø?ï\)g¾˜"u	E¶=DaÚáDÀ¨¼AqEó=J3$÷@'kv20130308_00707_stKsb336@ë…ñ…¾Æ?2l‹@€Eº¯á=нß@2Í?Ñë…a¾‹C–	EºUHDéô1DÀøAp…=»¡$÷@'kv20130308_00709_stKsb336@ë…ôÁîw?"i
@€E»
Í>B9?"@fff¾–‡+	Eº¸öDa®5DÀxAq!V=@ø¬$÷@'kv20130313_00814_stKsb336@녪™ßšZ?¥ÃÜ@€E˜†=Þ@Â?Þa¦?Y™šS¾¹Û#	E—šDéՑDÀ)ApÔ}=·0:$÷@'kv20130313_00816_stKsb336@녪.Ò?¢³é@€E™µ3=ê'ú?ºþa?xQìg¾¬‹D	E™+šDaÜDÀ}‰Apœ}=Àùü$÷@'kv20130317_00460_stKsb336@ë†*¬µU?…@€E§âf>
³?ò—–?ó33`¾š¬	E§Á\Déã}DÀ;Ao¶…=7Âq$÷@'kv20130317_00462_stKsb336@ë†*èÊ.?›@€E¨!®=Åî>\;U?áG®f¾'ñª	E§	®Da´ÝDÀŠ5Ap =%ÁK$÷@'kv20130326_00696_stKsb336@ë‡KÁa©é?0å@€E¢N=í:Ì?`$Â?¹™š_¾œ(ö	E¢7HDéÑqD¿Ñ7AqEŽ=@›$÷@'kv20130326_00698_stKsb336@ë‡KƤ>¹?$€˜@€E¢,¸=Á(>1?øQìg¾œ¬	E¢¸Da7DÀF5ApŒÂ=Pߛ$÷@'kv20130625_00930_stKsb336@뒨୔Î?•Ï@€Ea®='YÄ?w|ÿ?ue¾¢MÓ	E_fDéã3D¿Ž^AoÁQ=‹b]$÷@'kv20130625_00932_stKsb336@뒨ä|'?"–(@€E`¹×=¨¼>½Ú?aG®V¾²-	E^߅Da™ºDÀËAr=¢='|è$÷@'kv20130713_00259_stKsb336@ë"à©öÉu?œV@€EŸ$=ËÀAȯ@£×\¾‰º^	E	ìDéÅËDÀ&Apú=xú	$÷@'kv20130713_00261_stKsb336@ë"à­2þ…?R@€EžÔH=镲=Óÿb?Î{f¾—
=	E)qDa'ÁDÀˆþAp3¿=6Õ>$÷@'kv20130805_00118_stKsb336@뗿Ü..'?ƒ¡@€Eª[…=¬oŒ?ÂlC?ž¸R`¾ A‰	E¨¦¤Déë3D¿þAre­=Q¦‰$÷@'kv20130805_00120_stKsb336@뗿߄ë?"Ç@€Eª,š=˅D>Iè?k…g¾™™š	E¨c\Da"DÀ}ÓAoî*=ˆ\V$÷@'kv20130805_00574_stKsb336@ë—Ävx'?§d@€E£`==ðwv?ÚP?ü(öc¾²°!	E¤ÐDéċD¿¯…Ap"=0GG$÷@'kv20130805_00576_stKsb336@ë—Ä˧´?cJ@€E¢Å=Ëå?Q¸?úáHc¾§l‹	E£‰…Da¢DÀsAo'Ý=S$÷@'kv20130806_00535_stKsb336@ë—ãȑH?/öJ@€EžÓ=®*è?+¥Á?"zág¾ŠÀƒ	EžéÃDêW
D¿ušApZÅ=%©w$÷@'kv20130806_00537_stKsb336@ë—ãËÎÕ¼?Û+@€EžL…=©Q¤>{$Â?У×L¾˜b	EžÌáDa{øDÀ…Aqò±=P€$÷@'kv20130807_00671_stKsb336@ë˜#Õ§è?1ˆX@€E'ì>
G(>¡«9?ÈõÃS¾˜"u	E'PDêQ/D¿R-Ap–Ò=#µ'$÷@'kv20130807_00673_stKsb336@ë˜'GŒÜ?5ڌ@€E'{>7'>À—?´zá?¾"t¼	E''®DauDÀßAq»—='
É$÷@'kv20130809_00727_stKsb336@ë˜Fuô^?ºûë@€Ey1®=Ó$>$÷@'kv20130809_00729_stKsb336@ë˜FyÌúð?Àp#@€ExÃ=¿.>Ž[?Që…g¾®—	Ey5ìDa—DÀéArÑ=ð°Ó$÷@'kv20130830_00214_stKsb336@ëšá#S¼Á?ߎ@€E':Í>'Ö>§6œ?å¸f¾˜"u	E'ÚRDêB=D¿ŠAq='¿$÷@'kv20130830_00216_stKsb336@ëšá&µÑ´?S@€Ey=ìGÊ?+ö™?øQìg¾¤Z	Eÿ®Da3TDÀ5XAq<ú=2þÚ$÷@'kv20130831_00432_stKsb336@ë›ÃDB¥?tTD@€EšWö=ƒ\œ@ ?záHe¾§ïž	Eš=DêPÍD¿aìApú=GÎò$÷@'kv20130831_00434_stKsb336@ë›Æ{O?€ýG@€E™~3=«cÈ?ž¬f?n{g¾¤Z	E™ÍDafVDÀþAoé	=k×$÷@'kv20130924_00180_stKsb336@ëž¡±e¾?&L@€E·»=؂É='Hë?ÈõÃg¾"zá	E¸¢DêU¢D¿NVApNå=-?J$÷@'kv20130924_00182_stKsb336@랥Y?(dð@€E·Ç3=ѼË<º?õ?Þ¸Rg¾/	E¸q×DaDDÀAq"è=1œq$÷@'kv20130927_00171_stKsb336@ëž`›ö:Ú?m5n@€E•½=…¡P$÷@'kv20130927_00173_stKsb336@ëž`ŸLñö?€âÅ@€E"ή=ƒë\?"ò?n{g¾­V	E"šDad)DÀ
éAoõh=XäÖ$÷@'kv20131006_00059_stKsb336@ëŸÇ¢`¾?&Â@€EŸÓ=Ãjä>®?Î{e¾\)	E¡zRDêN=D¿~òAp®A=2ò´$÷@'kv20131006_00061_stKsb336@ëŸÊë±>?"G=@€EŸ©×=ñ—?J
Ð?ôzág¾—
=	E Ô{Da'áDÀ JApòL=<Jõ$÷@'kv20131007_00132_stKsb336@럠?sóÃ?CȊ@€E¼Z3=½ø>€‰H?°£×f¾"t¼	E¾'3DêMìD¿lbAp˜=š!$÷@'kv20131007_00134_stKsb336@럠B°¤M?<À@€E¼){=×Oµ>
y?®{g¾§ïž	E½OšDawmDÀhAp|°=©E$÷@'kv20131018_00051_stKsb336@ë ÿêъw?V†4@€E¿W®=»¬">0€?¢\g¾ž5?	EÁfDêj¸D¿h)Ap¿=/e¾$÷@'kv20131018_00053_stKsb336@ë ÿíæí?Rµr@€E¿Õö= 4`>ªéO?p¤g¾¤Ý/	EÁœ¤Da°åDÀ…Apöu=_*$÷@'kv20140329_00682_stKsb336@ëµLVB&–?'>{@€Enö=Íòà=‡Ðø?…¸e¾¦ff	Eiè)DêjwD¿n^ApF=<h$÷@'kv20140329_00684_stKsb336@ëµLY£•?I"@€En
={0x>טE?‹…g¾«…	Ehû
DahbDÀ¾Apº=<ë^$÷@'kv20140510_01172_stKsb336@뺌%£-?O¨™@€EŽa¸="zü>ìÜ?Š=qH¾¡G®	EÏ…Dê\ÍD¿1qAq™›=#»$÷@'kv20140510_01174_stKsb336@뺌(ÚY¨?VÌã@€E="ä>ËW?Ž{g¾­'h	E	Da™7D¿Ï×Aq"†=-B$÷@'kv20140511_00584_stKsb336@뺦ÆÌ¢Û?O@œ@€Eï=kù€=£	°?¬ÌÍe¾¨r°	EŽuHDêcTD¿e‰Ap3Ñ=&'$÷@'kv20140511_00586_stKsb336@뺦ÉüÞb?EÄr@€E'R®=™\8?"èA?У×G¾¤Z	EŽê=Da"þDÀ)HAq^*=9Ú4$÷@'kv20140528_00434_stKsb336@ë¼Å–øj?\³ò@€E"vÃ=Lü?¢]±?p¤S¾œ¬	E'È)Dêg¶D¿xÝAq*=${ö$÷@'kv20140528_00436_stKsb336@ë¼Å™s. ?Vj­@€Eƒ¾á=j÷I>¸ô«?¦ffg¾«…	E'#
DaˆbDÀ';Ap}§=	ÎL$÷@'kv20140615_00271_stKsb336@ë¿	ýS˜.?'É@€E¯í=—0(?ï<?O\)g¾"zá	E¯ØáDêW}D¿UüAoè=7p¦$÷@'kv20140615_00273_stKsb336@ë¿
Íö?—¨˜@€E°u=d|	>ª?xQìg¾©ûç	E°ìDa¤jD¿á²Ap0‰=ÄOM$÷@'kv20140617_00746_stKsb336@ë¿DÙNæB?‹ã@€E®t…>ĸ>Er?uf¾¢Ðå	E¬vDê[ßD¿Apª;=?Jù$÷@'kv20140617_00748_stKsb336@ë¿D܄up?…ŒÌ@€E¯4H=¹ÉL?Uá?}p¤g¾¡G®	E¬ý3Da=¢DÀ5Ap1y=G9p$÷@'kv20140617_00962_stKsb336@ë¿H
ëñ«?"pæ@€E©vö=¾€?†úY?\)9¾Ñhs	E©1\Dê]D¿!qApƒ±=ÝhÞ$÷@'kv20140617_00964_stKsb336@ë¿H^7C?z=X@€E©,>
äŒ?ñ'É?xQìf¾«…	E©HDa}`D¿ÑÓApEO=6nQ$÷@'kv20140618_01351_stKsb336@ë¿k.Cr?åe@€E¾
>"õ?ž4é?Ž{f¾¤Z	E¾ÙqDênòD¿4JAoÚÁ=tàu$÷@'kv20140618_01353_stKsb336@ë¿k1#y?uß@€E¾+3='äP>‰¼?…¸g¾«	E¾êÍDaÐD¿êfApõ7=G8r$÷@'kv20140624_00755_stKsb336@ëÀ'ãëLj?)\0@€EŒ=®	=ÙÇ?½p¤g¾²-	E‹3DêQhD¿7ðApž#=0$÷@'kv20140624_00757_stKsb336@ëÀ'ç1Ø??V`@€E‹3=æA4=	¬‹?Î{f¾ª~ú	EŠªáDas¶D¿Ü¼Aq)Ý=!Ÿ¹$÷@'kv20140630_00232_stKsb336@ëÀà¥ÿ®v?ldr@€E¨R
=¦°4>~Oé?†ffg¾¥`B	E¥ôfDêE7D¿ÊúApUS=3i
$÷@'kv20140630_00234_stKsb336@ëÀà©;'ã?U{£@€E§Èq=¸…D=š˜³?¯\)Z¾'hs	E¥?3Dau?DÀo+Aq#c=4Ș$÷@'kv20140630_00592_stKsb336@ëÀäök,?&®Í@€E" {=ÿ•³>P?¸Qìf¾–‡+	E'`=Dê\ƒD¿h¤ApûÉ=!Èf$÷@'kv20140630_00594_stKsb336@ëÀä`"?'á@€E–lR>³
=³¬@®g¾­'h	E•\fDam`DÀApÂ7=2´¬$÷@'kv20140630_00640_stKsb336@ëÀä{ò"—?Q5Ï@€EÖ®=¤$Ä<Ë=?¢\g¾¢MÓ	E‹ž¤DêKuD¿O¦Apà=.@$÷@'kv20140630_00642_stKsb336@ëÀäS¸?[s¥@€EŽ¦…=î8Q?‰/K?ª=qf¾Ÿ¾w	EŒBfDabD¿õ`Ap7=3_'$÷@'kv20140703_00199_stKsb336@ëÁ@Ÿ«†×?j©Å@€E›ë×=¤
¨?x[}?•Âg¾ Äœ	Eš{DêN^D¿ÓDAq3=:FG$÷@'kv20140703_00201_stKsb336@ëÁ@¢ÏGü?}f*@€Eœ‹q=ס¡>Ù2'?fffg¾—
=	E™óDaYÛDÀ' ApÖ=5Ë/$÷@'kv20140707_00502_stKsb336@ëÁÃ?uk'?/T»@€E¬ªì=Þޑ;~Õ?ð£×e¾—P	E«_×Dê@¬D¿yAp•=9»$÷@'kv20140707_00504_stKsb336@ëÁÃBàÐ:?,Êj@€E« …>6S>7œp?Ã×
g¾'ë…	Eª")DaQyDÀ–Ap6®=*úÚ$÷@'kv20140713_00130_stKsb336@뀔긛?1GF@€EȂR=ÙEy?
vl?Î{g¾bN	EǛ®Dê<ÝD¿äApÁD=3>ù$÷@'kv20140713_00132_stKsb336@뀘&‡©?)q@€EÉá=׺R;Iâ?Ñë…g¾ŽV	EÇb¤DaTþDÀ‰ôAo–ß=¿à$÷@'kv20140713_00298_stKsb336@ëþ#? Õ@€E¹Éö="h>×M?ù™šg¾'n˜	E¹Dê3TD¿Ð9ApƒO=Z1Ü$÷@'kv20140713_00300_stKsb336@ë'>É¿?ÑÊ@€E¹±Ã>8.?åÏ@£×f¾bN	E¸oHDa*òDÀwøApˆE=Uá$÷@'kv20140727_00145_stKsb336@ëÄ@ÑD*Ò?@±ç@€E•L
=ߟ•=åö?ٙšf¾"zá	E"ßqDêE?D¿°¤Aq#'=HñÏ$÷@'kv20140727_00147_stKsb336@ëÄ@Ôè_O?5
Ø@€E"á=ò¹á?@œô?˅g¾Ÿ;d	E"fDadœDÀTAp~#=@§X$÷@'kv20140809_00559_stKsb336@ëÅä ÷?@aš@€E–¹
=®`?®É?ÁG®g¾›"Ñ	E—fDêR˜D¿BÁAq-=/øá$÷@'kv20140809_00561_stKsb336@ëÅä£>Þã?FDs@€E–>ö=¥q">³i?‡®g¾²-	E–$=Da†5D¿îAp ¡<囕$÷@'kv20140818_00679_stKsb336@ëÇ,	¹?KMh@€E½H=åç¡>.»ç?ð£×g¾œ(ö	E½ÐDêb%D¿?\ApÞ6=-;s$÷@'kv20140818_00681_stKsb336@ëÇ/TÑé?D¿@€E½j®=°lô@"Ú?Ü(ö#¾"ýô	E¾Š)Da·¾DÀÍAw=q`$÷@'kv20140819_00151_stKsb336@ëÇ%¼}#Â?]@€Ež¼R=³ûÔ?Rð?ŒÌÍg¾¡ÊÁ	EŸÜ=DêsDD¿QAonó=L$÷@'kv20140819_00153_stKsb336@ëÇ%¿¦ä[?[ib@€Ež®=¼`>¶%?ˆõÃh¾˜"u	EŸO3Da"#D¿ï;ApŸÀ=Օ$÷@'kv20140925_00253_stKsb336@ëË‹š7¤?qý@€Ež¢q=½nœ>ß
?ù™šg¾ Äœ	EŸ0{DêMD·÷;Apk¯=7£î$÷@'kv20140925_00255_stKsb336@ëːcõô?¬å@€Eˆ)=¿(?"žJ@zái¾¢Ðå	Ež
áDa‹dD¸ŽVApPë=m…™$÷@'kv20141007_00291_stKsb336@ëÍAx/¼†?ò±@€EÆÑR=å‰ ?þf?ýp¤g¾†$Ý	EÈä{DêqËD¿D¤Aq&
=M»ü$÷@'kv20141007_00293_stKsb336@ëÍA{zÚ½?'`@€EÆÍ=Û@>w'?î{g¾"÷Ï	EÈÅ
Da«TD¿òApœ]=:ø.$÷@'kv20150820_00154_stKsb336@ëôà-z‡?'‹^@€EŸÔ3=Ù±@h	u?¼(öT¾šŸ¾	Ež÷ìDéÆD¿"¼Ap®ü=1Ú$÷@'kv20150820_00156_stKsb336@ëôà0zÁ½?20P@€E =¤=¼–Ü?Þgë?×
=g¾•	E fD`'HDÀAp\Á=$µ$÷@'kv20150906_00279_stKsb336@ë÷N w?–IÛ@€EÓ…=¨øñ?ÐΛ?c×
f¾¼j	E‡®Dé­PD¿™'Aoò =¦Fø$÷@'kv20150906_00281_stKsb336@ë÷QCy§?"{Ù@€EÉš=®ºT>H"k?G®g¾¼j	EßD`[DÀ3DAp¡s=Zúì$÷@'kv20150908_00269_stKsb336@ë÷Bb=ƒ?W+ö@€EŽKì=ž¿Ô?'á1?¨õÃ@¾ž¸R	EŽ+qDé˜ÝD¿ÙyAs*O=%Ðß$÷@'kv20150908_00271_stKsb336@ë÷Be(®u?\a0@€EÄ=Á/X?á9_?½p¤g¾¬1	EHD`B DÀYAqE=¾%$÷@'kv20150909_00101_stKsb336@ë÷`ˆ,?pÇ@€E—UÃ=k‡>ñ«-?€e¾£×
	E–¦RDé—mD¿¨{Ao`å=.+ø$÷@'kv20150909_00103_stKsb336@ë÷`‹&t^?†ˆÀ@€E–á==oˆ=ênI?}p¤g¾´¼j	E–wqD`r-DÀ"ÙAp,=9N+$÷@'kv20150922_00211_stKsb336@ëù,Ž®¯?2æ.@€EŸ5…>‹'>¦Ô?Î{d¾…¸	EžÚ)Dé£#D¿®ÑAp—Ä=‰$÷@'kv20150922_00213_stKsb336@ëù/o‰?/k@€Eží>/­¦>æ"$?ØQìg¾ŒÌÍ	EŸ…D`^VDÀCTApK´=
ö$÷@'kv20160719_00927_stKsb336@ì§'ý(	?-yþ@€Eƒì=æ˜?1é¹?¾¸Rf¾Š=q	E'g…DêU¢D¿-'ApƒÙ=P $÷@'kv20160719_00929_stKsb336@짖aÜ?0"(@€E'ýš=‹? ±g?³33c¾˜b	E'=
DabÑD¿Ù`Aqì=
zH$÷@'kv20160822_00007_stKsb336@ì"ߺH%^?(×Á@€EãKö=ß³>Ìo@	™šf¾Š=q	Eáì=Dê0‹D¿˜þAp«Ý=ZÈò$÷@'kv20160822_00009_stKsb336@ì"ß½‹0 ?0¼I@€EâÓ
>†;=ñä?Տg¾~ùÛ	Eá¼fDa4)DÀMHAqtv=KGæ$÷@'kv20170620_01247_stKsb336@ìH«5À™?³eO@€EÊ=Ÿoh?¸`?^¸Rc¾§l‹	EpRDéç…D¿×TAnJî=×Ù $÷@'kv20170620_01249_stKsb336@ìH«7˜" ?ž¤@€E"ì=øýI?Šb~?aG®f¾ª~ú	EPöDa"oDÀyhAq±¹=ª J$÷@'kv20170621_01224_stKsb336@ìHʔöí2?Ν@@€Eµ4=†M,>³Ãy?‡®`¾¢Ðå	E³âöDé³D¿ÑhApž8>0d$÷@'kv20170621_01226_stKsb336@ìHʗó{?«ÿ(@€EµR=€§À?9™?W
=g¾¨r°	E´sìD`"œDÀnÉAp/=¹Ÿ$÷@'kv20170629_00586_stKsb336@ìIÃ?j@€E¡F®=ëþ÷>z¢Ç?øQìg¾™‡	E¡\Déé‰D¿†Ap<^=Iæ>$÷@'kv20170629_00588_stKsb336@ìIõI#?¶P@€E µ=áÌ?
Uý?˅h¾ž5?	EŸ¿D`ýôDÀoApô=%q;$÷@'kv20180402_00885_stKsb336@ìllbs=?gޝ@€E=×=µ
>ªÝÔ?k…g¾š¬	EŽ
šDéΘD¿uüAow=è˜$÷@'kv20180402_00887_stKsb336@ìll\΍?ˆÉn@€E=®>	ío>0M¥?Ž{C¾®—	EŽ}ÃD`°ÅDÀAt1‡=Á%Û$÷@'kv20180430_00307_stKsb336@ìoë¯I™§?$Z!@€EëWš>Bê?+ä?˅d¾"›¦	Eë•
DéµD¿ºAo»¹=)Ø$÷@'kv20180430_00309_stKsb336@ìoë²klà?(Ô@€Eë,=Ò¯Ð?¶–Ž?å¸g¾‰º^	E롅D`Ÿ¾DÀDÕAp¢‡=Xí¡$÷@'kv20180525_00937_stKsb336@ìs‰trï?/Ü@€E¦}=¹ªX?-?¹™šd¾'n˜	E¥šfDé›çD¿…HApQ="ñ$÷@'kv20180525_00939_stKsb336@ìsÝ?%— @€E¦Y=´-Ô?U?Ü(ög¾"ýô	E¤ä)D`LœDÀ+¶AqÐ=/]$÷@'kv20180804_00883_stKsb336@ì{ç5ƒå? ÐÍ@€EšÙÃ=§å?"	§?ƒ×
`¾—
=	E™ ÍDéÿøD¿ÏuAqžÔ=óÊ#$÷@'kv20180804_00885_stKsb336@ì{ç7Òå@?š¿>@€Eš×®=œ‰$?vò±?Š=qf¾¡G®	Eš,RDaF5DÀw;ArXY=Á¶$÷@'kv20180812_00439_stKsb336@ì|â8O!{?<¶á@€E3=èI£?!5?ƒ×
`¾bN	EŽ…DéHD¿åhAo½<õåY$÷@'kv20180812_00441_stKsb336@ì|â;pú?IÛ[@€Eu\=Ò¹B?Á2—?¬ÌÍg¾²-	EŽäÍD`>‡DÀtAqŠ=&ÞÖ$÷@'kv20180815_00115_stKsb336@ì}?ì>!y?&AÚ@€E•Rì=Ä»4?*ƒ?ã×
`¾\)	E"¦áDéÏDD¿‹¦Ap†k=.vá$÷@'kv20180815_00117_stKsb336@ì}?ï ´«?õE@€E•V=ÉÂâ>>@¸g¾§ïž	E"¶¤D`ŠDÀAq?=A¥l$÷@'kv20180826_00139_stKsb336@ì~¡
áZx?D=Û@€E"\ì=ÄZÄ>Œlk?¨õÃa¾²-	E''×Dé"×D¿ÉÛAoA¶=&"$÷@'kv20180826_00141_stKsb336@ì~¡Ñî?7®"@€E"
š=¸%ô>ÏÀy?p¤g¾š¬	E'vD`d‹DÀbÉAq‹="Ë$÷@'kv20180830_00058_stKsb336@ì €-|»?2éu@€E"l
=ý©Ê<ÑÀ4?±ë…b¾–	E'uqDéw\D¿ù‰ApÁ'=Al$÷@'kv20180830_00060_stKsb336@ì ƒgÙX?'dÂ@€E'Ó>)?‰žÂ?ž¸Rg¾–	E's
D`DÀ]šApŽI=qV$÷@'kv20180901_00259_stKsb336@ìa]¼ô"?Rm³@€Em¨¸=ºÜ?
)V?œ(öd¾ŽV	ElO…DéÆVD¿¶AoØ=.±œ$÷@'kv20180901_00261_stKsb336@ìa`»Ÿ?[8F@€El…=«D>
•?§®g¾ Äœ	EkuìD` RDÀ3×Aql¨=Ge$÷@'kv20180905_00067_stKsb336@ìßÊŽ;?!ü<@€E®_=>'ˆX>¦Õø?´záa¾…¡Ë	E¯gÃDéxD¿ë\Aoª)=sæ$÷@'kv20180905_00069_stKsb336@ìßͅ¯W?/é@€E®š>Üì?-
?ºáHg¾ˆ´9	E®÷šD_ýÃDÀ}ãAq¼=ÉW$÷@'kv20190321_00562_stKsb336@옊r6X­?ë@€E¡RÃ=ÎM?Lt@Qìf¾"zá	E¢×DéøîD¿I'ApÝu=K ô$÷@'kv20190321_00564_stKsb336@옊tül?Jc@€E¡$á=ï©?f*–?Ôzáh¾‰º^	E¡@áDa4œD¿ÛuApƒ$=1KN$÷@'kv20190819_00691_stKsb336@ì«eಸ$?'wñ@€E¤¶=Ò$=[:?µÂZ¾'n˜	E¤¸¤DéòDÀ³\Ao…˜=56$÷@'kv20190819_00693_stKsb336@ì«eäf†ó?,¾ß@€E£³f=åV<ñµv?×
=g¾¢MÓ	E£¯ìDa$jDÁLjApßô=*ʚ

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_89n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  200 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             S²3ùv20100327_00854_stKsb321@êþjð¹ÁW?!"#@€E"Öq=íÅÐ@˜ËB?Ã×
Z¾šŸ¾	E"k
C¾KçD^)'A}I='&ÄS²3ùv20100327_00856_stKsb321@êþjó©t?"3@€E"Ð
=­5@@+"Ó?Ç®e¾ŽÙ	E"ð{D©òD]KÇA|Ñ==w"S²3ùv20100511_00540_stKsb321@ëŒó?:œø@€E—<=>CÛç>J•=?•Âf¾‹Æ¨	E"x)CÍ·ÏD^,jAsev=øS²3ùv20100511_00542_stKsb321@ë ¶¯?>W×@€E–á>Žr®=MQÒ?¹™še¾~ùÛ	E"iìD¬ðRD]7\AsÓx=FWŠS²3ùv20100630_00527_stKsb321@ë
IèÚJ?f@€E'ªR=ª°D=—^?G®f¾Ÿ;d	E=šCÌpD^»uAmL=	´cS²3ùv20100630_00529_stKsb321@ë
IPéR?gïæ@€E'¬==™˜ˆ>²l?hõÃe¾'hs	E…šD¬…PD]§mAlÐÑ=mÜS²3ùv20100825_00426_stKsb321@ëDãèýÛ?2"S@€E®=ÙkÀ?'(B?´záf¾‡®	E=3CĵãDY¥/A}l¹=hguS²3ùv20100825_00428_stKsb321@ëDç³£0?5BÔ@€EÙf=¸Çè>ª…¶?¹™šf¾…¸	Ey
Dª·¶DX‡¾A~5z=|læS²3ùv20110820_00784_stKsb321@ë>FyU?D(2@€E"¹=ŽÔ@
?…¸f¾™™š	Eƒ¬¤CÓ5ãDRuqAM7å<–¥nS²3ùv20110820_00786_stKsb321@ë>Fš¡?K½'@€E…%=š@ä?\(öe¾—P	E"•×D®BDQk×ALøÖ<ªŽ'S²3ùv20110913_00150_stKsb321@ëA@¢ò®?¥Ÿ@€E®xÃ=¹è?%¤}?£×
f¾¤Z	E­¼RCÃLîDYšáAg€Y<݈æS²3ùv20110913_00152_stKsb321@ëA@¦QÞo?r@€E­S==ÌGJ>ÁÄ?p¤f¾–‡+	E¬Î)DªeDX­?AfÎÛ<îy…S²3ùv20110924_00462_stKsb321@ëB¢Ð¸&?E-Ã@€EÌÓf=ÉǨ>µçÚ?xQìf¾šŸ¾	EË©3CÓWLDRW}ATÃ&<‹ŸS²3ùv20110924_00464_stKsb321@ëB¢Ó¤—Ï?\:ù@€EÌõ…=Čð>>Ð?s33f¾šŸ¾	E̊ÍD®;DQ7mAT'ˆ<­S²3ùv20110929_00238_stKsb321@ëCAÁÕrŽ?‹d¦@€E«=Ëì‹<¦?c×
f¾¦éy	E©}qCÄÅDYBAR'H<ÐàFS²3ùv20110929_00240_stKsb321@ëCAÅhYÜ?}@€E«
H=¯XÌ?,?(õÃe¾œ(ö	Eª53Dª«žDX¨öAR¶=:S²3ùv20111009_00445_stKsb321@ëDŒïç?Tçù@€E›"==íIÊ?‡Õ|?ŒÌÍf¾‰7L	E›&öCÄ}DY›3ANÌK<ŸS²3ùv20111009_00447_stKsb321@ëD:ŠÀ?Q­¹@€E›Œ=üÁ0@/kÊ?ffff¾bN	E›;ÃDª©?DX;ANŽ`<ÜÿOS²3ùv20111020_00159_stKsb321@ëEá
î5}?QË@€EÙ/\=ÕýN?ÝËÌ?Tzáf¾˜b	E×qHCÓ ÅDReASût<vn(S²3ùv20111020_00161_stKsb321@ëEá-	£?`«½@€EÙ·¤=¿ËL?P0J?p£×e¾§l‹	EÙޏD®VÑDQM¢ASÕ<¯|¡S²3ùv20111023_00121_stKsb321@ëF@2œÅs?qƒ@€E¢«=½×?#‹?:áHf¾Ÿ¾w	E¡Å3CÓBDR%`AUŠV<Öh~S²3ùv20111023_00123_stKsb321@ëF@5²)?O?­@€E£{=½>?~»O?n{e¾'ë…	E¢××D®IDQC#AUl3<ÐlOS²3ùv20120316_00630_stKsb321@ëXkøCØ?$æv@€E¥>{=çå¼>ߛ,?£×
f¾š¬	E£ö)CÅ/¾DY!ºA_P7<¡¹ÚS²3ùv20120316_00632_stKsb321@ëXkû‰hŸ?"k¦@€E¤Ý{=ö(S?hš^?™™šf¾/	E¤BDªÉHDX@RA_ã<'2€S²3ùv20120318_00671_stKsb321@ëXª«oº£?¡@€E£©>ԗ>³"?šáHf¾ŒÌÍ	E¢ä{CÅKçDY7A`Ö<Åë_S²3ùv20120318_00673_stKsb321@ëXª®£§?™_@€E£f=á±±=@:?ª=qf¾—P	E£\=DªÌþDX;DA`èÑ<«Ž+S²3ùv20120320_00477_stKsb321@ëXꓒ^g?Ú¦@€E—™Í>!$¼?-ˆT?ð£×f¾å`	E—$ÍCÅ}/DYoAb6<àÀ	S²3ùv20120320_00479_stKsb321@ëXê–ßÅÎ?Vç@€E—>)L?7·V?Ç®f¾'n˜	E—¸DªâáDXmAaÕÂ<ÝS²3ùv20120402_00460_stKsb321@ëZˆnh-f?#ßP@€E§˜
>	jÙ?H\—?¯\)f¾/	E¥¹ÃCÅëçDYðAc±¡<ó€S²3ùv20120402_00462_stKsb321@ëZˆq¹*Ù? zW@€E§"H>3ïT@ŽÅ?p¤f¾"ýô	E¥À=Dªï}DX9Ac7u<ÆGS²3ùv20120610_00404_stKsb321@ëc&	
ðõ?2cY@€E"
>Œ6;â^ú?¬ÌÍg¾©xÕ	EÀCÓWLDR´AiÅ	<éœ
S²3ùv20120610_00406_stKsb321@ëc&
-]?ã±@€Eƒ‰>/ÓQ=Ǘ?£×
f¾ŽV	E'›ìD®`ƒDQ<{Aiýè<ÞÌâS²3ùv20120615_00504_stKsb321@ëcÅR4/²?f@€EžÏ\>è?ȍÞ?Ýp¤g¾•	Em®CÓÌJDR`Ap*˜=&W¨S²3ùv20120615_00506_stKsb321@ëcÅUåàD?äG@€EŸJá=èåÅ>	ùª?Ñë…e¾'hs	Ež"¸D®o+DPûçAn°Ã=3êêS²3ùv20120616_00262_stKsb321@ëcãàVçî?(^@€EšR=Η>·¨Ë?ºáHe¾¡ÊÁ	EŽéìCÓ½PDQë¶Am…=SÉS²3ùv20120616_00264_stKsb321@ëcããù‰Ä?!­f@€Eóš=ÙÝ®='1?£×
e¾¢Ðå	EŽòöD®nfDPìJAmÍÐ<þ`S²3ùv20120623_00202_stKsb321@ëdÂ^z‰´?%î£@€E¡À==ÎF!>NÉe?Ó33e¾ž¸R	E )CÔéDQåAg÷$=t€S²3ùv20120623_00204_stKsb321@ëdÂb˜Ö?"½ô@€E¡ò¸=§0@¸4?™™še¾¡ÊÁ	E A3D®ÏDPåPAhO<æ¹¼S²3ùv20120623_00658_stKsb321@ëdÇJÞ?'Ï@€E"ûq>_W< j?šáHe¾'n˜	E"hÍCÓ`BDR_mAg7¬<À÷¼S²3ùv20120623_00660_stKsb321@ëdÇ#4Ȋ?4_ñ@€E"Ï=µ+ ="מ?J=qe¾œ(ö	E"[\D®wTDQI‰AgÇW<žš(S²3ùv20120627_00401_stKsb321@ëeH>[?K5@€EŸx=«K4<áÀ²?Tzág¾œ(ö	EžfCÒ¶¨DR´jAcš¯<©%ÌS²3ùv20120627_00403_stKsb321@ëeHB^ÚV?`îÒ@€Ež¶á=µ"t>Äľ?k…e¾Ä›¦	EžE®D®4sDQŸ¾Ac…²<ÙÛ¶S²3ùv20120630_00279_stKsb321@ëe¤HÏ?lK@€Ežq=÷1‰?Å¥?Ñë…f¾œ(ö	Eœ©…CÓsDR"òAe½Ã=%eS²3ùv20120630_00281_stKsb321@ëe¤"ÉSF?	áé@€EžÁ{=ùáS>'å?§®f¾…¸	EWD®lJDQAdæÉ<æ¶S²3ùv20120704_00478_stKsb321@ëf"qª¿?Mh
@€En!×=jØ<¹–T?xQìg¾£×
	Ej	HCÓZáDRÇAcý<ƶOS²3ùv20120704_00480_stKsb321@ëf"u‡›ë?B½ü@€Eoôf=ÝÁ9?ÙÙ?O\)f¾£Sø	ElåqD®^fDQJAcëã<¼éS²3ùv20120705_00665_stKsb321@ëfC¬byr?BäF@€EUÅ
>=Q%>¥†?c×
f¾­V	ERL)CÒ+DDReAfÁÑ<³{%S²3ùv20120705_00667_stKsb321@ëfC¯®g?nȬ@€EWÕ×=—Š,;>Ɠ?^¸Rf¾²-	ES²D®mDQyAfǽ=›WS²3ùv20120706_00454_stKsb321@ëfc@¹o?¨|@€Eqàö=â»>Kss?ÁG®f¾£×
	EnÐRCÓ,îDRmAkQÃ=S²3ùv20120706_00456_stKsb321@ëfcC}m¿?	à@€Eqn=Ô¤Z?$ñ1?¯\)f¾š¬	EnF¸D®TDQ6ÉAj¯e=ÙS²3ùv20120716_01047_stKsb321@ëg¦Ï»^æ?U,"@€EŽ3Í='T>ß?}p¤e¾›"Ñ	EnCÓ]DR~ÙAg";=©žS²3ùv20120716_01049_stKsb321@ëg¦Òêƒ?Jáá@€EŽÌÍ="Ul=õÒE?s33e¾œ¬	EŽAÃD®]'DQsuAg@]<íòzS²3ùv20120718_00404_stKsb321@ëgâdx??œº@€E«ƒÍ>-Û¢>¬P?§®f¾ŒÌÍ	E©v)CÓÅãDRÓAdƒÑ<Ï
=S²3ùv20120718_00406_stKsb321@ëgâgnÿg?0@@€E«H>.0>,5ì?"záf¾ŒÌÍ	E©e
D®oÇDPÙ'AeB<±¥]S²3ùv20120720_00321_stKsb321@ëh%VèõL?"-ì@€EÍ…=ḏ>ª%í?Ó33e¾¬‹D	EXöCÒËDR[uAh¹=Å[S²3ùv20120720_00323_stKsb321@ëh%Z6½V?!™@€E'Ã=·Çe>å&?™™še¾œ(ö	EÆ=D®CßDQIºAh…X<ÑLGS²3ùv20120723_00602_stKsb321@ëh"I¬
?L{ú@€E'$Ã>²?˜?\)f¾/	E=CӞÙDR/¾AmVE<ífäS²3ùv20120723_00604_stKsb321@ëh"LII ?XíÚ@€E'#®=ÃÌØ=G?uf¾ž¸R	E"=D®|ÍDQ+…Amˆ<ï-¾S²3ùv20120724_00647_stKsb321@ëh¦™"öÊ?àJ@€E':ì=ç·Ü?З?®{f¾'hs	E'CÓ@DRŠAm6Ä<ùõS²3ùv20120724_00649_stKsb321@ëh¦œ²";? –Ÿ@€E'1…=ÙR–?UØ?ª=qe¾ŒÌÍ	E'JRD®TJDQÃAl ó=IIS²3ùv20120804_00831_stKsb321@ëj']z¯?_øB@€EŒªš=q=âD³?\)f¾¬‹D	E‹…CÓO;DR•ÓAnOÙ=.ÖYS²3ùv20120804_00833_stKsb321@ëj•¢ß>?kð¤@€EŒ¹á=zÈ>¿"õ?‡®e¾ž¸R	E‹ÎD®\DQšAnéÛ="S²3ùv20120806_00333_stKsb321@ëjF;ßA?¯Þ¯@€E†8¸=ƒ$?û?‹…f¾«	Eƒ·HCӌ¬DR^Am[î=æìÞS²3ùv20120806_00335_stKsb321@ëjF>"õù?¡…±@€E‡3=ˆ¸X?g "?xQìf¾§l‹	E†&=D®O}DQYAnˆN=ŸÛÿS²3ùv20120820_00335_stKsb321@ëlñL?
°@€E†Í=é¤Ä?‡'»?×
=e¾œ(ö	E…ÝšCӘsDRXBA_ñê<æeâS²3ùv20120820_00337_stKsb321@ëlô(¦'? Ù@€E†:{>Δ>ÆÎj?ÚáHf¾ŽV	E…¶D®lJDQ-A_ʧ=»óS²3ùv20120821_00092_stKsb321@ël!ÚLýŠ?€+@€ER=êÇ2>ƒÓe?€f¾£×
	EŽ£šCÓm²DR9'A_<x S²3ùv20120821_00094_stKsb321@ël!Ýp(\?
˜Ì@€Eâ\=ÖJ?´ë;?¬ÌÍf¾–	EòD®hZDQöA_
e<ÉlHS²3ùv20120822_00171_stKsb321@ëlDJpŠ?G… @€Ep6=ÃΤ?CK?p¤e¾¨õÃ	Emï\CÓk¦DRzoA`¼ˆ<Ç@6S²3ùv20120822_00173_stKsb321@ëlDM)¹?D)7@€Ep4=¸/=cLg?B\f¾¨õÃ	En RD®e'DQYšA`ÂÎ<¹†ÛS²3ùv20130511_00753_stKsb321@ë%²QK?Õ§z@€E¤z…=³ÃÝ@'Uì?Ž{e¾Ão	E¡í3CÔJDQÀbAp71>SÏS²3ùv20130511_00755_stKsb321@ë(þáó?Öª	@€E¤PH=u'¸@1+Ð?p£×f¾ËC–	E¢È{D®RÙDQ9ËAp>s>G ,S²3ùv20130620_00794_stKsb321@ë'|07U?AW5@€ED®ö=¾˜¨=u4ç?€e¾§ïž	EAÒ¸CÓâÑDQðbAmqW<јÞS²3ùv20130620_00796_stKsb321@ë'd¯W?S÷@€ED
=ÅÏå>"?xQìf¾ Äœ	EA¨ÍD®ƒ¶DQ4ÝAmKŸ<úT9S²3ùv20130702_00178_stKsb321@듁n€?ti@€E´Šì>¹p?²F;?µÂg¾œ¬	E²o×CÔ»#DQ6FArg=ÁS²3ùv20130702_00180_stKsb321@듁q»Žâ?K@€E´\==þ¡ï>J˜?Æfff¾/	E³HD®¹DP—LArs(=+ÀÈS²3ùv20130702_00418_stKsb321@듃|
R?
@€E•8H=ëSW>¼L?´záf¾Ÿ¾w	E"…®CÔ{#DQfwAsZ~=:~ÔS²3ùv20130702_00420_stKsb321@듃HûG?ü‰@€E–3=Ûҁ?Kð?Ê=qe¾¥ãT	E"\D®™/DPÕ`ArÁÐ=]"S²3ùv20130703_00132_stKsb321@든ˆ!Œ˜?–L@€EyÃ=òì?ÞÎ?èõÃf¾ž5?	E‹NÍCÔÍqDQKuAt17=8–bS²3ùv20130703_00134_stKsb321@든‹]9?©Z@€EŒ1q=µ˜@"'?³333¾¡ÊÁ	EŠìD®·…DP°åAs¿³=ïóS²3ùv20130703_00324_stKsb321@듢/fÛ?$ @€E/×=©e@>ðÀ0?¡G®f¾/	E~°ÍCÔhÕDQ+#Asü…=rS²3ùv20130703_00326_stKsb321@듢2¦†?‡@€EÍ=ë0ù>=í,?¦fff¾¡G®	Eš=D®œÅDP›…At%=¦S²3ùv20130703_00516_stKsb321@듣Ͷ¡è?L@€E~…>ª>>‹I-?§®e¾ß;	EyæáCÔb-DQjNAsœL=1YŠS²3ùv20130703_00518_stKsb321@듣Ö
ˆÅ?Á@€E~Cì>äÉ?XY‡?ØQìe¾ŽÙ	E{€{D®ŽDPÐAtá=L¥†S²3ùv20130705_00356_stKsb321@ë"᪱?;¦¨@€Eˆ")=¢TÛ?l^Ó?×
=f¾½ó¶	E†ÍHCÔpåDQOžAuxœ=ˆmS²3ùv20130705_00358_stKsb321@ë"á­å‹¶?Z9d@€E‰S)=sBð?¸pc?¬ÌÍf¾¢Ðå	E‡báD®¶FDP®˜At­¡=T†ØS²3ùv20130705_00884_stKsb321@ë"æ:jNþ?"‰¶@€Ek¨=u¥?-ôÎ?G®f¾¶E¢	EhФCÓ_DRAtº2='6)S²3ùv20130705_00886_stKsb321@ë"æ=èˆÀ?‡§|@€Ek—×=U?!¤%?šáHe¾²°!	EilöD®[3DQnVArõ='çWS²3ùv20130705_01156_stKsb321@ë"é8Ú6Ã? Á@€E…ªì=Ž" ?ÚÙ?Ž{f¾ª~ú	E"(=CÓÍôDR"°AuN=ë½ÉS²3ùv20130705_01158_stKsb321@ë"éB=‡u?˜/	@€E…<×= –È?áS?p¤f¾§ïž	E"
×D®nDQ}As¶¦=›S²3ùv20130706_00755_stKsb321@ë"Š?¥Y@€E‰Ó=£d@>°Ã?¨õÃf¾¤Z	E‰]×CӗÏDQÉ'ArÏi="ªS²3ùv20130706_00757_stKsb321@ë")'fK?('@€EŠ(…=´U?ÃóÊ?•Âf¾"t¼	E‰nD®môDQ?}As+•=0S²3ùv20130710_00320_stKsb321@딂t<Þ?ýR@€EžV)>ñ¥>€KÛ?ÌÌÍf¾—P	EœbCÔHöDQJ°Ao+= ¦S²3ùv20130710_00322_stKsb321@딂ws>'?2@€Ež<Ã=ç£?Ç;m?Ó33f¾ž5?	EœJöD®–oDP²=Ao1B=1úS²3ùv20130805_00030_stKsb321@뗿(±ª]?"#Ù@€E°æÍ=®‡¨>è'?…¸f¾¢MÓ	E®VRCԇ®DQSçAb¶=õgS²3ùv20130805_00032_stKsb321@뗿,SV?'@€E°Ëì=õ©€?¨ÃR?k…g¾¦éy	E®›\D®¢wDPžfAbCó=üÌS²3ùv20130805_00486_stKsb321@ë—ÃhëVP?8Ý@€E©$á=°?PjŒ?"záf¾«	E©3…CÓv%DQº-Ac';<ãŸ<S²3ùv20130805_00488_stKsb321@ë—ÃlfE.?,>¿@€E¥Fì=Ïü>xM@?}p¤f¾ Äœ	E¥)D®rÁDQdAc¹i<¨ S²3ùv20130806_00495_stKsb321@ë—ãs•Ü?(-Ã@€E¡M=´A¤<‡<â?G®f¾©xÕ	E¡)HCÓµÃDQÂ^Ad¼!<£(åS²3ùv20130806_00497_stKsb321@ë—ãw?<>@€E¡-Ã=Å®Ž?¶aO?«…f¾ŽV	E ¬{D®v DPû3Acû <Ú§ÍS²3ùv20130807_00391_stKsb321@ë˜ÚÅôA?F'@€E'v=ÿvú<À…?uf¾ß;	E8CÓ£uDQ² Ahu,<º÷'S²3ùv20130807_00393_stKsb321@ë˜Þ§ê??kh@€E'è=©ã>˜X¯?333f¾šŸ¾	E'/®D®qDQøAh¦I<¨4ýS²3ùv20130809_00687_stKsb321@ë˜F#\pÄ?'O@€Ez´Í=»\?ë¹?hõÃf¾ª~ú	ExuìCÓ|îDQÖÙAgµÝ=dS²3ùv20130809_00689_stKsb321@ë˜F&ˆ??•i¶@€E{‹3=Ó¥<?Ù?@f¾¯ 	EyÈ)D®Ž‡DQHRAgqü="dS²3ùv20130821_00468_stKsb321@ë™Ão¢?%ûG@€EžX…=´p>à?£×
e¾¡G®	Ež{šCӈ1DQñXAg¶3<õ-ãS²3ùv20130821_00470_stKsb321@ë™Ã<z…?8ýÂ@€Ež¢3=´0>.zZ?s33f¾¢MÓ	Ež@D®u¢DQD{Ag¡<µE^S²3ùv20130831_00224_stKsb321@ë›úˆg?Uà@€E–øÃ=·¾<=k_.?Y™šf¾²-	E–.öCÓöDQ©ËAdjœ<¶V_S²3ùv20130831_00226_stKsb321@ë›þ7r?TI@€E–¶q=µ ">{)?€Q¾¢Ðå	E–D®¦DQªAd¬…<å×cS²3ùv20130831_00392_stKsb321@ë›pPT×?†"m@€E˜=W¿(?ÎÛk?xQìe¾° Å	E–à¸CÓŁDQîéAdW=:±S²3ùv20130831_00394_stKsb321@ë›s¤!³?"]ì@€E˜=àK?¥Ü?Y™šf¾»çm	E—L=D®yHDQ!hAeú=q´ÁS²3ùv20130901_00512_stKsb321@ë›#GºÔ¨?\÷7@€E¡Œf=°Ê?[??•Âf¾µ?}	E¡UìCӅãDQô)Ag6=¢¸S²3ùv20130901_00514_stKsb321@ë›#K½u?o1ƒ@€E¡Ž®=£í?+2¦?xQìf¾­V	E¡Â=D®jDQ>VAg3C=ɇS²3ùv20130902_00378_stKsb321@ë›Bªê‰÷?Ox@€E•H=°ÌÀ>£)Y?^¸Rf¾–	E"ÐáCӄ9DQÞéAd>Î<ÃàâS²3ùv20130902_00380_stKsb321@ë›B®
ºn?O'î@€E•8…=­C?C•9?E¸f¾/	E•^=D®rwDQhåAd~<ÅxS²3ùv20130927_00395_stKsb321@ëžb]žPã?§âî@€Ez=Þbx?9¹£?k…f¾«…	EV{CÓâ-DR*oAeœÌ=mOS²3ùv20130927_00397_stKsb321@ëžb`¼(?¤1p@€Eƒ×=—AH?W¤?\(öf¾¥ãT	EØD®…qDQEqAeãÇ=‹mS²3ùv20131007_00068_stKsb321@럟ÅZ''?P¾4@€E¸°š=Ó$]?h?£×
f¾ž¸R	E¹CqCÓ­/DQÔ{Ak=[=*÷S²3ùv20131007_00070_stKsb321@럟È|¶_?^SZ@€E¹@Ã=Ý6/>ž¨?p¤f¾š¬	Eº¹qD®w
DQ,AkKv=ƒ"S²3ùv20140317_00347_stKsb321@ë³É¾™¸ù?Rl§@€E <¸>%ð?ýž?}p¤f¾–	EœªfCÕNDQ&¸Ai«<ðS·S²3ùv20140317_00349_stKsb321@ë³ÉÁ»Ü»?B
,@€EŸºÍ=â™Ò>REý?ƒ×
f¾›"Ñ	E®D®ËDP‡}Aiü<àk¤S²3ùv20140325_00431_stKsb321@ë´Êí힩?"Å@€Eœ&=ÐJ?‹N?¢\g¾ Äœ	Ešr=CԉÛDQ%/AjõŽ<ùç$S²3ùv20140325_00433_stKsb321@ë´Êñ6ï*?û@€E›èì>©l>õŸ?«…f¾›"Ñ	E›
=D®"®DPŽ¸Aj÷W=>S²3ùv20140328_00532_stKsb321@ëµ,…Í.œ?4ûÈ@€Eƒl…=ªÍ$>}é?™™šf¾Ÿ¾w	E~¸CÔ;ÇDQ8öAj"<煫S²3ùv20140328_00534_stKsb321@ëµ,‰*ê?8:`@€EƒB=»*ð?…Þ#? Q¾"÷Ï	EªÍD®"{DP¯žAjÏ=ÓîS²3ùv20140511_00494_stKsb321@뺥ºõŸT?eRå@€E˜/3>.;>Âñ€?\f¾«	E"‰qCÔ&ÉDQ\ÝAv³4=tËKS²3ùv20140511_00496_stKsb321@뺥¾;x?pWW@€E˜×=O¸>1-ó?ÌÌÍe¾·KÇ	E•VD®–^DPÈRAuX¾=fï"S²3ùv20140512_00349_stKsb321@ëºÄ¾†;?_%@€EˆÒì=Ùç?ƒsß?Ž{f¾ A‰	E†böCԐ¤DQmAs`Ä=1
S²3ùv20140512_00351_stKsb321@ëºÄÁ¢Ò?^®@€Eˆtì=¨e?Ɇ?®{f¾–‡+	E…ãqD®ªDP¥AsûB=E23S²3ùv20140526_00783_stKsb321@뼆F?ð0?,?@€E¥ì=p?0@`- ?ÚáHe¾ŽV	E£ÒCÓþDQX´As¼j=´óS²3ùv20140526_00785_stKsb321@뼆I"n7?*k@€E¤#3=§Ð?—@\R¾£Sø	E£!HD®€îDPÍÓAu[§=îB>S²3ùv20140528_00514_stKsb321@ë¼Æ}ÃðZ?z,7@€E"¸š=œ' ?Qk?ž¸Rf¾ž¸R	E'@ÍCÓüÍDQdJAté*=P/‹S²3ùv20140528_00516_stKsb321@ë¼Æ=L'?|–Ô@€E"9Ã=½Ú@@Z»?œ(öf¾šŸ¾	E'<ÍD®vDPå/Au~e=Z£}S²3ùv20140604_00454_stKsb321@ë½£Œ'?RaG@€Eˆyq=¯Xp>cý ?‹…Z¾œ(ö	E…›®CÔ»ÇDQ2Ao8<<üÊöS²3ùv20140604_00456_stKsb321@뽣Ȋ?P.@€Eˆ™¸=®+ÐS²3ùv20140607_00627_stKsb321@뾚N°g?pÀS@€EM9H=¿mM?¨Ç?ŒÌÍf¾¤Ý/	EGÑÃCÓ¤œDQtþAp«?=TÛS²3ùv20140607_00629_stKsb321@뾝ªOÊ?nNš@€EN¥š=ҙ>SÔü?Š=qf¾¡ÊÁ	EJAHD®|þDPà"Ap÷=ýHS²3ùv20140615_00183_stKsb321@ë¿	C¿-?^I0@€E²*ö=›8 >é?¹™šd¾›"Ñ	E°ßHCӌjDQß+Aoþ= ÉS²3ùv20140615_00185_stKsb321@ë¿	FýÐ{?n@
@€E²PÍ=xl>ä-Ø?—
=f¾ A‰	E±s3D®cdDQ6wAo½¦='H9S²3ùv20140619_00711_stKsb321@뿅¶'m®?T+@€E¤@
=›í0?q¢k?°£×_¾å`	E¡¹\CÓbDQ–éAtü¹=f«ÀS²3ùv20140619_00713_stKsb321@뿅ºï?VÀ@€E£§¤=¢0?9š1?"33f¾«…	E¡yšD®O×DQ2AsôG=0šS²3ùv20140621_00556_stKsb321@ë¿Ä'î1?)}@€E"UH>ü9?vöø?£×
f¾›"Ñ	E'CÓqDQgßAu(Y=:ÊS²3ùv20140621_00558_stKsb321@ë¿ÄÌÄê? ø@€E"~×>üÐ? œ?¨õÃe¾bN	E'…qD®gLDPǾAu¿±=,ž\S²3ùv20140624_00667_stKsb321@ëÀ&ú?'?Fû=@€E".¤=˜2\@¤ '?—
=f¾¨r°	E÷
CÒìJDQãAsr!=üõS²3ùv20140624_00669_stKsb321@ëÀ&ýf,Û?Jòü@€E'Èf=·ç>ônó?p¤g¾šŸ¾	E€õqD®RDQ0"As`ï=#J®S²3ùv20140628_00238_stKsb321@ëÀ¡j2
n?dß@€E—7Í=•åü?Aî?¸Qìf¾¤Ý/	E"Û®CÓÜjDQC×Arr=ƒ'<S²3ùv20140628_00240_stKsb321@ëÀ¡m½î8?sÌà@€E•÷¸=Ð#=¨3"?Ž{e¾¢Ðå	E"3×D®¥?DPÓdAq"+=(FS²3ùv20140628_00808_stKsb321@ëÀ§ÆY¶?9Ò¤@€En\=Š(>ìî'?™™šf¾ Äœ	Ek{\CÓ1DQãAqÜ=-Ñ8S²3ùv20140628_00810_stKsb321@ëÀ§É……?JYÊ@€EnÕH=‰Â`=í?p¤e¾¢MÓ	El{®D®\îDQS…ApÍÈ=ÂS²3ùv20140701_00585_stKsb321@ëÁЀ±?=°@@€Eˆqì=—Û>‹u…?¡G®f¾­V	E…¨CӓøDQƒuApç= Ë;S²3ùv20140701_00587_stKsb321@ëÁÔ
ž•?Sœ@€E‡ð=‰…Ô?ο?\)f¾¬‹D	E…{qD®d´DPÛ¶Apuö=
5S²3ùv20140703_01155_stKsb321@ëÁJjñ•Ú?"Ý'@€EŒ1==±#¤>Æœ?Ž{f¾¬‹D	EŠ-ÃCÓºáDRL)AkIª=• ¤S²3ùv20140703_01157_stKsb321@ëÁJnAÁ?ØK–@€Er=œs?+?O\)f¾¬1	E‹u®D®j-DQ|{AmI>ËÈS²3ùv20140906_00276_stKsb321@ëÉe¹.à?q
ü@€E¦=æ
?C¢?¬ÌÍf¾¢MÓ	E¤ÆöCÔ‹DR6˜AnÙ=MŠS²3ùv20140906_00278_stKsb321@ëÉeR0y?.@€E¥Å
=ú>/"P?hõÃe¾¥ãT	E¤áD®DQ¡XAm+-=Jû‹S²3ùv20140926_00261_stKsb321@ëËâ¿ØM	?4Ÿe@€EºUq=É<á>ÌÕç?€g¾\)	E¹«qCÓÝDR<9Ah;'<¯À~S²3ùv20140926_00263_stKsb321@ëËâÄzˆ²?4"e@€E¹ö=Û?HX*?£×e¾—
=	Eº7ÃD®'XDQAh's<èC÷S²3ùv20150721_00147_stKsb321@ëñڑ+6?@ÇÒ@€E«	š=̒ö>(Ÿ6?¯\)Y¾šŸ¾	E§Õ×CÓôÝDQMAt™å=CuÐS²3ùv20150721_00149_stKsb321@ëñÝØ=C?9èo@€Eª3\=û;a<˜ðz?¥¸f¾'ë…	E§ÃD®ŠfDPº-AuP9=Bj²S²3ùv20150725_00255_stKsb321@ëñ¡WñMá?äÁ@€E¸\=Þì>Ÿa¨?ÁG®f¾š¬	Eµ†=CӁhDQhAoÚñ= HæS²3ùv20150725_00257_stKsb321@ëñ¡[IÊ?S]@€E·Ó…=ÑD	=Ï0X?ٙšP¾œ¬	Eµµ
D®o×DPÐRAo>=Q$/S²3ùv20150725_00951_stKsb321@ëñ§‰\u!?"´÷@€EÀ͚=º)h?.Á?¨õÃf¾˜"u	E¿à)CÓ?ßDR+#Apàœ=!æÚS²3ùv20150725_00953_stKsb321@ëñ§Œt\ô?"ð@€EÁ^3=É(>:Ø[?èõÃe¾š¬	EÁáD®MDQ®%ApIÖ=JŒgS²3ùv20150807_00390_stKsb321@ëóC-­Í®?X÷@€EŠ¦R=¿é>œƒ˜?p¤e¾Ÿ;d	E‹XCÔFDQãdAqQ;=CŠYS²3ùv20150807_00392_stKsb321@ëóC0'‡?lÕ|@€E‰É
=X>"Íó?ue¾¯²	E‹)D®ÏmDQTAreh=?¥¡S²3ùv20150810_00879_stKsb321@ëó§*‡-?š×T@€E"³)=—ëÐ?"ˆ†? f¾¨õÃ	E"yÃCÕ2NDQ~Av—í=ܯÄS²3ùv20150810_00881_stKsb321@ëó§-1V?¦	@€E"="ø˜?¾‰?…¸f¾¥ãT	E"ìD®ëžDP‰ÛAs¬æ=Ö;S²3ùv20150906_00311_stKsb321@ë÷‹í"'?‰"!@€E&ì=ȓ¸?r3#?®{e¾»çm	EáqCÓùšDQE`AqÓ×=‰K¨S²3ùv20150906_00313_stKsb321@ë÷Žù}/?ŠÔ@€EŽêf=šß<=»>?'\f¾Æ§ð	EŽÃD®Ã®DP•¢Ap®D=vÎ×S²3ùv20150907_00339_stKsb321@ë÷"KÀó¦?ˆ®{@€E'§f=‰x?@ß=?Ž{f¾±&é	E'báCÔëDQO\Alۘ=N…QS²3ùv20150907_00341_stKsb321@ë÷"NäD
?o¦ö@€E"H
='}4=ÝëO?†ffe¾£Sø	E'«3D®â%DP~éAmH>=Ç°S²3ùv20160710_00648_stKsb321@ì…{å@?;@€E}®=È{<?7_×?×
=f¾¥`B	E{BfCÓdœDRA|ѽ=ô'S²3ùv20160710_00650_stKsb321@ì…~ù/V?@aP@€E|Æá=Ô؟>Úê@ £×f¾¬1	EzÏ3D®_;DQu`A}ë
=ÌO^S²3ùv20170620_01063_stKsb321@ìH©¬´n\?ƒÂÀ@€E™È=Ìò5=ßï?'ë…e¾£×
	E˜¸ÍCÕªDQãAfÙS=5WS²3ùv20170620_01065_stKsb321@ìH©¯F¤ª?Z"@€E™gì=ƒš,>4Ž¿?hõÃf¾¦ff	E™RD®ÿ¶DP¶úAf>=<@S²3ùv20170628_01253_stKsb321@ìI©)à¾ò?''*@€E"ß3=ÎÆ5=íM?‹…g¾¦éy	Eƒ/CÔ×LDQZòAn¥2=tS²3ùv20170628_01255_stKsb321@ìI©,
?"]`@€E"¶==rù=à˜;?‡®e¾²-	EƒþD®ïLDP‹×Amƒ=uÞÌS²3ùv20180430_00411_stKsb321@ìoì¼_AY?$~@€Eìُ=ÒÉm?Y8ü?½p¤f¾‹C–	Eí(¤CÕBNDQè´Ahn¯=
]S²3ùv20180430_00413_stKsb321@ìoì¿F6›?#qè@€Eìî==Ñ©Ú>¶±À?®{f¾ŽÙ	EíTRD¯-DPèƒAg*9=rS²3ùv20180525_00609_stKsb321@ìsx(ÐÚ?gÄq@€E´{{=ŽU">~˜?záHf¾ Äœ	E²%šCÕãDR³Ab_ä=ökS²3ùv20180525_00611_stKsb321@ìs{ÏÆ?b²I@€E³ö®=‰+0<Ô?Që…f¾ž5?	E²F{D®õËDQâ-Ab¨Í=
0CS²3ùv20180525_01182_stKsb321@ìs
-!›Ü?PSî@€E­|
=tKI=oÁÙ?Që…f¾™‡	E«~fCÔÎwDQj°Abš<ÖoS²3ùv20180525_01184_stKsb321@ìs
0ˆ³î?`2@€E­Ê\=™>,>ÎÛe?hõÃe¾¤Ý/	E­aHD®â¨DPŽúAaßd=&»S²3ùv20180728_00531_stKsb321@ì{E´T±?lØ@€E"9¤=§—"?ƒ'$?=p¤e¾¡G®	E'•…CÖüJDPû¦AZ¼<ÝqÑS²3ùv20180728_00533_stKsb321@ì{HÆî<?bôš@€E‡w3=\»>ö «?Që…f¾£×
	E†¢D¯‡DP!HAZ25=²^S²3ùv20180730_00243_stKsb321@ì{A‡=fh?iD@€EŸá>p?ØOÇ?ØQìf¾£Sø	Ež|CÔ%`DR"^A^ìü<óåBS²3ùv20180730_00245_stKsb321@ì{AŠ"þ³?¼@€Ei>\à?"žê?¥¸f¾"÷Ï	EÍD®ÄåDQ3DA^êô<ÀύS²3ùv20180813_00135_stKsb321@ì}ÒéÇY?.[p@€E'"{=ÞYX>¤ÍH?ffff¾'ñª	E€
ÃCÔahDRÉAes,<¦Î"S²3ùv20180813_00137_stKsb321@ì}Õã¡Ð?"ý'@€E'Ðö>Šó>à˜
?˜Qìe¾¢Ðå	EóD®ËDQ`Aeb´<Ò("S²3ùv20180814_00176_stKsb321@ì}!,ÂI?E#ÿ@€E¤§=ÞV3>:Þ?ue¾ŒÌÍ	E¡ÈCÔžDRBAgb3<ÛÍS²3ùv20180814_00178_stKsb321@ì}!/üaæ?K+,@€E£Z=èp9>pä?ˆõÃe¾‹Æ¨	E¡D®»žDQ¤¬AfÞ"<ÕڔS²3ùv20180815_00051_stKsb321@ì}?u
3
?1@€E—t)>)E?r¢?®{e¾˜b	E"‹qCԋDR[Ac±Ö<ÈO9S²3ùv20180815_00053_stKsb321@ì}?xhF?=6´@€E—=íè-?.C¤?n{e¾†§ð	E•9
D®ÍqDQnVAc+<ºzFS²3ùv20180826_00219_stKsb321@ì~¡ßOÁ^?U÷µ@€E"×=‡¢l>ó?G®g¾° Å	E'ˆöCԝ/DQ!AZJÀ<ÈݼS²3ùv20180826_00221_stKsb321@ì~¡âJ¢æ?7>K@€E"s…=Õ
+=Î#"?xQìf¾­V	E"=D®èJDPEAZ <<­$kS²3ùv20180828_00243_stKsb321@ì~áC¶³±?>¹Ñ@€E">=¬
\>4to?k…f¾"÷Ï	E'ÒCÔ:^DQ$þA^¡{<™¡mS²3ùv20180828_00245_stKsb321@ì~áFÊÅ?:õõ@€E"¹R=èo@ !?B\f¾"ýô	E"œ=D®À"DP;×A^A'<‡¤FS²3ùv20180906_00243_stKsb321@ì€Åð ?%ސ@€E ûH=Æi?Põ?xQìf¾¥`B	E ÆÍCÔ7ÏDQ2Ae›L<ªñS²3ùv20180906_00245_stKsb321@ì€É46"?'/m@€E «¸=×»#<åÒM?Š=qe¾–	E¡š¸D®ÏDPQÛAeF‰<ÃíS²3ùv20190807_00999_stKsb321@ì©æÏ2m;?¬ðt@€EŒè=¢1¨?3QÕ?¸Re¾«…	E‹4CÖmDSG
A[7_=P¾ÇS²3ùv20190807_01001_stKsb321@ì©æÑÙ¦û?§íù@€EŒÔ3=µ¿ä?cˆ?™še¾ A‰	E‹r{D¯ašDRRÁA[–>=cÉn

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_8n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  132 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
»AGDv20100304_00570_stKsd088@êû‰ÁŸ\§?7ÎÞ@€E"
='
ì?%ÜÛ?œ(ög¾Ÿ¾wE"¤DŒ¨DŠVÁAi—ª<ԋ
»AGDv20100304_00572_stKsd088@êû‰Ä‹Õâ?8
@€E"¤=ž°>V¼=?hõÃc¾—
=E"Ç3DÄjDŠ†¨Aj°ß<Ʌ~
»AGDv20100318_00478_stKsd088@êýH'Ç?R@ØA FJ»…=¡ÅÔ=òÐ_?'\f¾šŸ¾FJbìDŅXDŠN¸Arh<"á|
»AGDv20100318_00480_stKsd088@êýH˜º)??´ÛA FJýM=¯"?·»ý?p¤c¾²-FJ¡fD"¶DŠhAqŽ<¯ë
»AGDv20100325_00537_stKsd088@êþ%ÝA~û?l9þA FA±"=Ïv°?;<"?O\)f¾OßF?bDŅHDŠ€‹AvQ­<µŸW
»AGDv20100325_00539_stKsd088@êþ%ã%û?žP"A FA]a=R ?CKü?hõÃc¾£SøF?6D§\DŠÐ)Awü=(¡
»AGDv20100506_00076_stKsd088@ëc¹øº?A'@@€E?
=ü¸M?Œ¸Ó@B\c¾n—E"K\DÄ$åDŒ:VAŠ¢ú>iU
»AGDv20100506_00078_stKsd088@ëc¼´`ð?<Q@€E ì=Ñ´Â?GŒ…@
=qd¾'\E"òD™ÛDŒèÝAˆA'>"Î
»AGDv20100520_00312_stKsd088@ë%ƒÓ©á?XŸ@€EyŠ)>0?»¢`?±ë…e¾"›¦E|Ï
DȗðD‰9Aƒ*x=¤
»AGDv20100520_00314_stKsd088@ë%†‡hÀ?Q¼Z@€Eyn{>èþ?¦S@33e¾†$ÝE|ɚDrD‰‰‰Aƒ	=Áð%
»AGDv20100626_00396_stKsd088@ë	ľbÒ?xÁ@€E[¦¤>•?²	"?s33f¾–‡+E\DȉqD‰òAzEŠ=sn.
»AGDv20100626_00399_stKsd088@ë	Ä+ɽ#?f:²@€E\¯H=PÆX?›`N?xQìd¾¡ÊÁEa[…De¢D‰ RAzÜ­=_ñj
»AGDv20100821_00061_stKsd088@ëÀëåüÊ?\! @€E¤¤=—£È
»AGDv20100821_00063_stKsd088@ëÀï¾Ê?et³@€E¦!R=‰Òè
»AGDv20100823_00085_stKsd088@ëÿϺP?^Uë@€EœT¸=ÂÇX
»AGDv20100823_00087_stKsd088@ëÿÓJÅ¡?[C@€E›ï)=¬d4
»AGDv20110804_00245_stKsd088@ë<AXL§ù?*,^@€Eásì=¨æX?NÝi?¡G®g¾Š=qEâ¦RDÊÙDƒ!²Ao¦ü=ÿ9
»AGDv20110804_00247_stKsd088@ë<A[¶$?2Øî@€EáeÍ=—Äl?†:ý?ŒÌÍa¾ŠÀƒEâæRD!›×Dƒ£…Aoþ$<û‰	
»AGDv20110806_00177_stKsd088@ë<E¶Ÿ?€N@€E¼yì=Ɗç?4¦î?hõÃe¾—PE¾DÊ/®Dƒ@sAoþN=*\
»AGDv20110806_00179_stKsd088@ë<aª?põú@€E»13=ãD@/îñ?¢\d¾"ýôE¼w
D!}`Dƒ¼ÅAq€€=5hî
»AGDv20110807_00288_stKsd088@ë<¡¶}«?.îÏ@€E¡
Í=¢½ä>¢'ž?«…f¾\)E¢(¤DÊ"¸Dƒ.VAqý"=Þ
»AGDv20110807_00290_stKsd088@ë<¡ÉJ6?F*9@€EœºÃ=¢V <$ä?£×
d¾›"ÑEž±šD!vúDƒ§dAq=݉
»AGDv20110816_00196_stKsd088@ë=À­8?`Ee@€E›?)='º"?ŠÏ)?"záf¾©ûçEœšDÊúDƒ\ZAup=/ò¯
»AGDv20110816_00198_stKsd088@ë=À°À?U@€E›·H=c\ ?Õ"?®{e¾ŽÙEœ[\D!g}DƒÓAv/I=6"±
»AGDv20110820_00212_stKsd088@ë>@zÚ¼¥?@ýß@€Eç3=KöÉ@
>?®{g¾"ýôEªDʍDƒ/A{
Œ=A)&
»AGDv20110820_00214_stKsd088@ë>@~U¶@?3ö6@€EŽ¯3=‹ÐØ?éõ?ª=qe¾–‡+EŽÄÍD!HDƒ±šA{C7=9?°
»AGDv20110821_00300_stKsd088@ë>`0™zæ?_Eu@€EƒÑ3=­ha?žŒ?°£×f¾¢ÐåE"iÃDÊ$DƒAPAxçç=TqO
»AGDv20110821_00302_stKsd088@ë>`3Ô
3?d­
@€E"ì=´*À?›©?ˆõÃ`¾œ(öE"æ¸D!Š=DƒèJA{)"=J;½
»AGDv20120307_00647_stKsd088@ëWFÍ×Å?:6~@€Eîö=¤óÀ?˜ãû?¸Qìe¾¢ÐåEê£qDÊ	yDƒüA{Yš=~
»AGDv20120307_00649_stKsd088@ëWFÐ槿?<ÂR@€Eï¢=•à£>Zì6?úáHd¾¦éyEêjD!r-D"aôAzý==lÝÜ
»AGDv20120327_00314_stKsd088@ëYÇô'
´?AG­@€E'/f=°WÔ@
Ùý?Ž{e¾ž5?E'@ÍDÉ÷çDƒ¦AmË
<é-­
»AGDv20120327_00316_stKsd088@ëYÇø73É?P£Í@€E'¤3=ªŽØ?v?^¸Re¾Ÿ;dE'Á®D!8öD"AôAm°&<»so
»AGDv20120430_00131_stKsd088@ë^#õ]e?‡¬y@€EÆ`\=öÛÃ@VÜD?ÚáH3¾ÔzáEĖDÊÕD"At>
Lw
»AGDv20120430_00133_stKsd088@ë^'AW¹? Y@€EÇ8á=öa®@˜#8?°£×e¾´9XEĪ¸D!+¶D"˜ÕAp=¥Ð
»AGDv20120523_00251_stKsd088@ë`ãT ¢?'îÛ@€E‹…=‡Å=û
Ï?hõÃe¾²-EŒDÉøDƒÂwAk¾f=J³
»AGDv20120523_00253_stKsd088@ë`ãXJ‰¼?‰"w@€E‹ˆì=é=|@X‰?\(öd¾œ(öEŒ®D ç}D"1Al6L=È
»AGDv20120527_00574_stKsd088@ëaev·6¸?)ÁÀ@€Eª¤=èaH>àap?•Âf¾®{E¬'3DÉñüDƒqÃAfG< Ík
»AGDv20120527_00576_stKsd088@ëaez4nÈ?"ÕS@€E©ô=Ôzü@%ï?·
=e¾§l‹E«œÍD!0DƒñËAee0<҄â
»AGDv20120531_00245_stKsd088@ëaãHrÙ?zð@€E›~…=±—D=?k…g¾«EžìDÉõËDƒºAc2³<§Žä
»AGDv20120531_00247_stKsd088@ëaãK­Wç?{§R@€E›ì
=¦8>òk{?@d¾¬‹DEž3D ÷}DƒùAdV<ª*³
»AGDv20120601_00361_stKsd088@ëb8'Íû?0ò@€EÀº×=¥<@*h?ffff¾ŒÌÍEÁ8RDÊyDƒ[ßAdtÌ<"ÉR
»AGDv20120601_00363_stKsd088@ëb<(¦?Flv@€EÀ=Œ(x@%?'\e¾šŸ¾EÁêD!˜BDƒÙ?AcÉz<¸ö`
»AGDv20130227_00229_stKsd088@ëƒæÆ3?  ü@€Eº
×=ÙÕ¢
»AGDv20130227_00231_stKsd088@ëƒæçEt?¥‹r@€Eº#
= t|
»AGDv20130310_00351_stKsd088@ë…FËúj?A^@€EÈ\¸=Öè¢
»AGDv20130310_00353_stKsd088@ë…F!W?Bß@€Eȁ=	
»AGDv20130315_00189_stKsd088@ë…äؑV?"G@€EºŸÃ=å¾@Fï,?¦fff¾"t¼E·J{DÊD"ÓAy¾=nš¥
»AGDv20130315_00191_stKsd088@ë…äÛ¶t?…ä¿@€Eºn×=ÐUü?c^'?¢\d¾ˆ1'E·OÃD!i7D"§ÏAx¯Z=k4
»AGDv20130320_01105_stKsd088@놌ŸB˂?Ÿ¤‹@€E'f=£,¬>Æ·T?ÀC¾©ûçEòöD'Dƒ€jA}9=À‡©
»AGDv20130320_01107_stKsd088@놌¢ ùà?Ê»{@€E'™q=•-0?È—?®{e¾³¶FE'®áD!
òD"ÓA{3ó>vb
»AGDv20130322_00869_stKsd088@ë†ÈU€Ú?…†o@€EŒyö=¸›?ÿ•?³33g¾šŸ¾E‹ñ
DÊ9Dƒ©Azz<=–(
»AGDv20130322_00871_stKsd088@ë†ÈXÿô?¡ÿ¶@€EŒOá=û³Á@*b?§®e¾Ÿ;dE‹øfD!®%D" åAzU=¿õ¦
»AGDv20130323_00530_stKsd088@ë†åªJçZ?Aï@€E—}
=38@
e,?¬ÌÍe¾›¥ãE•M
DÊDƒû
A{\Š=PJ
»AGDv20130323_00532_stKsd088@ë†å­"Ø—?W¤A@€E–ð=ë'C>½òÇ?\b¾—
=E"ÜRD!}/D"yA{°=]çr
»AGDv20130325_00633_stKsd088@ë‡'	ЎM?,
@€E«')="?ÌÔ®?¨õÃV¾¤Ý/Eª4¤DÊÑDƒÇTAw³K=9Š
»AGDv20130325_00635_stKsd088@ë‡':U;?)á@€Eªõá=—Š? 1?Þ¸Rd¾Ÿ;dE©ø)D!oÏD"E7Awér=X=
»AGDv20130424_00406_stKsd088@ëŠç;"yš?7ís@€E®\=—²è>Xœ?þ¸Rf¾š¬E®'
DÉóuDƒ"}A"ú'>
<
»AGDv20130424_00408_stKsd088@ëŠç?~Å?>½@@€E§ç¸=¢M•?ŠÕä@ÌÍe¾šŸ¾E§öD!]D"FAƒy=ãîa
»AGDv20130526_00579_stKsd088@ëŽäÁ{æ*?u7@€E'Ø®=§¶Ð?U3¬?ÈõÃg¾–‡+Eƒ>fDÉý¢Dƒ†NA¸{=¢
n
»AGDv20130526_00581_stKsd088@ëŽäÄÈr?_.ñ@€E'×=©'è?Ìk?Ñë…d¾£SøE'ûHD!-ÓD"ÉAÑÍ=¥v°
»AGDv20130604_00588_stKsd088@됰Ë?XIº@€E©7
=™,Œ?áRL?Ýp¤g¾/Eªµ
DÉðÕDƒƒ
A–}=Š3
»AGDv20130604_00590_stKsd088@됳Óý?mÍV@€E©€{=ƒõ|?òü9?Ê=qe¾´¼jE«:)D!UD"œAtK=£™M
»AGDv20130609_00463_stKsd088@됦N½øÉ?)'Š@€E¸ãÃ=‡ü?(£C@;…e¾ŠÀƒE»¶RDÊ
PDƒfáA€–|>W2
»AGDv20130609_00465_stKsd088@됦Qìâ?-n@€Eººq="T€=ë€S@/\)f¾˜"uE¼®fD!…PDƒì{A'ÅA>¿•
»AGDv20130610_00439_stKsd088@ëÅ®e®?'B3@€E•á=Åœ@@Ò@®f¾'ñªE–1šDÉûLDƒz-A"í=Þו
»AGDv20130610_00441_stKsd088@ëÅ±·}Z?(C¶@€E•,ö=ª@ü?Ó«¬?Î{V¾™™šE–MHD!iìDƒÝ¢A""õ=¾'4
»AGDv20130611_00067_stKsd088@ëßcã#ü?OÐ@€E«—=íêÍ>8@¸f¾å`EªøDÊ "DƒßTAƒw$=¶F/
»AGDv20130611_00069_stKsd088@ëßgAؒ?]ì@€E«bR=¥ìë@z}.?ó33e¾'n˜E«ÍD!7;D"V%A'ã¯=ëp6
»AGDv20130615_00664_stKsd088@ë'e8IÈ?Ò(±@€E{`>7Œ
»AGDv20130615_00666_stKsd088@ë'e"§D}?¸ÉÞ@€E|'f=£f¿?/6?Ñë…e¾³33E}G3D!‡\D"´A×'>8
¯
»AGDv20130617_00164_stKsd088@둠ë?ª?9Øv@€E} ö=>+à>²O?Ï\)g¾¢ÐåE}Ã×DÊZDƒ´A"ÀŒ=°2~
»AGDv20130617_00166_stKsd088@둠\g?=¦@€E{ڏ=ñnì@þ_˜?èõÃf¾¦ffE~6=D!`öD"3}Aƒ/-=·›ð
»AGDv20130620_00462_stKsd088@ë'Á‰t?ÙK@€E:Há=¤"ä
»AGDv20130620_00464_stKsd088@ë'ÄÖ-õ?àþ@€E:¤ö=œº@U?p¤e¾¹XE=9šD!ßD"-A'vp>Ø$
»AGDv20130622_00114_stKsd088@ë'?5ǂ`?>œû@€E'3="Fh>7S¶?·
=g¾"t¼Eñ×DÊ°Dƒ·TAƒé=ž`"
»AGDv20130622_00116_stKsd088@ë'?9
'æ?AØ@€E—)=¤¥¸>rÝ?ìÌÍe¾—PE'áD!|D"=ãA'ÎÉ=Øâ
»AGDv20130622_00411_stKsd088@ë'EqD¶h?wŽ½@€E~ZR>0íù>½á?Ã×
e¾³¶FEš¸DÉÿTDƒiA'€n=§/,
»AGDv20130622_00413_stKsd088@ë'Etœt•?Y‹€@€E|2=Óôn@¨Ù@záe¾£×
E~{D!AHD"ðA"À¤=ÏÝS
»AGDv20130623_00244_stKsd088@ë'cŸØWÅ?Z"ƒ@€Ef€¤=þ‹c>êô¾?ã×
e¾™™šEg
ÃDÊXDƒj=A…ñ±>Sð
»AGDv20130623_00246_stKsd088@ë'c£*&š?eÍñ@€Ee8{=¥Sœ?ý"Û?ØQìe¾šŸ¾EeÀ¤D!D¼DƒÕAƒ'Í=ÆJÿ
»AGDv20130624_00141_stKsd088@뒄‹ '\?{yý@€EVFÍ=sø¨>¼ D?ó33g¾­'hEUÁHDÉòoDƒzA…c§=ß
»AGDv20130624_00143_stKsd088@뒄ŽÂ˗?›Œî@€EV·…=˜r•?%?ØQìf¾œ(öEY0ÍD!AËDƒÕyA"—{>
"
»AGDv20130625_00222_stKsd088@뒢ûsQ?íÇ@€E€%3=Ìι?âäâ@f¾¨õÃE}RDÉðDƒ"bA…%>"+
»AGDv20130625_00224_stKsd088@뒢þ®;'?'-å@€E~=È{@žƒ?áG®e¾¨r°E}»…D!~5Dƒò=A†	v>9?
»AGDv20130626_00085_stKsd088@ë'Árà1Ù?'÷ü@€Ež=¢;ô?n¶@×
e¾£×
EŸCDÊDƒ‹LA…'»=ñ¯.
»AGDv20130626_00087_stKsd088@ë'ÁuöÇr?#k¢@€Ež™Í=pOð>³@záe¾¢MÓEŸ‡×D!MD"¬A"p}=ÉD
»AGDv20140527_00020_stKsd088@뼟ŒËjw?_h‡@€E±Ã=¡¦˜?€î?ôzád¾¨r°E±m3DÂ#¦Dƒö A€s9=ž²^
»AGDv20140527_00022_stKsd088@뼟¾]?`܌@€E±Â{=pàé?³ƒ˜?ü(öe¾£×
E±¨öDºD"wÇA€ß=¶Ä
»AGDv20140531_00156_stKsd088@ë½!ë¤äP?m`˜@€E¤=–Ì?´É?Ü(öe¾ž5?E'@DÁæwDƒÄ1AF=Ã4q
»AGDv20140531_00158_stKsd088@ë½!ïm?a>@€EŽH="Ò¨?õÑ?Ýp¤e¾›"ÑE°DH¤D"[LA€'=ŸÌ
»AGDv20140601_00082_stKsd088@ë½?)ÛUÒ?-•µ@€E¦má=Žª˜>¹'º?ñë…g¾œ(öE¥
DÂD"+A€í®=†…¡
»AGDv20140601_00084_stKsd088@ë½?-1@ë?³¿@€E¦={=‰Œ"?¦Ê0@ë…f¾¥ãTE¥"ÍDœZD"€A€mp=€É
»AGDv20140601_00274_stKsd088@ë½@»è^#?$7 @€Eœê®=®A>C´@õÃf¾ŒÌÍEœH{DÁøDƒè!AŸ]=÷'@
»AGDv20140601_00276_stKsd088@ë½@¿]óü?¸!@€Eš3\=°l@…è9@>¸Rf¾£×
E™Ñ
D~éD"qA€ð">9R
»AGDv20140601_00418_stKsd088@ë½Bbãÿ?û(@€E˜
š=Ïd?™ L?ýp¤f¾˜"uE˜½3DÂ1DƒÍ7A€/=ŠÜ
»AGDv20140601_00420_stKsd088@ë½BeRtí?"ŠÌ@€E—@R=Vüà=9@R?ã×
e¾ŒIºE—žRDS¦D"PÝAŒ=lŒ"
»AGDv20140602_00453_stKsd088@ë½b!µÒ?ZÕ@€Ešn=Õ3<^¨?Ü(öe¾'hsE›"¸DÁôZDƒÅ/Atß=šÇà
»AGDv20140602_00455_stKsd088@ë½b$Ôá?WPã@€EšjR=Èó,@
RL?úáHe¾–E¡
D,¬D"AìA',ø=Ù¨'
»AGDv20140608_00307_stKsd088@ë¾!åê«?3Y"@€E‡Ø{=bfø?±s=?Ç®e¾ß;E‡ì¤DÁãçDƒËÇAAÙ=†#Ù
»AGDv20140608_00309_stKsd088@ë¾!šû™?4yû@€E†C==jq?"–ê?ê=qe¾–‡+E†§3D=ôD"Q²A€Æ=•<Ú
»AGDv20140615_00067_stKsd088@ë¾ÿ謌?@#˜@€E¸À
>0>D€v@¸d¾ŽVE¹…D˜DƒáüA"Km=ÅË9
»AGDv20140615_00069_stKsd088@ë¾ÿì)"?B'y@€E¸ >	{þ@-ðö@e¾œ(öEº©HDgðD"]ãA…Mà=ëà]
»AGDv20150329_00212_stKsd088@ëâæ5ÿ?µÂð@€Eš£=êKw
»AGDv20150329_00214_stKsd088@ëâæ×»?o@€Eš:=ÔQi@Õ?†ffd¾¡G®E˜œ)D!`bD"w®Arù‹=$ÿ
»AGDv20150331_00325_stKsd088@ëã$Ó/¢…?äh@€E¯ð=³ ¼>€Ñg?£×
h¾§l‹E®6=DÊdD"?Atdö=	õC
»AGDv20150331_00327_stKsd088@ëã$Önò&?ƒD@€E°ì=­. =­ú ?ºáHe¾¬‹DE®‰ÃD!‰hD"y/AuÑ=Š3
»AGDv20150425_00193_stKsd088@ëæB²Ì€¢?g1¢@€E·Y=¢`?û#? h¾•E¶ÙÃDÊD"ßA|=±=¤ê
»AGDv20150425_00195_stKsd088@ëæB¶ìA?S»Y@€E·!×=x®Y;[?Ôzáf¾™‡E¶äÍD!qÛD""BA{î=Yãñ
»AGDv20150522_00082_stKsd088@ë韅ÏwÍ?"já@€EÞ=¯Ä
»AGDv20150522_00084_stKsd088@ë韉ó?Š3É@€EßsÃ=ˆ¼
»AGDv20150526_00329_stKsd088@ëê#d·‡?/×ÃA F2‰Ã=fwP@Mà@
=qf¾\)F123DÉßDƒÇøAŠÌ]=Õ
Y
»AGDv20150526_00331_stKsd088@ëê#l oa?-A F2r=Om?ƒ¥0?Ü(öe¾ŽÙF1ÝHD!ZD"NNAŠ£#=¸¸d
»AGDv20150528_00067_stKsd088@ëê_w´Q¬?b¯'@€E¬x¸=¢ê°
»AGDv20150528_00069_stKsd088@ëê_{Do?Zg~@€E¬²)=Tx
»AGDv20160630_00490_stKsd088@ìDoNQ?V¦@@€EžŸš=‹T
»AGDv20160630_00492_stKsd088@ìDr¼° ?D$@€EŸÌ=={ñ
»AGDv20170623_00571_stKsd088@ìIÙïJ%?ŒKV@€EŸ"×>Õh@Fø?œ(öf¾–EŸŸ
DɖáDƒáXAw=_ô§
»AGDv20170623_00573_stKsd088@ìIÝÕ?wUå@€EžÈÃ=$ ?Œ5è?ˆõÃV¾—PEž×D ãçD"-Ax'=m‡»
»AGDv20170623_00619_stKsd088@ìI<Ÿ|?í÷>@€E¥7®=œ‰t>mì?±ë…e¿•E£]qDÉÚ5DƒåÓAzÚ>ibð
»AGDv20170623_00621_stKsd088@ìI?E0?ÃP@€E¦3=á~Ö?"Ѝ?µÂf¾«…E¦ ÍD!HD"9'At¢=Þ¸
»AGDv20180326_00809_stKsd088@ìk‹,ÐK?(VÉ@€EµÕq=t=¹?üýþ@G®g¾ž5?Eµ"öDÉ°jDƒßðA'€h=ŸWP
»AGDv20180326_00811_stKsd088@ìk‹/(çÖ?©•@€Eµ£{=³¤@á?úáHe¾›¥ãEµþ¤D!ÕD"KžAÇ¾=·y
»AGDv20180327_00937_stKsd088@ìk¬ÀÉÙÓ?z*Ü@€E²c\=[k¸@#³Ý?úáHg¾–‡+E²DÉÇ3DƒÜsA':>
$o
»AGDv20180327_00939_stKsd088@ìk¬Ãþ\'?tК@€E²}3=c¹=ðn¹?ÌÌÍf¾\)E²^áD!/}D"1ìA'ÊÝ=Ü*í
»AGDv20180514_00120_stKsd088@ìqŸÚŒh"?\W@€EØþ…=·<"@X`©?Ê=qg¾›¥ãE×DÉöwD"jAz˜Ø=fÎ
»AGDv20180514_00122_stKsd088@ìqŸÝQ)h?‡Ü"@€EÙR=·'T>X	ü?å¸g¾'n˜E׏D!ˆ"D"žAz›=¡Æú
»AGDv20190804_00162_stKsd088@쩁wt±?Hç@€E»ó=hú1
»AGDv20190804_00164_stKsd088@쩁z'˜I?J9°@€E¼vì=pù@
»AGDv20190806_00272_stKsd088@ì©ÁFòÃ,?5Õ@€E£Ý¸=—BŒ
»AGDv20190806_00274_stKsd088@ì©ÁIž¯ƒ?bæ@€E£mì='¦d
»AGDv20190807_00259_stKsd088@ì©àÞ?0B?4Ôø@€E¬Õ)=§
»AGDv20190807_00261_stKsd088@ì©àál—?)äÚ@€E¬uš=³¨ 

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_90n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  173 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ÐéÑ[v20100324_00597_stKsb366@êþ0¼E?œp@€Eõ\=ª¾P>D,ì@\)g¾ˆ´9E¿D³
-DãAD/<d¨©ÐéÑ[v20100324_00599_stKsb366@êþ3>¡%?ã¡@€E½š= bt?\â‹@(öe¾š¬EÉ\Cè)ÛDR°ACóÜ<{uÐéÑ[v20100928_00299_stKsb366@ë'tBý¬?YGb@€E…3=²
ð:N`I?—
=f¾Ÿ;dE€e…Dµ?
D£–A@l<xÆ7ÐéÑ[v20100928_00301_stKsb366@ë'x5`µ?c†@€E'=¥Fè?7?Ž{d¾–E€îfCóbDïßA@Oî<'dÐéÑ[v20110903_00324_stKsb366@ë@Ɇ¦?/Z@€Ešì=ÔNe= á?Ž{f¾Š=qE˜e®D¹üD
QËArÁx<ñqÐéÑ[v20110903_00326_stKsb366@ë@Ínmq?3{c@€EšÃ=¼N°=³Àw?'ë…c¾ž¸RE˜\DÎéD
"jAr42=ÝØÐéÑ[v20110915_00437_stKsb366@ëA'À>‰~?%dT@€E¾I
=",Ô>Ë(A?¹™šg¾bNE»æD´øDAsxO=î¼ÐéÑ[v20110915_00439_stKsb366@ëA'Ãün¦?$0@€E¿=•-ü?:Žw?¬ÌÍd¾\)E¼ìCòK¦D­¢Asˆð=%HlÐéÑ[v20110930_00081_stKsb366@ëC_ÅÓÉÁ?khà@€E§g=¬B¬=~?¬ÌÍf¾‡+E¦2)D¸¹DhAt&¤=U¨èÐéÑ[v20110930_00083_stKsb366@ëC_É0ûË?TŸÈ@€E§Ã3=ÆÂÐ>•ì"?"záe¾aG®E¦ašDÎD
hƒAst0=¹ÐéÑ[v20111004_00228_stKsb366@ëCáôÒZ*?/tÒ@€E¦Bf>R(>Ì»?…¸e¾ß;E¥âfDµ\D ƒArä,<ÛALÐéÑ[v20111004_00230_stKsb366@ëCáøRÂE?.ž×@€E¦0®>XT>@ʯ?"zác¾‰7LE¦ÍCò^VD¿AsEF<ùWÐéÑ[v20120222_00390_stKsb366@ëUŒ>0?yϊ@€E®Ü3=ڗõ?»÷©?=p¤e¾"ýôE¯ÊöD¸æD
=ÓANWn<…ýÐéÑ[v20120222_00392_stKsb366@ëUŒA1"?s˜6@€E¯ì=žÁÔ?aÜ?=p¤d¾•E¯ŠDJòDxöANè<"BÐéÑ[v20120227_00766_stKsb366@ëV,DTï?åó@€EÀp¸=°–ˆ?¯q@8õÃg¾ˆ´9EÀ¶RDµ-ËD°ƒAMœ<ÏH
ÐéÑ[v20120227_00768_stKsb366@ëV,Wʗ?±@€E¿ 
=ɽ?!{"?þ¸Rd¾uE¿þ{Cñ·+D AMáZ<(šÐéÑ[v20120303_00513_stKsb366@ëVËݳ¿¶?oÂ@€EµÃ=À‹x?…x?8Qìf¾šŸ¾E¶‹D¹×D
ÝAM
+<"'›ÐéÑ[v20120303_00515_stKsb366@ëVËà։å?r›y@€E¶Š=ª,|>ފ?G®d¾'n˜E·J¸DLÍDŠoALÒl<©3GÐéÑ[v20120304_00482_stKsb366@ëVì~K_z?Q»@€E™Ïö=Ê ?—Øâ?uf¾µÂE›qD¸ÇDD
r ALѱ<nBÐéÑ[v20120304_00484_stKsb366@ëVìn"î?EÐÛ@€E™É¤=¡Û"?"	^?¼(öc¾ž¸REšD4)D`"ALâº<ï¦ÐéÑ[v20120309_00568_stKsb366@ëWŒmå;.?#x@€E¿¸š=Ç;%?©ý¨?Ê=qf¾›"ÑEÁD¸±D
ÖFAKüj<K»ÐéÑ[v20120309_00570_stKsb366@ëWŒqƒk?"äw@€EÁ
H=ß+?}Œ?å¸d¾\)EÀJ{DL‹DBAKŠ'<"~ÐéÑ[v20120310_00472_stKsb366@ëW«î¢¥\?1@™@€E¼Š>1'ˆ@h´6?·
=f¾†$ÝE¼É…D¸æD
AL'<WÌÐéÑ[v20120310_00474_stKsb366@ëW«ñŸ‹?3Øn@€E¼ff>)éý?
s¢?¡G®d¾†$ÝE»·
D4{D*òAKì&<SNPÐéÑ[v20120317_00578_stKsb366@ëXŠÅ¬r?€+@€EÉOH=Úy®>¥ä@®g¾r°!EÉ…Dµ(DðåAKz–<hhÐéÑ[v20120317_00580_stKsb366@ëXŠÉ_å™?)vY@€EÉR=î°ô>æÏo@ë…d¾m'hEȖ=Cñ§D¡üAKqÙ<ŒUµÐéÑ[v20120321_00542_stKsb366@ëY	ÎRt?2z@€Eº<\=²?,@OÔT?Ýp¤f¾'ñªE»Y3D¸ØBD
>éAJ¿}<s;ÐéÑ[v20120321_00544_stKsb366@ëY	Ñ\Ï?¢Ä@€E»…×=¼<@ n'?ÚáHd¾‹Æ¨E¼t=D=ÓD8ÅAJ—Ú<}œÐéÑ[v20120322_00334_stKsb366@ëY)ȯš?K
@€EÀȚ>hg±?"«@	™šf¾•EÁÍÃD¸ÕD
0ÕAK<¢rEÐéÑ[v20120322_00336_stKsb366@ëY)Ë`†S?Tç`@€EÀˆÍ>•
!A!µ\@0£×=¾—PEÂG…D!DB-AMI=ŽNÐéÑ[v20120322_00394_stKsb366@ëY*Pnó(?Ÿ5ó@€E´Q{>ؐy>Tœè?n{g¾'ë…EµR=Dµ/+D¬ÍAJë<Ã3äÐéÑ[v20120322_00396_stKsb366@ëY*Sëð)?\çl@€E³åÃ>«G?ZF®@c¾ž¸REµ¸CñÊ=Dm'AJ³d<ÍÔ#ÐéÑ[v20120327_00470_stKsb366@ëYÉiFY?^ÄV@€E")=•k$>ÅJ?W
=e¾‰7E"~öD¸ë;D
–AJhÖ<™‹'ÐéÑ[v20120327_00472_stKsb366@ëYÉl¬–v?nÐö@€E'éá=1Ä?
»;?(öd¾'n˜E"qD;D^˜AJ|›<"VÐéÑ[v20120328_00561_stKsb366@ëYéfÇå‡?~õ@€Ežn×=´žÈ@ùK?=p¤e¾'ë…EžúD¹šDñšAJ\Ó<Ç]:ÐéÑ[v20120328_00563_stKsb366@ëYéjD6¼?ˆð1@€Ež¤q>¼Ö?ËÙ#?E¸d¾–‡+EŸ'DmôDŸÏAJ'é<Ã>¾ÐéÑ[v20120328_00705_stKsb366@ëYêñ!€X?Rµ @€Ea==‰¹L@•:?¢\f¾¦éyE¥ìD¹ƒD
¤AJQ<…R"ÐéÑ[v20120328_00707_stKsb366@ëYêôèok?d6š@€EfÃ=ÁÉ>¾¤s?‡®d¾±&éE¢¸Dg}DVAIïÜ<s3rÐéÑ[v20120329_00856_stKsb366@ëZ"N
û?7oÈ@€E¶…=£Ä?,#?Ã×
e¾ŽÙE¶MÃD¸áÃDð"AIŽ,<C֞ÐéÑ[v20120329_00858_stKsb366@ëZ—¯Ý?9#Ü@€E¶H=¦OÜ?«É?záHd¾"záE¶V{D3…D0RAIÅZ<I¾ÐéÑ[v20120402_00644_stKsb366@ëZŠ3=Å?	½²@€E©Lì=íVK>AÒ?Ç®f¾ŠÀƒE¨¡…Dµ/DD"AIqÿ<f˜äÐéÑ[v20120402_00646_stKsb366@ëZŠáãà>ÿ¶@€E©s¸=³Ÿ ?Š'
@×
d¾—
=Eª®CñªD€1AIÌ`<fÙOÐéÑ[v20120506_00617_stKsb366@ë^ˊWl>ód@€E¶È=ØX=>Xr¿@(öe¾ˆ1'Eµr=D¸MPDSÇAF°õ<Ž³$ÐéÑ[v20120506_00619_stKsb366@ë^ˎ>æ|ý@€E¶œ=Ú©ÐéÑ[v20120515_00717_stKsb366@ë_셹­¶?Œƒ9@€Eo==ä=…´4?!G®f¾Ÿ¾wEPfD¸ÒÉD
֘AF*‡<°;¸ÐéÑ[v20120515_00719_stKsb366@ë_ì‰m¬×?‹_@€EX)=~8À?"–?(õÃc¾¥`BEÅHD¥D
¡7AFgŒ<¬µ¾ÐéÑ[v20120516_00649_stKsb366@ë`
¶Í²?"Qû@€E¼±3>e®>ý²@AG®f¾®{E¾i…D¸ÎD)ìAEóü<ŽôÐéÑ[v20120516_00651_stKsb366@ë`
+Â|?'O¦@€E¼#Í=Åö(?Ãï@
=d¾‹C–Eºî{De/D
XöAFÐ<oÎpÐéÑ[v20120519_00841_stKsb366@ë`lی]œ?žJ@€Eª=õœP?ƒ£Þ@
=e¾•E«D¸D¸µÛD\ZAEŸ:<Ž¿pÐéÑ[v20120519_00843_stKsb366@ë`lÞÒ®c?¯Œ@€Eª")=Š¸>«âÇ@%¸d¾•EªEqD8!D
0ÅAÉ<'°4ÐéÑ[v20120527_01163_stKsb366@ëamR—×Î?T®÷@€E½Í3>(¥?·d?Þ¸Re¾™™šE½¿3D¸ŠÁD{ÇAE_$<uôKÐéÑ[v20120527_01165_stKsb366@ëamV,¡?}
»@€E¾yö>9—&>Ù˨?®{d¾ŒIºE¾jD(åD
ìAE…¸<8ÒãÐéÑ[v20120530_00681_stKsb366@ëaÊ#÷?^> @€EºMH=€|ä>Õ?˜Qìd¾§l‹E»/ÃD¸ªáD'NAE)Ž<g·	ÐéÑ[v20120530_00683_stKsb366@ëaÊó³ì?eÀ+@€E»"ö=¶˜x=[?K?€d¾–‡+Eº£qDeD
LJAEA¼<|eªÐéÑ[v20120531_00401_stKsb366@ëaäÊ,C«?P'¦@€E›
¤>÷ð?õ|ö?œ(öf¾–E›%ÃD¸èÕD
`AE^'<$…pÐéÑ[v20120531_00403_stKsb366@ëaäÍï&"?JÎm@€Ešè{>''=G,1?Ç®c¾"›¦E™æRDc¦D_
AEi¸<@»ÿÐéÑ[v20120601_00457_stKsb366@ëbÕö?C@Q@€E¦R=´B8?äU÷?ñë…f¾£×
E§†D¸h9D3×AE=ä<rÐéÑ[v20120601_00459_stKsb366@ëbÙWD`?iúØ@€E¤š=¨?Ÿ~Œ?LÌÍd¾¡ÊÁE¥ÃDòDäJAE?Ü<U1ÐéÑ[v20120803_00191_stKsb366@ëiç1K'?|ÓJ@€Eu'=%0@~*ß?ë…f¾¢MÓEwn=D¸àJD
óçAFo¼<Ë ÉÐéÑ[v20120803_00193_stKsb366@ëiçTV?¢•	@€Eyž=C'Y?œ˜d?\d¾£×
E{æáDgÏD
¦ÉAF•†<ÿÁ™ÐéÑ[v20120816_00391_stKsb366@ëk'Ó—Qk?¥+¸@€EL²¸=Œ–|?Ô0?¸e¾«…EMîfD¸ÆÑDžÉAG£•<÷sœÐéÑ[v20120816_00393_stKsb366@ëk'ÖÓC?£¿[@€ELΏ=d§p@.Â>áG®c¾®{EMUD.%D
xBAG{å<ô~¢ÐéÑ[v20120828_00313_stKsb366@ëmCó?ƒM@€E¥L®=A;@>°š>úáHf¾° ÅE¦˜D¸ÚwDjAH"c<"ÐéÑ[v20120828_00315_stKsb366@ëmFjî?ˆq@€E¥k=pàH?PYŒ?¸d¾° ÅE¦¹ÃD{…D%AH{Q<¢5ÀÐéÑ[v20120829_00384_stKsb366@ëm#ñd1?&Öõ@€E«½š=¹M´?â?ê=qe¾/E¬¯ìD¸Õ¢DNFAHD&<B|ÒÐéÑ[v20120829_00386_stKsb366@ëm#8÷?0	×@€E«î\=‹T?ÿÞ?¨õÃc¾šŸ¾E¬¯
D˜D
ðƒAHk·<²EÐéÑ[v20120911_00190_stKsb366@ënÀ¿¢\·?6û@€E¬/®=ë‰y=Ä(§?ˆõÃf¾'hsE¬>RD¸ýHD
=AI"<\ÛÐéÑ[v20120911_00192_stKsb366@ënÀÂËKî? u@€E«zš=¶Ë?;Ñë?‡®c¾–E«x¤D¨ƒD¬AI°s<·ˆÐéÑ[v20120912_00416_stKsb366@ën⢤)ë??¿h@€E²"q=ƒßD@ô"?xQìf¾¢ÐåE³TD¸æ¨D
êÑAI¨t<ùÐéÑ[v20120912_00418_stKsb366@ënâ¥äËÇ?;X@€E²{¸=œœÈ?Ó?ª=qc¾©xÕE³N)DyXDôAI©Ù<*9ŒÐéÑ[v20120915_00127_stKsb366@ëo?ù\+?
`}@€E°p\=Ы"?"@
=e¾šŸ¾E±'¤D¹þD
ÙAJJ<'Ó£ÐéÑ[v20120915_00129_stKsb366@ëo?ü^•?'«@€E°g=¬¿ >Âý?ð£×c¾"záE°‰\D¿ðDKTAIþ<^"xÐéÑ[v20120924_00312_stKsb366@ëpb0ò?8a÷@€E£jq=®‰@S*Ü?ôzáf¾£SøE£7ìD¸ÚD
AJ›õ<VD+ÐéÑ[v20120924_00314_stKsb366@ëpb4(¼?5-x@€E£¬\=ˆ=<>Ú·Û?G®c¾¢MÓE£ð=DDšAK@¯<	#QÐéÑ[v20121006_00228_stKsb366@ëqá>gS÷?'¢/@€E''¤=°Ô>E|Â?†ffg¾œ(öE'z=D¸×øD
ç®AL¯s<BÐéÑ[v20121006_00230_stKsb366@ëqáAz^@?=»j@€E'Óf=¹ú´>ؾŒ?¸Qìd¾"ýôE'¹ìD…D
êáALài<CEÐéÑ[v20121015_00126_stKsb366@ësYï?Ɨ@€EªÈ¤=­vl?·ÀJ?Š=qf¾¹Û#E­.RD¸È"D
Ø´AMg<ú¾ÐéÑ[v20121015_00128_stKsb366@ës\øôž?.Œ@€EªÇ
=´^t?Iåm?ƒ×
c¾–‡+E«¶=DD
üZAMØ<'oÐéÑ[v20130312_00656_stKsb366@녋áŽ?d@€E'Úö>5J?ñfÃ?k…f¾r°!E'ø{D¹(BD»AhL¿<ÕIFÐéÑ[v20130312_00658_stKsb366@녋äZÓ5?e"e@€E'ìÃ=ûë?¢Æ?‡®c¾Oß;E'»\DG\DöAhx=å˜ÐéÑ[v20130317_00700_stKsb366@ë†,\›¼´?'@€E"3×>à6=¿?"záf¾ŠÀƒE"ÆD¹!XDõÃAgöé<Ð3§ÐéÑ[v20130317_00702_stKsb366@ë†,_ÍzÈ?"@€E"s¸=¾²,?‡b§?Š=qc¾'n˜E"qDŠ^DePAhcX<¹eÐéÑ[v20130327_00410_stKsb366@ë‡kSL8?%£¶@€E¦iÃ>™Ã>SÀ?}p¤f¾'ë…E¦ášD¹–DàåAi›h<ÓæÐéÑ[v20130327_00412_stKsb366@ë‡kYÁh?0µ>@€E¦k
>	>Äé=?§®d¾"t¼E¦b)D|œDJAi-°<ÌÐéÑ[v20130422_00247_stKsb366@늬p·ó¢??
@€Eº®=—¸?¾ž«?¨õÃe¾'n˜Eº
D¹>D×mAnQ"<ߓˆÐéÑ[v20130422_00249_stKsb366@늬t(;3?9–@€EºŸÍ=®uˆ>Ô"?p£×c¾"t¼EºC\D³TD&¨An`m<šŠÐéÑ[v20130617_00584_stKsb366@둣‡˜?&ٚ@€Ez=¯üà>÷¹·?šáHf¾œ¬Ey»3D¹0¼Dë…Auâ==jÐéÑ[v20130617_00586_stKsb366@둣Š2+?*rÚ@€E{²Í=¼Ø?Ÿ%p?Ž{c¾ž¸REzp{DrÑD®ÙAv]<ð^³ÐéÑ[v20130625_00810_stKsb366@뒧ςN¤?¤ëŒ@€EW(=h) >¾E? Y¾¾vÉEXšD¸õ`D
+AB!>[9]ÐéÑ[v20130706_00339_stKsb366@ë"¬Þñ?ñr@€E¤»f=–´@ƒÓý?™™šJ¾‹Æ¨E¤öD¹7DñAwÉ=ïÐéÑ[v20130706_00341_stKsb366@ë"ÐZK?"¬J@€E¤È=«Å?ßÑ@?³33d¾²°!E£5qD' D˜åAw8)=N5¿ÐéÑ[v20130724_00211_stKsb366@ë–A=ü9ø?:d{@€EË\=wA=\ãU?¦ffe¾OßEŽ§
D¹(ƒD
…Awßy=	ä¦ÐéÑ[v20130724_00213_stKsb366@ë–AA	†?HÁ¼@€EÖ=|ÀŸ?ÉÊ×?·
=d¾ˆ1'EŽœáDˆ!D‰ºAx!µ=OʔÐéÑ[v20130728_00740_stKsb366@ë–ũΫ?ö@€E˜
=Í>}>‡Ÿ?¨õÃf¾—PE—®¤D¸ßøD
ì)Awª×<÷evÐéÑ[v20130728_00742_stKsb366@ë–Ŭå¡Z?Ái@€E˜@\=«9x>¸0?¥¸\¾™™šE—¹\DÃD
Ñ'Aww‡=ò™ÐéÑ[v20130803_00563_stKsb366@뗃 ¹o?|Rá@€E'e¸=iÖ©>uH?"záe¾•E'nD¹2éD
}'Ay;}=@ê²ÐéÑ[v20130803_00565_stKsb366@뗃£þÀ?iÃ	@€E'Å\=pˆ¨>vña?‹…c¾œ¬E'D›TD
ÁAy~ø=h¾$ÐéÑ[v20130804_00728_stKsb366@뗤ºB;d?=l@€E•J…=¹F¼>Rw?ÌÌÍf¾¡ÊÁE"˜)D¹žD
ÜZAy…z=H`eÐéÑ[v20130804_00730_stKsb366@뗤½öe??U@€E•aá>}G>Fä?½p¤c¾ˆ1'E"®DqšD
÷žAy/Â=*( ÐéÑ[v20130818_00616_stKsb366@ë™cìŸÀ?+µ&@€E'ö=˜f¬>á•^?™™šf¾²-E'=ÃD¹ãD
´îAwÙ=αÐéÑ[v20130818_00618_stKsb366@ë™cïùó!?@;'@€E'9="­ì<Â5Õ?"zác¾'ë…E'^{DD
ÕAxaý=è»ÐéÑ[v20130828_00297_stKsb366@뚡É~Ê?,.ž@€E±=­,?cô?ž¸Rf¾›¥ãE°Q®D¹ÑD
È´AwT.=
Ó3ÐéÑ[v20130828_00299_stKsb366@뚡ÌL¯[?3Œ·@€E±Í=Ö[Œ?Êsß?´zá8¾'hsE¯õ×D‰XD
ύA|8=I<bÐéÑ[v20130828_00489_stKsb366@뚣Uu'?"~@€EÄ"š=štT?î€?•Âf¾'JEÁÊáD¹uD
íAw`‡=€1ÐéÑ[v20130828_00491_stKsb366@뚣XŽ!?)o@€EÄ]q=ßL>žºA?}p¤c¾ž5?EÂáD}ÓD
§žAy0<ߥsÐéÑ[v20130829_00046_stKsb366@ëšÂ"Â\Ü?9Ýþ@€E¥Ç
=–?,?ù_–?"33f¾Š=qE¤<D¸ü¤D
»×Ax'Û=@xÐéÑ[v20130829_00048_stKsb366@ëšÂ&)Åv?-††@€E¥—¸=§ÞŒ?·'?‡®d¾'hsE¤1\DyËD
ÁhAxñÔ=dÐéÑ[v20130829_00201_stKsb366@ëšÃ›l?âŽ@€E¦.q=¬ýL@	â? f¾ß;E¤í…D¹ÝD
¼þAy£=B½ÐéÑ[v20130829_00203_stKsb366@ëšÃät?$˜Ø@€E¥ñš=¯Ì°?ŠØô?´zác¾ixÕE¤¢¤D}D
±ìAx¤6=؛ÐéÑ[v20130904_00420_stKsb366@뛃•ì:ü?¢‰Ù@€E©û¤=³Uœ>—F1?ŒÌÍf¾¤Ý/E©¢{D¸æD
òA{¦\=ÛÄvÐéÑ[v20130904_00422_stKsb366@뛃™=s~?ôÃZ@€Eª¤=€¹ä>¹áv?ã×
c¾ ÄœEªB{DGLD
¯mAT>·1ÐéÑ[v20130906_00127_stKsb366@ë›À'¡ô?Zâû@€EÁo== xû>2d"?Ï\)g¾ŽVEÁ™qD¹D
Ž¨AxNµ=…‡ŸÐéÑ[v20130906_00129_stKsb366@ë›À…Ûa:?[ýŽ@€EÂQ
=tÁØ?®h?Þ¸R3¾¼jEÂ:¸D€öD$ZA{uÂ=˜''ÐéÑ[v20130922_00080_stKsb366@띿Ór³?h@0@€E'ZÍ=œ'X<äÏ©?œ(öf¾¡G®E'4{D¹}D
¢°AvÐÎ=V×ÐéÑ[v20130922_00082_stKsb366@띿ÖU1`?P™Y@€E'Eš=ŒŽ´>ó†?¢\c¾‹C–EÎ¤DoLD-AveO=(îÔÐéÑ[v20131004_00081_stKsb366@ëŸ@Ï^?*¬.@€E«ý¤=°(<?ª;Ñ?£×g¾bNE¬
D¹D
ɉAsš<àõ0ÐéÑ[v20131004_00083_stKsb366@ëŸ@·Ê?9]@€E¬P…="ý`@ È¿?¾¸R@¾\)E¬_HDu¢D
éHAufK=-nÐéÑ[v20131015_00079_stKsb366@ë  .'u?(C(@€EÀØ{=Á}>Q4?•Âf¾‡+EÁ3D¸îáD
ÙyAqka=fÃÐéÑ[v20131015_00081_stKsb366@ë  1"5|?*kÉ@€E¾¸=àü/?½Â%?Ž{]¾xÔþE¾	
DĂD
̋Arkõ<ã¼kÐéÑ[v20131016_00112_stKsb366@ë À¡¯‡í?EsÓ@€E¯é==¹¥|?qÚ0?"záf¾¦éyE¯·…D¸ý`D
²áAq)<úRúÐéÑ[v20131016_00114_stKsb366@ë À¤ötf?6l‰@€E¯o3=ˆÓ´>ÙJ?µÂc¾Ÿ;dE¯v¸DxBD
°öAr×=^žÐéÑ[v20131021_00123_stKsb366@ë¡`OžN?:À@€Eʒ\=ÎÊ7>†C'?‹…g¾Š=qEÊ<¸D¸áyD
‰üAnÜS<äÉÐéÑ[v20131021_00125_stKsb366@ë¡`"‹R"?7[L@€EÊpÍ=Ä3ä>¯Ù'?ƒ×
c¾Š=qEÊišD™ªD
¾%AoñR<îR!ÐéÑ[v20140329_00394_stKsb366@ëµIxõ¿à?Q½C@€E…'=Ue(?îÙ?O\)f¾«…E†)\D¹#uDˆsAO,{<FbXÐéÑ[v20140329_00396_stKsb366@ëµI|1¹á?[/@€E…½=Î\?¤Œ?:áHd¾¤Ý/E†RD|ÍD_ðAO
<uänÐéÑ[v20140606_00352_stKsb366@ë½ç`¸‡F?X1÷@€Ef…=Zæ‰>i'Í?W
=f¾ A‰EgYšD·1DS3ALpá<À˜ÄÐéÑ[v20140606_00354_stKsb366@ë½çe^º?70@€Egñ\=…L@pÑà?fffd¾­'hEkg×C÷ÙºDâAL"<¢¯§ÐéÑ[v20140607_00283_stKsb366@ë¾rQ;?ˆ4@€E…&R=Ž"Ä?›Æã?ÌÍf¾ž5?E-ìD¸ç+DÄALH<¯ÓÐéÑ[v20140607_00285_stKsb366@ë¾u[vÉ?@€E†Oš=¯%ë@ûÚ?
=d¾©ûçE'6DBD
îwALŽl<¾hBÐéÑ[v20140608_00535_stKsb366@ë¾#A#F?jZˆ@€E•>á=¤Ÿ¼@qy…?J=qf¾Ÿ¾wE•€D¹sD
%/AL+ƒ<dˆÐéÑ[v20140608_00537_stKsb366@ë¾#D_ö‹?Jàï@€E•æq=¥m\?Ôw?aG®d¾ŽVE–]
D>fDFÉALbË<RrðÐéÑ[v20140714_00421_stKsb366@ë¤ü§?Õ]@€E©já=¿A`AXõ+?ôzáe¾'n˜Eª	HD¸{DÆéALÍn<u
(ÐéÑ[v20140714_00423_stKsb366@ë¤ÿ¢øh?û{@€E¨w¤=µux?6ñ?Ñë…d¾'ë…E§¿®DND
ÂNALt<PR<ÐéÑ[v20140802_00031_stKsb366@ëÅ°}5á?%¨[@€E®G{=_ ='q.?èõÃf¾™‡E¬ñÃD¹
ÓD
ŸALÚ´<t/£ÐéÑ[v20140802_00033_stKsb366@ëųÍLz?4—â@€E¯2ö=½ Ô;Éyª?¨õÃd¾"÷ÏE­áDqüDH"ALé²<.9ÐéÑ[v20140802_00079_stKsb366@ëÅS
n?/Í@€Eªþ®=¸`>ÄÃb?°£×e¾™‡E©ÎRD¹îD
ÆFALƒ½<3iwÐéÑ[v20140802_00081_stKsb366@ëÅÃ	Õ?AÍJ@€E«	=bç0?4oÎ?\(öc¾–E©JDpÅDTîALÑJ<EïÐéÑ[v20140802_00127_stKsb366@ëÅ"Á?0|[@€E¨ê>
Û@X)¾?k…f¾šŸ¾E§Ü{D¸ÛD
ÃAL̇<È	ÐéÑ[v20140802_00129_stKsb366@ë҆¸?8 @€E¨wá=í#=`Òê?¨õÃc¾ÒòE¦B)DjòD
ú=ALËk<9aÐéÑ[v20140804_00182_stKsb366@ëÅ@¹ÎèÜ?c¥š@€E `ö=£ˆ=á®Æ?0£×d¾¥ãTEŸLöD¹()D
xBAM>)<F]BÐéÑ[v20140804_00184_stKsb366@ëÅ@½6fï?Oµí@€E ^{=¼;¯?MÏM?+…c¾²-EŸSÃD{DD97AM
Ñ<!8ªÐéÑ[v20140804_00230_stKsb366@ëÅA$í•o?X@C@€E9Ã=µ¡(?žc?—
=e¾¢MÓEœöD¹sD
Ç
AL×z<…ÐÔÐéÑ[v20140804_00232_stKsb366@ëÅA(mW?Zœ@€E¨¸=íd?@k<?8Qìc¾œ(öE›êÍD}DmAL×L<@ÃÐéÑ[v20140804_00422_stKsb366@ëÅC¾wŸ?"Óõ@€EŸg3=ƞ>©?†ffe¾­VE J{D¹ÓD¨ALö@<HyÐéÑ[v20140804_00424_stKsb366@ëÅC&é?"Ï@€EŸ?H=É|î>e²m?ã×
c¾±©üEŸ¤¤DLD
ÔJALñt<JØHÐéÑ[v20140804_00470_stKsb366@ëÅCe¹?G]õ@€E²Ã=Ñ?ŽdÇ?0£×f¾®—EûÃD¹ !DAMæ;Ëì"ÐéÑ[v20140804_00472_stKsb366@ëÅC'Ĩ¼?LÝå@€EšÍ=r€À>¼Þ?=p¤c¾§ïžEìD`DšALþf<@ŒÐéÑ[v20140804_00518_stKsb366@ëÅCóQW?C«@€Ešö)=®Òp?È1?ˆõÃe¾•E™µÃD¹}D
ÙªALλ<ʘÐéÑ[v20140804_00520_stKsb366@ëÅCöbGs?2Ø@€Eš"¸=ê˜?.¾¦@¸Rc¾¤ZEš5D")D
ùºAL{<I:ÐéÑ[v20140804_00566_stKsb366@ëÅDQ·ˆ?@ÀÍ@€E˜«>ߛ?& D?â\f¾ƒ•E—33D¸þ¨D
àsAL¶ä<TÕÑÐéÑ[v20140804_00568_stKsb366@ëÅDU1?B¥¨@€E˜Æ\> Kñ?`HU?õc¾ƒoE—c®D­ãD
ܜALáF<~?¤ÐéÑ[v20140817_00611_stKsb366@ëÆä¡ÏRä??9]@€E©r\=zÑ9>k]?±ë…e¾­'hE©
D¸îFD>%AMï<]µÐéÑ[v20140817_00613_stKsb366@ëÆä¥!ͅ?@¦2@€E©ç×=·"@l°?záHc¾ ÄœE©LRDgD
ÂòANª<
îÐéÑ[v20140911_00171_stKsb366@ëʶ¯T? ™Á@€E"á=æ¤Ñ>I>3?¡G®e¾ A‰EÃD¸ùªD#…AP}µ<:ƒ÷ÐéÑ[v20140911_00173_stKsb366@ëÊºÝ ?"˜@€E!š=Ã!8@#9¤?¬ÌÍc¾/E.Dp"D
ÉüAP›<Lr ÐéÑ[v20140923_00146_stKsb366@ë˃ZCó ?/£`@€EÉ{=–¼>7Æô@zág¾¡G®EžD±iãD´AQ¼&<¬ŸÐéÑ[v20140923_00148_stKsb366@ë˃_»M?T{ò@€EœšÍ=Ÿ @›N•?LÌÍc¾ß;EœCqDQºD
š=AQeñ<jjÐéÑ[v20150625_00202_stKsb366@ëíá8šž?YÐ@€EÂ8)>'%f=¹¿6?Àf¾Ÿ;dE¿mìD¸äjD̋Ay!|=HlÐéÑ[v20150625_00204_stKsb366@ëíá=›&?vk§@€EÃ{>M¡©?äÍ?¨õÃd¾¦éyE¿;3CÿûdD)hAzæ\=ð"éÐéÑ[v20150806_00304_stKsb366@ëó!Züö`?-[@€E¸‰
=I?Ì+Ÿ?«…;¾å`E·%×D¹<DæA|«=PÓÏÐéÑ[v20150806_00306_stKsb366@ëó!^Kj7?*ã.@€E¹/Í=¡qœ@(?¡G®?¾Š=qE·®¤D${DݑAyçŸ=/mŽÐéÑ[v20150829_00058_stKsb366@ëö³,'°?©rª@€EÃmf="´1=×ϛ?Î{f¾·ÎÙEÂæD¸í¢D%¢Ay18>-•¶ÐéÑ[v20150829_00060_stKsb366@ëöµÌ<?²ª@€EÂý=Šô<<}Ì°?èõÃc¾±©üE§HD^DpåA{ÞE>%‹QÐéÑ[v20150904_00171_stKsb366@ëöÀFf†?X¹@€E¹¨®=–Êä?Œ?hõÃe¾‹C–E¹šÍD¹®D`AuH)<Ï'†ÐéÑ[v20150904_00173_stKsb366@ëöÀI*€Ý?ºt@€E¹ŽÃ=ÏLˆ>œÕ¤?£×
b¾…¸E¹JÍCÿuÃDP´At·î=ëmÐéÑ[v20150906_00183_stKsb366@ë÷™3ÓA?®¡c@€E˜‰®=][·>ŒÓ?•Âf¾È1'E˜9…D¹-qDܜAwLj=ÛUÌÐéÑ[v20150906_00185_stKsb366@ë÷›ü4?Ÿ
j@€E—´)=à²I=•«ç?¡G®d¾¯²E—£ìD8ÅDØsAyÂ6=ö¹ÓÐéÑ[v20150907_00091_stKsb366@ë÷ô´Ó?0"Á@€Eˆ…á= +
@}§?£×
e¾ž5?Eˆ!D¹ÁD
ýqAuòÄ= RÐéÑ[v20150907_00093_stKsb366@ë÷÷ëŽÚ?,³"@€Eˆ¿f=¯ÚT=×rð?n{d¾¯ Eˆf{Cÿ°ƒD!üAt\1<¸%…ÐéÑ[v20160706_00487_stKsb366@ìòŪo?=ñ¼@€E'ûÍ="–"?f*6?333f¾bNEƒ‡ÃD¹…D
´AL¬<'Î÷ÐéÑ[v20160706_00489_stKsb366@ìö8‹¸?B.>@€Eƒ–f=°¢x<§$?W
=c¾'hsEƒŸ…D]ÓD$9AL"!<¢ŠýÐéÑ[v20170502_01092_stKsb366@ìB‹‹8©?™»n@€E¹¶==¥›0>GÝ/?˜Qìf¾•Eº öD¸äD0Ar4B={—êÐéÑ[v20170502_01094_stKsb366@ìB‹Žyªç?dÿZ@€E¹#®=qÎ!?Š9V? b¾¥ãTE¹é®D@öD
ŸLAqI<=1|9

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_91n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  192 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             Þe3"v20100411_00698_stKsb352@ëG£Â'?J[@€EH)>ïà>%\ä?"33f¾ŠÀƒ	EŽi…D°Î˜D3øBAMí"<"Þe3"v20100411_00700_stKsb352@ëG¦D}3?9KL@€E	Ã=¤õ´>ý…	?³33f¾'hs	EŽ¶)CސD4"œAMãO<EÀ'Þe3"v20110613_00876_stKsb352@ë5ÉÈ­N?@E@€Eן¸=ÿ†¡?}
¸?èõÃe¾ž¸R	EڊDµéªD'âA;vP<|"ÅÞe3"v20110613_00878_stKsb352@ë5ÉË|p?B@@€EÖêì=Ç4?ì@õÃd¾©ûç	EÚÛ®Có®D(IüA;od<'VòÞe3"v20110803_00804_stKsb352@ë<&èì¡?&7@€E'ž=>20Ç?¼&:@b\]¾‡+	Eí…D²=ËD/yA8w<Ð°Þe3"v20110803_00806_stKsb352@ë<&ëP*»?%Æ@€E'")>/P=º‡Æ@|(öe¾ŒIº	E'×Cä‹D/°ƒA8zb<²PÞe3"v20110817_00610_stKsb352@ë=ã IÇ?(ã@€E‹ïq>
À?Uì|@XõÃb¾š¬	EŒqD².D/-ãA7X<¨ÎÞe3"v20110817_00612_stKsb352@ë=ã#†Œ?
@€EŒ])=Å»ª=þß@«…e¾­V	E•3CäD/«TÞe3"v20110820_00524_stKsb352@ë>CfU	?+¥n@€Eg=\=‡ê`@Çù{@(õÃb¾Ÿ¾w	EjÍD²¨D/hÕA7u'<rÞe3"v20110820_00526_stKsb352@ë>Cj1—R?&«£@€EgÒ==Nø=Š15@C33c¾§ïž	Enê=C㟞D/Ï+A7¡Î<AicÞe3"v20110823_00335_stKsb352@ë>£_—dá?B@€E'=²s@Tðp@'áH`¾•	E"!ÃD²9PD/%qA7©»<Ž«pÞe3"v20110823_00337_stKsb352@ë>£bí•Å?/Ôi@€E'P=©]>—L@¸d¾bN	E'^CãüD/¢A7?ç<?j
Þe3"v20110902_00196_stKsb352@ë?á"D?6f@€E±CÍ=«ˆL=uä@)™šf¾–	E±{…DµÔbD'ÔîA6z<'‰CÞe3"v20110902_00198_stKsb352@ë?ᖇˆ?6ø@€E²	=ÃxÀ?ÁUÊ@Që…e¾™‡	E²ÍCò¨sD(B A684<h™/Þe3"v20110918_00388_stKsb352@ëAâ;Á²<?'tk@€E¢[š>&Ý?ä6@\)_¾'hs	E¤ÔRD²¦D/GðA6Ôc<® Þe3"v20110918_00390_stKsb352@ëAâ?fÝ°?»ç@€E¢N==¿¼>ýøí@[…d¾•	E¤ºRCãÞÙD/ãTA5¯¸<•TWÞe3"v20110929_00074_stKsb352@ëC@O…™‡?A`
@€E¯Z
=ÊhÌ?X@ÌÍe¾¨õÃ	E³)DµÒD'ËDA5"À<OÞe3"v20110929_00076_stKsb352@ëC@RÄ2Ÿ?:Ïú@€E®ÿf=³|Ü=ra~?ÈõÃe¾¤Z	E±ÍšCòäZD(MqA4ÿg<·ÖÞe3"v20120305_00483_stKsb352@ëW"Mà?$@€EÅf>_?ǔ7@ë…g¾ž5?	EǛ3D¶1D'U/A:îÜ<PÑñÞe3"v20120305_00485_stKsb352@ëW—‰Ã?3ðs@€EÅ_H=ôà?œL?ã×
e¾/	EÆg…Cô ƒD'æ5A;ï<?WJÞe3"v20120308_00794_stKsb352@ëWjÞ å?$ú@€EÕh¸=¤­@@z!@Z=qg¾¡ÊÁ	EÚöD¶3ÇD'!üA:ú–<'õ$Þe3"v20120308_00796_stKsb352@ëWjáœLÒ?$[2@€EÔ«Ã=ª‹€@›]}@n¸Re¾–‡+	EÕÈfCô/D'àA;1}<É4Þe3"v20120316_00526_stKsb352@ëXjµ þÓ?3
½@€E£==Êõ"?J!j@"…f¾ŽV	E¢ˆD²qyD.¢oA<ì<¯wÞe3"v20120316_00528_stKsb352@ëXj¸ç½"??Å|@€E£¶…=ë³ê@ ìY@*áHd¾Oß	E¡î{Cå\)D/,ZA;ÞÏ<]<"Þe3"v20120319_00459_stKsb352@ëXʨ-Ü?/A+@€E!¸>_=Ú½x@Pg¾bN	E›ñqD²|‹D.ªÁA;ô<‹èåÞe3"v20120319_00461_stKsb352@ëXÊӋÙ?)›@€E=>Q·?ÅC'@–{d¾ A‰	EžÐáCå‰üD/CTA;ît<¡;`Þe3"v20120323_00465_stKsb352@ëYI]ð%—?+…@€EÅ_¤=¯?Í/¸?'ë…f¾¡G®	EÄq×D¶4¤D&û…A<c…=›iÞe3"v20120323_00467_stKsb352@ëYIaD
K?RW	@€EÅ©=ÂYÌ?Ü'Õ? e¾¢MÓ	EƽqCôÛdD'¶FA<ëä<†•XÞe3"v20120323_00657_stKsb352@ëYKI<Ÿn?Kt@€EžôÃ=Ö3¦>¶N©?Ó33f¾‡®	EžÈöD¶	ºD'ZA=Cˆ<"²&Þe3"v20120323_00659_stKsb352@ëYKMLm?0–‡@€Ežq=¸s?j–?øQìd¾™™š	E Ð¸CóõãD(dA=Vž<5AhÞe3"v20120328_00849_stKsb352@ëYìq~²ã?J¥p@€EŠ;ì=…qˆ?´¥ê?Ü(öf¾¦éy	EŒ{D¶9D''A=|<ŠÖÞÞe3"v20120328_00851_stKsb352@ëYìu«˜ ?Pn+@€EŠ9==£´,?A­®?õd¾¤Z	E‹î¤Có³–D(
PA=ñ<ŒwÞe3"v20120330_00442_stKsb352@ëZ+.õV.?.@€E²\=ÄÝ>¨–Ä?\f¾—P	E²©ÃD¶žD'fúA=&<2bkÞe3"v20120330_00444_stKsb352@ëZ+2³`ë?&[9@€E²2f=Ñì¬>ë ?ï\)d¾œ¬	E´ó…Cô.ÙD'ÁyA=¿¡<2Z†Þe3"v20120330_00502_stKsb352@ëZ+³h²Ç?@€E«Šá=ê9'=ã*Q@G
=d¾™‡	E¬³×D²W…D.Ï}A=IË<–:|Þe3"v20120330_00504_stKsb352@ëZ+·l
?"o@€E«Ë=ÌEO?I9@.¸Rc¾—P	E®©ÃCäñhD/^ÉA=°*<x 6Þe3"v20120517_00653_stKsb352@ë`,­W?2øæ@€E¢¿ö=áwÉ>Ž‰?ã×
g¾ A‰	E£"fDµ÷+D(
/ACÛ:<‹^ÃÞe3"v20120517_00655_stKsb352@ë`,"d0V?'Le@€E£±®=³ÎT<0l¥?·
=e¾›¥ã	E£_…CóŸžD(›¶ACæŸ<=ÏFÞe3"v20120527_00922_stKsb352@ëai]õ7?XÉ@€E¥]á=±KÄ@ôŒ?ç®e¾˜"u	E¦¦=Dµ²éD("¬AEn«<Jh¯Þe3"v20120527_00924_stKsb352@ëaia%#Ñ? ™@€E¥ÕH=ÁÇ>¦˜o@'\e¾¥`B	E©öCò)ÛD(Ì9AEŠB<āêÞe3"v20120530_00585_stKsb352@ëaÉR'?Kn¸@€Eº€á>`"<>¿À¯@8Qìf¾"ýô	E»R¤DµÖwD(1AFE•<'È_Þe3"v20120530_00587_stKsb352@ëaÉ`´?D"/@€Eºîq>Yø>c=Ê@+…e¾Ÿ;d	E¼
CóqD("ZAFY³<¤£"Þe3"v20120531_00449_stKsb352@ëaå=~e·? ?t@€Eš¨ì=‹8=¬?ÁG®f¾Ÿ¾w	E›öD¶BD'køAEÉr<9XyÞe3"v20120531_00451_stKsb352@ëaåAEtÿ?,#@€E›-=´>À??x\?\)e¾—P	Eš¾ÍCóø1D'ßAF?<¥ÇÞe3"v20120601_00505_stKsb352@ëb	K4†Å?3–Ó@€E¥™×=£k>Mƒ?ë…f¾–‡+	E¦Å\DµÛD(ÕAF:™<u_JÞe3"v20120601_00507_stKsb352@ëb	OD›æ?,Δ@€E¦!®=±;<>ñðÓ@!G®d¾/	E§ÅÃCò§ðD(¨åAFSn<–×$Þe3"v20120602_00328_stKsb352@ëb)³ú¹?6ý$@€EZ{=§B¸>4v:?˜Qìg¾§ïž	E'®¤DµäþD(¬AF'l<HkÞe3"v20120602_00330_stKsb352@ëb)·Ñ³<?)Ê@€Eö=""?$…‹?ôzáe¾¬1	E'B¸Có?žD(†úAFXX<FZFÞe3"v20120628_00355_stKsb352@ëecè'Åî?VZ@€E"Wì=ʶ>ì@záf¾¢MÓ	E•~DµÇÇD'òÑAIù·<—ô‰Þe3"v20120628_00357_stKsb352@ëec졞¡?@€E"\=Ú3?H–¯@
=qd¾ŒÌÍ	E"LfCòÑD([TAIòg<Šž"Þe3"v20120712_00406_stKsb352@ëg'fjÃ?[¿£@€Eˆb=€ö0>½{Ð?ffff¾¤Z	E‰w
DµÓ\D'ðAK¯-<Ž +Þe3"v20120712_00408_stKsb352@ëg'j&D7?_œä@€EˆôH=Åm™=Û=N?c×
e¾ A‰	E‰å®Có]'D(˜BAK¼Q<¯ºdÞe3"v20120716_01207_stKsb352@ëg¨6½9?R˜ñ@€E&š=Ýg@?ŒÌÍf¾›"Ñ	EÃ×DµÙºD(ÝAL4<›zèÞe3"v20120716_01209_stKsb352@ëg¨9ã?iR¤@€Eo×=½ç?83"?‹…e¾š¬	E2)CóeÃD(†úALû<¢\Þe3"v20120812_00487_stKsb352@ëkµ;ì??}º@€E'S…=¦:@>:ï4?Tzág¾­'h	E'UÃDµâÙD(APA-<Ú PÞe3"v20120812_00489_stKsb352@ëk¹O?z`¶@€E'­f= àX>ñŽ?Y™šd¾ž5?	E'sšCòËDD("APJC<²¢ïÞe3"v20120815_00110_stKsb352@ëk`îϬ?6YŠ@€E€Ò='ß>àëÂ?ž¸Rf¾ž¸R	E€j¸D¶ÝD'hBAPÐó<hìËÞe3"v20120815_00112_stKsb352@ëk`G?L¤Ç@€E€Òš>>•??"záe¾¬‹D	E€vfCóyXD(AQ><U•…Þe3"v20120817_00446_stKsb352@ëk¤^Šz?†"\@€ESå
=‰l?M«ˆ?ë…e¾¥`B	ES*áDµÙ'D(1AQ
n=Þe3"v20120817_00448_stKsb352@ëk¤!µíb?€«Z@€EV3×=€x€=—º?Š=qd¾¯ 	EV|Có¢D(³3AQX<ñ÷ÒÞe3"v20120818_00674_stKsb352@ëkÅ+"‹?ƒˆ@€Eš%ì= Â"?ED?}p¤g¾ŽÙ	EšM
D¶ßD("AP²Ý<ÑçSÞe3"v20120818_00676_stKsb352@ëkÅ.Ø«'?o&@€E™¥)=›ŸÌ?^eo?fffd¾¶E¢	E›‹
CóÄD(|AQ[y<³¹Þe3"v20120828_00457_stKsb352@ëmgªŽ‰?d}ö@€E¦èá=šT<÷§p?Tzáf¾¬1	E§ÍD¶D(AR¥•<Â8Þe3"v20120828_00459_stKsb352@ëmjÐîÅ?v"Â@€E§ç
=æ"â>þ7C?B\e¾ A‰	E§l)CóD(RARˆ³<‡ÔÞe3"v20120909_00317_stKsb352@ën\¡†x?;Q@€E¢/Ã=…àD@`Tß?•Âf¾–‡+	E£N¤Dµí‰D'Í/AT¨ž<ŽCÞe3"v20120909_00319_stKsb352@ën_ܪ?@Ÿ-@€E¢¥==´¡?–ÇÅ?Ž{d¾£×
	E¤GšCó®D(_¾ATèÜ<ux'Þe3"v20120912_00319_stKsb352@ënáÐ2óG?0¹@€E°j=¥U€<yYÓ?Տe¾Ÿ¾w	E²•®DµçdD'ÚoAUy<"4Þe3"v20120912_00321_stKsb352@ënáӎÓ?Bª@€E°®=©‰è?dì?Ó33d¾ž5?	E±ý×CóLjD(q‰AU/&<¤ÊæÞe3"v20120919_00224_stKsb352@ëoÁFb_œ?jÅ@€E•Ÿ>"Éð?YVó?Ýp¤e¾‡+	E–µÃDµó}D'ÒÑAVu<—wmÞe3"v20120919_00226_stKsb352@ëoÁIðYD?"L(@€E•¾á>)T?ØÑ.@,(öd¾"t¼	E—qHCó6ÉD(r^AVÞô<£‡MÞe3"v20121005_00182_stKsb352@ëqÁ˜ªæô?"ž@€EDá=ÔS?T–Å?333e¾"zá	Ew\Dµí²D'ñAX=+Þe3"v20121005_00184_stKsb352@ëqÁ›¾<f?~¢U@€E;á=£h>¢|f?5e¾¢Ðå	E®fCó¤ZD(ŠAX7><ϼòÞe3"v20121014_00234_stKsb352@ëràƒæN©?+oX@€EÉ}=µ{ @"­?ç®e¾˜"u	EËÀ=DµìZD'ëuAYÁ÷<¬sõÞe3"v20121014_00236_stKsb352@ërà‡<4d?)s@€Eʝö=¼æÐ?P=¾?ٙše¾—
=	EÌCÃCóvFD(…`AYè <¥*îÞe3"v20130315_00615_stKsb352@ë…ëÊfuÖ?$h[@€E˜¥Ã=¬0¯?;é;?Ã×
f¾/	E˜âD¶DÅD&Þ5Ah!S=ÌÌÞe3"v20130315_00617_stKsb352@ë…ëÍ¥š"?&ô@€EœB
=|jÑ=ÌP?®{e¾—
=	Eœ<{Cô¨"D''-Ah0§<ðiÇÞe3"v20130325_01125_stKsb352@ë‡-ðë?¸
@€E—Ã=²t@E23?ª=qf¾"zá	E—$D¶ZD'NFAg«Ð<Ø¢‡Þe3"v20130325_01127_stKsb352@ë‡-3Um?Þ8@€E—¡q=›ØL>Sȹ?¾¸Re¾¥ãT	E˜#HCô&FD'ä¬Ah±Î< óÞe3"v20130421_00702_stKsb352@늌©"ýx?øÑ@€E²£®=ôè¿?qʎ?Ç®f¾'ñª	E³M\D¶‰?D'DZAfµ<é	^Þe3"v20130421_00704_stKsb352@늌­*1?/6j@€E²"á=¹ùÀ?$ïû?£×
d¾›¥ã	E²¦Cô0bD(ðAe«{<ä…Þe3"v20130714_00540_stKsb352@ë•7 ¸²?¤@€E®G
=»'?ùQ…@\e¾¨r°	E¯>¸D¶šD'MãAM"~<£¦"Þe3"v20130714_00542_stKsb352@ë•:\ç?Š@€E®Çš=Îvq?÷U8?úáHe¾£Sø	E¯AqCô…D'Í¢AMŸq<™¶ñÞe3"v20130724_00691_stKsb352@ë–F	u9"?S8@€E‰ìÃ=œ¥>Ť?Ž{e¾¥ãT	E‹|fDµúFD'ÓdALj<•ÞŒÞe3"v20130724_00693_stKsb352@ë–F
E£?=a@€E‰ö¤=kљ;ùÍB?˜Qìe¾§ïž	E‹¡Có€åD(Ž¨ALFÌ<T9ùÞe3"v20130801_00125_stKsb352@ë—@×??%}@€Ezʸ=œÉ?VÔ?±ë…f¾¯²	E|ÝD¶ËD'!šAJ…ƒ<6)¡Þe3"v20130801_00127_stKsb352@ë—@Ugæ?3ší@€Eyæ)=Ñ(ò=¡ †?Ç®f¾ž5?	EzmCô7LD'дAJÅs<QÛúÞe3"v20130801_00557_stKsb352@ë—C¶éŒ?F®‰@€EntR=µî ?aùe?'\e¾˜"u	EoaìDµø¼D'½²AJ´Œ<llÞe3"v20130801_00559_stKsb352@ë—CÅÊd"?=hŽ@€Eo®=¤Ì?eìH?ª=qd¾Ÿ;d	Ep­Cóz D(D)AJ¨A<A?«Þe3"v20130802_00699_stKsb352@ë—dÐg?2Ä@€E'Áì=§)°>÷î3?Ü(öf¾ß;	EƒRD¶rVD' ´AJS=<‡´ÔÞe3"v20130802_00701_stKsb352@ë—d'åU/? €Z@€EƒJ¸=½»"?§u?ìÌÍe¾ž5?	E"±\Có©XD(hÅAJŸú<yǜÞe3"v20130803_00611_stKsb352@뗄Q§?Ik7@€EŒ'{='ÝT?´û?"zág¾¢MÓ	EâÍD¶V¨D''AJUE<z¼Þe3"v20130803_00613_stKsb352@뗄‡îÌ?<Æ@€EŒÞ=†Ë?«›?µÂd¾¯²	EŽšCó•D(b=AJH<krµÞe3"v20130804_00776_stKsb352@뗥ûZ?Eâ;@€E•Àá=ì|·?u¹=?aG®g¾'ë…	E–ÙqD¶[øD'¢AIÌ´<J˜9Þe3"v20130804_00778_stKsb352@뗥'—?>ò·@€E•ý==¶t\?Wz?°£×e¾ž5?	E—ôRCó‡LD("ÝAIÙ7<€SìÞe3"v20130818_00568_stKsb352@ë™c‹·Ä'?QÛ@€E‹Á)=ÅFÄ=V‡l@LÌÍg¾Ÿ;d	EŽ]ÃD¶]D'œîAGN»<w<Þe3"v20130818_00570_stKsb352@ë™cŒ4¬?¯@€E‹zö=«y=Á÷Ó?Ñë…d¾§l‹	E6fCón¸D(qªAGVJ<MëÞe3"v20130827_00276_stKsb352@뚁e$ù?`T@€EŸí¤=Öã»@>b?ôzág¾»dZ	E¤}\D¶MXD'¤AEÞ<hÁ§Þe3"v20130827_00278_stKsb352@뚁h"‰9?,˜½@€EŸÎ\=÷ x>ô"?ï\)d¾Ÿ¾w	E¡<¤CóD(ròAF
L<pf Þe3"v20130827_00468_stKsb352@뚃	!¼¾?:oï@€E¦;q=žo>·Ž|@®f¾³33	E¨OHD¶ZáD'ßßAE€X<l¹Þe3"v20130827_00470_stKsb352@뚃¨?!Ï®@€E¦€)=ßû?ٟî@E¸d¾½p¤	Eª2RCóN¸D(v%AE»<,fÞe3"v20130828_00441_stKsb352@뚢ôJàN?Öb@€E¿³×=»<>¾!@\f¾ŽV	EÀý
D¶jD'®5AE‹c<ƒeÔÞe3"v20130828_00443_stKsb352@뚢÷ª5ô?.@€E¿»…>a?Uêú@áHe¾¤Ý/	EÄìCó'ND(‰‰AEÉÆ<yW÷Þe3"v20130830_00406_stKsb352@ëšâÕMúµ??ß@€E–Â==÷˜·?‹oÉ?¦fff¾‰7L	E—*D¶r¨D''-AE©<{fÞe3"v20130830_00408_stKsb352@ëšâ؏'?3í@€E–Ž…=É00?ŽX@…d¾˜b	E˜ð{CóÄþD(PÕAE¥ð<ƒýÞe3"v20130905_00094_stKsb352@뛡ˆ§c²?#æØ@€E²ÀÍ=­4è=œ£–?ï\)f¾˜"u	EµSÃD¶L)D'"ACÎR<MOFÞe3"v20130905_00096_stKsb352@뛡Œ1À?¡@€E²Ø3=˜˜>œú³@zád¾¨õÃ	E¶¸CófFD(RáADû<‡jÈÞe3"v20130906_00223_stKsb352@ë›Á^Þøs?]7@€Eò®=j&ð>4?O\)f¾¦éy	Eŧ×D¶QãD'eãAC":<·åÞe3"v20130906_00225_stKsb352@ë›Áb6¶ ?†@€EÃÈá=ލ|?ïó?Tzád¾¤Z	EÄÎ)Có"¼D(?ÏACªæ<Ä+Þe3"v20130909_00110_stKsb352@ëœ í˜#?.Åÿ@€EÁYH=ü&;ÿ?Ç®g¾bN	E‡
D¶ZúD'Ž5ABØ|<MC?Þe3"v20130909_00112_stKsb352@ëœ ðpÛµ?2ü@€EÁ/¸=ê'>"®x@®d¾•	EÂøCó@ƒD(`´AB÷M<ú Þe3"v20130921_00128_stKsb352@띠«AÇ?W‰]@€EƒQq=¡?®0?c×
g¾±©ü	E…GìD¶KžD'ÛA@|n<ŽÝâÞe3"v20130921_00130_stKsb352@띠¯??Y€~@€EƒEö=¾"¸?Ô¹K?hõÃd¾•	E"áCó=D(YËA@p¢<žÚÍÞe3"v20131004_00177_stKsb352@ëŸ@ËBŽp?,ÖÁ@€E¢†=¹U =Ĝ?¦ffg¾›"Ñ	E¥L¤D¶eD'¬A=ìÆ<ÝWÞe3"v20131004_00179_stKsb352@ëŸ@ÎZKP?2ǃ@€E¢)==Ñß=Í@õÃd¾¥`B	E¥ÖCóÅD(~úA=ò9<SH¸Þe3"v20131014_00127_stKsb352@렀rd¯?:äß@€E¯U=>Š"=ÿÎD?úáHf¾"ýô	E²zÍD¶Q'D'ÆÉA;ã­<j›Þe3"v20131014_00129_stKsb352@렀u±?9ñª@€E¯Ðì=ýeÐ?ÈL@!G®e¾"ýô	E³ƒHCó‡
D(´œA;º<`í"Þe3"v20131015_00127_stKsb352@ë  'cd©?7œ«@€EÃi\=úÈg=úf?å¸f¾Oß	EÆÉqD¶eXD'©ÛA;ó¯<¨ø5Þe3"v20131015_00129_stKsb352@ë  •·<B?9YY@€EÀÍ==òÅ>°£@33e¾ŽÙ	EĎ)CóŸD('ÁA;¥œ<JŸþÞe3"v20131019_00127_stKsb352@ë¡ —û´Â?=g @€E¿¹…=¢"Ä=µ@{g¾"ýô	E°ÍD¶kçD'¸öA;H#<k™vÞe3"v20131019_00129_stKsb352@ë¡ ›‡°c?<›×@€E¿Q\=đŒ<±Z?Ü(öe¾•	E½
CóۅD(\þA;O¬<${›Þe3"v20140531_00312_stKsb352@ë½#y‰´?MI@€EŽ}ì=΂÷>Ñ›@¸f¾ A‰	E2D¶‰²D'1A5,<qðœÞe3"v20140531_00314_stKsb352@ë½#|ìõ·?@Ò@€EŽMÃ=Ù¤?â…@(Qìf¾¢Ðå	EŽ\CôBÑD'·;A5xH<KeÞe3"v20140605_00478_stKsb352@ë½Â¨"5?9ÅÁ@€E"=ÆIô?>[h?¾¸Rf¾—P	E"fD¶†D'	yA5Ûì<…'éÞe3"v20140605_00480_stKsb352@ë½Â«A<5?E/@€E"<==ºY0@1·n?×
=f¾™‡	E"1®Cô=/D'ÒÁA6§<"šÞe3"v20140607_00427_stKsb352@ë¾Ø_ó0?°R@€Eiqì=Ï^ê@›ž?ffff¾§ïž	Ejð{D¶dD'TA6cŽ<ِºÞe3"v20140607_00429_stKsb352@ë¾Ûí¬k?‡{F@€EkÈ=‰D?2i?O\)f¾²-	EjÅCó\D'ß}A6…<Î>3Þe3"v20140616_00257_stKsb352@ë¿!Î,R?¢$Æ@€EÐË>±X?"Þ?'\e¾¡ÊÁ	EÍfD¶uÓD'$þA6çñ=³yÞe3"v20140616_00259_stKsb352@ë¿!ÑLλ?ãÉ@€EÎE>	=>Ñáõ?\(öe¾«…	EÎHCôgðD'ä¬A6îò<ƍjÞe3"v20140616_00593_stKsb352@ë¿%4rˆ?`ü@€Eœ¶H=p29>>³J?·
=e¾¬‹D	Ež±qD¶P1D'AªA7{<`]ñÞe3"v20140616_00595_stKsb352@ë¿%7¡¬ã?Qý"@€E'¸=–|Ì>—_ü?øQìe¾¨õÃ	EžóHCóx"D(3A7
Õ<Nô6Þe3"v20140619_00319_stKsb352@뿁z֕£?˜É¤@€EÞÀÍ=£Œ@Tž?s33f¾¢MÓ	EÜìöD¶uqD'¬A6ð<ïTÞe3"v20140619_00321_stKsb352@뿁~
?¤Žb@€EÝ°)=®\˜=ª™~?ž¸Re¾ž¸R	EÛíÃCóäþD'õ²A7<ügGÞe3"v20140619_00511_stKsb352@뿃˜£O{?›^;@€E°‰
=¦z=°€n?\)f¾¨r°	E¯#qD¶l)D'A7Ä=ÜÀÞe3"v20140619_00513_stKsb352@뿃›öE—?›e>@€E°Š)=í%a?X$h?O\)e¾¢Ðå	E¯E
Có^D'øöA7!D<è;Þe3"v20140624_00371_stKsb352@ëÀ#¨&)µ?AºN@€E}
=Ÿíˆ?£>C?ï\)f¾½p¤	E'YšD¶f-D'.fA7¦9<'ì—Þe3"v20140624_00373_stKsb352@ëÀ#« q?U8ã@€E~¬R=µ1à>6Ç?\f¾ A‰	E~'…Cô!D'äþA7ÔÄ<{½BÞe3"v20140702_01231_stKsb352@ëÁ)§Î ·?N'd@€E—­Í=‹rÔ> p¸?§®f¾/	E™*¸D¶5D'åA8Ši<ƒ
Þe3"v20140702_01233_stKsb352@ëÁ)«>[?J=C@€E—z×=Ø7'=Á¨?Ó33e¾Ÿ;d	E˜æRCòÐD(¾fA8"Ü<h{
Þe3"v20140706_00437_stKsb352@ëÁ¦WYþ¤?'á@€E =š>݄ä>!ë@,(öf¾o²	Ežf¤D¶DD'ÏðA9Wß<Éð‹Þe3"v20140706_00439_stKsb352@ëÁ¦ZàV?™jÛ@€E >ÚÜ->#þ½@$záe¾vÈ´	EÓqCò¶ÉD(Ž%A9M
<É ÀÞe3"v20140713_00466_stKsb352@냣—T?3ƒž@€E³(…=†È>ç?Ï\)f¾bN	E²µ…D¶+#D'l)A9Ž< xäÞe3"v20140713_00468_stKsb352@냦õlÿ?7áL@€E²á=¤ÚD>Ë5;@33e¾›¥ã	E³\CòØsD(/ßA9µú<WyÞe3"v20140816_00067_stKsb352@ëÆ¿g	äÛ?[þl@€E¶Ç¸=}mØ>µsâ@f¾—
=	Eµ¸ÍD¶\D&àsA=׎<˜Ú3Þe3"v20140816_00069_stKsb352@ëÆ¿j®o??Q†@€E·¯=ƒÙh?¢+-?®{d¾/	E·ÎÍCó×ðD(A=•?<ƒR,Þe3"v20140816_00115_stKsb352@ëÆ¿Ú§ @?Eö@€E´ìH=½à?2Ç@ë…e¾Ÿ¾w	Eµ3ÃD¶smD&ÿmA=‹!<Š Þe3"v20140816_00117_stKsb352@ëÆ¿ÝÿT‰?G—Ï@€E´ƒ3='\D@i?p¤d¾ Äœ	E´Ò=Cóä{D(A="b<4ðÞe3"v20140816_00163_stKsb352@ëÆÀL@ZŽ?5¼w@€EµÈ=³ >L?Ç®f¾–‡+	E¶7…D¶lƒD'*A=Çü<W;tÞe3"v20140816_00165_stKsb352@ëÆÀOµº·?5Vø@€E¶Í>	û¡>*"T@ë…d¾'ñª	EµÆCó¾D(ÙA=¸\<7äŸÞe3"v20140829_00235_stKsb352@ëÈbºÕÿ?-l@€Eœá=¿ü>ˆTd?«…g¾¯²	E…BáD¶UìD'¬¼A?G%;ú´Þe3"v20140829_00237_stKsb352@ëÈb#J
??çI@€E¯)=Ö£s>àn?ï\)d¾'ë…	E'e\CóvFD(u¢A?f*<`9Þe3"v20140829_00379_stKsb352@ëÈcgÀ"ð?>Æ@€EoÀ)= @t?ÖWø?øQìg¾—
=	Er4¤D¶[ÏD'»A?X<yœÞe3"v20140829_00381_stKsb352@ëÈck@»\?:'x@€Eoܤ=š:ºzó@ £×d¾—P	Es-ÃCó‡D(£TA?L<'zîÞe3"v20140829_00523_stKsb352@ëÈd¶Â^à?`…@€EpKÃ>ƒ/?Ì?У×e¾šŸ¾	ErfD¶bD'Ë3A?"<£ÙÞe3"v20140829_00525_stKsb352@ëÈdº¾\È?D"!@€Eq'{=òŸZ@@Cä?æffd¾ž¸R	Es«®Có²D(ɚA>ìž<"¿¡Þe3"v20140830_00324_stKsb352@ëȂV"°!?5*	@€E€Á)=r|=oª?ÈõÃf¾'n˜	E'íšD¶dþD'ž˜A?w!<9–4Þe3"v20140830_00326_stKsb352@ëȂZ&LE?-ŽI@€E
f=Š*D?w~?àd¾›"Ñ	EƒÀöCó±ªD(‰šA?Hu<.AÞe3"v20150711_00083_stKsb352@ëïߦ폻??ßá@€EßÍ3=ŠXÌ@uˆ?¹™šf¾""	EÝýqD¶uD'ºAh%=99Þe3"v20150711_00085_stKsb352@ëïߪTâÛ?AlX@€EßL=+(?›?Ê=qe¾\)	EܱìCóÐåD'ÔÝAgÄ·=
ÎÞe3"v20150829_00106_stKsb352@ëöçÚo?¿RQ@€EÃ7q=ƒëü?Ñ?Tzáe¾¯²	EÄÎöD¶ÝªD&ñšAcþŽ=¦0^Þe3"v20150829_00108_stKsb352@ëöÜò4?·ð@€Eî=ž(?«5Ö?LÌÍd¾­V	EÅNCõJÁD'Û#AdFw={¨ÇÞe3"v20150907_00475_stKsb352@ë÷#}ÈRj?IÚÁ@€E‹ÐH=¿<?.dï?€f¾"zá	E‹ô=D¶Ò5D&Ö%Ab‹Ù<ÌdPÞe3"v20150907_00477_stKsb352@ë÷#€ÂŸ?CÝ@€E‹¤á=ÔØj?²'?Ž{d¾–‡+	EŒáCõD'¿¾Abùh<æ¿ãÞe3"v20150917_00211_stKsb352@ëøaDø'£?æ¿@€EŸÂá>Üü?9p?µÂg¾ž5?	E K\D¶°)D'üA`|	<¿Ú¦Þe3"v20150917_00213_stKsb352@ëøaGÈEÿ?@€EŸ¶\=²P?v•{@ffc¾'n˜	E Cô²D(	ªA`§À<àòÞe3"v20160714_00136_stKsb352@ìóú¹?1#¦@€E|ÿ=©"ˆ>© @%¸f¾ž¸R	EP=D¶|œD'1ìA7uª<Vì Þe3"v20160714_00138_stKsb352@ì÷n%ø?8`@€E|à¸=²†°?ŽJ?øQìd¾šŸ¾	E€2{Cô5ÃD(ÛA7°<€Þe3"v20170623_00883_stKsb352@ìIwt–*?…«Ó@€E–	H=cÈh?"žH?Y™šf¾¬1	E•D¶ë¾D&Æ5Ac¼~=:žƒÞe3"v20170623_00885_stKsb352@ìIzoGa?ŠqL@€E–q=""t@C÷?W
=e¾®{	E•O3Cõ?D'¥`Acù¸=4eÞe3"v20170628_01461_stKsb352@ìIªÄçU?šÏ@@€E"q=G @l,ª?E¸f¾œ(ö	E"¡3D¶éD&Ñ'Ad
=f"oÞe3"v20170628_01463_stKsb352@ìIªÆÚox?CÑ@€E'Í=',P@}È$?\)d¾³¶F	E'ü¤Cõ ÅD'дAd~g=58¨Þe3"v20180402_00813_stKsb352@ìlkd›¥ã?Hh@€E^Í=ð!Ä?ä–C?‡®f¾¯²	EŽh)D¶ñ¢D'ÑhAFŽ<"¬Þe3"v20180402_00815_stKsb352@ìlkgsç®?L÷@€EŒ=å´±>¤ôY?¼(öe¾Ä"	EŽúÍCõ›…D(¿¾AFos<«öbÞe3"v20180525_00673_stKsb352@ìs q?œ'í@€E«Ú
=… ›>U:D?f¾¢Ðå	EªÏ\D¶©ÃD(´ABJ§=
–ðÞe3"v20180525_00675_stKsb352@ìs)½ê?•];@€E«ºì=¢´?S´??#×
e¾ž5?	EªmšCô£¶D(ô{AB4ë<éÇÞe3"v20180525_01009_stKsb352@ìs"V¼O?‹m@€Eš¦¸>;g6?ÀÏî?У×f¾Xb	E˜h{D¹€)D1qACA<ãB®Þe3"v20180525_01011_stKsb352@ìsˆžŸ?'ƒ@€EšÁ¸>KÞÐ?Dþ€@¸e¾'\	E™¨CáÙD2³ABï%<ßBßÞe3"v20180526_01057_stKsb352@ìs,k'"¼?¨"@€E·ÿ
={S?N£?\)f¾¨r°	E·ˆ¤D·&oD'–AB.â=*8Þe3"v20180526_01059_stKsb352@ìs,nŒ^?´¨u@€E¸J=j"(>¯è«?333Z¾Ï\)	E¸gÃCööFD'ùAA°†=¼
rÞe3"v20180805_00229_stKsb352@ì|†é™?>[@€E'T3=ÏòÞ?"dú?€f¾œ¬	E'(¤D¶ÒÉD'STA>0ã<¿zÞe3"v20180805_00231_stKsb352@ì|‰å!?Dòª@€E'93=ÚÆÛ@!'Õ?½p¤d¾—
=	E¦áCõ9D(VA>2<y{Þe3"v20180812_00511_stKsb352@ì|âÉoÐr?VÀJ@€E‡Ø
=ÌIP>÷-?ë…f¾¥ãT	EˆsD¶¬ÅD&cdA=Þ|<ªªÞe3"v20180812_00513_stKsb352@ì|â̶ýX?;5@€Eˆ%=¡?/pÔ@×
c¾¨õÃ	E‰–Cô ÅD'"NA=þÀ<+ÈÞe3"v20180826_00211_stKsb352@ì~¡¯^ƒ?8'w@€E"Dš=Á™@?ԛº?â\f¾ž5?	E"ùšD¶»D&}²A<œ
<6ÖÞe3"v20180826_00213_stKsb352@ì~¡²5Þ?R»‰@€E"œ{=ot?Eé°?ž¸Rc¾¨õÃ	E"ÇCõ¤D'4A<°r<)‡Þe3"v20180830_00178_stKsb352@ì!ŸÂþ?XJ(@€Eí×=¾ìå?	6R?Š=qe¾˜"u	E¯×D¶¯
D&m¢A<¥M<"ÄÞe3"v20180830_00180_stKsb352@ì!ƒv?HÆ°@€E¸š=©J˜>Õ¾@\e¾Ÿ;d	E'£®Cô±ìD'EôA<®²<tÞe3"v20180901_00331_stKsb352@ìaë0*?€ñû@€E`f= Ë?jy?ŒÌÍf¾¬1	Eb·×D¶ËÏD'8BA<Pp<Çn¸Þe3"v20180901_00333_stKsb352@ìaî|­?eÏô@€E`H=ƒ0T?¸¬?¦ffd¾±©ü	Ed÷…Cô¹üD'Î%A<T¨<ªÞe3"v20180905_00175_stKsb352@ìáVã7?gÊ@€EœYö>™v?iFN@#×
f¾—
=	EŸù\D¶ØîD&ª-A<G4<lÀ®Þe3"v20180905_00177_stKsb352@ìáYmy?T´@€EœS3=ð+¬>´ëD@>{d¾—
=	Ež†áCõXD'³øA<]¯<yޚÞe3"v20190819_00667_stKsb352@ì«e·¦å²?,%@€E¢qH>]K>®Ê?ÈõÃf¾¢Ðå	E£÷ìD·'D(qºAe¶"<ô–2Þe3"v20190819_00669_stKsb352@ì«eºdÜ?1÷µ@€E¢­q=×K:?ŠÒ§?ÚáHe¾›¥ã	E£­\Cö\D)aºAfÄd=p

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_92n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  190 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             "U¬Ùv20100830_00525_stKsb306@ë伄Š?Ž\ð@€E†O=Ìr)?IPø?™ša¾ª~úE†úRDÇTƒCýÿßAESß<Ò½à"U¬Ùv20100830_00527_stKsb306@ëäÃÞKÐ?ŽDÙ@€E†	¸=فu?yš÷?¸Rf¾¢MÓE†")DCþØÕAE7u<ßáK"U¬Ùv20100904_00438_stKsb306@ë"¡à‹?Z-¡@€E
ì=£&,?G]Ö?c×
^¾¢MÓE'·qDÇ\öCþ£AEóE<p!e"U¬Ùv20100904_00440_stKsb306@ë"¥{õš?a$@€E_®=ÆF@,'l?‹…f¾¤Ý/Eƒh{Dè1Cÿ=AEíW<ŠâÏ"U¬Ùv20110508_00384_stKsb306@ë1G‹?3r?éO@€E¨|f=ô;O?²í?Æff`¾…¸E¦ÝÃDÇxCýºÁAl¿=),ž"U¬Ùv20110508_00386_stKsb306@ë1GŽ˜"F?HK@€E¨*ö=ù9ä>k™?Ó33e¾›¥ãE¦›\D$þCþW
Alé3=0"Ò"U¬Ùv20110517_00925_stKsb306@ë2jEGó4?;æ¯@€E£y\=¢³À?¢ê#@®_¾•E§0)DÇqPCÿqAnX=X³S"U¬Ùv20110517_00927_stKsb306@ë2jHÚ¤Ò?-‡@€E£f=§Äø@Õi@\f¾¤Ý/E¦SqDéÛCÿnAl,à=`QÉ"U¬Ùv20110804_00883_stKsb306@ë<G(z"?:dg@€E²¦3=û½?B'¡?Ñë…`¾™™šE³H)DÇiqCþHAgƒi=¬é"U¬Ùv20110804_00885_stKsb306@ë<G+dD?A×]@€E±óq>§?®Â ?Ü(öe¾¤ZE³p¤D	Cÿ%Afé÷=Hä"U¬Ùv20110817_00912_stKsb306@ë=åÙ8?<éA@€EŒËR>;ؓ;»ˆ©?î{`¾ŽVEŒÿqDËÇCïüîAb"=	£}"U¬Ùv20110817_00914_stKsb306@ë=åÜq;?Pög@€EŒa\>UO?õ W?¬ÌÍd¾ŽÙEŒk®D$(öCð}ôAb¦U<ß7u"U¬Ùv20110915_00475_stKsb306@ëAƒÆð?$µT@€E¼Uö=âMZA,%Ä?¯\)^¾—PE½4RDÇM'Cþ°AWÒi<µ"U¬Ùv20110915_00477_stKsb306@ëAƒxˆ?!¾ð@€E»=R=Ó"z?òÑ@d¾›"ÑE½a…DµãCÿ™AW÷«=
7"U¬Ùv20110921_00277_stKsb306@ëBAV¬µ?_/à@€E¦d{=ü\!@×6?ˆõÃ`¾†§ðE¦¤DÇxCþõAV6<šZ¡"U¬Ùv20110921_00279_stKsb306@ëBA"‰½?Nƙ@€E¥ë{>/d]>PµÁ?˜Qìf¾"ýôE¦´ÍDï}CÿuÃAUÅù<€%È"U¬Ùv20110921_00506_stKsb306@ëBCYþÙº?.÷–@€E¥mq=ãª?™é¡@
áHa¾±&éE§'ÍDËTCïýPAUm¥<âdÜ"U¬Ùv20110921_00508_stKsb306@ëBC]QD@?5G@€E¤ôÍ=Ãô,? 7®?àe¾®{E§{D$CðqAU‡Í<¦{¦"U¬Ùv20111005_00289_stKsb306@ëDüOœJ?"õ@€E£Û=ɸ?—wµ?ýp¤a¾"÷ÏE¤_…DÊï+CïôAS¨<ʏ¾"U¬Ùv20111005_00291_stKsb306@ëDÿtڝ?!l†@€E£¿ì>
öâ=ñQ/?úáHh¾™™šE¤ŠD$Cð¤ARËE<±÷"U¬Ùv20111006_00179_stKsb306@ëD!Ý+yÖ?'¨L@€EÃBf=Æ	@;ó—@a¾¢ÐåEÄ7ÃDÊþéCð0¤AR'<àî‰"U¬Ùv20111006_00181_stKsb306@ëD!àŒ‡¸?»É@€EÃa¸=ò.š@Ž^&?ÈõÃg¾–‡+EÄ÷3D$TCð¸´AQõã<°–P"U¬Ùv20111021_00119_stKsb306@ëFšbŒ??á@€EÇîf>3ì‰?¯6E?.{a¾Æ§ðEÈ	\DÊߦCï×®AOUÅ<ÙâL"U¬Ùv20111021_00121_stKsb306@ëFoíN?fG«@€EÇ
==Ñ>òÂN?—
=g¾©xÕEÇëÃD$|ÝCð©yAOÿg<¨Zý"U¬Ùv20111022_00112_stKsb306@ëF *`;T?<oè@€E«¡H=Óå#@3½?°£×a¾š¬E«ß3DÊó¶Cð#–AO`&<¥f~"U¬Ùv20111022_00114_stKsb306@ëF -8g¦?"ív@€E©ö=¸Æx?zŠ?õg¾¡ÊÁE«:)D$#…Cð"{AO>é<¿¦›"U¬Ùv20120305_00581_stKsb306@ëW|" ¶?9J8@€E½of=Í~#?Qi@‡
=`¾¶E¢EÃ
Dǧ¾CþPA<s<â÷à"U¬Ùv20120305_00583_stKsb306@ëWÓª?O\@@€E¼úÍ=¯›˜@Ãþ?ã×
f¾¼í'EÀxRDUPCþã¶A:Ù<"Š"U¬Ùv20120325_00477_stKsb306@ëYŠðZñh?¢5@€EˆMš=òN8"U¬Ùv20120325_00479_stKsb306@ëYŠô
¹l>ûµž@€E‡œö=Îsƒ"U¬Ùv20120607_00306_stKsb306@ëbÄbc<e?Bp˜@€E‰k=Ô@ïÿQ?ð£×Y¾œ(öE‰­šDËDJCïtœA?J<'Ù"U¬Ùv20120607_00308_stKsb306@ëbÄf&šÉ?0±%@€E‰ž="/¼?ʪ|@¸g¾³33E‹"¤D$€CïθA>YL<SÄâ"U¬Ùv20120616_00688_stKsb306@ëcçú£ð5?Dá)@€EŽ==´½Ô?š³?¨õÃ_¾±©üE'žöDËDCñRA@Ÿ<zt"U¬Ùv20120616_00690_stKsb306@ëcçþÃT~?O¡É@€EŠÏÍ=ÂÂØ@(2Á?æffg¾Ä"EŽ{×D$*òCñ†fA?Ì)<‹èˆ"U¬Ùv20120621_00320_stKsb306@ëdƒf@F?Z«
@€E…·Ã>3¯ñ@EKt?p¤^¾¦ffE†ƒ\DË6éCïk¦A@vˆ<PýÉ"U¬Ùv20120621_00322_stKsb306@ëdƒiúZ$?(L`@€E"Ò{=×_é?ìѨ@\)g¾µÂE‰")D$|ÝCðÁA@±q<ƒîÕ"U¬Ùv20120625_00302_stKsb306@ëe»Srï?2ÕÉ@€E»ÏR>*ª?zç~@Z=q]¾¬‹DE¿öDË3çCïÂÑAA.k<­c²"U¬Ùv20120625_00304_stKsb306@ëe¾"~?)÷@€E»þö>)=C@ŒV›@%¸g¾ž5?E½€fD$†éCð"AAu<ºÚp"U¬Ùv20120704_00679_stKsb306@ëf%|G"?7õš@€EW4ö=¤ >"Œ©@_¾¹XEd™DË-?CóZ^ABS4<U	Ÿ"U¬Ùv20120704_00681_stKsb306@ëf%€È'V?8Ž@€EZ&ö=žRà@ï¼@®g¾¦ffE]=šD$_ÏCóbAB6þ<~©*"U¬Ùv20120706_00688_stKsb306@ëfeOŠa˜?#Ck@€Et"¸=Â\,?ON@[…a¾¥ãTE}¿\DË×Có !AB<»<R"U¬Ùv20120706_00690_stKsb306@ëfeSGj£?UÊ@€EsR=¿Ì?òˆ@K…f¾©xÕEyJfD$]CòòòAChÑ<ѽ€"U¬Ùv20120707_00730_stKsb306@ëf†À4
#?ev@€EoÛ×=Æj>•Ø^@y™š`¾Ÿ¾wEt<¤DË+Cñ>wACAÌ<ìfø"U¬Ùv20120707_00732_stKsb306@ëf†Ã•Ì0?åƒ@€Eo==ø0>ÓÂP@y™šf¾ž5?EriÃD$ðCñbAC'<Ç_C"U¬Ùv20120714_00823_stKsb306@ëgexº'a?_ì@€E}P)=Žzè@'êÅ?†ff_¾®{E€r)DË
ôCð¡ìAC.À<2š"U¬Ùv20120714_00825_stKsb306@ëge{â(?RÇñ@€Ey‰=í,?ÿ'u?½p¤g¾¤Ý/E|¸D$:-CðøAC<tS"U¬Ùv20120718_01022_stKsb306@ëgèfp|À?Q"@€E£s==¤¹ü>ôL§?ƒ×
a¾šŸ¾E¢<áDÊé¢Cð†fAC."<<ÑÃ"U¬Ùv20120718_01024_stKsb306@ëgèi¦‡i?G{Ñ@€E£3=®œ`@2@fff¾ ÄœE¢ÃD$
NCñ¬AC˜<š–g"U¬Ùv20120721_00009_stKsb306@ëhB	±õ[?>þä@€Eª…>"¢> ?ð?Æffa¾©xÕE¬
DË5CïÚÁAD4<X}æ"U¬Ùv20120721_00011_stKsb306@ëhBêy†?=ªn@€EªlÃ=ª;À?TÌW?¸Qìf¾ž¸RE«*fD$QXCðwLAD)n</š9"U¬Ùv20120722_00375_stKsb306@ëh`ó!Dô?%yõ@€E'1)>!Ðð=ø}_@'
=`¾ A‰E'Æ{DË ƒCîû#ADè<¦n"U¬Ùv20120722_00377_stKsb306@ëh`ö4ʸ?"«—@€E'ß…>Î@šä^@¸g¾ž5?E'°¤D$ZCï»ÇAD²õ<…È*"U¬Ùv20120726_00468_stKsb306@ëh㈵[A?[7Z@€E"{{=ª}´>>ó?"33a¾œ¬E"N¤D˺Cð\ADöÊ<wùU"U¬Ùv20120726_00470_stKsb306@ëhãŒ?XÛ?að@€Eƒ™×="³8?ҙz?"zág¾ÂJE…d)D$6CðPADÎ4<'Í3"U¬Ùv20120801_00077_stKsb306@ëiŸîª²ò?JÌ/@€E€ù×=ðx?ëW?Ôzá_¾†§ðE€.¤DË'\CîôþAEG©<('"U¬Ùv20120801_00079_stKsb306@ëiŸñ½è-?;³ª@€E€rÍ>

@-€??ٙše¾—PE€DRD$fFCïœÍAE8é<Y¯¯"U¬Ùv20120804_00021_stKsb306@ëiÿç4,?\ô
@€E Í=Œž"@ôwê?Y™š]¾²-EŸ"¤DË9qCïT¼AEsÔ<kÏ"U¬Ùv20120804_00023_stKsb306@ëiÿ	?ißë@€EŸ`H>¥"@§›Ü?¢\d¾¤Ý/EŸD$ŒZCï­AEá5<ð"U¬Ùv20120804_00873_stKsb306@ëjìlO_?e`Ö@€ED…>¨°?¤Ë?™™š`¾¶È´EŽöDË9CðˆsAE÷œ<¨»–"U¬Ùv20120804_00875_stKsb306@ëj?o¿¨@€E
¸=p,@"&?5d¾ª~úE/3D$<þCñ`AE؎<‹Ù"U¬Ùv20120817_00110_stKsb306@ëkŸøa*'?¡"@€Eqö=Ð;ò?eÒ?J=q`¾ÎÙErÌ{DËÙCï!AG½˜=Zt™"U¬Ùv20120817_00112_stKsb306@ëkŸû™~l?\G@€Em==´ù @ ÆÕ?†ffd¾±©üElqìD$(´CïåAGw<s	E"U¬Ùv20120818_00275_stKsb306@ëkÁ…hʚ?H+@€E'ö=½
ˆ>B®@…a¾¡ÊÁEƒ=3DËúCîÏ}AH×<ôÉ"U¬Ùv20120818_00277_stKsb306@ëkÁˆ÷Jz?ZpJ@€Eê×=łä>Ç2þ?"33d¾°£×EƒáD$.5CïIXAHu<‡è\"U¬Ùv20120828_00483_stKsb306@ëm—tG?pÎò@€E¯É)=Ÿy@<ƒ¶¼?†ffa¾¸QìE°q…DË´Cïô9AImg<¸
?"U¬Ùv20120828_00485_stKsb306@ëmšGCá?oÍn@€E¯mR=ӛî@Q"×?G®d¾œ(öE¯#D$CðrNAIW;<ŒÝF"U¬Ùv20120830_00245_stKsb306@ëmAƒ?ý@€E¨Y\=²{T@>Ñ^@{a¾ž¸REª'®DËéCïë¦AIÿ¡<߅C"U¬Ùv20120830_00247_stKsb306@ëmA‡p5?*Ú@€E¦ÇÃ=²×˜@^üõ@{d¾Ÿ¾wE¨ªáD$ CðÙºAJ½<Ê\""U¬Ùv20120901_00633_stKsb306@ëm"M•µ?L‰W@€E­™×=±µT>â?õa¾¤Ý/E®·ìDË;Cïý/AJy<©Þ¸"U¬Ùv20120901_00635_stKsb306@ëm"Ìæ£?Të¬@€EµdÍ= ‰"U¬Ùv20120911_00408_stKsb306@ën˜G¯—?$O@€E°áÍ=ÁÎð@Sh7?Ç®a¾˜"uE±ð¸DÊþ^Cð
áAKÒO<œ´5"U¬Ùv20120911_00410_stKsb306@ën›gTx?=@€E°Ó\=Ýaâ@¥Gˆ?¥¸e¾•E±‹šD#ãTCðŸAK½‰<&+"U¬Ùv20120912_00153_stKsb306@ënàj/ƒÑ?'Vâ@€E¹ä®>~3>¯f§@:áHb¾¶È´E½†¸DËCïÛDALÞ<îÖ¬"U¬Ùv20120912_00155_stKsb306@ënàm°=?&p@€E¹£H=Ú¬>Xm?¾¸Rc¾¢ÐåE»")D$	CðwALÎ<o8"U¬Ùv20130312_00490_stKsb306@녊ˆ—?fü@€E£+R=âã@Yøƒ?±ë…]¾¢ÐåE¢&DË\ÅCîx1Am
à=kÊ"U¬Ùv20130312_00492_stKsb306@녊¯ôz?^éK@€E¢à=³ãô?üyÐ?ÁG®c¾Ÿ¾wE¡ áD$¾%CïBòAmÊW=V‡"U¬Ùv20130314_00479_stKsb306@ë…ÊýŽ?N€)@€E˜º)=©þ?³ÓÜ?ÚáH^¾£SøE˜HDËCDCîO¾ApWˆ=np&"U¬Ùv20130314_00481_stKsb306@ë…ËN?NGº@€E™0ö=žP@Áˆ–?Ñë…d¾˜"uE—¿…D$²áCï.VAnï=Eâ"U¬Ùv20130316_00452_stKsb306@ë†
IŸ5»?#©"@€E¢|R=»OQ?è	g?Î{^¾¥`BE¡…DË=qCî{#Ap&)=x-"U¬Ùv20130316_00454_stKsb306@ë†
Lê.]?Áà@€E¢Cq=¿ì>‡äÿ@=qd¾–‡+E¡F¸D$½?CïÝAp~è='©/"U¬Ùv20130321_00657_stKsb306@놩£W}À?!ð@€EšŒá=ºÍ<@|ôú?ØQì<¾­'hE™¸DËEPCîqArC=R;r"U¬Ùv20130321_00659_stKsb306@놩¦'öè?&Ãã@€Ešc…=Ãk|?»#³@	™šd¾²-E˜ŽÍD$­Cï3×ApÊê=vw "U¬Ùv20130323_00904_stKsb306@ë†éPï–Ñ?!…ñ@€Ešhq=ÅZ¸@ŽÖ?Ýp¤^¾£×
E™<=DË6fCîîAp</=:	"U¬Ùv20130323_00906_stKsb306@ë†éTXòµ?$6N@€Eš\=Üzõ?®+
?î{X¾š¬E˜ØD$¼CïÕAqQp=T™-"U¬Ùv20130326_00434_stKsb306@ë‡HÃV–æ?µ@€E­–H=¾Î>u<?ç®_¾Š=qE«šDË?¶CîrÑAqNv=QìA"U¬Ùv20130326_00436_stKsb306@ë‡HÈ!1S?€@€E­©ì=àN@º'Í@5¸d¾£×
E¬»
D$"TCï9šAq&5=Oê"U¬Ùv20130712_00365_stKsb306@딝"Њ?)>"@€E'Äá=Ö¾í=™_>?ºáH`¾¦ffE¨¤DËþCîÄ9AgÔñ<÷ð"U¬Ùv20130712_00367_stKsb306@ë" ²—í?4‰;@€E'R=×՜@'õ˜?Ê=qf¾œ(öEöD$WðCAf݀=AZ"U¬Ùv20130803_00061_stKsb306@ë—-£QS?Œã¡@€E´Ã=·ðx?ˆŸ?}p¤`¾­VE'DË(‹CAZa=0â!"U¬Ùv20130803_00063_stKsb306@ë—0Ý­ñ?‰·ð@€EœöR=©«\?¬Dj?xQìe¾¦ffEœa\D$yËCîç
AZçø=%1"U¬Ùv20130804_00954_stKsb306@뗦ڋQW?Q¢@€Eœ›=Ð5@ƒÖ8?¾¸RY¾˜"uEœ÷qDË]CïW+AZL³<Ø@‹"U¬Ùv20130804_00956_stKsb306@뗦ݡá'?@"@€Eœ{=¨Ò?åº?Ê=qf¾—PE›ã…D$ZòCð£uAZ"<¼žµ"U¬Ùv20130805_00384_stKsb306@ë—ƒyÒT?9ö}@€E¨µq=ªÁè?ÄÞ³?ºáHa¾ŽVE©é3DË`Cð~VAZ"ß<Ñz©"U¬Ùv20130805_00386_stKsb306@ë—‡
¥Û?&N´@€Eª5)=¤Ð>£i¡?µÂe¾™™šEª¬fD$_;CîŠAYÌM<´L_"U¬Ùv20130806_00441_stKsb306@ë—âþ0‡‡?5©@€E ÿ=¦ìì@"³?ç®a¾'hsE¡ÃDË(þCïã¶AY¿<ôb`"U¬Ùv20130806_00443_stKsb306@ë—ã	åX?̨@€E U®=Ùº¼?ëó0?ÈõÃf¾•EŸdöD$fÉCï"ÝAYqþ<Ã*‹"U¬Ùv20130818_00498_stKsb306@ë™býi<°?Ô@€E"6…=±.ð=¯$ù?÷
=Z¾š¬E•ÃDËV=CïKdATÛ¥<ë3I"U¬Ùv20130818_00500_stKsb306@ë™c³ßk?!ï£@€E"Üq=¥ ä@ «?Þ¸Re¾­VE•ÂfD$eqCðGLATÔ÷<±Þ"U¬Ùv20130818_00707_stKsb306@ë™eQŽÎ?A©n@€E™H)=«>p@
l£?£×
U¾Ÿ¾wEšU×DËaCîêáAT?Ì<Š"U¬Ùv20130818_00709_stKsb306@ë™eTÞú!?3…t@€E™|¸=ª–<>Š°×?¨õÃe¾£×
E™"¤D$BÁCð\AT–<z
a"U¬Ùv20130915_00574_stKsb306@ëœã´"¼˜?†.ê@€E…°=´íô?M#l?5Y¾¦éyE…òDËKðCîñìALÅ
<Ð]E"U¬Ùv20130915_00576_stKsb306@ëœã·
Þ:?‡dè@€E…¦ö=Ÿë=As¬?G®e¾£×
E†1ìD$rCðçAL¾ô<î½C"U¬Ùv20130916_00432_stKsb306@ë5ñ™`?Hç@€EŒÙá=ÈS =ç)¼?®{Z¾¯²EŽ¸DË`¤Cî¿;ALª0<Ã{³"U¬Ùv20130916_00434_stKsb306@ë9hT?JcŸ@€E‰çš=¡×@
\j?záHe¾—
=EŠ‹3D$kCð1ìAL{~<¯	î"U¬Ùv20130924_00062_stKsb306@ëÿ¨ê4g?9>ô@€E·¾×=°<@Ð?æffZ¾¤ZE¹{HDËZVCîû#AJ¡h<"ÁŒ"U¬Ùv20130924_00064_stKsb306@ëÿ¬ù8?)ð·@€E·ˆ)=è¯t>´!ì?ã×
e¾¢ÐåE¹%D$c…CðQËAJȞ<"Â"U¬Ùv20130925_00062_stKsb306@ëžÝè³³?¬ü@€E¦Þ×=ìÁ›@,Ìö@XõÃ[¾'ñªE¨©®DË^ÙCîö‡AKÐ<ú"U¬Ùv20130925_00064_stKsb306@ëžá$'Á?
g÷@€E§q=ÝoÔ='­¾@B\e¾bNE¨7šD$bCð_žAJ²ò<íªå"U¬Ùv20140318_00472_stKsb306@ë³êà¥Ù?†Lé@€E¡¼®=úØ/?ªÁ©?ÁG®_¾®{E£ŒáDË/øCîT9A<"\<äyS"U¬Ùv20140318_00474_stKsb306@ë³êä)Ë+?e«*@€E ¥\=²œˆ>ȝ‰?§®e¾¡G®E ¬D$µ²CïvA<Ù=<`ù`"U¬Ùv20140325_00281_stKsb306@ë´Én›ƒÿ?/¾'@€E¤ 3>
õÅ@¨Èæ@hõÃa¾¥`BE¦"DÊÕºCãA>%¯<²'"U¬Ùv20140325_00283_stKsb306@ë´Éq½A¿?6©À@€E¤H=œ= @h•s@33e¾"záE¤Œ¤D$ó#CîPåA>V˜<'A["U¬Ùv20140325_00473_stKsb306@ë´Ë?³T?Qõ@€ES¤=í/J?söÝ@b\`¾¯²E %3DÊï–CïzA=/<¾¾¢"U¬Ùv20140325_00475_stKsb306@ë´ËBûW¥?).c@€En…>	&w?¶þ@.¸Rd¾'n˜Ež£ìD$¼œCï!ËA?
Å<Ÿ1ù"U¬Ùv20140325_00617_stKsb306@ë´ÌÄw™?Rф@€E‡>~öï@8²?å¸X¾'ñªEV)DËFCíËÇA=­=<qßô"U¬Ùv20140325_00619_stKsb306@ë´ÌÇÇO	?ê@€E›é{=ÀÕP?g³3@O\)f¾¥ãTEŸZ{D$ŠòCﯾA?FV<´°k"U¬Ùv20140326_00297_stKsb306@ë´é 1Ï?]'½@€Eª4Ã=¬œ¨>OI?«…a¾—PEª{DÊÎCã?A=ÆÑ<Û"U¬Ùv20140326_00299_stKsb306@ë´ésóî?_S¼@€Eªì=ˆÁ™@"üÉ?Š=qe¾"t¼E©¦fD$îéCîúA=µ<~Í"U¬Ùv20140326_00681_stKsb306@ë´ì×U·m?N<ª@€E Û=¾¸p@,/u?à`¾·KÇE¤DÊÆáCâÚ^A=È<p
L"U¬Ùv20140326_00683_stKsb306@ë´ìÚÖ_ô?fcâ@€E \Ã=˜Ù|@bü?Y™še¾¥ãTE ‹…D$ƒ¦Cîv‡A=ç‡<]M7"U¬Ùv20140510_01030_stKsb306@뺊ÝKÛ?‰åÏ@€EŠC¸=uï‰>ŽRø?@X¾·KÇE‹›×DË]ªCîԜAD
^<Æ È"U¬Ùv20140510_01032_stKsb306@뺊àÜä?"""@€EŠe=mî ?™{ñ?ë…g¾±©üE‹µD$kDCïëDAC®X=7#"U¬Ùv20140521_00549_stKsb306@ë»ä(=%Ð?'ØÂ@€E" >Ç@R×?TzáX¾¨õÃE"MqDËOuCîsuADèá<鰅"U¬Ùv20140521_00551_stKsb306@ë»ä+`?m)'@€E"Iö>†å?
Î&?fffe¾°£×E"ŸHD$È1CïUAE1{<Á‹"U¬Ùv20140617_01012_stKsb306@ë¿Hx#óO?¤áp@€E§ºH=¥n|?c9?:áHX¾²-E¨=DËs#Cî͑AIå†=&'_"U¬Ùv20140617_01014_stKsb306@ë¿H{`D?™5@€E¨á=†w8?¸™±?8Qìc¾´¼jE§í×D$=qCðe?AIn=Ñû"U¬Ùv20140620_00166_stKsb306@ë¿¡	+íð?¨KT@€E¸Ž{=¬°?NÅä?0£×_¾²-EµúDÊëuCâü‹AJÞ=*û×"U¬Ùv20140620_00168_stKsb306@ë¿¡Ò¶Ç?'Ð@€E¸Õ¤=Í)û?ŸE?\e¾µ?}E·ó\D$–5Cî9yAIö=>"U¬Ùv20140621_00214_stKsb306@ë¿Á Ï"?P¹@€E¯®®>…ß}>ÿÄ@.¸RY¾Ÿ¾wE¯Ï×DËW…Cí©XAJnK<å%ê"U¬Ùv20140621_00216_stKsb306@ë¿Á#?à–?+å¿@€E¯4®=æJZ?¯ôS?úáHe¾ŽÙE®ÃD$ÉìCïTþAJ<'Å»"U¬Ùv20140630_00786_stKsb306@ëÀåË~³å?_£ƒ@€E"-=¤ÕØ@;ߥ?O\)Y¾¡ÊÁE"·ÃDËCÇCð‡AL<<xò"U¬Ùv20140630_00788_stKsb306@ëÀåψÌ?]Ç@€E'ª=u]¨@£?¢\e¾¨r°E'ì)D$HRCïz=AL'<îS"U¬Ùv20140701_00195_stKsb306@ëÁJľ?nV@€EªÜ>£Q@¦›?Ñë…W¾‡+Eª†=DËEÓCí%AKçz<Òã;"U¬Ùv20140701_00197_stKsb306@ëÁMU-"?¶U@€E«‹{=åü§>¨œ?ç®d¾¡G®E¬ð¸D$µÓCïyyALò<©ôª"U¬Ùv20140701_00867_stKsb306@ëÁbý*¹?u—@€E‡®=š/Ø?\vo@Z¾Ç®EŠ.öDËPÕCïéÛALiu<­kÖ"U¬Ùv20140701_00869_stKsb306@ëÁg	?"²"@€E‡4H=¦À@c›V?ñë…c¾¦ffEˆCD$)ÛCðDÝAL&/<™ìJ"U¬Ùv20140702_00825_stKsb306@ëÁ&ë±?Vu@€E|:¸=€3ì?™¡â?O\)V¾/E|ÖáDËz¨Cî©7AM
Ó<~s+"U¬Ùv20140702_00827_stKsb306@ëÁ&‡·Å?c.@€E{Å=…õÈ>²Š?€c¾­VE}DžD$7ßCðf%ALü<¤^‡"U¬Ùv20140702_01257_stKsb306@ëÁ)ØNÆ7?dk–@€E™Œ¸>®Ê>ØÉ?k…U¾¡ÊÁE˜î¸DË|Cî»#AKÝô<ŽÉ-"U¬Ùv20140702_01259_stKsb306@ëÁ)ۑ`»?S!L@€E™œ=¶1€>ÏÁ¸?€f¾›¥ãEšFÍD$/mCñ-ôALˆ*<€†?"U¬Ùv20140712_00201_stKsb306@ëÂa8(¥ç?&#<@€E®<H=ᤰ?Ù*b?ٙš_¾¥ãTE®œÍDË=HCðu¢AN!J<‹WB"U¬Ùv20140712_00203_stKsb306@ëÂa;L'ÿ?8¬m@€E®XÃ>*@?Ýk?ÌÌÍe¾™™šE­¬¤D$MÓCïX"AN¹<'h2"U¬Ùv20140714_00207_stKsb306@ë¢åfÁÖ?\ô@€E«7ì=Áå^?íü?=p¤Y¾¬1E«+ÃDËR^CðgANoÐ<-<"U¬Ùv20140714_00209_stKsb306@ë¢èÀ¨ý?\Ï @€E¬ 
=Þ@B>{kÍ?Y™šc¾²-E«uqD$XCð>wAN}<Ç "U¬Ùv20140831_00328_stKsb306@ëÈ¢ñU½?#Wr@€EŸ­=¡ 3@‰À?ê=qY¾bNE &ÍDËm?CîßßAXÈ=é]"U¬Ùv20140831_00330_stKsb306@ëÈ¢ôÂk?öÄ@€EŸ==¥ü¤="¥2@33e¾˜"uE ™ÃD$u'Cðˆ1AX¨=pþ"U¬Ùv20141008_00153_stKsb306@ëÍ`'º?3ä½@€E½š=¯P@&4Ø?Ç®V¾§ïžE¼ÜfDËbCî·mA_<Ôu'"U¬Ùv20141008_00155_stKsb306@ëÍ`	À?/Œ©@€EºÒ==¥æ8>³ëD?У×e¾–Eºù3D$`¤Cð±ËA`xÑ="^"U¬Ùv20150330_01148_stKsb306@ëã¥2T?@JÉ@€E£îR=ξ	=yH?\X¾Ÿ;dE£±×DË?CñOßAs  =K-ë"U¬Ùv20150330_01150_stKsb306@ëã©Ôoƒ?,^@€E£±H=Ê\ð>µ—Ö@Qìa¾œ(öE£R=D$ŸCïÇAr`+=ƒkC"U¬Ùv20150806_00138_stKsb306@ëóòxv?<QV@€EÒêÃ=ÊP?ÞóZ?¾¸RZ¾"t¼EÔi®DËMHCñbAJ®Ë<' "U¬Ùv20150806_00140_stKsb306@ëóõ>ü?;"[@€EÒòÍ=ß#Í@ÌVX?¾¸Rc¾ž5?EÔ«šD$öÙCñr°AJm<nÁ"U¬Ùv20150807_00600_stKsb306@ëóEQ¤
?€Å@€E—k=²/È@/ó£?™ša¾­VE˜§šDÊòoCï‹DAJ='=»Ä"U¬Ùv20150807_00602_stKsb306@ëóE/4 ?ÊÖ@€E™€
=™²Ü?ûC‡?!G®d¾¢MÓEšQHD$* Cð‰AKf=XìÞ"U¬Ùv20150822_00242_stKsb306@ëõ ø|Έ?=ÀØ@€E¡#3=§Í<@‹c¬?¨õÃ`¾Ÿ¾wE£"{DË"¸Cñž¸AIVí<kÆæ"U¬Ùv20150822_00244_stKsb306@ëõ ûŸî?AD9@€E¡ÞR=¡i@[©æ?ï\)d¾˜"uE¤ã×D$ž%CòdAIUß<‡¾Ú"U¬Ùv20150902_00054_stKsb306@ëöÙ»S?U÷@€EÈð×=Îø?ÇçB@†¸R`¾£SøEÊÓìDËðCñûçAGqÞ= &"U¬Ùv20150902_00056_stKsb306@ëöÝ
<)?pÿ@€EÇ®®=áæ—<‹£@ˆc¾š¬EÇD$¶wCò1AG˒=0-y"U¬Ùv20160719_00201_stKsb306@ì ðöbG?;â@€E¯¨ì=ÎÔ×"U¬Ùv20160719_00203_stKsb306@ì ôWj?ŒÂ@€E¯Ð==Ƅ¨=…|E?î{e¾…¸E®èD$¢Cï–ÉA\Ìù<þÄ["U¬Ùv20160719_00833_stKsb306@ì¦Êá?1@€EŠš¸=Ѷ@E£@7®X¾œ¬EŠDËdCîݑA\£b=Y3)"U¬Ùv20160719_00835_stKsb306@ì¦ÍZ±|?¢@€EŠá¸=®M=ƒÜƒ@õÃd¾'ë…E‹P¤D$N5CñçA]ç=(ïR"U¬Ùv20170620_00649_stKsb306@ìH¥ôhgr?7ø@€E‹š==ݚ@K~V?ë…V¾¬1EŒ³ìDËh{CñJAKˆ¦<Šr"U¬Ùv20170620_00651_stKsb306@ìH¥÷eœè?H‹.@€E‹¯>T8@+ÿP?Տb¾®{EqD$ð!CñwLAKry<'*"U¬Ùv20170623_01101_stKsb306@ìI	AvGZ?€¨·@€E¨ ×>G«<€Ï-?uU¾¶È´E¦ùDËh¼Cï¦FAJÝz<þ%r"U¬Ùv20170623_01103_stKsb306@ìI	DÇ,?~èð@€E¨ÑR=«ö??'\d¾«E¨+
D%HÅCïs–AJ±Ÿ<ÕI¡"U¬Ùv20170628_01199_stKsb306@ìI¨Â^´Á?†ÁX@€EƒC¸=¡â?@Ç?uT¾Â\E'D{Dˀ9CîÚáAIa5=¦ò"U¬Ùv20170628_01201_stKsb306@ìI¨Ðu?'¼>@€EƒÝÃ=ê@Ù=þÐ?†ffd¾ÂJEƒ¯…D%ffCîûDAIV=L"U¬Ùv20180525_00507_stKsb306@ìs·t¶`?<|'@€EÁ<{=†0>Ñt?˅X¾OßEÀÞfDˇ}CñúA^o<ö…"U¬Ùv20180525_00509_stKsb306@ìsº8
3?H‹1@€EÁ–š=™·p>Ãþ%?áG®d¾ž5?EÁ¤öD%lœCñçLA_eo='n"U¬Ùv20180525_00555_stKsb306@ìsÇ¹?RR)@€E»[R= ÖØ>Q¥ö?¹™š\¾ƒ•Eº|=DˌCñÍÓA^€™=aO"U¬Ùv20180525_00557_stKsb306@ìsFo%?f×^@€E»à=·{¬>/øG?¯\)d¾'n˜E»{D%JCòúA^Ev=:"U¬Ùv20180525_01128_stKsb306@ìs	Àî7+?x£†@€E¨
á=Âù$?|Æu?•ÂS¾‹Æ¨E¦âRDËuªCïçLA_°~=3àv"U¬Ùv20180525_01130_stKsb306@ìs	Ä
öä?s…¦@€E¨€f=šÐÜ@Ô×Î@\d¾²-E¨J¤D%IªCïþ˜A^§b=Œ±È"U¬Ùv20180802_00225_stKsb306@ì{ Ù£ŸØ?E	è@€E¨"Ã=£[D@Žz@?÷
=Y¾'ñªE¨p)DË]'Cð›DAiZ!='ƒ"U¬Ùv20180802_00227_stKsb306@ì{ Ürq·?Nn@€E¨h¤=¢è@c¥?ï\)e¾"÷ÏE¨–=D%	ËCðƒ3Aië˜=9À"U¬Ùv20180809_00106_stKsb306@ì|€ÏÒÑ?&ÿK@€EªÕ®=Þá_?ÂÓ+?ó33]¾˜"uEª´RDËTjCñ`Ak©=`¼I"U¬Ùv20180809_00108_stKsb306@ì|€ÒçcQ?¨î@€EªÆá>4À'@9žÒA=qe¾"záEª.{DòòCðöé"U¬Ùv20180815_00021_stKsb306@ì}?>âCW?Sü@€E›Á\>7à?ž@[¾²°!E›áDËRÙCðýPAj=@¦¢"U¬Ùv20180815_00023_stKsb306@ì}?B6Æ?\"@€EšúÃ=´E"U¬Ùv20180825_00241_stKsb306@ì~Çó™À?!d7@€E"ÊR=©é8=I-j@/\)U¾¨r°E"3DËfCïuÃAk%=ŽgB"U¬Ùv20180825_00243_stKsb306@ì~Ë´$?"qy@€E"äÃ=â¢ø?CøÃ?Ôzád¾—
=E'U\D%!ºCï&éAkÓè=/Ä"U¬Ùv20180826_00105_stKsb306@ì~ }ôgp?6Ô­@€E—{H=¡¶D?k[¤@[¾œ(öE˜=DË^¸Cño;AkÛ)=[sg"U¬Ùv20180826_00107_stKsb306@ì~ €î§é?-ê`@€E—/š=¥TD@@5?â\_¾Š=qE–œ{D%QÛCñ»#AkãŠ==du"U¬Ùv20180827_00136_stKsb306@ì~Á9Ì?á@€EšÚÃ=ôGD>Ø*%@ë…Z¾ƒoE™!šDËUÃCïìAk6=pÈo"U¬Ùv20180827_00138_stKsb306@ì~Á<•'N?"0@€Ešg3>òS?Áô?å¸d¾}ó¶E˜ßD%¤CðPƒAk§'="²~"U¬Ùv20180828_00165_stKsb306@ì~à¡L[M?4ÆÆ@€E—C¸=ª¿4?óÿn@®Y¾'ë…E—C…DËGTCð0ƒAl–³=Ž³4"U¬Ùv20180828_00167_stKsb306@ì~घ»£?9¿X@€E–ßš=¯ˆ>Â]Y@
áHd¾—PE—qD$ùËCðQHAlR=c"Í"U¬Ùv20180831_00117_stKsb306@ì@WT?PÖc@€E¨¸=Å<@?55?Տ\¾®—EHDËVCð}ôAl@£=\å"U¬Ùv20180831_00119_stKsb306@ì@Z[P^?V#²@€E=ˆR@}W@d¾›¥ãE[HD$ýãCð²NAldé=Œ?¿

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_96n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  194 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             µô>^v20100408_00677_stKsb337@êÿëjo${?!N@€E•{=¹xü@‹ÿ*?ìÌÍ2¾'n˜E–^¸EÞÍDœ5ALù1<—mµô>^v20100408_00679_stKsb337@êÿëlù=?$Ð0@€E–Q¸=çÖ¶?šH?àc¾†$ÝE—…HC²-Dœá`AL·×<Šãµô>^v20100408_00681_stKsb337@êÿëoÄَ?$`ç@€E–aÃ=åê²>´$u?÷
=d¾œ(öE˜E
D‹'=Dœ""ALåæ<«BPµô>^v20100509_00818_stKsb337@ëÌ©­Ñ?P7@€E´£)>dr1?g?Ž{a¾}ó¶E³C.NVD›øAEdŠ<fÖµô>^v20100509_00820_stKsb337@ë̬0O~?K¼®@€E´Ú3>/ª•>Œ_?¬ÌÍe¾‰º^E³û×D>ÉDš(JAE‰Õ<_{ܵô>^v20100816_00352_stKsb337@ë"ò=Ä?G/@€E€¶H>">Æ.‰@'áHb¾dZEzÿ\C/wLD›A=»<¢Èµô>^v20100816_00354_stKsb337@ë"öM3å?W=?@€E€×>³ÓV>E|ú@I™še¾j~úE|îDAªDšFfA=¥<¨	¤µô>^v20110803_00559_stKsb337@ë<#ÿP}F?"G@€EŒT®=Ídx@ƒ?Ýp¤c¾Ÿ¾wE
Cû¦D˜ÅqA\‹><²®µô>^v20110803_00561_stKsb337@ë<$É^?Wš@€EŒq=ÈjÔ>áރ?Î{g¾"záEŒÚRDÅPD˜‹TA\2<µQ$µô>^v20110804_00685_stKsb337@ë<E†›ð·?,¾í@€E¦Ï{=Չ-;•ÿ‡?.{c¾ŠÀƒE¦˜öCžúD˜³TA\"s<+·Ëµô>^v20110804_00687_stKsb337@ë<E‰Ð?7¦‹@€E¥þq=¨YL=01?'\e¾'n˜E¥ ¤D¶5D˜C}A\ó<¤Yùµô>^v20110807_00917_stKsb337@ë<¦%ô¶¡?J[@€E¢«H=¹¹ã>Ãà—?}p¤c¾ÒòE $öCÑìD™ÅA\Á&<}ºýµô>^v20110807_00919_stKsb337@ë<¦)1*?+gÊ@€E¢¸…=§{>*à§?‹…f¾šŸ¾E¡öDœZD˜CÇA\åE<–Èvµô>^v20110914_00348_stKsb337@ëAaäç‹??oYV@€E­×=Ž¦ø>ßü?n{a¾œ¬E¬v¤C:ÛçD•\‹AcL<ÞgÕµô>^v20110914_00350_stKsb337@ëAaèÓ=?X¥P@€E¬ß=Ì©ª@#¿C?n{g¾¥`BE¬6fD'_D"Á7Abû<Ò¹~µô>^v20110925_00397_stKsb337@ëBÁ&…¥Ç?.Ô@€EÂY{=Äûä=ĚÆ?k…b¾¡ÊÁEÁgC;ÅD"ýüAe°=]Œrµô>^v20110925_00399_stKsb337@ëBÁ)¶þ?vµ@€EÁ±{=ž¡Ì?3ïÆ?…¸g¾™‡EÀ)D'rD"Ú Ae'=<;µô>^v20110930_00327_stKsb337@ëCaÀ¦hµ?WB#@€E¬CR=™z@?w­?…¸c¾bNE«šCíPD˜¼ÕAe8Q<Ä*|µô>^v20110930_00329_stKsb337@ëCaĘ:Ê?a`&@€E«º…=¶vÜ?ª@ë?}p¤a¾ž5?EªßHD¡?D˜TþAe0Z=¡ÿµô>^v20111020_00111_stKsb337@ëE୏ZQ?;
Ý@€EÆH{=ÿcÑ?"Â~?«…a¾‹Æ¨EIJfC:³¶D•9ËAgŽw<ä´Ñµô>^v20111020_00113_stKsb337@ëEà±9!?MRæ@€EÆpÍ>ÊZ<±}?…¸g¾"záEÅ\D'=ìD"¯øAgè<þ>Bµô>^v20120229_00514_stKsb337@ëVkŃ|ø?ŠŽ@€E£
=Êþµô>^v20120229_00516_stKsb337@ëVkÈ´º1?4@€E£Œ¸=ÈÛð>ØO@¸b¾ß;E£3Cz D˜œ1AR8<Àvõô>^v20120229_00518_stKsb337@ëVkËÉòÓ?Ž@€E£'ö=—d"@'©ì?Ó33e¾° ÅE¤ØD€sD˜÷ðAQ'_<™€µô>^v20120312_00471_stKsb337@ëWë®1V?#ü$@€E«—=ÿ&Þµô>^v20120312_00473_stKsb337@ëWëÂhE?¯Î@€E«ì=¥ëX?;ý?úáHc¾²-E­›
CÇmD˜œsANwÊ<•u
µô>^v20120312_00475_stKsb337@ëWë!ÖÚB?ló@€E«[\=­¢d>"!Í?·
=d¾›"ÑE«ÀRD~ÉD˜ýšAN¼<†Ž¹µô>^v20120330_00534_stKsb337@ëZ,.¨ßÞ?*@€E­ö×=×]ë>*‰@5c¾'ë…E­ì¸CòoD˜øsAH¥Ù<èôµô>^v20120330_00536_stKsb337@ëZ,2u]¥?'m@€E­Êš=ò°>Ž'u?Î{e¾›¥ãE®D†fD˜ËAHÉ*<r^/µô>^v20120603_00502_stKsb337@ëbEß>e?³å@€E‹B{=ÁÒð=ƒy'@ÌÍc¾›¥ãEŒÒRC<ÒòD•
°A@w-<…=Nµô>^v20120603_00504_stKsb337@ëbEâòBþ?d@€E‹iÍ=ê~Y>€y@:áHg¾ž¸REHD'MXD•-A?ëu<µô>^v20120610_00164_stKsb337@ëc#½è?4Ña@€E¡=Ðu~>µ<?×
=c¾²-E£¯ìC<ïßD"ðsA?BN<=¶¾µô>^v20120610_00166_stKsb337@ëc#Àˆ{?#Œ¨@€E ¯á>
Ñv?éߣ@\)f¾¦éyE¢·
D'-ÛD•?#A?-Ó<"çµô>^v20120611_00572_stKsb337@ëcEž"ë?˜F@€E€fÃ=·u€>–È@2\c¾™™šE'Y
C;ç+D•XåA?L]<¢­4µô>^v20120611_00574_stKsb337@ëcE"¼°u?+ba@€E€>D֛<¾-@>¸Rf¾§ïžE'á®D':=D•jA?N,<œ`Hµô>^v20120614_00327_stKsb337@ëc¤û¬?&®@€E|N¤=¾%°?îS@333c¾–‡+E}ë×C<_¾D•mA>©Ú<˜Yµô>^v20120614_00329_stKsb337@ëc¤r^l?#×@€E{çì=¸h¼?`Α@£×f¾ ÄœE½šD'BD•-üA>©|<ŠGµô>^v20120621_00182_stKsb337@ëd'	{3¨?5µ6@€Eˆ™ì=ÓÒ>xì³@7
=b¾ ÄœEˆ½ìC<o\D"âÑA>BÎ<œ£™µô>^v20120621_00184_stKsb337@ëd'åüŸ?."¢@€EˆW3=ã9H>²Þ‡?¬ÌÍf¾§ïžE‰¦=D'0RD•C\A=¯@<Ž÷µô>^v20120622_00200_stKsb337@ëd¢özÐ×?%و@€E—Ž¤>ò<¤€@õÃc¾•E˜ž)C=Ê=D"ÿ¾A=ú<`Kµô>^v20120622_00202_stKsb337@ëd¢ù¾'‡?-€B@€E—«=µBÔ?·´@
=e¾ ÄœE—N¤D'DRD•SA=ÿO<Y'Yµô>^v20120704_00877_stKsb337@ëf'nìw7?*@€En‹=§ >ió@®c¾¥`BEr¨ÍC:q'D•£A<v\<G~—µô>^v20120704_00879_stKsb337@ëf'rв`?8@@€Ekâ=R8>0pŸ?ü(ög¾ ÄœEn$)D'J D"ؼA<';<`›×µô>^v20120705_01121_stKsb337@ëfGoô"¢?X×Þ@€EXŸH=ħ>OE?«…a¾¾vÉE_/
C:s3D•ÖÑA<k¤<"ƒ"µô>^v20120705_01123_stKsb337@ëfGs[¿?>ÍÐ@€EYvf=ÒTª<±Xk@¸f¾¾vÉE`|)D'?¶D"ÄÝA<xü<"(ýµô>^v20120725_00814_stKsb337@ëhÇEû¸?Uˆf@€EŒÈ…=æ<Ì?ƒJp@{c¾›"ÑE‹#HC;¡ËD•;A:β<š}µô>^v20120725_00816_stKsb337@ëhÇ!YÁè?PÐ@€ES=­f>ñìó?³33g¾™‡Eš¸D'K
D"ç+A:§Ã<|äεô>^v20120726_00570_stKsb337@ëhäz§[N?€
è@€Ev®==—ñw>z«e?¦ffc¾ ÄœEyRáC;çD•ƒLA:tÅ<ÉØpµô>^v20120726_00572_stKsb337@ëhä~s?…á@€EuÐ=rzø?4'É?…¸g¾«Ey´¤D'KD"ì)A9à©<þ"Úµô>^v20120804_00735_stKsb337@ëj¿©®e?Pðâ@€E‡À{=|cg;\Ž?—
=c¾¦ffEŠ]\C;¼)D•\A9̀<Uæµô>^v20120804_00737_stKsb337@ëjÂ÷Ì?N€Ù@€Eˆš=¾_è>Œã?—
=f¾¡G®EŠáD'W\D"áªA9Ф<ˆ­[µô>^v20120805_00137_stKsb337@ëj ;d4ˆ?2ÊÄ@€E•¹
=²f´@:Âx?ð£×c¾š¬E˜ÕC<©ºD•JA9¶–<POÿµô>^v20120805_00139_stKsb337@ëj >Àtû?)"$@€E•š=Ý%—=ï<ð?Æffe¾ ÄœE™
D'T¬D•A`A9—<?Mµô>^v20120814_00807_stKsb337@ëkE…îVŠ?BO@€Eš=Í£">ÉÂÂ?Ÿc¾–‡+E£…C<¶D•9A9Y³<Ö3µô>^v20120814_00809_stKsb337@ëkE‰2Î?Gó@€E†q=¸…@~Ää?Î{f¾˜bE¦D'GLD"ùºA9j…<k–pµô>^v20120815_00370_stKsb337@ëkbŠM¡I?NP@€E`U®=™þÌ=ºšx?'ë…d¾™‡EaíC<	7D•VNA9Sr<¥zµô>^v20120815_00372_stKsb337@ëkbÆ!b?R¡'@€E`­\="³¸>öb)?´záe¾š¬Eb®fD']ºD•üA9G<
õô>^v20120818_00425_stKsb337@ëkºäíÖ?HùU@€EuÐ)>Q™?¶µw@ c¾œ(öEx6C<r°D"þ¨A9\ß<ydµô>^v20120818_00427_stKsb337@ëk½øž?KŸè@€Ewrf=ª#ø?½ñþ?\f¾¥`BE|nD'P¬D•"fA9OÐ<u&µô>^v20120818_00557_stKsb337@ëkÄHœý?GE™@€E\×=˜æ|?\Ü?¹™šc¾§ïžE'ñÃC<
PD"ü‹A9$<'Xµµô>^v20120818_00559_stKsb337@ëkÄ~²c?2vy@€E¢==¥°µ>¶³Ô@333f¾®—E'pÍD'RéD•ðA9<×<c&·µô>^v20120818_00778_stKsb337@ëkÅó'äK?iÑt@€E"+×=–vè=£F"?µÂc¾©xÕE•«3C:ìJD•
HA9.t<¿õÙµô>^v20120818_00780_stKsb337@ëkÅöµ¾é?y-D@€E")='Zd?p'Ë?ƒ×
g¾š¬E"©šD'JVD"è¬A9c"<Ø-úµô>^v20120819_00338_stKsb337@ëkãX9ó?/š"@€E}ñ=üP?ŠOU?ï\)c¾ŽÙE~ˆÍC<˜RD•RA9ê<2X&µô>^v20120819_00340_stKsb337@ëkã[d_{?"Ú@€E}zö=¸ä@™Îm@Áë…f¾£×
E†ÎáD'QD"û–µô>^v20120829_00264_stKsb337@ëm"mýß?""%@€E£R=´W?†,'@£33e¾ A‰E©I
C<8D•7®µô>^v20120829_00266_stKsb337@ëm"	®%?Ã@€E£W…=³q±@O@©ë…e¾¥ãTE©™šD'_uD•Óµô>^v20120829_00560_stKsb337@ëm$•_?.®x@€E§ˆ¤=ú'¯?¹¾&@LÌÍc¾ŒÌÍEªTöC;2-D•2˜A9ó<‹¡çµô>^v20120829_00562_stKsb337@ëm$ór©?2:@€E§¨ö=˜2ü?ô\Z@{g¾›"ÑEª¿×D'A/D"ÖÑA9}"<]¿Yµô>^v20120911_00270_stKsb337@ënÁw¹z`?	æ0@€E¨])=ßøåµô>^v20120911_00272_stKsb337@ënÁ~€8 ?Ó%@€E¨×>7wµô>^v20120925_00419_stKsb337@ëp'›ZC?6©Z@€EÎyá=æ_?˜äW@6ffc¾'ñªEÍðC<TþD"ýqA:Sö<™'sµô>^v20120925_00421_stKsb337@ëp'žÖ¿ë?3'È@€EΠ3>
ÂÒ>mâÑ@%g¾¤ZEÍÍD'/
D"ò%A9Ì¡<"°­µô>^v20121007_00272_stKsb337@ërï9
¾?3öS@€E¤ÍH=ÜÒ>¦9ú?ñë…b¾"ýôE¥®C:ÀBD"ùqA:¨!<L/çµô>^v20121007_00274_stKsb337@ër÷H¼1?N÷@€E¦Â3>PH†@*º@\)f¾¶E¢E¨QD';D"å?A:mV<Wµô>^v20130301_00731_stKsb337@ë",jHŽ?Ä@€E³4{>àQ?±Ž@d¾›"ÑE´€ÍC=Å¢D"†=AJˆe<™Õµô>^v20130301_00733_stKsb337@ë",mÖ¢? `@€E´l3>­:>äóQ@	™šf¾ ÄœE¶âD'.oD•]ÛAJ¿]<¯Ï"µô>^v20130308_00763_stKsb337@ë…¬ZkÜ?ô@€E¶|>Ëx?ôöo@O\)d¾Š=qE·Ö{C=5D"bAKFL<Ï#µô>^v20130308_00765_stKsb337@ë…¯³—?î±@€E¶:á=ߪÔ?·½%@®e¾¢MÓE¸áD'@)D•V˜AK"<¤ZÔµô>^v20130313_00870_stKsb337@녫+e
÷?¡[ž@€E™Ã{=™T?*xÈ?ë…d¾¢MÓE›"
C=WD"£
ALÎ=¶µô>^v20130313_00872_stKsb337@녫.¥$<?µ6ó@€Ešž3=¹
±=õ…E?¸Rd¾ÌÌÍEœÂRD' ¤D•Y'ALšL=¸àŸµô>^v20130317_00516_stKsb337@ë†*ß3?%·T@€E¢H=ÒqÄ>h%‰?ٙše¾¤ZE¤²=C=aËD"qyAL´~<y¥˜µô>^v20130317_00518_stKsb337@ë†* é"¯?)œŒ@€E¢¸=ч¥@6û§?Þ¸Rf¾¦éyE¥&¸D')PD•J°ALwÊ<'nµô>^v20130326_00752_stKsb337@ë‡L"¶p•?tw@€E›K3=ØÅÃ>2«—?µÂc¾ŠÀƒE›ƒšC<ÄÝD"îVANaë<fU µô>^v20130326_00754_stKsb337@ë‡L˜Ö*š?,á@€EšñH=¿«T>E0ÿ?øQìg¾˜bE›Í\D'@D•-ªANEê<¡Òȵô>^v20130625_00986_stKsb337@뒩MÄ@?‰ë@€Ef=
=¨€>ûAm?G®.¾ºáHEfÃC;>5D•ôA`yê=Ì%Áµô>^v20130625_00988_stKsb337@뒩Q­Ä?º»,@€Eei×=Ø%Y>úOÎ?#×
g¾¬1EdDžD'@)D"×A^²^=‡(Kµô>^v20130713_00315_stKsb337@ë"á4¼?ßô@€E•á¤=ëú@¦?У×d¾"t¼E—PC=Ê=D"¬öA`mÏ<Ù/µô>^v20130713_00317_stKsb337@ë"á74š<?µj@€E•¤á=í9T=/¥6?õf¾–E–)
D'<!D•@"A`ž=yåµô>^v20130805_00174_stKsb337@ë—Àƒz8U?n¡@€E¤iš=»D?Œ®2?p£×c¾¡G®E¤ÚRC=N˜D"¼JAdžô<ö–üµô>^v20130805_00176_stKsb337@ë—À†õ'y?ƒ²÷@€E¤j="Üx>ŽXƒ?s33f¾£SøE¥ÍD'S¾D•8åAd¥Á=›Ýµô>^v20130805_00630_stKsb337@ë—ĐŽþ‹?!æK@€E¥ÈÃ=¾}L?À"?'\c¾ŽVE¤õÃC<°¤D"ûmAdi"<¯
¢µô>^v20130805_00632_stKsb337@ë—Ä"ÀÄ?£"@€E¤:f=Á›Y?Öeo?†ffg¾"ýôE£JáD'O#D"ôsAdýƒ<ÃçAµô>^v20130806_00591_stKsb337@ë—äC'&?vD@€E›–R=ßAÃ?v`? b¾£SøEšËÃC<ž¸D•TAd[¾<»Â\µô>^v20130806_00593_stKsb337@ë—äG{t?9û@€E›®…=Ük­?×d?Àf¾œ(öE›-\D'¸D"ö-Ad'Æ<Úzåµô>^v20130831_00272_stKsb337@ë›bÏ1?@¢–@€E"™Ã=íÝ8?ídJ?G®c¾¢ÐåE'Å\C<í'D"õìAhl<µîµô>^v20130831_00274_stKsb337@ë›fA,ñ?6?ý@€E"-=+>å†6?:áHg¾ ÄœE"=D'.ÁD"ÝXAhv~<"mTµô>^v20130901_00464_stKsb337@ë›"å×JT?5~g@€EŸ9Í=©·¬?‡¾²?p¤c¾˜"uEž/qC<TD•
AhD±<Ç$µô>^v20130901_00466_stKsb337@ë›"é(d?+~@€E ¸=¥cx?øŠ'?Y™šf¾"t¼Ež€fD'sD"ñìAh)¦<ž/_µô>^v20130915_00220_stKsb337@ëœàØ
Ȗ?Šøþ@€E¤>.==šƒ2?O\)c¾Ÿ¾wE‹Ô)C<kD•1Aj{4=83µô>^v20130915_00222_stKsb337@ëœàÛWÚ]?–T@€EŒ€Ã>!•Ý=õ;Î?G®f¾˜"uE‹QD'D"õüAjeÊ=Srеô>^v20130919_00356_stKsb337@ëbIfËç?axæ@€E€Ž…=o" ?w¸†?'ë…b¾ ÄœE~ï…C;ÉüD•-Ak'K=Lµô>^v20130919_00358_stKsb337@ëbL‹NR?Z"—@€E'-=ђI<äp?Š=qf¾±©üE€ÈöD'ƒD"ùqAk›e=ðàµô>^v20130925_00164_stKsb337@ëž ôéÙ?Þ@€E¢q=ºè<¬Ú'?³33c¾€E Ä¸C<%D•Aj¾‰=Œqµô>^v20130925_00166_stKsb337@ëž ø4Ù?@€E¢W=ÅÇx@;Ù?°£×T¾…¡ËE¡öD' D"øJAkœy=!-ìµô>^v20130927_00275_stKsb337@ëžai~ú?há@€EŽu=܄€='´Ž?ƒ×
b¾˜bEX¤C;»dD•Ak<H=Áµô>^v20130927_00277_stKsb337@ëžal"Q+?_x¹@€EŽ-á>:>ñŽ
?ŒÌÍf¾Ÿ;dE¸D'D"ëdAl<t<ìHÖµô>^v20140325_00335_stKsb337@ë´Éû²¾Y?8k@€EJ…=؄[?Mò@ffc¾šŸ¾EŸo…C<zD"šÁAGu<™W1µô>^v20140325_00337_stKsb337@ë´Éÿ,`[??c2@€E¨=Ÿ\k?No3?ï\)f¾"÷ÏEžøD'#D"qªAFË<mAVµô>^v20140327_00416_stKsb337@ëµ
u§â]?)Çj@€E"`×=ÊÒÔ?ª?Î{c¾'hsE"@C<ñhD"§AFðd<`D•µô>^v20140327_00418_stKsb337@ëµ
xä}n?)"q@€E"=ÊVŽ?›>ì?àf¾œ(öE"P{D',ZD"BAF¬Ž<~Âuµô>^v20140504_00302_stKsb337@ë¹Í`b±%?L˜´@€E­d¤=•®4?—^×?ÈõÃb¾'ñªE¬†¤C;eãD•dABj)<ŽÄµô>^v20140504_00304_stKsb337@ë¹Íc™ã?G]Ð@€E­ó\=°'œ:bŒë?k…f¾™‡E­s\DðåD•ÉABKÝ<pö	µô>^v20140510_01084_stKsb337@뺋T"ë…?`h@€EŽ)Í=h>ã?^¸Rb¾¹Û#EíÃC;ÕD•.fAAoÀ<°ìmµô>^v20140510_01086_stKsb337@뺋X€E?œ[¾@€EŽ£==;žX?N®?\)f¾¾ùÛEBDõìD•
'AAå^=5,°µô>^v20140520_00876_stKsb337@ë»Ê«W1??/x°@€E{í®=­ëù?ªÛ¸@S×
b¾'ë…E{lC:0!D•pJA@p€<'KOµô>^v20140520_00878_stKsb337@ë»Ê®Õ¼?B½Ñ@€E|[Ã=†gx?1˜?šáHg¾—
=E|nDÑhD•dþA@\·<"·µµô>^v20140520_01068_stKsb337@ë»ÌJàï?J(G@€E—{=†^@>xQ"?\)b¾ž5?E—Ú{C:FéD•W×A@K÷<"µô>^v20140520_01070_stKsb337@ë»ÌNRHw?WzÝ@€E™¯¤="à?«?ª=qg¾Ÿ;dEšx¤DÀ"D•B˜A@d7<¥%ϵô>^v20140525_00098_stKsb337@ë¼l­glK?Ãë0@€E"==ÅÌ$>'†>áG®b¾­'hEƒæáC:ÒoD•9šA@=1Õcµô>^v20140525_00100_stKsb337@ë¼l°ÅûL?¤Ñ>@€EƒË…=Î7¢>—ŠŽ>úáHg¾°£×E"^DÒ°D•(sA@D"=/§µô>^v20140525_00146_stKsb337@ë¼m
À]~?¸O@€E‡§Í=o_>ZÅY?\b¾ºáHEˆ?\C:ŒJD•,¼A?×ä=Gµô>^v20140525_00148_stKsb337@ë¼m"É´?­}Ô@€E‰$
=Ò3?dص?\f¾®—E‰Ÿ®D˜D•oA@¹=0\µô>^v20140605_00678_stKsb337@ë½Äƒ}£o?*¼@€E…‡á=éÁr>ހj?Ó33b¾ž¸REˆqC<X"D"ß\A>ç‰<lêWµô>^v20140605_00680_stKsb337@ë½Ä†º^¶?(œÍ@€E"Þ3=¨ ?kW?¦ffg¾—PE‡å3D' ÕD"ƏA>ÔØ<>'µô>^v20140618_01023_stKsb337@ë¿h8s¶?Œ{@€E¼<
=¶?)=?¸c¾° ÅE¼í×C;ÞwD•A=–"= Œµô>^v20140618_01025_stKsb337@ë¿h;•È)?~Š@€E¼i3=wy˜?ÀÈ?:áHg¾¤ZE¼¥HD'FD"üîA=›o=rÞµô>^v20140618_01119_stKsb337@ë¿hüFb?g"ñ@€E¿$ö=ʵð>‰b?ƒ×
c¾–‡+E¾çÃC;HsD•%A=D•<܀
µô>^v20140618_01121_stKsb337@ë¿i%#
F?hLü@€E¼ÉÍ=gâo?˜[÷?ë…d¾¦éyE½'¤DôœD•)A={J<ØeYµô>^v20140619_00351_stKsb337@뿁ñ²û?§`¿@€EÕx
=ïq(=qº:?:áHb¾¹Û#Eؼ¤C;¡‰D"дA=J
=5>͵ô>^v20140619_00353_stKsb337@뿁õQN?ªþ!@€EÔ¼H=Þ–>˜Ou?(õÃf¾Ÿ¾wEׅ…Dÿ×D"ª¸A=uŒ=(µô>^v20140620_00941_stKsb337@ë¿©NÐb"?[>@€EŽN\= äÄ?ÛI5?˜Qìb¾"t¼EŽmìC<	ºD"ΨA=U¸<ŠÚvµô>^v20140620_00943_stKsb337@ë¿©RÎÉÒ?Uß@€EŽ¡=†á0?‹©[?Ó33f¾˜"uE¤D'&úD"‰ºA=P<Q8µô>^v20140623_00399_stKsb337@ëÀsñ#™?KÂ@€E'SR=†ß=KMê@'
=c¾‰º^E"I
C<O\D"è{A=2¥<"_"µô>^v20140623_00401_stKsb337@ëÀw"?ìq@€E't=Âà>z	+@&fff¾—PE"å\D'XD"ļA=9Ž<¤†êµô>^v20140629_00434_stKsb337@ëÀÁÝŠ·?S=1@€E˜*\=­ÄÌ?«~Ú@b¾‰7LE™ÍšC<8"D"ÐjA<Ô¡<°'ïµô>^v20140629_00436_stKsb337@ëÀÁà]Mc?>'@€E˜q=÷&>­Y)?Տf¾'n˜E™¡3D' BD"¿A<—¼<M"(µô>^v20140629_00578_stKsb337@ëÀÃx0þ¦?Cö@€E'†)>3=Cß7?Ã×
c¾™‡E"háC<,D"ôA<âë<vµô>^v20140629_00580_stKsb337@ëÀÃ{†©R?S¿±@€E'3
=~¼?n"j@{f¾ ÄœE"y\D'FD"֏A<ëø<‰Iµô>^v20140630_00960_stKsb337@ëÀèq›³Ð?(Ì@€E™š=²ë@ lÓ@.¸Rb¾ŒÌÍE˜ƒHC:mÓD•SLA<ö(<…Phµô>^v20140630_00962_stKsb337@ëÀèuåç?4£@€E™ºö=—öT=€Ðß?ó33f¾ž5?E›	3DàåD•(9A<º<bð—µô>^v20140701_00465_stKsb337@ëÁ§_ºü?4­Û@€E‡]{=¦'8?¿˜@=qc¾˜"uE‡'\C<!D"â°A<É%<‡Õµô>^v20140701_00467_stKsb337@ëÁª"Ùk?=R¡@€EˆŒ×=È|?`¾ª?±ë…g¾¢MÓE‹ÑšD'#;D"θA<°;<`
®µô>^v20140705_00706_stKsb337@ëÁ‰$i?×`á@€E‡9
=‡8˜=5f·?®b¾³¶FE†¸C;$œD•>˜A<ûë=}*›µô>^v20140713_00858_stKsb337@ë‡Á2?/RÉ@€E¨Ã=¤M¼>"\ó@ffb¾ A‰E«döC:(öD•8RA<-õ<Wµô>^v20140713_00860_stKsb337@ë‡H¦?'j}@€E§ý3=Ó]=îo'?æfff¾—PE¨#qD×}D•‰A;ê!<?Š¦µô>^v20140726_00094_stKsb337@ëďéÂ?ó,·@€EŸ¥
>küN>tݱ>®{c¾¡G®E¡¿×C<.VD"ÁÛA<ª;=Ž–¬µô>^v20140726_00096_stKsb337@ëÄ'SdV?™Pá@€Eåf>Z*?¿QÑ?8Qìg¾¶E¢E¡ÝšD'&D"ºÑA<h%=ªµô>^v20140809_00495_stKsb337@ëÅä
žÿà?–ã¨@€Ej
="á¸?²*»?0£×c¾£SøEÙC;CTD•>%A<­
=}Eµô>^v20140809_00497_stKsb337@ëÅä
Î?£¿Þ@€E›ýì=§D>²ä?E¸g¾§ïžEœ
×D'C¦D•)A<û?=-µÊµô>^v20140915_00448_stKsb337@ëʂ×;…è?Kï¾@€E¶"š=œuÈ@h ?å¸b¾ß;E´™\C<&éD•ZA>L<—'¾µô>^v20140915_00450_stKsb337@ëʂڌˆº?d%@€E¶k=ìnE?Κ)?^¸Re¾•Eµ±šD'	`D•:wA>©r<™þÙµô>^v20140926_00117_stKsb337@ëËá ¥!7?1$\@€E°gR=Ÿ‹p?|@$zád¾–‡+E®y…C<&¨D•E?A?	<"s¹µô>^v20140926_00119_stKsb337@ëËá%nSñ?* ·@€E°…=®Cø>¾5§?õf¾šŸ¾E¯â¸D'ªD•,ƒA?XY<_ü"µô>^v20150720_00471_stKsb337@ëñ"—&x?@Ÿ@€E˜"á=–- >kŠª?\(öb¾‹C–E—
=C:nÙD•.wAhŽÒ<ÃÚ8µô>^v20150720_00473_stKsb337@ëñŸæ@?NA@€E˜b×=œÅ,?éQ?‡®g¾™‡E—‹×DÕD•šAhÍR<ÞéƵô>^v20150830_00688_stKsb337@ëö%«ËJ?/¸@€EÃlH=¡•?ŸÑ`?^¸Rb¾‰7EÀçìC7û¦D•uÃAjGX<Ìkyµô>^v20150830_00690_stKsb337@ëö%
Xƒ¥?3á˜@€EÃGH=ž[˜?睌?ž¸Rf¾²-EÀ'D'%D•kLAj:^<ÞÂèµô>^v20150902_00708_stKsb337@ëö"ܾwJ?E<@€E¹I®=×WÜ>áA•?ƒ×
a¾›¥ãE¸ÂC8(´D•f^Ajëd=Õçµô>^v20150902_00710_stKsb337@ëö"ߪµv?3©@€E¹'×=åU?d+›?Š=qd¾œ¬E¸­3D"D•b=AjNí<þdåµô>^v20150903_00555_stKsb337@ëö£Ê1·ˆ?}ÿF@€E©&=»Üè=Ëâ?‹…a¾™™šE¨—HC9…¢D•AÓAj®K=©cµô>^v20150903_00557_stKsb337@ëö£Í<^U?qaI@€E©H=–Y?\y?Š=qg¾²-E¨hDÊD•^ÁAk%³=Wµô>^v20150906_00407_stKsb337@ë÷8h±ð?ªM0@€EŽÈ=ÉÝm;¹©!?G®a¾¯²ERC9#TD•?TAl S=À7ƒµô>^v20150906_00409_stKsb337@ë÷;|?¥Ð¼@€E+H=Šç`?'ìý?¦fff¾½p¤Eù
D·¶D•a`An˜=©Qµô>^v20150907_00555_stKsb337@ë÷$pÊbº?;	ü@€E"Q×=‰mØ?¼Ì%?Š=qa¾¦ffEƒsìC9uD•O¾Aiû%<ç#uµô>^v20150907_00557_stKsb337@ë÷$sLmÂ?5L¬@€E"½\=ˆHD@þèq?Ê=qg¾¡ÊÁEƒ]ÃDãD•W
An©Þ=!_εô>^v20150922_00279_stKsb337@ëùé¸?%֜@€E¢Z=>óù?ÈX-?®{a¾–‡+E¡£×C8ܬD•SDAi¥ž<án•µô>^v20150922_00281_stKsb337@ëùňÅâ?&?T@€E¢«¤=ÇAô=ô£?n{g¾—PE¡í3DD•WÇAim#<žô¯µô>^v20160714_00867_stKsb337@ìõÊÇå?/²@€Ers3=éúý>x~d@
=b¾ŽVEpÇ\C:`ƒD•`¤A=sa<'gaµô>^v20160714_00869_stKsb337@ìøùEÒ?.Ø´@€Es=Í$?(.?§®f¾–‡+Es˜{DÆVD•BNA=lâ<Hhµô>^v20170623_00843_stKsb337@ìI+çÊ?7m@€E˜Gá=™ÚÐ?O–$?hõÃc¾¸ÔþEš9C:žD•d´Af:='Jµô>^v20170623_00845_stKsb337@ìI.»ÏÏ?sP@€E—c{="ß°>dñ`?Që…g¾¡ÊÁE˜
DØ)D•kuAd"=p2µô>^v20170628_01421_stKsb337@ìIªXW_b?>@€EŒ¸=ƒVH>Àz¼?xQìb¾¢MÓEÃC9£–D•]ÛAf9 =Œžêµô>^v20170628_01423_stKsb337@ìIªZü€D?xž@€EŒC¤=¨f>O. ?@e¾œ¬EŒ¸=D˜þD•m²AdH¡=]µô>^v20180402_00773_stKsb337@ìlkqÔ¯?ƒN©@€EH=À©ü>If'?(õÃb¾³¶FEÚ{C:¾¸D•üA@Žò=MDµô>^v20180402_00775_stKsb337@ìlk·ÚL?Y–³@€E%H=½Šø?"¿š?hõÃe¾š¬EŽÅDÐöD•
A@kx<'—µô>^v20180525_00633_stKsb337@ìs©‡è?y²Ð@€E²+ö=eóè?:Úg?Ž{c¾'n˜E³
¤C:H´D"ô9A<¨Ÿ<÷o.µô>^v20180525_00635_stKsb337@ìs­h²?…=¹@€E²Y=‹®˜?D?=p¤d¾šŸ¾E³¬¸DÚ¨D•üA<ùX=±£µô>^v20180525_00969_stKsb337@ìsÔc¤À?7E@€E£f=¡ì?e¡/@b¾£×
E¤yC_ÑhD•"ÑA<z<G›µô>^v20180525_00971_stKsb337@ìsÕ3y?B3ˆ@€E ‰
=âÎ@>%ÏÏ@JáHd¾'n˜E =D•j¨D—åA=Ï<Œ¹¨µô>^v20180526_01017_stKsb337@ìs,(S¶‹?š7@€E·="Zˆ=Å^E?@d¾¤Ý/E·[\C8'+D"дA<®:=⫵ô>^v20180526_01019_stKsb337@ìs,+NÍÃ?'©Æ@€E¶èš=šJL?ƒ}b?=p¤f¾¥ãTE·«qDx‹D"§¦A<Ç=-æiµô>^v20180805_00189_stKsb337@ì|&Žd‡?F~@€E•·3=֍¹?9D?®{b¾±&éE˜±HC;®ÙD•‡A= <l¸6µô>^v20180805_00191_stKsb337@ì|)wb?TÝ@€E•Ú…=Åv@	î©?ë…f¾«E˜½HD'
ªD•HA=ß¹<Ñt»µô>^v20180812_00471_stKsb337@ì|â|Åx?[TÌ@€EŽ\=ȏD>Æ?·
=c¾¼í'E'uqC9>úD•'A>K×<¸I™µô>^v20180812_00473_stKsb337@ì|âàe[?aR@€EŒíš=§q@>Ykl?Š=qf¾·ÎÙE'OqDšD•¬A>Kð<´\Yµô>^v20180826_00171_stKsb337@ì~¡db°y?+ö°@€E'=×$Þ=îÊ?Æffc¾©xÕE•mC9½/D•‹A?P<Gæ/µô>^v20180826_00173_stKsb337@ì~¡g§žë?Ec@€E'R>³x>±X?ž¸Rf¾"÷ÏE"þ=DÄRD•ËA?E×<D³úµô>^v20180830_00138_stKsb337@ì!5¥ÎÜ?Lè@€E‡öá="K?SU%?ƒ×
c¾ ÄœE‰d)C9º D•‰A?'Ì<M'âµô>^v20180830_00140_stKsb337@ì!8Çò?F*ò@€E‡v=¾Î¨?Ev¢?¡G®f¾ž5?EŠIšDÂ%D•™A?²F<I}âµô>^v20180901_00291_stKsb337@ìa˜Ÿ½?'ýZ@€Emœ=¶DP?z?Þ¸Rb¾¦ffEpQÃC;@BD•5/A?ío<^SIµô>^v20180901_00293_stKsb337@ìa›þ©?0ô@€Elœá=³Þ¼=ì>è@õÃe¾¤ZEoîDàÅD•6A@7<'Ávµô>^v20180905_00099_stKsb337@ìàA 8?òQ@€E£H\>Þ>ç½I@N{c¾ŒIºE¡êC9ö‡D• 9A@^`<ύ;µô>^v20180905_00101_stKsb337@ìàD2Ÿe?´@€E£{>	^€=ïÞ,@Aë…f¾"záE¤Ô{D¯ÇD•¬åA@ëq<ƈ!

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_97n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  278 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             å¿Â­v20100327_00960_stKsb323@êþkÉçT¸?½@€EŒH=¥'Ð>ž[Š@
=q3¾–‡+
E¶¤B

=DžÄsAdñ=/Xå¿Â­v20100327_00962_stKsb323@êþkÌjKù?ÏÕ@€EŒgq=ÌãÍ<Þ?ºáH3¾–
EšD}yšDžL¼Ad8<õ_å¿Â­v20100327_00964_stKsb323@êþkÎï&i?"äã@€EŒ"=©t,?ký?‡®g¾†§ð
EÎDø‹…DÉyAcŠË<ªëå¿Â­v20100329_00648_stKsb323@êþ«ôïª?Hmƒ@€EŸö=¹H½?U84?šáH3¾ƒo
EŸ›®BA‰Džæ¨A[–æ<ÒCõå¿Â­v20100329_00650_stKsb323@êþ«÷qæø?Gr!@€EŸ-…=ß^¦=™•?LÌÍb¾ˆ´9
E \D}ž˜Dž1/A\Ç<…ê=å¿Â­v20100329_00652_stKsb323@êþ«ù÷½¼?IQ`@€EŸBf=ÇÅB@%b?aG®g¾ß;
E \Dø–^DÃßA[¬j<‹°&å¿Â­v20110821_00822_stKsb323@ë>dX"Ü?9@€EvÃ=™Ù?¯Á%?5r¾¶È´
EvÍB¡ŒÍD˜÷ßAe,ç=.1–å¿Â­v20110821_00824_stKsb323@ë>d[ÄKõ? Og@€Eu©
=`È>r§Ë?J=qc¾¶È´
Etÿ
D"eD˜XîAhÞ=D-Cå¿Â­v20110821_00826_stKsb323@ë>d_^H?¤?h@€Eue×=Žü?›P?&ffj¾° Å
Euã®Dþ#D—ÊAg=G1Lå¿Â­v20110911_00450_stKsb323@ëA©éH?#âE@€E¤`q=ë½E>q6¬?¨õÃ6¾¶È´
E¡Ó…BC†%Dœª¸AjP]=À»å¿Â­v20110911_00452_stKsb323@ëA­ª}m?BNá@€E£Ï{='=T?-3p?s33d¾£Sø
E Õ×D€sÏD›ÝXAiüŸ<ٜå¿Â­v20110911_00454_stKsb323@ëA±#ÿ9?=ë´@€E£¤=Q|?c|(?fffh¾›"Ñ
E¡VDúMyD›d¤AjÛ <ëåå¿Â­v20110920_00096_stKsb323@ëB •û>û?dbU@€E­âá>žn?x"Ä@Qì7¾²°!
E­€öBMDœ†°A^=7«å¿Â­v20110920_00098_stKsb323@ëB ™sNV?jN6@€E®>¾÷?ú}Ÿ?ð£×a¾œ¬
E¬
=D€ß}D›ã+A]°<֔å¿Â­v20110920_00100_stKsb323@ëB œÖ$?kä—@€E®F¤>6ó">:«¸?â\i¾¢MÓ
E¬0fDú«}D›4åA]=é<é&âå¿Â­v20110926_00173_stKsb323@ëBà¸Yƒ?a]	@€E½û×=ˆà°>±¡[?¨õÃs¾"›¦
E½d{BŸ:áD˜éyAs'»=(€²å¿Â­v20110926_00175_stKsb323@ëBà»{)?býò@€E¾k==Írÿ>œá?§®_¾³33
E¼ôfD"fD˜>úAw®Ž='¬å¿Â­v20110926_00177_stKsb323@ëBà¾Ðe3?lHœ@€E¿H=§Ÿ˜?²3ƒ?"33i¾–
E¾$fDþ ÅD—‰ArßT=\²åå¿Â­v20111007_00254_stKsb323@ëDA£¸çh?7@€E™ð…=™ñ`@,ª"?¦ff9¾ŠÀƒ
Eš'öBJì‹Dœ¹7Ac0?<ÿg?å¿Â­v20111007_00256_stKsb323@ëDA§â?9t]@€Ešn3=•¦\?ý~?O\)`¾–‡+
EšÁ
D€ÅªDœ	ÛAcÐ<¦Muå¿Â­v20111007_00258_stKsb323@ëDAªnô*?6@€Eš¿=½\Ô>¦ÒÏ?Që…h¾'ñª
EšÕqDú€ÕD›XRAcÆw<–tâå¿Â­v20111008_00499_stKsb323@ëDa젂?•
˜@€E¡¹==Ñ+<?(õÃp¾¬‹D
E£{B¢Æ¨D™VAUH2=	å¿Â­v20111008_00501_stKsb323@ëDaïê-Ü?nfÚ@€E¢Ý
=º#>ҕŸ?E¸a¾¢MÓ
E¤6)D"ˆsD˜QªAV†[<Š å¿Â­v20111008_00503_stKsb323@ëDaó?'½?{À@€E¤L¸>Cç?©ý¼?ë…g¾•
E¤ÑšDþKøD—–¸AV‰™<±/{å¿Â­v20120316_00532_stKsb323@ëXjÅW¡?<š>@€E¥îö=Ö-A>Áý•?šáH6¾£×

E¨'ÃBT¦éDœU'AaÒ<¤Qå¿Â­v20120316_00534_stKsb323@ëXjÉŽY?<A@€E¦¥3=Üg>f'?¨õÃa¾š¬
E©X=D
D›•ÓAbl<ª8
å¿Â­v20120316_00536_stKsb323@ëXjÌòâ`?:¨Ç@€E¥©H=½/X=›ù?ˆõÃd¾…¸
E¨šDú'nDšøAaŸÎ<¥K¦å¿Â­v20120320_00378_stKsb323@ëX酩­c?:ð@€Ež¾Ã=ãJ>>ä-³@zá4¾¯²
E K×BX&éDœW3AygA="â©å¿Â­v20120320_00380_stKsb323@ëXéˆåâr?6_@€Eží==ä}¯?Ü©Œ?¥¸=¾–
E îRD?3D›ãAzt=oŒ§å¿Â­v20120320_00382_stKsb323@ëXéŒ!K?9¯@€EžÅ=êë>E¦?®{h¾›¥ã
E¡ä{DúéËDšÚFAyÁˆ=Cí­å¿Â­v20120401_00258_stKsb323@ëZk"VÆ?8Bü@€E£â×=è$=	õ?°£×3¾€ƒ
E£c\BO!ËDœsøAoíœ=ÏÌå¿Â­v20120401_00260_stKsb323@ëZkˆe4?2@€E£™='TÀ?Ž[?xQìf¾šŸ¾
E£ö¤D€ãD›ÃßAp¥_<Üë"å¿Â­v20120401_00262_stKsb323@ëZkŒ^½Ñ?%Ú÷@€E¤0q=­Î ?@/?ƒ×
g¾bN
E¤±qDúŸ
D› öApÏO<Üú§å¿Â­v20120607_00790_stKsb323@ëbÉ;	?8`‹@€Ek)q=€@?Ü÷?'ë…s¾š¬
ElÍB¡l‹D™
²Am'¯=.Vèå¿Â­v20120607_00792_stKsb323@ëbÉ?…ì¿?*>×@€Ek¦á=†¢ô?›Ö´?Tzá\¾–‡+
Em,RD"lÕD˜hZAo4í<ìë9å¿Â­v20120607_00794_stKsb323@ëbÉC¤tê?+È°@€ElŸš=¹#h?…à÷?G®j¾"›¦
Eo)Dþ.^D—Ê°Aon‰=Èrå¿Â­v20120610_00450_stKsb323@ëc&Nd?Ìø@€E‡
=íw‰?0`ü?ŒÌÍt¾ Äœ
E©šBVD˜÷–Ak׆=·Qå¿Â­v20120610_00452_stKsb323@ëc&…"¯?®}@€E~ÇÃ=Àç-?ðÐE?™™šH¾©ûç
E~ø¤D"6^D˜OAkUò=)Êå¿Â­v20120610_00454_stKsb323@ëc&‰Oª7?Sš@€E€
f>	#>¯¸¬?·
=j¾•
E€°=Dýã¾D—Ä"AkáQ<êjÔå¿Â­v20120615_00550_stKsb323@ëcÅĆý¶?Q°@€EI…=¬IÐ>¤uˆ?ØQìr¾¨r°
EœÒB¥wÏD˜Ë…Ae§[=ñgå¿Â­v20120615_00552_stKsb323@ëcÅÈE¹ž? ³H@€E¤ö=ÐüÖ>×À?†ff`¾©xÕ
Eœ…ÃD"È1D˜&ÑAg5Ø<±"³å¿Â­v20120615_00554_stKsb323@ëcÅÌUé—?"@€E'=´È?eý]?n{f¾"÷Ï
EáDþt‹D—€¬Ag^{<Þ·må¿Â­v20120623_00320_stKsb323@ëdÃtÞ?â¹@€E%f=¡Úø?õ¸<@ffq¾¬1
EÏ…B¢‹ÇD˜ÐÕAs©=j¸Îå¿Â­v20120623_00322_stKsb323@ëdÃx®¸?›@€E›"= T>Hy?¬ÌÍa¾–
E›¯D"šVD˜!ªAx—Ž=.å¦å¿Â­v20120623_00324_stKsb323@ëdÃ|‰þÇ?#r@€E›;{=Ĉ?R:û?±ë…i¾""
EœZöDþJ%D—rúAyZ3=5=[å¿Â­v20120625_00258_stKsb323@ëeb˜‹¨?*Æ@€Eä>r™=ÆÐ÷@ffn¾¾ùÛ
EęšB¥ã×D˜±hAp¨°=†wå¿Â­v20120625_00260_stKsb323@ëee×$¿?šÚ@€EÁޅ=ªÀ@F‡?ºáHb¾¦éy
EÁŠáD"´bD—øÍArý5=qœå¿Â­v20120625_00262_stKsb323@ëeiO?#áJ@€EÁŒš=è¹´@—^?˜Qìe¾¤Ý/
EÁ|=DþqD—I¢Asd
=<×å¿Â­v20120627_00447_stKsb323@ëeH°WpÕ?@ ¦@€E£—\=Ž¥¨?½?Þ¸Rt¾±©ü
E¥ B 4¼D™¬Ap¶=?N›å¿Â­v20120627_00449_stKsb323@ëeH³üV}?A¸¦@€E¦9==¬J?_,÷?‹…c¾²-
E¨tfD"nfD˜kÇAs½=;,'å¿Â­v20120627_00451_stKsb323@ëeH·Ãëþ?=Ñæ@€E§ =Ÿ{l@ªÙ"?¯\)k¾‰7
E«Dþ6FD—ÉËAs_¶=Jëìå¿Â­v20120704_00236_stKsb323@ëf \g.¸?3øS@€E¬Ÿ×=ÓíB@N#Ã?}p¤n¾¤Ý/
E®ðÍB¥#×D˜´¤AUî<ˆEéå¿Â­v20120704_00238_stKsb323@ëf _¢lÒ?/Ô@€E¨Ã>Þ±?iÀ?c×
b¾œ(ö
Eªî¸D"ÉPD—äbAVl<V´Ýå¿Â­v20120704_00240_stKsb323@ëf bÝ}?-ï@€E§ü=ÎKß<‰÷|?^¸Rg¾ŠÀƒ
Eª)DþuìD—Q²AV³Ý<m³Jå¿Â­v20120705_00543_stKsb323@ëfB³YcŸ?UM¬@€E[ÿ3>×`AFT·?£×q¾²-
E^¡šB É7D˜×–AVËb<†çOå¿Â­v20120705_00545_stKsb323@ëfB¶"§?lÀš@€E]]…=¹i´>"¥Œ?O\)^¾±©ü
E_jD"s®D˜0RAWŸÒ<¤)"å¿Â­v20120705_00547_stKsb323@ëfB¹ä½¯?`oÃ@€E_{=Ν9@"7'?LÌÍh¾±&é
Ed3Dþ*D—ˆÕAW¢È<Ԁå¿Â­v20120706_00500_stKsb323@ëfcŸí?¥@€EnŒ==É3°>ÙB ?ØQìs¾§ïž
Eo¯
BŸ†¨D˜ñüA^Ò¬<Î`å¿Â­v20120706_00502_stKsb323@ëfc£e'?
ï3@€Emÿ×>ãf?|?€a¾²-
En({D"[…D˜HÍA_j´<"N£å¿Â­v20120706_00504_stKsb323@ëfc§?,Š@€Enpö=®$@<qF?Àg¾ŽÙ
EpBDþœD—§ÏA_?S<ÃØå¿Â­v20120707_00410_stKsb323@ëfƒ"ý¶O?'—@€Ex
q>#Ä?rÁ@ë…r¾°£×
Ey]B¡O\D˜ÑhAfé?=…™å¿Â­v20120707_00412_stKsb323@ëfƒ&~tO?
ø'@€Ew€=>?J™>¦gÅ?Æff]¾¢MÓ
EvíÃD"}ÃD˜&‡Agá<ÍâÒå¿Â­v20120707_00414_stKsb323@ëfƒ)ñ0?"R@€EwÉ×>%í€?YÞ?Š=qi¾Oß
ExzDþ7¦D—'5Af½?<²Hvå¿Â­v20120716_01093_stKsb323@ëg§]ä!R?§L@€EŽR=—ÒÀ?
ñÜ?•Â9¾¤Ý/
EŒB£
=D™ÛAoY=¤ªå¿Â­v20120716_01095_stKsb323@ëg§a +o?"¨@€EBR=|ÑÈ?P??G®e¾§l‹
EŒ'áD"¹²D˜[žAr¶'=†‹¿å¿Â­v20120716_01097_stKsb323@ëg§d`ýœ?…d(@€E€=›=æ‰?fffg¾™™š
E¡ÃDþT¬D—­šAq‰A=?¤©å¿Â­v20120722_00883_stKsb323@ëhe ¢­?'&Q@€E‰å\=¯·@t΂?Ÿq¾–
EŠGB£yÛD™çAe¬¢=üÅå¿Â­v20120722_00885_stKsb323@ëhe#ÈÒA?Zî@€E‰²…=Áøý>[wó?n{b¾¦éy
E‰é×D"¨"D˜MãAiþ<¬Æå¿Â­v20120722_00887_stKsb323@ëhe'	½?ð@€E‰ºì=™±L>‰?†ffg¾å`
E‰ó×DþhœD—¤¬Aisƒ<ë.‹å¿Â­v20120723_00696_stKsb323@ëh…S­µ?:Õµ@€Eõ=…ML>V¿Q?°£×s¾£Sø
E	\B¢Å¢D˜ùXAgñ¨<ñbÚå¿Â­v20120723_00698_stKsb323@ëh…V$Õ"?9ï@€EŽ…=©w?¥?&ffb¾¢MÓ
EŽìD"¡üD˜PsAj <¢öå¿Â­v20120723_00700_stKsb323@ëh…Y]ïŸ?)é@€EŒô==ŸÇ>Þð5?p¤f¾›"Ñ
EŒöRDþiXD—ž-Aj¡ˆ<È£`å¿Â­v20120726_00112_stKsb323@ëhà¥.­è?^µŠ@€E¢
=ˆ¼0@^T`?LÌÍq¾ª~ú
E¡¿…B¥l‹D˜ËžAWË+<·ìå¿Â­v20120726_00114_stKsb323@ëhà¨H¾¶?[‰ˆ@€E£±=‡$\>@p€?™šd¾Ÿ¾w
E£GšD"ÑãD˜AWáa<—óå¿Â­v20120726_00116_stKsb323@ëh૆pó?g‰Ž@€E£{á=•íà>\¸ø?®g¾ž¸R
E¢ž)Dþ~òD—]‰AX&<";9å¿Â­v20120805_00255_stKsb323@ëj!gb_q?Cå@€E'1)=ì?Âæ6?Ç®s¾Ÿ;d
E'úöBŸÏßD˜û+Atpv=?"Hå¿Â­v20120805_00257_stKsb323@ëj!jÊÙØ?'§ù@€E'=ÀDÄ>b¼ª?ˆõÃb¾ŽÙ
E'‰…D"d¤D˜TAvä=‹å¿Â­v20120805_00259_stKsb323@ëj!n&éú?±ä@€Eõ= 1L?ÙRâ?\g¾|í'
E'*ÍDþ#uD—£®Avi=P%få¿Â­v20120806_00379_stKsb323@ëjF\?¡PŽ@€EˆÃ×=‰=°?­Žˆ?‹…O¾·ÎÙ
E‰\{B¦þD™/TAr³ù=¿÷Nå¿Â­v20120806_00381_stKsb323@ëjF"8A?¦Æ@€EŠÉH=§p?y»?ƒ×
d¾ª~ú
E‹D"º D˜V^AtY=ÖµSå¿Â­v20120806_00383_stKsb323@ëjF–nf?™Ä6@€E‰®×=vÀÐ@•Ãî?šáHf¾"zá
EŠÅ×Dþ"jD—¯–Au:=ìŽòå¿Â­v20120815_00536_stKsb323@ëkd£áF?,¥	@€EbþÍ=¯°\@'Ð9?ü(öp¾ª~ú
Eg(ÍB£˜D™×AZß <íÑ å¿Â­v20120815_00538_stKsb323@ëkdÒd'?+¤¾@€Ebæö>çé=œ»k? g¾±©ü
Ee*D"«+D˜g+A[><…Þå¿Â­v20120815_00540_stKsb323@ëkd=6?!Íý@€Eb•×=¬p@Ó	?ŒÌÍg¾'n˜
EbéÃDþdsD—°îA[|Ì<–ƒå¿Â­v20120820_00405_stKsb323@ëliÝ?sÁ@€Eˆ
Ã=ÊÎØ@«á
@G®p¾½ó¶
E‰¯ÃB¥çðD™¶A\'Æ<ݐ¸å¿Â­v20120820_00407_stKsb323@ël"©²ì?a?@€E‡‡R=ԇý?9/?Ü(ö`¾¡ÊÁ
EˆžÍD"×mD˜H¬A^C}<¬úRå¿Â­v20120820_00409_stKsb323@ël‡ËÆ?½T@€E‡q®=ú³—@Lßü?µÂf¾ƒo
Eˆ/DþˆåD—¯DA]á-<©¢…å¿Â­v20130515_00650_stKsb323@덌¤ú¡?XÃs@€E¡>–'ž?0ç?'ë…o¾Àƒ
E¡á®B©õ?D˜Ú%A^Y"=y"Qå¿Â­v20130515_00652_stKsb323@덌	º3B?c#@€E¡&¸=Î
ª?}Þ?
=qd¾ A‰
E¡6¤D"Í7D˜‰Aaaø<Ÿå¿Â­v20130515_00654_stKsb323@덌
?q?b'y@€E¡Ù¸=¨ñ\>²?Y™še¾¤Ý/
E¡y×Dÿ3D—5A`N<ÍM«å¿Â­v20130620_00840_stKsb323@ë'܍"¸?<ã@€EPîf=ïI?¾".?ž¸Rs¾Ÿ;d
ESéqB¥}qD˜îáAfÇÚ<ÿ›øå¿Â­v20130620_00842_stKsb323@ë'àˆ>?@?'@€EP¬ö=äOk?9Êo?&ff`¾ A‰
ERĤD"ÈRD˜6¸Ajsý<™	~å¿Â­v20130620_00844_stKsb323@ë'ãV¬_?HŠ¯@€EQم=Ð%=?¦3?=p¤g¾•
ESRáDþû+D—4¬Aiä <¬Óå¿Â­v20130702_00224_stKsb323@듁Åo°è?$¡@€E¬¶)=㮞?´?¼(öm¾œ¬
E¬§šB©PåD˜™Ar¼;<ùzðå¿Â­v20130702_00226_stKsb323@듁ȑ™›?0N°@€E«Ü=Íj?Ë8»?·
=d¾¡G®
E«­HD"üÍD—á?As#="@#å¿Â­v20130702_00228_stKsb323@듁ËÐ
?I—H@€E«Z¸>	У:ú$¶?¥¸m¾‡+
EªÚDþú‡D—ºwArÀM=	)Jå¿Â­v20130702_00464_stKsb323@듃ܫø?!1Ñ@€E—ì>V¬µ?:ٕ?ٙšn¾Ä›¦
E—
B¯\D˜¸{AqÂ=8¦+å¿Â­v20130702_00466_stKsb323@듃à*-?ä@€E—'=¢T4<qêñ?p£×e¾¡G®
E—‰ìD"ëDD˜ƒAt•P=c4å¿Â­v20130702_00468_stKsb323@듃ã}ˆ—?bö@€E˜?3=Ìÿ¥>¢à²?k…l¾'ë…
E—îöDþõ'D—ŽArþE<î#çå¿Â­v20130703_00178_stKsb323@든ݖé¼?=ý'@€E""¤=Â1(?c`‹?¯\)r¾bN
E"dRB¨/D˜‰`Ap`ž=Ó¼å¿Â­v20130703_00180_stKsb323@든æû—f? Eq@€EƒŠì=Þªt?
Ñå?'\d¾ŽV
Eƒ2D"ú^D—щArTX=Û:å¿Â­v20130703_00182_stKsb323@든ꘄò?>H@€Eƒ…=•"d=´M,?p£×e¾'J
E'"®Dÿ3D—Æ5Aq•b<册å¿Â­v20130703_00370_stKsb323@듢ŒëñU?
8@€Eƒ¹)="(?Öj?ŒÌÍp¾¥`B
Eƒ‰
B¨ïžD˜ª^AqŒ<Ï1;å¿Â­v20130703_00372_stKsb323@듢"­)?Ñâ@€E"Aš=Ǒ«?j¨ñ?¢\c¾«…
Eƒô¸D"ôD—âúAq¯Ø<õ¡³å¿Â­v20130703_00374_stKsb323@듢˜Ú‡K?VE@€E"Ç=ªñä=Û&·?ž¸Rm¾Òò
E"&)DþübD—¶òArfó=™Ãå¿Â­v20130703_00562_stKsb323@들.nE?ɋ@€Eqš=᣸?y*Þ?¹™šo¾¤Z
EqƸB§'ðD˜ÒÑApo¤=n2å¿Â­v20130703_00564_stKsb323@들1³áï?«|@€Eqtö>i$>º•?¥¸d¾¦ff
Eq}šD"ç}D˜dAqœd=ºå¿Â­v20130703_00566_stKsb323@들5	§t?Øb@€Er¥š=×2m@G"™?ºáHH¾†§ð
Ep«
Dþ÷D—ŽNAp[\=#å¿Â­v20130705_00402_stKsb323@ë"âxր?.
Ž@€EzӅ=Â~$>•»L?aG®m¾«…
EwÙÃB©oD˜•'AnÂ<סYå¿Â­v20130705_00404_stKsb323@ë"âw
©?<'p@€EzB==°õ">ŽÝ™?€c¾ A‰
Ew1šD…D—ÐbAoJ=BÊå¿Â­v20130705_00406_stKsb323@ë"â¡Y×?I·@€Ez"á>H=ùS?^¸Rg¾œ¬
ExqDþûLD—©ÓApÝè<ïÂõå¿Â­v20130705_00930_stKsb323@ë"æšõy¿?"<Ð@€Efþ{=á">¶G?s33q¾Ão
EetRB¡ŠÁD™	Al¢ø=<yïå¿Â­v20130705_00932_stKsb323@ë"æž1ß ?`ޔ@€EeÖ{=tÏ°?*	…?^¸Rc¾§ïž
EdöD"‹3D˜KÇAp5=Ð7å¿Â­v20130705_00934_stKsb323@ë"榜)?†æó@€EdÃH=U| <Óé]?fffe¾¢Ðå
Ec\¤DþÛTD–õqApÅ«=N——å¿Â­v20130705_01202_stKsb323@ë"é™Ïq?'«L@€E~^Í=ºË$@ž	£?œ(ö9¾¿|î
E~HRB¥}D™DAl s=mK»å¿Â­v20130705_01204_stKsb323@ë"éœãe–?ÌÎ@€E}µÃ=iÆá? £?c×
b¾¦ff
E~HD"žéD˜ZAq2¾=E€#å¿Â­v20130705_01206_stKsb323@ë"é qt?7@€E}6=yëØ>z^8?=p¤h¾³33
E|Ì{DþñD—
¨Ap>#=hå¿Â­v20130706_00801_stKsb323@ë"€¥‡9?Q@€EŠbR=À-@º'?ÈõÃr¾š¬
E‹…B¥{dD˜ñÓAjº-=ŽÙå¿Â­v20130706_00803_stKsb323@ë"ƒ×P	?Á²@€EŠÍÃ=©|>ÅðÕ?šáHX¾šŸ¾
E‹ÃD"ÈþD˜'Amh<ÿglå¿Â­v20130706_00805_stKsb323@ë"‡;˜²?žB@€E‹U==Åwü>
ªz?ffff¾'J
E‹6fDÿ‹D—Y7An(u<´þMå¿Â­v20130710_00366_stKsb323@딂ҳ¡X?
¨Ñ@€Ež…=æ¯b?ÍAè?«…p¾°£×
EúfB¨›#D˜­hAg¹"<Íߞå¿Â­v20130710_00368_stKsb323@딂Õ×Ú?'\@€Ež¬=ðˆ@	‡î?}p¤d¾ŽÙ
E`¸D"íD—ñªAh<¶ËMå¿Â­v20130710_00370_stKsb323@딂Ù%@?I¡@€Eñq=Ýåœ>å°z?¢\h¾€
EœI…DÿîD—«\AhBP<Ï_ßå¿Â­v20130805_00076_stKsb323@뗿~€9?†¯4@€E­;f=ê«&=t¹?@m¾¥`B
E­šB§ìD˜±A]<w<ë$å¿Â­v20130805_00078_stKsb323@뗿dl?se@€E¬Éì=ë,?›Ï?@b¾¤Z
E¬±qD"ëðD—Þ-A]Ͻ<³tÿå¿Â­v20130805_00080_stKsb323@뗿"ó‡¢?wQ@€E¬Ú…=·çÙ>Ö¿~?aG®e¾£Sø
E¬"3Dÿ!hD—¸{A^<²vPå¿Â­v20130805_00532_stKsb323@ë—ÃÄ@ ×?+>¥@€EŸS=Ì,b@ ?°£×p¾£Sø
E¢3B¥RoD˜×A]r…<¼´å¿Â­v20130805_00534_stKsb323@ë—ÃÇ|p¿?0]ã@€Ežõ=¸öÐ?1S/?J=qa¾›"Ñ
EŸüÍD"¼¤D˜(ÅA^‡J<]pGå¿Â­v20130805_00536_stKsb323@ë—ÃÊ÷ 
?"Ô@€EžÝ=Ý%n>{À?šáHe¾¡G®
E DÿqD—jòA^KK<‰âÝå¿Â­v20130807_00773_stKsb323@ë˜ôkòÂ?:Ó`@€E›5á>ÞÌ?»t@Qìo¾ Äœ
E¡q…B¦"ND™ÃAQ¥Ü<½šiå¿Â­v20130807_00775_stKsb323@ë˜÷T÷?2$Ú@€Eœ®>ï>#§?½p¤`¾œ¬
E¡!ìD"¶fD˜^oAReÚ<—-~å¿Â­v20130807_00777_stKsb323@ë˜ú¥h?-(Í@€EœQ¤=îυ=ˆLÜ?¯\)g¾†§ð
E¡€)DÿœD—`1ARŽ•<•úMå¿Â­v20130814_00181_stKsb323@ë˜à‰_•?af@€E£>Ҋ?µ?E?ë…r¾™‡
E£µHBªþúD˜ÀjA`çô<ÚçÙå¿Â­v20130814_00183_stKsb323@ë˜àŒÕì0?ۋ@€E¢®
=àà;$ ?'\g¾œ¬
E£~ÍD…$¤D—éA`:E<ƒàå¿Â­v20130814_00185_stKsb323@ë˜à "J?%W@€E¢•{=Âà?§&?¯\)i¾"÷Ï
E¢'fDÿîD—ðRAa=}<¡Çå¿Â­v20130820_00354_stKsb323@뙢%¨Ü?
º—@€E¨½×=Í«I@*g¦?У×s¾¥ãT
E«¾B¥>úD˜äRAiæ§=®Ñå¿Â­v20130820_00356_stKsb323@뙢Níú?d@€E©B
=β=>šŽr?•Âb¾ A‰
E«×D"ÉüD˜*ÉAl­.<»Ç2å¿Â­v20130820_00358_stKsb323@뙢œJ¤?²Ç@€E©i
=×Û¿?¦'Ž?ˆõÃg¾'J
E«ÄöDþûÏD—ouAlџ<¾æ¸å¿Â­v20130901_00318_stKsb323@ë›!¬•¿ð?_Íð@€E¥0)=ƒ½¼@yò?Ž{q¾­'h
Eªj¸B¤…D˜Û\A>pG<•Áüå¿Â­v20130901_00320_stKsb323@ë›!¯Ûµs?[Õ3@€E¤F\=x:á@m<?•Â`¾­'h
E¨ÀáD"°þD˜#ßA>Vþ<–føå¿Â­v20130901_00322_stKsb323@ë›!³0~£?V֓@€E¤Ö=…Ó8?4è~?§®g¾›"Ñ
E§f¤Dÿ{D—gTA>ï<ŽÃ	å¿Â­v20130901_00606_stKsb323@ë›$
ˆ?Næ[@€E"Š=áÍ<¤X6?Ã×
p¾Ÿ;d
E•jB¤–D™ÕA?0»<¨ç£å¿Â­v20130901_00608_stKsb323@ë›$8Vß?k˜w@€E"†®=Ïvª@r-©?G®a¾£×

E–¸D"´´D˜MA?nò<'å¿Â­v20130901_00610_stKsb323@ë›$fN"?nãf@€E"×=Å[U?ë­x?ffff¾"t¼
E"üRDþé7D—[dA?<¤›(å¿Â­v20130902_00328_stKsb323@ë›BDWÞ8?JÌs@€E•^=Œ4¨AS—ô?ð£×o¾º^5
E˜ûB£ËÇD™jAIíÊ<½^å¿Â­v20130902_00330_stKsb323@ë›BG'{B?M1*@€E"ޏ=Ž+ð?¹?B\a¾¡G®
E–²öD"¯
D˜;AJyÅ<wÔëå¿Â­v20130902_00332_stKsb323@ë›BKÛ¿?Tâ…@€E"¦R=A@†Ÿã?Që…d¾bN
E•¡®DÿðD—fÑAJ_c<"å¿Â­v20130915_00290_stKsb323@ëœáfláU?i´ž@€E†nq=–G"?ߘ?p£×s¾´9X
E‡z{B¤0!D˜çAe€\=¾Nå¿Â­v20130915_00292_stKsb323@ëœái«4¢?_¬Þ@€E†C=ôó<—ž?O\)a¾¤Ý/
E‡uÃD"°D˜<"Ah³Y<û;å¿Â­v20130915_00294_stKsb323@ëœálÕöí?_7¯@€E†cH>`?Y]¢?:áHg¾ŽÙ
E†šfDþýD—NNAh
z<Ñüå¿Â­v20130915_00530_stKsb323@ëœãX¢³Ê?=í @€E€k…=¯¯¨<iJ?šáHr¾°£×
E'HB¥ÍD™ºAeu<çÈÆå¿Â­v20130915_00532_stKsb323@ëœã[·Pº?Ví¨@€E€TÃ=lG¿>u?@`¾®{
E'¤D"³ÏD˜Z%Ah"<»¹Må¿Â­v20130915_00534_stKsb323@ëœãkhï-?mVØ@€E€´®=Ž¶,>΅7?@f¾—P
Eõ3Dÿ	ãD—RwAh6è<Á¤2å¿Â­v20140313_00604_stKsb323@ë³LtÒu?uJV@€Eu¨Í=_À?t6v?záHq¾«…
Et-qB¨`BD˜‡ÇAlð#=£Då¿Â­v20140313_00606_stKsb323@ë³LxT?^æÈ@€Eu×=‰ðA%I?ƒ×
c¾¦éy
Es6fD"ôD—É`AjøÇ=s»å¿Â­v20140313_00608_stKsb323@ë³L{Ž¼F?i@@€EtQ×=—\>i |?n{m¾šŸ¾
Er×DÿZD—¨)An=$­<å¿Â­v20140325_00381_stKsb323@ë´Ê|ç&•?6´,@€E™ ==¥T?@z:?…¸t¾—
=
E˜L)B¨&éD˜…?Arþ<írå¿Â­v20140325_00383_stKsb323@ë´Ê‹N'U?-¦ß@€E›!3=¾<?zm?±ë…f¾£×

EšxD"àÅD—¼jArvþ<ÿXCå¿Â­v20140325_00385_stKsb323@ë´ÊŽ£Fl?"	¸@€Eœ?ì=£+¬?±®?†ffn¾‹C–
E›‡3Dÿ%D—š‡Arqd<ø¶"å¿Â­v20140326_00565_stKsb323@ë´ë½¹C®?—@€E—"…>Âlï@¨Å?€p¾ŠÀƒ
E–^B©bD˜–Atþ‡=nå¿Â­v20140326_00567_stKsb323@ë´ëÀúÑÃ?·Pì@€E—\>܀4@w²º?ŒÌÍa¾wÎÙ
E–*¤D"Ü9D—Ã+Au'=©,Eå¿Â­v20140326_00569_stKsb323@ë´ëÄLá?®€@€E–Ú®>ÞÅü@Ÿv?"zák¾|í'
E–\DþæD—­yAzS'=ƒ"å¿Â­v20140328_00410_stKsb323@ëµ+7Èô{?L7Œ@€E‡=³Å¸?Ýß?šáHt¾Á%
E†e…B© BD˜«ÇAu"=>xúå¿Â­v20140328_00412_stKsb323@ëµ+;,@Ñ?RœA@€E†u3=«;C?"4*?k…d¾§l‹
E…šD"øD—·×Avó0=µïå¿Â­v20140328_00414_stKsb323@ëµ+>ÒMÀ?Xþ¨@€E†fÃ=¨lø?Ÿ-?un¾Òò
E…ÃDÿÙD—¥ôAxÉè=?cŽå¿Â­v20140329_00616_stKsb323@ëµKÆrg?wÂ@€Eq/Ã=—ؘ?«àf?n{o¾° Å
EnÃB§ßD˜"¾Auk>=0´žå¿Â­v20140329_00618_stKsb323@ëµKÉ©¼Ò?'IK@€Er:{=eäg>ØHv?G®c¾¶È´
EnèÍD"åD—å/AuŠú=¾Eèå¿Â­v20140329_00620_stKsb323@ëµKÌùÈ®?€±@€Eq\=Zx;ž†?ƒ×
p¾²-
Em½HDþêÑD—`Av³´=]Ȳå¿Â­v20140521_00697_stKsb323@ë»ålò&y?EŒ×@€E†¯…=ƒ'?ƒŽ?‹…]¾¨r°
E†å\B¦#×D˜ŽAqLû=J7,å¿Â­v20140521_00699_stKsb323@ë»åpD;?5i³@€E…ýá>™´@[ç¬?¢\P¾«
E…ÖD"ÆÉD—ß#Ar¢(=94å¿Â­v20140521_00701_stKsb323@ë»åsVy^?.€C@€E‡;\=£G¨@@g-?'\o¾\)
E†>)Dþ÷D—ˆAp"±=,
Ðå¿Â­v20140521_00745_stKsb323@ë»åÏõf?O²=@€E…RH=Œgà@Üñª?×
=A¾²°!
E…̤B¥gðD˜œöAp@c=vNiå¿Â­v20140521_00747_stKsb323@ë»åÓj˦?_j˜@€E‰¥=˜ë<>˜UÑ?^¸Ra¾«…
E‡rD"Ì)D—Ù7Aqcg='.ºå¿Â­v20140521_00749_stKsb323@ë»åÖÒ$%?]øW@€EŒM>
¢õ?ŠD?†ffr¾Ÿ;d
EŠ¦áDþç
D—'ApæJ=Y–"å¿Â­v20140601_00845_stKsb323@ë½FíÝX‹?7I@€E¢`á=¥˜S@y­?ü(ök¾›¥ã
E¢p{B¥ò°D˜³ÇAr|÷=\¸ôå¿Â­v20140601_00847_stKsb323@ë½Fñ#Îç?#
@€E¡TÃ=¥p?W?"33c¾å`
E¡\D"¾D—úÙAw21=]må¿Â­v20140601_00849_stKsb323@ë½Fô{7.?'´@€E \=¤=T@?è?^¸RJ¾‡+
E¡5DÿD—wAv,;<û¿Ûå¿Â­v20140607_00313_stKsb323@ë¾²¼ev?eÝó@€EˆtÃ=‹``<Ô|?…¸r¾¤Ý/
E‡½×B§ô¼D˜ŒîAiæ<ù:"å¿Â­v20140607_00315_stKsb323@뾶`ÿõ?j!E@€E‰:
=¥'ˆ=~?"zác¾¡G®
Eˆ
D"â˜D—ڏAkΆ=0'å¿Â­v20140607_00317_stKsb323@ë¾¹œÏ?€ð¤@€Eˆˆö=…›P?…²?G®n¾"zá
Eˆ{Dþà‹D——®Am"æ=Eáå¿Â­v20140617_01306_stKsb323@ë¿K-
†?ÖI@€E¾Xf=ìÂ=¬ËH?E¸c¾À
EÅU®D"¶FD˜G#Ah¨Ö=Çä3å¿Â­v20140617_01308_stKsb323@ë¿K0y#?²¸@€EÀª×=àÑ`>""Ò?LÌÍe¾¹Û#
EÆúáDÿRD—KøAeÚ«='`Èå¿Â­v20140620_00242_stKsb323@ë¿¡³'ªi?bóê@€E©j==̤–>Ÿþ?xQìu¾ Äœ
EªÊáB©
ÓD˜"9AlÝ=\³å¿Â­v20140620_00244_stKsb323@ë¿¡¶u­?"úË@€E©À==Ââ´<|Ô¤?\(öd¾«…
Eª‡qD…éD—¹/Al?}=Y—ïå¿Â­v20140620_00246_stKsb323@ë¿¡ºè?…›å@€Eªf=º@ä>Nm?'\h¾†$Ý
E«@=Dÿ¼D—åãAmšw=8u¤å¿Â­v20140622_00740_stKsb323@ë¿å8!NÚ?)æ$@€EP)=ŸÔˆ@yô²?Î{r¾£×

Eže3B¢‰D˜Ð¼An(:=&ç|å¿Â­v20140622_00742_stKsb323@ë¿å;Ž8?.˜@€E£=œâ´=ÑV±?c×
a¾™™š
Eï3D"€bD˜
%AoCs<»ø'å¿Â­v20140622_00744_stKsb323@ë¿å?k˜?.k"@€Eý{=ҏÆ=«X?œ(öf¾"zá
EžQqDþãžD—RAo^‹=!ï˜å¿Â­v20140627_00270_stKsb323@ëÀˆÒMÖ?Ÿ÷}@€E<›\=±?h?éf?k…s¾©xÕ
E;_3B¡ÕD™$9Am;÷=~>Uå¿Â­v20140627_00272_stKsb323@ëÀˆÕeíÆ?`¦@€E<n{=ð*;?½Þ=?Tzáa¾¬‹D
E:'®D"~‡D˜B‡Ar³=¬˜å¿Â­v20140627_00274_stKsb323@ëÀˆØÉûa?š5f@€E<_\='Sø>H1?LÌÍb¾²-
E:c…DÿfD—2úAr§='@»å¿Â­v20140629_00528_stKsb323@ëÀÂìõ×]?Bú@€E"#H=»À?ÖV²?£×q¾¤Ý/
E•¤B¤vÉD˜ÐsAmÈö=ê¨å¿Â­v20140629_00530_stKsb323@ëÀÂðaqµ?^Øü@€E"
á=´º4=‡šè?záHc¾"÷Ï
E"®öD"źD—ùüApÝû<÷"Gå¿Â­v20140629_00532_stKsb323@ëÀÂóV?GÄ»@€E"W==ŠÒP>[ãz?n{o¾"ýô
E"6)DþìÅD— œAq§ß= Yå¿Â­v20140701_00247_stKsb323@ëÁµ$š>?Í@€E â{>Û=Ñw¨?Ê=qo¾–‡+
E¢²öB¥z^D˜ ÕAl
û=76øå¿Â­v20140701_00249_stKsb323@ëÁ¸¢cB?(Ç@€E µ\=éD$>³¸e?¡G®c¾ž5?
E D"ÉÛD—áôAn;O<þÎøå¿Â­v20140701_00251_stKsb323@ëÁ»ËȖ?·Q@€E¢3=ـ¹>°‡?uo¾}ó¶
E j¤DþåqD—§ßAnmy<ë|ìå¿Â­v20140701_00919_stKsb323@ëÁÒ¿$Ä?4 @€EÃ=÷°AUk?Às¾£Sø
E'`fB¡È1D˜ûÏAk4¸=3اå¿Â­v20140701_00921_stKsb323@ëÁÚ­e~?>æÿ@€E'zš=¡=`?:?'ë…a¾²°!
EƒT=D"'D˜5'An¡<ß[å¿Â­v20140701_00923_stKsb323@ëÁތM?Hø³@€Eƒ®=hûŸ?"?=p¤i¾•
Eƒ™šDþ݁D—/+AnFw<ó¼.å¿Â­v20140702_01021_stKsb323@ëÁ'ënÎj?•ñ¶@€E€š×=¸%@?PXÖ?Që…t¾­'h
Ex¸B¡¥`D™oAj á={0'å¿Â­v20140702_01023_stKsb323@ëÁ'îÌ–?§/@€Ef=šNd?·X¥?5^¾°£×
EŠöD"qD˜?Al®R=U´Äå¿Â­v20140702_01025_stKsb323@ëÁ'ñû*-?€ä
@€E@=™?4=$e?xQìh¾/
E¤DþêfD—"5Am˜{=%å¿Â­v20140707_00965_stKsb323@ëÁÇ~Á Ç?+ã@€E™âq=›öx>ÏÁ?Ï\)s¾•
EšÆáB —
D™¤AjûT=҃å¿Â­v20140707_00967_stKsb323@ëÁǂ=·Ç?.5Ç@€E™†š=ŽÔ?í¶??5b¾šŸ¾
E™Ì{D"r°D˜RAk©À<œRöå¿Â­v20140707_00969_stKsb323@ëÁdžz3?&1"@€Ešy==žl@T]?}p¤g¾ˆ´9
Ešt{DþæD—/–Al-õ<ÌRùå¿Â­v20140809_00637_stKsb323@ëÅåjÔ.ì?_J@€EŠu®=ê22@®I4?³33\¾³¶F
EŠ'ìB¥ô¼D™AqϪ=y¢"å¿Â­v20140809_00639_stKsb323@ëÅåmç#»?q«l@€EŠq=Át>Ÿ€?…¸c¾—P
EŠHöD"¤¤D˜hAs‹}=Mbå¿Â­v20140809_00641_stKsb323@ëÅåqæÙ?W·b@€EŠ^¤=…î(>2¦v?˜Qìd¾'hs
E‰ˆ¸DþâD—/As²ò=@{å¿Â­v20140927_00141_stKsb323@ëÌq†z®?¹ @€E˜<¸=À§0@Êc7@õÃr¾¬1
E˜ÚRB£…¢D'§øAlü-= ñ˜å¿Â­v20140927_00142_stKsb323@ëÌsÿq?¤²@€E—ò=ÀIô?ƒ4ë?‹…f¾–
E—ÑqD"«ÇD˜`þAmVß<¿\®å¿Â­v20140927_00144_stKsb323@ëÌx°`0?( @€E˜Í=­!ì>×ü–?‹…h¾gl‹
E—­HDþý‰D—9ìAl¡÷<ä>å¿Â­v20140927_00284_stKsb323@ëÌ;|?<‹?@€E¢ñ®>©²>ŒÇ?ž¸Rn¾'ñª
E¤;×B¦ßD™7\AkBÏ<ðYuå¿Â­v20140927_00286_stKsb323@ëÌî(½?5
­@€E¢é=ä÷z?gî³?\)c¾yÛ#
E£$fD"´RD˜uhAm;Ð<Òhå¿Â­v20140927_00288_stKsb323@ëÌßto?6—i@€E£+Í>'Ö@‰¿!?ã×
`¾""
E£'…D÷hD—LåAm\P=+Oå¿Â­v20150704_00352_stKsb323@ëïÀ—ŠK?u«6@€Eo®f=ª"ð>hw?p£×q¾§l‹
En®=B¡Ø"D˜¾òAa…)<óІå¿Â­v20150704_00354_stKsb323@ëïÄMð?‡:1@€Eopá=Œ>²Ùˆ?a¾©ûç
En
šD"‹…D˜îAc{Ç<ù¤Øå¿Â­v20150704_00356_stKsb323@ëïÇm`?l*@€Eo×='Ë =JÀü?&ffi¾bN
En{Dþ½ÛD—J%Abú)<Áå¿Â­v20150706_00121_stKsb323@ëïIO·"l?¦²/@€EO3=NI€>ÞÛÙ?p£×r¾¶E¢
EbB£qªD™-Af]u=yaèå¿Â­v20150706_00123_stKsb323@ëïIS3"Ö?¶f«@€EÛ…=Qɸ?¾ÆÕ?=p¤d¾µ?}
E‰×D"šfD˜\1AiPá=vúzå¿Â­v20150706_00125_stKsb323@ëïIVs¦? ?›@€E•¸=›I˜?ýÈ?.{e¾¦ff
E"|=DþÇðD—˜AhQ#=d0"å¿Â­v20150722_00937_stKsb323@ëñH±Ú?Œ}@€Ep=Ày8?<h?™šs¾¬1
E'Š¤B¢k…D˜ü1AX3Ž=å¿Â­v20150722_00939_stKsb323@ëñH'¹e½?Ž¿@€E…Ã=ë\?Y+?(õÃe¾©ûç
EŽE×D"£žD˜eAXð~=¹å¿Â­v20150722_00941_stKsb323@ëñH•ôé¡?ˆ
R@€EŽu\> %s=«/?.{e¾—
=
EŽ¨{DþòD—,sAY8W=ïvå¿Â­v20150816_00638_stKsb323@ëôeí2?¸:@€Ek =mn€>•ã?@t¾³33
ElLRB {dD™ËAdË=ƒ¤?å¿Â­v20150816_00640_stKsb323@ëôeŒ´?¸£)@€Ekl)=šZl>'yv?
=c¾¾vÉ
Em")D"HƒD˜sðAe(
=k±Çå¿Â­v20150816_00642_stKsb323@ëôeãÜ?Åÿ@€Ej˜=='±À?—LX?(öm¾¤Z
Ek¡HDþ6ÉD—щAfé=":Jå¿Â­v20150818_00445_stKsb323@ëô¥ë1Ký?›ì@€E›=vIH?¢4?.{u¾¦éy
EœÏ…B¢OßD™<A^-é=:.&å¿Â­v20150818_00447_stKsb323@ëô¥î33?¡
Õ@€E›¸q=dk¨?Uø˜?ë…b¾£×

E"öD"'áD˜"¼A^ù/=rØå¿Â­v20150818_00449_stKsb323@ëô¥ðÁÿ>?žO@€Eœ'3=€-4?hþ?(öj¾¢Ðå
Eô=DþVòD—ЋA^k…=ÿ'å¿Â­v20150827_00050_stKsb323@ëõ¿âwÍ?=1S@€EǸ×=±Ì>ep¢?šáHp¾«…
EÈĸBë!ËD˜á'Anõ=k!å¿Â­v20150827_00052_stKsb323@ëõÀÇÛK?:g±@€EÄÕ=ùã?6sÉ?€\¾ A‰
EÆfDˆý`D™^Ao6¬=5aå¿Â­v20150827_00054_stKsb323@ëõÀ·ª&?Mٗ@€Eĉ{=À x?Ѹ?£×
4¾ŒIº
EÅi…EqËD˜ÏAnÔq=/D<å¿Â­v20150906_00501_stKsb323@ë÷ÛÜà?Ê$@€Eœö>;s>} ù?0£×p¾´9X
E p)B¡gmD™ßAZ•l=|Gjå¿Â­v20150906_00503_stKsb323@ë÷ÞÉy†?Ì0õ@€Eœ=á=Mœ?¥¨"?b¾³33
E n=D"[ßD˜o¦A\¼Þ=T3òå¿Â­v20150906_00505_stKsb323@ë÷á`þ?ɒœ@€Eœ\=À3l?ˆ~O?¸Rk¾­'h
E¡/×DþDöD—±šA\`3=F€@å¿Â­v20150910_00190_stKsb323@ë÷ƒlf[?P¸@€E‰í\=‰X>¼hå?@q¾/
EÄ¸B ˜D˜ÞA`Ѻ<Åa¸å¿Â­v20150910_00192_stKsb323@ë÷†gGã?C"@€E‰O\=˜©t>Î`?\(öa¾·KÇ
E1×D"OD˜S#Aa‹8<âTå¿Â­v20150910_00194_stKsb323@ë÷‰˜°?A™V@€E‰=¢-ì?®f†?+…k¾‰7
E)Dþ%šD—ÄÝAa©<®9å¿Â­v20160713_00238_stKsb323@ìâk€Â?<¥@€Ehl=»d>ŒÂ'?ª=qr¾®{
Ei†=B¥ýqD˜Ø¼A^$Œ<ÏF¢å¿Â­v20160713_00240_stKsb323@ìânêß1?:ó@€Egq=Ä0>Û;û?fffb¾¬‹D
EffD"ÁD˜þA_áç<¡Ybå¿Â­v20160713_00242_stKsb323@ìârCÚ?@3^@€Efßq=žr¬=­¶j?(öi¾ŒÌÍ
EeYìDþŪD—€þA_Õ5<'I7å¿Â­v20170620_01109_stKsb323@ìHª €(?¬ù?@€E•Ü>ç©?¥»
?}p¤l¾Ÿ;d
E–¤)B¦iüD™4¼Am•=£=yå¿Â­v20170620_01111_stKsb323@ìHª
û?sCÁ@€E•å¤=Hǧ?àô?Që…a¾¡G®
E–RD"zÙD˜•`Ap#í=cë/å¿Â­v20170620_01113_stKsb323@ìHª
¢ö?~Ü@€E–=="kø@¿î?}p¤m¾¨õÃ
E–I3DþYšD—ßDApд=€¸Êå¿Â­v20170628_01299_stKsb323@ìI©€ô*?ŠK)@€E¸=µ
/?Q¨'?c×
}¾˜"u
E€ôRB¤mD™!AhRN=g8Yå¿Â­v20170628_01301_stKsb323@ìI©'ýPM?Øâ@€E=¦E¤?Ž€Ø?+…a¾¥`B
E2áD""DD˜ÃAjÁ=TJÉå¿Â­v20170628_01303_stKsb323@ìI©…´dÌ?†Âµ@€E€¤š=œUÛ@.¤f?333j¾ŽV
E~××Dþ{¾D—Ý'AkGu=Ì´å¿Â­v20180430_00361_stKsb323@ìoì,Mì?NFv@€Eèx{=ȉ@p,A?®{r¾'n˜
EçÑ
B£\D˜íªAicé=3ÑÓå¿Â­v20180430_00363_stKsb323@ìoì/oÿÂ?"ú£@€Eèjq=¹ð?)€Y?\)a¾"÷Ï
Eç_®D""D˜=ËAl$ä="å¿Â­v20180430_00365_stKsb323@ìoì2-y¶?(Ké@€Eè§=µ"?…¤?n{e¾€ƒ
Eç¨=Dþz¨D—ŸAksh<ÆÎAå¿Â­v20180524_01429_stKsb323@ìr녷_'?"ÓÜ@€E±3=½èÌ@+ƒÆ?øQìq¾–
E±GB¢Þ¸D™ðAcÙl=@©²å¿Â­v20180524_01431_stKsb323@ìrë‰à?&T±@€E°)=ÍT?—'?®{b¾"ýô
E¯#ìD"wmD˜mìAf¢"=@aå¿Â­v20180524_01433_stKsb323@ìrë‹àµ? >ƒ@€E²8H=­IH?&Ï%?ŒÌÍg¾u
E°Ì¸DþX¼D—¸Ag.!<Ï0å¿Â­v20180524_01477_stKsb323@ìrëæv‡?00@€E°ã{=Í·@CXO?ÚáHp¾£Sø
E±šB£záD™/AcðÄ=Ïå¿Â­v20180524_01479_stKsb323@ìrëéÚ^Ü?*)@€E°S®=· >Ò$z?\(öc¾'hs
E®F¤D"D˜báAfŽ'<¼ñœå¿Â­v20180524_01481_stKsb323@ìrëíášd?-Ì@€E°£ö=È=Œ?/Í?"33f¾ixÕ
E®Ž)DþlbD—³¾AfÏÆ<ޔ¬å¿Â­v20180802_00253_stKsb323@ì{¡!í‹3?Lœ@€E¦ì=zo@QŽ²?®{p¾Ÿ¾w
E¥Õ\B¦/žD˜æ¨Alþ=1Ȳå¿Â­v20180802_00255_stKsb323@ì{¡%¢;?JÕ @€E¥×=•Û4?»¶?c×
a¾Ÿ;d
E£Ã®D"£uD˜éApÊ<þxîå¿Â­v20180802_00257_stKsb323@ì{¡(?VF@€E¤ð¸=|€=…ì"?Š=qh¾"›¦
E£ìDþ®D—wDAo•
=XBå¿Â­v20180809_00109_stKsb323@ì|€Þ—J4?øv@€E¨*>ë@?ü¡?×
=o¾¡G®
E¨DRB¦VD˜ÕAiaö=&Êõå¿Â­v20180809_00111_stKsb323@ì|€åóÏÆ?(T…@€E¨'q=엾?,¾\?p¤Y¾Òò
E§fÍD"§ÇD˜uAm&"=EPå¿Â­v20180809_00113_stKsb323@ì|€è·3³?%¦«@€E¨£q>.¤?}m¾?s33f¾€ƒ
E§i×DþçD—u7AjÛ}<Íâìå¿Â­v20180816_00093_stKsb323@ì}`côŒ?
B¡@€E"þ{=ü+@ç¿@)™šq¾¯ 
E†QHB¤u?D˜ÅA[çg= ìÒå¿Â­v20180816_00095_stKsb323@ì}`gÀ¹C?*Õ@€E"×>)6+=úH"?p¤b¾©ûç
E"&{D"ŒþD˜&fA\î¨<'ñÞå¿Â­v20180816_00097_stKsb323@ì}`j"6©?¢¶@€E"ç3>Sãú?ü?¨õÃf¾†§ð
Eƒà¸Dþ3D—yÃA]
<¬ëFå¿Â­v20180818_00045_stKsb323@ì}ŸÆãú;?š;@€E–—)=ìËw=G^º?õp¾¨õÃ
E–\B¥záD˜ÉìAhL=)öHå¿Â­v20180818_00047_stKsb323@ì}ŸË•¡?ü@€E•¢ì=Õ_k>"Á{?¸Qìa¾/
E"nöD"¬!D˜uAký¦<ú÷)å¿Â­v20180818_00049_stKsb323@ì}ŸÍñÀL?71`@€E"÷=>¦‹=»DÏ?5h¾q©ü
E"¯3DþˆJD—p9AljK<³¥¼å¿Â­v20180828_00289_stKsb323@ì~áŸc¨F?PŸ@€E'w\=ÉÂ@™"?Î{q¾«…
E'õ\B D™"Aiú'=côå¿Â­v20180828_00291_stKsb323@ì~á¢yÂd? ì	@€E'ü)=ѹ¢@c?@d¾ª~ú
E'/šD"D¬D˜`"Ajœë<–å¿Â­v20180828_00293_stKsb323@ì~᥌¬v?$¦W@€E'Ëö=µnt@=wî?¥¸k¾ŽÙ
E'ˆ{Dþ/®D—ÀAk{==H]å¿Â­v20180901_00337_stKsb323@ìa÷þ"*?CK~@€E`k
=vL@5?ˆõÃp¾«
Eaß×B£BD™Ac7<ì£ýå¿Â­v20180901_00339_stKsb323@ìaúßYÂ?OY@€E`ºá=w/?%À?ë…b¾šŸ¾
E`ÍD"y'D˜hAfH<§{9å¿Â­v20180901_00341_stKsb323@ìaþ2€0?>w@€E`bf="3<š¬?.{f¾‹C–
E_‡
DþjéD—³AfBø<¬Zîå¿Â­v20190814_00709_stKsb323@ìªÆp…ïC?ƒ¤¾@€E¹Â
=­?.Úu?Ã×
|¾™‡
E¹s®B¦\)Dš¼Aoxà=‰À×å¿Â­v20190814_00711_stKsb323@ìªÆsA¶Y?t¼@€Eº{=›7=¦†?—
=e¾š¬
E¹{×D"´RD™YüArX~=bçå¿Â­v20190814_00713_stKsb323@ìªÆv.	ÿ?t€¸@€E»£="C0?œ‹¹?˜Qìg¾‹C–
E¹¤öDþtRD˜È9Apˆ
=‡p

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_98n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  276 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             
!9N4v20100327_01032_stKsb324@êþlgöÉË?1–@€ET)=¸'è?	Ø,?˜Qìc¾£SøE‰£D|"þD_mAys¯=,$±
!9N4v20100327_01034_stKsb324@êþljyž?/]Å@€E®=šzÄ?­³Q?¦ffI¾¡G®E‰åDø?®D¡AzŽ=ZJ"
!9N4v20100327_01036_stKsb324@êþllü,·?&²ý@€EŒ×á=§5L?\:£?úáH4¾¢MÓEŠƒ3B…Df5Ax\û='5â
!9N4v20100329_00672_stKsb324@êþ¬$Q©?:Aƒ@€Eö=ÒÿŸ>Ê¡)?¡G®c¾™‡E™&=D|ADhAxoÙ=E&£
!9N4v20100329_00674_stKsb324@êþ¬&ÔÀŒ?9W)@€EœÎÍ=÷·ö;…N?ž¸Re¾‰º^E˜þÍDø{D
"Axj=VK2
!9N4v20100329_00676_stKsb324@êþ¬)•°V?=ñ@€Eœ÷®=ԕ¬>èg
?Ü(ö5¾Š=qEš½…BJDãAy†=j«µ
!9N4v20110821_00810_stKsb324@ë>dAY6R?qªý@€EwRR=«0?#"U?G®c¾¤Ý/Ex§3D'pCýÞ¸A]vµ<åò4
!9N4v20110821_00812_stKsb324@ë>dEû~?j=@€Evø=rWø?Êd'?0£×c¾›"ÑEwéšDü÷¦Cû bA]¯<ùËa
!9N4v20110821_00814_stKsb324@ë>dHV¶E?ƒ 6@€EvÖ{=''°@‡vŽ?:áHi¾Ÿ;dEwUqB™DDn¨A\pß<áä
!9N4v20110911_00474_stKsb324@ëAêdR:?'Þm@€E¤û=—#ä>Ì1?ÁG®d¾±&éE¦»®D}ŽwDhA`0<äßn
!9N4v20110911_00476_stKsb324@ëAîÄX?#)p@€E¥'3=ámû<Føò?\)c¾¢ÐåE¦nÍDùADJòA_ˆÚ<¦b
!9N4v20110911_00478_stKsb324@ëAñíãÉ?5L@€E¥Š…=Ûßt@ Ñ.@\)4¾¢ÐåE¨¡
B1‡+D±ËA_¿«=א
!9N4v20110920_00120_stKsb324@ëB LJ££?jlö@€E®I×=é™?4±?"33d¾ŽVE¯4ÍD}4œDTjA_»€<¸Ýç
!9N4v20110920_00122_stKsb324@ëB ËI^?`Ví@€E­ÞR>Л?Jš?œ(öd¾¦ffE®è{Dù3DN¨A_Eò<'	Û
!9N4v20110920_00124_stKsb324@ëB Îdlf?rŸ'@€E­V)=â†y>ï¼K@ff4¾{çmE­‡…B-9XD¤ÍA^îõ<ÿ-^
!9N4v20110926_00161_stKsb324@ëBà Ód—?H`Y@€E¹ú\=|=Ù=ÜВ?Y™šc¾±©üE»\D'\{Cþ;Aa®<¯T¶
!9N4v20110926_00163_stKsb324@ëBà¤"I+?c•e@€Eºt®="t>'4?k…d¾ÕE¼g…Dý
ÛCüÃTA`ȗ=L·ø
!9N4v20110926_00165_stKsb324@ëB১Nc?mÿƒ@€Eºè{=»uL>þ²™?'\h¾/E¼ÃBš!ËD:-AaMK<ö¤£
!9N4v20111007_00278_stKsb324@ëDAæâã?6ù‹@€E—Èö=™KÌ@dÔ¥?Që…c¾œ¬E˜¾fD}gLDpAaûb<ž"
!9N4v20111007_00280_stKsb324@ëDAêFåî?=]þ@€E—õö=Ÿ\ >"=¿?fffd¾ŽÙE™DùÝDÉAaÙÅ<¨äô
!9N4v20111007_00282_stKsb324@ëDAí'8!?Fæü@€E˜.Ã=†¾@¤'B?hõÃ5¾½ó¶E™3B/PåDÜJAb¿<°¬9
!9N4v20111008_00487_stKsb324@ëDaÕ/Ý=?z­@€E›¾¸=Ù
¤?ßƯ?8Qìc¾·KÇEžáD'm?Cþ;çAaÄþ<±A"
!9N4v20111008_00489_stKsb324@ëDaؽ"?x¢l@€Eœã)>Ÿ{?
?G®e¾­'hEžsìDüØÝCýˆöAb Í<Õµ
!9N4v20111008_00491_stKsb324@ëDaÜ(F?rJe@€Ež9)=ƒ´ø?D…5?aG®i¾Ÿ¾wEŸwqB–uÃDMÓAa'<Þa*
!9N4v20120316_00556_stKsb324@ëXk("É?#Än@€E¤|==Îrœ>	›¿?¢\d¾³33E ÎáD~3DdœArDM=.í
!9N4v20120316_00558_stKsb324@ëXk,lJ?&`A@€E¤ºR="§?"rN?œ(öd¾´9XE¡fDùDDoArü‰<
!9N4v20120316_00560_stKsb324@ëXk0YIG?/É	@€E¤~á=¥+/=‹0/?ë…5¾±©üE¢µqB9[#D½qArpÔ='U
!9N4v20120320_00402_stKsb324@ëXéÀJ'Á?oޕ@€Ež~>,aO>•ÜÐ?Ÿc¾'ë…Eš£D~jD…/At™K=.D}
!9N4v20120320_00404_stKsb324@ëXéÄé?d8Ê@€Eœ3>'E>ë¥?"záe¾¤ZEšRDù1ÛD%As­U=$••
!9N4v20120320_00406_stKsb324@ëXéÈÕ?qä§@€EœÓÃ>->
Â[@¸4Eš¼¸B:DÌ)At"¾=Sƒç
!9N4v20120401_00282_stKsb324@ëZk»Ñ,X?$~§@€E¡==ô®W>ά•?•Â[¾²-EžHfD~¼D…ôAuq=bŠ
!9N4v20120401_00284_stKsb324@ëZk¿±0d?,F@€E¡öš=÷bK?°ó?†ffc¾Š=qEžâ)Dù"DùšAtd8<õ
Ý
!9N4v20120401_00286_stKsb324@ëZkÃÁü? –'@€E¢÷…=¾àT?5W'@4¾/E¢îÍB8ùÛDõAvžß="H£
!9N4v20120607_00778_stKsb324@ëbÉ—¨?0(ô@€Ej…=‰k"=ú@?¸Qìd¾µ?}EjºfD'{çCþ܋Axñ½=Sd¶
!9N4v20120607_00780_stKsb324@ëbÉUæ'?.å@€Ej"=rq·<@¶#?"33c¾Ÿ;dEjÎfDü߅CüéšAz.=.Ÿ³
!9N4v20120607_00782_stKsb324@ëbÉ"g"¸?%)G@€Ekz¸=‰Øô>%a^?â\j¾»dZEk‰HB™BDöéAyZ=FUž
!9N4v20120610_00438_stKsb324@ëc&c<ë™?¥w@€E€ú{=ßÚo>G™?·
=d¾¸ÔþE'fD' jCþ_}Az0*=_û
!9N4v20120610_00440_stKsb324@ëc&g' "?HJ@€EU=™´?€|?¾¸Re¾¥ãTE}"3DüÚúCý›#AyΠ=(–X
!9N4v20120610_00442_stKsb324@ëc&k ÒÉ?RÇ@€E~ŸH=·ìœ>ébÈ?ð£×7¾ß;E}K\B™¡ËDƸAz =sí%
!9N4v20120615_00538_stKsb324@ëcÅ©·~²?f@€Eœú3=ÉsT?Yш?«…b¾«…Eœ"×D'dƒCþáAy‰X=+–
!9N4v20120615_00540_stKsb324@ëcÅ­{Ùj?!â@€E›ùÍ=ÇÑÀ@
Åã?¾¸RS¾–‡+EœbÍDü‡øCÿ"{A}
=oëÙ
!9N4v20120615_00542_stKsb324@ëcűWë?*Ø@€EœÁ×=óèÐ@RÊ?Ü(öh¾¤ZEšþRB"ž5D5²A{=wbÜ
!9N4v20120623_00308_stKsb324@ëdÃZˆ‡N?xí@€Eš¾ì>€Rì<¡ò{?ª=qc¾Ÿ;dE›;šD'IHCýÔ9A{¶"=éݾ
!9N4v20120623_00310_stKsb324@ëdÃ^[_Í?O#5@€E›H=¼'X?¹ùÞ?±ë…d¾‹Æ¨E›ìDü¶FCÿOAy¾=5ÖÀ
!9N4v20120623_00312_stKsb324@ëdÃbBTä?;«¥@€E›¹H>	˜Ã?¨Ž?Ç®h¾¤ZEœBB–:áDJ^AzÐk=h½æ
!9N4v20120625_00246_stKsb324@ëeK;Øs?9@€EÁ—==°Zø>ȱ?µÂc¾²°!EÁÉqD'¸{Cþ !Ay¨š=H£ä
!9N4v20120625_00248_stKsb324@ëeNwA€?@€EÁ÷ö=·Vd?ü®•?ê=qH¾ŽÙEÁÚ)DüÅHDwmAyç=rM
!9N4v20120625_00250_stKsb324@ëeQ³¦á?(ñþ@€EÂ)=Çõ0@áN?×
=h¾¤Ý/EÁ­…B•øÕD;TAwL¸=91
!9N4v20120627_00435_stKsb324@ëeH•Oï?TÒ%@€E é=¥Õ\@;s?®{d¾—PEžc…D'hJCþó¶AyÜæ=§Û
!9N4v20120627_00437_stKsb324@ëeH™fH^?Yß(@€EŸ(ö=©d=Ð¥™?¯\)c¾/Ež[×DüÎÙCý ¤A{/=˜Ê…
!9N4v20120627_00439_stKsb324@ëeHL—?A§@€EžÉÃ=§~Ä?/?ð£×i¾Ÿ¾wEŸìB—¸ÕDá7AxG%=]jž
!9N4v20120704_00224_stKsb324@ëf DîÌÒ?6äV@€E©Ž3>QÁ?‹œ?Àc¾¦ffE« RD'¤œCþ#Awü=d:ç
!9N4v20120704_00226_stKsb324@ëf H(ã¤?,@€E­O)=æ;b?šÑ?ÚáHd¾¦ffE¨=DüÒúD#øAz\ó=pÕ
!9N4v20120704_00228_stKsb324@ëf KdL±?8i2@€E§Š==څË?s<¥?˅h¾±©üE¡zB–ŠÁD0sAwÔê=h*

!9N4v20120705_00531_stKsb324@ëfBœŠD'?Jh
@€E_¸{=ÀIœ@^,?n{d¾¦éyE[(D' CþAy_=ØÝ
!9N4v20120705_00533_stKsb324@ëfBŸÜ3?)o:@€E]…H=¸1¬=ޙ¦?Î{e¾²°!EX³\DüÖ°CþIüAzXŸ=>/¹
!9N4v20120705_00535_stKsb324@ëfB£7\ä?HZ7@€E]5Ã=Å[œ?TkP?°£×h¾©ûçE[ޏB—	ºDd¬Ayš=RÍ
!9N4v20120706_00488_stKsb324@ëfc‡¾ ?a"@€El´R=€±>•Ö?¾¸Rb¾³33El0D'""CþRAzj§=3D¾
!9N4v20120706_00490_stKsb324@ëfcŠ"®x?{@€Elìf=ȁ0>,à?«…e¾ŠÀƒEkDü϶CýëDAxòØ=):
!9N4v20120706_00492_stKsb324@ëfcŽé`?–œ@€ElÕ
=Ñnj?¨P?ºáHg¾¶È´ElqB—°¤D'AyÛ=,ž
!9N4v20120707_00398_stKsb324@ëfƒ	õ²I>ÿÌÍ@€Eu\>r·>†+S?Ê=qd¾©ûçEt®D'ˆ"CýéÛAyàY=…í
!9N4v20120707_00400_stKsb324@ëfƒ
€a?œv@€Euí×>"Ñè@©1"?p¤e¾ŽVEsvDüɚCþ¡'AxZ<ÿµ
!9N4v20120707_00402_stKsb324@ëfƒõ–E?
*ê@€EvøÍ>%òÅ?ƒç?´zái¾¤Ý/EvÅìB—ffDR Ax)ö=#‹K
!9N4v20120716_01081_stKsb324@ëg§F˜Zª?ˆ½r@€EŽÑ=XÈ?óð?×
=b¾®{EŽMqD'M?Cþ…AxžA=ÈÍè
!9N4v20120716_01083_stKsb324@ëg§IÚNÁ?"W@€E}
=p</?_œ?·
=`¾¡ÊÁEŽffDü·¦Cþ@bAw¸7=¬ZY
!9N4v20120716_01085_stKsb324@ëg§M;Æ?wQ§@€E^®=[ 0A¶l?µÂg¾¯²ECÃB•D–Azl‰=Æ2)
!9N4v20120722_00871_stKsb324@ëhe	%^?&ŸT@€E‡£=>U@a#?†ffc¾§ïžE†íqD'=/CþUÃAx-c=#Eæ
!9N4v20120722_00873_stKsb324@ëhe…õM?uŽ@€E‡¶R=Ê}¦@>æ ?¸Qìb¾ A‰E†èRDü‡\CþÒÑAxÊ ==Øó
!9N4v20120722_00875_stKsb324@ëheé6?'Ø@€E‡›==ß[>*?ìÌÍh¾«E‡ö¸B"èöDvÉAy=r
!9N4v20120723_00684_stKsb324@ëh…;ìő?0ë@€E‰‹=áՀ?ãd?¾¸Rd¾°£×Eˆ°RD'DCþ'Ay=]	
!9N4v20120723_00686_stKsb324@ëh…?F§Y?6#t@€EŠ H=þÆD?‹šB?£×b¾•EˆÞáDü''Cþ°Ax™=0o$
!9N4v20120723_00688_stKsb324@ëh…BŸ¢G?>gp@€EŠ©==Æy@8ɲ?´zái¾§ïžEŠ{B'Þ¸D|ÝAwÍU=TWP
!9N4v20120726_00100_stKsb324@ëhàŽ¦V@?C¡¬@€E£=™|Ø@|K?®{d¾¯ E¡}…D'kCý~ÙAym×=G9§
!9N4v20120726_00102_stKsb324@ëhà'Ü›ø?Wø"@€E¢8='­@>Ãc	? d¾å`E %qDükÏDSÇAx&`=`he
!9N4v20120726_00104_stKsb324@ëhà•?UIŠ@€E¡Ôá=mAx?0`¹?Ç®f¾¨r°E¡±ìB'z^DúÑAwô-==žæ
!9N4v20120805_00243_stKsb324@ëj!I§"Ø?'ñÍ@€E'¨==¡Þ?Cl%?Š=qS¾©xÕE'¤¤D'uËCýÂNAwq='›I
!9N4v20120805_00245_stKsb324@ëj!Q¸™å?7Ê@€E'¾{=˜Ô>šÑ¾?˜Qìd¾'hsE' =DüŸðCþ­qAw~=(¸¿
!9N4v20120805_00247_stKsb324@ëj!UŒt?*ð@€E'†¤=ÆÎL<m-?â\i¾¤ZE'KšB–¨DbÁAx¼\=A2a
!9N4v20120806_00367_stKsb324@ëjFyüŠ?…N¡@€E€±®=v§@UÁ…?"zác¾¥ãTEp{D'XÍCþmAwK=¦é
!9N4v20120806_00369_stKsb324@ëjF} œÙ?–nÍ@€Eƒ¬R=†î(?ç>"?¬ÌÍd¾«…E"…DüuCÿÝAxø|=Ç׸
!9N4v20120806_00371_stKsb324@ëjF€D=È?¥|'@€E†)=…üÜ@§å±?ï\)i¾º^5E†¢B'ž5D0¤A}©—>AÍH
!9N4v20120815_00524_stKsb324@ëkcü†É]?#·Û@€Ea>=˜ƒ,>†>ù?ž¸Rc¾È1'Ea.D'2ÑCþNVAv9s=xã
!9N4v20120815_00526_stKsb324@ëkdF}?<ð§@€Ea[×=œ&à?†|i?'ë…_¾OßE`³\Dü|BCþ¬JAuÚN=
wÊ
!9N4v20120815_00528_stKsb324@ëkd‡3?.,@€Ea!š=ÄLd>é:)? i¾¨r°Eb?
B'øRDqšAv
"=jB
!9N4v20120820_00393_stKsb324@ëlkOŸ%?®µ@€E†!3=ð<=§£?˅c¾¡G®E†ÃD'#Cþ#TAvp%=Yí
!9N4v20120820_00395_stKsb324@ëln¹÷]?õ@€E†ŸÃ=§þt=ë'w?ÌÌÍd¾©ûçE†y\Dü\CÿUAu_Ð=<³¸
!9N4v20120820_00397_stKsb324@ëlqì†Ñ?˜—@€E†oì=Â)Ü?DÚ¥@¸h¾´9XE‡3B´¼DAXAuò[=~d
!9N4v20130515_00638_stKsb324@덋삟­?0$@€EŸ®=a›ÿ?Å­Â?uc¾Ÿ;dE 4D'n¸CþpBAL>%<Qè
!9N4v20130515_00640_stKsb324@덋ï³;×?NK£@€EŸ"š=¼»ø?²^? b¾©ûçEŸì¸DüUhCÿûÇAL-[<ˆ5O
!9N4v20130515_00642_stKsb324@덋òÛ¿¯?G¥s@€EŸá=¡=d@Y&'?¢\h¾š¬E +ìBÍPDc×AL#j<B
!9N4v20130620_00828_stKsb324@ë'¾ y³?I—x@€EKAH=˜¸>"Æ?Þ¸Rc¾£SøEO3D'V¸Cýì‹ALØx<­«*
!9N4v20130620_00830_stKsb324@ë'Áò¹F?Beå@€ELq=ÓZÉ?‡§˜?¦ffe¾ž¸REQB=DüMXCÿØ1AL'2<†Èx
!9N4v20130620_00832_stKsb324@ë'ÅK©w?GZ€@€ELž=™Í4@J¥@
p¤g¾´¼jEM£3BþDgLALø<È-
!9N4v20130702_00212_stKsb324@듁®š·ý?Ý@€E­Àq=×S‰>ڗ#@¸c¾©xÕE®i®D'`þD)ÛAL– <µB÷
!9N4v20130702_00214_stKsb324@듁±Ü÷<?@€E¬qf=ï¾>þ#Ì@
p¤d¾¥`BE¬}®Dü]DÝôAL.~<Òד
!9N4v20130702_00216_stKsb324@듁µÅ$?h´@€E«–==ào?)!•?˅h¾­VE­É®B'KDD'šALzO<—Ö
!9N4v20130702_00452_stKsb324@듃¿°_?ÿ+@€E"…=Ä%T=¥Zm@záb¾­VE•w®D'O¦Cÿd9ALIJ<¸l‰
!9N4v20130702_00454_stKsb324@듃ÂïÉ|?r
@€E"£=¥µ8?ÉM§?õd¾´¼jE•ošDü]`Do}ALè%<¤dJ
!9N4v20130702_00456_stKsb324@듃ÆWv?Ƌ@€E"K…=ÂÚp@íî@jáHj¾´9XE—ßHB'ÍDáAM•v=bÓ
!9N4v20130703_00166_stKsb324@든ǬÌý?%Œî@€E'Üì="è ?W1?ÌÌÍd¾±&éE'Ú¤D's¦DN˜ALrÍ<Ïã
!9N4v20130703_00168_stKsb324@든Êá­?'Œ9@€E'я=«›H>˜å"?ê=qd¾©xÕE'»\DüsßDuAL3Š<qÚ
!9N4v20130703_00170_stKsb324@든ÎÅ?%Lš@€E'ÑÍ=´ "?P‰@0£×h¾·KÇE"ZÍB"—D¾5ALÆ<§´{
!9N4v20130703_00358_stKsb324@듢uýÓU?IÑ@€E'€H=ºÑ=êá»?xQìc¾¯ E'þfD'XJCÿ·ðALé€<]Q%
!9N4v20130703_00360_stKsb324@듢y5:õ?*–@€E'(ö=‡g°?pÙ?¡G®d¾¯²E'θDüTbDµPAL"‡<;¯u
!9N4v20130703_00362_stKsb324@듢|†?":ù@€E'=)=Ž•è?§÷m?½p¤i¾¯ E"!\B'm'D§ÏALÀL<"õ
!9N4v20130703_00550_stKsb324@들²ÿœ?	Ã,@€Equ\=î×é@ '@s×
b¾§ïžEsPÍD'OTCÿ9yAM&ê<úó­
!9N4v20130703_00552_stKsb324@들Tï?
¨&@€Ep¾)>
!C=‡Pœ@c×
d¾«…Erÿ
DüQôDQALüw<êÈ÷
!9N4v20130703_00554_stKsb324@들mnm?©9@€EoéH=¡Qì@»–P@œzák¾¨r°Ew=BàÅDÐÕALð÷= Ø
!9N4v20130705_00390_stKsb324@ë"áê@Å?9þC@€E{H¸=â?@?‡À¤?™™šc¾ÃoE}šD'MªCÿñhAL²È<bG‰
!9N4v20130705_00392_stKsb324@ë"áíKm?C¯Ö@€E{I\=U&ø>€}†?záHe¾¥ãTEzl¤DüQªDàBAL"j<fµÿ
!9N4v20130705_00394_stKsb324@ë"áð˜Ï?\õ¬@€E{i3=…µŒ?V'|?³33h¾´¼jEöB')üD¡AKñ<­Û
!9N4v20130705_00918_stKsb324@ë"æ'aÉõ?ƒ
6@€Ebäö=§´<Æp?¸Rb¾ºáHEe:=D'¦VCü* AM4T<å¬W
!9N4v20130705_00920_stKsb324@ë"æ…Éþ'?s"'@€Ec]…=_·?áC‰?333d¾´9XEd¸{Dü´åCþ×ALdä=5+A
!9N4v20130705_00922_stKsb324@ë"æ‰u]?ˆµ@€Ed{3='ŸH>«¿‡?!G®h¾½ó¶EfW
B':^Dm'ALËX<Ît"
!9N4v20130705_01190_stKsb324@ë"é'f|Œ?â@€E{àR=±ä?HBÚ?®c¾·ÎÙE~S
D'‰Cý<AL¤¨<ؗj
!9N4v20130705_01192_stKsb324@ë"é…×à§?©æª@€E|µÃ=‰0Ë>¤™?#×
c¾¼jE}šDüœ¼CþÄÝAL¨¯=%æ×
!9N4v20130705_01194_stKsb324@ë"é‰Sño?ŠÈ@€E|7
=¬"\?+ՙ?O\)g¾³33E~¡ìB÷LD~úAKˆ=!¦
!9N4v20130706_00789_stKsb324@ë"i"xó?
¹ô@€E†Sš=­ý‡>¦p"@Dzác¾ÂJE‰ÒD'U¢CýñAM6Á<û7
!9N4v20130706_00791_stKsb324@ë"lÛ*^?f@€E†G¸=·w?O-Á@	™šc¾£SøE‡nDü]hCÿ¾AL֎<±²
!9N4v20130706_00793_stKsb324@ë"p'ÅÂ?å&@€E†Ý=ÇP>³1@×
i¾¤Ý/Eˆß\B&fD,ÝALÍ<¦§
!9N4v20130710_00354_stKsb324@딂µ²y?~@€EŸÍ=ÀÔD=â›+@\)d¾¦éyE ÄáD'JCÿ‡+AM;¤=ç"
!9N4v20130710_00356_stKsb324@딂¾ÂÞa?	"¤@€EQÍ=ê"ø>Û]¨@w®e¾™‡EçÃDüWžDŠ-AM?<އ¹
!9N4v20130710_00358_stKsb324@딂Áõð?°	@€EÏH>›·?¬ @\)i¾ A‰EŸðBåãD¡üAM,Á<®žÃ
!9N4v20130805_00064_stKsb324@뗿i9?,i@€E­Pš=²ÌÔ?oWQ?B\d¾¬‹DE­<D'@‹CÿÞVAN9J<±pË
!9N4v20130805_00066_stKsb324@뗿lPu?—x@€E­
á=uL×?ÌØ?O\)d¾¾ùÛE¬©\DüH¤D‡AMÆ<øøü
!9N4v20130805_00068_stKsb324@뗿oŒ/N?qòÀ@€E¬Á=ˆZ@@
Ëã?ž¸Rj¾²°!E­­
B#×D!ALîÄ<¼2
!9N4v20130805_00520_stKsb324@ë—íMá4?/o‰@€EŸ¢{>H@ðŒ?î{c¾·ÎÙE¡Œ¤D'bCþ?;AMó¿<ž§°
!9N4v20130805_00522_stKsb324@ë—ð€`Ž?6B@€EŸµf=â{"@
–%?þ¸Rb¾š¬E ^DüUPCÿýÓAMŒc<œ‰r
!9N4v20130805_00524_stKsb324@ë—óժ—?/šŽ@€EŸë×=۔Ì@¯«ò?ã×
i¾/E ½ÃBŽÚD
áAMñw<Ž4
!9N4v20130807_00761_stKsb324@ë˜ÔxÓ&?-î@€E™å=>-@Z¡@.{b¾©ûçEœÏ…D'fFCþ1ËANK|<Ëd&
!9N4v20130807_00763_stKsb324@ë˜׍›	?)½µ@€E™°
>P™>äVI@8õÃc¾¤ZE›{Dü]Cÿ·mAN.<µÄ
!9N4v20130807_00765_stKsb324@ë˜ÚՙO?3RD@€E˜"{=è"3@ŽØ@ÌÍh¾¡ÊÁE™ {Bì‹D^VANM<«Y
!9N4v20130814_00169_stKsb324@ë˜àpÝMN?mL@€E¢…=È1Œ@>À@•Âd¾ª~úE¢nD'"CÿÛçANR»=dÄ
!9N4v20130814_00171_stKsb324@ë˜àt±Þ	?ۈ@€E¢¤=Êut=µMP@&ffd¾™™šE£Q®DüÍDÐbAN¡Ÿ<¤~Î
!9N4v20130814_00173_stKsb324@ë˜àx$'?Öh@€E¢žš=´'}@±œ@žffg¾­'hE§–¸BüjDpÕAPö=Zâò
!9N4v20130820_00342_stKsb324@뙡ðc4?Uõ@€Eªi=­®$?zîé?ï\)a¾§l‹E¬O…D'`Cÿ_¾AOx<µˆ
!9N4v20130820_00344_stKsb324@뙡ô]j>?L@€E©ù=›± >ðî@Dzáa¾¦ffE¬ÌDüHCÿ¯\AO+<Àhâ
!9N4v20130820_00346_stKsb324@뙡÷«È›?;´@€E©Î
=®\(>wz@4záj¾ A‰E¬
BŽµÃDåÃAO5<Âê¿
!9N4v20130901_00306_stKsb324@ë›!"¡ö?§"^@€E¢f>¹Y™>;Eü?šáHd¾–E¢à¤D'ÉËCþh"AO"û=8,
!9N4v20130901_00308_stKsb324@ë›!—þŽç?‰Üi@€E¡ø¸>œï?ÒW¯?p£×d¾¬1E¢ê¤Düb°CÿTÝAOŸV<£´Ê
!9N4v20130901_00310_stKsb324@ë›!›‰Þ¼?>Í @€E¡R…=¦.ð?­]5?…¸i¾£×
E¡bBŽ'ìDZAOâ•<]ŠQ
!9N4v20130901_00594_stKsb324@ë›#÷«­Ã?Wûl@€E"‰f=±l @z?fffc¾´9XE•33D'TœCüsuAO¶<¢cQ
!9N4v20130901_00596_stKsb324@ë›#ûkÑ_?PÌÛ@€E"€=œ‡£@FÑ?°£×c¾§l‹E"ÉHDüSÇCÿgÏAO›Á<—]
!9N4v20130901_00598_stKsb324@ë›#þ<ž?SŠÃ@€E"
q=š8>ÁU?"zái¾®{E'¼fBD,ZAOÛ<²Û
!9N4v20130902_00316_stKsb324@ë›B,ÎK?xÃ@€E"dÃ=ôÄ?N5³?J=qd¾¨õÃE•›3D' CýÂòAOт<ãIß
!9N4v20130902_00318_stKsb324@ë›B0¿/Ö?Lð'@€E"ä®=|eá?
§?™™šd¾Ÿ¾wE"áHDüG;Cÿ¡ªAO'><'½t
!9N4v20130902_00320_stKsb324@ë›B4~±?Sôo@€E"Ä…=qÀ8=xz?'ë…i¾¯ E"½qBŽ›¦D"-AOÅJ<³B-
!9N4v20130915_00278_stKsb324@ëœáO³Üç?†ìŸ@€E"Ç='Œ<v4?+…b¾¬1E…'D'bÁCý§LAP±g<ªËN
!9N4v20130915_00280_stKsb324@ëœáS;
?–k@€E"ð{=«ë">¢à?J=qc¾"ýôE…_ÃDütCÿBÑAP¥=\
!9N4v20130915_00282_stKsb324@ëœáVK.?Žs3@€E"ö)=¸8ì?ßüý?fffM¾²°!E…B+…D¨ARo=#ב
!9N4v20130915_00518_stKsb324@ëœãBž›6?Ho@€E€J
=ª|ø?íF§?˜Qìc¾¥`BE'ŒáD''òCý¼AQGž<ž«÷
!9N4v20130915_00520_stKsb324@ëœãEëçÅ?Hêr@€E€l3=¸5È@¹'?p£×d¾˜bE'8Dül{Cÿf%APhn<'.Ñ
!9N4v20130915_00522_stKsb324@ëœãIœ{?@'@€E€š=¾Ä@ÉÔ5?ž¸Rh¾µ?}E•
B´D8bAP}§<§uÀ
!9N4v20140313_00592_stKsb324@ë³L\™äB?¶6Á@€Ev\=±šØ=2ä—?.{b¾­VEt¨)D'XÕDFAcZ=;®
!9N4v20140313_00594_stKsb324@ë³L`]}µ?˜ˆ@€EuŠÍ=¡*Œ?sܦ?=p¤d¾¦éyErã
DüœDàåAaÂ6=@Â
!9N4v20140313_00596_stKsb324@ë³Lc«†+?zcÞ@€Eu®='¬ ?<oÓ?O\)h¾«…EuPRB'e`D¸ƒAaG<Ë4_
!9N4v20140325_00369_stKsb324@ë´Êf\æ`?48ã@€Eš"=™Î,?w‰f?˜Qìc¾¯ E™YHD'j¸D-¢Ac"p<°ÿë
!9N4v20140325_00371_stKsb324@ë´Êi€\\??…ì@€Eš7)=°:l@˜?ˆõÃc¾‰7E˜iÃDüh9D¤Ac@€<°,
!9N4v20140325_00373_stKsb324@ë´Êl¤=·?-hO@€E™¸ì=¡0?8ë´?‹…h¾¬1EšÙÃB"åDÛ×Acã3<¯5Ó
!9N4v20140326_00553_stKsb324@ë´ë¥·ã?K}ž@€E—3=‹ÀÈ>³0O?0£×c¾©xÕE–.RD's\DXAd}Î<‰Ê

!9N4v20140326_00555_stKsb324@ë´ë©ˆêË?<¦@€E—A=zH@x–?LÌÍe¾¨r°E•»Düb‡DìjAc–á<˜¯b
!9N4v20140326_00557_stKsb324@ë´ë¬ÇXð?fI¿@€E—	Í=JâÁ?é½.?p£×j¾£SøE—HB'+…D«ÇAc9d<îÖÃ
!9N4v20140328_00398_stKsb324@ëµ+yݽ?fã2@€E"Èá=—{¤>¦!>?G®c¾²-E"D'‹3D>éAdºŠ<À=‡
!9N4v20140328_00400_stKsb324@ëµ+#ˆu°?z¾@€E…yq=¢Cd?'­C?(õÃd¾bNEƒ÷®Dü…šDÚNAc"ã<ó¼ë
!9N4v20140328_00402_stKsb324@ëµ+&ø'M?aïX@€E…JR=›¬Œ@ƒÐ´?€j¾±&éE…´B'NÙDß\AcY<ۗn
!9N4v20140329_00604_stKsb324@ëµK­òý
?`Š@€Eo˜{=^Ã@>¡¿?\(öc¾·ÎÙEmLöD'vCÿºAd«h<ƚÕ
!9N4v20140329_00606_stKsb324@ëµK±~È]?…e@€Ep(ö=q1>ûaf?xQìd¾ÍÒòEm|)DüvDªáAdÊK=šN–
!9N4v20140329_00608_stKsb324@ëµK´írŠ?Uç@€Eo¥=¶>©—·?xQìh¾¬1EpÃB'ïDâ=Ac˜3<Âww
!9N4v20140521_00685_stKsb324@ë»åUÏ:?:é @€E†óH=f[Ñ@§Ã?¡G®b¾´¼jE†ÛìD'l"CÿáªAlú0==ê"
!9N4v20140521_00687_stKsb324@ë»åY?g?7!Í@€E…•H=ø}³=¶ÿ?W
=Z¾µ?}E"ü{Dü+D¿žAl#=Žš
!9N4v20140521_00689_stKsb324@ë»å\S˜X?G‹@€E"ùf=àü@V6Å?œ(öG¾¡ÊÁE…B'³¶DþwAmr3=;y
!9N4v20140521_00733_stKsb324@ë»å²‡[ÿ?\–O@€E'®ì=½/œ?'•?€b¾­VE".D'ˆîCÿªáAm)"=>W
!9N4v20140521_00735_stKsb324@ë»åµð7
?DÑk@€Eƒ³á=X@WèY?ŒÌÍM¾¸QìE'äáDüŽ¸D¦‡Al`3=Q
!9N4v20140521_00737_stKsb324@ë»å¹=ÎÃ?A+'@€E'Šq=õÚ5@Ó%K?ºáHh¾° ÅE'Ï…B'PåDé‰Aj¢=?½f
!9N4v20140601_00833_stKsb324@ë½FÖt?~	@€E¢_=ür?1Öµ?ՏS¾§ïžE HD'z%CþóAnB}=…Ú
!9N4v20140601_00835_stKsb324@ë½FÙº‹Ø?à°@€EŸs>KH<ӝ:?†ffe¾²-EHDüyÓDLZAn <Ðh 
!9N4v20140601_00837_stKsb324@ë½FÜîÎ)?!«@€EŸãÍ=ɔ|@‡ÕH@4záj¾"ýôEŸšB
PDüþAmn9=|´{
!9N4v20140607_00301_stKsb324@ë¾–³¿?¡žÚ@€Eƒ˜×=¤£|=ËìÌ?n{b¾«EƒÜRD'±ÓD‡ðAoÇ¿=n…
!9N4v20140607_00303_stKsb324@ë¾™£ð`?†—©@€E"á=†EÈ>yÈ&?'\e¾ž5?E"·šDü´DPAoÏÖ=VÀ#
!9N4v20140607_00305_stKsb324@뾜ÿå©?' 3@€E"m®=°Ü?O%o?—
=V¾©xÕEƒ˜RB•=qDþAom"=i'"
!9N4v20140617_01292_stKsb324@ë¿Kuóø?³f@€E¼kö=]k?ÈÓx?ˆõÃc¾ÊÀƒE¼–)D'¢5CýÅ¢Ar¶=ÿÍ
!9N4v20140617_01294_stKsb324@ë¿KÖ«ô?¨Ùæ@€E»íö=Ì"@?‡®e¾°£×E»½qDü'òCÿ@ƒAs³š=¹œ´
!9N4v20140617_01296_stKsb324@ë¿KêL?¾'~@€E¼R=‡öt?¿×Á?´záh¾µÂEºÅ…B{dDhRArßÇ>ò/
!9N4v20140620_00230_stKsb324@ë¿¡›¿ò?jì@€E«–Í=™¢À=Â?ˆõÃb¾£×
E¨˜áD'FòD/\Ar{!=3"[
!9N4v20140620_00232_stKsb324@ë¿¡ŸÚé?iH«@€E«'®=Ïk>yêL?ŒÌÍe¾¡ÊÁE§÷×DüRVD´œAq[«=5ê
!9N4v20140620_00234_stKsb324@ë¿¡¢wï?n\"@€E«Ã=ÞFÂ>dƒ?ºáHh¾­VEªx¤B·ÏDžAqª¸=Csð
!9N4v20140622_00728_stKsb324@ë¿å[õõ?'ː@€Eœ8¤=å.?"cÎ?œ(öY¾¦ffEšVD'–^CþEAr÷=Ù¯
!9N4v20140622_00730_stKsb324@ë¿å#k ?3&$@€E›®\>f"?&‹*?ue¾ž¸RE™•ÃDüŒbCÿûAsAƒ=ş
!9N4v20140622_00732_stKsb324@ë¿å&çµÜ?7;@€EœÃ="½(?õxr?´zái¾ ÄœEœÝ3BÑhD{Aq0"=Ù7
!9N4v20140627_00258_stKsb324@ëÀˆºŒÙB?¬28@€E:œÍ=`*?.d?n{c¾¾vÉE:IHD'j5CýbAr¾=Åïè
!9N4v20140627_00260_stKsb324@ëÀˆ¾3L3?Å»R@€E:·H= 8>¡i¡?Y™še¾¾vÉE9g®Düm²CÿjAqT3=öX#
!9N4v20140627_00262_stKsb324@ëÀˆÁwÿ–?¹Ú"@€E:Š¸=Î)©?;u?‡®i¾¼í'E:MHBƒ–D°As°B=Ð#Z
!9N4v20140629_00516_stKsb324@ëÀÂÖDó? Õ¤@€E•«á=¡¼=Ô@ƒ?«…b¾¨r°E"½ÃD'€åCÿT¼Atâ=>J
!9N4v20140629_00518_stKsb324@ëÀÂÙ8Àç?Þ|@€E•M==…zH@Ø?ÔzáW¾¡G®E"—DüDjoAt·<=2éO
!9N4v20140629_00520_stKsb324@ëÀÂ܃Ž•? ™@€E"í3=º¡ô@îÏÇ?®{j¾—PE"aìB'åDãøApèO=Nu
!9N4v20140701_00235_stKsb324@ëÁžu;k?-ª¹@€E 	H=ÂñD>î>d?™™š_¾šŸ¾EŸÈöD'©ôD/®AsXŽ='ù
!9N4v20140701_00237_stKsb324@ëÁ¡ÕW¶?279@€E¡½ì=¹*L>B;<?p£×^¾"záE 0fDü"ZDÿðArÔï<ì²Ó
!9N4v20140701_00239_stKsb324@ëÁ¥"?$±2@€E¡b=º4˜?+R¬?ÚáHL¾…¸E£ÍB"¤ÝDü‹Asû"=8,
!9N4v20140701_00907_stKsb324@ëÁ¹»'é?/ZI@€E€=×8ô?ÏA¡? c¾«Es®D'~ CýmqAta=^
!9N4v20140701_00909_stKsb324@ëÁ½3—‡?âÿ@€EI×=ŠNÈ?‰k?—
=e¾±&éE"ÃDü†°Cÿ#At¤=§
!9N4v20140701_00911_stKsb324@ëÁÀÔc?8nk@€El×=Š§È@$‹?Àh¾§ïžE·ÃBŽ/D_LAtÂ=4½
!9N4v20140702_01009_stKsb324@ëÁ'ÔÜ
'?}äø@€E}¤>#×ä>g£ï?G®b¾"ýôE|â=D'K;CýF‡AsnÆ=.
!9N4v20140702_01011_stKsb324@ëÁ'Ø"P?YƖ@€EÃ=Àñl>ÿñ…?†ffL¾©xÕE~ÔDü‹×Cþ£3Auün=d"
!9N4v20140702_01013_stKsb324@ëÁ'Ûg¯½?phg@€E€	®=|—¿?<ß:?·
=i¾¢MÓEÕqBŽÎVDŒ{At+å=gSì
!9N4v20140707_00953_stKsb324@ëÁÇfšX±?f@€Eœ•==?–â?\c¾›¥ãEœhöD'"{Cý¨öAuɖ=W&:
!9N4v20140707_00955_stKsb324@ëÁÇjÊb?¿µ@€EœVH=¯n ?&ÿþ?£×
V¾ÒòE›ÚfDü…üCÿSuAtF§=>V

!9N4v20140707_00957_stKsb324@ëÁÇmÚ=ú?±J@€EœZ®=¡Ý@Çè¬@õÃh¾ŽVEœ"áBŒ¦éD€ÕAu¦=uÎ[
!9N4v20140809_00625_stKsb324@ëÅåT_ç?Aµ¦@€E‹µ{=£ÖD@·¦™?Àd¾¬‹DED'‡×CýwLA|N¶=˜µY
!9N4v20140809_00627_stKsb324@ëÅåWx†?7vÅ@€E‹G¤=Ž•\@£¢¾?¦ffe¾ˆ1'EHDüŒZCÿ¶A{œ´=\™à
!9N4v20140809_00629_stKsb324@ëÅåZÌ.Â?@MQ@€E‹\=Òu';döÌ?×
=h¾/E‹ðfB˜D[Az[³="÷¾
!9N4v20140927_00128_stKsb324@ëÌH,ÚT?-*<@€E–š=¿Ö$@#'0?Æffc¾/E–µqD'~ Cý:áA'ƒÖ=Ìüâ
!9N4v20140927_00130_stKsb324@ëÌLÞÀj?"¢&@€E–"×=«P?2ðÖ?ÁG®d¾yÛ#E–ÜÍDü—…CþÓøA€S=¢\!
!9N4v20140927_00132_stKsb324@ëÌQã\±?4Iß@€E–Ò=ÓJ÷@0ÖÅ@
=qh¾£×
E–¼=BMÓDW\A€0%=¦ÿ[
!9N4v20140927_00272_stKsb324@ëÌðšQ¥?1¥ù@€E¡˜×=Éd@J|S?àc¾"÷ÏE£J{D'ªCý5?A‡é=Âpå
!9N4v20140927_00274_stKsb324@ëÌõsDE?Ä]@€E¢~=ͯ@ŒN7@!G®e¾xÔþE¤Dõ2Cÿ;A€3u=͘4
!9N4v20140927_00277_stKsb324@ëÌüŒÎ/?&ªx@€E£ø¤=ÙD@#<&@jáHf¾‰7LE¤
ÃB'z^Cä÷®Af`>ˆc
!9N4v20150706_00109_stKsb324@ëïI,2H'?•4à@€EŒþ¤=‡
t?ŒHÓ?J=qc¾ÃoE
=D'fCýK…AT'‡=x6
!9N4v20150706_00111_stKsb324@ëïI;ûë?–š@€EG®=š ?ü¬?333d¾»dZE¿ÃDüqãCþ¶fATe=*ð½
!9N4v20150706_00113_stKsb324@ëïI?hÌ?š¶ì@€EŽ~)=†…H?Æcé?LÌÍh¾Æ$ÝE|)BšD‰hASëV=.æL
!9N4v20150722_00949_stKsb324@ëñH¥*ý?lµ@€EŽ^Ã=¥%@>Ø^v?G®c¾ª~úE`D'‰'Cý…AS2ë<Îòø
!9N4v20150722_00951_stKsb324@ëñH¨Nm¡?sš@€EŽ|ö=ÆÔ?yÐ?.{e¾«E|áDüîCÿœîAS<<Ë]
!9N4v20150722_00953_stKsb324@ëñH«‰Á4?o¿6@€EŽ×=½8@5R?xQìh¾¯²EŽqHBe`DÈåASP <×'	
!9N4v20150816_00626_stKsb324@ëôdÿ~€9?µÓ@€Eicš=y`?‹‹?:áHZ¾ÔzáEmk\D'}'Cü'-AS&N=z8
!9N4v20150816_00628_stKsb324@ëôeÿÿ?Âw@€Ejb)=¯®P=Ù®>æffc¾Â\El€¤Dü–^Cþ¿¾ARs=DÒ
!9N4v20150816_00630_stKsb324@ëôe²œu?·é@€Ei<á=¥¼È?~ŒP?
=qh¾£×
EhEìB–ɺDt)AR!m=>Eð
!9N4v20150818_00433_stKsb324@ëô¥Ö€ªµ?w@€E™Õ3=t'(?x'%?B\c¾­VEœ›…D'bòCý0ARM<µÐ2
!9N4v20150818_00435_stKsb324@ëô¥Ù¥bÑ?‰¼F@€E™Ž)=ÖÎ?˜÷¦?(öc¾ß;E›|Dü^^CþÜJARP0='
!9N4v20150818_00437_stKsb324@ëô¥Ü7äH?}éÁ@€E™Á)=€[,@Qñ?G®h¾§l‹Ešï×B'šDŒÍAR<<Ԁä
!9N4v20150827_00062_stKsb324@ëõÀø?Kò@€EÅüH=²Q0?£:?¦ffc¾¨õÃEÇÖD'Ê=Cû"×ARK <"OË
!9N4v20150827_00064_stKsb324@ëõÀ•‡'?DlÞ@€EÆÌ\=¯p?x€'?xQìa¾¦éyEÈ×Dü´þCý|¬ARdw<MöH
!9N4v20150827_00066_stKsb324@ëõÀŸwÕ?>[@€EÇ©=¡ÂÌAl?×
=j¾¢ÐåEÈ áBKÇCÿµ?AQƒ2<·r
!9N4v20150906_00513_stKsb324@ë÷îQÑ?γ«@€E™‡3=tÞÙ@'Á>õc¾µÂEœ)ìD'yºCüã3AR"d=~#V
!9N4v20150906_00515_stKsb324@ë÷ñŽb¯?é¦y@€E™®=N-q?#ä†>ÌÌÍd¾«E›z=Dü~oCÿXsARžå=š*_
!9N4v20150906_00517_stKsb324@ë÷ôPª?ê"@€E™m==^>ˆY@>ë…h¾µÂE™\öB"DD¢-ARŸ¤=~Oø
!9N4v20150910_00226_stKsb324@ë÷Ïší?Gµ¹@€Eƒ–=†ª@FÑ?œ(öb¾¨r°E…k
D'nVCüVÉARŽ%<˜«Ö
!9N4v20150910_00228_stKsb324@ë÷Òw°?MÏ@€EƒM)=hb ?:ê<?W
=K¾OßEƒõÃDüm/Cþz^ARŸü<‹c|
!9N4v20150910_00230_stKsb324@ë÷Õzˆ?D›c@€E'öá=wÉ@••.?®{h¾¬1E'†ÍB'®D'šAR_s<¨UÉ
!9N4v20160713_00226_stKsb324@ìâT1È?NT@€En¡\=¼µ?ªÚ	?c×
a¾œ¬Ek&¸D'bÉCþ—ðAm÷=à_
!9N4v20160713_00228_stKsb324@ìâW™¤¬?F"@€EmNf=ÝËÊ>È®î?Y™še¾ž¸REi[×DüaD@åAmšm<çä>
!9N4v20160713_00230_stKsb324@ìâ[
s?KÂ@€Ektá=õx7>'°M?'\h¾¥`BEhÉB':^D/Am@´<×j
!9N4v20170620_01121_stKsb324@ìHª†?™@€E"9q>¦2?†ö?ƒ×
c¾¤Ý/E'c\D'€{CýŒ¬Aj~ï=€
!9N4v20170620_01123_stKsb324@ìHªT™µ? ¹I@€E"oÍ=Ö×é?ÿ·ú?…¸d¾Ót¼E"<öDüuºCÿt{Ak³?=žWJ
!9N4v20170620_01125_stKsb324@ìHª!OD?ºÀü@€E"-ö=3Š`?ùtY?‡®i¾¨r°E"IìB'#×Dß¾Aiüý=·tº
!9N4v20170628_01311_stKsb324@ìI©"ÏeX?œF@€E:=]7?Ì]?Y™šc¾©ûçEfD'…ªCýmAhw=q'¢
!9N4v20170628_01313_stKsb324@ìI©–ÂÚ[?¡èê@€EEš=¤
?Ù/?LÌÍd¾¡ÊÁEk×DüªáCþÈöAhÙë=oÆd
!9N4v20170628_01315_stKsb324@ìI©™Œ8]?‰†@€Eö=¶X?/è?uh¾¬‹DE€u
B""øD¨ÕAg7ý=9Y»
!9N4v20180430_00373_stKsb324@ìoìA:‡æ?+Ó
@€EèéÃ=Õ¤é?ÐÛ²?Ê=qc¾ž5?Eê¬RD'qªCÿ(1AZ{<îÿ)
!9N4v20180430_00375_stKsb324@ìoìD·O7?&¤@€E蹚=6ø>;Ì?ƒ×
e¾Š=qEé¥3DüjD[uAYë<‹C¦
!9N4v20180430_00377_stKsb324@ìoìGb_q?"u@€Eèù=Öåo?E1¤@\)f¾œ(öEëAìB"RòDˆƒAYí´<þ6ú
!9N4v20180524_01441_stKsb324@ìrë™ÊÁÛ?{!@€E±ØÍ=£‡¨?_?õb¾¤Ý/E²ô=D'g¾Cþ¡HA[æŸ=˜¶
!9N4v20180524_01443_stKsb324@ìrë՛?¿@€E±Æö=×M*?¿/?¥¸c¾‰7E±"{DüZD6¨A[Õ<À‹k
!9N4v20180524_01445_stKsb324@ìrëŸîÍ©?bŠ@€E°ª
=ÅÚì@!M?˅i¾ß;E±nB"ÌÍDRA[£Î<ÐV
!9N4v20180524_01489_stKsb324@ìrì—?^Ó@€E±\=¶…ô?£Í?ýp¤b¾®—E±Ï®D'nCþÉÛA[¥<þ<Ô
!9N4v20180524_01491_stKsb324@ìrìQÔ?D\@€E¯==Âh|=EÛ{?Ýp¤d¾‰7LE¯/3Dül¤D9‰AZõ¯=-7
!9N4v20180524_01493_stKsb324@ìrìËÜ?OŸ@€E®ã==¯{ˆ?Þ>?áG®i¾ª~úE¯ªB"ÄDVÙA[=@<À'F
!9N4v20180802_00265_stKsb324@ì{¡7ÜËH?Dvë@€E£Z=•/4?sGH?n{c¾ A‰E¡:ÍD'=¢CþøRAcøò<ÊLþ
!9N4v20180802_00267_stKsb324@ì{¡;ÛO?EÁ@€E£Ý=¢f$="ô9?hõÃd¾–‡+E¡KHDüB=DUPAcƒð<¿W
!9N4v20180802_00269_stKsb324@ì{¡>M7ì?L¿ß@€E£c¸=•r <à,?‡®g¾Ÿ;dE¢~BiyDªAb^<ݼÀ
!9N4v20180809_00121_stKsb324@ì|€øg	Ï?;å;@€E©¤>?]?ӌ?§®a¾±&éE¦þöD'3}Cþ•`Aea<ñ«
!9N4v20180809_00123_stKsb324@ì|€û½%:?4¼@€E©ú==ª£x?!€e?®{c¾¹Û#E§l¤Dü`´D˜AdâÝ<¼é·
!9N4v20180809_00125_stKsb324@ì|€þ÷FÉ?2{
@€E©é…>©k?	œ?øQìi¾²-E©ÛÃB" ÅDOLAe"Î<óp'
!9N4v20180816_00225_stKsb324@ì}aæ¡)†?
.•@€E€D{>µÏ?0ÜÞ?¾¸Rc¾¥`BE}}šD'nFCüǍAeº=ª(
!9N4v20180816_00227_stKsb324@ì}aêE¾¦?"@€E€8ì>ÔA>€8é?˅d¾›"ÑE}¹HDükDCÿ1'Aeâ¬<ý¥ó
!9N4v20180816_00229_stKsb324@ì}aíÀR?
*(@€E€D3>Š@Ájî?ï\)i¾šŸ¾E€YqB"ÌJDÛuAe¾W=éÛ
!9N4v20180818_00057_stKsb324@ì}ŸÝ¿ss?*ìú@€E'Ñ
="§,?ù?†ffa¾²°!EYšD'XþCþ›#Af|ˆ<µ)¾
!9N4v20180818_00059_stKsb324@ì}Ÿá@qà?.Üx@€E'ƒ=Éb=´U6?'ë…c¾®—E‹šDüVD7Afk
<Ó±³
!9N4v20180818_00061_stKsb324@ì}Ÿä‹_Å?BPo@€E'LH>	ë$?'ä'?'ë…i¾ A‰E'RB'š DX!AfÍÃ<ò•Ð
!9N4v20180828_00301_stKsb324@ì~áµe¢œ?U@€E'<¤>–e?Ó²¥?Àc¾»çmE¿\D'˜‹Cüc¶Ahé\=E
!9N4v20180828_00303_stKsb324@ì~ḿ¯X?о@€E'f==ÉMD@^B?«…W¾¥`BEI3Düˆ)CþçAh®<ì§g
!9N4v20180828_00305_stKsb324@ì~á»â.^?7X@€E'À®=©ˆ`>xZš?ìÌÍi¾¨r°EÚfB•Š=Dh¤Ag`.=/™
!9N4v20180901_00349_stKsb324@ìb
V×?P|@€E`p¸=ŽÏ?d¡C?‹…b¾²°!E`¤¤D']PCýìAhÀZ<öÇ*
!9N4v20180901_00351_stKsb324@ìb-ð(?I¬>@€E`L=´Ï"?kO?záHc¾–E`"DüTÝCÿqìAhµÝ<à4"
!9N4v20180901_00353_stKsb324@ìb9BÂ?FF@€E`r=—³À@ƒ–?€i¾¨r°E_ýqB'øD"-AhÑì<à9;
!9N4v20190814_00697_stKsb324@ìªÆ\…?™KÁ@€E»ƒÍ=¬s˜
!9N4v20190814_00699_stKsb324@ìªÆ_Ïæ?Šö—@€E¸†H=c¦0>‹-?å¸d¾¢MÓE¹¼fDüÝhDBA|Ýû>3÷
!9N4v20190814_00701_stKsb324@ìªÆbJ?|¿@€E·'=eQ?ð?î{g¾¬‹DEºƒ×B˜záD0åA~L=Ê`

==> anc/pub_rawlcs_DR4set_VIRAC2beta/Vv2_KsLC_DR4_DK3to4_99n.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                  142 / length of dimension 1                          NAXIS2  =                  183 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   24 / number of table fields                         TTYPE1  = 'sourceid'                                                            TFORM1  = 'K       '                                                            TTYPE2  = 'filename'                                                            TFORM2  = '20A     '                                                            TTYPE3  = 'filter  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'tile    '                                                            TFORM4  = '4A      '                                                            TTYPE5  = 'mjdobs  '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'seeing  '                                                            TFORM6  = 'E       '                                                            TTYPE7  = 'exptime '                                                            TFORM7  = 'E       '                                                            TTYPE8  = 'skylevel'                                                            TFORM8  = 'E       '                                                            TTYPE9  = 'tileloc '                                                            TFORM9  = 'J       '                                                            TTYPE10 = 'ellipticity'                                                         TFORM10 = 'E       '                                                            TTYPE11 = 'ambiguous_match'                                                     TFORM11 = 'K       '                                                            TTYPE12 = 'ast_res_chisq'                                                       TFORM12 = 'E       '                                                            TTYPE13 = 'chi     '                                                            TFORM13 = 'E       '                                                            TTYPE14 = 'cnf_ctr '                                                            TFORM14 = 'K       '                                                            TTYPE15 = 'diff_fit_ap'                                                         TFORM15 = 'E       '                                                            TTYPE16 = 'ext     '                                                            TFORM16 = 'K       '                                                            TTYPE17 = 'objtype '                                                            TFORM17 = 'K       '                                                            TTYPE18 = 'sky     '                                                            TFORM18 = 'E       '                                                            TTYPE19 = 'x       '                                                            TFORM19 = 'E       '                                                            TTYPE20 = 'y       '                                                            TFORM20 = 'E       '                                                            TTYPE21 = 'hfad_mag'                                                            TFORM21 = 'E       '                                                            TTYPE22 = 'hfad_emag'                                                           TFORM22 = 'E       '                                                            TTYPE23 = 'detected'                                                            TFORM23 = 'K       '                                                            TTYPE24 = 'photcode'                                                            TFORM24 = 'K       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             \£÷Ïv20100327_01038_stKsb324@êþloèZÈ?*qÑ@€EŒB{=Ÿ ?'2­?§®c¾°£×E‹qC܋#D•œœApr¬<ÿÝm\£÷Ïv20100327_01042_stKsb324@êþluLÉ?%€@€EŒ®>

@?ˆõÃe¾¤ZEŠtRD±/¶D"€ÝApÍ<èh5\£÷Ïv20100329_00678_stKsb324@êþ¬,Cõù?KK@€Eœø\=¬Œ?"ñé?«…d¾ÒòE›ý\C܂D•Û¦AoûH=8Ÿõ\£÷Ïv20100329_00682_stKsb324@êþ¬1‰/>?BÑÐ@€E|š=Ê>`?ïp·?€e¾ŒIºEš+ìD± ‹D"³®Ao{Ÿ=
†X\£÷Ïv20110821_00816_stKsb324@ë>dLÉÆ?‰Ü@€Ev<ö=Ã÷€?gÁ?ÌÍd¾£×
EwÝHCðDŽoA_'=˜½\£÷Ïv20110821_00820_stKsb324@ë>dR»ß??"+@€EuYš=¶Ý\?Ó-Ê?™šf¾'hsEvß
DµöFD$ÕA^‡<ÜÓ¹\£÷Ïv20110911_00480_stKsb324@ëAõ¥Õ?$ÙZ@€E¥£=¢‹X@F9/?áG®d¾˜bE¨V¤Cá?;D'àöAOú[<­¼.\£÷Ïv20110911_00484_stKsb324@ëAý°æ?0P@€E¥´\=׳£@6)Œ?c×
f¾"ýôE§¿3D²SÏDäBAO̲<^Ýõ\£÷Ïv20110920_00126_stKsb324@ëB Ñæ,?a""@€E¬Ëá>
ãS@-@Fffd¾ŒIºE¯+×Càˆ1D'@åA;4<¢.±\£÷Ïv20110920_00130_stKsb324@ëB اVF?t¢@€E«¾>ŸAQw@Ÿ®e¾¢MÓE¯¤áD²6=D'`sA:À"<½(q\£÷Ïv20110926_00167_stKsb324@ëB૝¢¾?]9Ç@€Eºõ¤=+HAD˜?¡G®e¾·KÇEÁFöCð7ÏDŽOTA8h<´õù\£÷Ïv20110926_00171_stKsb324@ëBà²R]E?‡	õ@€Eºüö=ÌÏ?¼ªZ?hõÃc¾­'hE¾É\DµúòD‡øA8al<nÀZ\£÷Ïv20111007_00284_stKsb324@ëDAñ
i?AÐÁ@€E˜¸=tLhA}J?™™šb¾¥ãTE™üfCà×LD' AQO&<|¬9\£÷Ïv20111007_00288_stKsb324@ëDA÷œCÃ?G%û@€E™T=ƒHx@³?LÌÍe¾˜"uE›a\D²5ÛD'S#AQwÕ<J"ó\£÷Ïv20111008_00493_stKsb324@ëDa߈+2?‰ÇZ@€EŸ:Ã=	È<6
Ï?LÌÍb¾¨õÃE V=Cï]'DŽyXAR×ø<Õtp\£÷Ïv20111008_00497_stKsb324@ëDaæuŪ?Ž1@€EŸq=…`¸=õ?\)e¾²-E à¤Dµ÷TDªÁARÙð<¹.À\£÷Ïv20120316_00562_stKsb324@ëXk4ƒ:?"£@€E¤>…=Þ]ï>d;?¡G®d¾¦ffE¢ŠÍCàw+D'ÔsAnÌ[=¯Ï\£÷Ïv20120316_00566_stKsb324@ëXk<\Q»?5Æ@€E¤2R=´¤>¤³?n{e¾OßE¡ÉÃD²1D'òÁAoó8<ÎKÃ\£÷Ïv20120320_00408_stKsb324@ëXéÌ7ñ´?`X9@€Eœ,>]Ä=>•d"@G®c¾‰7EšöCàœ‹D"¢AoN=O\£÷Ïv20120320_00412_stKsb324@ëXéÔ!$"?XQì@€E›ÈR>/Ŭ?&§9?˜Qìf¾‹C–E™8RD²2D'GAp,='>o\£÷Ïv20120401_00288_stKsb324@ëZkǹ‡Ì? ½V@€E£ƒ×>s«>XÉ6?˅d¾p£×E£&öCáD'‰‰Ao:Þ=PÒ\£÷Ïv20120401_00292_stKsb324@ëZkÏà'?zL@€E£Ýì=Í¢;>Ê"?™™šg¾ƒ•E¢HRD²JòD'œ´AoKr<ªX>\£÷Ïv20120607_00784_stKsb324@ëbÉ&‡Ù?*Q#@€Ek}×=}k ?w¹%?šáHa¾›"ÑEkyCðBDŽv‡Apª=
5&\£÷Ïv20120607_00788_stKsb324@ëbÉ.«"S?#-M@€EiÇÃ=°Œ>ÁEˆ?†ffd¾ž¸REiø)Dµì"Dw3Ao·]<¿/\£÷Ïv20120610_00444_stKsb324@ëc&pRq?6°è@€E~é\>}3>9yÕ?â\a¾¯²Eb¸Cð4DŽ|¤Ar=‡+U\£÷Ïv20120610_00448_stKsb324@ëc&xì‹?'@€E€iq=Ý?žA%?ª=qd¾ž¸RE€…D¶ìDœ¼ApsÔ=Ê"\£÷Ïv20120615_00544_stKsb324@ëcŵ)}'?2)@€E›`á=­g-?֋Ï?±ë…`¾ž5?EœpáCîžDŽçÇAo'm=I™\£÷Ïv20120615_00548_stKsb324@ëcżïS?Ȏ@€Eš ¤=âÔ<µÝ?ˆõÃd¾ŽVEš‹®Dµ•‰DŽhAp92<ö¢\£÷Ïv20120623_00314_stKsb324@ëdÃfS%í?7ýx@€EœÛÃ=îH@/z¼?šáHC¾‡+Ež)CïPåDŽåÓApÏx=ü@\£÷Ïv20120623_00318_stKsb324@ëdÃmüJ?JŒ@€EÏÃ=ɚð@
ýW?§®f¾¤Ý/EíqDµÝ‰DŽãApG=_¨\£÷Ïv20120625_00252_stKsb324@ëeULb¯?(@€E—\=©Ë¤?Є?™™še¾˜bEÂ˅Cï@bDNAnñÝ<ôy\£÷Ïv20120625_00256_stKsb324@ëe[ì9ú?#%ð@€EÃû3="™T=¬'+?"33c¾"t¼EÄI
DµÌ9DŽréAoëT<æf \£÷Ïv20120627_00441_stKsb324@ëeH¡-lu?G%º@€E ¯ö=}H€>";©?¢\b¾OßE¡šCïnwDŽk
Ao	A=-\£÷Ïv20120627_00445_stKsb324@ëeH¨˜‰?9È@€E¡å==‹L @˜%<?‡®c¾‰º^E¡hDµá?DˆÍAoÏÀ=§É\£÷Ïv20120704_00230_stKsb324@ëf OJ?>è@€E¤¿>¸ÿ>¤.6?˜Qìc¾Ÿ;dE¥Æ¸CïTÝD9?Ap0
=3—r\£÷Ïv20120704_00234_stKsb324@ëf U­²??{@€E¢XR=ñå4?S̲?£×d¾/Eª…Dµâ°DŽoøAoû)=½•\£÷Ïv20120705_00537_stKsb324@ëfB¦Ä•F?N›ˆ@€E_υ=¯	D?]¡×?"zá7¾˜bE_ü{CïŒjDŽ»3Aq©J=–\£÷Ïv20120705_00541_stKsb324@ëfB­8‡Ü?N<5@€E`^¤=ðõ¡?všD?.{d¾¨õÃE\û×DµîDÒ Ap+ú<À¶c\£÷Ïv20120706_00494_stKsb324@ëfc'ówÜ?R[@€El?…=á?õo…@4záR¾²-Em6áCDŽ"uAqĺ='Ë!\£÷Ïv20120706_00498_stKsb324@ëfc™e5?ì?@€Elh=½×ä=k#?fffe¾–El
DµâéD±ËAoÓV<±ÿÎ\£÷Ïv20120707_00404_stKsb324@ëfƒÞ>9?äT@€Ewã
> È?;Ԁ@‹×
:¾˜"uEyqCïw+DŽÂ=Aq©Ú=ý#ë\£÷Ïv20120707_00408_stKsb324@ëfƒ8b?G@€Ey>Š]>ân? d¾xÔþEwDµÙìDÜÍAp(1<£'\£÷Ïv20120716_01087_stKsb324@ëg§P§Øw?…'&@€EÍ=šœÌ?¶È ?±ë…D¾ž5?EŽØÍCDŽÉ7AoHJ=N×Û\£÷Ïv20120716_01091_stKsb324@ëg§W5ñÔ?"­c@€Eêq=š÷@ ޒ?J=qe¾¡G®EŒÒ¸Dµ±DßøAo,=3ˆl\£÷Ïv20120722_00877_stKsb324@ëhe¡Ó$?©@€EˆÍ=Ùùã\£÷Ïv20120722_00881_stKsb324@ëheF ?&>!@€Eˆ­ì=ÃÑa>݆?záHf¾ž¸RE‡Ò¸Dµ°åDó¶Ao­><·ñ7\£÷Ïv20120723_00690_stKsb324@ëh…F.Íô?6ÙÉ@€E‹VR=¨–P>5f?¦ffZ¾OßE‹N=Cîo}DŽÖAp-]=[\£÷Ïv20120723_00694_stKsb324@ëh…L¡("?Go@€EŒTš=Ÿì"?Z?aG®e¾—
=E‹\Dµ§ßDüåApt{=ú'\£÷Ïv20120726_00106_stKsb324@ëhà˜{6'?X¤@€E£_ö=wé ?ә…?³33f¾›"ÑE£ ¤Cíû¦D.éApêï=)~G\£÷Ïv20120726_00110_stKsb324@ëhàžîr?bøÐ@€E¢p¤=E]?¬.á?=p¤e¾™™šE¡ZöDµ"
DŽgðApN<Üõ–\£÷Ïv20120805_00249_stKsb324@ëj!Y]ú\?(o€@€E'eì=wc·@Š?´záQ¾'n˜E'î{Cï"°DŽ›øApsT= ;\£÷Ïv20120805_00253_stKsb324@ëj!`_¼(?0q @€EÇ®>€÷>'}£?xQìd¾ŒÌÍE¯®DµÎDÔÅAp~<áUî\£÷Ïv20120806_00373_stKsb324@ëjFƒ™ø?'RJ@€E‡H= bä?ÕPî?Š=qe¾"záE‡ð=Cí÷mDŽ¼Ao3}='ˆ)\£÷Ïv20120806_00377_stKsb324@ëjFŠ¬%?ˆ'˜@€E‰÷='dœ?£r•?¢\d¾‹C–E‹)DµsDŽ	PAs3:=À/\£÷Ïv20120815_00530_stKsb324@ëkdqQ?,èó@€EbG×=îe?ÂÚ?‡®_¾–Ec8Cîw
DŽÇApl‡=
ÀÇ\£÷Ïv20120815_00534_stKsb324@ëkd
Ç©?0ÉÈ@€Eaˆ=ŽKh?"7ä?€Z¾"záEa÷\Dµ''DìJAoÙM<ñéú\£÷Ïv20120820_00399_stKsb324@ëluK?Wû@€E†É×>̶=>ª?µÂc¾"t¼E‡¯ÃCíµ`DŽï¶ApY=a<\£÷Ïv20120820_00403_stKsb324@ël{"¯J?ӑ@€E†¯=ʌ"?:îe?O\)d¾‡+E‡3Dµp‹DŽ(¤Apše<³€+\£÷Ïv20130515_00644_stKsb324@덋ö%‹«?J­@€EŸœ…=®&X?eÄ?§®g¾ŒÌÍE $¸Cí‡LD#3Ap"¤=Œè\£÷Ïv20130515_00648_stKsb324@덋ü™ci?c
ã@€E¡pÃ=qí¹?¥_ù?Tzáe¾'hsE¡5HDµ…'DŽ?dApÂa=dv\£÷Ïv20130620_00834_stKsb324@ë'ÈË!?P×%@€EK¦¸=½©?"úÒ?˜Qìg¾"ýôEMÍCíàBD#ApX›=ÒÑ\£÷Ïv20130620_00838_stKsb324@ë'ÏßÁœ?TNæ@€EL
=›ˆ>ÜÃ?Š=qe¾'hsENõDµfDŽ®Ap=G\£÷Ïv20130702_00218_stKsb324@듁¸M´i?Ê@€E«Ìö=Èa¼?#Ð?£×
e¾›"ÑE¬Cí–FDˆöAoà=Á«\£÷Ïv20130702_00222_stKsb324@듁¿r±£?#Ø)@€EªïR=ï^c?-Ká?ž¸Re¾¢MÓEªqšDµrÁDŽªòAoçW=`@\£÷Ïv20130702_00458_stKsb324@듃ÉÂ&?
Ρ@€E"´¸=Á>Îùe?´záf¾¦ffE"ª¤CíÓDTjAp¼Ö=K•\£÷Ïv20130702_00462_stKsb324@듃ÐÄÃê?
—t@€E"¸3=´$,?]‹?Ž{f¾Ÿ¾wE"ûÃDµaÛDŽyAp°˜<íó\£÷Ïv20130703_00172_stKsb324@든Ñg
ü?-´œ@€E'Ø\=žò¨?b¨½?xQìe¾¬‹DEƒ‡®Cí¦FD£ÇApS£<óéÙ\£÷Ïv20130703_00176_stKsb324@든×ë'?7 ä@€Eƒµ3=ŸíŒ?Ðã?ŒÌÍe¾®—Eƒ¾)DµŒöDŽ´ÍAq52<ÚÉV\£÷Ïv20130703_00364_stKsb324@듢ìy»?«Ò@€E'i)=—qØ?D
H? f¾½ó¶Eƒ3C툓DoAoº‡=Ý¡\£÷Ïv20130703_00368_stKsb324@듢†¡"æ??PE@€E'g¸=ØÉh>çq|?c×
a¾©ûçE'€fDµpDŽ‡žAp+†<Õ±Æ\£÷Ïv20130703_00556_stKsb324@들 ñ®?ò"@€Epp=Ä+¤?GDO?´záf¾bNErÙÃC편DEXAp3¬=S\£÷Ïv20130703_00560_stKsb324@들'·y©?èï@€Eq3
=Œí(?¨é?€d¾'ë…Eo¹ÃDµ]7DŽ]'Ao™Þ<¶6r\£÷Ïv20130705_00396_stKsb324@ë"áóú=ž?A#¾@€E{53=ɞ&:ú~Ì?ÁG®e¾ºáHE}™HCíTœD"ƒApªl=µ\£÷Ïv20130705_00400_stKsb324@ë"áúWo(?9­@€Eyr=·Çì>—k?ˆõÃd¾¦ffEyöDµtÍDŽ¯mAp]6<äWÆ\£÷Ïv20130705_00924_stKsb324@ë"æŒçÊT?Ø|6@€Ed‹®=w£?ޔa?k…F¾Æ$ÝEd|{Cï-DŽÄ"Ao)š>|Eò\£÷Ïv20130705_00928_stKsb324@ë"æ"ùÌà?9œ@€Ed­…=W¬Ð>ÕÌ?J=qe¾¬‹DEd³®DµÂ¨D¸{Ap´=ÇÑ\£÷Ïv20130705_01196_stKsb324@ë"錽?v ·@€E|ö=yç >%lÁ?¦ffc¾¯ E~Ï
CîSTDŽà¬Aq-š=/×\£÷Ïv20130705_01200_stKsb324@ë"铺l£?"?¸@€E}/š=fÀ¸?I–?záHg¾¦ffE~±šDµºÙDèAq.=PŠÄ\£÷Ïv20130706_00795_stKsb324@ë"s"l6?/M@€E‡CR=¹á?;ˆ??ìÌÍg¾° ÅEˆÃ\CíÁ‰D'Aq9=Náw\£÷Ïv20130706_00799_stKsb324@ë"z-ù8?N|@€Eˆµ=™ƒˆ>åƒ}?p£×e¾›¥ãE‰
Dµp¤DŽApÄ<Ûp\£÷Ïv20130710_00360_stKsb324@딂ÅA}¤?î@€E¥ö=ãSŒ>?­n?˜Qìf¾–EŸCío\DjFAo^š<ãtQ\£÷Ïv20130710_00364_stKsb324@딂ËèP·?øî@€Ež
>™Æ=׋?™™šf¾ˆ1'E
DµašDŽxƒApi@<êy\£÷Ïv20130805_00070_stKsb324@뗿rêƒ?yB¤@€E¬u='Sà?9Ñ4?ŒÌÍe¾¥`BE­\{Cí{DD'NAp;á=ìÝ\£÷Ïv20130805_00074_stKsb324@뗿y–T?v{Î@€E«¥š="oP?ñ?}p¤d¾/E«&¸DµRúDŽ³AqŽÂ=€´\£÷Ïv20130805_00526_stKsb324@ë—÷2œ4?Kìï@€EŸQ¤>ˆ?µž,?•Âg¾¥ãTE …qCí¬‹D}ApòŸ=:g\£÷Ïv20130805_00530_stKsb324@ë—ýÚF?5Ì'@€Ežý\=ÎfS?±ÓÙ?—
=d¾"ýôEŸ©HDµw3DŽ-ËAq®=F£\£÷Ïv20130807_00767_stKsb324@ë˜çc̃?+&v@€E˜xÍ=ùô¿>È`š?Տe¾Ÿ;dE™¸RCíÈÕDŽôBApÐ\=(Gõ\£÷Ïv20130807_00771_stKsb324@ë˜îG·?3mJ@€Eš¿f=¶Àl?‰{?‡®d¾ŒIºE›¶¤Dµ…DŽ)`ApˆH=0Ê\£÷Ïv20130814_00175_stKsb324@ë˜à{¬HÉ?é@€E¡ù¤=Ĺ:?7¸Ž?æffd¾ŽVE£‡®C쫦D…šAo½='"\£÷Ïv20130814_00179_stKsb324@ë˜à'°·?@€E¡®=ñ~;?#˱?Š=qd¾˜"uE¡«3Dµ,¤DŽ¡'Apwú<֕ò\£÷Ïv20130820_00348_stKsb324@뙡úöU?5÷@€E©á=ºÖä?ÓÆù?±ë…Q¾å`Eªv¸Cío\D¦Ao¾÷=
u&\£÷Ïv20130820_00352_stKsb324@뙢q"Ã?ÑÔ@€E¨çH=¿œŒ?ÃÁ?¬ÌÍ]¾—PEª…\DµiDŽAoÛÕ=Äã\£÷Ïv20130901_00312_stKsb324@ë›!Ÿ•?@³&@€E ¾)=¤Y">¾+¦?§®g¾¨r°E õHCíï\D×AqNû=öt\£÷Ïv20130901_00316_stKsb324@ë›!¥Ò7?O•9@€E¢¿Í=Š®"?ÓÑÍ?s33e¾œ¬E¤'®Dµ~òDŽoAp¿N=l÷\£÷Ïv20130901_00600_stKsb324@ë›$þ?Ruâ@€E'Ù=œD¬=Dà¥?šáHe¾¡ÊÁE'g\CíÃDŽúfApÔ=sñ\£÷Ïv20130901_00604_stKsb324@ë›$Væ—?IÉ@€E"•¸=«T?얛?Tzád¾Ÿ;dE"Ä=Dµ'ÙDŽ¶ApÉ«=
Rˆ\£÷Ïv20130902_00322_stKsb324@ë›B7Ÿ™c?CÇÌ@€E"ÚH=}{?]ã?¨õÃf¾ž5?E"	\CíÔ9DðAp—Y=Wþ\£÷Ïv20130902_00326_stKsb324@ë›B>4ä8?Hcp@€E"îR=™Ø<>É ?k…e¾—
=E"ä)DµsmDŽ )ApôŽ=Úl\£÷Ïv20130915_00284_stKsb324@ëœáY«!×?‡Ä@€E".3=µ¨?×c6?—
=f¾³¶FE"Š¤Cí§+DÓApÅC=[\£÷Ïv20130915_00288_stKsb324@ëœá`F±ë?€Kl@€E"(>ُ?:?šáHd¾°£×E…C\DµtZDŽApí^=.wN\£÷Ïv20130915_00524_stKsb324@ëœãL>‡z?>2Ý@€E€…×=¾»ì>óÚ?p¤e¾®—E'
CíÆÉDŽÿ¶Ap‰Í=\£÷Ïv20130915_00528_stKsb324@ëœãR¸"@?B‡@€Et=¬à?±'d?}p¤e¾—PEEDµ€ÝDŽAq¢/<ñ@\£÷Ïv20140313_00598_stKsb324@ë³Lg>"?Ü@€Eu=†Øl?¥~?€a¾§ïžEuÄCî°D˜bAo»Ž=æ½\£÷Ïv20140313_00602_stKsb324@ë³LmþJÉ?\‰"@€Etí\=¨Í@?Cü?0£×e¾¡ÊÁErvfDµŒ!DŽ£AoÀf<ï+D\£÷Ïv20140325_00375_stKsb324@ë´Êoú¿#? ÿt@€E™rf=¦¯¼>Ɖé?ºáHe¾¬1Eš=CíãTD¤ÕAp±[=Ý\£÷Ïv20140325_00379_stKsb324@ë´Êv²>V?5[Ö@€E™C=ºl>v^d?Š=qe¾œ(öE—á3Dµ—DŽÀÍAp
'<ÑY=\£÷Ïv20140326_00559_stKsb324@ë´ë°E•?q±G@€E—/¤="Ì?:č?³33e¾ž5?E—y\Cí¥ãDƒdAp¤j=!1%\£÷Ïv20140326_00563_stKsb324@ë´ë·$)*?W§¢@€E—=={Žˆ=·­?n{e¾¥ãTE–DµüDŽ¢ApX=£à\£÷Ïv20140328_00404_stKsb324@ëµ+*ˆŸv?eÔô@€E…¿á=œ¼à?ÎÎý?xQìb¾˜"uE…½HCîDÇApÀý=>'\£÷Ïv20140328_00408_stKsb324@ëµ+1®S:?aQÉ@€E†à\=¤_"@ cŸ?£×e¾•E…SšDµ‹dDŽ¬)Apb=øß\£÷Ïv20140329_00610_stKsb324@ëµK¸b?ƒÀ@€Ep
=bP=¶Êˆ?G®e¾¸ÔþEqrCíÑËD7Ap5Þ=Žg\£÷Ïv20140329_00614_stKsb324@ëµK¿c,Ë?^7@€EpSš= 5à?Ä[?aG®e¾ ÄœEnmìDµuüDŽ"‹Ap¶
=îõ\£÷Ïv20140521_00691_stKsb324@ë»å_3?Dl@€E†03=£ð$?¤ÿÚ?øQìa¾©xÕE‡)šCî+dD€‹AoúÎ=VÉ\£÷Ïv20140521_00695_stKsb324@ë»åeø­P?2r@€E†å=Èút>"‡Ú?"záe¾«…E‡Dµ£øDŽ‹uAo·=S×\£÷Ïv20140521_00739_stKsb324@ë»å¼z_?;Ìß@€EÞ=×{«?|eÊ?¹™šc¾µÂE''×CîøDm'Aq¤Œ=4c\£÷Ïv20140521_00743_stKsb324@ë»åÃYñä?5ã@€E'2Í=ÄÓ>%¥?xQìd¾°£×E'
DµžÉDŽ€9ApÙÓ=¢\£÷Ïv20140601_00839_stKsb324@ë½Fà`èÎ?±@€E¡œH>xj>¬šM?Ÿf¾–E¡@áCíóTDKdApEu=¹^\£÷Ïv20140601_00843_stKsb324@ë½Fç:|(?(@€E C…=ØZÜ?"³ö?µÂ`¾OßE'¤Dµ/DŽTRAo~~=þ¬\£÷Ïv20140607_00307_stKsb324@ë¾ <pŸ?â~@€E"¤¸=—ù°>‡;ê?G®b¾¤ZE"LCî<ÍD—çAr)='Òx\£÷Ïv20140607_00311_stKsb324@뾦¹8?ˆÓQ@€E…þš=r.°>˜D'?‹…e¾£×
Eƒ«šDµÃ×DŽ›¶ApÐÀ=bh\£÷Ïv20140617_01298_stKsb324@ë¿K&±ð?ÐÕð@€E»—ö=ÐJ>¥5È?±ë…f¾³¶FE»5
CîmPD3ArÑÈ>¾@\£÷Ïv20140617_01302_stKsb324@ë¿K"þøn?Ýõ)@€EºY=z×à@ژo?záHf¾¤Ý/EºïÃDµì¬DŽ
'An4®=æûV\£÷Ïv20140620_00236_stKsb324@ë¿¡¥áEÖ?hÂ@€EªÃ
=ÆIM>…Ë?±ë…e¾'n˜Eªo
CínúDøþAqÕj=IÐ\£÷Ïv20140620_00240_stKsb324@ë¿¡¬Äyl?‡ÌÊ@€Eªû{>?7?QÇ?Ž{4¾—
=E©ÍDµmüDŽÿÏAq`=\¹Ì\£÷Ïv20140622_00734_stKsb324@ë¿å*Wâ•?<¢Z@€E¨Ã=ýc1?ó
‹?Ã×
d¾²-Ež!
Cîl)DÃAqsË= ÿ6\£÷Ïv20140622_00738_stKsb324@ë¿å1?bÁ?7ŸÊ@€Eœ×=ڝ\>¼I?"33d¾'n˜E›%šDµ£ßDŽ+uApü|=dm\£÷Ïv20140627_00264_stKsb324@ëÀˆÄÕr
? C@€E:Â)=ØPK?ûa?.{e¾¥`BE:±HCîk#DuAoސ=‰Ñ\£÷Ïv20140627_00268_stKsb324@ëÀˆË®ê?Ÿ©@€E:f¸=÷ØV?«il?W
=f¾±©üE:HDµª DïAq€O=^	ò\£÷Ïv20140629_00522_stKsb324@ëÀÂߥ§š?,j@€E"ò¤=‹È>À±v?®{e¾š¬E•2=Cî%DP{Apij=
ø\£÷Ïv20140629_00526_stKsb324@ëÀÂæ<•2?;ó/@€E""f>J';bVî?Y™še¾£SøE"öDµ‹;DŽs…Aq<×g\£÷Ïv20140701_00241_stKsb324@ëÁ¨2Xî?,EM@€E¡Ò¸=Âàd?3ƒù?Ñë…`¾›"ÑE£q…Cî_\D ‹ApÀ=:"\£÷Ïv20140701_00245_stKsb324@ëÁ®'³q?0Qi@€Ežé=ªN>Gê?£×e¾bNEž{Dµ¥šDŽ¥‰Apqþ<öP·\£÷Ïv20140701_00913_stKsb324@ëÁÄfÜÙ?$œ@€E€K)=¶g"@d@M?}p¤d¾©xÕE€h=Cî@!D¨Ap@
<ÁfÇ\£÷Ïv20140701_00917_stKsb324@ëÁ˒Ð}?@AF@€Eǚ=–'\>jµ?ŒÌÍf¾©ûçE€x=Dµ'?DýHApd<ä0Ä\£÷Ïv20140702_01015_stKsb324@ëÁ'Þʀ—?…4R@€E€0×=xbï?#"?¡G®f¾ž¸RE€i\Cî}²DŽëLApš =/Ö7\£÷Ïv20140702_01019_stKsb324@ëÁ'å{ð;?PÏø@€E~š=Z£H?	K ?p£×f¾™™šE)DµHDè!ApjP<ê =\£÷Ïv20140707_00959_stKsb324@ëÁÇqSʂ?â»@€E›¢ì=™T>{"¥?¥¸e¾‡+E›šRCî;DDAp+½=3Ì\£÷Ïv20140707_00963_stKsb324@ëÁÇx)×ë?•µ@€E™~H=‹Üx>Û¿?…¸c¾‹C–E™]3Dµ‹ÇDŽ‹ApOŒ<Ñ=\£÷Ïv20140809_00631_stKsb324@ëÅå^>ïÕ?;\X@€EŠÙ\=‰È"?ǟ×?§®c¾—PE‹+
CîT¼DŽê-Ao¹i=\£÷Ïv20140809_00635_stKsb324@ëÅåd®e"?FŽ*@€EŠ,f=§o´?–"e?Tzáf¾%E‹¶fDµ˜ÅDõhApn1=֋\£÷Ïv20140927_00134_stKsb324@ëÌVÀ{±?(ÅÙ@€E•ý\=·ðÄ<Ò
€?±ë…a¾ƒ•E–J{Cî,)DŽåAoÏ´="©·\£÷Ïv20140927_00138_stKsb324@ëÌ`z´Q?*bì@€E•Ä=Ðéw?9À?…¸f¾q©üE–¸¤Dµž DêApž}<éSë\£÷Ïv20140927_00278_stKsb324@ëÌÿSÒ?57­@€E£–H=ËiË?Ã.?¹™šd¾Š=qE£#šCîmDŽÒwAp0C=
\£÷Ïv20140927_00282_stKsb324@ëÌ—³æ?=¸b@€E¢93=Îìí?O¡K?uf¾dZE£<fDµ¦NDû…Ap'o=ç\£÷Ïv20150706_00115_stKsb324@ëïIB¸Ká?Žù5@€ET=‡¡Ô?M Æ?†ff`¾Á%EBfCî
²DŽÚÁAoüî={Ka\£÷Ïv20150706_00119_stKsb324@ëïIIñ‹H?®œ@€E""
=h@à?záHf¾³¶FE–6áDµ´bDöApÏð=Ƅ\£÷Ïv20150722_00955_stKsb324@ëñH®«¿a?"~=@€E|H=½xà@TBK?Š=qd¾¸QìECîiÛDŽÿ\ApØ==Z«k\£÷Ïv20150722_00959_stKsb324@ëñHµDØ?³þM@€E‹P=ý+ƒ=IÛ?Š=qe¾´9XE‹:ÍDµ¨DŽ%PAq]=â\£÷Ïv20150816_00632_stKsb324@ëôeÆmb?¬@€EgÀf=Zû¯>ƒ9g?•Â\¾½p¤EgþCîÅÃDŽœAqe·=ôô1\£÷Ïv20150818_00439_stKsb324@ëô¥ß1xô?†™d@€E™ý)=B§?´A5?¡G®e¾¢ÐåE›'3Cí{çDŽ«uApy­=Mo†\£÷Ïv20150818_00443_stKsb324@ëô¥å("?†Œ@€Eš¤=_Üð?†á?G®e¾›¥ãEœRDµx¼DÜRApø²=b‡ì\£÷Ïv20150827_00068_stKsb324@ëõÀ"÷fS?Mê@€EÇBì=ÌD?"à?p¤a¾¡G®EÇsšCð>VDŽeAp@²=,A¸\£÷Ïv20150827_00072_stKsb324@ëõÀ)>RK?BF@€EÆiá='Ø@"Õô?—
=e¾¢MÓEDŽ¤D¶'D}šApw#=%–ü\£÷Ïv20150906_00519_stKsb324@ë÷÷Kf?Ð2h@€E˜j¤=ÿl…?¦Ù…?Š=q_¾¢ÐåE™¸CîI7DŽ¶ÙAsjy>Òo\£÷Ïv20150906_00523_stKsb324@ë÷Ž{?»©ù@€E™5=й@tå?‡®d¾µ?}E›¼=Dµœ!DŽ
?Ap.	=áSt\£÷Ïv20150910_00232_stKsb324@ë÷ØÔ2?R·9@€E'x…={¤™?vp<?œ(öc¾bNEƒ®CíòDŽ·øAoþ¯=º½\£÷Ïv20150910_00236_stKsb324@ë÷Þ
è?FHÐ@€E÷Ã=u˜?‰¥;?ŒÌÍe¾"ýôE'™ìDµuPDÐ¼Apƒ=öù\£÷Ïv20160713_00232_stKsb324@ìâ^~5:?DÖ¤@€Ei<=Ã%Ô@èq?šáHg¾˜"uEh÷3Cíò°DRNApu=7›\£÷Ïv20160713_00236_stKsb324@ìâeBµ?Iç@€Eh#3=¸%?
ðð?k…e¾›"ÑEfƏDµqqDŽT)ApùZ=®\£÷Ïv20170620_01127_stKsb324@ìHª#ÒÀ?"Ùù@€E"JÍ=ˆ%ì>Hqì?µÂe¾±&éE"(öCîÙDŽõPApƒü=š"§\£÷Ïv20170620_01131_stKsb324@ìHª)ɺ?ƒO@€E'ýf= ˜L?ñŠ­?£×e¾©ûçE'ý\DµyXDŽ,)ApB=g¢M\£÷Ïv20170628_01317_stKsb324@ìI©œž–Ù?‰)—@€E.{=Y-?Ý9È?ˆõÃb¾²-E€œCî`¤DŽÒfAo¨O=i¢z\£÷Ïv20170628_01321_stKsb324@ìI©¢'w"?ƒûc@€E€Í=î;?àߧ?B\d¾š¬E~9HDµ¨öDŽJAoʺ=t$á\£÷Ïv20180430_00379_stKsb324@ìoìJtÃK?-õF@€Eé=3=òÍ?>{°?´záf¾–‡+EêfCîªD/AoËÊ=%,H\£÷Ïv20180430_00383_stKsb324@ìoìPš\b?"hü@€Eé2š=ÙY@6'?•Âe¾bNEê3DµxîDŽlœAp
=g%\£÷Ïv20180524_01447_stKsb324@ìr룤?'Á@€E°Ë{=4?_T2?ç®f¾™‡E°W…CîDDBAonÁ=5tŸ\£÷Ïv20180524_01451_stKsb324@ìrë©Òq|?;ø@€E°Õ=ÑûÁ?hQ?˜Qìe¾vÈ´E±ÃDµwuDŽJÑAp½4=*Àk\£÷Ïv20180524_01495_stKsb324@ìrì—¸Ä?³@@€E®mÃ=šU`?•üÑ?´záe¾‹C–E¯7…CîiDþAp=&"(\£÷Ïv20180524_01499_stKsb324@ìrìKÚ?q
@€E´ž\=«í¨?a?fffe¾wÎÙE´Ñ…DµŸLDŽ@ÕAo,¸=&G¸\£÷Ïv20180802_00271_stKsb324@ì{¡A`B5?h*‡@€E¢Î¤=»Œ?;?ŒÌÍh¾Ÿ;dE£RÍCíŽVDçAp8F=$š/\£÷Ïv20180802_00275_stKsb324@ì{¡G àö?™R@€E£¦¸>º¼@;ʬ?"zád¾Ÿ¾wE¢†DµLåDŽF5Ap€Ç=¤dà\£÷Ïv20180809_00127_stKsb324@ì|G"S?25<@€Eª4{>OÕô;+ÿ?Ã×
e¾Éº^Eª#HCî9XDŽýËAoÖ;=Eîö\£÷Ïv20180809_00131_stKsb324@ì|,´¿?:Í@€E©Ä>&FP@Øà?Š=qe¾¦éyE§9ÃDµ\ƒDŽ?×Ao¬=<÷ÉÛ\£÷Ïv20180816_00231_stKsb324@ì}aðóM?{
@€E€–3>
þC@ï'?"zá]¾‰º^E€‰
Cî\DŽÐAp-à<öoÌ\£÷Ïv20180816_00235_stKsb324@ì}a÷lXC?	ô@€E€/
>=½öd?˜Qìd¾"÷ÏE}ç\Dµn DŽPAp ô=Ïß\£÷Ïv20180818_00063_stKsb324@ì}ŸçÅò?3Ä:@€E'Í>:Z>;Ž)?¾¸Rf¾"›¦E'ý®Cí°¤DÍAoÉz=ÆR\£÷Ïv20180818_00067_stKsb324@ì}Ÿî#¤u?ÓI@€E'–==ÿ'h@Í}?Š=qe¾Ÿ;dE`DµHþDŽ;Ap;8<ԋÞ\£÷Ïv20180828_00307_stKsb324@ì~ῦS?"(š@€E'=à8ð?–3?À\¾¢MÓE'ªCîqHDŽ¨¤ApԘ=3}b\£÷Ïv20180828_00311_stKsb324@ì~áÅV†t?%ÛJ@€E'b{=½4 ?™)ý?‹…f¾›¥ãEÏHDµ–DÙXApV=ˆp\£÷Ïv20180901_00355_stKsb324@ìb[Œ?A&@€E`3=Ši8?$°?"33f¾ ÄœE`;3CðN˜DŽîúAo½=áG\£÷Ïv20180901_00359_stKsb324@ìb&^-Þ?@}Ã@€Eaœf=œç=¹ÍŸ?hõÃe¾¥`BEb{Dµî-DÙAoÿ^<âŠ5\£÷Ïv20190814_00703_stKsb324@ìªÆe?hZç@€E¶ ì=m>X?œÒG?•Âd¾—
=E¸|{CïnVD'7Apkw=Q \£÷Ïv20190814_00707_stKsb324@ìªÆjÍs'?_Å£@€E¸:ì=™`œ@Èå?¦ffg¾'ñªE¹NáDµë3DŽÃøAo«q=ZDR
